Screening and anti-screening of the pairing interaction in low-density neutron matter

We study pairing in low-density neutron matter including the screening interaction due to the exchange of particle-hole and RPA excitations. As bare force we employ the effective low-momentum interaction $V_{low\,k}$, while the Fermi-liquid parameters are taken from a phenomenological energy density functional (SLy4) which correctly reproduces the equation of state of neutron matter. At low density, we find screening, i.e., pairing is reduced, while at higher densities, we find anti-screening, i.e., pairing is enhanced. This enhancement is mostly due to the strongly attractive Landau parameter $f_0$. We discuss in detail the critical temperature $T_c$ in the limit of low densities and show that the suppression of $T_c$ predicted by Gor'kov and Melik-Barkhudarov can only be reproduced if the cutoff of the $V_{low\,k}$ interaction is scaled with the Fermi momentum. We also discuss the effect of non-condensed pairs on the density dependence of $T_c$ in the framework of the Nozi\`eres-Schmitt-Rink theory.

==> anc/V_Lambda2.000_kF0.05 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -7.52690E+01
 0.00000E+00  1.00051E-02 -7.98387E+01 -7.52827E+01
 0.00000E+00  2.00217E-02 -7.98107E+01 -7.52858E+01
 0.00000E+00  3.00792E-02 -7.97651E+01 -7.53213E+01
 0.00000E+00  4.02271E-02 -7.97009E+01 -7.53750E+01
 0.00000E+00  5.05363E-02 -7.96166E+01 -7.54419E+01
 0.00000E+00  6.11001E-02 -7.95106E+01 -7.55442E+01
 0.00000E+00  7.20380E-02 -7.93803E+01 -7.56876E+01
 0.00000E+00  8.35002E-02 -7.92215E+01 -7.59121E+01
 0.00000E+00  9.56739E-02 -7.90284E+01 -7.63151E+01
 0.00000E+00  1.08792E-01 -7.87927E+01 -7.70946E+01
 0.00000E+00  1.23146E-01 -7.85026E+01 -7.72798E+01
 0.00000E+00  1.39099E-01 -7.81421E+01 -7.72296E+01
 0.00000E+00  1.57102E-01 -7.76888E+01 -7.70036E+01
 0.00000E+00  1.77714E-01 -7.71123E+01 -7.65928E+01
 0.00000E+00  2.01619E-01 -7.63715E+01 -7.59797E+01
 0.00000E+00  2.29635E-01 -7.54125E+01 -7.51231E+01
 0.00000E+00  2.62715E-01 -7.41673E+01 -7.39514E+01
 0.00000E+00  3.01925E-01 -7.25554E+01 -7.24004E+01
 0.00000E+00  3.48393E-01 -7.04891E+01 -7.03782E+01
 0.00000E+00  4.03228E-01 -6.78864E+01 -6.78090E+01
 0.00000E+00  4.67422E-01 -6.46861E+01 -6.46333E+01
 0.00000E+00  5.41742E-01 -6.08635E+01 -6.08274E+01
 0.00000E+00  6.26650E-01 -5.64369E+01 -5.64129E+01
 0.00000E+00  7.22269E-01 -5.14653E+01 -5.14493E+01
 0.00000E+00  8.28397E-01 -4.60385E+01 -4.60281E+01
 0.00000E+00  9.44561E-01 -4.02644E+01 -4.02578E+01
 0.00000E+00  1.07010E+00 -3.42617E+01 -3.42574E+01
 0.00000E+00  1.20426E+00 -2.81597E+01 -2.81571E+01
 0.00000E+00  1.34621E+00 -2.20946E+01 -2.20930E+01
 0.00000E+00  1.49518E+00 -1.61967E+01 -1.61958E+01
 0.00000E+00  1.65040E+00 -1.05615E+01 -1.05611E+01
 0.00000E+00  1.81118E+00 -5.15529E+00 -5.15511E+00
 0.00000E+00  1.97691E+00 -5.42248E-01 -5.42218E-01
 0.00000E+00  2.14704E+00  2.19440E-01  2.19418E-01
 0.00000E+00  2.32107E+00  2.31473E-02  2.31264E-02
 0.00000E+00  2.49859E+00  1.12929E-03  1.12944E-03
 0.00000E+00  2.67921E+00  3.46415E-05  4.52545E-05
 0.00000E+00  2.86263E+00  7.17788E-07  9.30475E-06
 0.00000E+00  3.04854E+00  0.00000E+00  0.00000E+00

 1.00051E-02  0.00000E+00 -7.98387E+01 -7.52827E+01
 1.00051E-02  1.00051E-02 -7.98303E+01 -7.52746E+01
 1.00051E-02  2.00217E-02 -7.98022E+01 -7.53030E+01
 1.00051E-02  3.00792E-02 -7.97567E+01 -7.53306E+01
 1.00051E-02  4.02271E-02 -7.96926E+01 -7.53919E+01
 1.00051E-02  5.05363E-02 -7.96083E+01 -7.54569E+01
 1.00051E-02  6.11001E-02 -7.95023E+01 -7.55527E+01
 1.00051E-02  7.20380E-02 -7.93720E+01 -7.57058E+01
 1.00051E-02  8.35002E-02 -7.92134E+01 -7.59396E+01
 1.00051E-02  9.56739E-02 -7.90204E+01 -7.64202E+01
 1.00051E-02  1.08792E-01 -7.87847E+01 -7.70294E+01
 1.00051E-02  1.23146E-01 -7.84948E+01 -7.72588E+01
 1.00051E-02  1.39099E-01 -7.81344E+01 -7.72197E+01
 1.00051E-02  1.57102E-01 -7.76814E+01 -7.69925E+01
 1.00051E-02  1.77714E-01 -7.71051E+01 -7.65848E+01
 1.00051E-02  2.01619E-01 -7.63646E+01 -7.59754E+01
 1.00051E-02  2.29635E-01 -7.54060E+01 -7.51148E+01
 1.00051E-02  2.62715E-01 -7.41613E+01 -7.39469E+01
 1.00051E-02  3.01925E-01 -7.25499E+01 -7.23942E+01
 1.00051E-02  3.48393E-01 -7.04842E+01 -7.03729E+01
 1.00051E-02  4.03228E-01 -6.78822E+01 -6.78046E+01
 1.00051E-02  4.67422E-01 -6.46826E+01 -6.46287E+01
 1.00051E-02  5.41742E-01 -6.08606E+01 -6.08244E+01
 1.00051E-02  6.26650E-01 -5.64346E+01 -5.64103E+01
 1.00051E-02  7.22269E-01 -5.14635E+01 -5.14477E+01
 1.00051E-02  8.28397E-01 -4.60371E+01 -4.60266E+01
 1.00051E-02  9.44561E-01 -4.02633E+01 -4.02567E+01
 1.00051E-02  1.07010E+00 -3.42609E+01 -3.42566E+01
 1.00051E-02  1.20426E+00 -2.81591E+01 -2.81565E+01
 1.00051E-02  1.34621E+00 -2.20942E+01 -2.20926E+01
 1.00051E-02  1.49518E+00 -1.61965E+01 -1.61956E+01
 1.00051E-02  1.65040E+00 -1.05614E+01 -1.05610E+01
 1.00051E-02  1.81118E+00 -5.15529E+00 -5.15511E+00
 1.00051E-02  1.97691E+00 -5.42287E-01 -5.42256E-01
 1.00051E-02  2.14704E+00  2.19432E-01  2.19409E-01
 1.00051E-02  2.32107E+00  2.31468E-02  2.31252E-02
 1.00051E-02  2.49859E+00  1.12927E-03  1.12943E-03
 1.00051E-02  2.67921E+00  3.46397E-05  4.56059E-05
 1.00051E-02  2.86263E+00  7.16381E-07  9.58900E-06
 1.00051E-02  3.04854E+00  0.00000E+00  0.00000E+00

 2.00217E-02  0.00000E+00 -7.98107E+01 -7.52858E+01
 2.00217E-02  1.00051E-02 -7.98022E+01 -7.53030E+01
 2.00217E-02  2.00217E-02 -7.97742E+01 -7.53155E+01
 2.00217E-02  3.00792E-02 -7.97287E+01 -7.53507E+01
 2.00217E-02  4.02271E-02 -7.96647E+01 -7.54070E+01
 2.00217E-02  5.05363E-02 -7.95805E+01 -7.54828E+01
 2.00217E-02  6.11001E-02 -7.94747E+01 -7.55928E+01
 2.00217E-02  7.20380E-02 -7.93446E+01 -7.57508E+01
 2.00217E-02  8.35002E-02 -7.91862E+01 -7.60590E+01
 2.00217E-02  9.56739E-02 -7.89935E+01 -7.65033E+01
 2.00217E-02  1.08792E-01 -7.87582E+01 -7.69374E+01
 2.00217E-02  1.23146E-01 -7.84687E+01 -7.72060E+01
 2.00217E-02  1.39099E-01 -7.81088E+01 -7.71841E+01
 2.00217E-02  1.57102E-01 -7.76564E+01 -7.69644E+01
 2.00217E-02  1.77714E-01 -7.70809E+01 -7.65594E+01
 2.00217E-02  2.01619E-01 -7.63413E+01 -7.59486E+01
 2.00217E-02  2.29635E-01 -7.53839E+01 -7.50908E+01
 2.00217E-02  2.62715E-01 -7.41406E+01 -7.39247E+01
 2.00217E-02  3.01925E-01 -7.25309E+01 -7.23755E+01
 2.00217E-02  3.48393E-01 -7.04672E+01 -7.03559E+01
 2.00217E-02  4.03228E-01 -6.78673E+01 -6.77896E+01
 2.00217E-02  4.67422E-01 -6.46698E+01 -6.46165E+01
 2.00217E-02  5.41742E-01 -6.08499E+01 -6.08136E+01
 2.00217E-02  6.26650E-01 -5.64256E+01 -5.64013E+01
 2.00217E-02  7.22269E-01 -5.14561E+01 -5.14401E+01
 2.00217E-02  8.28397E-01 -4.60310E+01 -4.60206E+01
 2.00217E-02  9.44561E-01 -4.02583E+01 -4.02516E+01
 2.00217E-02  1.07010E+00 -3.42568E+01 -3.42525E+01
 2.00217E-02  1.20426E+00 -2.81559E+01 -2.81532E+01
 2.00217E-02  1.34621E+00 -2.20916E+01 -2.20901E+01
 2.00217E-02  1.49518E+00 -1.61946E+01 -1.61937E+01
 2.00217E-02  1.65040E+00 -1.05600E+01 -1.05596E+01
 2.00217E-02  1.81118E+00 -5.15442E+00 -5.15425E+00
 2.00217E-02  1.97691E+00 -5.41965E-01 -5.41935E-01
 2.00217E-02  2.14704E+00  2.19456E-01  2.19434E-01
 2.00217E-02  2.32107E+00  2.31473E-02  2.31261E-02
 2.00217E-02  2.49859E+00  1.12927E-03  1.12942E-03
 2.00217E-02  2.67921E+00  3.46396E-05  4.53923E-05
 2.00217E-02  2.86263E+00  7.16529E-07  9.41651E-06
 2.00217E-02  3.04854E+00  0.00000E+00  0.00000E+00

 3.00792E-02  0.00000E+00 -7.97651E+01 -7.53213E+01
 3.00792E-02  1.00051E-02 -7.97567E+01 -7.53306E+01
 3.00792E-02  2.00217E-02 -7.97287E+01 -7.53507E+01
 3.00792E-02  3.00792E-02 -7.96833E+01 -7.54018E+01
 3.00792E-02  4.02271E-02 -7.96195E+01 -7.54520E+01
 3.00792E-02  5.05363E-02 -7.95355E+01 -7.55316E+01
 3.00792E-02  6.11001E-02 -7.94300E+01 -7.56563E+01
 3.00792E-02  7.20380E-02 -7.93002E+01 -7.58753E+01
 3.00792E-02  8.35002E-02 -7.91422E+01 -7.62072E+01
 3.00792E-02  9.56739E-02 -7.89500E+01 -7.65557E+01
 3.00792E-02  1.08792E-01 -7.87152E+01 -7.68733E+01
 3.00792E-02  1.23146E-01 -7.84264E+01 -7.70996E+01
 3.00792E-02  1.39099E-01 -7.80674E+01 -7.71208E+01
 3.00792E-02  1.57102E-01 -7.76160E+01 -7.69148E+01
 3.00792E-02  1.77714E-01 -7.70417E+01 -7.65129E+01
 3.00792E-02  2.01619E-01 -7.63038E+01 -7.59114E+01
 3.00792E-02  2.29635E-01 -7.53483E+01 -7.50538E+01
 3.00792E-02  2.62715E-01 -7.41074E+01 -7.38928E+01
 3.00792E-02  3.01925E-01 -7.25005E+01 -7.23451E+01
 3.00792E-02  3.48393E-01 -7.04401E+01 -7.03284E+01
 3.00792E-02  4.03228E-01 -6.78436E+01 -6.77656E+01
 3.00792E-02  4.67422E-01 -6.46497E+01 -6.45958E+01
 3.00792E-02  5.41742E-01 -6.08331E+01 -6.07969E+01
 3.00792E-02  6.26650E-01 -5.64118E+01 -5.63875E+01
 3.00792E-02  7.22269E-01 -5.14448E+01 -5.14287E+01
 3.00792E-02  8.28397E-01 -4.60218E+01 -4.60114E+01
 3.00792E-02  9.44561E-01 -4.02509E+01 -4.02442E+01
 3.00792E-02  1.07010E+00 -3.42509E+01 -3.42466E+01
 3.00792E-02  1.20426E+00 -2.81513E+01 -2.81487E+01
 3.00792E-02  1.34621E+00 -2.20882E+01 -2.20866E+01
 3.00792E-02  1.49518E+00 -1.61922E+01 -1.61913E+01
 3.00792E-02  1.65040E+00 -1.05585E+01 -1.05580E+01
 3.00792E-02  1.81118E+00 -5.15355E+00 -5.15338E+00
 3.00792E-02  1.97691E+00 -5.41735E-01 -5.41705E-01
 3.00792E-02  2.14704E+00  2.19461E-01  2.19438E-01
 3.00792E-02  2.32107E+00  2.31465E-02  2.31256E-02
 3.00792E-02  2.49859E+00  1.12922E-03  1.12937E-03
 3.00792E-02  2.67921E+00  3.46379E-05  4.52365E-05
 3.00792E-02  2.86263E+00  7.16530E-07  9.29183E-06
 3.00792E-02  3.04854E+00  0.00000E+00  0.00000E+00

 4.02271E-02  0.00000E+00 -7.97009E+01 -7.53750E+01
 4.02271E-02  1.00051E-02 -7.96926E+01 -7.53919E+01
 4.02271E-02  2.00217E-02 -7.96647E+01 -7.54070E+01
 4.02271E-02  3.00792E-02 -7.96195E+01 -7.54520E+01
 4.02271E-02  4.02271E-02 -7.95559E+01 -7.55161E+01
 4.02271E-02  5.05363E-02 -7.94722E+01 -7.56185E+01
 4.02271E-02  6.11001E-02 -7.93670E+01 -7.57878E+01
 4.02271E-02  7.20380E-02 -7.92377E+01 -7.60616E+01
 4.02271E-02  8.35002E-02 -7.90803E+01 -7.63383E+01
 4.02271E-02  9.56739E-02 -7.88887E+01 -7.66051E+01
 4.02271E-02  1.08792E-01 -7.86547E+01 -7.68281E+01
 4.02271E-02  1.23146E-01 -7.83669E+01 -7.69853E+01
 4.02271E-02  1.39099E-01 -7.80091E+01 -7.70300E+01
 4.02271E-02  1.57102E-01 -7.75591E+01 -7.68445E+01
 4.02271E-02  1.77714E-01 -7.69867E+01 -7.64537E+01
 4.02271E-02  2.01619E-01 -7.62509E+01 -7.58537E+01
 4.02271E-02  2.29635E-01 -7.52982E+01 -7.50040E+01
 4.02271E-02  2.62715E-01 -7.40607E+01 -7.38417E+01
 4.02271E-02  3.01925E-01 -7.24578E+01 -7.23006E+01
 4.02271E-02  3.48393E-01 -7.04018E+01 -7.02906E+01
 4.02271E-02  4.03228E-01 -6.78103E+01 -6.77320E+01
 4.02271E-02  4.67422E-01 -6.46214E+01 -6.45679E+01
 4.02271E-02  5.41742E-01 -6.08094E+01 -6.07732E+01
 4.02271E-02  6.26650E-01 -5.63924E+01 -5.63681E+01
 4.02271E-02  7.22269E-01 -5.14290E+01 -5.14129E+01
 4.02271E-02  8.28397E-01 -4.60090E+01 -4.59985E+01
 4.02271E-02  9.44561E-01 -4.02406E+01 -4.02339E+01
 4.02271E-02  1.07010E+00 -3.42427E+01 -3.42385E+01
 4.02271E-02  1.20426E+00 -2.81450E+01 -2.81424E+01
 4.02271E-02  1.34621E+00 -2.20835E+01 -2.20820E+01
 4.02271E-02  1.49518E+00 -1.61888E+01 -1.61880E+01
 4.02271E-02  1.65040E+00 -1.05563E+01 -1.05559E+01
 4.02271E-02  1.81118E+00 -5.15240E+00 -5.15223E+00
 4.02271E-02  1.97691E+00 -5.41448E-01 -5.41418E-01
 4.02271E-02  2.14704E+00  2.19462E-01  2.19439E-01
 4.02271E-02  2.32107E+00  2.31452E-02  2.31241E-02
 4.02271E-02  2.49859E+00  1.12914E-03  1.12929E-03
 4.02271E-02  2.67921E+00  3.46354E-05  4.53007E-05
 4.02271E-02  2.86263E+00  7.16402E-07  9.34569E-06
 4.02271E-02  3.04854E+00  0.00000E+00  0.00000E+00

 5.05363E-02  0.00000E+00 -7.96166E+01 -7.54419E+01
 5.05363E-02  1.00051E-02 -7.96083E+01 -7.54569E+01
 5.05363E-02  2.00217E-02 -7.95805E+01 -7.54828E+01
 5.05363E-02  3.00792E-02 -7.95355E+01 -7.55316E+01
 5.05363E-02  4.02271E-02 -7.94722E+01 -7.56185E+01
 5.05363E-02  5.05363E-02 -7.93889E+01 -7.57561E+01
 5.05363E-02  6.11001E-02 -7.92842E+01 -7.59852E+01
 5.05363E-02  7.20380E-02 -7.91555E+01 -7.62277E+01
 5.05363E-02  8.35002E-02 -7.89988E+01 -7.64454E+01
 5.05363E-02  9.56739E-02 -7.88081E+01 -7.66308E+01
 5.05363E-02  1.08792E-01 -7.85752E+01 -7.67848E+01
 5.05363E-02  1.23146E-01 -7.82886E+01 -7.68780E+01
 5.05363E-02  1.39099E-01 -7.79323E+01 -7.68960E+01
 5.05363E-02  1.57102E-01 -7.74842E+01 -7.67485E+01
 5.05363E-02  1.77714E-01 -7.69141E+01 -7.63705E+01
 5.05363E-02  2.01619E-01 -7.61813E+01 -7.57792E+01
 5.05363E-02  2.29635E-01 -7.52322E+01 -7.49351E+01
 5.05363E-02  2.62715E-01 -7.39991E+01 -7.37805E+01
 5.05363E-02  3.01925E-01 -7.24013E+01 -7.22445E+01
 5.05363E-02  3.48393E-01 -7.03514E+01 -7.02388E+01
 5.05363E-02  4.03228E-01 -6.77662E+01 -6.76879E+01
 5.05363E-02  4.67422E-01 -6.45838E+01 -6.45302E+01
 5.05363E-02  5.41742E-01 -6.07781E+01 -6.07415E+01
 5.05363E-02  6.26650E-01 -5.63666E+01 -5.63421E+01
 5.05363E-02  7.22269E-01 -5.14079E+01 -5.13918E+01
 5.05363E-02  8.28397E-01 -4.59919E+01 -4.59815E+01
 5.05363E-02  9.44561E-01 -4.02268E+01 -4.02200E+01
 5.05363E-02  1.07010E+00 -3.42317E+01 -3.42275E+01
 5.05363E-02  1.20426E+00 -2.81364E+01 -2.81338E+01
 5.05363E-02  1.34621E+00 -2.20771E+01 -2.20755E+01
 5.05363E-02  1.49518E+00 -1.61842E+01 -1.61834E+01
 5.05363E-02  1.65040E+00 -1.05533E+01 -1.05528E+01
 5.05363E-02  1.81118E+00 -5.15073E+00 -5.15056E+00
 5.05363E-02  1.97691E+00 -5.40988E-01 -5.40957E-01
 5.05363E-02  2.14704E+00  2.19473E-01  2.19451E-01
 5.05363E-02  2.32107E+00  2.31439E-02  2.31224E-02
 5.05363E-02  2.49859E+00  1.12905E-03  1.12921E-03
 5.05363E-02  2.67921E+00  3.46325E-05  4.55188E-05
 5.05363E-02  2.86263E+00  7.16357E-07  9.52447E-06
 5.05363E-02  3.04854E+00  0.00000E+00  0.00000E+00

 6.11001E-02  0.00000E+00 -7.95106E+01 -7.55442E+01
 6.11001E-02  1.00051E-02 -7.95023E+01 -7.55527E+01
 6.11001E-02  2.00217E-02 -7.94747E+01 -7.55928E+01
 6.11001E-02  3.00792E-02 -7.94300E+01 -7.56563E+01
 6.11001E-02  4.02271E-02 -7.93670E+01 -7.57878E+01
 6.11001E-02  5.05363E-02 -7.92842E+01 -7.59852E+01
 6.11001E-02  6.11001E-02 -7.91801E+01 -7.61896E+01
 6.11001E-02  7.20380E-02 -7.90522E+01 -7.63690E+01
 6.11001E-02  8.35002E-02 -7.88963E+01 -7.65287E+01
 6.11001E-02  9.56739E-02 -7.87067E+01 -7.66467E+01
 6.11001E-02  1.08792E-01 -7.84751E+01 -7.67406E+01
 6.11001E-02  1.23146E-01 -7.81901E+01 -7.67848E+01
 6.11001E-02  1.39099E-01 -7.78357E+01 -7.67569E+01
 6.11001E-02  1.57102E-01 -7.73901E+01 -7.66212E+01
 6.11001E-02  1.77714E-01 -7.68229E+01 -7.62699E+01
 6.11001E-02  2.01619E-01 -7.60938E+01 -7.56871E+01
 6.11001E-02  2.29635E-01 -7.51491E+01 -7.48489E+01
 6.11001E-02  2.62715E-01 -7.39215E+01 -7.37015E+01
 6.11001E-02  3.01925E-01 -7.23303E+01 -7.21730E+01
 6.11001E-02  3.48393E-01 -7.02878E+01 -7.01745E+01
 6.11001E-02  4.03228E-01 -6.77107E+01 -6.76320E+01
 6.11001E-02  4.67422E-01 -6.45366E+01 -6.44824E+01
 6.11001E-02  5.41742E-01 -6.07386E+01 -6.07022E+01
 6.11001E-02  6.26650E-01 -5.63340E+01 -5.63099E+01
 6.11001E-02  7.22269E-01 -5.13813E+01 -5.13653E+01
 6.11001E-02  8.28397E-01 -4.59703E+01 -4.59598E+01
 6.11001E-02  9.44561E-01 -4.02093E+01 -4.02025E+01
 6.11001E-02  1.07010E+00 -3.42178E+01 -3.42135E+01
 6.11001E-02  1.20426E+00 -2.81256E+01 -2.81230E+01
 6.11001E-02  1.34621E+00 -2.20690E+01 -2.20674E+01
 6.11001E-02  1.49518E+00 -1.61785E+01 -1.61776E+01
 6.11001E-02  1.65040E+00 -1.05495E+01 -1.05490E+01
 6.11001E-02  1.81118E+00 -5.14862E+00 -5.14844E+00
 6.11001E-02  1.97691E+00 -5.40409E-01 -5.40379E-01
 6.11001E-02  2.14704E+00  2.19487E-01  2.19465E-01
 6.11001E-02  2.32107E+00  2.31421E-02  2.31212E-02
 6.11001E-02  2.49859E+00  1.12894E-03  1.12909E-03
 6.11001E-02  2.67921E+00  3.46288E-05  4.52391E-05
 6.11001E-02  2.86263E+00  7.16307E-07  9.30124E-06
 6.11001E-02  3.04854E+00  0.00000E+00  0.00000E+00

 7.20380E-02  0.00000E+00 -7.93803E+01 -7.56876E+01
 7.20380E-02  1.00051E-02 -7.93720E+01 -7.57058E+01
 7.20380E-02  2.00217E-02 -7.93446E+01 -7.57508E+01
 7.20380E-02  3.00792E-02 -7.93002E+01 -7.58753E+01
 7.20380E-02  4.02271E-02 -7.92377E+01 -7.60616E+01
 7.20380E-02  5.05363E-02 -7.91555E+01 -7.62277E+01
 7.20380E-02  6.11001E-02 -7.90522E+01 -7.63690E+01
 7.20380E-02  7.20380E-02 -7.89252E+01 -7.64870E+01
 7.20380E-02  8.35002E-02 -7.87704E+01 -7.65877E+01
 7.20380E-02  9.56739E-02 -7.85821E+01 -7.66538E+01
 7.20380E-02  1.08792E-01 -7.83521E+01 -7.66899E+01
 7.20380E-02  1.23146E-01 -7.80690E+01 -7.66828E+01
 7.20380E-02  1.39099E-01 -7.77170E+01 -7.66137E+01
 7.20380E-02  1.57102E-01 -7.72743E+01 -7.64556E+01
 7.20380E-02  1.77714E-01 -7.67107E+01 -7.61361E+01
 7.20380E-02  2.01619E-01 -7.59860E+01 -7.55708E+01
 7.20380E-02  2.29635E-01 -7.50469E+01 -7.47433E+01
 7.20380E-02  2.62715E-01 -7.38260E+01 -7.36046E+01
 7.20380E-02  3.01925E-01 -7.22428E+01 -7.20820E+01
 7.20380E-02  3.48393E-01 -7.02095E+01 -7.00957E+01
 7.20380E-02  4.03228E-01 -6.76423E+01 -6.75641E+01
 7.20380E-02  4.67422E-01 -6.44783E+01 -6.44243E+01
 7.20380E-02  5.41742E-01 -6.06899E+01 -6.06532E+01
 7.20380E-02  6.26650E-01 -5.62939E+01 -5.62695E+01
 7.20380E-02  7.22269E-01 -5.13486E+01 -5.13325E+01
 7.20380E-02  8.28397E-01 -4.59437E+01 -4.59332E+01
 7.20380E-02  9.44561E-01 -4.01878E+01 -4.01810E+01
 7.20380E-02  1.07010E+00 -3.42007E+01 -3.41964E+01
 7.20380E-02  1.20426E+00 -2.81124E+01 -2.81097E+01
 7.20380E-02  1.34621E+00 -2.20590E+01 -2.20574E+01
 7.20380E-02  1.49518E+00 -1.61714E+01 -1.61705E+01
 7.20380E-02  1.65040E+00 -1.05448E+01 -1.05444E+01
 7.20380E-02  1.81118E+00 -5.14607E+00 -5.14589E+00
 7.20380E-02  1.97691E+00 -5.39730E-01 -5.39700E-01
 7.20380E-02  2.14704E+00  2.19498E-01  2.19476E-01
 7.20380E-02  2.32107E+00  2.31397E-02  2.31188E-02
 7.20380E-02  2.49859E+00  1.12879E-03  1.12894E-03
 7.20380E-02  2.67921E+00  3.46239E-05  4.52713E-05
 7.20380E-02  2.86263E+00  7.16205E-07  9.33115E-06
 7.20380E-02  3.04854E+00  0.00000E+00  0.00000E+00

 8.35002E-02  0.00000E+00 -7.92215E+01 -7.59121E+01
 8.35002E-02  1.00051E-02 -7.92134E+01 -7.59396E+01
 8.35002E-02  2.00217E-02 -7.91862E+01 -7.60590E+01
 8.35002E-02  3.00792E-02 -7.91422E+01 -7.62072E+01
 8.35002E-02  4.02271E-02 -7.90803E+01 -7.63383E+01
 8.35002E-02  5.05363E-02 -7.89988E+01 -7.64454E+01
 8.35002E-02  6.11001E-02 -7.88963E+01 -7.65287E+01
 8.35002E-02  7.20380E-02 -7.87704E+01 -7.65877E+01
 8.35002E-02  8.35002E-02 -7.86170E+01 -7.66253E+01
 8.35002E-02  9.56739E-02 -7.84302E+01 -7.66442E+01
 8.35002E-02  1.08792E-01 -7.82022E+01 -7.66257E+01
 8.35002E-02  1.23146E-01 -7.79214E+01 -7.65758E+01
 8.35002E-02  1.39099E-01 -7.75723E+01 -7.64707E+01
 8.35002E-02  1.57102E-01 -7.71331E+01 -7.62812E+01
 8.35002E-02  1.77714E-01 -7.65739E+01 -7.59669E+01
 8.35002E-02  2.01619E-01 -7.58546E+01 -7.54242E+01
 8.35002E-02  2.29635E-01 -7.49222E+01 -7.46107E+01
 8.35002E-02  2.62715E-01 -7.37095E+01 -7.34858E+01
 8.35002E-02  3.01925E-01 -7.21360E+01 -7.19751E+01
 8.35002E-02  3.48393E-01 -7.01138E+01 -7.00000E+01
 8.35002E-02  4.03228E-01 -6.75587E+01 -6.74797E+01
 8.35002E-02  4.67422E-01 -6.44070E+01 -6.43531E+01
 8.35002E-02  5.41742E-01 -6.06303E+01 -6.05937E+01
 8.35002E-02  6.26650E-01 -5.62448E+01 -5.62205E+01
 8.35002E-02  7.22269E-01 -5.13085E+01 -5.12924E+01
 8.35002E-02  8.28397E-01 -4.59111E+01 -4.59006E+01
 8.35002E-02  9.44561E-01 -4.01615E+01 -4.01547E+01
 8.35002E-02  1.07010E+00 -3.41798E+01 -3.41755E+01
 8.35002E-02  1.20426E+00 -2.80961E+01 -2.80935E+01
 8.35002E-02  1.34621E+00 -2.20468E+01 -2.20453E+01
 8.35002E-02  1.49518E+00 -1.61627E+01 -1.61619E+01
 8.35002E-02  1.65040E+00 -1.05392E+01 -1.05387E+01
 8.35002E-02  1.81118E+00 -5.14297E+00 -5.14280E+00
 8.35002E-02  1.97691E+00 -5.38919E-01 -5.38889E-01
 8.35002E-02  2.14704E+00  2.19509E-01  2.19487E-01
 8.35002E-02  2.32107E+00  2.31366E-02  2.31162E-02
 8.35002E-02  2.49859E+00  1.12860E-03  1.12874E-03
 8.35002E-02  2.67921E+00  3.46178E-05  4.50097E-05
 8.35002E-02  2.86263E+00  7.16066E-07  9.12439E-06
 8.35002E-02  3.04854E+00  0.00000E+00  0.00000E+00

 9.56739E-02  0.00000E+00 -7.90284E+01 -7.63151E+01
 9.56739E-02  1.00051E-02 -7.90204E+01 -7.64202E+01
 9.56739E-02  2.00217E-02 -7.89935E+01 -7.65033E+01
 9.56739E-02  3.00792E-02 -7.89500E+01 -7.65557E+01
 9.56739E-02  4.02271E-02 -7.88887E+01 -7.66051E+01
 9.56739E-02  5.05363E-02 -7.88081E+01 -7.66308E+01
 9.56739E-02  6.11001E-02 -7.87067E+01 -7.66467E+01
 9.56739E-02  7.20380E-02 -7.85821E+01 -7.66538E+01
 9.56739E-02  8.35002E-02 -7.84302E+01 -7.66442E+01
 9.56739E-02  9.56739E-02 -7.82454E+01 -7.66082E+01
 9.56739E-02  1.08792E-01 -7.80197E+01 -7.65507E+01
 9.56739E-02  1.23146E-01 -7.77418E+01 -7.64549E+01
 9.56739E-02  1.39099E-01 -7.73961E+01 -7.63096E+01
 9.56739E-02  1.57102E-01 -7.69612E+01 -7.60881E+01
 9.56739E-02  1.77714E-01 -7.64073E+01 -7.57632E+01
 9.56739E-02  2.01619E-01 -7.56945E+01 -7.52541E+01
 9.56739E-02  2.29635E-01 -7.47702E+01 -7.44532E+01
 9.56739E-02  2.62715E-01 -7.35673E+01 -7.33397E+01
 9.56739E-02  3.01925E-01 -7.20056E+01 -7.18431E+01
 9.56739E-02  3.48393E-01 -6.99969E+01 -6.98820E+01
 9.56739E-02  4.03228E-01 -6.74565E+01 -6.73769E+01
 9.56739E-02  4.67422E-01 -6.43198E+01 -6.42656E+01
 9.56739E-02  5.41742E-01 -6.05574E+01 -6.05207E+01
 9.56739E-02  6.26650E-01 -5.61847E+01 -5.61602E+01
 9.56739E-02  7.22269E-01 -5.12594E+01 -5.12433E+01
 9.56739E-02  8.28397E-01 -4.58713E+01 -4.58608E+01
 9.56739E-02  9.44561E-01 -4.01293E+01 -4.01226E+01
 9.56739E-02  1.07010E+00 -3.41542E+01 -3.41499E+01
 9.56739E-02  1.20426E+00 -2.80763E+01 -2.80737E+01
 9.56739E-02  1.34621E+00 -2.20320E+01 -2.20304E+01
 9.56739E-02  1.49518E+00 -1.61521E+01 -1.61513E+01
 9.56739E-02  1.65040E+00 -1.05322E+01 -1.05318E+01
 9.56739E-02  1.81118E+00 -5.13919E+00 -5.13902E+00
 9.56739E-02  1.97691E+00 -5.37932E-01 -5.37901E-01
 9.56739E-02  2.14704E+00  2.19520E-01  2.19499E-01
 9.56739E-02  2.32107E+00  2.31327E-02  2.31125E-02
 9.56739E-02  2.49859E+00  1.12836E-03  1.12850E-03
 9.56739E-02  2.67921E+00  3.46102E-05  4.49029E-05
 9.56739E-02  2.86263E+00  7.15906E-07  9.04417E-06
 9.56739E-02  3.04854E+00  0.00000E+00  0.00000E+00

 1.08792E-01  0.00000E+00 -7.87927E+01 -7.70946E+01
 1.08792E-01  1.00051E-02 -7.87847E+01 -7.70294E+01
 1.08792E-01  2.00217E-02 -7.87582E+01 -7.69374E+01
 1.08792E-01  3.00792E-02 -7.87152E+01 -7.68733E+01
 1.08792E-01  4.02271E-02 -7.86547E+01 -7.68281E+01
 1.08792E-01  5.05363E-02 -7.85752E+01 -7.67848E+01
 1.08792E-01  6.11001E-02 -7.84751E+01 -7.67406E+01
 1.08792E-01  7.20380E-02 -7.83521E+01 -7.66899E+01
 1.08792E-01  8.35002E-02 -7.82022E+01 -7.66257E+01
 1.08792E-01  9.56739E-02 -7.80197E+01 -7.65507E+01
 1.08792E-01  1.08792E-01 -7.77968E+01 -7.64454E+01
 1.08792E-01  1.23146E-01 -7.75223E+01 -7.63107E+01
 1.08792E-01  1.39099E-01 -7.71808E+01 -7.61298E+01
 1.08792E-01  1.57102E-01 -7.67510E+01 -7.58767E+01
 1.08792E-01  1.77714E-01 -7.62034E+01 -7.55280E+01
 1.08792E-01  2.01619E-01 -7.54986E+01 -7.50246E+01
 1.08792E-01  2.29635E-01 -7.45841E+01 -7.42582E+01
 1.08792E-01  2.62715E-01 -7.33932E+01 -7.31600E+01
 1.08792E-01  3.01925E-01 -7.18457E+01 -7.16799E+01
 1.08792E-01  3.48393E-01 -6.98534E+01 -6.97381E+01
 1.08792E-01  4.03228E-01 -6.73310E+01 -6.72505E+01
 1.08792E-01  4.67422E-01 -6.42126E+01 -6.41575E+01
 1.08792E-01  5.41742E-01 -6.04678E+01 -6.04306E+01
 1.08792E-01  6.26650E-01 -5.61109E+01 -5.60862E+01
 1.08792E-01  7.22269E-01 -5.11991E+01 -5.11829E+01
 1.08792E-01  8.28397E-01 -4.58222E+01 -4.58117E+01
 1.08792E-01  9.44561E-01 -4.00897E+01 -4.00830E+01
 1.08792E-01  1.07010E+00 -3.41227E+01 -3.41185E+01
 1.08792E-01  1.20426E+00 -2.80519E+01 -2.80493E+01
 1.08792E-01  1.34621E+00 -2.20137E+01 -2.20121E+01
 1.08792E-01  1.49518E+00 -1.61391E+01 -1.61383E+01
 1.08792E-01  1.65040E+00 -1.05237E+01 -1.05233E+01
 1.08792E-01  1.81118E+00 -5.13454E+00 -5.13437E+00
 1.08792E-01  1.97691E+00 -5.36726E-01 -5.36694E-01
 1.08792E-01  2.14704E+00  2.19533E-01  2.19511E-01
 1.08792E-01  2.32107E+00  2.31278E-02  2.31069E-02
 1.08792E-01  2.49859E+00  1.12807E-03  1.12821E-03
 1.08792E-01  2.67921E+00  3.46007E-05  4.52222E-05
 1.08792E-01  2.86263E+00  7.15715E-07  9.30993E-06
 1.08792E-01  3.04854E+00  0.00000E+00  0.00000E+00

 1.23146E-01  0.00000E+00 -7.85026E+01 -7.72798E+01
 1.23146E-01  1.00051E-02 -7.84948E+01 -7.72588E+01
 1.23146E-01  2.00217E-02 -7.84687E+01 -7.72060E+01
 1.23146E-01  3.00792E-02 -7.84264E+01 -7.70996E+01
 1.23146E-01  4.02271E-02 -7.83669E+01 -7.69853E+01
 1.23146E-01  5.05363E-02 -7.82886E+01 -7.68780E+01
 1.23146E-01  6.11001E-02 -7.81901E+01 -7.67848E+01
 1.23146E-01  7.20380E-02 -7.80690E+01 -7.66828E+01
 1.23146E-01  8.35002E-02 -7.79214E+01 -7.65758E+01
 1.23146E-01  9.56739E-02 -7.77418E+01 -7.64549E+01
 1.23146E-01  1.08792E-01 -7.75223E+01 -7.63107E+01
 1.23146E-01  1.23146E-01 -7.72519E+01 -7.61408E+01
 1.23146E-01  1.39099E-01 -7.69155E+01 -7.59176E+01
 1.23146E-01  1.57102E-01 -7.64920E+01 -7.56373E+01
 1.23146E-01  1.77714E-01 -7.59522E+01 -7.52625E+01
 1.23146E-01  2.01619E-01 -7.52570E+01 -7.47469E+01
 1.23146E-01  2.29635E-01 -7.43544E+01 -7.40118E+01
 1.23146E-01  2.62715E-01 -7.31781E+01 -7.29360E+01
 1.23146E-01  3.01925E-01 -7.16481E+01 -7.14795E+01
 1.23146E-01  3.48393E-01 -6.96760E+01 -6.95584E+01
 1.23146E-01  4.03228E-01 -6.71756E+01 -6.70946E+01
 1.23146E-01  4.67422E-01 -6.40797E+01 -6.40244E+01
 1.23146E-01  5.41742E-01 -6.03566E+01 -6.03193E+01
 1.23146E-01  6.26650E-01 -5.60192E+01 -5.59946E+01
 1.23146E-01  7.22269E-01 -5.11242E+01 -5.11079E+01
 1.23146E-01  8.28397E-01 -4.57614E+01 -4.57508E+01
 1.23146E-01  9.44561E-01 -4.00406E+01 -4.00339E+01
 1.23146E-01  1.07010E+00 -3.40837E+01 -3.40794E+01
 1.23146E-01  1.20426E+00 -2.80216E+01 -2.80189E+01
 1.23146E-01  1.34621E+00 -2.19909E+01 -2.19894E+01
 1.23146E-01  1.49518E+00 -1.61230E+01 -1.61221E+01
 1.23146E-01  1.65040E+00 -1.05131E+01 -1.05127E+01
 1.23146E-01  1.81118E+00 -5.12879E+00 -5.12862E+00
 1.23146E-01  1.97691E+00 -5.35240E-01 -5.35207E-01
 1.23146E-01  2.14704E+00  2.19546E-01  2.19526E-01
 1.23146E-01  2.32107E+00  2.31216E-02  2.31012E-02
 1.23146E-01  2.49859E+00  1.12770E-03  1.12784E-03
 1.23146E-01  2.67921E+00  3.45889E-05  4.49664E-05
 1.23146E-01  2.86263E+00  7.15477E-07  9.11254E-06
 1.23146E-01  3.04854E+00  0.00000E+00  0.00000E+00

 1.39099E-01  0.00000E+00 -7.81421E+01 -7.72296E+01
 1.39099E-01  1.00051E-02 -7.81344E+01 -7.72197E+01
 1.39099E-01  2.00217E-02 -7.81088E+01 -7.71841E+01
 1.39099E-01  3.00792E-02 -7.80674E+01 -7.71208E+01
 1.39099E-01  4.02271E-02 -7.80091E+01 -7.70300E+01
 1.39099E-01  5.05363E-02 -7.79323E+01 -7.68960E+01
 1.39099E-01  6.11001E-02 -7.78357E+01 -7.67569E+01
 1.39099E-01  7.20380E-02 -7.77170E+01 -7.66137E+01
 1.39099E-01  8.35002E-02 -7.75723E+01 -7.64707E+01
 1.39099E-01  9.56739E-02 -7.73961E+01 -7.63096E+01
 1.39099E-01  1.08792E-01 -7.71808E+01 -7.61298E+01
 1.39099E-01  1.23146E-01 -7.69155E+01 -7.59176E+01
 1.39099E-01  1.39099E-01 -7.65854E+01 -7.56662E+01
 1.39099E-01  1.57102E-01 -7.61694E+01 -7.53528E+01
 1.39099E-01  1.77714E-01 -7.56392E+01 -7.49517E+01
 1.39099E-01  2.01619E-01 -7.49558E+01 -7.44218E+01
 1.39099E-01  2.29635E-01 -7.40679E+01 -7.36980E+01
 1.39099E-01  2.62715E-01 -7.29095E+01 -7.26592E+01
 1.39099E-01  3.01925E-01 -7.14011E+01 -7.12291E+01
 1.39099E-01  3.48393E-01 -6.94538E+01 -6.93351E+01
 1.39099E-01  4.03228E-01 -6.69807E+01 -6.68990E+01
 1.39099E-01  4.67422E-01 -6.39130E+01 -6.38573E+01
 1.39099E-01  5.41742E-01 -6.02169E+01 -6.01792E+01
 1.39099E-01  6.26650E-01 -5.59040E+01 -5.58794E+01
 1.39099E-01  7.22269E-01 -5.10301E+01 -5.10138E+01
 1.39099E-01  8.28397E-01 -4.56849E+01 -4.56745E+01
 1.39099E-01  9.44561E-01 -3.99789E+01 -3.99721E+01
 1.39099E-01  1.07010E+00 -3.40346E+01 -3.40303E+01
 1.39099E-01  1.20426E+00 -2.79835E+01 -2.79809E+01
 1.39099E-01  1.34621E+00 -2.19624E+01 -2.19609E+01
 1.39099E-01  1.49518E+00 -1.61027E+01 -1.61019E+01
 1.39099E-01  1.65040E+00 -1.04999E+01 -1.04994E+01
 1.39099E-01  1.81118E+00 -5.12158E+00 -5.12141E+00
 1.39099E-01  1.97691E+00 -5.33383E-01 -5.33349E-01
 1.39099E-01  2.14704E+00  2.19561E-01  2.19540E-01
 1.39099E-01  2.32107E+00  2.31137E-02  2.30925E-02
 1.39099E-01  2.49859E+00  1.12723E-03  1.12737E-03
 1.39099E-01  2.67921E+00  3.45740E-05  4.53831E-05
 1.39099E-01  2.86263E+00  7.15173E-07  9.46152E-06
 1.39099E-01  3.04854E+00  0.00000E+00  0.00000E+00

 1.57102E-01  0.00000E+00 -7.76888E+01 -7.70036E+01
 1.57102E-01  1.00051E-02 -7.76814E+01 -7.69925E+01
 1.57102E-01  2.00217E-02 -7.76564E+01 -7.69644E+01
 1.57102E-01  3.00792E-02 -7.76160E+01 -7.69148E+01
 1.57102E-01  4.02271E-02 -7.75591E+01 -7.68445E+01
 1.57102E-01  5.05363E-02 -7.74842E+01 -7.67485E+01
 1.57102E-01  6.11001E-02 -7.73901E+01 -7.66212E+01
 1.57102E-01  7.20380E-02 -7.72743E+01 -7.64556E+01
 1.57102E-01  8.35002E-02 -7.71331E+01 -7.62812E+01
 1.57102E-01  9.56739E-02 -7.69612E+01 -7.60881E+01
 1.57102E-01  1.08792E-01 -7.67510E+01 -7.58767E+01
 1.57102E-01  1.23146E-01 -7.64920E+01 -7.56373E+01
 1.57102E-01  1.39099E-01 -7.61694E+01 -7.53528E+01
 1.57102E-01  1.57102E-01 -7.57630E+01 -7.50103E+01
 1.57102E-01  1.77714E-01 -7.52445E+01 -7.45793E+01
 1.57102E-01  2.01619E-01 -7.45757E+01 -7.40314E+01
 1.57102E-01  2.29635E-01 -7.37059E+01 -7.33046E+01
 1.57102E-01  2.62715E-01 -7.25699E+01 -7.23077E+01
 1.57102E-01  3.01925E-01 -7.10882E+01 -7.09132E+01
 1.57102E-01  3.48393E-01 -6.91720E+01 -6.90506E+01
 1.57102E-01  4.03228E-01 -6.67332E+01 -6.66496E+01
 1.57102E-01  4.67422E-01 -6.37009E+01 -6.36447E+01
 1.57102E-01  5.41742E-01 -6.00391E+01 -6.00014E+01
 1.57102E-01  6.26650E-01 -5.57572E+01 -5.57322E+01
 1.57102E-01  7.22269E-01 -5.09101E+01 -5.08937E+01
 1.57102E-01  8.28397E-01 -4.55875E+01 -4.55768E+01
 1.57102E-01  9.44561E-01 -3.99003E+01 -3.98935E+01
 1.57102E-01  1.07010E+00 -3.39721E+01 -3.39678E+01
 1.57102E-01  1.20426E+00 -2.79351E+01 -2.79324E+01
 1.57102E-01  1.34621E+00 -2.19261E+01 -2.19245E+01
 1.57102E-01  1.49518E+00 -1.60769E+01 -1.60760E+01
 1.57102E-01  1.65040E+00 -1.04830E+01 -1.04825E+01
 1.57102E-01  1.81118E+00 -5.11240E+00 -5.11223E+00
 1.57102E-01  1.97691E+00 -5.31023E-01 -5.30988E-01
 1.57102E-01  2.14704E+00  2.19579E-01  2.19559E-01
 1.57102E-01  2.32107E+00  2.31035E-02  2.30833E-02
 1.57102E-01  2.49859E+00  1.12662E-03  1.12676E-03
 1.57102E-01  2.67921E+00  3.45549E-05  4.48836E-05
 1.57102E-01  2.86263E+00  7.14782E-07  9.07270E-06
 1.57102E-01  3.04854E+00  0.00000E+00  0.00000E+00

 1.77714E-01  0.00000E+00 -7.71123E+01 -7.65928E+01
 1.77714E-01  1.00051E-02 -7.71051E+01 -7.65848E+01
 1.77714E-01  2.00217E-02 -7.70809E+01 -7.65594E+01
 1.77714E-01  3.00792E-02 -7.70417E+01 -7.65129E+01
 1.77714E-01  4.02271E-02 -7.69867E+01 -7.64537E+01
 1.77714E-01  5.05363E-02 -7.69141E+01 -7.63705E+01
 1.77714E-01  6.11001E-02 -7.68229E+01 -7.62699E+01
 1.77714E-01  7.20380E-02 -7.67107E+01 -7.61361E+01
 1.77714E-01  8.35002E-02 -7.65739E+01 -7.59669E+01
 1.77714E-01  9.56739E-02 -7.64073E+01 -7.57632E+01
 1.77714E-01  1.08792E-01 -7.62034E+01 -7.55280E+01
 1.77714E-01  1.23146E-01 -7.59522E+01 -7.52625E+01
 1.77714E-01  1.39099E-01 -7.56392E+01 -7.49517E+01
 1.77714E-01  1.57102E-01 -7.52445E+01 -7.45793E+01
 1.77714E-01  1.77714E-01 -7.47406E+01 -7.41348E+01
 1.77714E-01  2.01619E-01 -7.40900E+01 -7.35551E+01
 1.77714E-01  2.29635E-01 -7.32429E+01 -7.28186E+01
 1.77714E-01  2.62715E-01 -7.21347E+01 -7.18449E+01
 1.77714E-01  3.01925E-01 -7.06867E+01 -7.05007E+01
 1.77714E-01  3.48393E-01 -6.88096E+01 -6.86849E+01
 1.77714E-01  4.03228E-01 -6.64141E+01 -6.63287E+01
 1.77714E-01  4.67422E-01 -6.34270E+01 -6.33693E+01
 1.77714E-01  5.41742E-01 -5.98091E+01 -5.97709E+01
 1.77714E-01  6.26650E-01 -5.55672E+01 -5.55419E+01
 1.77714E-01  7.22269E-01 -5.07548E+01 -5.07385E+01
 1.77714E-01  8.28397E-01 -4.54614E+01 -4.54506E+01
 1.77714E-01  9.44561E-01 -3.97986E+01 -3.97917E+01
 1.77714E-01  1.07010E+00 -3.38913E+01 -3.38870E+01
 1.77714E-01  1.20426E+00 -2.78723E+01 -2.78697E+01
 1.77714E-01  1.34621E+00 -2.18791E+01 -2.18775E+01
 1.77714E-01  1.49518E+00 -1.60435E+01 -1.60426E+01
 1.77714E-01  1.65040E+00 -1.04611E+01 -1.04607E+01
 1.77714E-01  1.81118E+00 -5.10052E+00 -5.10034E+00
 1.77714E-01  1.97691E+00 -5.27970E-01 -5.27934E-01
 1.77714E-01  2.14704E+00  2.19600E-01  2.19581E-01
 1.77714E-01  2.32107E+00  2.30902E-02  2.30701E-02
 1.77714E-01  2.49859E+00  1.12584E-03  1.12598E-03
 1.77714E-01  2.67921E+00  3.45300E-05  4.48342E-05
 1.77714E-01  2.86263E+00  7.14276E-07  9.05273E-06
 1.77714E-01  3.04854E+00  0.00000E+00  0.00000E+00

 2.01619E-01  0.00000E+00 -7.63715E+01 -7.59797E+01
 2.01619E-01  1.00051E-02 -7.63646E+01 -7.59754E+01
 2.01619E-01  2.00217E-02 -7.63413E+01 -7.59486E+01
 2.01619E-01  3.00792E-02 -7.63038E+01 -7.59114E+01
 2.01619E-01  4.02271E-02 -7.62509E+01 -7.58537E+01
 2.01619E-01  5.05363E-02 -7.61813E+01 -7.57792E+01
 2.01619E-01  6.11001E-02 -7.60938E+01 -7.56871E+01
 2.01619E-01  7.20380E-02 -7.59860E+01 -7.55708E+01
 2.01619E-01  8.35002E-02 -7.58546E+01 -7.54242E+01
 2.01619E-01  9.56739E-02 -7.56945E+01 -7.52541E+01
 2.01619E-01  1.08792E-01 -7.54986E+01 -7.50246E+01
 2.01619E-01  1.23146E-01 -7.52570E+01 -7.47469E+01
 2.01619E-01  1.39099E-01 -7.49558E+01 -7.44218E+01
 2.01619E-01  1.57102E-01 -7.45757E+01 -7.40314E+01
 2.01619E-01  1.77714E-01 -7.40900E+01 -7.35551E+01
 2.01619E-01  2.01619E-01 -7.34622E+01 -7.29667E+01
 2.01619E-01  2.29635E-01 -7.26434E+01 -7.22204E+01
 2.01619E-01  2.62715E-01 -7.15703E+01 -7.12490E+01
 2.01619E-01  3.01925E-01 -7.01647E+01 -6.99643E+01
 2.01619E-01  3.48393E-01 -6.83372E+01 -6.82044E+01
 2.01619E-01  4.03228E-01 -6.59972E+01 -6.59096E+01
 2.01619E-01  4.67422E-01 -6.30683E+01 -6.30102E+01
 2.01619E-01  5.41742E-01 -5.95074E+01 -5.94684E+01
 2.01619E-01  6.26650E-01 -5.53178E+01 -5.52925E+01
 2.01619E-01  7.22269E-01 -5.05508E+01 -5.05341E+01
 2.01619E-01  8.28397E-01 -4.52956E+01 -4.52849E+01
 2.01619E-01  9.44561E-01 -3.96650E+01 -3.96582E+01
 2.01619E-01  1.07010E+00 -3.37851E+01 -3.37807E+01
 2.01619E-01  1.20426E+00 -2.77900E+01 -2.77873E+01
 2.01619E-01  1.34621E+00 -2.18174E+01 -2.18158E+01
 2.01619E-01  1.49518E+00 -1.59996E+01 -1.59987E+01
 2.01619E-01  1.65040E+00 -1.04324E+01 -1.04319E+01
 2.01619E-01  1.81118E+00 -5.08491E+00 -5.08473E+00
 2.01619E-01  1.97691E+00 -5.23956E-01 -5.23918E-01
 2.01619E-01  2.14704E+00  2.19628E-01  2.19610E-01
 2.01619E-01  2.32107E+00  2.30727E-02  2.30535E-02
 2.01619E-01  2.49859E+00  1.12481E-03  1.12494E-03
 2.01619E-01  2.67921E+00  3.44973E-05  4.44525E-05
 2.01619E-01  2.86263E+00  7.13610E-07  8.76998E-06
 2.01619E-01  3.04854E+00  0.00000E+00  0.00000E+00

 2.29635E-01  0.00000E+00 -7.54125E+01 -7.51231E+01
 2.29635E-01  1.00051E-02 -7.54060E+01 -7.51148E+01
 2.29635E-01  2.00217E-02 -7.53839E+01 -7.50908E+01
 2.29635E-01  3.00792E-02 -7.53483E+01 -7.50538E+01
 2.29635E-01  4.02271E-02 -7.52982E+01 -7.50040E+01
 2.29635E-01  5.05363E-02 -7.52322E+01 -7.49351E+01
 2.29635E-01  6.11001E-02 -7.51491E+01 -7.48489E+01
 2.29635E-01  7.20380E-02 -7.50469E+01 -7.47433E+01
 2.29635E-01  8.35002E-02 -7.49222E+01 -7.46107E+01
 2.29635E-01  9.56739E-02 -7.47702E+01 -7.44532E+01
 2.29635E-01  1.08792E-01 -7.45841E+01 -7.42582E+01
 2.29635E-01  1.23146E-01 -7.43544E+01 -7.40118E+01
 2.29635E-01  1.39099E-01 -7.40679E+01 -7.36980E+01
 2.29635E-01  1.57102E-01 -7.37059E+01 -7.33046E+01
 2.29635E-01  1.77714E-01 -7.32429E+01 -7.28186E+01
 2.29635E-01  2.01619E-01 -7.26434E+01 -7.22204E+01
 2.29635E-01  2.29635E-01 -7.18602E+01 -7.14684E+01
 2.29635E-01  2.62715E-01 -7.08311E+01 -7.05023E+01
 2.29635E-01  3.01925E-01 -6.94791E+01 -6.92462E+01
 2.29635E-01  3.48393E-01 -6.77148E+01 -6.75703E+01
 2.29635E-01  4.03228E-01 -6.54459E+01 -6.53542E+01
 2.29635E-01  4.67422E-01 -6.25925E+01 -6.25326E+01
 2.29635E-01  5.41742E-01 -5.91062E+01 -5.90666E+01
 2.29635E-01  6.26650E-01 -5.49856E+01 -5.49597E+01
 2.29635E-01  7.22269E-01 -5.02790E+01 -5.02623E+01
 2.29635E-01  8.28397E-01 -4.50748E+01 -4.50639E+01
 2.29635E-01  9.44561E-01 -3.94870E+01 -3.94802E+01
 2.29635E-01  1.07010E+00 -3.36437E+01 -3.36393E+01
 2.29635E-01  1.20426E+00 -2.76803E+01 -2.76776E+01
 2.29635E-01  1.34621E+00 -2.17352E+01 -2.17336E+01
 2.29635E-01  1.49518E+00 -1.59411E+01 -1.59403E+01
 2.29635E-01  1.65040E+00 -1.03941E+01 -1.03937E+01
 2.29635E-01  1.81118E+00 -5.06410E+00 -5.06391E+00
 2.29635E-01  1.97691E+00 -5.18595E-01 -5.18554E-01
 2.29635E-01  2.14704E+00  2.19665E-01  2.19648E-01
 2.29635E-01  2.32107E+00  2.30495E-02  2.30303E-02
 2.29635E-01  2.49859E+00  1.12343E-03  1.12356E-03
 2.29635E-01  2.67921E+00  3.44537E-05  4.44066E-05
 2.29635E-01  2.86263E+00  7.12723E-07  8.76792E-06
 2.29635E-01  3.04854E+00  0.00000E+00  0.00000E+00

 2.62715E-01  0.00000E+00 -7.41673E+01 -7.39514E+01
 2.62715E-01  1.00051E-02 -7.41613E+01 -7.39469E+01
 2.62715E-01  2.00217E-02 -7.41406E+01 -7.39247E+01
 2.62715E-01  3.00792E-02 -7.41074E+01 -7.38928E+01
 2.62715E-01  4.02271E-02 -7.40607E+01 -7.38417E+01
 2.62715E-01  5.05363E-02 -7.39991E+01 -7.37805E+01
 2.62715E-01  6.11001E-02 -7.39215E+01 -7.37015E+01
 2.62715E-01  7.20380E-02 -7.38260E+01 -7.36046E+01
 2.62715E-01  8.35002E-02 -7.37095E+01 -7.34858E+01
 2.62715E-01  9.56739E-02 -7.35673E+01 -7.33397E+01
 2.62715E-01  1.08792E-01 -7.33932E+01 -7.31600E+01
 2.62715E-01  1.23146E-01 -7.31781E+01 -7.29360E+01
 2.62715E-01  1.39099E-01 -7.29095E+01 -7.26592E+01
 2.62715E-01  1.57102E-01 -7.25699E+01 -7.23077E+01
 2.62715E-01  1.77714E-01 -7.21347E+01 -7.18449E+01
 2.62715E-01  2.01619E-01 -7.15703E+01 -7.12490E+01
 2.62715E-01  2.29635E-01 -7.08311E+01 -7.05023E+01
 2.62715E-01  2.62715E-01 -6.98570E+01 -6.95449E+01
 2.62715E-01  3.01925E-01 -6.85723E+01 -6.83182E+01
 2.62715E-01  3.48393E-01 -6.68882E+01 -6.67262E+01
 2.62715E-01  4.03228E-01 -6.47106E+01 -6.46120E+01
 2.62715E-01  4.67422E-01 -6.19551E+01 -6.18917E+01
 2.62715E-01  5.41742E-01 -5.85671E+01 -5.85260E+01
 2.62715E-01  6.26650E-01 -5.45383E+01 -5.45118E+01
 2.62715E-01  7.22269E-01 -4.99126E+01 -4.98955E+01
 2.62715E-01  8.28397E-01 -4.47772E+01 -4.47663E+01
 2.62715E-01  9.44561E-01 -3.92473E+01 -3.92402E+01
 2.62715E-01  1.07010E+00 -3.34533E+01 -3.34489E+01
 2.62715E-01  1.20426E+00 -2.75325E+01 -2.75298E+01
 2.62715E-01  1.34621E+00 -2.16245E+01 -2.16229E+01
 2.62715E-01  1.49518E+00 -1.58623E+01 -1.58614E+01
 2.62715E-01  1.65040E+00 -1.03425E+01 -1.03420E+01
 2.62715E-01  1.81118E+00 -5.03600E+00 -5.03581E+00
 2.62715E-01  1.97691E+00 -5.11337E-01 -5.11294E-01
 2.62715E-01  2.14704E+00  2.19719E-01  2.19705E-01
 2.62715E-01  2.32107E+00  2.30183E-02  2.30011E-02
 2.62715E-01  2.49859E+00  1.12158E-03  1.12169E-03
 2.62715E-01  2.67921E+00  3.43950E-05  4.34131E-05
 2.62715E-01  2.86263E+00  7.11526E-07  8.01147E-06
 2.62715E-01  3.04854E+00  0.00000E+00  0.00000E+00

 3.01925E-01  0.00000E+00 -7.25554E+01 -7.24004E+01
 3.01925E-01  1.00051E-02 -7.25499E+01 -7.23942E+01
 3.01925E-01  2.00217E-02 -7.25309E+01 -7.23755E+01
 3.01925E-01  3.00792E-02 -7.25005E+01 -7.23451E+01
 3.01925E-01  4.02271E-02 -7.24578E+01 -7.23006E+01
 3.01925E-01  5.05363E-02 -7.24013E+01 -7.22445E+01
 3.01925E-01  6.11001E-02 -7.23303E+01 -7.21730E+01
 3.01925E-01  7.20380E-02 -7.22428E+01 -7.20820E+01
 3.01925E-01  8.35002E-02 -7.21360E+01 -7.19751E+01
 3.01925E-01  9.56739E-02 -7.20056E+01 -7.18431E+01
 3.01925E-01  1.08792E-01 -7.18457E+01 -7.16799E+01
 3.01925E-01  1.23146E-01 -7.16481E+01 -7.14795E+01
 3.01925E-01  1.39099E-01 -7.14011E+01 -7.12291E+01
 3.01925E-01  1.57102E-01 -7.10882E+01 -7.09132E+01
 3.01925E-01  1.77714E-01 -7.06867E+01 -7.05007E+01
 3.01925E-01  2.01619E-01 -7.01647E+01 -6.99643E+01
 3.01925E-01  2.29635E-01 -6.94791E+01 -6.92462E+01
 3.01925E-01  2.62715E-01 -6.85723E+01 -6.83182E+01
 3.01925E-01  3.01925E-01 -6.73710E+01 -6.71301E+01
 3.01925E-01  3.48393E-01 -6.57873E+01 -6.55996E+01
 3.01925E-01  4.03228E-01 -6.37255E+01 -6.36140E+01
 3.01925E-01  4.67422E-01 -6.10965E+01 -6.10278E+01
 3.01925E-01  5.41742E-01 -5.78375E+01 -5.77949E+01
 3.01925E-01  6.26650E-01 -5.39313E+01 -5.39041E+01
 3.01925E-01  7.22269E-01 -4.94148E+01 -4.93971E+01
 3.01925E-01  8.28397E-01 -4.43727E+01 -4.43614E+01
 3.01925E-01  9.44561E-01 -3.89216E+01 -3.89145E+01
 3.01925E-01  1.07010E+00 -3.31947E+01 -3.31903E+01
 3.01925E-01  1.20426E+00 -2.73319E+01 -2.73291E+01
 3.01925E-01  1.34621E+00 -2.14741E+01 -2.14725E+01
 3.01925E-01  1.49518E+00 -1.57552E+01 -1.57543E+01
 3.01925E-01  1.65040E+00 -1.02722E+01 -1.02717E+01
 3.01925E-01  1.81118E+00 -4.99772E+00 -4.99752E+00
 3.01925E-01  1.97691E+00 -5.01405E-01 -5.01356E-01
 3.01925E-01  2.14704E+00  2.19799E-01  2.19787E-01
 3.01925E-01  2.32107E+00  2.29762E-02  2.29595E-02
 3.01925E-01  2.49859E+00  1.11907E-03  1.11917E-03
 3.01925E-01  2.67921E+00  3.43153E-05  4.31832E-05
 3.01925E-01  2.86263E+00  7.09899E-07  7.88934E-06
 3.01925E-01  3.04854E+00  0.00000E+00  0.00000E+00

 3.48393E-01  0.00000E+00 -7.04891E+01 -7.03782E+01
 3.48393E-01  1.00051E-02 -7.04842E+01 -7.03729E+01
 3.48393E-01  2.00217E-02 -7.04672E+01 -7.03559E+01
 3.48393E-01  3.00792E-02 -7.04401E+01 -7.03284E+01
 3.48393E-01  4.02271E-02 -7.04018E+01 -7.02906E+01
 3.48393E-01  5.05363E-02 -7.03514E+01 -7.02388E+01
 3.48393E-01  6.11001E-02 -7.02878E+01 -7.01745E+01
 3.48393E-01  7.20380E-02 -7.02095E+01 -7.00957E+01
 3.48393E-01  8.35002E-02 -7.01138E+01 -7.00000E+01
 3.48393E-01  9.56739E-02 -6.99969E+01 -6.98820E+01
 3.48393E-01  1.08792E-01 -6.98534E+01 -6.97381E+01
 3.48393E-01  1.23146E-01 -6.96760E+01 -6.95584E+01
 3.48393E-01  1.39099E-01 -6.94538E+01 -6.93351E+01
 3.48393E-01  1.57102E-01 -6.91720E+01 -6.90506E+01
 3.48393E-01  1.77714E-01 -6.88096E+01 -6.86849E+01
 3.48393E-01  2.01619E-01 -6.83372E+01 -6.82044E+01
 3.48393E-01  2.29635E-01 -6.77148E+01 -6.75703E+01
 3.48393E-01  2.62715E-01 -6.68882E+01 -6.67262E+01
 3.48393E-01  3.01925E-01 -6.57873E+01 -6.55996E+01
 3.48393E-01  3.48393E-01 -6.43262E+01 -6.41449E+01
 3.48393E-01  4.03228E-01 -6.24086E+01 -6.22691E+01
 3.48393E-01  4.67422E-01 -5.99403E+01 -5.98645E+01
 3.48393E-01  5.41742E-01 -5.68489E+01 -5.68030E+01
 3.48393E-01  6.26650E-01 -5.31051E+01 -5.30761E+01
 3.48393E-01  7.22269E-01 -4.87357E+01 -4.87177E+01
 3.48393E-01  8.28397E-01 -4.38208E+01 -4.38094E+01
 3.48393E-01  9.44561E-01 -3.84775E+01 -3.84703E+01
 3.48393E-01  1.07010E+00 -3.28423E+01 -3.28378E+01
 3.48393E-01  1.20426E+00 -2.70584E+01 -2.70556E+01
 3.48393E-01  1.34621E+00 -2.12690E+01 -2.12674E+01
 3.48393E-01  1.49518E+00 -1.56091E+01 -1.56081E+01
 3.48393E-01  1.65040E+00 -1.01762E+01 -1.01757E+01
 3.48393E-01  1.81118E+00 -4.94529E+00 -4.94509E+00
 3.48393E-01  1.97691E+00 -4.87722E-01 -4.87670E-01
 3.48393E-01  2.14704E+00  2.19924E-01  2.19917E-01
 3.48393E-01  2.32107E+00  2.29194E-02  2.29055E-02
 3.48393E-01  2.49859E+00  1.11567E-03  1.11574E-03
 3.48393E-01  2.67921E+00  3.42068E-05  4.18083E-05
 3.48393E-01  2.86263E+00  7.07683E-07  6.86429E-06
 3.48393E-01  3.04854E+00  0.00000E+00  0.00000E+00

 4.03228E-01  0.00000E+00 -6.78864E+01 -6.78090E+01
 4.03228E-01  1.00051E-02 -6.78822E+01 -6.78046E+01
 4.03228E-01  2.00217E-02 -6.78673E+01 -6.77896E+01
 4.03228E-01  3.00792E-02 -6.78436E+01 -6.77656E+01
 4.03228E-01  4.02271E-02 -6.78103E+01 -6.77320E+01
 4.03228E-01  5.05363E-02 -6.77662E+01 -6.76879E+01
 4.03228E-01  6.11001E-02 -6.77107E+01 -6.76320E+01
 4.03228E-01  7.20380E-02 -6.76423E+01 -6.75641E+01
 4.03228E-01  8.35002E-02 -6.75587E+01 -6.74797E+01
 4.03228E-01  9.56739E-02 -6.74565E+01 -6.73769E+01
 4.03228E-01  1.08792E-01 -6.73310E+01 -6.72505E+01
 4.03228E-01  1.23146E-01 -6.71756E+01 -6.70946E+01
 4.03228E-01  1.39099E-01 -6.69807E+01 -6.68990E+01
 4.03228E-01  1.57102E-01 -6.67332E+01 -6.66496E+01
 4.03228E-01  1.77714E-01 -6.64141E+01 -6.63287E+01
 4.03228E-01  2.01619E-01 -6.59972E+01 -6.59096E+01
 4.03228E-01  2.29635E-01 -6.54459E+01 -6.53542E+01
 4.03228E-01  2.62715E-01 -6.47106E+01 -6.46120E+01
 4.03228E-01  3.01925E-01 -6.37255E+01 -6.36140E+01
 4.03228E-01  3.48393E-01 -6.24086E+01 -6.22691E+01
 4.03228E-01  4.03228E-01 -6.06643E+01 -6.05254E+01
 4.03228E-01  4.67422E-01 -5.83943E+01 -5.82965E+01
 4.03228E-01  5.41742E-01 -5.55156E+01 -5.54648E+01
 4.03228E-01  6.26650E-01 -5.19837E+01 -5.19520E+01
 4.03228E-01  7.22269E-01 -4.78109E+01 -4.77917E+01
 4.03228E-01  8.28397E-01 -4.30685E+01 -4.30564E+01
 4.03228E-01  9.44561E-01 -3.78724E+01 -3.78650E+01
 4.03228E-01  1.07010E+00 -3.23624E+01 -3.23579E+01
 4.03228E-01  1.20426E+00 -2.66861E+01 -2.66833E+01
 4.03228E-01  1.34621E+00 -2.09898E+01 -2.09881E+01
 4.03228E-01  1.49518E+00 -1.54098E+01 -1.54088E+01
 4.03228E-01  1.65040E+00 -1.00450E+01 -1.00445E+01
 4.03228E-01  1.81118E+00 -4.87344E+00 -4.87322E+00
 4.03228E-01  1.97691E+00 -4.68822E-01 -4.68760E-01
 4.03228E-01  2.14704E+00  2.20127E-01  2.20124E-01
 4.03228E-01  2.32107E+00  2.28433E-02  2.28306E-02
 4.03228E-01  2.49859E+00  1.11106E-03  1.11112E-03
 4.03228E-01  2.67921E+00  3.40596E-05  4.12882E-05
 4.03228E-01  2.86263E+00  7.04675E-07  6.56118E-06
 4.03228E-01  3.04854E+00  0.00000E+00  0.00000E+00

 4.67422E-01  0.00000E+00 -6.46861E+01 -6.46333E+01
 4.67422E-01  1.00051E-02 -6.46826E+01 -6.46287E+01
 4.67422E-01  2.00217E-02 -6.46698E+01 -6.46165E+01
 4.67422E-01  3.00792E-02 -6.46497E+01 -6.45958E+01
 4.67422E-01  4.02271E-02 -6.46214E+01 -6.45679E+01
 4.67422E-01  5.05363E-02 -6.45838E+01 -6.45302E+01
 4.67422E-01  6.11001E-02 -6.45366E+01 -6.44824E+01
 4.67422E-01  7.20380E-02 -6.44783E+01 -6.44243E+01
 4.67422E-01  8.35002E-02 -6.44070E+01 -6.43531E+01
 4.67422E-01  9.56739E-02 -6.43198E+01 -6.42656E+01
 4.67422E-01  1.08792E-01 -6.42126E+01 -6.41575E+01
 4.67422E-01  1.23146E-01 -6.40797E+01 -6.40244E+01
 4.67422E-01  1.39099E-01 -6.39130E+01 -6.38573E+01
 4.67422E-01  1.57102E-01 -6.37009E+01 -6.36447E+01
 4.67422E-01  1.77714E-01 -6.34270E+01 -6.33693E+01
 4.67422E-01  2.01619E-01 -6.30683E+01 -6.30102E+01
 4.67422E-01  2.29635E-01 -6.25925E+01 -6.25326E+01
 4.67422E-01  2.62715E-01 -6.19551E+01 -6.18917E+01
 4.67422E-01  3.01925E-01 -6.10965E+01 -6.10278E+01
 4.67422E-01  3.48393E-01 -5.99403E+01 -5.98645E+01
 4.67422E-01  4.03228E-01 -5.83943E+01 -5.82965E+01
 4.67422E-01  4.67422E-01 -5.63583E+01 -5.62571E+01
 4.67422E-01  5.41742E-01 -5.37395E+01 -5.36705E+01
 4.67422E-01  6.26650E-01 -5.04764E+01 -5.04426E+01
 4.67422E-01  7.22269E-01 -4.65610E+01 -4.65396E+01
 4.67422E-01  8.28397E-01 -4.20498E+01 -4.20373E+01
 4.67422E-01  9.44561E-01 -3.70532E+01 -3.70452E+01
 4.67422E-01  1.07010E+00 -3.17132E+01 -3.17085E+01
 4.67422E-01  1.20426E+00 -2.61825E+01 -2.61797E+01
 4.67422E-01  1.34621E+00 -2.06118E+01 -2.06101E+01
 4.67422E-01  1.49518E+00 -1.51396E+01 -1.51386E+01
 4.67422E-01  1.65040E+00 -9.86673E+00 -9.86622E+00
 4.67422E-01  1.81118E+00 -4.77537E+00 -4.77514E+00
 4.67422E-01  1.97691E+00 -4.42757E-01 -4.42683E-01
 4.67422E-01  2.14704E+00  2.20461E-01  2.20467E-01
 4.67422E-01  2.32107E+00  2.27427E-02  2.27344E-02
 4.67422E-01  2.49859E+00  1.10489E-03  1.10491E-03
 4.67422E-01  2.67921E+00  3.38615E-05  3.91958E-05
 4.67422E-01  2.86263E+00  7.00613E-07  5.02717E-06
 4.67422E-01  3.04854E+00  0.00000E+00  0.00000E+00

 5.41742E-01  0.00000E+00 -6.08635E+01 -6.08274E+01
 5.41742E-01  1.00051E-02 -6.08606E+01 -6.08244E+01
 5.41742E-01  2.00217E-02 -6.08499E+01 -6.08136E+01
 5.41742E-01  3.00792E-02 -6.08331E+01 -6.07969E+01
 5.41742E-01  4.02271E-02 -6.08094E+01 -6.07732E+01
 5.41742E-01  5.05363E-02 -6.07781E+01 -6.07415E+01
 5.41742E-01  6.11001E-02 -6.07386E+01 -6.07022E+01
 5.41742E-01  7.20380E-02 -6.06899E+01 -6.06532E+01
 5.41742E-01  8.35002E-02 -6.06303E+01 -6.05937E+01
 5.41742E-01  9.56739E-02 -6.05574E+01 -6.05207E+01
 5.41742E-01  1.08792E-01 -6.04678E+01 -6.04306E+01
 5.41742E-01  1.23146E-01 -6.03566E+01 -6.03193E+01
 5.41742E-01  1.39099E-01 -6.02169E+01 -6.01792E+01
 5.41742E-01  1.57102E-01 -6.00391E+01 -6.00014E+01
 5.41742E-01  1.77714E-01 -5.98091E+01 -5.97709E+01
 5.41742E-01  2.01619E-01 -5.95074E+01 -5.94684E+01
 5.41742E-01  2.29635E-01 -5.91062E+01 -5.90666E+01
 5.41742E-01  2.62715E-01 -5.85671E+01 -5.85260E+01
 5.41742E-01  3.01925E-01 -5.78375E+01 -5.77949E+01
 5.41742E-01  3.48393E-01 -5.68489E+01 -5.68030E+01
 5.41742E-01  4.03228E-01 -5.55156E+01 -5.54648E+01
 5.41742E-01  4.67422E-01 -5.37395E+01 -5.36705E+01
 5.41742E-01  5.41742E-01 -5.14220E+01 -5.13492E+01
 5.41742E-01  6.26650E-01 -4.84846E+01 -4.84375E+01
 5.41742E-01  7.22269E-01 -4.48952E+01 -4.48722E+01
 5.41742E-01  8.28397E-01 -4.06866E+01 -4.06723E+01
 5.41742E-01  9.44561E-01 -3.59561E+01 -3.59480E+01
 5.41742E-01  1.07010E+00 -3.08444E+01 -3.08394E+01
 5.41742E-01  1.20426E+00 -2.55089E+01 -2.55059E+01
 5.41742E-01  1.34621E+00 -2.01057E+01 -2.01040E+01
 5.41742E-01  1.49518E+00 -1.47772E+01 -1.47762E+01
 5.41742E-01  1.65040E+00 -9.62683E+00 -9.62630E+00
 5.41742E-01  1.81118E+00 -4.64265E+00 -4.64240E+00
 5.41742E-01  1.97691E+00 -4.07001E-01 -4.06912E-01
 5.41742E-01  2.14704E+00  2.21017E-01  2.21035E-01
 5.41742E-01  2.32107E+00  2.26125E-02  2.26092E-02
 5.41742E-01  2.49859E+00  1.09674E-03  1.09672E-03
 5.41742E-01  2.67921E+00  3.35985E-05  3.67605E-05
 5.41742E-01  2.86263E+00  6.95204E-07  3.26682E-06
 5.41742E-01  3.04854E+00  0.00000E+00  0.00000E+00

 6.26650E-01  0.00000E+00 -5.64369E+01 -5.64129E+01
 6.26650E-01  1.00051E-02 -5.64346E+01 -5.64103E+01
 6.26650E-01  2.00217E-02 -5.64256E+01 -5.64013E+01
 6.26650E-01  3.00792E-02 -5.64118E+01 -5.63875E+01
 6.26650E-01  4.02271E-02 -5.63924E+01 -5.63681E+01
 6.26650E-01  5.05363E-02 -5.63666E+01 -5.63421E+01
 6.26650E-01  6.11001E-02 -5.63340E+01 -5.63099E+01
 6.26650E-01  7.20380E-02 -5.62939E+01 -5.62695E+01
 6.26650E-01  8.35002E-02 -5.62448E+01 -5.62205E+01
 6.26650E-01  9.56739E-02 -5.61847E+01 -5.61602E+01
 6.26650E-01  1.08792E-01 -5.61109E+01 -5.60862E+01
 6.26650E-01  1.23146E-01 -5.60192E+01 -5.59946E+01
 6.26650E-01  1.39099E-01 -5.59040E+01 -5.58794E+01
 6.26650E-01  1.57102E-01 -5.57572E+01 -5.57322E+01
 6.26650E-01  1.77714E-01 -5.55672E+01 -5.55419E+01
 6.26650E-01  2.01619E-01 -5.53178E+01 -5.52925E+01
 6.26650E-01  2.29635E-01 -5.49856E+01 -5.49597E+01
 6.26650E-01  2.62715E-01 -5.45383E+01 -5.45118E+01
 6.26650E-01  3.01925E-01 -5.39313E+01 -5.39041E+01
 6.26650E-01  3.48393E-01 -5.31051E+01 -5.30761E+01
 6.26650E-01  4.03228E-01 -5.19837E+01 -5.19520E+01
 6.26650E-01  4.67422E-01 -5.04764E+01 -5.04426E+01
 6.26650E-01  5.41742E-01 -4.84846E+01 -4.84375E+01
 6.26650E-01  6.26650E-01 -4.59185E+01 -4.58661E+01
 6.26650E-01  7.22269E-01 -4.27210E+01 -4.26889E+01
 6.26650E-01  8.28397E-01 -3.88940E+01 -3.88792E+01
 6.26650E-01  9.44561E-01 -3.45099E+01 -3.45006E+01
 6.26650E-01  1.07010E+00 -2.96991E+01 -2.96939E+01
 6.26650E-01  1.20426E+00 -2.46212E+01 -2.46181E+01
 6.26650E-01  1.34621E+00 -1.94383E+01 -1.94364E+01
 6.26650E-01  1.49518E+00 -1.42982E+01 -1.42971E+01
 6.26650E-01  1.65040E+00 -9.30842E+00 -9.30786E+00
 6.26650E-01  1.81118E+00 -4.46522E+00 -4.46494E+00
 6.26650E-01  1.97691E+00 -3.58364E-01 -3.58251E-01
 6.26650E-01  2.14704E+00  2.21939E-01  2.21970E-01
 6.26650E-01  2.32107E+00  2.24487E-02  2.24506E-02
 6.26650E-01  2.49859E+00  1.08621E-03  1.08620E-03
 6.26650E-01  2.67921E+00  3.32553E-05  3.43620E-05
 6.26650E-01  2.86263E+00  6.88116E-07  1.58926E-06
 6.26650E-01  3.04854E+00  0.00000E+00  0.00000E+00

 7.22269E-01  0.00000E+00 -5.14653E+01 -5.14493E+01
 7.22269E-01  1.00051E-02 -5.14635E+01 -5.14477E+01
 7.22269E-01  2.00217E-02 -5.14561E+01 -5.14401E+01
 7.22269E-01  3.00792E-02 -5.14448E+01 -5.14287E+01
 7.22269E-01  4.02271E-02 -5.14290E+01 -5.14129E+01
 7.22269E-01  5.05363E-02 -5.14079E+01 -5.13918E+01
 7.22269E-01  6.11001E-02 -5.13813E+01 -5.13653E+01
 7.22269E-01  7.20380E-02 -5.13486E+01 -5.13325E+01
 7.22269E-01  8.35002E-02 -5.13085E+01 -5.12924E+01
 7.22269E-01  9.56739E-02 -5.12594E+01 -5.12433E+01
 7.22269E-01  1.08792E-01 -5.11991E+01 -5.11829E+01
 7.22269E-01  1.23146E-01 -5.11242E+01 -5.11079E+01
 7.22269E-01  1.39099E-01 -5.10301E+01 -5.10138E+01
 7.22269E-01  1.57102E-01 -5.09101E+01 -5.08937E+01
 7.22269E-01  1.77714E-01 -5.07548E+01 -5.07385E+01
 7.22269E-01  2.01619E-01 -5.05508E+01 -5.05341E+01
 7.22269E-01  2.29635E-01 -5.02790E+01 -5.02623E+01
 7.22269E-01  2.62715E-01 -4.99126E+01 -4.98955E+01
 7.22269E-01  3.01925E-01 -4.94148E+01 -4.93971E+01
 7.22269E-01  3.48393E-01 -4.87357E+01 -4.87177E+01
 7.22269E-01  4.03228E-01 -4.78109E+01 -4.77917E+01
 7.22269E-01  4.67422E-01 -4.65610E+01 -4.65396E+01
 7.22269E-01  5.41742E-01 -4.48952E+01 -4.48722E+01
 7.22269E-01  6.26650E-01 -4.27210E+01 -4.26889E+01
 7.22269E-01  7.22269E-01 -3.99635E+01 -3.99260E+01
 7.22269E-01  8.28397E-01 -3.65915E+01 -3.65692E+01
 7.22269E-01  9.44561E-01 -3.26406E+01 -3.26307E+01
 7.22269E-01  1.07010E+00 -2.82165E+01 -2.82105E+01
 7.22269E-01  1.20426E+00 -2.34720E+01 -2.34685E+01
 7.22269E-01  1.34621E+00 -1.85736E+01 -1.85717E+01
 7.22269E-01  1.49518E+00 -1.36759E+01 -1.36747E+01
 7.22269E-01  1.65040E+00 -8.89274E+00 -8.89213E+00
 7.22269E-01  1.81118E+00 -4.23157E+00 -4.23127E+00
 7.22269E-01  1.97691E+00 -2.92934E-01 -2.92801E-01
 7.22269E-01  2.14704E+00  2.23443E-01  2.23496E-01
 7.22269E-01  2.32107E+00  2.22495E-02  2.22632E-02
 7.22269E-01  2.49859E+00  1.07293E-03  1.07296E-03
 7.22269E-01  2.67921E+00  3.28175E-05  2.88160E-05
 7.22269E-01  2.86263E+00  6.79022E-07 -2.57730E-06
 7.22269E-01  3.04854E+00  0.00000E+00  0.00000E+00

 8.28397E-01  0.00000E+00 -4.60385E+01 -4.60281E+01
 8.28397E-01  1.00051E-02 -4.60371E+01 -4.60266E+01
 8.28397E-01  2.00217E-02 -4.60310E+01 -4.60206E+01
 8.28397E-01  3.00792E-02 -4.60218E+01 -4.60114E+01
 8.28397E-01  4.02271E-02 -4.60090E+01 -4.59985E+01
 8.28397E-01  5.05363E-02 -4.59919E+01 -4.59815E+01
 8.28397E-01  6.11001E-02 -4.59703E+01 -4.59598E+01
 8.28397E-01  7.20380E-02 -4.59437E+01 -4.59332E+01
 8.28397E-01  8.35002E-02 -4.59111E+01 -4.59006E+01
 8.28397E-01  9.56739E-02 -4.58713E+01 -4.58608E+01
 8.28397E-01  1.08792E-01 -4.58222E+01 -4.58117E+01
 8.28397E-01  1.23146E-01 -4.57614E+01 -4.57508E+01
 8.28397E-01  1.39099E-01 -4.56849E+01 -4.56745E+01
 8.28397E-01  1.57102E-01 -4.55875E+01 -4.55768E+01
 8.28397E-01  1.77714E-01 -4.54614E+01 -4.54506E+01
 8.28397E-01  2.01619E-01 -4.52956E+01 -4.52849E+01
 8.28397E-01  2.29635E-01 -4.50748E+01 -4.50639E+01
 8.28397E-01  2.62715E-01 -4.47772E+01 -4.47663E+01
 8.28397E-01  3.01925E-01 -4.43727E+01 -4.43614E+01
 8.28397E-01  3.48393E-01 -4.38208E+01 -4.38094E+01
 8.28397E-01  4.03228E-01 -4.30685E+01 -4.30564E+01
 8.28397E-01  4.67422E-01 -4.20498E+01 -4.20373E+01
 8.28397E-01  5.41742E-01 -4.06866E+01 -4.06723E+01
 8.28397E-01  6.26650E-01 -3.88940E+01 -3.88792E+01
 8.28397E-01  7.22269E-01 -3.65915E+01 -3.65692E+01
 8.28397E-01  8.28397E-01 -3.37230E+01 -3.36967E+01
 8.28397E-01  9.44561E-01 -3.02833E+01 -3.02698E+01
 8.28397E-01  1.07010E+00 -2.63368E+01 -2.63301E+01
 8.28397E-01  1.20426E+00 -2.20129E+01 -2.20090E+01
 8.28397E-01  1.34621E+00 -1.74747E+01 -1.74724E+01
 8.28397E-01  1.49518E+00 -1.28828E+01 -1.28816E+01
 8.28397E-01  1.65040E+00 -8.35993E+00 -8.35928E+00
 8.28397E-01  1.81118E+00 -3.92897E+00 -3.92859E+00
 8.28397E-01  1.97691E+00 -2.06074E-01 -2.05889E-01
 8.28397E-01  2.14704E+00  2.25843E-01  2.25909E-01
 8.28397E-01  2.32107E+00  2.20175E-02  2.20320E-02
 8.28397E-01  2.49859E+00  1.05664E-03  1.05719E-03
 8.28397E-01  2.67921E+00  3.22721E-05  2.95113E-05
 8.28397E-01  2.86263E+00  6.67609E-07 -1.68870E-06
 8.28397E-01  3.04854E+00  0.00000E+00  0.00000E+00

 9.44561E-01  0.00000E+00 -4.02644E+01 -4.02578E+01
 9.44561E-01  1.00051E-02 -4.02633E+01 -4.02567E+01
 9.44561E-01  2.00217E-02 -4.02583E+01 -4.02516E+01
 9.44561E-01  3.00792E-02 -4.02509E+01 -4.02442E+01
 9.44561E-01  4.02271E-02 -4.02406E+01 -4.02339E+01
 9.44561E-01  5.05363E-02 -4.02268E+01 -4.02200E+01
 9.44561E-01  6.11001E-02 -4.02093E+01 -4.02025E+01
 9.44561E-01  7.20380E-02 -4.01878E+01 -4.01810E+01
 9.44561E-01  8.35002E-02 -4.01615E+01 -4.01547E+01
 9.44561E-01  9.56739E-02 -4.01293E+01 -4.01226E+01
 9.44561E-01  1.08792E-01 -4.00897E+01 -4.00830E+01
 9.44561E-01  1.23146E-01 -4.00406E+01 -4.00339E+01
 9.44561E-01  1.39099E-01 -3.99789E+01 -3.99721E+01
 9.44561E-01  1.57102E-01 -3.99003E+01 -3.98935E+01
 9.44561E-01  1.77714E-01 -3.97986E+01 -3.97917E+01
 9.44561E-01  2.01619E-01 -3.96650E+01 -3.96582E+01
 9.44561E-01  2.29635E-01 -3.94870E+01 -3.94802E+01
 9.44561E-01  2.62715E-01 -3.92473E+01 -3.92402E+01
 9.44561E-01  3.01925E-01 -3.89216E+01 -3.89145E+01
 9.44561E-01  3.48393E-01 -3.84775E+01 -3.84703E+01
 9.44561E-01  4.03228E-01 -3.78724E+01 -3.78650E+01
 9.44561E-01  4.67422E-01 -3.70532E+01 -3.70452E+01
 9.44561E-01  5.41742E-01 -3.59561E+01 -3.59480E+01
 9.44561E-01  6.26650E-01 -3.45099E+01 -3.45006E+01
 9.44561E-01  7.22269E-01 -3.26406E+01 -3.26307E+01
 9.44561E-01  8.28397E-01 -3.02833E+01 -3.02698E+01
 9.44561E-01  9.44561E-01 -2.74012E+01 -2.73846E+01
 9.44561E-01  1.07010E+00 -2.40111E+01 -2.40012E+01
 9.44561E-01  1.20426E+00 -2.01984E+01 -2.01938E+01
 9.44561E-01  1.34621E+00 -1.61050E+01 -1.61027E+01
 9.44561E-01  1.49518E+00 -1.18913E+01 -1.18898E+01
 9.44561E-01  1.65040E+00 -7.68979E+00 -7.68897E+00
 9.44561E-01  1.81118E+00 -3.54390E+00 -3.54353E+00
 9.44561E-01  1.97691E+00 -9.24708E-02 -9.22794E-02
 9.44561E-01  2.14704E+00  2.29560E-01  2.29678E-01
 9.44561E-01  2.32107E+00  2.17603E-02  2.18118E-02
 9.44561E-01  2.49859E+00  1.03724E-03  1.03935E-03
 9.44561E-01  2.67921E+00  3.16099E-05  1.33562E-05
 9.44561E-01  2.86263E+00  6.53620E-07 -1.46046E-05
 9.44561E-01  3.04854E+00  0.00000E+00  0.00000E+00

 1.07010E+00  0.00000E+00 -3.42617E+01 -3.42574E+01
 1.07010E+00  1.00051E-02 -3.42609E+01 -3.42566E+01
 1.07010E+00  2.00217E-02 -3.42568E+01 -3.42525E+01
 1.07010E+00  3.00792E-02 -3.42509E+01 -3.42466E+01
 1.07010E+00  4.02271E-02 -3.42427E+01 -3.42385E+01
 1.07010E+00  5.05363E-02 -3.42317E+01 -3.42275E+01
 1.07010E+00  6.11001E-02 -3.42178E+01 -3.42135E+01
 1.07010E+00  7.20380E-02 -3.42007E+01 -3.41964E+01
 1.07010E+00  8.35002E-02 -3.41798E+01 -3.41755E+01
 1.07010E+00  9.56739E-02 -3.41542E+01 -3.41499E+01
 1.07010E+00  1.08792E-01 -3.41227E+01 -3.41185E+01
 1.07010E+00  1.23146E-01 -3.40837E+01 -3.40794E+01
 1.07010E+00  1.39099E-01 -3.40346E+01 -3.40303E+01
 1.07010E+00  1.57102E-01 -3.39721E+01 -3.39678E+01
 1.07010E+00  1.77714E-01 -3.38913E+01 -3.38870E+01
 1.07010E+00  2.01619E-01 -3.37851E+01 -3.37807E+01
 1.07010E+00  2.29635E-01 -3.36437E+01 -3.36393E+01
 1.07010E+00  2.62715E-01 -3.34533E+01 -3.34489E+01
 1.07010E+00  3.01925E-01 -3.31947E+01 -3.31903E+01
 1.07010E+00  3.48393E-01 -3.28423E+01 -3.28378E+01
 1.07010E+00  4.03228E-01 -3.23624E+01 -3.23579E+01
 1.07010E+00  4.67422E-01 -3.17132E+01 -3.17085E+01
 1.07010E+00  5.41742E-01 -3.08444E+01 -3.08394E+01
 1.07010E+00  6.26650E-01 -2.96991E+01 -2.96939E+01
 1.07010E+00  7.22269E-01 -2.82165E+01 -2.82105E+01
 1.07010E+00  8.28397E-01 -2.63368E+01 -2.63301E+01
 1.07010E+00  9.44561E-01 -2.40111E+01 -2.40012E+01
 1.07010E+00  1.07010E+00 -2.12190E+01 -2.12058E+01
 1.07010E+00  1.20426E+00 -1.79932E+01 -1.79867E+01
 1.07010E+00  1.34621E+00 -1.44309E+01 -1.44285E+01
 1.07010E+00  1.49518E+00 -1.06748E+01 -1.06730E+01
 1.07010E+00  1.65040E+00 -6.86236E+00 -6.86135E+00
 1.07010E+00  1.81118E+00 -3.06255E+00 -3.06213E+00
 1.07010E+00  1.97691E+00  5.37223E-02  5.39466E-02
 1.07010E+00  2.14704E+00  2.35118E-01  2.35282E-01
 1.07010E+00  2.32107E+00  2.14917E-02  2.15728E-02
 1.07010E+00  2.49859E+00  1.01485E-03  1.02153E-03
 1.07010E+00  2.67921E+00  3.08259E-05  4.88377E-06
 1.07010E+00  2.86263E+00  6.36863E-07 -2.18159E-05
 1.07010E+00  3.04854E+00  0.00000E+00  0.00000E+00

 1.20426E+00  0.00000E+00 -2.81597E+01 -2.81571E+01
 1.20426E+00  1.00051E-02 -2.81591E+01 -2.81565E+01
 1.20426E+00  2.00217E-02 -2.81559E+01 -2.81532E+01
 1.20426E+00  3.00792E-02 -2.81513E+01 -2.81487E+01
 1.20426E+00  4.02271E-02 -2.81450E+01 -2.81424E+01
 1.20426E+00  5.05363E-02 -2.81364E+01 -2.81338E+01
 1.20426E+00  6.11001E-02 -2.81256E+01 -2.81230E+01
 1.20426E+00  7.20380E-02 -2.81124E+01 -2.81097E+01
 1.20426E+00  8.35002E-02 -2.80961E+01 -2.80935E+01
 1.20426E+00  9.56739E-02 -2.80763E+01 -2.80737E+01
 1.20426E+00  1.08792E-01 -2.80519E+01 -2.80493E+01
 1.20426E+00  1.23146E-01 -2.80216E+01 -2.80189E+01
 1.20426E+00  1.39099E-01 -2.79835E+01 -2.79809E+01
 1.20426E+00  1.57102E-01 -2.79351E+01 -2.79324E+01
 1.20426E+00  1.77714E-01 -2.78723E+01 -2.78697E+01
 1.20426E+00  2.01619E-01 -2.77900E+01 -2.77873E+01
 1.20426E+00  2.29635E-01 -2.76803E+01 -2.76776E+01
 1.20426E+00  2.62715E-01 -2.75325E+01 -2.75298E+01
 1.20426E+00  3.01925E-01 -2.73319E+01 -2.73291E+01
 1.20426E+00  3.48393E-01 -2.70584E+01 -2.70556E+01
 1.20426E+00  4.03228E-01 -2.66861E+01 -2.66833E+01
 1.20426E+00  4.67422E-01 -2.61825E+01 -2.61797E+01
 1.20426E+00  5.41742E-01 -2.55089E+01 -2.55059E+01
 1.20426E+00  6.26650E-01 -2.46212E+01 -2.46181E+01
 1.20426E+00  7.22269E-01 -2.34720E+01 -2.34685E+01
 1.20426E+00  8.28397E-01 -2.20129E+01 -2.20090E+01
 1.20426E+00  9.44561E-01 -2.01984E+01 -2.01938E+01
 1.20426E+00  1.07010E+00 -1.79932E+01 -1.79867E+01
 1.20426E+00  1.20426E+00 -1.53891E+01 -1.53811E+01
 1.20426E+00  1.34621E+00 -1.24277E+01 -1.24226E+01
 1.20426E+00  1.49518E+00 -9.20875E+00 -9.20717E+00
 1.20426E+00  1.65040E+00 -5.85829E+00 -5.85749E+00
 1.20426E+00  1.81118E+00 -2.47126E+00 -2.47047E+00
 1.20426E+00  1.97691E+00  2.38582E-01  2.39020E-01
 1.20426E+00  2.14704E+00  2.43112E-01  2.43225E-01
 1.20426E+00  2.32107E+00  2.12298E-02  2.12388E-02
 1.20426E+00  2.49859E+00  9.89736E-04  1.00732E-03
 1.20426E+00  2.67921E+00  2.99192E-05  5.60750E-05
 1.20426E+00  2.86263E+00  6.17209E-07  1.82077E-05
 1.20426E+00  3.04854E+00  0.00000E+00  0.00000E+00

 1.34621E+00  0.00000E+00 -2.20946E+01 -2.20930E+01
 1.34621E+00  1.00051E-02 -2.20942E+01 -2.20926E+01
 1.34621E+00  2.00217E-02 -2.20916E+01 -2.20901E+01
 1.34621E+00  3.00792E-02 -2.20882E+01 -2.20866E+01
 1.34621E+00  4.02271E-02 -2.20835E+01 -2.20820E+01
 1.34621E+00  5.05363E-02 -2.20771E+01 -2.20755E+01
 1.34621E+00  6.11001E-02 -2.20690E+01 -2.20674E+01
 1.34621E+00  7.20380E-02 -2.20590E+01 -2.20574E+01
 1.34621E+00  8.35002E-02 -2.20468E+01 -2.20453E+01
 1.34621E+00  9.56739E-02 -2.20320E+01 -2.20304E+01
 1.34621E+00  1.08792E-01 -2.20137E+01 -2.20121E+01
 1.34621E+00  1.23146E-01 -2.19909E+01 -2.19894E+01
 1.34621E+00  1.39099E-01 -2.19624E+01 -2.19609E+01
 1.34621E+00  1.57102E-01 -2.19261E+01 -2.19245E+01
 1.34621E+00  1.77714E-01 -2.18791E+01 -2.18775E+01
 1.34621E+00  2.01619E-01 -2.18174E+01 -2.18158E+01
 1.34621E+00  2.29635E-01 -2.17352E+01 -2.17336E+01
 1.34621E+00  2.62715E-01 -2.16245E+01 -2.16229E+01
 1.34621E+00  3.01925E-01 -2.14741E+01 -2.14725E+01
 1.34621E+00  3.48393E-01 -2.12690E+01 -2.12674E+01
 1.34621E+00  4.03228E-01 -2.09898E+01 -2.09881E+01
 1.34621E+00  4.67422E-01 -2.06118E+01 -2.06101E+01
 1.34621E+00  5.41742E-01 -2.01057E+01 -2.01040E+01
 1.34621E+00  6.26650E-01 -1.94383E+01 -1.94364E+01
 1.34621E+00  7.22269E-01 -1.85736E+01 -1.85717E+01
 1.34621E+00  8.28397E-01 -1.74747E+01 -1.74724E+01
 1.34621E+00  9.44561E-01 -1.61050E+01 -1.61027E+01
 1.34621E+00  1.07010E+00 -1.44309E+01 -1.44285E+01
 1.34621E+00  1.20426E+00 -1.24277E+01 -1.24226E+01
 1.34621E+00  1.34621E+00 -1.00946E+01 -1.00889E+01
 1.34621E+00  1.49518E+00 -7.47535E+00 -7.47161E+00
 1.34621E+00  1.65040E+00 -4.65963E+00 -4.65799E+00
 1.34621E+00  1.81118E+00 -1.75687E+00 -1.75644E+00
 1.34621E+00  1.97691E+00  4.67903E-01  4.68164E-01
 1.34621E+00  2.14704E+00  2.54128E-01  2.54444E-01
 1.34621E+00  2.32107E+00  2.09936E-02  2.11931E-02
 1.34621E+00  2.49859E+00  9.62211E-04  9.97833E-04
 1.34621E+00  2.67921E+00  2.88894E-05 -1.60671E-05
 1.34621E+00  2.86263E+00  5.94525E-07 -4.32672E-05
 1.34621E+00  3.04854E+00  0.00000E+00  0.00000E+00

 1.49518E+00  0.00000E+00 -1.61967E+01 -1.61958E+01
 1.49518E+00  1.00051E-02 -1.61965E+01 -1.61956E+01
 1.49518E+00  2.00217E-02 -1.61946E+01 -1.61937E+01
 1.49518E+00  3.00792E-02 -1.61922E+01 -1.61913E+01
 1.49518E+00  4.02271E-02 -1.61888E+01 -1.61880E+01
 1.49518E+00  5.05363E-02 -1.61842E+01 -1.61834E+01
 1.49518E+00  6.11001E-02 -1.61785E+01 -1.61776E+01
 1.49518E+00  7.20380E-02 -1.61714E+01 -1.61705E+01
 1.49518E+00  8.35002E-02 -1.61627E+01 -1.61619E+01
 1.49518E+00  9.56739E-02 -1.61521E+01 -1.61513E+01
 1.49518E+00  1.08792E-01 -1.61391E+01 -1.61383E+01
 1.49518E+00  1.23146E-01 -1.61230E+01 -1.61221E+01
 1.49518E+00  1.39099E-01 -1.61027E+01 -1.61019E+01
 1.49518E+00  1.57102E-01 -1.60769E+01 -1.60760E+01
 1.49518E+00  1.77714E-01 -1.60435E+01 -1.60426E+01
 1.49518E+00  2.01619E-01 -1.59996E+01 -1.59987E+01
 1.49518E+00  2.29635E-01 -1.59411E+01 -1.59403E+01
 1.49518E+00  2.62715E-01 -1.58623E+01 -1.58614E+01
 1.49518E+00  3.01925E-01 -1.57552E+01 -1.57543E+01
 1.49518E+00  3.48393E-01 -1.56091E+01 -1.56081E+01
 1.49518E+00  4.03228E-01 -1.54098E+01 -1.54088E+01
 1.49518E+00  4.67422E-01 -1.51396E+01 -1.51386E+01
 1.49518E+00  5.41742E-01 -1.47772E+01 -1.47762E+01
 1.49518E+00  6.26650E-01 -1.42982E+01 -1.42971E+01
 1.49518E+00  7.22269E-01 -1.36759E+01 -1.36747E+01
 1.49518E+00  8.28397E-01 -1.28828E+01 -1.28816E+01
 1.49518E+00  9.44561E-01 -1.18913E+01 -1.18898E+01
 1.49518E+00  1.07010E+00 -1.06748E+01 -1.06730E+01
 1.49518E+00  1.20426E+00 -9.20875E+00 -9.20717E+00
 1.49518E+00  1.34621E+00 -7.47535E+00 -7.47161E+00
 1.49518E+00  1.49518E+00 -5.47699E+00 -5.47196E+00
 1.49518E+00  1.65040E+00 -3.25356E+00 -3.25080E+00
 1.49518E+00  1.81118E+00 -9.07905E-01 -9.07235E-01
 1.49518E+00  1.97691E+00  7.46095E-01  7.46388E-01
 1.49518E+00  2.14704E+00  2.68475E-01  2.68859E-01
 1.49518E+00  2.32107E+00  2.07856E-02  2.10423E-02
 1.49518E+00  2.49859E+00  9.31949E-04  9.92471E-04
 1.49518E+00  2.67921E+00  2.77184E-05 -1.25655E-05
 1.49518E+00  2.86263E+00  5.68329E-07 -4.47332E-05
 1.49518E+00  3.04854E+00  0.00000E+00  0.00000E+00

 1.65040E+00  0.00000E+00 -1.05615E+01 -1.05611E+01
 1.65040E+00  1.00051E-02 -1.05614E+01 -1.05610E+01
 1.65040E+00  2.00217E-02 -1.05600E+01 -1.05596E+01
 1.65040E+00  3.00792E-02 -1.05585E+01 -1.05580E+01
 1.65040E+00  4.02271E-02 -1.05563E+01 -1.05559E+01
 1.65040E+00  5.05363E-02 -1.05533E+01 -1.05528E+01
 1.65040E+00  6.11001E-02 -1.05495E+01 -1.05490E+01
 1.65040E+00  7.20380E-02 -1.05448E+01 -1.05444E+01
 1.65040E+00  8.35002E-02 -1.05392E+01 -1.05387E+01
 1.65040E+00  9.56739E-02 -1.05322E+01 -1.05318E+01
 1.65040E+00  1.08792E-01 -1.05237E+01 -1.05233E+01
 1.65040E+00  1.23146E-01 -1.05131E+01 -1.05127E+01
 1.65040E+00  1.39099E-01 -1.04999E+01 -1.04994E+01
 1.65040E+00  1.57102E-01 -1.04830E+01 -1.04825E+01
 1.65040E+00  1.77714E-01 -1.04611E+01 -1.04607E+01
 1.65040E+00  2.01619E-01 -1.04324E+01 -1.04319E+01
 1.65040E+00  2.29635E-01 -1.03941E+01 -1.03937E+01
 1.65040E+00  2.62715E-01 -1.03425E+01 -1.03420E+01
 1.65040E+00  3.01925E-01 -1.02722E+01 -1.02717E+01
 1.65040E+00  3.48393E-01 -1.01762E+01 -1.01757E+01
 1.65040E+00  4.03228E-01 -1.00450E+01 -1.00445E+01
 1.65040E+00  4.67422E-01 -9.86673E+00 -9.86622E+00
 1.65040E+00  5.41742E-01 -9.62683E+00 -9.62630E+00
 1.65040E+00  6.26650E-01 -9.30842E+00 -9.30786E+00
 1.65040E+00  7.22269E-01 -8.89274E+00 -8.89213E+00
 1.65040E+00  8.28397E-01 -8.35993E+00 -8.35928E+00
 1.65040E+00  9.44561E-01 -7.68979E+00 -7.68897E+00
 1.65040E+00  1.07010E+00 -6.86236E+00 -6.86135E+00
 1.65040E+00  1.20426E+00 -5.85829E+00 -5.85749E+00
 1.65040E+00  1.34621E+00 -4.65963E+00 -4.65799E+00
 1.65040E+00  1.49518E+00 -3.25356E+00 -3.25080E+00
 1.65040E+00  1.65040E+00 -1.64565E+00 -1.64269E+00
 1.65040E+00  1.81118E+00  7.72638E-02  7.94724E-02
 1.65040E+00  1.97691E+00  1.06958E+00  1.07057E+00
 1.65040E+00  2.14704E+00  2.84828E-01  2.84963E-01
 1.65040E+00  2.32107E+00  2.05012E-02  2.04636E-02
 1.65040E+00  2.49859E+00  8.94194E-04  9.84555E-04
 1.65040E+00  2.67921E+00  2.62626E-05  1.76415E-04
 1.65040E+00  2.86263E+00  5.35631E-07  1.03642E-04
 1.65040E+00  3.04854E+00  0.00000E+00  0.00000E+00

 1.81118E+00  0.00000E+00 -5.15529E+00 -5.15511E+00
 1.81118E+00  1.00051E-02 -5.15529E+00 -5.15511E+00
 1.81118E+00  2.00217E-02 -5.15442E+00 -5.15425E+00
 1.81118E+00  3.00792E-02 -5.15355E+00 -5.15338E+00
 1.81118E+00  4.02271E-02 -5.15240E+00 -5.15223E+00
 1.81118E+00  5.05363E-02 -5.15073E+00 -5.15056E+00
 1.81118E+00  6.11001E-02 -5.14862E+00 -5.14844E+00
 1.81118E+00  7.20380E-02 -5.14607E+00 -5.14589E+00
 1.81118E+00  8.35002E-02 -5.14297E+00 -5.14280E+00
 1.81118E+00  9.56739E-02 -5.13919E+00 -5.13902E+00
 1.81118E+00  1.08792E-01 -5.13454E+00 -5.13437E+00
 1.81118E+00  1.23146E-01 -5.12879E+00 -5.12862E+00
 1.81118E+00  1.39099E-01 -5.12158E+00 -5.12141E+00
 1.81118E+00  1.57102E-01 -5.11240E+00 -5.11223E+00
 1.81118E+00  1.77714E-01 -5.10052E+00 -5.10034E+00
 1.81118E+00  2.01619E-01 -5.08491E+00 -5.08473E+00
 1.81118E+00  2.29635E-01 -5.06410E+00 -5.06391E+00
 1.81118E+00  2.62715E-01 -5.03600E+00 -5.03581E+00
 1.81118E+00  3.01925E-01 -4.99772E+00 -4.99752E+00
 1.81118E+00  3.48393E-01 -4.94529E+00 -4.94509E+00
 1.81118E+00  4.03228E-01 -4.87344E+00 -4.87322E+00
 1.81118E+00  4.67422E-01 -4.77537E+00 -4.77514E+00
 1.81118E+00  5.41742E-01 -4.64265E+00 -4.64240E+00
 1.81118E+00  6.26650E-01 -4.46522E+00 -4.46494E+00
 1.81118E+00  7.22269E-01 -4.23157E+00 -4.23127E+00
 1.81118E+00  8.28397E-01 -3.92897E+00 -3.92859E+00
 1.81118E+00  9.44561E-01 -3.54390E+00 -3.54353E+00
 1.81118E+00  1.07010E+00 -3.06255E+00 -3.06213E+00
 1.81118E+00  1.20426E+00 -2.47126E+00 -2.47047E+00
 1.81118E+00  1.34621E+00 -1.75687E+00 -1.75644E+00
 1.81118E+00  1.49518E+00 -9.07905E-01 -9.07235E-01
 1.81118E+00  1.65040E+00  7.72638E-02  7.94724E-02
 1.81118E+00  1.81118E+00  1.11208E+00  1.11474E+00
 1.81118E+00  1.97691E+00  1.36485E+00  1.36635E+00
 1.81118E+00  2.14704E+00  2.88848E-01  2.89222E-01
 1.81118E+00  2.32107E+00  1.92117E-02  1.92641E-02
 1.81118E+00  2.49859E+00  8.10303E-04  9.32236E-04
 1.81118E+00  2.67921E+00  2.34159E-05  1.81026E-04
 1.81118E+00  2.86263E+00  4.74202E-07  1.03757E-04
 1.81118E+00  3.04854E+00  0.00000E+00  0.00000E+00

 1.97691E+00  0.00000E+00 -5.42248E-01 -5.42218E-01
 1.97691E+00  1.00051E-02 -5.42287E-01 -5.42256E-01
 1.97691E+00  2.00217E-02 -5.41965E-01 -5.41935E-01
 1.97691E+00  3.00792E-02 -5.41735E-01 -5.41705E-01
 1.97691E+00  4.02271E-02 -5.41448E-01 -5.41418E-01
 1.97691E+00  5.05363E-02 -5.40988E-01 -5.40957E-01
 1.97691E+00  6.11001E-02 -5.40409E-01 -5.40379E-01
 1.97691E+00  7.20380E-02 -5.39730E-01 -5.39700E-01
 1.97691E+00  8.35002E-02 -5.38919E-01 -5.38889E-01
 1.97691E+00  9.56739E-02 -5.37932E-01 -5.37901E-01
 1.97691E+00  1.08792E-01 -5.36726E-01 -5.36694E-01
 1.97691E+00  1.23146E-01 -5.35240E-01 -5.35207E-01
 1.97691E+00  1.39099E-01 -5.33383E-01 -5.33349E-01
 1.97691E+00  1.57102E-01 -5.31023E-01 -5.30988E-01
 1.97691E+00  1.77714E-01 -5.27970E-01 -5.27934E-01
 1.97691E+00  2.01619E-01 -5.23956E-01 -5.23918E-01
 1.97691E+00  2.29635E-01 -5.18595E-01 -5.18554E-01
 1.97691E+00  2.62715E-01 -5.11337E-01 -5.11294E-01
 1.97691E+00  3.01925E-01 -5.01405E-01 -5.01356E-01
 1.97691E+00  3.48393E-01 -4.87722E-01 -4.87670E-01
 1.97691E+00  4.03228E-01 -4.68822E-01 -4.68760E-01
 1.97691E+00  4.67422E-01 -4.42757E-01 -4.42683E-01
 1.97691E+00  5.41742E-01 -4.07001E-01 -4.06912E-01
 1.97691E+00  6.26650E-01 -3.58364E-01 -3.58251E-01
 1.97691E+00  7.22269E-01 -2.92934E-01 -2.92801E-01
 1.97691E+00  8.28397E-01 -2.06074E-01 -2.05889E-01
 1.97691E+00  9.44561E-01 -9.24708E-02 -9.22794E-02
 1.97691E+00  1.07010E+00  5.37223E-02  5.39466E-02
 1.97691E+00  1.20426E+00  2.38582E-01  2.39020E-01
 1.97691E+00  1.34621E+00  4.67903E-01  4.68164E-01
 1.97691E+00  1.49518E+00  7.46095E-01  7.46388E-01
 1.97691E+00  1.65040E+00  1.06958E+00  1.07057E+00
 1.97691E+00  1.81118E+00  1.36485E+00  1.36635E+00
 1.97691E+00  1.97691E+00  1.08229E+00  1.08375E+00
 1.97691E+00  2.14704E+00  1.92245E-01  1.93333E-01
 1.97691E+00  2.32107E+00  1.17763E-02  1.23727E-02
 1.97691E+00  2.49859E+00  4.77180E-04  6.47331E-04
 1.97691E+00  2.67921E+00  1.35049E-05 -2.61161E-05
 1.97691E+00  2.86263E+00  2.70854E-07 -6.56444E-05
 1.97691E+00  3.04854E+00  0.00000E+00  0.00000E+00

 2.14704E+00  0.00000E+00  2.19440E-01  2.19418E-01
 2.14704E+00  1.00051E-02  2.19432E-01  2.19409E-01
 2.14704E+00  2.00217E-02  2.19456E-01  2.19434E-01
 2.14704E+00  3.00792E-02  2.19461E-01  2.19438E-01
 2.14704E+00  4.02271E-02  2.19462E-01  2.19439E-01
 2.14704E+00  5.05363E-02  2.19473E-01  2.19451E-01
 2.14704E+00  6.11001E-02  2.19487E-01  2.19465E-01
 2.14704E+00  7.20380E-02  2.19498E-01  2.19476E-01
 2.14704E+00  8.35002E-02  2.19509E-01  2.19487E-01
 2.14704E+00  9.56739E-02  2.19520E-01  2.19499E-01
 2.14704E+00  1.08792E-01  2.19533E-01  2.19511E-01
 2.14704E+00  1.23146E-01  2.19546E-01  2.19526E-01
 2.14704E+00  1.39099E-01  2.19561E-01  2.19540E-01
 2.14704E+00  1.57102E-01  2.19579E-01  2.19559E-01
 2.14704E+00  1.77714E-01  2.19600E-01  2.19581E-01
 2.14704E+00  2.01619E-01  2.19628E-01  2.19610E-01
 2.14704E+00  2.29635E-01  2.19665E-01  2.19648E-01
 2.14704E+00  2.62715E-01  2.19719E-01  2.19705E-01
 2.14704E+00  3.01925E-01  2.19799E-01  2.19787E-01
 2.14704E+00  3.48393E-01  2.19924E-01  2.19917E-01
 2.14704E+00  4.03228E-01  2.20127E-01  2.20124E-01
 2.14704E+00  4.67422E-01  2.20461E-01  2.20467E-01
 2.14704E+00  5.41742E-01  2.21017E-01  2.21035E-01
 2.14704E+00  6.26650E-01  2.21939E-01  2.21970E-01
 2.14704E+00  7.22269E-01  2.23443E-01  2.23496E-01
 2.14704E+00  8.28397E-01  2.25843E-01  2.25909E-01
 2.14704E+00  9.44561E-01  2.29560E-01  2.29678E-01
 2.14704E+00  1.07010E+00  2.35118E-01  2.35282E-01
 2.14704E+00  1.20426E+00  2.43112E-01  2.43225E-01
 2.14704E+00  1.34621E+00  2.54128E-01  2.54444E-01
 2.14704E+00  1.49518E+00  2.68475E-01  2.68859E-01
 2.14704E+00  1.65040E+00  2.84828E-01  2.84963E-01
 2.14704E+00  1.81118E+00  2.88848E-01  2.89222E-01
 2.14704E+00  1.97691E+00  1.92245E-01  1.93333E-01
 2.14704E+00  2.14704E+00  3.03127E-02  3.16739E-02
 2.14704E+00  2.32107E+00  1.72130E-03  2.63245E-03
 2.14704E+00  2.49859E+00  6.67086E-05  3.33040E-04
 2.14704E+00  2.67921E+00  1.83723E-06 -7.27437E-05
 2.14704E+00  2.86263E+00  3.62589E-08 -1.14392E-04
 2.14704E+00  3.04854E+00  0.00000E+00  0.00000E+00

 2.32107E+00  0.00000E+00  2.31473E-02  2.31264E-02
 2.32107E+00  1.00051E-02  2.31468E-02  2.31252E-02
 2.32107E+00  2.00217E-02  2.31473E-02  2.31261E-02
 2.32107E+00  3.00792E-02  2.31465E-02  2.31256E-02
 2.32107E+00  4.02271E-02  2.31452E-02  2.31241E-02
 2.32107E+00  5.05363E-02  2.31439E-02  2.31224E-02
 2.32107E+00  6.11001E-02  2.31421E-02  2.31212E-02
 2.32107E+00  7.20380E-02  2.31397E-02  2.31188E-02
 2.32107E+00  8.35002E-02  2.31366E-02  2.31162E-02
 2.32107E+00  9.56739E-02  2.31327E-02  2.31125E-02
 2.32107E+00  1.08792E-01  2.31278E-02  2.31069E-02
 2.32107E+00  1.23146E-01  2.31216E-02  2.31012E-02
 2.32107E+00  1.39099E-01  2.31137E-02  2.30925E-02
 2.32107E+00  1.57102E-01  2.31035E-02  2.30833E-02
 2.32107E+00  1.77714E-01  2.30902E-02  2.30701E-02
 2.32107E+00  2.01619E-01  2.30727E-02  2.30535E-02
 2.32107E+00  2.29635E-01  2.30495E-02  2.30303E-02
 2.32107E+00  2.62715E-01  2.30183E-02  2.30011E-02
 2.32107E+00  3.01925E-01  2.29762E-02  2.29595E-02
 2.32107E+00  3.48393E-01  2.29194E-02  2.29055E-02
 2.32107E+00  4.03228E-01  2.28433E-02  2.28306E-02
 2.32107E+00  4.67422E-01  2.27427E-02  2.27344E-02
 2.32107E+00  5.41742E-01  2.26125E-02  2.26092E-02
 2.32107E+00  6.26650E-01  2.24487E-02  2.24506E-02
 2.32107E+00  7.22269E-01  2.22495E-02  2.22632E-02
 2.32107E+00  8.28397E-01  2.20175E-02  2.20320E-02
 2.32107E+00  9.44561E-01  2.17603E-02  2.18118E-02
 2.32107E+00  1.07010E+00  2.14917E-02  2.15728E-02
 2.32107E+00  1.20426E+00  2.12298E-02  2.12388E-02
 2.32107E+00  1.34621E+00  2.09936E-02  2.11931E-02
 2.32107E+00  1.49518E+00  2.07856E-02  2.10423E-02
 2.32107E+00  1.65040E+00  2.05012E-02  2.04636E-02
 2.32107E+00  1.81118E+00  1.92117E-02  1.92641E-02
 2.32107E+00  1.97691E+00  1.17763E-02  1.23727E-02
 2.32107E+00  2.14704E+00  1.72130E-03  2.63245E-03
 2.32107E+00  2.32107E+00  9.18528E-05  8.32839E-04
 2.32107E+00  2.49859E+00  3.40586E-06  3.93765E-04
 2.32107E+00  2.67921E+00  9.10010E-08  1.54049E-04
 2.32107E+00  2.86263E+00  1.76152E-09  4.67789E-05
 2.32107E+00  3.04854E+00  0.00000E+00  0.00000E+00

 2.49859E+00  0.00000E+00  1.12929E-03  1.12944E-03
 2.49859E+00  1.00051E-02  1.12927E-03  1.12942E-03
 2.49859E+00  2.00217E-02  1.12927E-03  1.12942E-03
 2.49859E+00  3.00792E-02  1.12922E-03  1.12937E-03
 2.49859E+00  4.02271E-02  1.12914E-03  1.12929E-03
 2.49859E+00  5.05363E-02  1.12905E-03  1.12921E-03
 2.49859E+00  6.11001E-02  1.12894E-03  1.12909E-03
 2.49859E+00  7.20380E-02  1.12879E-03  1.12894E-03
 2.49859E+00  8.35002E-02  1.12860E-03  1.12874E-03
 2.49859E+00  9.56739E-02  1.12836E-03  1.12850E-03
 2.49859E+00  1.08792E-01  1.12807E-03  1.12821E-03
 2.49859E+00  1.23146E-01  1.12770E-03  1.12784E-03
 2.49859E+00  1.39099E-01  1.12723E-03  1.12737E-03
 2.49859E+00  1.57102E-01  1.12662E-03  1.12676E-03
 2.49859E+00  1.77714E-01  1.12584E-03  1.12598E-03
 2.49859E+00  2.01619E-01  1.12481E-03  1.12494E-03
 2.49859E+00  2.29635E-01  1.12343E-03  1.12356E-03
 2.49859E+00  2.62715E-01  1.12158E-03  1.12169E-03
 2.49859E+00  3.01925E-01  1.11907E-03  1.11917E-03
 2.49859E+00  3.48393E-01  1.11567E-03  1.11574E-03
 2.49859E+00  4.03228E-01  1.11106E-03  1.11112E-03
 2.49859E+00  4.67422E-01  1.10489E-03  1.10491E-03
 2.49859E+00  5.41742E-01  1.09674E-03  1.09672E-03
 2.49859E+00  6.26650E-01  1.08621E-03  1.08620E-03
 2.49859E+00  7.22269E-01  1.07293E-03  1.07296E-03
 2.49859E+00  8.28397E-01  1.05664E-03  1.05719E-03
 2.49859E+00  9.44561E-01  1.03724E-03  1.03935E-03
 2.49859E+00  1.07010E+00  1.01485E-03  1.02153E-03
 2.49859E+00  1.20426E+00  9.89736E-04  1.00732E-03
 2.49859E+00  1.34621E+00  9.62211E-04  9.97833E-04
 2.49859E+00  1.49518E+00  9.31949E-04  9.92471E-04
 2.49859E+00  1.65040E+00  8.94194E-04  9.84555E-04
 2.49859E+00  1.81118E+00  8.10303E-04  9.32236E-04
 2.49859E+00  1.97691E+00  4.77180E-04  6.47331E-04
 2.49859E+00  2.14704E+00  6.67086E-05  3.33040E-04
 2.49859E+00  2.32107E+00  3.40586E-06  3.93765E-04
 2.49859E+00  2.49859E+00  1.21552E-07  4.60062E-04
 2.49859E+00  2.67921E+00  3.15068E-09  4.05014E-04
 2.49859E+00  2.86263E+00  5.98028E-11  2.46645E-04
 2.49859E+00  3.04854E+00  0.00000E+00  0.00000E+00

 2.67921E+00  0.00000E+00  3.46383E-05  4.52512E-05
 2.67921E+00  1.00051E-02  3.46402E-05  4.56064E-05
 2.67921E+00  2.00217E-02  3.46394E-05  4.53921E-05
 2.67921E+00  3.00792E-02  3.46377E-05  4.52363E-05
 2.67921E+00  4.02271E-02  3.46355E-05  4.53007E-05
 2.67921E+00  5.05363E-02  3.46325E-05  4.55188E-05
 2.67921E+00  6.11001E-02  3.46287E-05  4.52390E-05
 2.67921E+00  7.20380E-02  3.46238E-05  4.52712E-05
 2.67921E+00  8.35002E-02  3.46178E-05  4.50096E-05
 2.67921E+00  9.56739E-02  3.46102E-05  4.49029E-05
 2.67921E+00  1.08792E-01  3.46008E-05  4.52222E-05
 2.67921E+00  1.23146E-01  3.45889E-05  4.49664E-05
 2.67921E+00  1.39099E-01  3.45740E-05  4.53831E-05
 2.67921E+00  1.57102E-01  3.45549E-05  4.48835E-05
 2.67921E+00  1.77714E-01  3.45300E-05  4.48342E-05
 2.67921E+00  2.01619E-01  3.44973E-05  4.44525E-05
 2.67921E+00  2.29635E-01  3.44537E-05  4.44066E-05
 2.67921E+00  2.62715E-01  3.43950E-05  4.34131E-05
 2.67921E+00  3.01925E-01  3.43153E-05  4.31832E-05
 2.67921E+00  3.48393E-01  3.42068E-05  4.18083E-05
 2.67921E+00  4.03228E-01  3.40596E-05  4.12882E-05
 2.67921E+00  4.67422E-01  3.38615E-05  3.91958E-05
 2.67921E+00  5.41742E-01  3.35985E-05  3.67605E-05
 2.67921E+00  6.26650E-01  3.32553E-05  3.43620E-05
 2.67921E+00  7.22269E-01  3.28175E-05  2.88160E-05
 2.67921E+00  8.28397E-01  3.22721E-05  2.95113E-05
 2.67921E+00  9.44561E-01  3.16099E-05  1.33562E-05
 2.67921E+00  1.07010E+00  3.08259E-05  4.88377E-06
 2.67921E+00  1.20426E+00  2.99192E-05  5.60750E-05
 2.67921E+00  1.34621E+00  2.88894E-05 -1.60671E-05
 2.67921E+00  1.49518E+00  2.77184E-05 -1.25655E-05
 2.67921E+00  1.65040E+00  2.62626E-05  1.76415E-04
 2.67921E+00  1.81118E+00  2.34159E-05  1.81026E-04
 2.67921E+00  1.97691E+00  1.35049E-05 -2.61161E-05
 2.67921E+00  2.14704E+00  1.83723E-06 -7.27437E-05
 2.67921E+00  2.32107E+00  9.10009E-08  1.54049E-04
 2.67921E+00  2.49859E+00  3.15026E-09  4.05014E-04
 2.67921E+00  2.67921E+00  7.69812E-11  4.56357E-04
 2.67921E+00  2.86263E+00  1.46653E-12  3.25442E-04
 2.67921E+00  3.04854E+00  0.00000E+00  0.00000E+00

 2.86263E+00  0.00000E+00  7.13989E-07  9.30095E-06
 2.86263E+00  1.00051E-02  7.16997E-07  9.58961E-06
 2.86263E+00  2.00217E-02  7.16390E-07  9.41637E-06
 2.86263E+00  3.00792E-02  7.16318E-07  9.29162E-06
 2.86263E+00  4.02271E-02  7.16531E-07  9.34582E-06
 2.86263E+00  5.05363E-02  7.16425E-07  9.52454E-06
 2.86263E+00  6.11001E-02  7.16258E-07  9.30119E-06
 2.86263E+00  7.20380E-02  7.16161E-07  9.33110E-06
 2.86263E+00  8.35002E-02  7.16072E-07  9.12440E-06
 2.86263E+00  9.56739E-02  7.15928E-07  9.04419E-06
 2.86263E+00  1.08792E-01  7.15727E-07  9.30995E-06
 2.86263E+00  1.23146E-01  7.15480E-07  9.11255E-06
 2.86263E+00  1.39099E-01  7.15178E-07  9.46153E-06
 2.86263E+00  1.57102E-01  7.14790E-07  9.07270E-06
 2.86263E+00  1.77714E-01  7.14280E-07  9.05273E-06
 2.86263E+00  2.01619E-01  7.13610E-07  8.76998E-06
 2.86263E+00  2.29635E-01  7.12722E-07  8.76792E-06
 2.86263E+00  2.62715E-01  7.11526E-07  8.01147E-06
 2.86263E+00  3.01925E-01  7.09899E-07  7.88934E-06
 2.86263E+00  3.48393E-01  7.07683E-07  6.86429E-06
 2.86263E+00  4.03228E-01  7.04674E-07  6.56118E-06
 2.86263E+00  4.67422E-01  7.00613E-07  5.02717E-06
 2.86263E+00  5.41742E-01  6.95202E-07  3.26682E-06
 2.86263E+00  6.26650E-01  6.88117E-07  1.58926E-06
 2.86263E+00  7.22269E-01  6.79022E-07 -2.57730E-06
 2.86263E+00  8.28397E-01  6.67609E-07 -1.68870E-06
 2.86263E+00  9.44561E-01  6.53620E-07 -1.46046E-05
 2.86263E+00  1.07010E+00  6.36863E-07 -2.18159E-05
 2.86263E+00  1.20426E+00  6.17209E-07  1.82077E-05
 2.86263E+00  1.34621E+00  5.94526E-07 -4.32672E-05
 2.86263E+00  1.49518E+00  5.68328E-07 -4.47332E-05
 2.86263E+00  1.65040E+00  5.35631E-07  1.03642E-04
 2.86263E+00  1.81118E+00  4.74202E-07  1.03757E-04
 2.86263E+00  1.97691E+00  2.70854E-07 -6.56444E-05
 2.86263E+00  2.14704E+00  3.62585E-08 -1.14392E-04
 2.86263E+00  2.32107E+00  1.76159E-09  4.67789E-05
 2.86263E+00  2.49859E+00  5.98849E-11  2.46645E-04
 2.86263E+00  2.67921E+00  1.64068E-12  3.25442E-04
 2.86263E+00  2.86263E+00  3.64256E-12  2.90067E-04
 2.86263E+00  3.04854E+00  0.00000E+00  0.00000E+00

 3.04854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.04854E+00  1.00051E-02  0.00000E+00  0.00000E+00
 3.04854E+00  2.00217E-02  0.00000E+00  0.00000E+00
 3.04854E+00  3.00792E-02  0.00000E+00  0.00000E+00
 3.04854E+00  4.02271E-02  0.00000E+00  0.00000E+00
 3.04854E+00  5.05363E-02  0.00000E+00  0.00000E+00
 3.04854E+00  6.11001E-02  0.00000E+00  0.00000E+00
 3.04854E+00  7.20380E-02  0.00000E+00  0.00000E+00
 3.04854E+00  8.35002E-02  0.00000E+00  0.00000E+00
 3.04854E+00  9.56739E-02  0.00000E+00  0.00000E+00
 3.04854E+00  1.08792E-01  0.00000E+00  0.00000E+00
 3.04854E+00  1.23146E-01  0.00000E+00  0.00000E+00
 3.04854E+00  1.39099E-01  0.00000E+00  0.00000E+00
 3.04854E+00  1.57102E-01  0.00000E+00  0.00000E+00
 3.04854E+00  1.77714E-01  0.00000E+00  0.00000E+00
 3.04854E+00  2.01619E-01  0.00000E+00  0.00000E+00
 3.04854E+00  2.29635E-01  0.00000E+00  0.00000E+00
 3.04854E+00  2.62715E-01  0.00000E+00  0.00000E+00
 3.04854E+00  3.01925E-01  0.00000E+00  0.00000E+00
 3.04854E+00  3.48393E-01  0.00000E+00  0.00000E+00
 3.04854E+00  4.03228E-01  0.00000E+00  0.00000E+00
 3.04854E+00  4.67422E-01  0.00000E+00  0.00000E+00
 3.04854E+00  5.41742E-01  0.00000E+00  0.00000E+00
 3.04854E+00  6.26650E-01  0.00000E+00  0.00000E+00
 3.04854E+00  7.22269E-01  0.00000E+00  0.00000E+00
 3.04854E+00  8.28397E-01  0.00000E+00  0.00000E+00
 3.04854E+00  9.44561E-01  0.00000E+00  0.00000E+00
 3.04854E+00  1.07010E+00  0.00000E+00  0.00000E+00
 3.04854E+00  1.20426E+00  0.00000E+00  0.00000E+00
 3.04854E+00  1.34621E+00  0.00000E+00  0.00000E+00
 3.04854E+00  1.49518E+00  0.00000E+00  0.00000E+00
 3.04854E+00  1.65040E+00  0.00000E+00  0.00000E+00
 3.04854E+00  1.81118E+00  0.00000E+00  0.00000E+00
 3.04854E+00  1.97691E+00  0.00000E+00  0.00000E+00
 3.04854E+00  2.14704E+00  0.00000E+00  0.00000E+00
 3.04854E+00  2.32107E+00  0.00000E+00  0.00000E+00
 3.04854E+00  2.49859E+00  0.00000E+00  0.00000E+00
 3.04854E+00  2.67921E+00  0.00000E+00  0.00000E+00
 3.04854E+00  2.86263E+00  0.00000E+00  0.00000E+00
 3.04854E+00  3.04854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF0.10 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -7.14263E+01
 0.00000E+00  1.78301E-02 -7.98184E+01 -7.14006E+01
 0.00000E+00  3.56740E-02 -7.97320E+01 -7.14257E+01
 0.00000E+00  5.35677E-02 -7.95882E+01 -7.13725E+01
 0.00000E+00  7.15712E-02 -7.93862E+01 -7.13558E+01
 0.00000E+00  8.97693E-02 -7.91252E+01 -7.13211E+01
 0.00000E+00  1.08273E-01 -7.88026E+01 -7.13015E+01
 0.00000E+00  1.27222E-01 -7.84143E+01 -7.12868E+01
 0.00000E+00  1.46787E-01 -7.79544E+01 -7.13032E+01
 0.00000E+00  1.67174E-01 -7.74146E+01 -7.14232E+01
 0.00000E+00  1.88631E-01 -7.67833E+01 -7.17079E+01
 0.00000E+00  2.11454E-01 -7.60455E+01 -7.26331E+01
 0.00000E+00  2.35994E-01 -7.51821E+01 -7.26973E+01
 0.00000E+00  2.62668E-01 -7.41692E+01 -7.22882E+01
 0.00000E+00  2.91961E-01 -7.29776E+01 -7.15354E+01
 0.00000E+00  3.24438E-01 -7.15730E+01 -7.04632E+01
 0.00000E+00  3.60742E-01 -6.99166E+01 -6.90691E+01
 0.00000E+00  4.01586E-01 -6.79664E+01 -6.73176E+01
 0.00000E+00  4.47738E-01 -6.56807E+01 -6.51909E+01
 0.00000E+00  4.99991E-01 -6.30216E+01 -6.26560E+01
 0.00000E+00  5.59121E-01 -5.99599E+01 -5.96901E+01
 0.00000E+00  6.25836E-01 -5.64794E+01 -5.62816E+01
 0.00000E+00  7.00724E-01 -5.25806E+01 -5.24387E+01
 0.00000E+00  7.84209E-01 -4.82828E+01 -4.81829E+01
 0.00000E+00  8.76522E-01 -4.36229E+01 -4.35535E+01
 0.00000E+00  9.77694E-01 -3.86548E+01 -3.86068E+01
 0.00000E+00  1.08757E+00 -3.34482E+01 -3.34159E+01
 0.00000E+00  1.20583E+00 -2.80900E+01 -2.80691E+01
 0.00000E+00  1.33206E+00 -2.26800E+01 -2.26668E+01
 0.00000E+00  1.46575E+00 -1.73229E+01 -1.73150E+01
 0.00000E+00  1.60634E+00 -1.21112E+01 -1.21068E+01
 0.00000E+00  1.75329E+00 -7.06494E+00 -7.06297E+00
 0.00000E+00  1.90604E+00 -2.20837E+00 -2.20788E+00
 0.00000E+00  2.06406E+00  2.73873E-01  2.73781E-01
 0.00000E+00  2.22688E+00  9.04334E-02  9.03819E-02
 0.00000E+00  2.39404E+00  7.07613E-03  7.11993E-03
 0.00000E+00  2.56514E+00  3.26054E-04  3.47555E-04
 0.00000E+00  2.73980E+00  9.96186E-06 -5.19135E-06
 0.00000E+00  2.91770E+00  2.09789E-07 -1.71508E-05
 0.00000E+00  3.09854E+00  0.00000E+00  0.00000E+00

 1.78301E-02  0.00000E+00 -7.98184E+01 -7.14006E+01
 1.78301E-02  1.78301E-02 -7.97896E+01 -7.14246E+01
 1.78301E-02  3.56740E-02 -7.97034E+01 -7.13910E+01
 1.78301E-02  5.35677E-02 -7.95597E+01 -7.13789E+01
 1.78301E-02  7.15712E-02 -7.93581E+01 -7.13438E+01
 1.78301E-02  8.97693E-02 -7.90975E+01 -7.13221E+01
 1.78301E-02  1.08273E-01 -7.87753E+01 -7.12946E+01
 1.78301E-02  1.27222E-01 -7.83876E+01 -7.12906E+01
 1.78301E-02  1.46787E-01 -7.79285E+01 -7.13169E+01
 1.78301E-02  1.67174E-01 -7.73894E+01 -7.14232E+01
 1.78301E-02  1.88631E-01 -7.67589E+01 -7.18301E+01
 1.78301E-02  2.11454E-01 -7.60221E+01 -7.25308E+01
 1.78301E-02  2.35994E-01 -7.51599E+01 -7.26609E+01
 1.78301E-02  2.62668E-01 -7.41482E+01 -7.22640E+01
 1.78301E-02  2.91961E-01 -7.29579E+01 -7.15157E+01
 1.78301E-02  3.24438E-01 -7.15547E+01 -7.04481E+01
 1.78301E-02  3.60742E-01 -6.98998E+01 -6.90537E+01
 1.78301E-02  4.01586E-01 -6.79513E+01 -6.73053E+01
 1.78301E-02  4.47738E-01 -6.56672E+01 -6.51773E+01
 1.78301E-02  4.99991E-01 -6.30098E+01 -6.26443E+01
 1.78301E-02  5.59121E-01 -5.99496E+01 -5.96807E+01
 1.78301E-02  6.25836E-01 -5.64705E+01 -5.62734E+01
 1.78301E-02  7.00724E-01 -5.25731E+01 -5.24318E+01
 1.78301E-02  7.84209E-01 -4.82764E+01 -4.81764E+01
 1.78301E-02  8.76522E-01 -4.36175E+01 -4.35472E+01
 1.78301E-02  9.77694E-01 -3.86503E+01 -3.86025E+01
 1.78301E-02  1.08757E+00 -3.34445E+01 -3.34125E+01
 1.78301E-02  1.20583E+00 -2.80870E+01 -2.80662E+01
 1.78301E-02  1.33206E+00 -2.26776E+01 -2.26644E+01
 1.78301E-02  1.46575E+00 -1.73212E+01 -1.73133E+01
 1.78301E-02  1.60634E+00 -1.21099E+01 -1.21056E+01
 1.78301E-02  1.75329E+00 -7.06412E+00 -7.06214E+00
 1.78301E-02  1.90604E+00 -2.20798E+00 -2.20748E+00
 1.78301E-02  2.06406E+00  2.73934E-01  2.73841E-01
 1.78301E-02  2.22688E+00  9.04348E-02  9.03823E-02
 1.78301E-02  2.39404E+00  7.07606E-03  7.12098E-03
 1.78301E-02  2.56514E+00  3.26050E-04  3.48080E-04
 1.78301E-02  2.73980E+00  9.96190E-06 -5.55207E-06
 1.78301E-02  2.91770E+00  2.10259E-07 -1.75666E-05
 1.78301E-02  3.09854E+00  0.00000E+00  0.00000E+00

 3.56740E-02  0.00000E+00 -7.97320E+01 -7.14257E+01
 3.56740E-02  1.78301E-02 -7.97034E+01 -7.13910E+01
 3.56740E-02  3.56740E-02 -7.96176E+01 -7.13925E+01
 3.56740E-02  5.35677E-02 -7.94747E+01 -7.13652E+01
 3.56740E-02  7.15712E-02 -7.92740E+01 -7.13372E+01
 3.56740E-02  8.97693E-02 -7.90146E+01 -7.13206E+01
 3.56740E-02  1.08273E-01 -7.86939E+01 -7.13046E+01
 3.56740E-02  1.27222E-01 -7.83079E+01 -7.13051E+01
 3.56740E-02  1.46787E-01 -7.78508E+01 -7.13595E+01
 3.56740E-02  1.67174E-01 -7.73140E+01 -7.15674E+01
 3.56740E-02  1.88631E-01 -7.66862E+01 -7.19801E+01
 3.56740E-02  2.11454E-01 -7.59523E+01 -7.23696E+01
 3.56740E-02  2.35994E-01 -7.50933E+01 -7.25366E+01
 3.56740E-02  2.62668E-01 -7.40852E+01 -7.21862E+01
 3.56740E-02  2.91961E-01 -7.28990E+01 -7.14476E+01
 3.56740E-02  3.24438E-01 -7.15002E+01 -7.03848E+01
 3.56740E-02  3.60742E-01 -6.98499E+01 -6.89942E+01
 3.56740E-02  4.01586E-01 -6.79062E+01 -6.72556E+01
 3.56740E-02  4.47738E-01 -6.56271E+01 -6.51352E+01
 3.56740E-02  4.99991E-01 -6.29745E+01 -6.26084E+01
 3.56740E-02  5.59121E-01 -5.99190E+01 -5.96486E+01
 3.56740E-02  6.25836E-01 -5.64442E+01 -5.62478E+01
 3.56740E-02  7.00724E-01 -5.25507E+01 -5.24092E+01
 3.56740E-02  7.84209E-01 -4.82575E+01 -4.81574E+01
 3.56740E-02  8.76522E-01 -4.36017E+01 -4.35320E+01
 3.56740E-02  9.77694E-01 -3.86371E+01 -3.85890E+01
 3.56740E-02  1.08757E+00 -3.34337E+01 -3.34017E+01
 3.56740E-02  1.20583E+00 -2.80784E+01 -2.80575E+01
 3.56740E-02  1.33206E+00 -2.26710E+01 -2.26578E+01
 3.56740E-02  1.46575E+00 -1.73162E+01 -1.73083E+01
 3.56740E-02  1.60634E+00 -1.21065E+01 -1.21021E+01
 3.56740E-02  1.75329E+00 -7.06200E+00 -7.06001E+00
 3.56740E-02  1.90604E+00 -2.20707E+00 -2.20657E+00
 3.56740E-02  2.06406E+00  2.74034E-01  2.73943E-01
 3.56740E-02  2.22688E+00  9.04319E-02  9.03800E-02
 3.56740E-02  2.39404E+00  7.07553E-03  7.11974E-03
 3.56740E-02  2.56514E+00  3.26021E-04  3.47716E-04
 3.56740E-02  2.73980E+00  9.96091E-06 -5.32593E-06
 3.56740E-02  2.91770E+00  2.10255E-07 -1.73037E-05
 3.56740E-02  3.09854E+00  0.00000E+00  0.00000E+00

 5.35677E-02  0.00000E+00 -7.95882E+01 -7.13725E+01
 5.35677E-02  1.78301E-02 -7.95597E+01 -7.13789E+01
 5.35677E-02  3.56740E-02 -7.94747E+01 -7.13652E+01
 5.35677E-02  5.35677E-02 -7.93328E+01 -7.13411E+01
 5.35677E-02  7.15712E-02 -7.91337E+01 -7.13383E+01
 5.35677E-02  8.97693E-02 -7.88763E+01 -7.13114E+01
 5.35677E-02  1.08273E-01 -7.85581E+01 -7.13073E+01
 5.35677E-02  1.27222E-01 -7.81750E+01 -7.13464E+01
 5.35677E-02  1.46787E-01 -7.77212E+01 -7.14553E+01
 5.35677E-02  1.67174E-01 -7.71882E+01 -7.17398E+01
 5.35677E-02  1.88631E-01 -7.65647E+01 -7.20514E+01
 5.35677E-02  2.11454E-01 -7.58357E+01 -7.22609E+01
 5.35677E-02  2.35994E-01 -7.49822E+01 -7.23080E+01
 5.35677E-02  2.62668E-01 -7.39801E+01 -7.20338E+01
 5.35677E-02  2.91961E-01 -7.28005E+01 -7.13264E+01
 5.35677E-02  3.24438E-01 -7.14090E+01 -7.02855E+01
 5.35677E-02  3.60742E-01 -6.97664E+01 -6.89054E+01
 5.35677E-02  4.01586E-01 -6.78308E+01 -6.71806E+01
 5.35677E-02  4.47738E-01 -6.55599E+01 -6.50645E+01
 5.35677E-02  4.99991E-01 -6.29155E+01 -6.25491E+01
 5.35677E-02  5.59121E-01 -5.98678E+01 -5.95975E+01
 5.35677E-02  6.25836E-01 -5.64002E+01 -5.62029E+01
 5.35677E-02  7.00724E-01 -5.25132E+01 -5.23714E+01
 5.35677E-02  7.84209E-01 -4.82257E+01 -4.81251E+01
 5.35677E-02  8.76522E-01 -4.35750E+01 -4.35054E+01
 5.35677E-02  9.77694E-01 -3.86149E+01 -3.85671E+01
 5.35677E-02  1.08757E+00 -3.34156E+01 -3.33833E+01
 5.35677E-02  1.20583E+00 -2.80639E+01 -2.80429E+01
 5.35677E-02  1.33206E+00 -2.26597E+01 -2.26465E+01
 5.35677E-02  1.46575E+00 -1.73079E+01 -1.72999E+01
 5.35677E-02  1.60634E+00 -1.21007E+01 -1.20963E+01
 5.35677E-02  1.75329E+00 -7.05839E+00 -7.05640E+00
 5.35677E-02  1.90604E+00 -2.20550E+00 -2.20500E+00
 5.35677E-02  2.06406E+00  2.74215E-01  2.74128E-01
 5.35677E-02  2.22688E+00  9.04281E-02  9.03772E-02
 5.35677E-02  2.39404E+00  7.07468E-03  7.11762E-03
 5.35677E-02  2.56514E+00  3.25975E-04  3.47086E-04
 5.35677E-02  2.73980E+00  9.95947E-06 -4.92184E-06
 5.35677E-02  2.91770E+00  2.10212E-07 -1.68386E-05
 5.35677E-02  3.09854E+00  0.00000E+00  0.00000E+00

 7.15712E-02  0.00000E+00 -7.93862E+01 -7.13558E+01
 7.15712E-02  1.78301E-02 -7.93581E+01 -7.13438E+01
 7.15712E-02  3.56740E-02 -7.92740E+01 -7.13372E+01
 7.15712E-02  5.35677E-02 -7.91337E+01 -7.13383E+01
 7.15712E-02  7.15712E-02 -7.89368E+01 -7.13318E+01
 7.15712E-02  8.97693E-02 -7.86822E+01 -7.13179E+01
 7.15712E-02  1.08273E-01 -7.83674E+01 -7.13482E+01
 7.15712E-02  1.27222E-01 -7.79883E+01 -7.14277E+01
 7.15712E-02  1.46787E-01 -7.75392E+01 -7.16568E+01
 7.15712E-02  1.67174E-01 -7.70115E+01 -7.18861E+01
 7.15712E-02  1.88631E-01 -7.63940E+01 -7.20632E+01
 7.15712E-02  2.11454E-01 -7.56718E+01 -7.21367E+01
 7.15712E-02  2.35994E-01 -7.48258E+01 -7.20800E+01
 7.15712E-02  2.62668E-01 -7.38322E+01 -7.18070E+01
 7.15712E-02  2.91961E-01 -7.26619E+01 -7.11592E+01
 7.15712E-02  3.24438E-01 -7.12805E+01 -7.01391E+01
 7.15712E-02  3.60742E-01 -6.96488E+01 -6.87784E+01
 7.15712E-02  4.01586E-01 -6.77245E+01 -6.70651E+01
 7.15712E-02  4.47738E-01 -6.54652E+01 -6.49700E+01
 7.15712E-02  4.99991E-01 -6.28322E+01 -6.24630E+01
 7.15712E-02  5.59121E-01 -5.97954E+01 -5.95233E+01
 7.15712E-02  6.25836E-01 -5.63380E+01 -5.61397E+01
 7.15712E-02  7.00724E-01 -5.24602E+01 -5.23187E+01
 7.15712E-02  7.84209E-01 -4.81809E+01 -4.80806E+01
 7.15712E-02  8.76522E-01 -4.35373E+01 -4.34677E+01
 7.15712E-02  9.77694E-01 -3.85835E+01 -3.85355E+01
 7.15712E-02  1.08757E+00 -3.33899E+01 -3.33577E+01
 7.15712E-02  1.20583E+00 -2.80434E+01 -2.80224E+01
 7.15712E-02  1.33206E+00 -2.26438E+01 -2.26306E+01
 7.15712E-02  1.46575E+00 -1.72961E+01 -1.72882E+01
 7.15712E-02  1.60634E+00 -1.20924E+01 -1.20881E+01
 7.15712E-02  1.75329E+00 -7.05329E+00 -7.05131E+00
 7.15712E-02  1.90604E+00 -2.20330E+00 -2.20280E+00
 7.15712E-02  2.06406E+00  2.74459E-01  2.74379E-01
 7.15712E-02  2.22688E+00  9.04213E-02  9.03722E-02
 7.15712E-02  2.39404E+00  7.07339E-03  7.11444E-03
 7.15712E-02  2.56514E+00  3.25907E-04  3.46131E-04
 7.15712E-02  2.73980E+00  9.95734E-06 -4.30674E-06
 7.15712E-02  2.91770E+00  2.10144E-07 -1.61308E-05
 7.15712E-02  3.09854E+00  0.00000E+00  0.00000E+00

 8.97693E-02  0.00000E+00 -7.91252E+01 -7.13211E+01
 8.97693E-02  1.78301E-02 -7.90975E+01 -7.13221E+01
 8.97693E-02  3.56740E-02 -7.90146E+01 -7.13206E+01
 8.97693E-02  5.35677E-02 -7.88763E+01 -7.13114E+01
 8.97693E-02  7.15712E-02 -7.86822E+01 -7.13179E+01
 8.97693E-02  8.97693E-02 -7.84312E+01 -7.13504E+01
 8.97693E-02  1.08273E-01 -7.81207E+01 -7.14208E+01
 8.97693E-02  1.27222E-01 -7.77467E+01 -7.16062E+01
 8.97693E-02  1.46787E-01 -7.73036E+01 -7.18127E+01
 8.97693E-02  1.67174E-01 -7.67827E+01 -7.19505E+01
 8.97693E-02  1.88631E-01 -7.61729E+01 -7.20264E+01
 8.97693E-02  2.11454E-01 -7.54594E+01 -7.20065E+01
 8.97693E-02  2.35994E-01 -7.46232E+01 -7.18526E+01
 8.97693E-02  2.62668E-01 -7.36404E+01 -7.15318E+01
 8.97693E-02  2.91961E-01 -7.24821E+01 -7.09284E+01
 8.97693E-02  3.24438E-01 -7.11136E+01 -6.99586E+01
 8.97693E-02  3.60742E-01 -6.94959E+01 -6.86176E+01
 8.97693E-02  4.01586E-01 -6.75863E+01 -6.69255E+01
 8.97693E-02  4.47738E-01 -6.53419E+01 -6.48430E+01
 8.97693E-02  4.99991E-01 -6.27238E+01 -6.23516E+01
 8.97693E-02  5.59121E-01 -5.97012E+01 -5.94267E+01
 8.97693E-02  6.25836E-01 -5.62570E+01 -5.60582E+01
 8.97693E-02  7.00724E-01 -5.23912E+01 -5.22481E+01
 8.97693E-02  7.84209E-01 -4.81225E+01 -4.80228E+01
 8.97693E-02  8.76522E-01 -4.34883E+01 -4.34184E+01
 8.97693E-02  9.77694E-01 -3.85427E+01 -3.84948E+01
 8.97693E-02  1.08757E+00 -3.33566E+01 -3.33245E+01
 8.97693E-02  1.20583E+00 -2.80167E+01 -2.79956E+01
 8.97693E-02  1.33206E+00 -2.26232E+01 -2.26100E+01
 8.97693E-02  1.46575E+00 -1.72808E+01 -1.72729E+01
 8.97693E-02  1.60634E+00 -1.20818E+01 -1.20775E+01
 8.97693E-02  1.75329E+00 -7.04673E+00 -7.04473E+00
 8.97693E-02  1.90604E+00 -2.20050E+00 -2.19999E+00
 8.97693E-02  2.06406E+00  2.74749E-01  2.74671E-01
 8.97693E-02  2.22688E+00  9.04099E-02  9.03606E-02
 8.97693E-02  2.39404E+00  7.07158E-03  7.11253E-03
 8.97693E-02  2.56514E+00  3.25814E-04  3.46005E-04
 8.97693E-02  2.73980E+00  9.95443E-06 -4.29248E-06
 8.97693E-02  2.91770E+00  2.10108E-07 -1.61100E-05
 8.97693E-02  3.09854E+00  0.00000E+00  0.00000E+00

 1.08273E-01  0.00000E+00 -7.88026E+01 -7.13015E+01
 1.08273E-01  1.78301E-02 -7.87753E+01 -7.12946E+01
 1.08273E-01  3.56740E-02 -7.86939E+01 -7.13046E+01
 1.08273E-01  5.35677E-02 -7.85581E+01 -7.13073E+01
 1.08273E-01  7.15712E-02 -7.83674E+01 -7.13482E+01
 1.08273E-01  8.97693E-02 -7.81207E+01 -7.14208E+01
 1.08273E-01  1.08273E-01 -7.78154E+01 -7.15953E+01
 1.08273E-01  1.27222E-01 -7.74478E+01 -7.17836E+01
 1.08273E-01  1.46787E-01 -7.70118E+01 -7.19041E+01
 1.08273E-01  1.67174E-01 -7.64993E+01 -7.19787E+01
 1.08273E-01  1.88631E-01 -7.58990E+01 -7.19604E+01
 1.08273E-01  2.11454E-01 -7.51961E+01 -7.18549E+01
 1.08273E-01  2.35994E-01 -7.43718E+01 -7.16159E+01
 1.08273E-01  2.62668E-01 -7.34023E+01 -7.12232E+01
 1.08273E-01  2.91961E-01 -7.22585E+01 -7.06318E+01
 1.08273E-01  3.24438E-01 -7.09061E+01 -6.97121E+01
 1.08273E-01  3.60742E-01 -6.93056E+01 -6.84170E+01
 1.08273E-01  4.01586E-01 -6.74141E+01 -6.67379E+01
 1.08273E-01  4.47738E-01 -6.51883E+01 -6.46823E+01
 1.08273E-01  4.99991E-01 -6.25885E+01 -6.22188E+01
 1.08273E-01  5.59121E-01 -5.95836E+01 -5.93080E+01
 1.08273E-01  6.25836E-01 -5.61559E+01 -5.59560E+01
 1.08273E-01  7.00724E-01 -5.23050E+01 -5.21618E+01
 1.08273E-01  7.84209E-01 -4.80496E+01 -4.79487E+01
 1.08273E-01  8.76522E-01 -4.34271E+01 -4.33563E+01
 1.08273E-01  9.77694E-01 -3.84918E+01 -3.84436E+01
 1.08273E-01  1.08757E+00 -3.33149E+01 -3.32829E+01
 1.08273E-01  1.20583E+00 -2.79835E+01 -2.79625E+01
 1.08273E-01  1.33206E+00 -2.25974E+01 -2.25841E+01
 1.08273E-01  1.46575E+00 -1.72617E+01 -1.72538E+01
 1.08273E-01  1.60634E+00 -1.20686E+01 -1.20642E+01
 1.08273E-01  1.75329E+00 -7.03855E+00 -7.03653E+00
 1.08273E-01  1.90604E+00 -2.19702E+00 -2.19649E+00
 1.08273E-01  2.06406E+00  2.75101E-01  2.75028E-01
 1.08273E-01  2.22688E+00  9.03945E-02  9.03455E-02
 1.08273E-01  2.39404E+00  7.06926E-03  7.10995E-03
 1.08273E-01  2.56514E+00  3.25695E-04  3.45765E-04
 1.08273E-01  2.73980E+00  9.95073E-06 -4.22185E-06
 1.08273E-01  2.91770E+00  2.10039E-07 -1.60212E-05
 1.08273E-01  3.09854E+00  0.00000E+00  0.00000E+00

 1.27222E-01  0.00000E+00 -7.84143E+01 -7.12868E+01
 1.27222E-01  1.78301E-02 -7.83876E+01 -7.12906E+01
 1.27222E-01  3.56740E-02 -7.83079E+01 -7.13051E+01
 1.27222E-01  5.35677E-02 -7.81750E+01 -7.13464E+01
 1.27222E-01  7.15712E-02 -7.79883E+01 -7.14277E+01
 1.27222E-01  8.97693E-02 -7.77467E+01 -7.16062E+01
 1.27222E-01  1.08273E-01 -7.74478E+01 -7.17836E+01
 1.27222E-01  1.27222E-01 -7.70875E+01 -7.19005E+01
 1.27222E-01  1.46787E-01 -7.66602E+01 -7.19511E+01
 1.27222E-01  1.67174E-01 -7.61575E+01 -7.19399E+01
 1.27222E-01  1.88631E-01 -7.55684E+01 -7.18424E+01
 1.27222E-01  2.11454E-01 -7.48781E+01 -7.16574E+01
 1.27222E-01  2.35994E-01 -7.40679E+01 -7.13514E+01
 1.27222E-01  2.62668E-01 -7.31142E+01 -7.09184E+01
 1.27222E-01  2.91961E-01 -7.19879E+01 -7.02973E+01
 1.27222E-01  3.24438E-01 -7.06546E+01 -6.94181E+01
 1.27222E-01  3.60742E-01 -6.90747E+01 -6.81620E+01
 1.27222E-01  4.01586E-01 -6.72049E+01 -6.65273E+01
 1.27222E-01  4.47738E-01 -6.50015E+01 -6.44939E+01
 1.27222E-01  4.99991E-01 -6.24239E+01 -6.20455E+01
 1.27222E-01  5.59121E-01 -5.94404E+01 -5.91633E+01
 1.27222E-01  6.25836E-01 -5.60328E+01 -5.58321E+01
 1.27222E-01  7.00724E-01 -5.22001E+01 -5.20562E+01
 1.27222E-01  7.84209E-01 -4.79609E+01 -4.78598E+01
 1.27222E-01  8.76522E-01 -4.33525E+01 -4.32820E+01
 1.27222E-01  9.77694E-01 -3.84298E+01 -3.83817E+01
 1.27222E-01  1.08757E+00 -3.32643E+01 -3.32320E+01
 1.27222E-01  1.20583E+00 -2.79430E+01 -2.79220E+01
 1.27222E-01  1.33206E+00 -2.25660E+01 -2.25527E+01
 1.27222E-01  1.46575E+00 -1.72384E+01 -1.72304E+01
 1.27222E-01  1.60634E+00 -1.20525E+01 -1.20481E+01
 1.27222E-01  1.75329E+00 -7.02862E+00 -7.02659E+00
 1.27222E-01  1.90604E+00 -2.19282E+00 -2.19228E+00
 1.27222E-01  2.06406E+00  2.75520E-01  2.75454E-01
 1.27222E-01  2.22688E+00  9.03746E-02  9.03271E-02
 1.27222E-01  2.39404E+00  7.06638E-03  7.10536E-03
 1.27222E-01  2.56514E+00  3.25548E-04  3.44825E-04
 1.27222E-01  2.73980E+00  9.94617E-06 -3.67050E-06
 1.27222E-01  2.91770E+00  2.09943E-07 -1.53857E-05
 1.27222E-01  3.09854E+00  0.00000E+00  0.00000E+00

 1.46787E-01  0.00000E+00 -7.79544E+01 -7.13032E+01
 1.46787E-01  1.78301E-02 -7.79285E+01 -7.13169E+01
 1.46787E-01  3.56740E-02 -7.78508E+01 -7.13595E+01
 1.46787E-01  5.35677E-02 -7.77212E+01 -7.14553E+01
 1.46787E-01  7.15712E-02 -7.75392E+01 -7.16568E+01
 1.46787E-01  8.97693E-02 -7.73036E+01 -7.18127E+01
 1.46787E-01  1.08273E-01 -7.70118E+01 -7.19041E+01
 1.46787E-01  1.27222E-01 -7.66602E+01 -7.19511E+01
 1.46787E-01  1.46787E-01 -7.62428E+01 -7.19232E+01
 1.46787E-01  1.67174E-01 -7.57516E+01 -7.18410E+01
 1.46787E-01  1.88631E-01 -7.51754E+01 -7.16748E+01
 1.46787E-01  2.11454E-01 -7.44999E+01 -7.14271E+01
 1.46787E-01  2.35994E-01 -7.37062E+01 -7.10665E+01
 1.46787E-01  2.62668E-01 -7.27709E+01 -7.05772E+01
 1.46787E-01  2.91961E-01 -7.16651E+01 -6.99186E+01
 1.46787E-01  3.24438E-01 -7.03543E+01 -6.90556E+01
 1.46787E-01  3.60742E-01 -6.87986E+01 -6.78543E+01
 1.46787E-01  4.01586E-01 -6.69545E+01 -6.62542E+01
 1.46787E-01  4.47738E-01 -6.47775E+01 -6.42590E+01
 1.46787E-01  4.99991E-01 -6.22265E+01 -6.18454E+01
 1.46787E-01  5.59121E-01 -5.92686E+01 -5.89872E+01
 1.46787E-01  6.25836E-01 -5.58849E+01 -5.56834E+01
 1.46787E-01  7.00724E-01 -5.20740E+01 -5.19288E+01
 1.46787E-01  7.84209E-01 -4.78543E+01 -4.77526E+01
 1.46787E-01  8.76522E-01 -4.32630E+01 -4.31919E+01
 1.46787E-01  9.77694E-01 -3.83554E+01 -3.83069E+01
 1.46787E-01  1.08757E+00 -3.32034E+01 -3.31710E+01
 1.46787E-01  1.20583E+00 -2.78944E+01 -2.78733E+01
 1.46787E-01  1.33206E+00 -2.25284E+01 -2.25150E+01
 1.46787E-01  1.46575E+00 -1.72106E+01 -1.72026E+01
 1.46787E-01  1.60634E+00 -1.20331E+01 -1.20287E+01
 1.46787E-01  1.75329E+00 -7.01670E+00 -7.01467E+00
 1.46787E-01  1.90604E+00 -2.18778E+00 -2.18723E+00
 1.46787E-01  2.06406E+00  2.76014E-01  2.75955E-01
 1.46787E-01  2.22688E+00  9.03498E-02  9.03032E-02
 1.46787E-01  2.39404E+00  7.06287E-03  7.10038E-03
 1.46787E-01  2.56514E+00  3.25369E-04  3.43996E-04
 1.46787E-01  2.73980E+00  9.94067E-06 -3.22910E-06
 1.46787E-01  2.91770E+00  2.09826E-07 -1.48705E-05
 1.46787E-01  3.09854E+00  0.00000E+00  0.00000E+00

 1.67174E-01  0.00000E+00 -7.74146E+01 -7.14232E+01
 1.67174E-01  1.78301E-02 -7.73894E+01 -7.14232E+01
 1.67174E-01  3.56740E-02 -7.73140E+01 -7.15674E+01
 1.67174E-01  5.35677E-02 -7.71882E+01 -7.17398E+01
 1.67174E-01  7.15712E-02 -7.70115E+01 -7.18861E+01
 1.67174E-01  8.97693E-02 -7.67827E+01 -7.19505E+01
 1.67174E-01  1.08273E-01 -7.64993E+01 -7.19787E+01
 1.67174E-01  1.27222E-01 -7.61575E+01 -7.19399E+01
 1.67174E-01  1.46787E-01 -7.57516E+01 -7.18410E+01
 1.67174E-01  1.67174E-01 -7.52735E+01 -7.16752E+01
 1.67174E-01  1.88631E-01 -7.47123E+01 -7.14561E+01
 1.67174E-01  2.11454E-01 -7.40536E+01 -7.11438E+01
 1.67174E-01  2.35994E-01 -7.32790E+01 -7.07290E+01
 1.67174E-01  2.62668E-01 -7.23650E+01 -7.01982E+01
 1.67174E-01  2.91961E-01 -7.12829E+01 -6.95180E+01
 1.67174E-01  3.24438E-01 -6.99982E+01 -6.86283E+01
 1.67174E-01  3.60742E-01 -6.84708E+01 -6.74876E+01
 1.67174E-01  4.01586E-01 -6.66567E+01 -6.59402E+01
 1.67174E-01  4.47738E-01 -6.45109E+01 -6.39830E+01
 1.67174E-01  4.99991E-01 -6.19911E+01 -6.16053E+01
 1.67174E-01  5.59121E-01 -5.90636E+01 -5.87822E+01
 1.67174E-01  6.25836E-01 -5.57084E+01 -5.55037E+01
 1.67174E-01  7.00724E-01 -5.19235E+01 -5.17775E+01
 1.67174E-01  7.84209E-01 -4.77269E+01 -4.76241E+01
 1.67174E-01  8.76522E-01 -4.31561E+01 -4.30854E+01
 1.67174E-01  9.77694E-01 -3.82666E+01 -3.82184E+01
 1.67174E-01  1.08757E+00 -3.31308E+01 -3.30984E+01
 1.67174E-01  1.20583E+00 -2.78364E+01 -2.78152E+01
 1.67174E-01  1.33206E+00 -2.24835E+01 -2.24701E+01
 1.67174E-01  1.46575E+00 -1.71773E+01 -1.71693E+01
 1.67174E-01  1.60634E+00 -1.20100E+01 -1.20056E+01
 1.67174E-01  1.75329E+00 -7.00249E+00 -7.00044E+00
 1.67174E-01  1.90604E+00 -2.18177E+00 -2.18121E+00
 1.67174E-01  2.06406E+00  2.76601E-01  2.76554E-01
 1.67174E-01  2.22688E+00  9.03198E-02  9.02758E-02
 1.67174E-01  2.39404E+00  7.05865E-03  7.09307E-03
 1.67174E-01  2.56514E+00  3.25155E-04  3.42344E-04
 1.67174E-01  2.73980E+00  9.93407E-06 -2.24287E-06
 1.67174E-01  2.91770E+00  2.09687E-07 -1.37304E-05
 1.67174E-01  3.09854E+00  0.00000E+00  0.00000E+00

 1.88631E-01  0.00000E+00 -7.67833E+01 -7.17079E+01
 1.88631E-01  1.78301E-02 -7.67589E+01 -7.18301E+01
 1.88631E-01  3.56740E-02 -7.66862E+01 -7.19801E+01
 1.88631E-01  5.35677E-02 -7.65647E+01 -7.20514E+01
 1.88631E-01  7.15712E-02 -7.63940E+01 -7.20632E+01
 1.88631E-01  8.97693E-02 -7.61729E+01 -7.20264E+01
 1.88631E-01  1.08273E-01 -7.58990E+01 -7.19604E+01
 1.88631E-01  1.27222E-01 -7.55684E+01 -7.18424E+01
 1.88631E-01  1.46787E-01 -7.51754E+01 -7.16748E+01
 1.88631E-01  1.67174E-01 -7.47123E+01 -7.14561E+01
 1.88631E-01  1.88631E-01 -7.41681E+01 -7.11649E+01
 1.88631E-01  2.11454E-01 -7.35288E+01 -7.08088E+01
 1.88631E-01  2.35994E-01 -7.27759E+01 -7.03528E+01
 1.88631E-01  2.62668E-01 -7.18864E+01 -6.97864E+01
 1.88631E-01  2.91961E-01 -7.08316E+01 -6.90698E+01
 1.88631E-01  3.24438E-01 -6.95769E+01 -6.81720E+01
 1.88631E-01  3.60742E-01 -6.80823E+01 -6.70305E+01
 1.88631E-01  4.01586E-01 -6.63033E+01 -6.55642E+01
 1.88631E-01  4.47738E-01 -6.41939E+01 -6.36467E+01
 1.88631E-01  4.99991E-01 -6.17109E+01 -6.13129E+01
 1.88631E-01  5.59121E-01 -5.88193E+01 -5.85331E+01
 1.88631E-01  6.25836E-01 -5.54979E+01 -5.52917E+01
 1.88631E-01  7.00724E-01 -5.17440E+01 -5.15974E+01
 1.88631E-01  7.84209E-01 -4.75751E+01 -4.74723E+01
 1.88631E-01  8.76522E-01 -4.30286E+01 -4.29569E+01
 1.88631E-01  9.77694E-01 -3.81607E+01 -3.81122E+01
 1.88631E-01  1.08757E+00 -3.30442E+01 -3.30116E+01
 1.88631E-01  1.20583E+00 -2.77673E+01 -2.77461E+01
 1.88631E-01  1.33206E+00 -2.24299E+01 -2.24166E+01
 1.88631E-01  1.46575E+00 -1.71376E+01 -1.71296E+01
 1.88631E-01  1.60634E+00 -1.19825E+01 -1.19781E+01
 1.88631E-01  1.75329E+00 -6.98553E+00 -6.98348E+00
 1.88631E-01  1.90604E+00 -2.17461E+00 -2.17403E+00
 1.88631E-01  2.06406E+00  2.77299E-01  2.77267E-01
 1.88631E-01  2.22688E+00  9.02837E-02  9.02424E-02
 1.88631E-01  2.39404E+00  7.05361E-03  7.08500E-03
 1.88631E-01  2.56514E+00  3.24899E-04  3.40680E-04
 1.88631E-01  2.73980E+00  9.92617E-06 -1.27655E-06
 1.88631E-01  2.91770E+00  2.09523E-07 -1.26114E-05
 1.88631E-01  3.09854E+00  0.00000E+00  0.00000E+00

 2.11454E-01  0.00000E+00 -7.60455E+01 -7.26331E+01
 2.11454E-01  1.78301E-02 -7.60221E+01 -7.25308E+01
 2.11454E-01  3.56740E-02 -7.59523E+01 -7.23696E+01
 2.11454E-01  5.35677E-02 -7.58357E+01 -7.22609E+01
 2.11454E-01  7.15712E-02 -7.56718E+01 -7.21367E+01
 2.11454E-01  8.97693E-02 -7.54594E+01 -7.20065E+01
 2.11454E-01  1.08273E-01 -7.51961E+01 -7.18549E+01
 2.11454E-01  1.27222E-01 -7.48781E+01 -7.16574E+01
 2.11454E-01  1.46787E-01 -7.44999E+01 -7.14271E+01
 2.11454E-01  1.67174E-01 -7.40536E+01 -7.11438E+01
 2.11454E-01  1.88631E-01 -7.35288E+01 -7.08088E+01
 2.11454E-01  2.11454E-01 -7.29113E+01 -7.04019E+01
 2.11454E-01  2.35994E-01 -7.21833E+01 -6.99039E+01
 2.11454E-01  2.62668E-01 -7.13217E+01 -6.92989E+01
 2.11454E-01  2.91961E-01 -7.02982E+01 -6.85665E+01
 2.11454E-01  3.24438E-01 -6.90782E+01 -6.76533E+01
 2.11454E-01  3.60742E-01 -6.76214E+01 -6.65242E+01
 2.11454E-01  4.01586E-01 -6.58831E+01 -6.50977E+01
 2.11454E-01  4.47738E-01 -6.38164E+01 -6.32619E+01
 2.11454E-01  4.99991E-01 -6.13766E+01 -6.09749E+01
 2.11454E-01  5.59121E-01 -5.85275E+01 -5.82354E+01
 2.11454E-01  6.25836E-01 -5.52463E+01 -5.50407E+01
 2.11454E-01  7.00724E-01 -5.15293E+01 -5.13807E+01
 2.11454E-01  7.84209E-01 -4.73934E+01 -4.72887E+01
 2.11454E-01  8.76522E-01 -4.28761E+01 -4.28041E+01
 2.11454E-01  9.77694E-01 -3.80340E+01 -3.79852E+01
 2.11454E-01  1.08757E+00 -3.29407E+01 -3.29082E+01
 2.11454E-01  1.20583E+00 -2.76846E+01 -2.76633E+01
 2.11454E-01  1.33206E+00 -2.23659E+01 -2.23525E+01
 2.11454E-01  1.46575E+00 -1.70901E+01 -1.70821E+01
 2.11454E-01  1.60634E+00 -1.19495E+01 -1.19450E+01
 2.11454E-01  1.75329E+00 -6.96525E+00 -6.96314E+00
 2.11454E-01  1.90604E+00 -2.16603E+00 -2.16541E+00
 2.11454E-01  2.06406E+00  2.78136E-01  2.78121E-01
 2.11454E-01  2.22688E+00  9.02405E-02  9.02021E-02
 2.11454E-01  2.39404E+00  7.04757E-03  7.07571E-03
 2.11454E-01  2.56514E+00  3.24593E-04  3.38853E-04
 2.11454E-01  2.73980E+00  9.91672E-06 -2.41930E-07
 2.11454E-01  2.91770E+00  2.09329E-07 -1.14086E-05
 2.11454E-01  3.09854E+00  0.00000E+00  0.00000E+00

 2.35994E-01  0.00000E+00 -7.51821E+01 -7.26973E+01
 2.35994E-01  1.78301E-02 -7.51599E+01 -7.26609E+01
 2.35994E-01  3.56740E-02 -7.50933E+01 -7.25366E+01
 2.35994E-01  5.35677E-02 -7.49822E+01 -7.23080E+01
 2.35994E-01  7.15712E-02 -7.48258E+01 -7.20800E+01
 2.35994E-01  8.97693E-02 -7.46232E+01 -7.18526E+01
 2.35994E-01  1.08273E-01 -7.43718E+01 -7.16159E+01
 2.35994E-01  1.27222E-01 -7.40679E+01 -7.13514E+01
 2.35994E-01  1.46787E-01 -7.37062E+01 -7.10665E+01
 2.35994E-01  1.67174E-01 -7.32790E+01 -7.07290E+01
 2.35994E-01  1.88631E-01 -7.27759E+01 -7.03528E+01
 2.35994E-01  2.11454E-01 -7.21833E+01 -6.99039E+01
 2.35994E-01  2.35994E-01 -7.14834E+01 -6.93769E+01
 2.35994E-01  2.62668E-01 -7.06537E+01 -6.87519E+01
 2.35994E-01  2.91961E-01 -6.96658E+01 -6.79853E+01
 2.35994E-01  3.24438E-01 -6.84856E+01 -6.70782E+01
 2.35994E-01  3.60742E-01 -6.70726E+01 -6.59437E+01
 2.35994E-01  4.01586E-01 -6.53816E+01 -6.45399E+01
 2.35994E-01  4.47738E-01 -6.33647E+01 -6.27746E+01
 2.35994E-01  4.99991E-01 -6.09759E+01 -6.05629E+01
 2.35994E-01  5.59121E-01 -5.81772E+01 -5.78800E+01
 2.35994E-01  6.25836E-01 -5.49440E+01 -5.47292E+01
 2.35994E-01  7.00724E-01 -5.12712E+01 -5.11218E+01
 2.35994E-01  7.84209E-01 -4.71749E+01 -4.70709E+01
 2.35994E-01  8.76522E-01 -4.26928E+01 -4.26209E+01
 2.35994E-01  9.77694E-01 -3.78818E+01 -3.78327E+01
 2.35994E-01  1.08757E+00 -3.28163E+01 -3.27834E+01
 2.35994E-01  1.20583E+00 -2.75852E+01 -2.75637E+01
 2.35994E-01  1.33206E+00 -2.22889E+01 -2.22753E+01
 2.35994E-01  1.46575E+00 -1.70330E+01 -1.70250E+01
 2.35994E-01  1.60634E+00 -1.19099E+01 -1.19055E+01
 2.35994E-01  1.75329E+00 -6.94084E+00 -6.93873E+00
 2.35994E-01  1.90604E+00 -2.15569E+00 -2.15505E+00
 2.35994E-01  2.06406E+00  2.79146E-01  2.79151E-01
 2.35994E-01  2.22688E+00  9.01888E-02  9.01539E-02
 2.35994E-01  2.39404E+00  7.04031E-03  7.06416E-03
 2.35994E-01  2.56514E+00  3.24224E-04  3.36502E-04
 2.35994E-01  2.73980E+00  9.90535E-06  1.11508E-06
 2.35994E-01  2.91770E+00  2.09095E-07 -9.83703E-06
 2.35994E-01  3.09854E+00  0.00000E+00  0.00000E+00

 2.62668E-01  0.00000E+00 -7.41692E+01 -7.22882E+01
 2.62668E-01  1.78301E-02 -7.41482E+01 -7.22640E+01
 2.62668E-01  3.56740E-02 -7.40852E+01 -7.21862E+01
 2.62668E-01  5.35677E-02 -7.39801E+01 -7.20338E+01
 2.62668E-01  7.15712E-02 -7.38322E+01 -7.18070E+01
 2.62668E-01  8.97693E-02 -7.36404E+01 -7.15318E+01
 2.62668E-01  1.08273E-01 -7.34023E+01 -7.12232E+01
 2.62668E-01  1.27222E-01 -7.31142E+01 -7.09184E+01
 2.62668E-01  1.46787E-01 -7.27709E+01 -7.05772E+01
 2.62668E-01  1.67174E-01 -7.23650E+01 -7.01982E+01
 2.62668E-01  1.88631E-01 -7.18864E+01 -6.97864E+01
 2.62668E-01  2.11454E-01 -7.13217E+01 -6.92989E+01
 2.62668E-01  2.35994E-01 -7.06537E+01 -6.87519E+01
 2.62668E-01  2.62668E-01 -6.98599E+01 -6.80959E+01
 2.62668E-01  2.91961E-01 -6.89128E+01 -6.73304E+01
 2.62668E-01  3.24438E-01 -6.77781E+01 -6.63895E+01
 2.62668E-01  3.60742E-01 -6.64156E+01 -6.52748E+01
 2.62668E-01  4.01586E-01 -6.47795E+01 -6.38994E+01
 2.62668E-01  4.47738E-01 -6.28210E+01 -6.21949E+01
 2.62668E-01  4.99991E-01 -6.04925E+01 -6.00558E+01
 2.62668E-01  5.59121E-01 -5.77537E+01 -5.74509E+01
 2.62668E-01  6.25836E-01 -5.45781E+01 -5.43598E+01
 2.62668E-01  7.00724E-01 -5.09586E+01 -5.08054E+01
 2.62668E-01  7.84209E-01 -4.69103E+01 -4.68037E+01
 2.62668E-01  8.76522E-01 -4.24708E+01 -4.23963E+01
 2.62668E-01  9.77694E-01 -3.76976E+01 -3.76478E+01
 2.62668E-01  1.08757E+00 -3.26658E+01 -3.26326E+01
 2.62668E-01  1.20583E+00 -2.74649E+01 -2.74433E+01
 2.62668E-01  1.33206E+00 -2.21957E+01 -2.21822E+01
 2.62668E-01  1.46575E+00 -1.69639E+01 -1.69558E+01
 2.62668E-01  1.60634E+00 -1.18619E+01 -1.18573E+01
 2.62668E-01  1.75329E+00 -6.91125E+00 -6.90912E+00
 2.62668E-01  1.90604E+00 -2.14315E+00 -2.14249E+00
 2.62668E-01  2.06406E+00  2.80378E-01  2.80399E-01
 2.62668E-01  2.22688E+00  9.01267E-02  9.00953E-02
 2.62668E-01  2.39404E+00  7.03155E-03  7.05196E-03
 2.62668E-01  2.56514E+00  3.23777E-04  3.34414E-04
 2.62668E-01  2.73980E+00  9.89158E-06  2.22996E-06
 2.62668E-01  2.91770E+00  2.08809E-07 -8.53694E-06
 2.62668E-01  3.09854E+00  0.00000E+00  0.00000E+00

 2.91961E-01  0.00000E+00 -7.29776E+01 -7.15354E+01
 2.91961E-01  1.78301E-02 -7.29579E+01 -7.15157E+01
 2.91961E-01  3.56740E-02 -7.28990E+01 -7.14476E+01
 2.91961E-01  5.35677E-02 -7.28005E+01 -7.13264E+01
 2.91961E-01  7.15712E-02 -7.26619E+01 -7.11592E+01
 2.91961E-01  8.97693E-02 -7.24821E+01 -7.09284E+01
 2.91961E-01  1.08273E-01 -7.22585E+01 -7.06318E+01
 2.91961E-01  1.27222E-01 -7.19879E+01 -7.02973E+01
 2.91961E-01  1.46787E-01 -7.16651E+01 -6.99186E+01
 2.91961E-01  1.67174E-01 -7.12829E+01 -6.95180E+01
 2.91961E-01  1.88631E-01 -7.08316E+01 -6.90698E+01
 2.91961E-01  2.11454E-01 -7.02982E+01 -6.85665E+01
 2.91961E-01  2.35994E-01 -6.96658E+01 -6.79853E+01
 2.91961E-01  2.62668E-01 -6.89128E+01 -6.73304E+01
 2.91961E-01  2.91961E-01 -6.80118E+01 -6.65448E+01
 2.91961E-01  3.24438E-01 -6.69292E+01 -6.56133E+01
 2.91961E-01  3.60742E-01 -6.56248E+01 -6.44966E+01
 2.91961E-01  4.01586E-01 -6.40525E+01 -6.31424E+01
 2.91961E-01  4.47738E-01 -6.21624E+01 -6.14810E+01
 2.91961E-01  4.99991E-01 -5.99052E+01 -5.94508E+01
 2.91961E-01  5.59121E-01 -5.72380E+01 -5.69236E+01
 2.91961E-01  6.25836E-01 -5.41317E+01 -5.39103E+01
 2.91961E-01  7.00724E-01 -5.05769E+01 -5.04228E+01
 2.91961E-01  7.84209E-01 -4.65871E+01 -4.64788E+01
 2.91961E-01  8.76522E-01 -4.21997E+01 -4.21257E+01
 2.91961E-01  9.77694E-01 -3.74727E+01 -3.74223E+01
 2.91961E-01  1.08757E+00 -3.24821E+01 -3.24489E+01
 2.91961E-01  1.20583E+00 -2.73181E+01 -2.72964E+01
 2.91961E-01  1.33206E+00 -2.20820E+01 -2.20684E+01
 2.91961E-01  1.46575E+00 -1.68796E+01 -1.68714E+01
 2.91961E-01  1.60634E+00 -1.18032E+01 -1.17986E+01
 2.91961E-01  1.75329E+00 -6.87507E+00 -6.87289E+00
 2.91961E-01  1.90604E+00 -2.12777E+00 -2.12706E+00
 2.91961E-01  2.06406E+00  2.81899E-01  2.81954E-01
 2.91961E-01  2.22688E+00  9.00518E-02  9.00268E-02
 2.91961E-01  2.39404E+00  7.02088E-03  7.03446E-03
 2.91961E-01  2.56514E+00  3.23233E-04  3.30657E-04
 2.91961E-01  2.73980E+00  9.87479E-06  4.42950E-06
 2.91961E-01  2.91770E+00  2.08462E-07 -5.98883E-06
 2.91961E-01  3.09854E+00  0.00000E+00  0.00000E+00

 3.24438E-01  0.00000E+00 -7.15730E+01 -7.04632E+01
 3.24438E-01  1.78301E-02 -7.15547E+01 -7.04481E+01
 3.24438E-01  3.56740E-02 -7.15002E+01 -7.03848E+01
 3.24438E-01  5.35677E-02 -7.14090E+01 -7.02855E+01
 3.24438E-01  7.15712E-02 -7.12805E+01 -7.01391E+01
 3.24438E-01  8.97693E-02 -7.11136E+01 -6.99586E+01
 3.24438E-01  1.08273E-01 -7.09061E+01 -6.97121E+01
 3.24438E-01  1.27222E-01 -7.06546E+01 -6.94181E+01
 3.24438E-01  1.46787E-01 -7.03543E+01 -6.90556E+01
 3.24438E-01  1.67174E-01 -6.99982E+01 -6.86283E+01
 3.24438E-01  1.88631E-01 -6.95769E+01 -6.81720E+01
 3.24438E-01  2.11454E-01 -6.90782E+01 -6.76533E+01
 3.24438E-01  2.35994E-01 -6.84856E+01 -6.70782E+01
 3.24438E-01  2.62668E-01 -6.77781E+01 -6.63895E+01
 3.24438E-01  2.91961E-01 -6.69292E+01 -6.56133E+01
 3.24438E-01  3.24438E-01 -6.59058E+01 -6.46916E+01
 3.24438E-01  3.60742E-01 -6.46680E+01 -6.35910E+01
 3.24438E-01  4.01586E-01 -6.31694E+01 -6.22509E+01
 3.24438E-01  4.47738E-01 -6.13593E+01 -6.06487E+01
 3.24438E-01  4.99991E-01 -5.91865E+01 -5.86811E+01
 3.24438E-01  5.59121E-01 -5.66051E+01 -5.62686E+01
 3.24438E-01  6.25836E-01 -5.35828E+01 -5.33532E+01
 3.24438E-01  7.00724E-01 -5.01068E+01 -4.99474E+01
 3.24438E-01  7.84209E-01 -4.61890E+01 -4.60797E+01
 3.24438E-01  8.76522E-01 -4.18657E+01 -4.17907E+01
 3.24438E-01  9.77694E-01 -3.71958E+01 -3.71446E+01
 3.24438E-01  1.08757E+00 -3.22559E+01 -3.22221E+01
 3.24438E-01  1.20583E+00 -2.71374E+01 -2.71155E+01
 3.24438E-01  1.33206E+00 -2.19420E+01 -2.19282E+01
 3.24438E-01  1.46575E+00 -1.67756E+01 -1.67674E+01
 3.24438E-01  1.60634E+00 -1.17308E+01 -1.17262E+01
 3.24438E-01  1.75329E+00 -6.83041E+00 -6.82814E+00
 3.24438E-01  1.90604E+00 -2.10875E+00 -2.10800E+00
 3.24438E-01  2.06406E+00  2.83797E-01  2.83867E-01
 3.24438E-01  2.22688E+00  8.99614E-02  8.99384E-02
 3.24438E-01  2.39404E+00  7.00781E-03  7.02004E-03
 3.24438E-01  2.56514E+00  3.22564E-04  3.29302E-04
 3.24438E-01  2.73980E+00  9.85413E-06  4.88368E-06
 3.24438E-01  2.91770E+00  2.08037E-07 -5.44290E-06
 3.24438E-01  3.09854E+00  0.00000E+00  0.00000E+00

 3.60742E-01  0.00000E+00 -6.99166E+01 -6.90691E+01
 3.60742E-01  1.78301E-02 -6.98998E+01 -6.90537E+01
 3.60742E-01  3.56740E-02 -6.98499E+01 -6.89942E+01
 3.60742E-01  5.35677E-02 -6.97664E+01 -6.89054E+01
 3.60742E-01  7.15712E-02 -6.96488E+01 -6.87784E+01
 3.60742E-01  8.97693E-02 -6.94959E+01 -6.86176E+01
 3.60742E-01  1.08273E-01 -6.93056E+01 -6.84170E+01
 3.60742E-01  1.27222E-01 -6.90747E+01 -6.81620E+01
 3.60742E-01  1.46787E-01 -6.87986E+01 -6.78543E+01
 3.60742E-01  1.67174E-01 -6.84708E+01 -6.74876E+01
 3.60742E-01  1.88631E-01 -6.80823E+01 -6.70305E+01
 3.60742E-01  2.11454E-01 -6.76214E+01 -6.65242E+01
 3.60742E-01  2.35994E-01 -6.70726E+01 -6.59437E+01
 3.60742E-01  2.62668E-01 -6.64156E+01 -6.52748E+01
 3.60742E-01  2.91961E-01 -6.56248E+01 -6.44966E+01
 3.60742E-01  3.24438E-01 -6.46680E+01 -6.35910E+01
 3.60742E-01  3.60742E-01 -6.35058E+01 -6.24986E+01
 3.60742E-01  4.01586E-01 -6.20920E+01 -6.12068E+01
 3.60742E-01  4.47738E-01 -6.03751E+01 -5.96518E+01
 3.60742E-01  4.99991E-01 -5.83017E+01 -5.77566E+01
 3.60742E-01  5.59121E-01 -5.58231E+01 -5.54653E+01
 3.60742E-01  6.25836E-01 -5.29025E+01 -5.26591E+01
 3.60742E-01  7.00724E-01 -4.95233E+01 -4.93575E+01
 3.60742E-01  7.84209E-01 -4.56944E+01 -4.55810E+01
 3.60742E-01  8.76522E-01 -4.14510E+01 -4.13733E+01
 3.60742E-01  9.77694E-01 -3.68520E+01 -3.68003E+01
 3.60742E-01  1.08757E+00 -3.19752E+01 -3.19411E+01
 3.60742E-01  1.20583E+00 -2.69131E+01 -2.68911E+01
 3.60742E-01  1.33206E+00 -2.17681E+01 -2.17540E+01
 3.60742E-01  1.46575E+00 -1.66465E+01 -1.66381E+01
 3.60742E-01  1.60634E+00 -1.16409E+01 -1.16362E+01
 3.60742E-01  1.75329E+00 -6.77480E+00 -6.77258E+00
 3.60742E-01  1.90604E+00 -2.08499E+00 -2.08420E+00
 3.60742E-01  2.06406E+00  2.86195E-01  2.86333E-01
 3.60742E-01  2.22688E+00  8.98520E-02  8.98448E-02
 3.60742E-01  2.39404E+00  6.99170E-03  6.98743E-03
 3.60742E-01  2.56514E+00  3.21736E-04  3.20656E-04
 3.60742E-01  2.73980E+00  9.82854E-06  1.02503E-05
 3.60742E-01  2.91770E+00  2.07507E-07  7.59791E-07
 3.60742E-01  3.09854E+00  0.00000E+00  0.00000E+00

 4.01586E-01  0.00000E+00 -6.79664E+01 -6.73176E+01
 4.01586E-01  1.78301E-02 -6.79513E+01 -6.73053E+01
 4.01586E-01  3.56740E-02 -6.79062E+01 -6.72556E+01
 4.01586E-01  5.35677E-02 -6.78308E+01 -6.71806E+01
 4.01586E-01  7.15712E-02 -6.77245E+01 -6.70651E+01
 4.01586E-01  8.97693E-02 -6.75863E+01 -6.69255E+01
 4.01586E-01  1.08273E-01 -6.74141E+01 -6.67379E+01
 4.01586E-01  1.27222E-01 -6.72049E+01 -6.65273E+01
 4.01586E-01  1.46787E-01 -6.69545E+01 -6.62542E+01
 4.01586E-01  1.67174E-01 -6.66567E+01 -6.59402E+01
 4.01586E-01  1.88631E-01 -6.63033E+01 -6.55642E+01
 4.01586E-01  2.11454E-01 -6.58831E+01 -6.50977E+01
 4.01586E-01  2.35994E-01 -6.53816E+01 -6.45399E+01
 4.01586E-01  2.62668E-01 -6.47795E+01 -6.38994E+01
 4.01586E-01  2.91961E-01 -6.40525E+01 -6.31424E+01
 4.01586E-01  3.24438E-01 -6.31694E+01 -6.22509E+01
 4.01586E-01  3.60742E-01 -6.20920E+01 -6.12068E+01
 4.01586E-01  4.01586E-01 -6.07745E+01 -5.99569E+01
 4.01586E-01  4.47738E-01 -5.91649E+01 -5.84513E+01
 4.01586E-01  4.99991E-01 -5.72081E+01 -5.66373E+01
 4.01586E-01  5.59121E-01 -5.48518E+01 -5.44456E+01
 4.01586E-01  6.25836E-01 -5.20544E+01 -5.17936E+01
 4.01586E-01  7.00724E-01 -4.87942E+01 -4.86192E+01
 4.01586E-01  7.84209E-01 -4.50758E+01 -4.49580E+01
 4.01586E-01  8.76522E-01 -4.09322E+01 -4.08539E+01
 4.01586E-01  9.77694E-01 -3.64221E+01 -3.63695E+01
 4.01586E-01  1.08757E+00 -3.16244E+01 -3.15901E+01
 4.01586E-01  1.20583E+00 -2.66328E+01 -2.66104E+01
 4.01586E-01  1.33206E+00 -2.15508E+01 -2.15366E+01
 4.01586E-01  1.46575E+00 -1.64850E+01 -1.64765E+01
 4.01586E-01  1.60634E+00 -1.15281E+01 -1.15234E+01
 4.01586E-01  1.75329E+00 -6.70500E+00 -6.70262E+00
 4.01586E-01  1.90604E+00 -2.05506E+00 -2.05418E+00
 4.01586E-01  2.06406E+00  2.89260E-01  2.89420E-01
 4.01586E-01  2.22688E+00  8.97199E-02  8.97161E-02
 4.01586E-01  2.39404E+00  6.97172E-03  6.96840E-03
 4.01586E-01  2.56514E+00  3.20706E-04  3.19744E-04
 4.01586E-01  2.73980E+00  9.79661E-06  1.01464E-05
 4.01586E-01  2.91770E+00  2.06843E-07  6.78130E-07
 4.01586E-01  3.09854E+00  0.00000E+00  0.00000E+00

 4.47738E-01  0.00000E+00 -6.56807E+01 -6.51909E+01
 4.47738E-01  1.78301E-02 -6.56672E+01 -6.51773E+01
 4.47738E-01  3.56740E-02 -6.56271E+01 -6.51352E+01
 4.47738E-01  5.35677E-02 -6.55599E+01 -6.50645E+01
 4.47738E-01  7.15712E-02 -6.54652E+01 -6.49700E+01
 4.47738E-01  8.97693E-02 -6.53419E+01 -6.48430E+01
 4.47738E-01  1.08273E-01 -6.51883E+01 -6.46823E+01
 4.47738E-01  1.27222E-01 -6.50015E+01 -6.44939E+01
 4.47738E-01  1.46787E-01 -6.47775E+01 -6.42590E+01
 4.47738E-01  1.67174E-01 -6.45109E+01 -6.39830E+01
 4.47738E-01  1.88631E-01 -6.41939E+01 -6.36467E+01
 4.47738E-01  2.11454E-01 -6.38164E+01 -6.32619E+01
 4.47738E-01  2.35994E-01 -6.33647E+01 -6.27746E+01
 4.47738E-01  2.62668E-01 -6.28210E+01 -6.21949E+01
 4.47738E-01  2.91961E-01 -6.21624E+01 -6.14810E+01
 4.47738E-01  3.24438E-01 -6.13593E+01 -6.06487E+01
 4.47738E-01  3.60742E-01 -6.03751E+01 -5.96518E+01
 4.47738E-01  4.01586E-01 -5.91649E+01 -5.84513E+01
 4.47738E-01  4.47738E-01 -5.76770E+01 -5.70202E+01
 4.47738E-01  4.99991E-01 -5.58549E+01 -5.52856E+01
 4.47738E-01  5.59121E-01 -5.36427E+01 -5.31952E+01
 4.47738E-01  6.25836E-01 -5.09935E+01 -5.07017E+01
 4.47738E-01  7.00724E-01 -4.78790E+01 -4.76938E+01
 4.47738E-01  7.84209E-01 -4.42980E+01 -4.41755E+01
 4.47738E-01  8.76522E-01 -4.02796E+01 -4.01969E+01
 4.47738E-01  9.77694E-01 -3.58816E+01 -3.58270E+01
 4.47738E-01  1.08757E+00 -3.11834E+01 -3.11476E+01
 4.47738E-01  1.20583E+00 -2.62805E+01 -2.62579E+01
 4.47738E-01  1.33206E+00 -2.12776E+01 -2.12630E+01
 4.47738E-01  1.46575E+00 -1.62817E+01 -1.62730E+01
 4.47738E-01  1.60634E+00 -1.13861E+01 -1.13813E+01
 4.47738E-01  1.75329E+00 -6.61683E+00 -6.61439E+00
 4.47738E-01  1.90604E+00 -2.01709E+00 -2.01613E+00
 4.47738E-01  2.06406E+00  2.93218E-01  2.93441E-01
 4.47738E-01  2.22688E+00  8.95614E-02  8.95727E-02
 4.47738E-01  2.39404E+00  6.94689E-03  6.93356E-03
 4.47738E-01  2.56514E+00  3.19418E-04  3.13281E-04
 4.47738E-01  2.73980E+00  9.75661E-06  1.37028E-05
 4.47738E-01  2.91770E+00  2.06011E-07  4.81401E-06
 4.47738E-01  3.09854E+00  0.00000E+00  0.00000E+00

 4.99991E-01  0.00000E+00 -6.30216E+01 -6.26560E+01
 4.99991E-01  1.78301E-02 -6.30098E+01 -6.26443E+01
 4.99991E-01  3.56740E-02 -6.29745E+01 -6.26084E+01
 4.99991E-01  5.35677E-02 -6.29155E+01 -6.25491E+01
 4.99991E-01  7.15712E-02 -6.28322E+01 -6.24630E+01
 4.99991E-01  8.97693E-02 -6.27238E+01 -6.23516E+01
 4.99991E-01  1.08273E-01 -6.25885E+01 -6.22188E+01
 4.99991E-01  1.27222E-01 -6.24239E+01 -6.20455E+01
 4.99991E-01  1.46787E-01 -6.22265E+01 -6.18454E+01
 4.99991E-01  1.67174E-01 -6.19911E+01 -6.16053E+01
 4.99991E-01  1.88631E-01 -6.17109E+01 -6.13129E+01
 4.99991E-01  2.11454E-01 -6.13766E+01 -6.09749E+01
 4.99991E-01  2.35994E-01 -6.09759E+01 -6.05629E+01
 4.99991E-01  2.62668E-01 -6.04925E+01 -6.00558E+01
 4.99991E-01  2.91961E-01 -5.99052E+01 -5.94508E+01
 4.99991E-01  3.24438E-01 -5.91865E+01 -5.86811E+01
 4.99991E-01  3.60742E-01 -5.83017E+01 -5.77566E+01
 4.99991E-01  4.01586E-01 -5.72081E+01 -5.66373E+01
 4.99991E-01  4.47738E-01 -5.58549E+01 -5.52856E+01
 4.99991E-01  4.99991E-01 -5.41849E+01 -5.36517E+01
 4.99991E-01  5.59121E-01 -5.21394E+01 -5.16891E+01
 4.99991E-01  6.25836E-01 -4.96660E+01 -4.93318E+01
 4.99991E-01  7.00724E-01 -4.67285E+01 -4.65186E+01
 4.99991E-01  7.84209E-01 -4.33176E+01 -4.31859E+01
 4.99991E-01  8.76522E-01 -3.94564E+01 -3.93707E+01
 4.99991E-01  9.77694E-01 -3.51997E+01 -3.51430E+01
 4.99991E-01  1.08757E+00 -3.06275E+01 -3.05905E+01
 4.99991E-01  1.20583E+00 -2.58365E+01 -2.58130E+01
 4.99991E-01  1.33206E+00 -2.09330E+01 -2.09182E+01
 4.99991E-01  1.46575E+00 -1.60251E+01 -1.60162E+01
 4.99991E-01  1.60634E+00 -1.12065E+01 -1.12015E+01
 4.99991E-01  1.75329E+00 -6.50497E+00 -6.50240E+00
 4.99991E-01  1.90604E+00 -1.96864E+00 -1.96756E+00
 4.99991E-01  2.06406E+00  2.98378E-01  2.98678E-01
 4.99991E-01  2.22688E+00  8.93736E-02  8.94055E-02
 4.99991E-01  2.39404E+00  6.91604E-03  6.89485E-03
 4.99991E-01  2.56514E+00  3.17805E-04  3.06912E-04
 4.99991E-01  2.73980E+00  9.70639E-06  1.69669E-05
 4.99991E-01  2.91770E+00  2.04967E-07  8.63201E-06
 4.99991E-01  3.09854E+00  0.00000E+00  0.00000E+00

 5.59121E-01  0.00000E+00 -5.99599E+01 -5.96901E+01
 5.59121E-01  1.78301E-02 -5.99496E+01 -5.96807E+01
 5.59121E-01  3.56740E-02 -5.99190E+01 -5.96486E+01
 5.59121E-01  5.35677E-02 -5.98678E+01 -5.95975E+01
 5.59121E-01  7.15712E-02 -5.97954E+01 -5.95233E+01
 5.59121E-01  8.97693E-02 -5.97012E+01 -5.94267E+01
 5.59121E-01  1.08273E-01 -5.95836E+01 -5.93080E+01
 5.59121E-01  1.27222E-01 -5.94404E+01 -5.91633E+01
 5.59121E-01  1.46787E-01 -5.92686E+01 -5.89872E+01
 5.59121E-01  1.67174E-01 -5.90636E+01 -5.87822E+01
 5.59121E-01  1.88631E-01 -5.88193E+01 -5.85331E+01
 5.59121E-01  2.11454E-01 -5.85275E+01 -5.82354E+01
 5.59121E-01  2.35994E-01 -5.81772E+01 -5.78800E+01
 5.59121E-01  2.62668E-01 -5.77537E+01 -5.74509E+01
 5.59121E-01  2.91961E-01 -5.72380E+01 -5.69236E+01
 5.59121E-01  3.24438E-01 -5.66051E+01 -5.62686E+01
 5.59121E-01  3.60742E-01 -5.58231E+01 -5.54653E+01
 5.59121E-01  4.01586E-01 -5.48518E+01 -5.44456E+01
 5.59121E-01  4.47738E-01 -5.36427E+01 -5.31952E+01
 5.59121E-01  4.99991E-01 -5.21394E+01 -5.16891E+01
 5.59121E-01  5.59121E-01 -5.02817E+01 -4.98614E+01
 5.59121E-01  6.25836E-01 -4.80119E+01 -4.76669E+01
 5.59121E-01  7.00724E-01 -4.52855E+01 -4.50407E+01
 5.59121E-01  7.84209E-01 -4.20827E+01 -4.19375E+01
 5.59121E-01  8.76522E-01 -3.84175E+01 -3.83263E+01
 5.59121E-01  9.77694E-01 -3.43391E+01 -3.42807E+01
 5.59121E-01  1.08757E+00 -2.99261E+01 -2.98873E+01
 5.59121E-01  1.20583E+00 -2.52764E+01 -2.52519E+01
 5.59121E-01  1.33206E+00 -2.04981E+01 -2.04830E+01
 5.59121E-01  1.46575E+00 -1.57007E+01 -1.56916E+01
 5.59121E-01  1.60634E+00 -1.09790E+01 -1.09738E+01
 5.59121E-01  1.75329E+00 -6.36280E+00 -6.36008E+00
 5.59121E-01  1.90604E+00 -1.90663E+00 -1.90544E+00
 5.59121E-01  2.06406E+00  3.05152E-01  3.05540E-01
 5.59121E-01  2.22688E+00  8.91559E-02  8.92124E-02
 5.59121E-01  2.39404E+00  6.87785E-03  6.84782E-03
 5.59121E-01  2.56514E+00  3.15791E-04  2.99437E-04
 5.59121E-01  2.73980E+00  9.64337E-06  2.07344E-05
 5.59121E-01  2.91770E+00  2.03656E-07  1.30380E-05
 5.59121E-01  3.09854E+00  0.00000E+00  0.00000E+00

 6.25836E-01  0.00000E+00 -5.64794E+01 -5.62816E+01
 6.25836E-01  1.78301E-02 -5.64705E+01 -5.62734E+01
 6.25836E-01  3.56740E-02 -5.64442E+01 -5.62478E+01
 6.25836E-01  5.35677E-02 -5.64002E+01 -5.62029E+01
 6.25836E-01  7.15712E-02 -5.63380E+01 -5.61397E+01
 6.25836E-01  8.97693E-02 -5.62570E+01 -5.60582E+01
 6.25836E-01  1.08273E-01 -5.61559E+01 -5.59560E+01
 6.25836E-01  1.27222E-01 -5.60328E+01 -5.58321E+01
 6.25836E-01  1.46787E-01 -5.58849E+01 -5.56834E+01
 6.25836E-01  1.67174E-01 -5.57084E+01 -5.55037E+01
 6.25836E-01  1.88631E-01 -5.54979E+01 -5.52917E+01
 6.25836E-01  2.11454E-01 -5.52463E+01 -5.50407E+01
 6.25836E-01  2.35994E-01 -5.49440E+01 -5.47292E+01
 6.25836E-01  2.62668E-01 -5.45781E+01 -5.43598E+01
 6.25836E-01  2.91961E-01 -5.41317E+01 -5.39103E+01
 6.25836E-01  3.24438E-01 -5.35828E+01 -5.33532E+01
 6.25836E-01  3.60742E-01 -5.29025E+01 -5.26591E+01
 6.25836E-01  4.01586E-01 -5.20544E+01 -5.17936E+01
 6.25836E-01  4.47738E-01 -5.09935E+01 -5.07017E+01
 6.25836E-01  4.99991E-01 -4.96660E+01 -4.93318E+01
 6.25836E-01  5.59121E-01 -4.80119E+01 -4.76669E+01
 6.25836E-01  6.25836E-01 -4.59703E+01 -4.56452E+01
 6.25836E-01  7.00724E-01 -4.34887E+01 -4.32188E+01
 6.25836E-01  7.84209E-01 -4.05352E+01 -4.03606E+01
 6.25836E-01  8.76522E-01 -3.71110E+01 -3.70085E+01
 6.25836E-01  9.77694E-01 -3.32556E+01 -3.31912E+01
 6.25836E-01  1.08757E+00 -2.90431E+01 -2.90035E+01
 6.25836E-01  1.20583E+00 -2.45714E+01 -2.45458E+01
 6.25836E-01  1.33206E+00 -1.99505E+01 -1.99347E+01
 6.25836E-01  1.46575E+00 -1.52918E+01 -1.52823E+01
 6.25836E-01  1.60634E+00 -1.06914E+01 -1.06859E+01
 6.25836E-01  1.75329E+00 -6.18225E+00 -6.17937E+00
 6.25836E-01  1.90604E+00 -1.82721E+00 -1.82586E+00
 6.25836E-01  2.06406E+00  3.14096E-01  3.14594E-01
 6.25836E-01  2.22688E+00  8.89122E-02  8.90078E-02
 6.25836E-01  2.39404E+00  6.83095E-03  6.79929E-03
 6.25836E-01  2.56514E+00  3.13286E-04  2.93150E-04
 6.25836E-01  2.73980E+00  9.56462E-06  2.33758E-05
 6.25836E-01  2.91770E+00  2.02009E-07  1.61821E-05
 6.25836E-01  3.09854E+00  0.00000E+00  0.00000E+00

 7.00724E-01  0.00000E+00 -5.25806E+01 -5.24387E+01
 7.00724E-01  1.78301E-02 -5.25731E+01 -5.24318E+01
 7.00724E-01  3.56740E-02 -5.25507E+01 -5.24092E+01
 7.00724E-01  5.35677E-02 -5.25132E+01 -5.23714E+01
 7.00724E-01  7.15712E-02 -5.24602E+01 -5.23187E+01
 7.00724E-01  8.97693E-02 -5.23912E+01 -5.22481E+01
 7.00724E-01  1.08273E-01 -5.23050E+01 -5.21618E+01
 7.00724E-01  1.27222E-01 -5.22001E+01 -5.20562E+01
 7.00724E-01  1.46787E-01 -5.20740E+01 -5.19288E+01
 7.00724E-01  1.67174E-01 -5.19235E+01 -5.17775E+01
 7.00724E-01  1.88631E-01 -5.17440E+01 -5.15974E+01
 7.00724E-01  2.11454E-01 -5.15293E+01 -5.13807E+01
 7.00724E-01  2.35994E-01 -5.12712E+01 -5.11218E+01
 7.00724E-01  2.62668E-01 -5.09586E+01 -5.08054E+01
 7.00724E-01  2.91961E-01 -5.05769E+01 -5.04228E+01
 7.00724E-01  3.24438E-01 -5.01068E+01 -4.99474E+01
 7.00724E-01  3.60742E-01 -4.95233E+01 -4.93575E+01
 7.00724E-01  4.01586E-01 -4.87942E+01 -4.86192E+01
 7.00724E-01  4.47738E-01 -4.78790E+01 -4.76938E+01
 7.00724E-01  4.99991E-01 -4.67285E+01 -4.65186E+01
 7.00724E-01  5.59121E-01 -4.52855E+01 -4.50407E+01
 7.00724E-01  6.25836E-01 -4.34887E+01 -4.32188E+01
 7.00724E-01  7.00724E-01 -4.12797E+01 -4.10287E+01
 7.00724E-01  7.84209E-01 -3.86152E+01 -3.84111E+01
 7.00724E-01  8.76522E-01 -3.54803E+01 -3.53548E+01
 7.00724E-01  9.77694E-01 -3.18994E+01 -3.18309E+01
 7.00724E-01  1.08757E+00 -2.79372E+01 -2.78933E+01
 7.00724E-01  1.20583E+00 -2.36885E+01 -2.36609E+01
 7.00724E-01  1.33206E+00 -1.92644E+01 -1.92477E+01
 7.00724E-01  1.46575E+00 -1.47784E+01 -1.47685E+01
 7.00724E-01  1.60634E+00 -1.03292E+01 -1.03234E+01
 7.00724E-01  1.75329E+00 -5.95375E+00 -5.95060E+00
 7.00724E-01  1.90604E+00 -1.72566E+00 -1.72408E+00
 7.00724E-01  2.06406E+00  3.25936E-01  3.26594E-01
 7.00724E-01  2.22688E+00  8.86542E-02  8.88088E-02
 7.00724E-01  2.39404E+00  6.77406E-03  6.74419E-03
 7.00724E-01  2.56514E+00  3.10198E-04  2.86091E-04
 7.00724E-01  2.73980E+00  9.46693E-06  2.63221E-05
 7.00724E-01  2.91770E+00  1.99960E-07  1.96656E-05
 7.00724E-01  3.09854E+00  0.00000E+00  0.00000E+00

 7.84209E-01  0.00000E+00 -4.82828E+01 -4.81829E+01
 7.84209E-01  1.78301E-02 -4.82764E+01 -4.81764E+01
 7.84209E-01  3.56740E-02 -4.82575E+01 -4.81574E+01
 7.84209E-01  5.35677E-02 -4.82257E+01 -4.81251E+01
 7.84209E-01  7.15712E-02 -4.81809E+01 -4.80806E+01
 7.84209E-01  8.97693E-02 -4.81225E+01 -4.80228E+01
 7.84209E-01  1.08273E-01 -4.80496E+01 -4.79487E+01
 7.84209E-01  1.27222E-01 -4.79609E+01 -4.78598E+01
 7.84209E-01  1.46787E-01 -4.78543E+01 -4.77526E+01
 7.84209E-01  1.67174E-01 -4.77269E+01 -4.76241E+01
 7.84209E-01  1.88631E-01 -4.75751E+01 -4.74723E+01
 7.84209E-01  2.11454E-01 -4.73934E+01 -4.72887E+01
 7.84209E-01  2.35994E-01 -4.71749E+01 -4.70709E+01
 7.84209E-01  2.62668E-01 -4.69103E+01 -4.68037E+01
 7.84209E-01  2.91961E-01 -4.65871E+01 -4.64788E+01
 7.84209E-01  3.24438E-01 -4.61890E+01 -4.60797E+01
 7.84209E-01  3.60742E-01 -4.56944E+01 -4.55810E+01
 7.84209E-01  4.01586E-01 -4.50758E+01 -4.49580E+01
 7.84209E-01  4.47738E-01 -4.42980E+01 -4.41755E+01
 7.84209E-01  4.99991E-01 -4.33176E+01 -4.31859E+01
 7.84209E-01  5.59121E-01 -4.20827E+01 -4.19375E+01
 7.84209E-01  6.25836E-01 -4.05352E+01 -4.03606E+01
 7.84209E-01  7.00724E-01 -3.86152E+01 -3.84111E+01
 7.84209E-01  7.84209E-01 -3.62703E+01 -3.60816E+01
 7.84209E-01  8.76522E-01 -3.34698E+01 -3.33247E+01
 7.84209E-01  9.77694E-01 -3.02182E+01 -3.01308E+01
 7.84209E-01  1.08757E+00 -2.65632E+01 -2.65155E+01
 7.84209E-01  1.20583E+00 -2.25909E+01 -2.25610E+01
 7.84209E-01  1.33206E+00 -1.84109E+01 -1.83932E+01
 7.84209E-01  1.46575E+00 -1.41388E+01 -1.41283E+01
 7.84209E-01  1.60634E+00 -9.87632E+00 -9.86999E+00
 7.84209E-01  1.75329E+00 -5.66628E+00 -5.66275E+00
 7.84209E-01  1.90604E+00 -1.59636E+00 -1.59456E+00
 7.84209E-01  2.06406E+00  3.41615E-01  3.42400E-01
 7.84209E-01  2.22688E+00  8.84052E-02  8.86368E-02
 7.84209E-01  2.39404E+00  6.70621E-03  6.71776E-03
 7.84209E-01  2.56514E+00  3.06438E-04  2.92648E-04
 7.84209E-01  2.73980E+00  9.34697E-06  1.96299E-05
 7.84209E-01  2.91770E+00  1.97431E-07  1.20894E-05
 7.84209E-01  3.09854E+00  0.00000E+00  0.00000E+00

 8.76522E-01  0.00000E+00 -4.36229E+01 -4.35535E+01
 8.76522E-01  1.78301E-02 -4.36175E+01 -4.35472E+01
 8.76522E-01  3.56740E-02 -4.36017E+01 -4.35320E+01
 8.76522E-01  5.35677E-02 -4.35750E+01 -4.35054E+01
 8.76522E-01  7.15712E-02 -4.35373E+01 -4.34677E+01
 8.76522E-01  8.97693E-02 -4.34883E+01 -4.34184E+01
 8.76522E-01  1.08273E-01 -4.34271E+01 -4.33563E+01
 8.76522E-01  1.27222E-01 -4.33525E+01 -4.32820E+01
 8.76522E-01  1.46787E-01 -4.32630E+01 -4.31919E+01
 8.76522E-01  1.67174E-01 -4.31561E+01 -4.30854E+01
 8.76522E-01  1.88631E-01 -4.30286E+01 -4.29569E+01
 8.76522E-01  2.11454E-01 -4.28761E+01 -4.28041E+01
 8.76522E-01  2.35994E-01 -4.26928E+01 -4.26209E+01
 8.76522E-01  2.62668E-01 -4.24708E+01 -4.23963E+01
 8.76522E-01  2.91961E-01 -4.21997E+01 -4.21257E+01
 8.76522E-01  3.24438E-01 -4.18657E+01 -4.17907E+01
 8.76522E-01  3.60742E-01 -4.14510E+01 -4.13733E+01
 8.76522E-01  4.01586E-01 -4.09322E+01 -4.08539E+01
 8.76522E-01  4.47738E-01 -4.02796E+01 -4.01969E+01
 8.76522E-01  4.99991E-01 -3.94564E+01 -3.93707E+01
 8.76522E-01  5.59121E-01 -3.84175E+01 -3.83263E+01
 8.76522E-01  6.25836E-01 -3.71110E+01 -3.70085E+01
 8.76522E-01  7.00724E-01 -3.54803E+01 -3.53548E+01
 8.76522E-01  7.84209E-01 -3.34698E+01 -3.33247E+01
 8.76522E-01  8.76522E-01 -3.10364E+01 -3.08926E+01
 8.76522E-01  9.77694E-01 -2.81635E+01 -2.80601E+01
 8.76522E-01  1.08757E+00 -2.48752E+01 -2.48153E+01
 8.76522E-01  1.20583E+00 -2.12397E+01 -2.12066E+01
 8.76522E-01  1.33206E+00 -1.73590E+01 -1.73387E+01
 8.76522E-01  1.46575E+00 -1.33490E+01 -1.33373E+01
 8.76522E-01  1.60634E+00 -9.31498E+00 -9.30848E+00
 8.76522E-01  1.75329E+00 -5.30749E+00 -5.30361E+00
 8.76522E-01  1.90604E+00 -1.43278E+00 -1.43063E+00
 8.76522E-01  2.06406E+00  3.62321E-01  3.63332E-01
 8.76522E-01  2.22688E+00  8.82050E-02  8.85526E-02
 8.76522E-01  2.39404E+00  6.62696E-03  6.68160E-03
 8.76522E-01  2.56514E+00  3.01927E-04  2.96216E-04
 8.76522E-01  2.73980E+00  9.20155E-06  1.50864E-05
 8.76522E-01  2.91770E+00  1.94348E-07  6.86519E-06
 8.76522E-01  3.09854E+00  0.00000E+00  0.00000E+00

 9.77694E-01  0.00000E+00 -3.86548E+01 -3.86068E+01
 9.77694E-01  1.78301E-02 -3.86503E+01 -3.86025E+01
 9.77694E-01  3.56740E-02 -3.86371E+01 -3.85890E+01
 9.77694E-01  5.35677E-02 -3.86149E+01 -3.85671E+01
 9.77694E-01  7.15712E-02 -3.85835E+01 -3.85355E+01
 9.77694E-01  8.97693E-02 -3.85427E+01 -3.84948E+01
 9.77694E-01  1.08273E-01 -3.84918E+01 -3.84436E+01
 9.77694E-01  1.27222E-01 -3.84298E+01 -3.83817E+01
 9.77694E-01  1.46787E-01 -3.83554E+01 -3.83069E+01
 9.77694E-01  1.67174E-01 -3.82666E+01 -3.82184E+01
 9.77694E-01  1.88631E-01 -3.81607E+01 -3.81122E+01
 9.77694E-01  2.11454E-01 -3.80340E+01 -3.79852E+01
 9.77694E-01  2.35994E-01 -3.78818E+01 -3.78327E+01
 9.77694E-01  2.62668E-01 -3.76976E+01 -3.76478E+01
 9.77694E-01  2.91961E-01 -3.74727E+01 -3.74223E+01
 9.77694E-01  3.24438E-01 -3.71958E+01 -3.71446E+01
 9.77694E-01  3.60742E-01 -3.68520E+01 -3.68003E+01
 9.77694E-01  4.01586E-01 -3.64221E+01 -3.63695E+01
 9.77694E-01  4.47738E-01 -3.58816E+01 -3.58270E+01
 9.77694E-01  4.99991E-01 -3.51997E+01 -3.51430E+01
 9.77694E-01  5.59121E-01 -3.43391E+01 -3.42807E+01
 9.77694E-01  6.25836E-01 -3.32556E+01 -3.31912E+01
 9.77694E-01  7.00724E-01 -3.18994E+01 -3.18309E+01
 9.77694E-01  7.84209E-01 -3.02182E+01 -3.01308E+01
 9.77694E-01  8.76522E-01 -2.81635E+01 -2.80601E+01
 9.77694E-01  9.77694E-01 -2.57025E+01 -2.55963E+01
 9.77694E-01  1.08757E+00 -2.28331E+01 -2.27551E+01
 9.77694E-01  1.20583E+00 -1.95964E+01 -1.95556E+01
 9.77694E-01  1.33206E+00 -1.60767E+01 -1.60542E+01
 9.77694E-01  1.46575E+00 -1.23841E+01 -1.23711E+01
 9.77694E-01  1.60634E+00 -8.62639E+00 -8.61894E+00
 9.77694E-01  1.75329E+00 -4.86404E+00 -4.85971E+00
 9.77694E-01  1.90604E+00 -1.22755E+00 -1.22509E+00
 9.77694E-01  2.06406E+00  3.89502E-01  3.90780E-01
 9.77694E-01  2.22688E+00  8.81137E-02  8.86402E-02
 9.77694E-01  2.39404E+00  6.53669E-03  6.67915E-03
 9.77694E-01  2.56514E+00  2.96607E-04  3.12337E-04
 9.77694E-01  2.73980E+00  9.02785E-06  3.26678E-06
 9.77694E-01  2.91770E+00  1.90640E-07 -7.18100E-06
 9.77694E-01  3.09854E+00  0.00000E+00  0.00000E+00

 1.08757E+00  0.00000E+00 -3.34482E+01 -3.34159E+01
 1.08757E+00  1.78301E-02 -3.34445E+01 -3.34125E+01
 1.08757E+00  3.56740E-02 -3.34337E+01 -3.34017E+01
 1.08757E+00  5.35677E-02 -3.34156E+01 -3.33833E+01
 1.08757E+00  7.15712E-02 -3.33899E+01 -3.33577E+01
 1.08757E+00  8.97693E-02 -3.33566E+01 -3.33245E+01
 1.08757E+00  1.08273E-01 -3.33149E+01 -3.32829E+01
 1.08757E+00  1.27222E-01 -3.32643E+01 -3.32320E+01
 1.08757E+00  1.46787E-01 -3.32034E+01 -3.31710E+01
 1.08757E+00  1.67174E-01 -3.31308E+01 -3.30984E+01
 1.08757E+00  1.88631E-01 -3.30442E+01 -3.30116E+01
 1.08757E+00  2.11454E-01 -3.29407E+01 -3.29082E+01
 1.08757E+00  2.35994E-01 -3.28163E+01 -3.27834E+01
 1.08757E+00  2.62668E-01 -3.26658E+01 -3.26326E+01
 1.08757E+00  2.91961E-01 -3.24821E+01 -3.24489E+01
 1.08757E+00  3.24438E-01 -3.22559E+01 -3.22221E+01
 1.08757E+00  3.60742E-01 -3.19752E+01 -3.19411E+01
 1.08757E+00  4.01586E-01 -3.16244E+01 -3.15901E+01
 1.08757E+00  4.47738E-01 -3.11834E+01 -3.11476E+01
 1.08757E+00  4.99991E-01 -3.06275E+01 -3.05905E+01
 1.08757E+00  5.59121E-01 -2.99261E+01 -2.98873E+01
 1.08757E+00  6.25836E-01 -2.90431E+01 -2.90035E+01
 1.08757E+00  7.00724E-01 -2.79372E+01 -2.78933E+01
 1.08757E+00  7.84209E-01 -2.65632E+01 -2.65155E+01
 1.08757E+00  8.76522E-01 -2.48752E+01 -2.48153E+01
 1.08757E+00  9.77694E-01 -2.28331E+01 -2.27551E+01
 1.08757E+00  1.08757E+00 -2.04143E+01 -2.03340E+01
 1.08757E+00  1.20583E+00 -1.76295E+01 -1.75718E+01
 1.08757E+00  1.33206E+00 -1.45332E+01 -1.45056E+01
 1.08757E+00  1.46575E+00 -1.12185E+01 -1.12043E+01
 1.08757E+00  1.60634E+00 -7.79106E+00 -7.78224E+00
 1.08757E+00  1.75329E+00 -4.32188E+00 -4.31703E+00
 1.08757E+00  1.90604E+00 -9.72599E-01 -9.69814E-01
 1.08757E+00  2.06406E+00  4.24856E-01  4.26460E-01
 1.08757E+00  2.22688E+00  8.82125E-02  8.89496E-02
 1.08757E+00  2.39404E+00  6.43674E-03  6.67321E-03
 1.08757E+00  2.56514E+00  2.90452E-04  3.29262E-04
 1.08757E+00  2.73980E+00  8.82368E-06 -5.70594E-06
 1.08757E+00  2.91770E+00  1.86244E-07 -1.91616E-05
 1.08757E+00  3.09854E+00  0.00000E+00  0.00000E+00

 1.20583E+00  0.00000E+00 -2.80900E+01 -2.80691E+01
 1.20583E+00  1.78301E-02 -2.80870E+01 -2.80662E+01
 1.20583E+00  3.56740E-02 -2.80784E+01 -2.80575E+01
 1.20583E+00  5.35677E-02 -2.80639E+01 -2.80429E+01
 1.20583E+00  7.15712E-02 -2.80434E+01 -2.80224E+01
 1.20583E+00  8.97693E-02 -2.80167E+01 -2.79956E+01
 1.20583E+00  1.08273E-01 -2.79835E+01 -2.79625E+01
 1.20583E+00  1.27222E-01 -2.79430E+01 -2.79220E+01
 1.20583E+00  1.46787E-01 -2.78944E+01 -2.78733E+01
 1.20583E+00  1.67174E-01 -2.78364E+01 -2.78152E+01
 1.20583E+00  1.88631E-01 -2.77673E+01 -2.77461E+01
 1.20583E+00  2.11454E-01 -2.76846E+01 -2.76633E+01
 1.20583E+00  2.35994E-01 -2.75852E+01 -2.75637E+01
 1.20583E+00  2.62668E-01 -2.74649E+01 -2.74433E+01
 1.20583E+00  2.91961E-01 -2.73181E+01 -2.72964E+01
 1.20583E+00  3.24438E-01 -2.71374E+01 -2.71155E+01
 1.20583E+00  3.60742E-01 -2.69131E+01 -2.68911E+01
 1.20583E+00  4.01586E-01 -2.66328E+01 -2.66104E+01
 1.20583E+00  4.47738E-01 -2.62805E+01 -2.62579E+01
 1.20583E+00  4.99991E-01 -2.58365E+01 -2.58130E+01
 1.20583E+00  5.59121E-01 -2.52764E+01 -2.52519E+01
 1.20583E+00  6.25836E-01 -2.45714E+01 -2.45458E+01
 1.20583E+00  7.00724E-01 -2.36885E+01 -2.36609E+01
 1.20583E+00  7.84209E-01 -2.25909E+01 -2.25610E+01
 1.20583E+00  8.76522E-01 -2.12397E+01 -2.12066E+01
 1.20583E+00  9.77694E-01 -1.95964E+01 -1.95556E+01
 1.20583E+00  1.08757E+00 -1.76295E+01 -1.75718E+01
 1.20583E+00  1.20583E+00 -1.53253E+01 -1.52659E+01
 1.20583E+00  1.33206E+00 -1.27040E+01 -1.26659E+01
 1.20583E+00  1.46575E+00 -9.82816E+00 -9.80861E+00
 1.20583E+00  1.60634E+00 -6.78933E+00 -6.77955E+00
 1.20583E+00  1.75329E+00 -3.66660E+00 -3.66096E+00
 1.20583E+00  1.90604E+00 -6.59483E-01 -6.56161E-01
 1.20583E+00  2.06406E+00  4.70266E-01  4.72162E-01
 1.20583E+00  2.22688E+00  8.86012E-02  8.95821E-02
 1.20583E+00  2.39404E+00  6.32938E-03  6.74483E-03
 1.20583E+00  2.56514E+00  2.83462E-04  3.82101E-04
 1.20583E+00  2.73980E+00  8.58743E-06 -2.70077E-05
 1.20583E+00  2.91770E+00  1.81105E-07 -4.93196E-05
 1.20583E+00  3.09854E+00  0.00000E+00  0.00000E+00

 1.33206E+00  0.00000E+00 -2.26800E+01 -2.26668E+01
 1.33206E+00  1.78301E-02 -2.26776E+01 -2.26644E+01
 1.33206E+00  3.56740E-02 -2.26710E+01 -2.26578E+01
 1.33206E+00  5.35677E-02 -2.26597E+01 -2.26465E+01
 1.33206E+00  7.15712E-02 -2.26438E+01 -2.26306E+01
 1.33206E+00  8.97693E-02 -2.26232E+01 -2.26100E+01
 1.33206E+00  1.08273E-01 -2.25974E+01 -2.25841E+01
 1.33206E+00  1.27222E-01 -2.25660E+01 -2.25527E+01
 1.33206E+00  1.46787E-01 -2.25284E+01 -2.25150E+01
 1.33206E+00  1.67174E-01 -2.24835E+01 -2.24701E+01
 1.33206E+00  1.88631E-01 -2.24299E+01 -2.24166E+01
 1.33206E+00  2.11454E-01 -2.23659E+01 -2.23525E+01
 1.33206E+00  2.35994E-01 -2.22889E+01 -2.22753E+01
 1.33206E+00  2.62668E-01 -2.21957E+01 -2.21822E+01
 1.33206E+00  2.91961E-01 -2.20820E+01 -2.20684E+01
 1.33206E+00  3.24438E-01 -2.19420E+01 -2.19282E+01
 1.33206E+00  3.60742E-01 -2.17681E+01 -2.17540E+01
 1.33206E+00  4.01586E-01 -2.15508E+01 -2.15366E+01
 1.33206E+00  4.47738E-01 -2.12776E+01 -2.12630E+01
 1.33206E+00  4.99991E-01 -2.09330E+01 -2.09182E+01
 1.33206E+00  5.59121E-01 -2.04981E+01 -2.04830E+01
 1.33206E+00  6.25836E-01 -1.99505E+01 -1.99347E+01
 1.33206E+00  7.00724E-01 -1.92644E+01 -1.92477E+01
 1.33206E+00  7.84209E-01 -1.84109E+01 -1.83932E+01
 1.33206E+00  8.76522E-01 -1.73590E+01 -1.73387E+01
 1.33206E+00  9.77694E-01 -1.60767E+01 -1.60542E+01
 1.33206E+00  1.08757E+00 -1.45332E+01 -1.45056E+01
 1.33206E+00  1.20583E+00 -1.27040E+01 -1.26659E+01
 1.33206E+00  1.33206E+00 -1.05825E+01 -1.05424E+01
 1.33206E+00  1.46575E+00 -8.19446E+00 -8.16667E+00
 1.33206E+00  1.60634E+00 -5.60251E+00 -5.58828E+00
 1.33206E+00  1.75329E+00 -2.88371E+00 -2.87722E+00
 1.33206E+00  1.90604E+00 -2.79702E-01 -2.76070E-01
 1.33206E+00  2.06406E+00  5.27638E-01  5.30088E-01
 1.33206E+00  2.22688E+00  8.93844E-02  9.07182E-02
 1.33206E+00  2.39404E+00  6.21715E-03  6.76647E-03
 1.33206E+00  2.56514E+00  2.75647E-04  4.21716E-04
 1.33206E+00  2.73980E+00  8.31752E-06 -7.64268E-06
 1.33206E+00  2.91770E+00  1.75167E-07 -4.29400E-05
 1.33206E+00  3.09854E+00  0.00000E+00  0.00000E+00

 1.46575E+00  0.00000E+00 -1.73229E+01 -1.73150E+01
 1.46575E+00  1.78301E-02 -1.73212E+01 -1.73133E+01
 1.46575E+00  3.56740E-02 -1.73162E+01 -1.73083E+01
 1.46575E+00  5.35677E-02 -1.73079E+01 -1.72999E+01
 1.46575E+00  7.15712E-02 -1.72961E+01 -1.72882E+01
 1.46575E+00  8.97693E-02 -1.72808E+01 -1.72729E+01
 1.46575E+00  1.08273E-01 -1.72617E+01 -1.72538E+01
 1.46575E+00  1.27222E-01 -1.72384E+01 -1.72304E+01
 1.46575E+00  1.46787E-01 -1.72106E+01 -1.72026E+01
 1.46575E+00  1.67174E-01 -1.71773E+01 -1.71693E+01
 1.46575E+00  1.88631E-01 -1.71376E+01 -1.71296E+01
 1.46575E+00  2.11454E-01 -1.70901E+01 -1.70821E+01
 1.46575E+00  2.35994E-01 -1.70330E+01 -1.70250E+01
 1.46575E+00  2.62668E-01 -1.69639E+01 -1.69558E+01
 1.46575E+00  2.91961E-01 -1.68796E+01 -1.68714E+01
 1.46575E+00  3.24438E-01 -1.67756E+01 -1.67674E+01
 1.46575E+00  3.60742E-01 -1.66465E+01 -1.66381E+01
 1.46575E+00  4.01586E-01 -1.64850E+01 -1.64765E+01
 1.46575E+00  4.47738E-01 -1.62817E+01 -1.62730E+01
 1.46575E+00  4.99991E-01 -1.60251E+01 -1.60162E+01
 1.46575E+00  5.59121E-01 -1.57007E+01 -1.56916E+01
 1.46575E+00  6.25836E-01 -1.52918E+01 -1.52823E+01
 1.46575E+00  7.00724E-01 -1.47784E+01 -1.47685E+01
 1.46575E+00  7.84209E-01 -1.41388E+01 -1.41283E+01
 1.46575E+00  8.76522E-01 -1.33490E+01 -1.33373E+01
 1.46575E+00  9.77694E-01 -1.23841E+01 -1.23711E+01
 1.46575E+00  1.08757E+00 -1.12185E+01 -1.12043E+01
 1.46575E+00  1.20583E+00 -9.82816E+00 -9.80861E+00
 1.46575E+00  1.33206E+00 -8.19446E+00 -8.16667E+00
 1.46575E+00  1.46575E+00 -6.31507E+00 -6.28222E+00
 1.46575E+00  1.60634E+00 -4.21663E+00 -4.19343E+00
 1.46575E+00  1.75329E+00 -1.95974E+00 -1.95122E+00
 1.46575E+00  1.90604E+00  1.74525E-01  1.78691E-01
 1.46575E+00  2.06406E+00  5.98483E-01  6.01813E-01
 1.46575E+00  2.22688E+00  9.06244E-02  9.24233E-02
 1.46575E+00  2.39404E+00  6.10016E-03  6.75906E-03
 1.46575E+00  2.56514E+00  2.66917E-04  4.67857E-04
 1.46575E+00  2.73980E+00  8.00954E-06  6.49384E-05
 1.46575E+00  2.91770E+00  1.68310E-07  5.97123E-06
 1.46575E+00  3.09854E+00  0.00000E+00  0.00000E+00

 1.60634E+00  0.00000E+00 -1.21112E+01 -1.21068E+01
 1.60634E+00  1.78301E-02 -1.21099E+01 -1.21056E+01
 1.60634E+00  3.56740E-02 -1.21065E+01 -1.21021E+01
 1.60634E+00  5.35677E-02 -1.21007E+01 -1.20963E+01
 1.60634E+00  7.15712E-02 -1.20924E+01 -1.20881E+01
 1.60634E+00  8.97693E-02 -1.20818E+01 -1.20775E+01
 1.60634E+00  1.08273E-01 -1.20686E+01 -1.20642E+01
 1.60634E+00  1.27222E-01 -1.20525E+01 -1.20481E+01
 1.60634E+00  1.46787E-01 -1.20331E+01 -1.20287E+01
 1.60634E+00  1.67174E-01 -1.20100E+01 -1.20056E+01
 1.60634E+00  1.88631E-01 -1.19825E+01 -1.19781E+01
 1.60634E+00  2.11454E-01 -1.19495E+01 -1.19450E+01
 1.60634E+00  2.35994E-01 -1.19099E+01 -1.19055E+01
 1.60634E+00  2.62668E-01 -1.18619E+01 -1.18573E+01
 1.60634E+00  2.91961E-01 -1.18032E+01 -1.17986E+01
 1.60634E+00  3.24438E-01 -1.17308E+01 -1.17262E+01
 1.60634E+00  3.60742E-01 -1.16409E+01 -1.16362E+01
 1.60634E+00  4.01586E-01 -1.15281E+01 -1.15234E+01
 1.60634E+00  4.47738E-01 -1.13861E+01 -1.13813E+01
 1.60634E+00  4.99991E-01 -1.12065E+01 -1.12015E+01
 1.60634E+00  5.59121E-01 -1.09790E+01 -1.09738E+01
 1.60634E+00  6.25836E-01 -1.06914E+01 -1.06859E+01
 1.60634E+00  7.00724E-01 -1.03292E+01 -1.03234E+01
 1.60634E+00  7.84209E-01 -9.87632E+00 -9.86999E+00
 1.60634E+00  8.76522E-01 -9.31498E+00 -9.30848E+00
 1.60634E+00  9.77694E-01 -8.62639E+00 -8.61894E+00
 1.60634E+00  1.08757E+00 -7.79106E+00 -7.78224E+00
 1.60634E+00  1.20583E+00 -6.78933E+00 -6.77955E+00
 1.60634E+00  1.33206E+00 -5.60251E+00 -5.58828E+00
 1.60634E+00  1.46575E+00 -4.21663E+00 -4.19343E+00
 1.60634E+00  1.60634E+00 -2.63210E+00 -2.60933E+00
 1.60634E+00  1.75329E+00 -8.87070E-01 -8.73109E-01
 1.60634E+00  1.90604E+00  7.06456E-01  7.13364E-01
 1.60634E+00  2.06406E+00  6.82085E-01  6.85271E-01
 1.60634E+00  2.22688E+00  9.21264E-02  9.40899E-02
 1.60634E+00  2.39404E+00  5.96328E-03  7.23732E-03
 1.60634E+00  2.56514E+00  2.56558E-04  7.67252E-04
 1.60634E+00  2.73980E+00  7.64097E-06  2.84179E-05
 1.60634E+00  2.91770E+00  1.60047E-07 -9.12534E-05
 1.60634E+00  3.09854E+00  0.00000E+00  0.00000E+00

 1.75329E+00  0.00000E+00 -7.06494E+00 -7.06297E+00
 1.75329E+00  1.78301E-02 -7.06412E+00 -7.06214E+00
 1.75329E+00  3.56740E-02 -7.06200E+00 -7.06001E+00
 1.75329E+00  5.35677E-02 -7.05839E+00 -7.05640E+00
 1.75329E+00  7.15712E-02 -7.05329E+00 -7.05131E+00
 1.75329E+00  8.97693E-02 -7.04673E+00 -7.04473E+00
 1.75329E+00  1.08273E-01 -7.03855E+00 -7.03653E+00
 1.75329E+00  1.27222E-01 -7.02862E+00 -7.02659E+00
 1.75329E+00  1.46787E-01 -7.01670E+00 -7.01467E+00
 1.75329E+00  1.67174E-01 -7.00249E+00 -7.00044E+00
 1.75329E+00  1.88631E-01 -6.98553E+00 -6.98348E+00
 1.75329E+00  2.11454E-01 -6.96525E+00 -6.96314E+00
 1.75329E+00  2.35994E-01 -6.94084E+00 -6.93873E+00
 1.75329E+00  2.62668E-01 -6.91125E+00 -6.90912E+00
 1.75329E+00  2.91961E-01 -6.87507E+00 -6.87289E+00
 1.75329E+00  3.24438E-01 -6.83041E+00 -6.82814E+00
 1.75329E+00  3.60742E-01 -6.77480E+00 -6.77258E+00
 1.75329E+00  4.01586E-01 -6.70500E+00 -6.70262E+00
 1.75329E+00  4.47738E-01 -6.61683E+00 -6.61439E+00
 1.75329E+00  4.99991E-01 -6.50497E+00 -6.50240E+00
 1.75329E+00  5.59121E-01 -6.36280E+00 -6.36008E+00
 1.75329E+00  6.25836E-01 -6.18225E+00 -6.17937E+00
 1.75329E+00  7.00724E-01 -5.95375E+00 -5.95060E+00
 1.75329E+00  7.84209E-01 -5.66628E+00 -5.66275E+00
 1.75329E+00  8.76522E-01 -5.30749E+00 -5.30361E+00
 1.75329E+00  9.77694E-01 -4.86404E+00 -4.85971E+00
 1.75329E+00  1.08757E+00 -4.32188E+00 -4.31703E+00
 1.75329E+00  1.20583E+00 -3.66660E+00 -3.66096E+00
 1.75329E+00  1.33206E+00 -2.88371E+00 -2.87722E+00
 1.75329E+00  1.46575E+00 -1.95974E+00 -1.95122E+00
 1.75329E+00  1.60634E+00 -8.87070E-01 -8.73109E-01
 1.75329E+00  1.75329E+00  3.06813E-01  3.23329E-01
 1.75329E+00  1.90604E+00  1.28516E+00  1.29556E+00
 1.75329E+00  2.06406E+00  7.62500E-01  7.66892E-01
 1.75329E+00  2.22688E+00  9.20137E-02  9.43336E-02
 1.75329E+00  2.39404E+00  5.69144E-03  7.13464E-03
 1.75329E+00  2.56514E+00  2.39755E-04  9.13017E-04
 1.75329E+00  2.73980E+00  7.07049E-06  1.92174E-04
 1.75329E+00  2.91770E+00  1.47446E-07  8.92034E-06
 1.75329E+00  3.09854E+00  0.00000E+00  0.00000E+00

 1.90604E+00  0.00000E+00 -2.20837E+00 -2.20788E+00
 1.90604E+00  1.78301E-02 -2.20798E+00 -2.20748E+00
 1.90604E+00  3.56740E-02 -2.20707E+00 -2.20657E+00
 1.90604E+00  5.35677E-02 -2.20550E+00 -2.20500E+00
 1.90604E+00  7.15712E-02 -2.20330E+00 -2.20280E+00
 1.90604E+00  8.97693E-02 -2.20050E+00 -2.19999E+00
 1.90604E+00  1.08273E-01 -2.19702E+00 -2.19649E+00
 1.90604E+00  1.27222E-01 -2.19282E+00 -2.19228E+00
 1.90604E+00  1.46787E-01 -2.18778E+00 -2.18723E+00
 1.90604E+00  1.67174E-01 -2.18177E+00 -2.18121E+00
 1.90604E+00  1.88631E-01 -2.17461E+00 -2.17403E+00
 1.90604E+00  2.11454E-01 -2.16603E+00 -2.16541E+00
 1.90604E+00  2.35994E-01 -2.15569E+00 -2.15505E+00
 1.90604E+00  2.62668E-01 -2.14315E+00 -2.14249E+00
 1.90604E+00  2.91961E-01 -2.12777E+00 -2.12706E+00
 1.90604E+00  3.24438E-01 -2.10875E+00 -2.10800E+00
 1.90604E+00  3.60742E-01 -2.08499E+00 -2.08420E+00
 1.90604E+00  4.01586E-01 -2.05506E+00 -2.05418E+00
 1.90604E+00  4.47738E-01 -2.01709E+00 -2.01613E+00
 1.90604E+00  4.99991E-01 -1.96864E+00 -1.96756E+00
 1.90604E+00  5.59121E-01 -1.90663E+00 -1.90544E+00
 1.90604E+00  6.25836E-01 -1.82721E+00 -1.82586E+00
 1.90604E+00  7.00724E-01 -1.72566E+00 -1.72408E+00
 1.90604E+00  7.84209E-01 -1.59636E+00 -1.59456E+00
 1.90604E+00  8.76522E-01 -1.43278E+00 -1.43063E+00
 1.90604E+00  9.77694E-01 -1.22755E+00 -1.22509E+00
 1.90604E+00  1.08757E+00 -9.72599E-01 -9.69814E-01
 1.90604E+00  1.20583E+00 -6.59483E-01 -6.56161E-01
 1.90604E+00  1.33206E+00 -2.79702E-01 -2.76070E-01
 1.90604E+00  1.46575E+00  1.74525E-01  1.78691E-01
 1.90604E+00  1.60634E+00  7.06456E-01  7.13364E-01
 1.90604E+00  1.75329E+00  1.28516E+00  1.29556E+00
 1.90604E+00  1.90604E+00  1.59204E+00  1.60338E+00
 1.90604E+00  2.06406E+00  7.13502E-01  7.22004E-01
 1.90604E+00  2.22688E+00  7.73100E-02  8.09143E-02
 1.90604E+00  2.39404E+00  4.54158E-03  5.29378E-03
 1.90604E+00  2.56514E+00  1.86432E-04  6.42823E-04
 1.90604E+00  2.73980E+00  5.42939E-06  6.99889E-04
 1.90604E+00  2.91770E+00  1.12586E-07  4.79761E-04
 1.90604E+00  3.09854E+00  0.00000E+00  0.00000E+00

 2.06406E+00  0.00000E+00  2.73873E-01  2.73781E-01
 2.06406E+00  1.78301E-02  2.73934E-01  2.73841E-01
 2.06406E+00  3.56740E-02  2.74034E-01  2.73943E-01
 2.06406E+00  5.35677E-02  2.74215E-01  2.74128E-01
 2.06406E+00  7.15712E-02  2.74459E-01  2.74379E-01
 2.06406E+00  8.97693E-02  2.74749E-01  2.74671E-01
 2.06406E+00  1.08273E-01  2.75101E-01  2.75028E-01
 2.06406E+00  1.27222E-01  2.75520E-01  2.75454E-01
 2.06406E+00  1.46787E-01  2.76014E-01  2.75955E-01
 2.06406E+00  1.67174E-01  2.76601E-01  2.76554E-01
 2.06406E+00  1.88631E-01  2.77299E-01  2.77267E-01
 2.06406E+00  2.11454E-01  2.78136E-01  2.78121E-01
 2.06406E+00  2.35994E-01  2.79146E-01  2.79151E-01
 2.06406E+00  2.62668E-01  2.80378E-01  2.80399E-01
 2.06406E+00  2.91961E-01  2.81899E-01  2.81954E-01
 2.06406E+00  3.24438E-01  2.83797E-01  2.83867E-01
 2.06406E+00  3.60742E-01  2.86195E-01  2.86333E-01
 2.06406E+00  4.01586E-01  2.89260E-01  2.89420E-01
 2.06406E+00  4.47738E-01  2.93218E-01  2.93441E-01
 2.06406E+00  4.99991E-01  2.98378E-01  2.98678E-01
 2.06406E+00  5.59121E-01  3.05152E-01  3.05540E-01
 2.06406E+00  6.25836E-01  3.14096E-01  3.14594E-01
 2.06406E+00  7.00724E-01  3.25936E-01  3.26594E-01
 2.06406E+00  7.84209E-01  3.41615E-01  3.42400E-01
 2.06406E+00  8.76522E-01  3.62321E-01  3.63332E-01
 2.06406E+00  9.77694E-01  3.89502E-01  3.90780E-01
 2.06406E+00  1.08757E+00  4.24856E-01  4.26460E-01
 2.06406E+00  1.20583E+00  4.70266E-01  4.72162E-01
 2.06406E+00  1.33206E+00  5.27638E-01  5.30088E-01
 2.06406E+00  1.46575E+00  5.98483E-01  6.01813E-01
 2.06406E+00  1.60634E+00  6.82085E-01  6.85271E-01
 2.06406E+00  1.75329E+00  7.62500E-01  7.66892E-01
 2.06406E+00  1.90604E+00  7.13502E-01  7.22004E-01
 2.06406E+00  2.06406E+00  2.70083E-01  2.79271E-01
 2.06406E+00  2.22688E+00  2.66153E-02  3.20863E-02
 2.06406E+00  2.39404E+00  1.47922E-03  3.76597E-03
 2.06406E+00  2.56514E+00  5.88293E-05  1.10381E-03
 2.06406E+00  2.73980E+00  1.68343E-06  5.98685E-04
 2.06406E+00  2.91770E+00  3.45628E-08  2.84162E-04
 2.06406E+00  3.09854E+00  0.00000E+00  0.00000E+00

 2.22688E+00  0.00000E+00  9.04334E-02  9.03819E-02
 2.22688E+00  1.78301E-02  9.04348E-02  9.03823E-02
 2.22688E+00  3.56740E-02  9.04319E-02  9.03800E-02
 2.22688E+00  5.35677E-02  9.04281E-02  9.03772E-02
 2.22688E+00  7.15712E-02  9.04213E-02  9.03722E-02
 2.22688E+00  8.97693E-02  9.04099E-02  9.03606E-02
 2.22688E+00  1.08273E-01  9.03945E-02  9.03455E-02
 2.22688E+00  1.27222E-01  9.03746E-02  9.03271E-02
 2.22688E+00  1.46787E-01  9.03498E-02  9.03032E-02
 2.22688E+00  1.67174E-01  9.03198E-02  9.02758E-02
 2.22688E+00  1.88631E-01  9.02837E-02  9.02424E-02
 2.22688E+00  2.11454E-01  9.02405E-02  9.02021E-02
 2.22688E+00  2.35994E-01  9.01888E-02  9.01539E-02
 2.22688E+00  2.62668E-01  9.01267E-02  9.00953E-02
 2.22688E+00  2.91961E-01  9.00518E-02  9.00268E-02
 2.22688E+00  3.24438E-01  8.99614E-02  8.99384E-02
 2.22688E+00  3.60742E-01  8.98520E-02  8.98448E-02
 2.22688E+00  4.01586E-01  8.97199E-02  8.97161E-02
 2.22688E+00  4.47738E-01  8.95614E-02  8.95727E-02
 2.22688E+00  4.99991E-01  8.93736E-02  8.94055E-02
 2.22688E+00  5.59121E-01  8.91559E-02  8.92124E-02
 2.22688E+00  6.25836E-01  8.89122E-02  8.90078E-02
 2.22688E+00  7.00724E-01  8.86542E-02  8.88088E-02
 2.22688E+00  7.84209E-01  8.84052E-02  8.86368E-02
 2.22688E+00  8.76522E-01  8.82050E-02  8.85526E-02
 2.22688E+00  9.77694E-01  8.81137E-02  8.86402E-02
 2.22688E+00  1.08757E+00  8.82125E-02  8.89496E-02
 2.22688E+00  1.20583E+00  8.86012E-02  8.95821E-02
 2.22688E+00  1.33206E+00  8.93844E-02  9.07182E-02
 2.22688E+00  1.46575E+00  9.06244E-02  9.24233E-02
 2.22688E+00  1.60634E+00  9.21264E-02  9.40899E-02
 2.22688E+00  1.75329E+00  9.20137E-02  9.43336E-02
 2.22688E+00  1.90604E+00  7.73100E-02  8.09143E-02
 2.22688E+00  2.06406E+00  2.66153E-02  3.20863E-02
 2.22688E+00  2.22688E+00  2.43991E-03  9.11140E-03
 2.22688E+00  2.39404E+00  1.28734E-04  5.56898E-03
 2.22688E+00  2.56514E+00  4.94670E-06  2.50088E-03
 2.22688E+00  2.73980E+00  1.38535E-07  2.80847E-04
 2.22688E+00  2.91770E+00  2.80411E-09 -2.79193E-04
 2.22688E+00  3.09854E+00  0.00000E+00  0.00000E+00

 2.39404E+00  0.00000E+00  7.07613E-03  7.11993E-03
 2.39404E+00  1.78301E-02  7.07606E-03  7.12098E-03
 2.39404E+00  3.56740E-02  7.07553E-03  7.11974E-03
 2.39404E+00  5.35677E-02  7.07468E-03  7.11762E-03
 2.39404E+00  7.15712E-02  7.07339E-03  7.11444E-03
 2.39404E+00  8.97693E-02  7.07158E-03  7.11253E-03
 2.39404E+00  1.08273E-01  7.06926E-03  7.10995E-03
 2.39404E+00  1.27222E-01  7.06638E-03  7.10536E-03
 2.39404E+00  1.46787E-01  7.06287E-03  7.10038E-03
 2.39404E+00  1.67174E-01  7.05865E-03  7.09307E-03
 2.39404E+00  1.88631E-01  7.05361E-03  7.08500E-03
 2.39404E+00  2.11454E-01  7.04757E-03  7.07571E-03
 2.39404E+00  2.35994E-01  7.04031E-03  7.06416E-03
 2.39404E+00  2.62668E-01  7.03155E-03  7.05196E-03
 2.39404E+00  2.91961E-01  7.02088E-03  7.03446E-03
 2.39404E+00  3.24438E-01  7.00781E-03  7.02004E-03
 2.39404E+00  3.60742E-01  6.99170E-03  6.98743E-03
 2.39404E+00  4.01586E-01  6.97172E-03  6.96840E-03
 2.39404E+00  4.47738E-01  6.94689E-03  6.93356E-03
 2.39404E+00  4.99991E-01  6.91604E-03  6.89485E-03
 2.39404E+00  5.59121E-01  6.87785E-03  6.84782E-03
 2.39404E+00  6.25836E-01  6.83095E-03  6.79929E-03
 2.39404E+00  7.00724E-01  6.77406E-03  6.74419E-03
 2.39404E+00  7.84209E-01  6.70621E-03  6.71776E-03
 2.39404E+00  8.76522E-01  6.62696E-03  6.68160E-03
 2.39404E+00  9.77694E-01  6.53669E-03  6.67915E-03
 2.39404E+00  1.08757E+00  6.43674E-03  6.67321E-03
 2.39404E+00  1.20583E+00  6.32938E-03  6.74483E-03
 2.39404E+00  1.33206E+00  6.21715E-03  6.76647E-03
 2.39404E+00  1.46575E+00  6.10016E-03  6.75906E-03
 2.39404E+00  1.60634E+00  5.96328E-03  7.23732E-03
 2.39404E+00  1.75329E+00  5.69144E-03  7.13464E-03
 2.39404E+00  1.90604E+00  4.54158E-03  5.29378E-03
 2.39404E+00  2.06406E+00  1.47922E-03  3.76597E-03
 2.39404E+00  2.22688E+00  1.28734E-04  5.56898E-03
 2.39404E+00  2.39404E+00  6.49104E-06  5.94055E-03
 2.39404E+00  2.56514E+00  2.40850E-07  3.64182E-03
 2.39404E+00  2.73980E+00  6.58456E-09  1.38071E-03
 2.39404E+00  2.91770E+00  1.31457E-10  3.75210E-04
 2.39404E+00  3.09854E+00  0.00000E+00  0.00000E+00

 2.56514E+00  0.00000E+00  3.26056E-04  3.47557E-04
 2.56514E+00  1.78301E-02  3.26049E-04  3.48080E-04
 2.56514E+00  3.56740E-02  3.26021E-04  3.47716E-04
 2.56514E+00  5.35677E-02  3.25975E-04  3.47086E-04
 2.56514E+00  7.15712E-02  3.25907E-04  3.46131E-04
 2.56514E+00  8.97693E-02  3.25814E-04  3.46005E-04
 2.56514E+00  1.08273E-01  3.25695E-04  3.45765E-04
 2.56514E+00  1.27222E-01  3.25548E-04  3.44825E-04
 2.56514E+00  1.46787E-01  3.25369E-04  3.43996E-04
 2.56514E+00  1.67174E-01  3.25155E-04  3.42344E-04
 2.56514E+00  1.88631E-01  3.24899E-04  3.40680E-04
 2.56514E+00  2.11454E-01  3.24593E-04  3.38853E-04
 2.56514E+00  2.35994E-01  3.24224E-04  3.36502E-04
 2.56514E+00  2.62668E-01  3.23777E-04  3.34414E-04
 2.56514E+00  2.91961E-01  3.23233E-04  3.30657E-04
 2.56514E+00  3.24438E-01  3.22564E-04  3.29302E-04
 2.56514E+00  3.60742E-01  3.21736E-04  3.20656E-04
 2.56514E+00  4.01586E-01  3.20706E-04  3.19744E-04
 2.56514E+00  4.47738E-01  3.19418E-04  3.13281E-04
 2.56514E+00  4.99991E-01  3.17805E-04  3.06912E-04
 2.56514E+00  5.59121E-01  3.15791E-04  2.99437E-04
 2.56514E+00  6.25836E-01  3.13286E-04  2.93150E-04
 2.56514E+00  7.00724E-01  3.10198E-04  2.86091E-04
 2.56514E+00  7.84209E-01  3.06438E-04  2.92648E-04
 2.56514E+00  8.76522E-01  3.01927E-04  2.96216E-04
 2.56514E+00  9.77694E-01  2.96607E-04  3.12337E-04
 2.56514E+00  1.08757E+00  2.90452E-04  3.29262E-04
 2.56514E+00  1.20583E+00  2.83462E-04  3.82101E-04
 2.56514E+00  1.33206E+00  2.75647E-04  4.21716E-04
 2.56514E+00  1.46575E+00  2.66917E-04  4.67857E-04
 2.56514E+00  1.60634E+00  2.56558E-04  7.67252E-04
 2.56514E+00  1.75329E+00  2.39755E-04  9.13017E-04
 2.56514E+00  1.90604E+00  1.86432E-04  6.42823E-04
 2.56514E+00  2.06406E+00  5.88293E-05  1.10381E-03
 2.56514E+00  2.22688E+00  4.94670E-06  2.50088E-03
 2.56514E+00  2.39404E+00  2.40851E-07  3.64182E-03
 2.56514E+00  2.56514E+00  8.65559E-09  3.94483E-03
 2.56514E+00  2.73980E+00  2.30539E-10  3.33733E-03
 2.56514E+00  2.91770E+00  4.79910E-12  1.95777E-03
 2.56514E+00  3.09854E+00  0.00000E+00  0.00000E+00

 2.73980E+00  0.00000E+00  9.96162E-06 -5.19158E-06
 2.73980E+00  1.78301E-02  9.96189E-06 -5.55208E-06
 2.73980E+00  3.56740E-02  9.96096E-06 -5.32588E-06
 2.73980E+00  5.35677E-02  9.95948E-06 -4.92183E-06
 2.73980E+00  7.15712E-02  9.95732E-06 -4.30677E-06
 2.73980E+00  8.97693E-02  9.95442E-06 -4.29249E-06
 2.73980E+00  1.08273E-01  9.95073E-06 -4.22185E-06
 2.73980E+00  1.27222E-01  9.94618E-06 -3.67050E-06
 2.73980E+00  1.46787E-01  9.94067E-06 -3.22909E-06
 2.73980E+00  1.67174E-01  9.93407E-06 -2.24287E-06
 2.73980E+00  1.88631E-01  9.92617E-06 -1.27655E-06
 2.73980E+00  2.11454E-01  9.91672E-06 -2.41933E-07
 2.73980E+00  2.35994E-01  9.90535E-06  1.11507E-06
 2.73980E+00  2.62668E-01  9.89158E-06  2.22996E-06
 2.73980E+00  2.91961E-01  9.87479E-06  4.42950E-06
 2.73980E+00  3.24438E-01  9.85413E-06  4.88368E-06
 2.73980E+00  3.60742E-01  9.82854E-06  1.02503E-05
 2.73980E+00  4.01586E-01  9.79662E-06  1.01464E-05
 2.73980E+00  4.47738E-01  9.75662E-06  1.37028E-05
 2.73980E+00  4.99991E-01  9.70639E-06  1.69669E-05
 2.73980E+00  5.59121E-01  9.64337E-06  2.07344E-05
 2.73980E+00  6.25836E-01  9.56462E-06  2.33758E-05
 2.73980E+00  7.00724E-01  9.46693E-06  2.63221E-05
 2.73980E+00  7.84209E-01  9.34697E-06  1.96299E-05
 2.73980E+00  8.76522E-01  9.20155E-06  1.50864E-05
 2.73980E+00  9.77694E-01  9.02786E-06  3.26678E-06
 2.73980E+00  1.08757E+00  8.82368E-06 -5.70594E-06
 2.73980E+00  1.20583E+00  8.58743E-06 -2.70077E-05
 2.73980E+00  1.33206E+00  8.31752E-06 -7.64268E-06
 2.73980E+00  1.46575E+00  8.00954E-06  6.49384E-05
 2.73980E+00  1.60634E+00  7.64097E-06  2.84179E-05
 2.73980E+00  1.75329E+00  7.07049E-06  1.92174E-04
 2.73980E+00  1.90604E+00  5.42939E-06  6.99889E-04
 2.73980E+00  2.06406E+00  1.68343E-06  5.98685E-04
 2.73980E+00  2.22688E+00  1.38536E-07  2.80847E-04
 2.73980E+00  2.39404E+00  6.58446E-09  1.38071E-03
 2.73980E+00  2.56514E+00  2.30526E-10  3.33733E-03
 2.73980E+00  2.73980E+00  4.83462E-12  4.05954E-03
 2.73980E+00  2.91770E+00 -1.24389E-13  2.86267E-03
 2.73980E+00  3.09854E+00  0.00000E+00  0.00000E+00

 2.91770E+00  0.00000E+00  2.13052E-07 -1.71476E-05
 2.91770E+00  1.78301E-02  2.10119E-07 -1.75668E-05
 2.91770E+00  3.56740E-02  2.10232E-07 -1.73037E-05
 2.91770E+00  5.35677E-02  2.10188E-07 -1.68386E-05
 2.91770E+00  7.15712E-02  2.10189E-07 -1.61308E-05
 2.91770E+00  8.97693E-02  2.10091E-07 -1.61100E-05
 2.91770E+00  1.08273E-01  2.10025E-07 -1.60212E-05
 2.91770E+00  1.27222E-01  2.09940E-07 -1.53857E-05
 2.91770E+00  1.46787E-01  2.09823E-07 -1.48705E-05
 2.91770E+00  1.67174E-01  2.09688E-07 -1.37304E-05
 2.91770E+00  1.88631E-01  2.09529E-07 -1.26114E-05
 2.91770E+00  2.11454E-01  2.09333E-07 -1.14086E-05
 2.91770E+00  2.35994E-01  2.09095E-07 -9.83703E-06
 2.91770E+00  2.62668E-01  2.08809E-07 -8.53694E-06
 2.91770E+00  2.91961E-01  2.08461E-07 -5.98883E-06
 2.91770E+00  3.24438E-01  2.08033E-07 -5.44291E-06
 2.91770E+00  3.60742E-01  2.07504E-07  7.59788E-07
 2.91770E+00  4.01586E-01  2.06843E-07  6.78130E-07
 2.91770E+00  4.47738E-01  2.06014E-07  4.81401E-06
 2.91770E+00  4.99991E-01  2.04970E-07  8.63201E-06
 2.91770E+00  5.59121E-01  2.03655E-07  1.30380E-05
 2.91770E+00  6.25836E-01  2.02008E-07  1.61821E-05
 2.91770E+00  7.00724E-01  1.99958E-07  1.96656E-05
 2.91770E+00  7.84209E-01  1.97431E-07  1.20894E-05
 2.91770E+00  8.76522E-01  1.94347E-07  6.86519E-06
 2.91770E+00  9.77694E-01  1.90640E-07 -7.18100E-06
 2.91770E+00  1.08757E+00  1.86244E-07 -1.91616E-05
 2.91770E+00  1.20583E+00  1.81106E-07 -4.93196E-05
 2.91770E+00  1.33206E+00  1.75166E-07 -4.29400E-05
 2.91770E+00  1.46575E+00  1.68310E-07  5.97123E-06
 2.91770E+00  1.60634E+00  1.60048E-07 -9.12534E-05
 2.91770E+00  1.75329E+00  1.47446E-07  8.92034E-06
 2.91770E+00  1.90604E+00  1.12586E-07  4.79761E-04
 2.91770E+00  2.06406E+00  3.45630E-08  2.84162E-04
 2.91770E+00  2.22688E+00  2.80389E-09 -2.79193E-04
 2.91770E+00  2.39404E+00  1.31525E-10  3.75210E-04
 2.91770E+00  2.56514E+00  4.67792E-12  1.95777E-03
 2.91770E+00  2.73980E+00  7.97819E-13  2.86267E-03
 2.91770E+00  2.91770E+00  7.50595E-13  2.51467E-03
 2.91770E+00  3.09854E+00  0.00000E+00  0.00000E+00

 3.09854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.09854E+00  1.78301E-02  0.00000E+00  0.00000E+00
 3.09854E+00  3.56740E-02  0.00000E+00  0.00000E+00
 3.09854E+00  5.35677E-02  0.00000E+00  0.00000E+00
 3.09854E+00  7.15712E-02  0.00000E+00  0.00000E+00
 3.09854E+00  8.97693E-02  0.00000E+00  0.00000E+00
 3.09854E+00  1.08273E-01  0.00000E+00  0.00000E+00
 3.09854E+00  1.27222E-01  0.00000E+00  0.00000E+00
 3.09854E+00  1.46787E-01  0.00000E+00  0.00000E+00
 3.09854E+00  1.67174E-01  0.00000E+00  0.00000E+00
 3.09854E+00  1.88631E-01  0.00000E+00  0.00000E+00
 3.09854E+00  2.11454E-01  0.00000E+00  0.00000E+00
 3.09854E+00  2.35994E-01  0.00000E+00  0.00000E+00
 3.09854E+00  2.62668E-01  0.00000E+00  0.00000E+00
 3.09854E+00  2.91961E-01  0.00000E+00  0.00000E+00
 3.09854E+00  3.24438E-01  0.00000E+00  0.00000E+00
 3.09854E+00  3.60742E-01  0.00000E+00  0.00000E+00
 3.09854E+00  4.01586E-01  0.00000E+00  0.00000E+00
 3.09854E+00  4.47738E-01  0.00000E+00  0.00000E+00
 3.09854E+00  4.99991E-01  0.00000E+00  0.00000E+00
 3.09854E+00  5.59121E-01  0.00000E+00  0.00000E+00
 3.09854E+00  6.25836E-01  0.00000E+00  0.00000E+00
 3.09854E+00  7.00724E-01  0.00000E+00  0.00000E+00
 3.09854E+00  7.84209E-01  0.00000E+00  0.00000E+00
 3.09854E+00  8.76522E-01  0.00000E+00  0.00000E+00
 3.09854E+00  9.77694E-01  0.00000E+00  0.00000E+00
 3.09854E+00  1.08757E+00  0.00000E+00  0.00000E+00
 3.09854E+00  1.20583E+00  0.00000E+00  0.00000E+00
 3.09854E+00  1.33206E+00  0.00000E+00  0.00000E+00
 3.09854E+00  1.46575E+00  0.00000E+00  0.00000E+00
 3.09854E+00  1.60634E+00  0.00000E+00  0.00000E+00
 3.09854E+00  1.75329E+00  0.00000E+00  0.00000E+00
 3.09854E+00  1.90604E+00  0.00000E+00  0.00000E+00
 3.09854E+00  2.06406E+00  0.00000E+00  0.00000E+00
 3.09854E+00  2.22688E+00  0.00000E+00  0.00000E+00
 3.09854E+00  2.39404E+00  0.00000E+00  0.00000E+00
 3.09854E+00  2.56514E+00  0.00000E+00  0.00000E+00
 3.09854E+00  2.73980E+00  0.00000E+00  0.00000E+00
 3.09854E+00  2.91770E+00  0.00000E+00  0.00000E+00
 3.09854E+00  3.09854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF0.15 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -6.83957E+01
 0.00000E+00  2.45266E-02 -7.97924E+01 -6.83802E+01
 0.00000E+00  4.90675E-02 -7.96298E+01 -6.82821E+01
 0.00000E+00  7.36595E-02 -7.93592E+01 -6.81906E+01
 0.00000E+00  9.83643E-02 -7.89824E+01 -6.80215E+01
 0.00000E+00  1.23269E-01 -7.85000E+01 -6.78490E+01
 0.00000E+00  1.48485E-01 -7.79118E+01 -6.76210E+01
 0.00000E+00  1.74155E-01 -7.72161E+01 -6.73970E+01
 0.00000E+00  2.00447E-01 -7.64095E+01 -6.71288E+01
 0.00000E+00  2.27564E-01 -7.54865E+01 -6.68622E+01
 0.00000E+00  2.55742E-01 -7.44392E+01 -6.66544E+01
 0.00000E+00  2.85260E-01 -7.32569E+01 -6.67110E+01
 0.00000E+00  3.16438E-01 -7.19264E+01 -6.73770E+01
 0.00000E+00  3.49646E-01 -7.04314E+01 -6.70667E+01
 0.00000E+00  3.85304E-01 -6.87533E+01 -6.61937E+01
 0.00000E+00  4.23888E-01 -6.68710E+01 -6.48835E+01
 0.00000E+00  4.65926E-01 -6.47621E+01 -6.32307E+01
 0.00000E+00  5.11992E-01 -6.24036E+01 -6.12168E+01
 0.00000E+00  5.62698E-01 -5.97737E+01 -5.88611E+01
 0.00000E+00  6.18671E-01 -5.68534E+01 -5.61590E+01
 0.00000E+00  6.80532E-01 -5.36290E+01 -5.31008E+01
 0.00000E+00  7.48862E-01 -5.00943E+01 -4.97002E+01
 0.00000E+00  8.24169E-01 -4.62522E+01 -4.59612E+01
 0.00000E+00  9.06863E-01 -4.21168E+01 -4.19046E+01
 0.00000E+00  9.97223E-01 -3.77143E+01 -3.75635E+01
 0.00000E+00  1.09539E+00 -3.30856E+01 -3.29800E+01
 0.00000E+00  1.20137E+00 -2.82872E+01 -2.82151E+01
 0.00000E+00  1.31504E+00 -2.33902E+01 -2.33425E+01
 0.00000E+00  1.43615E+00 -1.84752E+01 -1.84451E+01
 0.00000E+00  1.56439E+00 -1.36224E+01 -1.36046E+01
 0.00000E+00  1.69937E+00 -8.87837E+00 -8.86911E+00
 0.00000E+00  1.84067E+00 -4.20096E+00 -4.19755E+00
 0.00000E+00  1.98786E+00 -3.65378E-01 -3.64900E-01
 0.00000E+00  2.14050E+00  2.31467E-01  2.31343E-01
 0.00000E+00  2.29816E+00  3.29458E-02  3.28583E-02
 0.00000E+00  2.46044E+00  2.23746E-03  2.24690E-03
 0.00000E+00  2.62696E+00  9.83943E-05  1.17568E-04
 0.00000E+00  2.79736E+00  2.95172E-06 -3.32662E-06
 0.00000E+00  2.97132E+00  6.40360E-08 -1.08716E-05
 0.00000E+00  3.14854E+00  0.00000E+00  0.00000E+00

 2.45266E-02  0.00000E+00 -7.97924E+01 -6.83802E+01
 2.45266E-02  2.45266E-02 -7.97377E+01 -6.83809E+01
 2.45266E-02  4.90675E-02 -7.95756E+01 -6.82801E+01
 2.45266E-02  7.36595E-02 -7.93058E+01 -6.81653E+01
 2.45266E-02  9.83643E-02 -7.89301E+01 -6.80221E+01
 2.45266E-02  1.23269E-01 -7.84491E+01 -6.78333E+01
 2.45266E-02  1.48485E-01 -7.78625E+01 -6.76180E+01
 2.45266E-02  1.74155E-01 -7.71687E+01 -6.73598E+01
 2.45266E-02  2.00447E-01 -7.63642E+01 -6.71020E+01
 2.45266E-02  2.27564E-01 -7.54435E+01 -6.68442E+01
 2.45266E-02  2.55742E-01 -7.43985E+01 -6.66817E+01
 2.45266E-02  2.85260E-01 -7.32188E+01 -6.68126E+01
 2.45266E-02  3.16438E-01 -7.18909E+01 -6.72572E+01
 2.45266E-02  3.49646E-01 -7.03987E+01 -6.70152E+01
 2.45266E-02  3.85304E-01 -6.87233E+01 -6.61422E+01
 2.45266E-02  4.23888E-01 -6.68438E+01 -6.48532E+01
 2.45266E-02  4.65926E-01 -6.47376E+01 -6.31922E+01
 2.45266E-02  5.11992E-01 -6.23816E+01 -6.11955E+01
 2.45266E-02  5.62698E-01 -5.97542E+01 -5.88372E+01
 2.45266E-02  6.18671E-01 -5.68362E+01 -5.61401E+01
 2.45266E-02  6.80532E-01 -5.36140E+01 -5.30852E+01
 2.45266E-02  7.48862E-01 -5.00812E+01 -4.96891E+01
 2.45266E-02  8.24169E-01 -4.62408E+01 -4.59500E+01
 2.45266E-02  9.06863E-01 -4.21070E+01 -4.18949E+01
 2.45266E-02  9.97223E-01 -3.77060E+01 -3.75551E+01
 2.45266E-02  1.09539E+00 -3.30786E+01 -3.29726E+01
 2.45266E-02  1.20137E+00 -2.82815E+01 -2.82092E+01
 2.45266E-02  1.31504E+00 -2.33856E+01 -2.33379E+01
 2.45266E-02  1.43615E+00 -1.84715E+01 -1.84413E+01
 2.45266E-02  1.56439E+00 -1.36197E+01 -1.36019E+01
 2.45266E-02  1.69937E+00 -8.87650E+00 -8.86723E+00
 2.45266E-02  1.84067E+00 -4.19986E+00 -4.19646E+00
 2.45266E-02  1.98786E+00 -3.65027E-01 -3.64565E-01
 2.45266E-02  2.14050E+00  2.31491E-01  2.31366E-01
 2.45266E-02  2.29816E+00  3.29457E-02  3.28617E-02
 2.45266E-02  2.46044E+00  2.23739E-03  2.24610E-03
 2.45266E-02  2.62696E+00  9.83916E-05  1.16423E-04
 2.45266E-02  2.79736E+00  2.95102E-06 -3.11744E-06
 2.45266E-02  2.97132E+00  6.21807E-08 -1.03683E-05
 2.45266E-02  3.14854E+00  0.00000E+00  0.00000E+00

 4.90675E-02  0.00000E+00 -7.96298E+01 -6.82821E+01
 4.90675E-02  2.45266E-02 -7.95756E+01 -6.82801E+01
 4.90675E-02  4.90675E-02 -7.94149E+01 -6.82010E+01
 4.90675E-02  7.36595E-02 -7.91475E+01 -6.80953E+01
 4.90675E-02  9.83643E-02 -7.87752E+01 -6.79747E+01
 4.90675E-02  1.23269E-01 -7.82982E+01 -6.77803E+01
 4.90675E-02  1.48485E-01 -7.77165E+01 -6.75519E+01
 4.90675E-02  1.74155E-01 -7.70282E+01 -6.73263E+01
 4.90675E-02  2.00447E-01 -7.62299E+01 -6.70931E+01
 4.90675E-02  2.27564E-01 -7.53159E+01 -6.68856E+01
 4.90675E-02  2.55742E-01 -7.42782E+01 -6.67982E+01
 4.90675E-02  2.85260E-01 -7.31060E+01 -6.69601E+01
 4.90675E-02  3.16438E-01 -7.17861E+01 -6.70603E+01
 4.90675E-02  3.49646E-01 -7.03020E+01 -6.68488E+01
 4.90675E-02  3.85304E-01 -6.86348E+01 -6.60318E+01
 4.90675E-02  4.23888E-01 -6.67635E+01 -6.47566E+01
 4.90675E-02  4.65926E-01 -6.46653E+01 -6.31212E+01
 4.90675E-02  5.11992E-01 -6.23171E+01 -6.11254E+01
 4.90675E-02  5.62698E-01 -5.96970E+01 -5.87794E+01
 4.90675E-02  6.18671E-01 -5.67860E+01 -5.60842E+01
 4.90675E-02  6.80532E-01 -5.35700E+01 -5.30436E+01
 4.90675E-02  7.48862E-01 -5.00430E+01 -4.96451E+01
 4.90675E-02  8.24169E-01 -4.62079E+01 -4.59181E+01
 4.90675E-02  9.06863E-01 -4.20787E+01 -4.18666E+01
 4.90675E-02  9.97223E-01 -3.76820E+01 -3.75311E+01
 4.90675E-02  1.09539E+00 -3.30586E+01 -3.29532E+01
 4.90675E-02  1.20137E+00 -2.82652E+01 -2.81926E+01
 4.90675E-02  1.31504E+00 -2.33727E+01 -2.33250E+01
 4.90675E-02  1.43615E+00 -1.84616E+01 -1.84317E+01
 4.90675E-02  1.56439E+00 -1.36126E+01 -1.35949E+01
 4.90675E-02  1.69937E+00 -8.87173E+00 -8.86252E+00
 4.90675E-02  1.84067E+00 -4.19727E+00 -4.19386E+00
 4.90675E-02  1.98786E+00 -3.64345E-01 -3.63864E-01
 4.90675E-02  2.14050E+00  2.31507E-01  2.31384E-01
 4.90675E-02  2.29816E+00  3.29417E-02  3.28547E-02
 4.90675E-02  2.46044E+00  2.23703E-03  2.24630E-03
 4.90675E-02  2.62696E+00  9.83750E-05  1.17408E-04
 4.90675E-02  2.79736E+00  2.95056E-06 -3.24665E-06
 4.90675E-02  2.97132E+00  6.20264E-08 -1.07714E-05
 4.90675E-02  3.14854E+00  0.00000E+00  0.00000E+00

 7.36595E-02  0.00000E+00 -7.93592E+01 -6.81906E+01
 7.36595E-02  2.45266E-02 -7.93058E+01 -6.81653E+01
 7.36595E-02  4.90675E-02 -7.91475E+01 -6.80953E+01
 7.36595E-02  7.36595E-02 -7.88841E+01 -6.80093E+01
 7.36595E-02  9.83643E-02 -7.85171E+01 -6.78533E+01
 7.36595E-02  1.23269E-01 -7.80469E+01 -6.77067E+01
 7.36595E-02  1.48485E-01 -7.74731E+01 -6.74933E+01
 7.36595E-02  1.74155E-01 -7.67939E+01 -6.72685E+01
 7.36595E-02  2.00447E-01 -7.60058E+01 -6.70800E+01
 7.36595E-02  2.27564E-01 -7.51029E+01 -6.69056E+01
 7.36595E-02  2.55742E-01 -7.40770E+01 -6.69617E+01
 7.36595E-02  2.85260E-01 -7.29175E+01 -6.69859E+01
 7.36595E-02  3.16438E-01 -7.16106E+01 -6.68766E+01
 7.36595E-02  3.49646E-01 -7.01400E+01 -6.65520E+01
 7.36595E-02  3.85304E-01 -6.84865E+01 -6.58254E+01
 7.36595E-02  4.23888E-01 -6.66288E+01 -6.45969E+01
 7.36595E-02  4.65926E-01 -6.45440E+01 -6.29747E+01
 7.36595E-02  5.11992E-01 -6.22087E+01 -6.10005E+01
 7.36595E-02  5.62698E-01 -5.96009E+01 -5.86754E+01
 7.36595E-02  6.18671E-01 -5.67013E+01 -5.60000E+01
 7.36595E-02  6.80532E-01 -5.34960E+01 -5.29645E+01
 7.36595E-02  7.48862E-01 -4.99786E+01 -4.95823E+01
 7.36595E-02  8.24169E-01 -4.61522E+01 -4.58605E+01
 7.36595E-02  9.06863E-01 -4.20310E+01 -4.18174E+01
 7.36595E-02  9.97223E-01 -3.76415E+01 -3.74894E+01
 7.36595E-02  1.09539E+00 -3.30248E+01 -3.29187E+01
 7.36595E-02  1.20137E+00 -2.82375E+01 -2.81653E+01
 7.36595E-02  1.31504E+00 -2.33506E+01 -2.33028E+01
 7.36595E-02  1.43615E+00 -1.84447E+01 -1.84142E+01
 7.36595E-02  1.56439E+00 -1.36002E+01 -1.35824E+01
 7.36595E-02  1.69937E+00 -8.86343E+00 -8.85407E+00
 7.36595E-02  1.84067E+00 -4.19268E+00 -4.18918E+00
 7.36595E-02  1.98786E+00 -3.63097E-01 -3.62602E-01
 7.36595E-02  2.14050E+00  2.31544E-01  2.31425E-01
 7.36595E-02  2.29816E+00  3.29356E-02  3.28507E-02
 7.36595E-02  2.46044E+00  2.23645E-03  2.24535E-03
 7.36595E-02  2.62696E+00  9.83471E-05  1.16768E-04
 7.36595E-02  2.79736E+00  2.94970E-06 -3.19618E-06
 7.36595E-02  2.97132E+00  6.20442E-08 -1.05524E-05
 7.36595E-02  3.14854E+00  0.00000E+00  0.00000E+00

 9.83643E-02  0.00000E+00 -7.89824E+01 -6.80215E+01
 9.83643E-02  2.45266E-02 -7.89301E+01 -6.80221E+01
 9.83643E-02  4.90675E-02 -7.87752E+01 -6.79747E+01
 9.83643E-02  7.36595E-02 -7.85171E+01 -6.78533E+01
 9.83643E-02  9.83643E-02 -7.81574E+01 -6.77233E+01
 9.83643E-02  1.23269E-01 -7.76964E+01 -6.75678E+01
 9.83643E-02  1.48485E-01 -7.71337E+01 -6.73961E+01
 9.83643E-02  1.74155E-01 -7.64670E+01 -6.71995E+01
 9.83643E-02  2.00447E-01 -7.56928E+01 -6.70738E+01
 9.83643E-02  2.27564E-01 -7.48052E+01 -6.70594E+01
 9.83643E-02  2.55742E-01 -7.37957E+01 -6.70470E+01
 9.83643E-02  2.85260E-01 -7.26535E+01 -6.69352E+01
 9.83643E-02  3.16438E-01 -7.13648E+01 -6.66825E+01
 9.83643E-02  3.49646E-01 -6.99128E+01 -6.62414E+01
 9.83643E-02  3.85304E-01 -6.82783E+01 -6.55176E+01
 9.83643E-02  4.23888E-01 -6.64396E+01 -6.43736E+01
 9.83643E-02  4.65926E-01 -6.43734E+01 -6.27931E+01
 9.83643E-02  5.11992E-01 -6.20562E+01 -6.08422E+01
 9.83643E-02  5.62698E-01 -5.94656E+01 -5.85309E+01
 9.83643E-02  6.18671E-01 -5.65821E+01 -5.58758E+01
 9.83643E-02  6.80532E-01 -5.33918E+01 -5.28598E+01
 9.83643E-02  7.48862E-01 -4.98880E+01 -4.94928E+01
 9.83643E-02  8.24169E-01 -4.60740E+01 -4.57797E+01
 9.83643E-02  9.06863E-01 -4.19638E+01 -4.17521E+01
 9.83643E-02  9.97223E-01 -3.75845E+01 -3.74338E+01
 9.83643E-02  1.09539E+00 -3.29772E+01 -3.28707E+01
 9.83643E-02  1.20137E+00 -2.81986E+01 -2.81261E+01
 9.83643E-02  1.31504E+00 -2.33196E+01 -2.32718E+01
 9.83643E-02  1.43615E+00 -1.84209E+01 -1.83907E+01
 9.83643E-02  1.56439E+00 -1.35830E+01 -1.35653E+01
 9.83643E-02  1.69937E+00 -8.85188E+00 -8.84258E+00
 9.83643E-02  1.84067E+00 -4.18637E+00 -4.18286E+00
 9.83643E-02  1.98786E+00 -3.61434E-01 -3.60915E-01
 9.83643E-02  2.14050E+00  2.31579E-01  2.31464E-01
 9.83643E-02  2.29816E+00  3.29256E-02  3.28375E-02
 9.83643E-02  2.46044E+00  2.23555E-03  2.24506E-03
 9.83643E-02  2.62696E+00  9.83056E-05  1.17774E-04
 9.83643E-02  2.79736E+00  2.94846E-06 -3.45330E-06
 9.83643E-02  2.97132E+00  6.20140E-08 -1.10602E-05
 9.83643E-02  3.14854E+00  0.00000E+00  0.00000E+00

 1.23269E-01  0.00000E+00 -7.85000E+01 -6.78490E+01
 1.23269E-01  2.45266E-02 -7.84491E+01 -6.78333E+01
 1.23269E-01  4.90675E-02 -7.82982E+01 -6.77803E+01
 1.23269E-01  7.36595E-02 -7.80469E+01 -6.77067E+01
 1.23269E-01  9.83643E-02 -7.76964E+01 -6.75678E+01
 1.23269E-01  1.23269E-01 -7.72471E+01 -6.74413E+01
 1.23269E-01  1.48485E-01 -7.66980E+01 -6.72819E+01
 1.23269E-01  1.74155E-01 -7.60472E+01 -6.71736E+01
 1.23269E-01  2.00447E-01 -7.52906E+01 -6.71531E+01
 1.23269E-01  2.27564E-01 -7.44221E+01 -6.71355E+01
 1.23269E-01  2.55742E-01 -7.34334E+01 -6.70433E+01
 1.23269E-01  2.85260E-01 -7.23131E+01 -6.68163E+01
 1.23269E-01  3.16438E-01 -7.10473E+01 -6.64565E+01
 1.23269E-01  3.49646E-01 -6.96191E+01 -6.59124E+01
 1.23269E-01  3.85304E-01 -6.80088E+01 -6.51390E+01
 1.23269E-01  4.23888E-01 -6.61944E+01 -6.40684E+01
 1.23269E-01  4.65926E-01 -6.41523E+01 -6.25425E+01
 1.23269E-01  5.11992E-01 -6.18584E+01 -6.06271E+01
 1.23269E-01  5.62698E-01 -5.92900E+01 -5.83563E+01
 1.23269E-01  6.18671E-01 -5.64274E+01 -5.57132E+01
 1.23269E-01  6.80532E-01 -5.32564E+01 -5.27220E+01
 1.23269E-01  7.48862E-01 -4.97703E+01 -4.93717E+01
 1.23269E-01  8.24169E-01 -4.59723E+01 -4.56781E+01
 1.23269E-01  9.06863E-01 -4.18766E+01 -4.16633E+01
 1.23269E-01  9.97223E-01 -3.75105E+01 -3.73575E+01
 1.23269E-01  1.09539E+00 -3.29154E+01 -3.28091E+01
 1.23269E-01  1.20137E+00 -2.81481E+01 -2.80750E+01
 1.23269E-01  1.31504E+00 -2.32794E+01 -2.32312E+01
 1.23269E-01  1.43615E+00 -1.83901E+01 -1.83599E+01
 1.23269E-01  1.56439E+00 -1.35606E+01 -1.35427E+01
 1.23269E-01  1.69937E+00 -8.83692E+00 -8.82752E+00
 1.23269E-01  1.84067E+00 -4.17820E+00 -4.17466E+00
 1.23269E-01  1.98786E+00 -3.59304E-01 -3.58746E-01
 1.23269E-01  2.14050E+00  2.31617E-01  2.31508E-01
 1.23269E-01  2.29816E+00  3.29121E-02  3.28203E-02
 1.23269E-01  2.46044E+00  2.23436E-03  2.24461E-03
 1.23269E-01  2.62696E+00  9.82505E-05  1.18984E-04
 1.23269E-01  2.79736E+00  2.94681E-06 -3.70561E-06
 1.23269E-01  2.97132E+00  6.20015E-08 -1.16237E-05
 1.23269E-01  3.14854E+00  0.00000E+00  0.00000E+00

 1.48485E-01  0.00000E+00 -7.79118E+01 -6.76210E+01
 1.48485E-01  2.45266E-02 -7.78625E+01 -6.76180E+01
 1.48485E-01  4.90675E-02 -7.77165E+01 -6.75519E+01
 1.48485E-01  7.36595E-02 -7.74731E+01 -6.74933E+01
 1.48485E-01  9.83643E-02 -7.71337E+01 -6.73961E+01
 1.48485E-01  1.23269E-01 -7.66980E+01 -6.72819E+01
 1.48485E-01  1.48485E-01 -7.61654E+01 -6.72076E+01
 1.48485E-01  1.74155E-01 -7.55333E+01 -6.72254E+01
 1.48485E-01  2.00447E-01 -7.47977E+01 -6.72060E+01
 1.48485E-01  2.27564E-01 -7.39522E+01 -6.71177E+01
 1.48485E-01  2.55742E-01 -7.29882E+01 -6.69424E+01
 1.48485E-01  2.85260E-01 -7.18944E+01 -6.66381E+01
 1.48485E-01  3.16438E-01 -7.06563E+01 -6.61748E+01
 1.48485E-01  3.49646E-01 -6.92568E+01 -6.55594E+01
 1.48485E-01  3.85304E-01 -6.76758E+01 -6.47409E+01
 1.48485E-01  4.23888E-01 -6.58911E+01 -6.36736E+01
 1.48485E-01  4.65926E-01 -6.38783E+01 -6.22205E+01
 1.48485E-01  5.11992E-01 -6.16131E+01 -6.03587E+01
 1.48485E-01  5.62698E-01 -5.90721E+01 -5.81128E+01
 1.48485E-01  6.18671E-01 -5.62354E+01 -5.55212E+01
 1.48485E-01  6.80532E-01 -5.30883E+01 -5.25457E+01
 1.48485E-01  7.48862E-01 -4.96242E+01 -4.92227E+01
 1.48485E-01  8.24169E-01 -4.58460E+01 -4.55495E+01
 1.48485E-01  9.06863E-01 -4.17684E+01 -4.15542E+01
 1.48485E-01  9.97223E-01 -3.74187E+01 -3.72659E+01
 1.48485E-01  1.09539E+00 -3.28387E+01 -3.27321E+01
 1.48485E-01  1.20137E+00 -2.80854E+01 -2.80125E+01
 1.48485E-01  1.31504E+00 -2.32295E+01 -2.31815E+01
 1.48485E-01  1.43615E+00 -1.83519E+01 -1.83217E+01
 1.48485E-01  1.56439E+00 -1.35328E+01 -1.35148E+01
 1.48485E-01  1.69937E+00 -8.81837E+00 -8.80895E+00
 1.48485E-01  1.84067E+00 -4.16811E+00 -4.16453E+00
 1.48485E-01  1.98786E+00 -3.56686E-01 -3.56069E-01
 1.48485E-01  2.14050E+00  2.31658E-01  2.31557E-01
 1.48485E-01  2.29816E+00  3.28948E-02  3.27946E-02
 1.48485E-01  2.46044E+00  2.23286E-03  2.24481E-03
 1.48485E-01  2.62696E+00  9.81811E-05  1.21606E-04
 1.48485E-01  2.79736E+00  2.94473E-06 -4.44359E-06
 1.48485E-01  2.97132E+00  6.19558E-08 -1.29952E-05
 1.48485E-01  3.14854E+00  0.00000E+00  0.00000E+00

 1.74155E-01  0.00000E+00 -7.72161E+01 -6.73970E+01
 1.74155E-01  2.45266E-02 -7.71687E+01 -6.73598E+01
 1.74155E-01  4.90675E-02 -7.70282E+01 -6.73263E+01
 1.74155E-01  7.36595E-02 -7.67939E+01 -6.72685E+01
 1.74155E-01  9.83643E-02 -7.64670E+01 -6.71995E+01
 1.74155E-01  1.23269E-01 -7.60472E+01 -6.71736E+01
 1.74155E-01  1.48485E-01 -7.55333E+01 -6.72254E+01
 1.74155E-01  1.74155E-01 -7.49228E+01 -6.72397E+01
 1.74155E-01  2.00447E-01 -7.42113E+01 -6.71667E+01
 1.74155E-01  2.27564E-01 -7.33924E+01 -6.70299E+01
 1.74155E-01  2.55742E-01 -7.24571E+01 -6.67649E+01
 1.74155E-01  2.85260E-01 -7.13939E+01 -6.63782E+01
 1.74155E-01  3.16438E-01 -7.01881E+01 -6.58638E+01
 1.74155E-01  3.49646E-01 -6.88222E+01 -6.51818E+01
 1.74155E-01  3.85304E-01 -6.72758E+01 -6.43089E+01
 1.74155E-01  4.23888E-01 -6.55261E+01 -6.32163E+01
 1.74155E-01  4.65926E-01 -6.35482E+01 -6.18267E+01
 1.74155E-01  5.11992E-01 -6.13171E+01 -6.00309E+01
 1.74155E-01  5.62698E-01 -5.88091E+01 -5.78385E+01
 1.74155E-01  6.18671E-01 -5.60034E+01 -5.52718E+01
 1.74155E-01  6.80532E-01 -5.28852E+01 -5.23415E+01
 1.74155E-01  7.48862E-01 -4.94476E+01 -4.90412E+01
 1.74155E-01  8.24169E-01 -4.56934E+01 -4.53945E+01
 1.74155E-01  9.06863E-01 -4.16376E+01 -4.14221E+01
 1.74155E-01  9.97223E-01 -3.73078E+01 -3.71543E+01
 1.74155E-01  1.09539E+00 -3.27461E+01 -3.26389E+01
 1.74155E-01  1.20137E+00 -2.80097E+01 -2.79365E+01
 1.74155E-01  1.31504E+00 -2.31693E+01 -2.31209E+01
 1.74155E-01  1.43615E+00 -1.83057E+01 -1.82751E+01
 1.74155E-01  1.56439E+00 -1.34992E+01 -1.34813E+01
 1.74155E-01  1.69937E+00 -8.79597E+00 -8.78644E+00
 1.74155E-01  1.84067E+00 -4.15591E+00 -4.15219E+00
 1.74155E-01  1.98786E+00 -3.53531E-01 -3.52879E-01
 1.74155E-01  2.14050E+00  2.31705E-01  2.31612E-01
 1.74155E-01  2.29816E+00  3.28736E-02  3.27759E-02
 1.74155E-01  2.46044E+00  2.23103E-03  2.24242E-03
 1.74155E-01  2.62696E+00  9.80968E-05  1.20922E-04
 1.74155E-01  2.79736E+00  2.94221E-06 -4.21140E-06
 1.74155E-01  2.97132E+00  6.19072E-08 -1.26220E-05
 1.74155E-01  3.14854E+00  0.00000E+00  0.00000E+00

 2.00447E-01  0.00000E+00 -7.64095E+01 -6.71288E+01
 2.00447E-01  2.45266E-02 -7.63642E+01 -6.71020E+01
 2.00447E-01  4.90675E-02 -7.62299E+01 -6.70931E+01
 2.00447E-01  7.36595E-02 -7.60058E+01 -6.70800E+01
 2.00447E-01  9.83643E-02 -7.56928E+01 -6.70738E+01
 2.00447E-01  1.23269E-01 -7.52906E+01 -6.71531E+01
 2.00447E-01  1.48485E-01 -7.47977E+01 -6.72060E+01
 2.00447E-01  1.74155E-01 -7.42113E+01 -6.71667E+01
 2.00447E-01  2.00447E-01 -7.35269E+01 -6.70519E+01
 2.00447E-01  2.27564E-01 -7.27379E+01 -6.68335E+01
 2.00447E-01  2.55742E-01 -7.18351E+01 -6.64929E+01
 2.00447E-01  2.85260E-01 -7.08066E+01 -6.60637E+01
 2.00447E-01  3.16438E-01 -6.96376E+01 -6.54766E+01
 2.00447E-01  3.49646E-01 -6.83102E+01 -6.47494E+01
 2.00447E-01  3.85304E-01 -6.68036E+01 -6.38479E+01
 2.00447E-01  4.23888E-01 -6.50943E+01 -6.27333E+01
 2.00447E-01  4.65926E-01 -6.31571E+01 -6.13608E+01
 2.00447E-01  5.11992E-01 -6.09660E+01 -5.96511E+01
 2.00447E-01  5.62698E-01 -5.84966E+01 -5.75109E+01
 2.00447E-01  6.18671E-01 -5.57277E+01 -5.49922E+01
 2.00447E-01  6.80532E-01 -5.26437E+01 -5.20886E+01
 2.00447E-01  7.48862E-01 -4.92375E+01 -4.88280E+01
 2.00447E-01  8.24169E-01 -4.55120E+01 -4.52109E+01
 2.00447E-01  9.06863E-01 -4.14821E+01 -4.12652E+01
 2.00447E-01  9.97223E-01 -3.71759E+01 -3.70216E+01
 2.00447E-01  1.09539E+00 -3.26361E+01 -3.25285E+01
 2.00447E-01  1.20137E+00 -2.79197E+01 -2.78461E+01
 2.00447E-01  1.31504E+00 -2.30977E+01 -2.30490E+01
 2.00447E-01  1.43615E+00 -1.82508E+01 -1.82207E+01
 2.00447E-01  1.56439E+00 -1.34593E+01 -1.34411E+01
 2.00447E-01  1.69937E+00 -8.76933E+00 -8.75976E+00
 2.00447E-01  1.84067E+00 -4.14141E+00 -4.13774E+00
 2.00447E-01  1.98786E+00 -3.49776E-01 -3.49084E-01
 2.00447E-01  2.14050E+00  2.31759E-01  2.31677E-01
 2.00447E-01  2.29816E+00  3.28484E-02  3.27457E-02
 2.00447E-01  2.46044E+00  2.22884E-03  2.24123E-03
 2.00447E-01  2.62696E+00  9.79963E-05  1.22533E-04
 2.00447E-01  2.79736E+00  2.93920E-06 -4.61647E-06
 2.00447E-01  2.97132E+00  6.18476E-08 -1.34482E-05
 2.00447E-01  3.14854E+00  0.00000E+00  0.00000E+00

 2.27564E-01  0.00000E+00 -7.54865E+01 -6.68622E+01
 2.27564E-01  2.45266E-02 -7.54435E+01 -6.68442E+01
 2.27564E-01  4.90675E-02 -7.53159E+01 -6.68856E+01
 2.27564E-01  7.36595E-02 -7.51029E+01 -6.69056E+01
 2.27564E-01  9.83643E-02 -7.48052E+01 -6.70594E+01
 2.27564E-01  1.23269E-01 -7.44221E+01 -6.71355E+01
 2.27564E-01  1.48485E-01 -7.39522E+01 -6.71177E+01
 2.27564E-01  1.74155E-01 -7.33924E+01 -6.70299E+01
 2.27564E-01  2.00447E-01 -7.27379E+01 -6.68335E+01
 2.27564E-01  2.27564E-01 -7.19819E+01 -6.65355E+01
 2.27564E-01  2.55742E-01 -7.11151E+01 -6.61606E+01
 2.27564E-01  2.85260E-01 -7.01253E+01 -6.56545E+01
 2.27564E-01  3.16438E-01 -6.89975E+01 -6.50244E+01
 2.27564E-01  3.49646E-01 -6.77135E+01 -6.42593E+01
 2.27564E-01  3.85304E-01 -6.62519E+01 -6.33198E+01
 2.27564E-01  4.23888E-01 -6.45889E+01 -6.21924E+01
 2.27564E-01  4.65926E-01 -6.26983E+01 -6.08330E+01
 2.27564E-01  5.11992E-01 -6.05535E+01 -5.91681E+01
 2.27564E-01  5.62698E-01 -5.81291E+01 -5.71125E+01
 2.27564E-01  6.18671E-01 -5.54030E+01 -5.46457E+01
 2.27564E-01  6.80532E-01 -5.23592E+01 -5.17999E+01
 2.27564E-01  7.48862E-01 -4.89900E+01 -4.85726E+01
 2.27564E-01  8.24169E-01 -4.52982E+01 -4.49982E+01
 2.27564E-01  9.06863E-01 -4.12989E+01 -4.10806E+01
 2.27564E-01  9.97223E-01 -3.70207E+01 -3.68656E+01
 2.27564E-01  1.09539E+00 -3.25065E+01 -3.23981E+01
 2.27564E-01  1.20137E+00 -2.78137E+01 -2.77398E+01
 2.27564E-01  1.31504E+00 -2.30133E+01 -2.29644E+01
 2.27564E-01  1.43615E+00 -1.81861E+01 -1.81555E+01
 2.27564E-01  1.56439E+00 -1.34123E+01 -1.33941E+01
 2.27564E-01  1.69937E+00 -8.73792E+00 -8.72834E+00
 2.27564E-01  1.84067E+00 -4.12430E+00 -4.12049E+00
 2.27564E-01  1.98786E+00 -3.45341E-01 -3.44528E-01
 2.27564E-01  2.14050E+00  2.31824E-01  2.31760E-01
 2.27564E-01  2.29816E+00  3.28187E-02  3.27030E-02
 2.27564E-01  2.46044E+00  2.22627E-03  2.24128E-03
 2.27564E-01  2.62696E+00  9.78777E-05  1.26722E-04
 2.27564E-01  2.79736E+00  2.93566E-06 -5.65496E-06
 2.27564E-01  2.97132E+00  6.17702E-08 -1.55027E-05
 2.27564E-01  3.14854E+00  0.00000E+00  0.00000E+00

 2.55742E-01  0.00000E+00 -7.44392E+01 -6.66544E+01
 2.55742E-01  2.45266E-02 -7.43985E+01 -6.66817E+01
 2.55742E-01  4.90675E-02 -7.42782E+01 -6.67982E+01
 2.55742E-01  7.36595E-02 -7.40770E+01 -6.69617E+01
 2.55742E-01  9.83643E-02 -7.37957E+01 -6.70470E+01
 2.55742E-01  1.23269E-01 -7.34334E+01 -6.70433E+01
 2.55742E-01  1.48485E-01 -7.29882E+01 -6.69424E+01
 2.55742E-01  1.74155E-01 -7.24571E+01 -6.67649E+01
 2.55742E-01  2.00447E-01 -7.18351E+01 -6.64929E+01
 2.55742E-01  2.27564E-01 -7.11151E+01 -6.61606E+01
 2.55742E-01  2.55742E-01 -7.02876E+01 -6.57110E+01
 2.55742E-01  2.85260E-01 -6.93404E+01 -6.51732E+01
 2.55742E-01  3.16438E-01 -6.82582E+01 -6.45061E+01
 2.55742E-01  3.49646E-01 -6.70224E+01 -6.37035E+01
 2.55742E-01  3.85304E-01 -6.56114E+01 -6.27440E+01
 2.55742E-01  4.23888E-01 -6.40005E+01 -6.16118E+01
 2.55742E-01  4.65926E-01 -6.21629E+01 -6.02401E+01
 2.55742E-01  5.11992E-01 -6.00711E+01 -5.86053E+01
 2.55742E-01  5.62698E-01 -5.76987E+01 -5.66467E+01
 2.55742E-01  6.18671E-01 -5.50224E+01 -5.42522E+01
 2.55742E-01  6.80532E-01 -5.20254E+01 -5.14489E+01
 2.55742E-01  7.48862E-01 -4.86995E+01 -4.82799E+01
 2.55742E-01  8.24169E-01 -4.50473E+01 -4.47382E+01
 2.55742E-01  9.06863E-01 -4.10840E+01 -4.08640E+01
 2.55742E-01  9.97223E-01 -3.68386E+01 -3.66823E+01
 2.55742E-01  1.09539E+00 -3.23545E+01 -3.22460E+01
 2.55742E-01  1.20137E+00 -2.76895E+01 -2.76159E+01
 2.55742E-01  1.31504E+00 -2.29144E+01 -2.28656E+01
 2.55742E-01  1.43615E+00 -1.81103E+01 -1.80796E+01
 2.55742E-01  1.56439E+00 -1.33571E+01 -1.33388E+01
 2.55742E-01  1.69937E+00 -8.70104E+00 -8.69116E+00
 2.55742E-01  1.84067E+00 -4.10420E+00 -4.10020E+00
 2.55742E-01  1.98786E+00 -3.40116E-01 -3.39288E-01
 2.55742E-01  2.14050E+00  2.31902E-01  2.31861E-01
 2.55742E-01  2.29816E+00  3.27840E-02  3.26867E-02
 2.55742E-01  2.46044E+00  2.22325E-03  2.23475E-03
 2.55742E-01  2.62696E+00  9.77386E-05  1.21391E-04
 2.55742E-01  2.79736E+00  2.93150E-06 -4.38124E-06
 2.55742E-01  2.97132E+00  6.16801E-08 -1.29873E-05
 2.55742E-01  3.14854E+00  0.00000E+00  0.00000E+00

 2.85260E-01  0.00000E+00 -7.32569E+01 -6.67110E+01
 2.85260E-01  2.45266E-02 -7.32188E+01 -6.68126E+01
 2.85260E-01  4.90675E-02 -7.31060E+01 -6.69601E+01
 2.85260E-01  7.36595E-02 -7.29175E+01 -6.69859E+01
 2.85260E-01  9.83643E-02 -7.26535E+01 -6.69352E+01
 2.85260E-01  1.23269E-01 -7.23131E+01 -6.68163E+01
 2.85260E-01  1.48485E-01 -7.18944E+01 -6.66381E+01
 2.85260E-01  1.74155E-01 -7.13939E+01 -6.63782E+01
 2.85260E-01  2.00447E-01 -7.08066E+01 -6.60637E+01
 2.85260E-01  2.27564E-01 -7.01253E+01 -6.56545E+01
 2.85260E-01  2.55742E-01 -6.93404E+01 -6.51732E+01
 2.85260E-01  2.85260E-01 -6.84395E+01 -6.45727E+01
 2.85260E-01  3.16438E-01 -6.74072E+01 -6.38908E+01
 2.85260E-01  3.49646E-01 -6.62246E+01 -6.30636E+01
 2.85260E-01  3.85304E-01 -6.48697E+01 -6.20972E+01
 2.85260E-01  4.23888E-01 -6.33172E+01 -6.09583E+01
 2.85260E-01  4.65926E-01 -6.15396E+01 -5.96029E+01
 2.85260E-01  5.11992E-01 -5.95082E+01 -5.79864E+01
 2.85260E-01  5.62698E-01 -5.71954E+01 -5.60814E+01
 2.85260E-01  6.18671E-01 -5.45767E+01 -5.37724E+01
 2.85260E-01  6.80532E-01 -5.16343E+01 -5.10487E+01
 2.85260E-01  7.48862E-01 -4.83590E+01 -4.79283E+01
 2.85260E-01  8.24169E-01 -4.47531E+01 -4.44402E+01
 2.85260E-01  9.06863E-01 -4.08321E+01 -4.06093E+01
 2.85260E-01  9.97223E-01 -3.66253E+01 -3.64674E+01
 2.85260E-01  1.09539E+00 -3.21765E+01 -3.20676E+01
 2.85260E-01  1.20137E+00 -2.75439E+01 -2.74688E+01
 2.85260E-01  1.31504E+00 -2.27986E+01 -2.27496E+01
 2.85260E-01  1.43615E+00 -1.80214E+01 -1.79901E+01
 2.85260E-01  1.56439E+00 -1.32924E+01 -1.32739E+01
 2.85260E-01  1.69937E+00 -8.65776E+00 -8.64795E+00
 2.85260E-01  1.84067E+00 -4.08058E+00 -4.07650E+00
 2.85260E-01  1.98786E+00 -3.33956E-01 -3.32986E-01
 2.85260E-01  2.14050E+00  2.31999E-01  2.31979E-01
 2.85260E-01  2.29816E+00  3.27435E-02  3.26279E-02
 2.85260E-01  2.46044E+00  2.21972E-03  2.23472E-03
 2.85260E-01  2.62696E+00  9.75757E-05  1.27125E-04
 2.85260E-01  2.79736E+00  2.92663E-06 -5.83887E-06
 2.85260E-01  2.97132E+00  6.15784E-08 -1.58447E-05
 2.85260E-01  3.14854E+00  0.00000E+00  0.00000E+00

 3.16438E-01  0.00000E+00 -7.19264E+01 -6.73770E+01
 3.16438E-01  2.45266E-02 -7.18909E+01 -6.72572E+01
 3.16438E-01  4.90675E-02 -7.17861E+01 -6.70603E+01
 3.16438E-01  7.36595E-02 -7.16106E+01 -6.68766E+01
 3.16438E-01  9.83643E-02 -7.13648E+01 -6.66825E+01
 3.16438E-01  1.23269E-01 -7.10473E+01 -6.64565E+01
 3.16438E-01  1.48485E-01 -7.06563E+01 -6.61748E+01
 3.16438E-01  1.74155E-01 -7.01881E+01 -6.58638E+01
 3.16438E-01  2.00447E-01 -6.96376E+01 -6.54766E+01
 3.16438E-01  2.27564E-01 -6.89975E+01 -6.50244E+01
 3.16438E-01  2.55742E-01 -6.82582E+01 -6.45061E+01
 3.16438E-01  2.85260E-01 -6.74072E+01 -6.38908E+01
 3.16438E-01  3.16438E-01 -6.64290E+01 -6.31714E+01
 3.16438E-01  3.49646E-01 -6.53045E+01 -6.23346E+01
 3.16438E-01  3.85304E-01 -6.40114E+01 -6.13596E+01
 3.16438E-01  4.23888E-01 -6.25239E+01 -6.02215E+01
 3.16438E-01  4.65926E-01 -6.08137E+01 -5.88726E+01
 3.16438E-01  5.11992E-01 -5.88508E+01 -5.72908E+01
 3.16438E-01  5.62698E-01 -5.66062E+01 -5.54184E+01
 3.16438E-01  6.18671E-01 -5.40542E+01 -5.32171E+01
 3.16438E-01  6.80532E-01 -5.11751E+01 -5.05747E+01
 3.16438E-01  7.48862E-01 -4.79590E+01 -4.75233E+01
 3.16438E-01  8.24169E-01 -4.44077E+01 -4.40924E+01
 3.16438E-01  9.06863E-01 -4.05363E+01 -4.03093E+01
 3.16438E-01  9.97223E-01 -3.63749E+01 -3.62139E+01
 3.16438E-01  1.09539E+00 -3.19676E+01 -3.18567E+01
 3.16438E-01  1.20137E+00 -2.73730E+01 -2.72976E+01
 3.16438E-01  1.31504E+00 -2.26626E+01 -2.26130E+01
 3.16438E-01  1.43615E+00 -1.79170E+01 -1.78856E+01
 3.16438E-01  1.56439E+00 -1.32163E+01 -1.31976E+01
 3.16438E-01  1.69937E+00 -8.60686E+00 -8.59677E+00
 3.16438E-01  1.84067E+00 -4.05276E+00 -4.04849E+00
 3.16438E-01  1.98786E+00 -3.26672E-01 -3.25606E-01
 3.16438E-01  2.14050E+00  2.32119E-01  2.32137E-01
 3.16438E-01  2.29816E+00  3.26964E-02  3.25898E-02
 3.16438E-01  2.46044E+00  2.21559E-03  2.22929E-03
 3.16438E-01  2.62696E+00  9.73847E-05  1.25125E-04
 3.16438E-01  2.79736E+00  2.92091E-06 -5.35672E-06
 3.16438E-01  2.97132E+00  6.14626E-08 -1.49429E-05
 3.16438E-01  3.14854E+00  0.00000E+00  0.00000E+00

 3.49646E-01  0.00000E+00 -7.04314E+01 -6.70667E+01
 3.49646E-01  2.45266E-02 -7.03987E+01 -6.70152E+01
 3.49646E-01  4.90675E-02 -7.03020E+01 -6.68488E+01
 3.49646E-01  7.36595E-02 -7.01400E+01 -6.65520E+01
 3.49646E-01  9.83643E-02 -6.99128E+01 -6.62414E+01
 3.49646E-01  1.23269E-01 -6.96191E+01 -6.59124E+01
 3.49646E-01  1.48485E-01 -6.92568E+01 -6.55594E+01
 3.49646E-01  1.74155E-01 -6.88222E+01 -6.51818E+01
 3.49646E-01  2.00447E-01 -6.83102E+01 -6.47494E+01
 3.49646E-01  2.27564E-01 -6.77135E+01 -6.42593E+01
 3.49646E-01  2.55742E-01 -6.70224E+01 -6.37035E+01
 3.49646E-01  2.85260E-01 -6.62246E+01 -6.30636E+01
 3.49646E-01  3.16438E-01 -6.53045E+01 -6.23346E+01
 3.49646E-01  3.49646E-01 -6.42431E+01 -6.15007E+01
 3.49646E-01  3.85304E-01 -6.30177E+01 -6.05220E+01
 3.49646E-01  4.23888E-01 -6.16020E+01 -5.93871E+01
 3.49646E-01  4.65926E-01 -5.99669E+01 -5.80547E+01
 3.49646E-01  5.11992E-01 -5.80815E+01 -5.65114E+01
 3.49646E-01  5.62698E-01 -5.59149E+01 -5.46963E+01
 3.49646E-01  6.18671E-01 -5.34396E+01 -5.25426E+01
 3.49646E-01  6.80532E-01 -5.06344E+01 -5.00094E+01
 3.49646E-01  7.48862E-01 -4.74877E+01 -4.70353E+01
 3.49646E-01  8.24169E-01 -4.40004E+01 -4.36721E+01
 3.49646E-01  9.06863E-01 -4.01878E+01 -3.99596E+01
 3.49646E-01  9.97223E-01 -3.60799E+01 -3.59171E+01
 3.49646E-01  1.09539E+00 -3.17215E+01 -3.16099E+01
 3.49646E-01  1.20137E+00 -2.71718E+01 -2.70962E+01
 3.49646E-01  1.31504E+00 -2.25023E+01 -2.24525E+01
 3.49646E-01  1.43615E+00 -1.77940E+01 -1.77623E+01
 3.49646E-01  1.56439E+00 -1.31266E+01 -1.31077E+01
 3.49646E-01  1.69937E+00 -8.54677E+00 -8.53653E+00
 3.49646E-01  1.84067E+00 -4.01985E+00 -4.01544E+00
 3.49646E-01  1.98786E+00 -3.18016E-01 -3.16833E-01
 3.49646E-01  2.14050E+00  2.32271E-01  2.32334E-01
 3.49646E-01  2.29816E+00  3.26415E-02  3.25415E-02
 3.49646E-01  2.46044E+00  2.21075E-03  2.22328E-03
 3.49646E-01  2.62696E+00  9.71603E-05  1.23684E-04
 3.49646E-01  2.79736E+00  2.91419E-06 -5.10741E-06
 3.49646E-01  2.97132E+00  6.13269E-08 -1.43923E-05
 3.49646E-01  3.14854E+00  0.00000E+00  0.00000E+00

 3.85304E-01  0.00000E+00 -6.87533E+01 -6.61937E+01
 3.85304E-01  2.45266E-02 -6.87233E+01 -6.61422E+01
 3.85304E-01  4.90675E-02 -6.86348E+01 -6.60318E+01
 3.85304E-01  7.36595E-02 -6.84865E+01 -6.58254E+01
 3.85304E-01  9.83643E-02 -6.82783E+01 -6.55176E+01
 3.85304E-01  1.23269E-01 -6.80088E+01 -6.51390E+01
 3.85304E-01  1.48485E-01 -6.76758E+01 -6.47409E+01
 3.85304E-01  1.74155E-01 -6.72758E+01 -6.43089E+01
 3.85304E-01  2.00447E-01 -6.68036E+01 -6.38479E+01
 3.85304E-01  2.27564E-01 -6.62519E+01 -6.33198E+01
 3.85304E-01  2.55742E-01 -6.56114E+01 -6.27440E+01
 3.85304E-01  2.85260E-01 -6.48697E+01 -6.20972E+01
 3.85304E-01  3.16438E-01 -6.40114E+01 -6.13596E+01
 3.85304E-01  3.49646E-01 -6.30177E+01 -6.05220E+01
 3.85304E-01  3.85304E-01 -6.18657E+01 -5.95420E+01
 3.85304E-01  4.23888E-01 -6.05288E+01 -5.84312E+01
 3.85304E-01  4.65926E-01 -5.89772E+01 -5.71307E+01
 3.85304E-01  5.11992E-01 -5.71787E+01 -5.56093E+01
 3.85304E-01  5.62698E-01 -5.51009E+01 -5.38487E+01
 3.85304E-01  6.18671E-01 -5.27141E+01 -5.17546E+01
 3.85304E-01  6.80532E-01 -4.99948E+01 -4.93287E+01
 3.85304E-01  7.48862E-01 -4.69296E+01 -4.64597E+01
 3.85304E-01  8.24169E-01 -4.35181E+01 -4.31869E+01
 3.85304E-01  9.06863E-01 -3.97751E+01 -3.95409E+01
 3.85304E-01  9.97223E-01 -3.57307E+01 -3.55656E+01
 3.85304E-01  1.09539E+00 -3.14303E+01 -3.13164E+01
 3.85304E-01  1.20137E+00 -2.69336E+01 -2.68569E+01
 3.85304E-01  1.31504E+00 -2.23127E+01 -2.22622E+01
 3.85304E-01  1.43615E+00 -1.76483E+01 -1.76165E+01
 3.85304E-01  1.56439E+00 -1.30203E+01 -1.30010E+01
 3.85304E-01  1.69937E+00 -8.47545E+00 -8.46486E+00
 3.85304E-01  1.84067E+00 -3.98071E+00 -3.97602E+00
 3.85304E-01  1.98786E+00 -3.07665E-01 -3.06309E-01
 3.85304E-01  2.14050E+00  2.32466E-01  2.32582E-01
 3.85304E-01  2.29816E+00  3.25774E-02  3.24803E-02
 3.85304E-01  2.46044E+00  2.20504E-03  2.21774E-03
 3.85304E-01  2.62696E+00  9.68954E-05  1.23841E-04
 3.85304E-01  2.79736E+00  2.90624E-06 -5.19828E-06
 3.85304E-01  2.97132E+00  6.11644E-08 -1.45783E-05
 3.85304E-01  3.14854E+00  0.00000E+00  0.00000E+00

 4.23888E-01  0.00000E+00 -6.68710E+01 -6.48835E+01
 4.23888E-01  2.45266E-02 -6.68438E+01 -6.48532E+01
 4.23888E-01  4.90675E-02 -6.67635E+01 -6.47566E+01
 4.23888E-01  7.36595E-02 -6.66288E+01 -6.45969E+01
 4.23888E-01  9.83643E-02 -6.64396E+01 -6.43736E+01
 4.23888E-01  1.23269E-01 -6.61944E+01 -6.40684E+01
 4.23888E-01  1.48485E-01 -6.58911E+01 -6.36736E+01
 4.23888E-01  1.74155E-01 -6.55261E+01 -6.32163E+01
 4.23888E-01  2.00447E-01 -6.50943E+01 -6.27333E+01
 4.23888E-01  2.27564E-01 -6.45889E+01 -6.21924E+01
 4.23888E-01  2.55742E-01 -6.40005E+01 -6.16118E+01
 4.23888E-01  2.85260E-01 -6.33172E+01 -6.09583E+01
 4.23888E-01  3.16438E-01 -6.25239E+01 -6.02215E+01
 4.23888E-01  3.49646E-01 -6.16020E+01 -5.93871E+01
 4.23888E-01  3.85304E-01 -6.05288E+01 -5.84312E+01
 4.23888E-01  4.23888E-01 -5.92776E+01 -5.73510E+01
 4.23888E-01  4.65926E-01 -5.78180E+01 -5.60710E+01
 4.23888E-01  5.11992E-01 -5.61166E+01 -5.45985E+01
 4.23888E-01  5.62698E-01 -5.41393E+01 -5.28619E+01
 4.23888E-01  6.18671E-01 -5.18541E+01 -5.08665E+01
 4.23888E-01  6.80532E-01 -4.92348E+01 -4.85193E+01
 4.23888E-01  7.48862E-01 -4.62655E+01 -4.57640E+01
 4.23888E-01  8.24169E-01 -4.29440E+01 -4.26011E+01
 4.23888E-01  9.06863E-01 -3.92838E+01 -3.90402E+01
 4.23888E-01  9.97223E-01 -3.53152E+01 -3.51467E+01
 4.23888E-01  1.09539E+00 -3.10839E+01 -3.09694E+01
 4.23888E-01  1.20137E+00 -2.66504E+01 -2.65719E+01
 4.23888E-01  1.31504E+00 -2.20871E+01 -2.20356E+01
 4.23888E-01  1.43615E+00 -1.74749E+01 -1.74422E+01
 4.23888E-01  1.56439E+00 -1.28935E+01 -1.28739E+01
 4.23888E-01  1.69937E+00 -8.39031E+00 -8.37952E+00
 4.23888E-01  1.84067E+00 -3.93387E+00 -3.92899E+00
 4.23888E-01  1.98786E+00 -2.95199E-01 -2.93683E-01
 4.23888E-01  2.14050E+00  2.32721E-01  2.32907E-01
 4.23888E-01  2.29816E+00  3.25023E-02  3.24202E-02
 4.23888E-01  2.46044E+00  2.19830E-03  2.20929E-03
 4.23888E-01  2.62696E+00  9.65814E-05  1.20877E-04
 4.23888E-01  2.79736E+00  2.89681E-06 -4.55415E-06
 4.23888E-01  2.97132E+00  6.09686E-08 -1.32958E-05
 4.23888E-01  3.14854E+00  0.00000E+00  0.00000E+00

 4.65926E-01  0.00000E+00 -6.47621E+01 -6.32307E+01
 4.65926E-01  2.45266E-02 -6.47376E+01 -6.31922E+01
 4.65926E-01  4.90675E-02 -6.46653E+01 -6.31212E+01
 4.65926E-01  7.36595E-02 -6.45440E+01 -6.29747E+01
 4.65926E-01  9.83643E-02 -6.43734E+01 -6.27931E+01
 4.65926E-01  1.23269E-01 -6.41523E+01 -6.25425E+01
 4.65926E-01  1.48485E-01 -6.38783E+01 -6.22205E+01
 4.65926E-01  1.74155E-01 -6.35482E+01 -6.18267E+01
 4.65926E-01  2.00447E-01 -6.31571E+01 -6.13608E+01
 4.65926E-01  2.27564E-01 -6.26983E+01 -6.08330E+01
 4.65926E-01  2.55742E-01 -6.21629E+01 -6.02401E+01
 4.65926E-01  2.85260E-01 -6.15396E+01 -5.96029E+01
 4.65926E-01  3.16438E-01 -6.08137E+01 -5.88726E+01
 4.65926E-01  3.49646E-01 -5.99669E+01 -5.80547E+01
 4.65926E-01  3.85304E-01 -5.89772E+01 -5.71307E+01
 4.65926E-01  4.23888E-01 -5.78180E+01 -5.60710E+01
 4.65926E-01  4.65926E-01 -5.64584E+01 -5.48359E+01
 4.65926E-01  5.11992E-01 -5.48644E+01 -5.34082E+01
 4.65926E-01  5.62698E-01 -5.30002E+01 -5.17540E+01
 4.65926E-01  6.18671E-01 -5.08311E+01 -4.98089E+01
 4.65926E-01  6.80532E-01 -4.83280E+01 -4.75481E+01
 4.65926E-01  7.48862E-01 -4.54716E+01 -4.49505E+01
 4.65926E-01  8.24169E-01 -4.22569E+01 -4.18946E+01
 4.65926E-01  9.06863E-01 -3.86958E+01 -3.84437E+01
 4.65926E-01  9.97223E-01 -3.48180E+01 -3.46452E+01
 4.65926E-01  1.09539E+00 -3.06696E+01 -3.05519E+01
 4.65926E-01  1.20137E+00 -2.63116E+01 -2.62320E+01
 4.65926E-01  1.31504E+00 -2.18171E+01 -2.17643E+01
 4.65926E-01  1.43615E+00 -1.72672E+01 -1.72336E+01
 4.65926E-01  1.56439E+00 -1.27416E+01 -1.27218E+01
 4.65926E-01  1.69937E+00 -8.28808E+00 -8.27722E+00
 4.65926E-01  1.84067E+00 -3.87746E+00 -3.87233E+00
 4.65926E-01  1.98786E+00 -2.80072E-01 -2.78281E-01
 4.65926E-01  2.14050E+00  2.33058E-01  2.33328E-01
 4.65926E-01  2.29816E+00  3.24143E-02  3.23297E-02
 4.65926E-01  2.46044E+00  2.19031E-03  2.20279E-03
 4.65926E-01  2.62696E+00  9.62075E-05  1.23264E-04
 4.65926E-01  2.79736E+00  2.88555E-06 -5.23730E-06
 4.65926E-01  2.97132E+00  6.07358E-08 -1.46154E-05
 4.65926E-01  3.14854E+00  0.00000E+00  0.00000E+00

 5.11992E-01  0.00000E+00 -6.24036E+01 -6.12168E+01
 5.11992E-01  2.45266E-02 -6.23816E+01 -6.11955E+01
 5.11992E-01  4.90675E-02 -6.23171E+01 -6.11254E+01
 5.11992E-01  7.36595E-02 -6.22087E+01 -6.10005E+01
 5.11992E-01  9.83643E-02 -6.20562E+01 -6.08422E+01
 5.11992E-01  1.23269E-01 -6.18584E+01 -6.06271E+01
 5.11992E-01  1.48485E-01 -6.16131E+01 -6.03587E+01
 5.11992E-01  1.74155E-01 -6.13171E+01 -6.00309E+01
 5.11992E-01  2.00447E-01 -6.09660E+01 -5.96511E+01
 5.11992E-01  2.27564E-01 -6.05535E+01 -5.91681E+01
 5.11992E-01  2.55742E-01 -6.00711E+01 -5.86053E+01
 5.11992E-01  2.85260E-01 -5.95082E+01 -5.79864E+01
 5.11992E-01  3.16438E-01 -5.88508E+01 -5.72908E+01
 5.11992E-01  3.49646E-01 -5.80815E+01 -5.65114E+01
 5.11992E-01  3.85304E-01 -5.71787E+01 -5.56093E+01
 5.11992E-01  4.23888E-01 -5.61166E+01 -5.45985E+01
 5.11992E-01  4.65926E-01 -5.48644E+01 -5.34082E+01
 5.11992E-01  5.11992E-01 -5.33877E+01 -5.20436E+01
 5.11992E-01  5.62698E-01 -5.16491E+01 -5.04485E+01
 5.11992E-01  6.18671E-01 -4.96116E+01 -4.86079E+01
 5.11992E-01  6.80532E-01 -4.72425E+01 -4.64329E+01
 5.11992E-01  7.48862E-01 -4.45185E+01 -4.39339E+01
 5.11992E-01  8.24169E-01 -4.14308E+01 -4.10468E+01
 5.11992E-01  9.06863E-01 -3.79886E+01 -3.77289E+01
 5.11992E-01  9.97223E-01 -3.42201E+01 -3.40405E+01
 5.11992E-01  1.09539E+00 -3.01715E+01 -3.00507E+01
 5.11992E-01  1.20137E+00 -2.59044E+01 -2.58237E+01
 5.11992E-01  1.31504E+00 -2.14926E+01 -2.14398E+01
 5.11992E-01  1.43615E+00 -1.70173E+01 -1.69835E+01
 5.11992E-01  1.56439E+00 -1.25586E+01 -1.25381E+01
 5.11992E-01  1.69937E+00 -8.16463E+00 -8.15327E+00
 5.11992E-01  1.84067E+00 -3.80908E+00 -3.80360E+00
 5.11992E-01  1.98786E+00 -2.61580E-01 -2.59523E-01
 5.11992E-01  2.14050E+00  2.33508E-01  2.33906E-01
 5.11992E-01  2.29816E+00  3.23111E-02  3.22608E-02
 5.11992E-01  2.46044E+00  2.18079E-03  2.18943E-03
 5.11992E-01  2.62696E+00  9.57605E-05  1.16245E-04
 5.11992E-01  2.79736E+00  2.87207E-06 -3.58091E-06
 5.11992E-01  2.97132E+00  6.04585E-08 -1.13872E-05
 5.11992E-01  3.14854E+00  0.00000E+00  0.00000E+00

 5.62698E-01  0.00000E+00 -5.97737E+01 -5.88611E+01
 5.62698E-01  2.45266E-02 -5.97542E+01 -5.88372E+01
 5.62698E-01  4.90675E-02 -5.96970E+01 -5.87794E+01
 5.62698E-01  7.36595E-02 -5.96009E+01 -5.86754E+01
 5.62698E-01  9.83643E-02 -5.94656E+01 -5.85309E+01
 5.62698E-01  1.23269E-01 -5.92900E+01 -5.83563E+01
 5.62698E-01  1.48485E-01 -5.90721E+01 -5.81128E+01
 5.62698E-01  1.74155E-01 -5.88091E+01 -5.78385E+01
 5.62698E-01  2.00447E-01 -5.84966E+01 -5.75109E+01
 5.62698E-01  2.27564E-01 -5.81291E+01 -5.71125E+01
 5.62698E-01  2.55742E-01 -5.76987E+01 -5.66467E+01
 5.62698E-01  2.85260E-01 -5.71954E+01 -5.60814E+01
 5.62698E-01  3.16438E-01 -5.66062E+01 -5.54184E+01
 5.62698E-01  3.49646E-01 -5.59149E+01 -5.46963E+01
 5.62698E-01  3.85304E-01 -5.51009E+01 -5.38487E+01
 5.62698E-01  4.23888E-01 -5.41393E+01 -5.28619E+01
 5.62698E-01  4.65926E-01 -5.30002E+01 -5.17540E+01
 5.62698E-01  5.11992E-01 -5.16491E+01 -5.04485E+01
 5.62698E-01  5.62698E-01 -5.00479E+01 -4.89389E+01
 5.62698E-01  6.18671E-01 -4.81574E+01 -4.71739E+01
 5.62698E-01  6.80532E-01 -4.59413E+01 -4.51298E+01
 5.62698E-01  7.48862E-01 -4.33716E+01 -4.27621E+01
 5.62698E-01  8.24169E-01 -4.04344E+01 -4.00040E+01
 5.62698E-01  9.06863E-01 -3.71346E+01 -3.68617E+01
 5.62698E-01  9.97223E-01 -3.34981E+01 -3.33109E+01
 5.62698E-01  1.09539E+00 -2.95703E+01 -2.94435E+01
 5.62698E-01  1.20137E+00 -2.54130E+01 -2.53286E+01
 5.62698E-01  1.31504E+00 -2.11007E+01 -2.10458E+01
 5.62698E-01  1.43615E+00 -1.67154E+01 -1.66803E+01
 5.62698E-01  1.56439E+00 -1.23371E+01 -1.23159E+01
 5.62698E-01  1.69937E+00 -8.01485E+00 -8.00295E+00
 5.62698E-01  1.84067E+00 -3.72576E+00 -3.71981E+00
 5.62698E-01  1.98786E+00 -2.38814E-01 -2.36418E-01
 5.62698E-01  2.14050E+00  2.34119E-01  2.34701E-01
 5.62698E-01  2.29816E+00  3.21904E-02  3.21989E-02
 5.62698E-01  2.46044E+00  2.16944E-03  2.17047E-03
 5.62698E-01  2.62696E+00  9.52248E-05  1.03133E-04
 5.62698E-01  2.79736E+00  2.85585E-06 -6.28740E-07
 5.62698E-01  2.97132E+00  6.01220E-08 -5.38706E-06
 5.62698E-01  3.14854E+00  0.00000E+00  0.00000E+00

 6.18671E-01  0.00000E+00 -5.68534E+01 -5.61590E+01
 6.18671E-01  2.45266E-02 -5.68362E+01 -5.61401E+01
 6.18671E-01  4.90675E-02 -5.67860E+01 -5.60842E+01
 6.18671E-01  7.36595E-02 -5.67013E+01 -5.60000E+01
 6.18671E-01  9.83643E-02 -5.65821E+01 -5.58758E+01
 6.18671E-01  1.23269E-01 -5.64274E+01 -5.57132E+01
 6.18671E-01  1.48485E-01 -5.62354E+01 -5.55212E+01
 6.18671E-01  1.74155E-01 -5.60034E+01 -5.52718E+01
 6.18671E-01  2.00447E-01 -5.57277E+01 -5.49922E+01
 6.18671E-01  2.27564E-01 -5.54030E+01 -5.46457E+01
 6.18671E-01  2.55742E-01 -5.50224E+01 -5.42522E+01
 6.18671E-01  2.85260E-01 -5.45767E+01 -5.37724E+01
 6.18671E-01  3.16438E-01 -5.40542E+01 -5.32171E+01
 6.18671E-01  3.49646E-01 -5.34396E+01 -5.25426E+01
 6.18671E-01  3.85304E-01 -5.27141E+01 -5.17546E+01
 6.18671E-01  4.23888E-01 -5.18541E+01 -5.08665E+01
 6.18671E-01  4.65926E-01 -5.08311E+01 -4.98089E+01
 6.18671E-01  5.11992E-01 -4.96116E+01 -4.86079E+01
 6.18671E-01  5.62698E-01 -4.81574E+01 -4.71739E+01
 6.18671E-01  6.18671E-01 -4.64279E+01 -4.55430E+01
 6.18671E-01  6.80532E-01 -4.43835E+01 -4.35903E+01
 6.18671E-01  7.48862E-01 -4.19912E+01 -4.13469E+01
 6.18671E-01  8.24169E-01 -3.92307E+01 -3.87479E+01
 6.18671E-01  9.06863E-01 -3.61012E+01 -3.57903E+01
 6.18671E-01  9.97223E-01 -3.26240E+01 -3.24244E+01
 6.18671E-01  1.09539E+00 -2.88424E+01 -2.87106E+01
 6.18671E-01  1.20137E+00 -2.48182E+01 -2.47314E+01
 6.18671E-01  1.31504E+00 -2.06263E+01 -2.05701E+01
 6.18671E-01  1.43615E+00 -1.63494E+01 -1.63138E+01
 6.18671E-01  1.56439E+00 -1.20681E+01 -1.20462E+01
 6.18671E-01  1.69937E+00 -7.83245E+00 -7.82026E+00
 6.18671E-01  1.84067E+00 -3.62379E+00 -3.61748E+00
 6.18671E-01  1.98786E+00 -2.10616E-01 -2.07745E-01
 6.18671E-01  2.14050E+00  2.34955E-01  2.35770E-01
 6.18671E-01  2.29816E+00  3.20499E-02  3.21141E-02
 6.18671E-01  2.46044E+00  2.15591E-03  2.15402E-03
 6.18671E-01  2.62696E+00  9.45818E-05  9.41920E-05
 6.18671E-01  2.79736E+00  2.83633E-06  1.33623E-06
 6.18671E-01  2.97132E+00  5.97176E-08 -1.36977E-06
 6.18671E-01  3.14854E+00  0.00000E+00  0.00000E+00

 6.80532E-01  0.00000E+00 -5.36290E+01 -5.31008E+01
 6.80532E-01  2.45266E-02 -5.36140E+01 -5.30852E+01
 6.80532E-01  4.90675E-02 -5.35700E+01 -5.30436E+01
 6.80532E-01  7.36595E-02 -5.34960E+01 -5.29645E+01
 6.80532E-01  9.83643E-02 -5.33918E+01 -5.28598E+01
 6.80532E-01  1.23269E-01 -5.32564E+01 -5.27220E+01
 6.80532E-01  1.48485E-01 -5.30883E+01 -5.25457E+01
 6.80532E-01  1.74155E-01 -5.28852E+01 -5.23415E+01
 6.80532E-01  2.00447E-01 -5.26437E+01 -5.20886E+01
 6.80532E-01  2.27564E-01 -5.23592E+01 -5.17999E+01
 6.80532E-01  2.55742E-01 -5.20254E+01 -5.14489E+01
 6.80532E-01  2.85260E-01 -5.16343E+01 -5.10487E+01
 6.80532E-01  3.16438E-01 -5.11751E+01 -5.05747E+01
 6.80532E-01  3.49646E-01 -5.06344E+01 -5.00094E+01
 6.80532E-01  3.85304E-01 -4.99948E+01 -4.93287E+01
 6.80532E-01  4.23888E-01 -4.92348E+01 -4.85193E+01
 6.80532E-01  4.65926E-01 -4.83280E+01 -4.75481E+01
 6.80532E-01  5.11992E-01 -4.72425E+01 -4.64329E+01
 6.80532E-01  5.62698E-01 -4.59413E+01 -4.51298E+01
 6.80532E-01  6.18671E-01 -4.43835E+01 -4.35903E+01
 6.80532E-01  6.80532E-01 -4.25273E+01 -4.17994E+01
 6.80532E-01  7.48862E-01 -4.03348E+01 -3.96949E+01
 6.80532E-01  8.24169E-01 -3.77789E+01 -3.72735E+01
 6.80532E-01  9.06863E-01 -3.48507E+01 -3.45020E+01
 6.80532E-01  9.97223E-01 -3.15647E+01 -3.13476E+01
 6.80532E-01  1.09539E+00 -2.79602E+01 -2.78189E+01
 6.80532E-01  1.20137E+00 -2.40972E+01 -2.40068E+01
 6.80532E-01  1.31504E+00 -2.00510E+01 -1.99920E+01
 6.80532E-01  1.43615E+00 -1.59052E+01 -1.58678E+01
 6.80532E-01  1.56439E+00 -1.17410E+01 -1.17182E+01
 6.80532E-01  1.69937E+00 -7.60986E+00 -7.59682E+00
 6.80532E-01  1.84067E+00 -3.49863E+00 -3.49163E+00
 6.80532E-01  1.98786E+00 -1.75520E-01 -1.72238E-01
 6.80532E-01  2.14050E+00  2.36107E-01  2.37167E-01
 6.80532E-01  2.29816E+00  3.18877E-02  3.20479E-02
 6.80532E-01  2.46044E+00  2.13982E-03  2.13421E-03
 6.80532E-01  2.62696E+00  9.38109E-05  7.74070E-05
 6.80532E-01  2.79736E+00  2.81282E-06  5.25655E-06
 6.80532E-01  2.97132E+00  5.92313E-08  6.53986E-06
 6.80532E-01  3.14854E+00  0.00000E+00  0.00000E+00

 7.48862E-01  0.00000E+00 -5.00943E+01 -4.97002E+01
 7.48862E-01  2.45266E-02 -5.00812E+01 -4.96891E+01
 7.48862E-01  4.90675E-02 -5.00430E+01 -4.96451E+01
 7.48862E-01  7.36595E-02 -4.99786E+01 -4.95823E+01
 7.48862E-01  9.83643E-02 -4.98880E+01 -4.94928E+01
 7.48862E-01  1.23269E-01 -4.97703E+01 -4.93717E+01
 7.48862E-01  1.48485E-01 -4.96242E+01 -4.92227E+01
 7.48862E-01  1.74155E-01 -4.94476E+01 -4.90412E+01
 7.48862E-01  2.00447E-01 -4.92375E+01 -4.88280E+01
 7.48862E-01  2.27564E-01 -4.89900E+01 -4.85726E+01
 7.48862E-01  2.55742E-01 -4.86995E+01 -4.82799E+01
 7.48862E-01  2.85260E-01 -4.83590E+01 -4.79283E+01
 7.48862E-01  3.16438E-01 -4.79590E+01 -4.75233E+01
 7.48862E-01  3.49646E-01 -4.74877E+01 -4.70353E+01
 7.48862E-01  3.85304E-01 -4.69296E+01 -4.64597E+01
 7.48862E-01  4.23888E-01 -4.62655E+01 -4.57640E+01
 7.48862E-01  4.65926E-01 -4.54716E+01 -4.49505E+01
 7.48862E-01  5.11992E-01 -4.45185E+01 -4.39339E+01
 7.48862E-01  5.62698E-01 -4.33716E+01 -4.27621E+01
 7.48862E-01  6.18671E-01 -4.19912E+01 -4.13469E+01
 7.48862E-01  6.80532E-01 -4.03348E+01 -3.96949E+01
 7.48862E-01  7.48862E-01 -3.83610E+01 -3.77787E+01
 7.48862E-01  8.24169E-01 -3.60361E+01 -3.55272E+01
 7.48862E-01  9.06863E-01 -3.33418E+01 -3.29612E+01
 7.48862E-01  9.97223E-01 -3.02831E+01 -3.00320E+01
 7.48862E-01  1.09539E+00 -2.68916E+01 -2.67360E+01
 7.48862E-01  1.20137E+00 -2.32237E+01 -2.31240E+01
 7.48862E-01  1.31504E+00 -1.93539E+01 -1.92927E+01
 7.48862E-01  1.43615E+00 -1.53662E+01 -1.53267E+01
 7.48862E-01  1.56439E+00 -1.13431E+01 -1.13189E+01
 7.48862E-01  1.69937E+00 -7.33811E+00 -7.32411E+00
 7.48862E-01  1.84067E+00 -3.34479E+00 -3.33706E+00
 7.48862E-01  1.98786E+00 -1.31696E-01 -1.27830E-01
 7.48862E-01  2.14050E+00  2.37704E-01  2.39174E-01
 7.48862E-01  2.29816E+00  3.17032E-02  3.20333E-02
 7.48862E-01  2.46044E+00  2.12079E-03  2.10356E-03
 7.48862E-01  2.62696E+00  9.28895E-05  4.46910E-05
 7.48862E-01  2.79736E+00  2.78458E-06  1.30619E-05
 7.48862E-01  2.97132E+00  5.86455E-08  2.21394E-05
 7.48862E-01  3.14854E+00  0.00000E+00  0.00000E+00

 8.24169E-01  0.00000E+00 -4.62522E+01 -4.59612E+01
 8.24169E-01  2.45266E-02 -4.62408E+01 -4.59500E+01
 8.24169E-01  4.90675E-02 -4.62079E+01 -4.59181E+01
 8.24169E-01  7.36595E-02 -4.61522E+01 -4.58605E+01
 8.24169E-01  9.83643E-02 -4.60740E+01 -4.57797E+01
 8.24169E-01  1.23269E-01 -4.59723E+01 -4.56781E+01
 8.24169E-01  1.48485E-01 -4.58460E+01 -4.55495E+01
 8.24169E-01  1.74155E-01 -4.56934E+01 -4.53945E+01
 8.24169E-01  2.00447E-01 -4.55120E+01 -4.52109E+01
 8.24169E-01  2.27564E-01 -4.52982E+01 -4.49982E+01
 8.24169E-01  2.55742E-01 -4.50473E+01 -4.47382E+01
 8.24169E-01  2.85260E-01 -4.47531E+01 -4.44402E+01
 8.24169E-01  3.16438E-01 -4.44077E+01 -4.40924E+01
 8.24169E-01  3.49646E-01 -4.40004E+01 -4.36721E+01
 8.24169E-01  3.85304E-01 -4.35181E+01 -4.31869E+01
 8.24169E-01  4.23888E-01 -4.29440E+01 -4.26011E+01
 8.24169E-01  4.65926E-01 -4.22569E+01 -4.18946E+01
 8.24169E-01  5.11992E-01 -4.14308E+01 -4.10468E+01
 8.24169E-01  5.62698E-01 -4.04344E+01 -4.00040E+01
 8.24169E-01  6.18671E-01 -3.92307E+01 -3.87479E+01
 8.24169E-01  6.80532E-01 -3.77789E+01 -3.72735E+01
 8.24169E-01  7.48862E-01 -3.60361E+01 -3.55272E+01
 8.24169E-01  8.24169E-01 -3.39634E+01 -3.35019E+01
 8.24169E-01  9.06863E-01 -3.15335E+01 -3.11414E+01
 8.24169E-01  9.97223E-01 -2.87394E+01 -2.84526E+01
 8.24169E-01  1.09539E+00 -2.56014E+01 -2.54229E+01
 8.24169E-01  1.20137E+00 -2.21681E+01 -2.20589E+01
 8.24169E-01  1.31504E+00 -1.85109E+01 -1.84430E+01
 8.24169E-01  1.43615E+00 -1.47137E+01 -1.46715E+01
 8.24169E-01  1.56439E+00 -1.08602E+01 -1.08339E+01
 8.24169E-01  1.69937E+00 -7.00684E+00 -6.99148E+00
 8.24169E-01  1.84067E+00 -3.15582E+00 -3.14726E+00
 8.24169E-01  1.98786E+00 -7.68999E-02 -7.24431E-02
 8.24169E-01  2.14050E+00  2.39919E-01  2.41826E-01
 8.24169E-01  2.29816E+00  3.14975E-02  3.20367E-02
 8.24169E-01  2.46044E+00  2.09845E-03  2.09997E-03
 8.24169E-01  2.62696E+00  9.17941E-05  2.37440E-05
 8.24169E-01  2.79736E+00  2.75079E-06  1.83328E-05
 8.24169E-01  2.97132E+00  5.79399E-08  3.28586E-05
 8.24169E-01  3.14854E+00  0.00000E+00  0.00000E+00

 9.06863E-01  0.00000E+00 -4.21168E+01 -4.19046E+01
 9.06863E-01  2.45266E-02 -4.21070E+01 -4.18949E+01
 9.06863E-01  4.90675E-02 -4.20787E+01 -4.18666E+01
 9.06863E-01  7.36595E-02 -4.20310E+01 -4.18174E+01
 9.06863E-01  9.83643E-02 -4.19638E+01 -4.17521E+01
 9.06863E-01  1.23269E-01 -4.18766E+01 -4.16633E+01
 9.06863E-01  1.48485E-01 -4.17684E+01 -4.15542E+01
 9.06863E-01  1.74155E-01 -4.16376E+01 -4.14221E+01
 9.06863E-01  2.00447E-01 -4.14821E+01 -4.12652E+01
 9.06863E-01  2.27564E-01 -4.12989E+01 -4.10806E+01
 9.06863E-01  2.55742E-01 -4.10840E+01 -4.08640E+01
 9.06863E-01  2.85260E-01 -4.08321E+01 -4.06093E+01
 9.06863E-01  3.16438E-01 -4.05363E+01 -4.03093E+01
 9.06863E-01  3.49646E-01 -4.01878E+01 -3.99596E+01
 9.06863E-01  3.85304E-01 -3.97751E+01 -3.95409E+01
 9.06863E-01  4.23888E-01 -3.92838E+01 -3.90402E+01
 9.06863E-01  4.65926E-01 -3.86958E+01 -3.84437E+01
 9.06863E-01  5.11992E-01 -3.79886E+01 -3.77289E+01
 9.06863E-01  5.62698E-01 -3.71346E+01 -3.68617E+01
 9.06863E-01  6.18671E-01 -3.61012E+01 -3.57903E+01
 9.06863E-01  6.80532E-01 -3.48507E+01 -3.45020E+01
 9.06863E-01  7.48862E-01 -3.33418E+01 -3.29612E+01
 9.06863E-01  8.24169E-01 -3.15335E+01 -3.11414E+01
 9.06863E-01  9.06863E-01 -2.93913E+01 -2.90358E+01
 9.06863E-01  9.97223E-01 -2.68959E+01 -2.65979E+01
 9.06863E-01  1.09539E+00 -2.40529E+01 -2.38359E+01
 9.06863E-01  1.20137E+00 -2.08982E+01 -2.07698E+01
 9.06863E-01  1.31504E+00 -1.74955E+01 -1.74219E+01
 9.06863E-01  1.43615E+00 -1.39266E+01 -1.38800E+01
 9.06863E-01  1.56439E+00 -1.02762E+01 -1.02484E+01
 9.06863E-01  1.69937E+00 -6.60431E+00 -6.58738E+00
 9.06863E-01  1.84067E+00 -2.92423E+00 -2.91437E+00
 9.06863E-01  1.98786E+00 -8.42508E-03 -3.16625E-03
 9.06863E-01  2.14050E+00  2.42987E-01  2.45545E-01
 9.06863E-01  2.29816E+00  3.12741E-02  3.21351E-02
 9.06863E-01  2.46044E+00  2.07251E-03  2.07516E-03
 9.06863E-01  2.62696E+00  9.05024E-05 -2.54655E-05
 9.06863E-01  2.79736E+00  2.71064E-06  3.05220E-05
 9.06863E-01  2.97132E+00  5.70967E-08  5.71786E-05
 9.06863E-01  3.14854E+00  0.00000E+00  0.00000E+00

 9.97223E-01  0.00000E+00 -3.77143E+01 -3.75635E+01
 9.97223E-01  2.45266E-02 -3.77060E+01 -3.75551E+01
 9.97223E-01  4.90675E-02 -3.76820E+01 -3.75311E+01
 9.97223E-01  7.36595E-02 -3.76415E+01 -3.74894E+01
 9.97223E-01  9.83643E-02 -3.75845E+01 -3.74338E+01
 9.97223E-01  1.23269E-01 -3.75105E+01 -3.73575E+01
 9.97223E-01  1.48485E-01 -3.74187E+01 -3.72659E+01
 9.97223E-01  1.74155E-01 -3.73078E+01 -3.71543E+01
 9.97223E-01  2.00447E-01 -3.71759E+01 -3.70216E+01
 9.97223E-01  2.27564E-01 -3.70207E+01 -3.68656E+01
 9.97223E-01  2.55742E-01 -3.68386E+01 -3.66823E+01
 9.97223E-01  2.85260E-01 -3.66253E+01 -3.64674E+01
 9.97223E-01  3.16438E-01 -3.63749E+01 -3.62139E+01
 9.97223E-01  3.49646E-01 -3.60799E+01 -3.59171E+01
 9.97223E-01  3.85304E-01 -3.57307E+01 -3.55656E+01
 9.97223E-01  4.23888E-01 -3.53152E+01 -3.51467E+01
 9.97223E-01  4.65926E-01 -3.48180E+01 -3.46452E+01
 9.97223E-01  5.11992E-01 -3.42201E+01 -3.40405E+01
 9.97223E-01  5.62698E-01 -3.34981E+01 -3.33109E+01
 9.97223E-01  6.18671E-01 -3.26240E+01 -3.24244E+01
 9.97223E-01  6.80532E-01 -3.15647E+01 -3.13476E+01
 9.97223E-01  7.48862E-01 -3.02831E+01 -3.00320E+01
 9.97223E-01  8.24169E-01 -2.87394E+01 -2.84526E+01
 9.97223E-01  9.06863E-01 -2.68959E+01 -2.65979E+01
 9.97223E-01  9.97223E-01 -2.47236E+01 -2.44439E+01
 9.97223E-01  1.09539E+00 -2.22126E+01 -2.19824E+01
 9.97223E-01  1.20137E+00 -1.93813E+01 -1.92325E+01
 9.97223E-01  1.31504E+00 -1.62796E+01 -1.61921E+01
 9.97223E-01  1.43615E+00 -1.29823E+01 -1.29320E+01
 9.97223E-01  1.56439E+00 -9.57359E+00 -9.54312E+00
 9.97223E-01  1.69937E+00 -6.11756E+00 -6.09922E+00
 9.97223E-01  1.84067E+00 -2.64157E+00 -2.63063E+00
 9.97223E-01  1.98786E+00  7.69186E-02  8.31910E-02
 9.97223E-01  2.14050E+00  2.47207E-01  2.50321E-01
 9.97223E-01  2.29816E+00  3.10407E-02  3.21620E-02
 9.97223E-01  2.46044E+00  2.04281E-03  2.17857E-03
 9.97223E-01  2.62696E+00  8.89942E-05  1.69870E-05
 9.97223E-01  2.79736E+00  2.66331E-06  2.25829E-05
 9.97223E-01  2.97132E+00  5.61007E-08  4.09196E-05
 9.97223E-01  3.14854E+00  0.00000E+00  0.00000E+00

 1.09539E+00  0.00000E+00 -3.30856E+01 -3.29800E+01
 1.09539E+00  2.45266E-02 -3.30786E+01 -3.29726E+01
 1.09539E+00  4.90675E-02 -3.30586E+01 -3.29532E+01
 1.09539E+00  7.36595E-02 -3.30248E+01 -3.29187E+01
 1.09539E+00  9.83643E-02 -3.29772E+01 -3.28707E+01
 1.09539E+00  1.23269E-01 -3.29154E+01 -3.28091E+01
 1.09539E+00  1.48485E-01 -3.28387E+01 -3.27321E+01
 1.09539E+00  1.74155E-01 -3.27461E+01 -3.26389E+01
 1.09539E+00  2.00447E-01 -3.26361E+01 -3.25285E+01
 1.09539E+00  2.27564E-01 -3.25065E+01 -3.23981E+01
 1.09539E+00  2.55742E-01 -3.23545E+01 -3.22460E+01
 1.09539E+00  2.85260E-01 -3.21765E+01 -3.20676E+01
 1.09539E+00  3.16438E-01 -3.19676E+01 -3.18567E+01
 1.09539E+00  3.49646E-01 -3.17215E+01 -3.16099E+01
 1.09539E+00  3.85304E-01 -3.14303E+01 -3.13164E+01
 1.09539E+00  4.23888E-01 -3.10839E+01 -3.09694E+01
 1.09539E+00  4.65926E-01 -3.06696E+01 -3.05519E+01
 1.09539E+00  5.11992E-01 -3.01715E+01 -3.00507E+01
 1.09539E+00  5.62698E-01 -2.95703E+01 -2.94435E+01
 1.09539E+00  6.18671E-01 -2.88424E+01 -2.87106E+01
 1.09539E+00  6.80532E-01 -2.79602E+01 -2.78189E+01
 1.09539E+00  7.48862E-01 -2.68916E+01 -2.67360E+01
 1.09539E+00  8.24169E-01 -2.56014E+01 -2.54229E+01
 1.09539E+00  9.06863E-01 -2.40529E+01 -2.38359E+01
 1.09539E+00  9.97223E-01 -2.22126E+01 -2.19824E+01
 1.09539E+00  1.09539E+00 -2.00583E+01 -1.98540E+01
 1.09539E+00  1.20137E+00 -1.75892E+01 -1.74178E+01
 1.09539E+00  1.31504E+00 -1.48352E+01 -1.47221E+01
 1.09539E+00  1.43615E+00 -1.18571E+01 -1.17982E+01
 1.09539E+00  1.56439E+00 -8.73363E+00 -8.69828E+00
 1.09539E+00  1.69937E+00 -5.53265E+00 -5.51183E+00
 1.09539E+00  1.84067E+00 -2.29857E+00 -2.28632E+00
 1.09539E+00  1.98786E+00  1.82784E-01  1.90028E-01
 1.09539E+00  2.14050E+00  2.52949E-01  2.56798E-01
 1.09539E+00  2.29816E+00  3.08087E-02  3.24058E-02
 1.09539E+00  2.46044E+00  2.00934E-03  2.37781E-03
 1.09539E+00  2.62696E+00  8.72538E-05  8.51000E-05
 1.09539E+00  2.79736E+00  2.60808E-06  1.18030E-05
 1.09539E+00  2.97132E+00  5.49289E-08  1.71843E-05
 1.09539E+00  3.14854E+00  0.00000E+00  0.00000E+00

 1.20137E+00  0.00000E+00 -2.82872E+01 -2.82151E+01
 1.20137E+00  2.45266E-02 -2.82815E+01 -2.82092E+01
 1.20137E+00  4.90675E-02 -2.82652E+01 -2.81926E+01
 1.20137E+00  7.36595E-02 -2.82375E+01 -2.81653E+01
 1.20137E+00  9.83643E-02 -2.81986E+01 -2.81261E+01
 1.20137E+00  1.23269E-01 -2.81481E+01 -2.80750E+01
 1.20137E+00  1.48485E-01 -2.80854E+01 -2.80125E+01
 1.20137E+00  1.74155E-01 -2.80097E+01 -2.79365E+01
 1.20137E+00  2.00447E-01 -2.79197E+01 -2.78461E+01
 1.20137E+00  2.27564E-01 -2.78137E+01 -2.77398E+01
 1.20137E+00  2.55742E-01 -2.76895E+01 -2.76159E+01
 1.20137E+00  2.85260E-01 -2.75439E+01 -2.74688E+01
 1.20137E+00  3.16438E-01 -2.73730E+01 -2.72976E+01
 1.20137E+00  3.49646E-01 -2.71718E+01 -2.70962E+01
 1.20137E+00  3.85304E-01 -2.69336E+01 -2.68569E+01
 1.20137E+00  4.23888E-01 -2.66504E+01 -2.65719E+01
 1.20137E+00  4.65926E-01 -2.63116E+01 -2.62320E+01
 1.20137E+00  5.11992E-01 -2.59044E+01 -2.58237E+01
 1.20137E+00  5.62698E-01 -2.54130E+01 -2.53286E+01
 1.20137E+00  6.18671E-01 -2.48182E+01 -2.47314E+01
 1.20137E+00  6.80532E-01 -2.40972E+01 -2.40068E+01
 1.20137E+00  7.48862E-01 -2.32237E+01 -2.31240E+01
 1.20137E+00  8.24169E-01 -2.21681E+01 -2.20589E+01
 1.20137E+00  9.06863E-01 -2.08982E+01 -2.07698E+01
 1.20137E+00  9.97223E-01 -1.93813E+01 -1.92325E+01
 1.20137E+00  1.09539E+00 -1.75892E+01 -1.74178E+01
 1.20137E+00  1.20137E+00 -1.55060E+01 -1.53370E+01
 1.20137E+00  1.31504E+00 -1.31391E+01 -1.30110E+01
 1.20137E+00  1.43615E+00 -1.05276E+01 -1.04567E+01
 1.20137E+00  1.56439E+00 -7.73691E+00 -7.69307E+00
 1.20137E+00  1.69937E+00 -4.83478E+00 -4.81027E+00
 1.20137E+00  1.84067E+00 -1.88531E+00 -1.87107E+00
 1.20137E+00  1.98786E+00  3.13189E-01  3.22110E-01
 1.20137E+00  2.14050E+00  2.60645E-01  2.65491E-01
 1.20137E+00  2.29816E+00  3.05941E-02  3.27344E-02
 1.20137E+00  2.46044E+00  1.97226E-03  2.64240E-03
 1.20137E+00  2.62696E+00  8.52696E-05  1.88666E-04
 1.20137E+00  2.79736E+00  2.54429E-06 -4.42411E-06
 1.20137E+00  2.97132E+00  5.35660E-08 -1.98233E-05
 1.20137E+00  3.14854E+00  0.00000E+00  0.00000E+00

 1.31504E+00  0.00000E+00 -2.33902E+01 -2.33425E+01
 1.31504E+00  2.45266E-02 -2.33856E+01 -2.33379E+01
 1.31504E+00  4.90675E-02 -2.33727E+01 -2.33250E+01
 1.31504E+00  7.36595E-02 -2.33506E+01 -2.33028E+01
 1.31504E+00  9.83643E-02 -2.33196E+01 -2.32718E+01
 1.31504E+00  1.23269E-01 -2.32794E+01 -2.32312E+01
 1.31504E+00  1.48485E-01 -2.32295E+01 -2.31815E+01
 1.31504E+00  1.74155E-01 -2.31693E+01 -2.31209E+01
 1.31504E+00  2.00447E-01 -2.30977E+01 -2.30490E+01
 1.31504E+00  2.27564E-01 -2.30133E+01 -2.29644E+01
 1.31504E+00  2.55742E-01 -2.29144E+01 -2.28656E+01
 1.31504E+00  2.85260E-01 -2.27986E+01 -2.27496E+01
 1.31504E+00  3.16438E-01 -2.26626E+01 -2.26130E+01
 1.31504E+00  3.49646E-01 -2.25023E+01 -2.24525E+01
 1.31504E+00  3.85304E-01 -2.23127E+01 -2.22622E+01
 1.31504E+00  4.23888E-01 -2.20871E+01 -2.20356E+01
 1.31504E+00  4.65926E-01 -2.18171E+01 -2.17643E+01
 1.31504E+00  5.11992E-01 -2.14926E+01 -2.14398E+01
 1.31504E+00  5.62698E-01 -2.11007E+01 -2.10458E+01
 1.31504E+00  6.18671E-01 -2.06263E+01 -2.05701E+01
 1.31504E+00  6.80532E-01 -2.00510E+01 -1.99920E+01
 1.31504E+00  7.48862E-01 -1.93539E+01 -1.92927E+01
 1.31504E+00  8.24169E-01 -1.85109E+01 -1.84430E+01
 1.31504E+00  9.06863E-01 -1.74955E+01 -1.74219E+01
 1.31504E+00  9.97223E-01 -1.62796E+01 -1.61921E+01
 1.31504E+00  1.09539E+00 -1.48352E+01 -1.47221E+01
 1.31504E+00  1.20137E+00 -1.31391E+01 -1.30110E+01
 1.31504E+00  1.31504E+00 -1.11813E+01 -1.10648E+01
 1.31504E+00  1.43615E+00 -8.97535E+00 -8.88757E+00
 1.31504E+00  1.56439E+00 -6.56461E+00 -6.51159E+00
 1.31504E+00  1.69937E+00 -4.00874E+00 -3.97989E+00
 1.31504E+00  1.84067E+00 -1.39141E+00 -1.37481E+00
 1.31504E+00  1.98786E+00  4.72326E-01  4.82621E-01
 1.31504E+00  2.14050E+00  2.70759E-01  2.76546E-01
 1.31504E+00  2.29816E+00  3.04145E-02  3.32753E-02
 1.31504E+00  2.46044E+00  1.93179E-03  3.10484E-03
 1.31504E+00  2.62696E+00  8.30318E-05  3.94345E-04
 1.31504E+00  2.79736E+00  2.47126E-06 -2.03412E-05
 1.31504E+00  2.97132E+00  5.19918E-08 -8.07805E-05
 1.31504E+00  3.14854E+00  0.00000E+00  0.00000E+00

 1.43615E+00  0.00000E+00 -1.84752E+01 -1.84451E+01
 1.43615E+00  2.45266E-02 -1.84715E+01 -1.84413E+01
 1.43615E+00  4.90675E-02 -1.84616E+01 -1.84317E+01
 1.43615E+00  7.36595E-02 -1.84447E+01 -1.84142E+01
 1.43615E+00  9.83643E-02 -1.84209E+01 -1.83907E+01
 1.43615E+00  1.23269E-01 -1.83901E+01 -1.83599E+01
 1.43615E+00  1.48485E-01 -1.83519E+01 -1.83217E+01
 1.43615E+00  1.74155E-01 -1.83057E+01 -1.82751E+01
 1.43615E+00  2.00447E-01 -1.82508E+01 -1.82207E+01
 1.43615E+00  2.27564E-01 -1.81861E+01 -1.81555E+01
 1.43615E+00  2.55742E-01 -1.81103E+01 -1.80796E+01
 1.43615E+00  2.85260E-01 -1.80214E+01 -1.79901E+01
 1.43615E+00  3.16438E-01 -1.79170E+01 -1.78856E+01
 1.43615E+00  3.49646E-01 -1.77940E+01 -1.77623E+01
 1.43615E+00  3.85304E-01 -1.76483E+01 -1.76165E+01
 1.43615E+00  4.23888E-01 -1.74749E+01 -1.74422E+01
 1.43615E+00  4.65926E-01 -1.72672E+01 -1.72336E+01
 1.43615E+00  5.11992E-01 -1.70173E+01 -1.69835E+01
 1.43615E+00  5.62698E-01 -1.67154E+01 -1.66803E+01
 1.43615E+00  6.18671E-01 -1.63494E+01 -1.63138E+01
 1.43615E+00  6.80532E-01 -1.59052E+01 -1.58678E+01
 1.43615E+00  7.48862E-01 -1.53662E+01 -1.53267E+01
 1.43615E+00  8.24169E-01 -1.47137E+01 -1.46715E+01
 1.43615E+00  9.06863E-01 -1.39266E+01 -1.38800E+01
 1.43615E+00  9.97223E-01 -1.29823E+01 -1.29320E+01
 1.43615E+00  1.09539E+00 -1.18571E+01 -1.17982E+01
 1.43615E+00  1.20137E+00 -1.05276E+01 -1.04567E+01
 1.43615E+00  1.31504E+00 -8.97535E+00 -8.88757E+00
 1.43615E+00  1.43615E+00 -7.19451E+00 -7.10560E+00
 1.43615E+00  1.56439E+00 -5.20207E+00 -5.13632E+00
 1.43615E+00  1.69937E+00 -3.03992E+00 -3.00045E+00
 1.43615E+00  1.84067E+00 -8.06631E-01 -7.85817E-01
 1.43615E+00  1.98786E+00  6.64148E-01  6.75216E-01
 1.43615E+00  2.14050E+00  2.83682E-01  2.90658E-01
 1.43615E+00  2.29816E+00  3.02812E-02  3.42750E-02
 1.43615E+00  2.46044E+00  1.88780E-03  3.54200E-03
 1.43615E+00  2.62696E+00  8.05142E-05  5.31005E-04
 1.43615E+00  2.79736E+00  2.38782E-06  1.42341E-05
 1.43615E+00  2.97132E+00  5.01781E-08 -7.84551E-05
 1.43615E+00  3.14854E+00  0.00000E+00  0.00000E+00

 1.56439E+00  0.00000E+00 -1.36224E+01 -1.36046E+01
 1.56439E+00  2.45266E-02 -1.36197E+01 -1.36019E+01
 1.56439E+00  4.90675E-02 -1.36126E+01 -1.35949E+01
 1.56439E+00  7.36595E-02 -1.36002E+01 -1.35824E+01
 1.56439E+00  9.83643E-02 -1.35830E+01 -1.35653E+01
 1.56439E+00  1.23269E-01 -1.35606E+01 -1.35427E+01
 1.56439E+00  1.48485E-01 -1.35328E+01 -1.35148E+01
 1.56439E+00  1.74155E-01 -1.34992E+01 -1.34813E+01
 1.56439E+00  2.00447E-01 -1.34593E+01 -1.34411E+01
 1.56439E+00  2.27564E-01 -1.34123E+01 -1.33941E+01
 1.56439E+00  2.55742E-01 -1.33571E+01 -1.33388E+01
 1.56439E+00  2.85260E-01 -1.32924E+01 -1.32739E+01
 1.56439E+00  3.16438E-01 -1.32163E+01 -1.31976E+01
 1.56439E+00  3.49646E-01 -1.31266E+01 -1.31077E+01
 1.56439E+00  3.85304E-01 -1.30203E+01 -1.30010E+01
 1.56439E+00  4.23888E-01 -1.28935E+01 -1.28739E+01
 1.56439E+00  4.65926E-01 -1.27416E+01 -1.27218E+01
 1.56439E+00  5.11992E-01 -1.25586E+01 -1.25381E+01
 1.56439E+00  5.62698E-01 -1.23371E+01 -1.23159E+01
 1.56439E+00  6.18671E-01 -1.20681E+01 -1.20462E+01
 1.56439E+00  6.80532E-01 -1.17410E+01 -1.17182E+01
 1.56439E+00  7.48862E-01 -1.13431E+01 -1.13189E+01
 1.56439E+00  8.24169E-01 -1.08602E+01 -1.08339E+01
 1.56439E+00  9.06863E-01 -1.02762E+01 -1.02484E+01
 1.56439E+00  9.97223E-01 -9.57359E+00 -9.54312E+00
 1.56439E+00  1.09539E+00 -8.73363E+00 -8.69828E+00
 1.56439E+00  1.20137E+00 -7.73691E+00 -7.69307E+00
 1.56439E+00  1.31504E+00 -6.56461E+00 -6.51159E+00
 1.56439E+00  1.43615E+00 -5.20207E+00 -5.13632E+00
 1.56439E+00  1.56439E+00 -3.64638E+00 -3.57603E+00
 1.56439E+00  1.69937E+00 -1.91788E+00 -1.86681E+00
 1.56439E+00  1.84067E+00 -1.22820E-01 -9.41709E-02
 1.56439E+00  1.98786E+00  8.90773E-01  9.05186E-01
 1.56439E+00  2.14050E+00  2.99344E-01  3.07806E-01
 1.56439E+00  2.29816E+00  3.01644E-02  3.50118E-02
 1.56439E+00  2.46044E+00  1.83781E-03  4.09134E-03
 1.56439E+00  2.62696E+00  7.75955E-05  8.26579E-04
 1.56439E+00  2.79736E+00  2.29008E-06  6.99197E-05
 1.56439E+00  2.97132E+00  4.80365E-08 -9.97708E-05
 1.56439E+00  3.14854E+00  0.00000E+00  0.00000E+00

 1.69937E+00  0.00000E+00 -8.87837E+00 -8.86911E+00
 1.69937E+00  2.45266E-02 -8.87650E+00 -8.86723E+00
 1.69937E+00  4.90675E-02 -8.87173E+00 -8.86252E+00
 1.69937E+00  7.36595E-02 -8.86343E+00 -8.85407E+00
 1.69937E+00  9.83643E-02 -8.85188E+00 -8.84258E+00
 1.69937E+00  1.23269E-01 -8.83692E+00 -8.82752E+00
 1.69937E+00  1.48485E-01 -8.81837E+00 -8.80895E+00
 1.69937E+00  1.74155E-01 -8.79597E+00 -8.78644E+00
 1.69937E+00  2.00447E-01 -8.76933E+00 -8.75976E+00
 1.69937E+00  2.27564E-01 -8.73792E+00 -8.72834E+00
 1.69937E+00  2.55742E-01 -8.70104E+00 -8.69116E+00
 1.69937E+00  2.85260E-01 -8.65776E+00 -8.64795E+00
 1.69937E+00  3.16438E-01 -8.60686E+00 -8.59677E+00
 1.69937E+00  3.49646E-01 -8.54677E+00 -8.53653E+00
 1.69937E+00  3.85304E-01 -8.47545E+00 -8.46486E+00
 1.69937E+00  4.23888E-01 -8.39031E+00 -8.37952E+00
 1.69937E+00  4.65926E-01 -8.28808E+00 -8.27722E+00
 1.69937E+00  5.11992E-01 -8.16463E+00 -8.15327E+00
 1.69937E+00  5.62698E-01 -8.01485E+00 -8.00295E+00
 1.69937E+00  6.18671E-01 -7.83245E+00 -7.82026E+00
 1.69937E+00  6.80532E-01 -7.60986E+00 -7.59682E+00
 1.69937E+00  7.48862E-01 -7.33811E+00 -7.32411E+00
 1.69937E+00  8.24169E-01 -7.00684E+00 -6.99148E+00
 1.69937E+00  9.06863E-01 -6.60431E+00 -6.58738E+00
 1.69937E+00  9.97223E-01 -6.11756E+00 -6.09922E+00
 1.69937E+00  1.09539E+00 -5.53265E+00 -5.51183E+00
 1.69937E+00  1.20137E+00 -4.83478E+00 -4.81027E+00
 1.69937E+00  1.31504E+00 -4.00874E+00 -3.97989E+00
 1.69937E+00  1.43615E+00 -3.03992E+00 -3.00045E+00
 1.69937E+00  1.56439E+00 -1.91788E+00 -1.86681E+00
 1.69937E+00  1.69937E+00 -6.49318E-01 -6.02038E-01
 1.69937E+00  1.84067E+00  6.53314E-01  6.87739E-01
 1.69937E+00  1.98786E+00  1.14263E+00  1.16321E+00
 1.69937E+00  2.14050E+00  3.14995E-01  3.25608E-01
 1.69937E+00  2.29816E+00  2.97971E-02  3.54766E-02
 1.69937E+00  2.46044E+00  1.76581E-03  5.21534E-03
 1.69937E+00  2.62696E+00  7.36045E-05  1.58387E-03
 1.69937E+00  2.79736E+00  2.15828E-06  1.75744E-04
 1.69937E+00  2.97132E+00  4.51558E-08 -1.93749E-04
 1.69937E+00  3.14854E+00  0.00000E+00  0.00000E+00

 1.84067E+00  0.00000E+00 -4.20096E+00 -4.19755E+00
 1.84067E+00  2.45266E-02 -4.19986E+00 -4.19646E+00
 1.84067E+00  4.90675E-02 -4.19727E+00 -4.19386E+00
 1.84067E+00  7.36595E-02 -4.19268E+00 -4.18918E+00
 1.84067E+00  9.83643E-02 -4.18637E+00 -4.18286E+00
 1.84067E+00  1.23269E-01 -4.17820E+00 -4.17466E+00
 1.84067E+00  1.48485E-01 -4.16811E+00 -4.16453E+00
 1.84067E+00  1.74155E-01 -4.15591E+00 -4.15219E+00
 1.84067E+00  2.00447E-01 -4.14141E+00 -4.13774E+00
 1.84067E+00  2.27564E-01 -4.12430E+00 -4.12049E+00
 1.84067E+00  2.55742E-01 -4.10420E+00 -4.10020E+00
 1.84067E+00  2.85260E-01 -4.08058E+00 -4.07650E+00
 1.84067E+00  3.16438E-01 -4.05276E+00 -4.04849E+00
 1.84067E+00  3.49646E-01 -4.01985E+00 -4.01544E+00
 1.84067E+00  3.85304E-01 -3.98071E+00 -3.97602E+00
 1.84067E+00  4.23888E-01 -3.93387E+00 -3.92899E+00
 1.84067E+00  4.65926E-01 -3.87746E+00 -3.87233E+00
 1.84067E+00  5.11992E-01 -3.80908E+00 -3.80360E+00
 1.84067E+00  5.62698E-01 -3.72576E+00 -3.71981E+00
 1.84067E+00  6.18671E-01 -3.62379E+00 -3.61748E+00
 1.84067E+00  6.80532E-01 -3.49863E+00 -3.49163E+00
 1.84067E+00  7.48862E-01 -3.34479E+00 -3.33706E+00
 1.84067E+00  8.24169E-01 -3.15582E+00 -3.14726E+00
 1.84067E+00  9.06863E-01 -2.92423E+00 -2.91437E+00
 1.84067E+00  9.97223E-01 -2.64157E+00 -2.63063E+00
 1.84067E+00  1.09539E+00 -2.29857E+00 -2.28632E+00
 1.84067E+00  1.20137E+00 -1.88531E+00 -1.87107E+00
 1.84067E+00  1.31504E+00 -1.39141E+00 -1.37481E+00
 1.84067E+00  1.43615E+00 -8.06631E-01 -7.85817E-01
 1.84067E+00  1.56439E+00 -1.22820E-01 -9.41709E-02
 1.84067E+00  1.69937E+00  6.53314E-01  6.87739E-01
 1.84067E+00  1.84067E+00  1.39940E+00  1.43178E+00
 1.84067E+00  1.98786E+00  1.32659E+00  1.35148E+00
 1.84067E+00  2.14050E+00  3.10412E-01  3.26576E-01
 1.84067E+00  2.29816E+00  2.74437E-02  3.64328E-02
 1.84067E+00  2.46044E+00  1.57381E-03  5.77938E-03
 1.84067E+00  2.62696E+00  6.45608E-05  1.78057E-03
 1.84067E+00  2.79736E+00  1.87754E-06  6.50291E-04
 1.84067E+00  2.97132E+00  3.91543E-08  1.83594E-04
 1.84067E+00  3.14854E+00  0.00000E+00  0.00000E+00

 1.98786E+00  0.00000E+00 -3.65378E-01 -3.64900E-01
 1.98786E+00  2.45266E-02 -3.65027E-01 -3.64565E-01
 1.98786E+00  4.90675E-02 -3.64345E-01 -3.63864E-01
 1.98786E+00  7.36595E-02 -3.63097E-01 -3.62602E-01
 1.98786E+00  9.83643E-02 -3.61434E-01 -3.60915E-01
 1.98786E+00  1.23269E-01 -3.59304E-01 -3.58746E-01
 1.98786E+00  1.48485E-01 -3.56686E-01 -3.56069E-01
 1.98786E+00  1.74155E-01 -3.53531E-01 -3.52879E-01
 1.98786E+00  2.00447E-01 -3.49776E-01 -3.49084E-01
 1.98786E+00  2.27564E-01 -3.45341E-01 -3.44528E-01
 1.98786E+00  2.55742E-01 -3.40116E-01 -3.39288E-01
 1.98786E+00  2.85260E-01 -3.33956E-01 -3.32986E-01
 1.98786E+00  3.16438E-01 -3.26672E-01 -3.25606E-01
 1.98786E+00  3.49646E-01 -3.18016E-01 -3.16833E-01
 1.98786E+00  3.85304E-01 -3.07665E-01 -3.06309E-01
 1.98786E+00  4.23888E-01 -2.95199E-01 -2.93683E-01
 1.98786E+00  4.65926E-01 -2.80072E-01 -2.78281E-01
 1.98786E+00  5.11992E-01 -2.61580E-01 -2.59523E-01
 1.98786E+00  5.62698E-01 -2.38814E-01 -2.36418E-01
 1.98786E+00  6.18671E-01 -2.10616E-01 -2.07745E-01
 1.98786E+00  6.80532E-01 -1.75520E-01 -1.72238E-01
 1.98786E+00  7.48862E-01 -1.31696E-01 -1.27830E-01
 1.98786E+00  8.24169E-01 -7.68999E-02 -7.24431E-02
 1.98786E+00  9.06863E-01 -8.42508E-03 -3.16625E-03
 1.98786E+00  9.97223E-01  7.69186E-02  8.31910E-02
 1.98786E+00  1.09539E+00  1.82784E-01  1.90028E-01
 1.98786E+00  1.20137E+00  3.13189E-01  3.22110E-01
 1.98786E+00  1.31504E+00  4.72326E-01  4.82621E-01
 1.98786E+00  1.43615E+00  6.64148E-01  6.75216E-01
 1.98786E+00  1.56439E+00  8.90773E-01  9.05186E-01
 1.98786E+00  1.69937E+00  1.14263E+00  1.16321E+00
 1.98786E+00  1.84067E+00  1.32659E+00  1.35148E+00
 1.98786E+00  1.98786E+00  9.62205E-01  9.87918E-01
 1.98786E+00  2.14050E+00  1.97427E-01  2.19447E-01
 1.98786E+00  2.29816E+00  1.62862E-02  2.96429E-02
 1.98786E+00  2.46044E+00  8.99041E-04  6.01264E-03
 1.98786E+00  2.62696E+00  3.61495E-05  1.93016E-03
 1.98786E+00  2.79736E+00  1.03975E-06  1.27189E-03
 1.98786E+00  2.97132E+00  2.15764E-08  7.06057E-04
 1.98786E+00  3.14854E+00  0.00000E+00  0.00000E+00

 2.14050E+00  0.00000E+00  2.31467E-01  2.31343E-01
 2.14050E+00  2.45266E-02  2.31491E-01  2.31366E-01
 2.14050E+00  4.90675E-02  2.31507E-01  2.31384E-01
 2.14050E+00  7.36595E-02  2.31544E-01  2.31425E-01
 2.14050E+00  9.83643E-02  2.31579E-01  2.31464E-01
 2.14050E+00  1.23269E-01  2.31617E-01  2.31508E-01
 2.14050E+00  1.48485E-01  2.31658E-01  2.31557E-01
 2.14050E+00  1.74155E-01  2.31705E-01  2.31612E-01
 2.14050E+00  2.00447E-01  2.31759E-01  2.31677E-01
 2.14050E+00  2.27564E-01  2.31824E-01  2.31760E-01
 2.14050E+00  2.55742E-01  2.31902E-01  2.31861E-01
 2.14050E+00  2.85260E-01  2.31999E-01  2.31979E-01
 2.14050E+00  3.16438E-01  2.32119E-01  2.32137E-01
 2.14050E+00  3.49646E-01  2.32271E-01  2.32334E-01
 2.14050E+00  3.85304E-01  2.32466E-01  2.32582E-01
 2.14050E+00  4.23888E-01  2.32721E-01  2.32907E-01
 2.14050E+00  4.65926E-01  2.33058E-01  2.33328E-01
 2.14050E+00  5.11992E-01  2.33508E-01  2.33906E-01
 2.14050E+00  5.62698E-01  2.34119E-01  2.34701E-01
 2.14050E+00  6.18671E-01  2.34955E-01  2.35770E-01
 2.14050E+00  6.80532E-01  2.36107E-01  2.37167E-01
 2.14050E+00  7.48862E-01  2.37704E-01  2.39174E-01
 2.14050E+00  8.24169E-01  2.39919E-01  2.41826E-01
 2.14050E+00  9.06863E-01  2.42987E-01  2.45545E-01
 2.14050E+00  9.97223E-01  2.47207E-01  2.50321E-01
 2.14050E+00  1.09539E+00  2.52949E-01  2.56798E-01
 2.14050E+00  1.20137E+00  2.60645E-01  2.65491E-01
 2.14050E+00  1.31504E+00  2.70759E-01  2.76546E-01
 2.14050E+00  1.43615E+00  2.83682E-01  2.90658E-01
 2.14050E+00  1.56439E+00  2.99344E-01  3.07806E-01
 2.14050E+00  1.69937E+00  3.14995E-01  3.25608E-01
 2.14050E+00  1.84067E+00  3.10412E-01  3.26576E-01
 2.14050E+00  1.98786E+00  1.97427E-01  2.19447E-01
 2.14050E+00  2.14050E+00  3.68504E-02  5.98814E-02
 2.14050E+00  2.29816E+00  2.85212E-03  1.88783E-02
 2.14050E+00  2.46044E+00  1.51079E-04  7.44212E-03
 2.14050E+00  2.62696E+00  5.92564E-06  3.11671E-03
 2.14050E+00  2.79736E+00  1.67688E-07  1.69173E-03
 2.14050E+00  2.97132E+00  3.44529E-09  7.89490E-04
 2.14050E+00  3.14854E+00  0.00000E+00  0.00000E+00

 2.29816E+00  0.00000E+00  3.29458E-02  3.28583E-02
 2.29816E+00  2.45266E-02  3.29457E-02  3.28617E-02
 2.29816E+00  4.90675E-02  3.29417E-02  3.28547E-02
 2.29816E+00  7.36595E-02  3.29356E-02  3.28507E-02
 2.29816E+00  9.83643E-02  3.29256E-02  3.28375E-02
 2.29816E+00  1.23269E-01  3.29121E-02  3.28203E-02
 2.29816E+00  1.48485E-01  3.28948E-02  3.27946E-02
 2.29816E+00  1.74155E-01  3.28736E-02  3.27759E-02
 2.29816E+00  2.00447E-01  3.28484E-02  3.27457E-02
 2.29816E+00  2.27564E-01  3.28187E-02  3.27030E-02
 2.29816E+00  2.55742E-01  3.27840E-02  3.26867E-02
 2.29816E+00  2.85260E-01  3.27435E-02  3.26279E-02
 2.29816E+00  3.16438E-01  3.26964E-02  3.25898E-02
 2.29816E+00  3.49646E-01  3.26415E-02  3.25415E-02
 2.29816E+00  3.85304E-01  3.25774E-02  3.24803E-02
 2.29816E+00  4.23888E-01  3.25023E-02  3.24202E-02
 2.29816E+00  4.65926E-01  3.24143E-02  3.23297E-02
 2.29816E+00  5.11992E-01  3.23111E-02  3.22608E-02
 2.29816E+00  5.62698E-01  3.21904E-02  3.21989E-02
 2.29816E+00  6.18671E-01  3.20499E-02  3.21141E-02
 2.29816E+00  6.80532E-01  3.18877E-02  3.20479E-02
 2.29816E+00  7.48862E-01  3.17032E-02  3.20333E-02
 2.29816E+00  8.24169E-01  3.14975E-02  3.20367E-02
 2.29816E+00  9.06863E-01  3.12741E-02  3.21351E-02
 2.29816E+00  9.97223E-01  3.10407E-02  3.21620E-02
 2.29816E+00  1.09539E+00  3.08087E-02  3.24058E-02
 2.29816E+00  1.20137E+00  3.05941E-02  3.27344E-02
 2.29816E+00  1.31504E+00  3.04145E-02  3.32753E-02
 2.29816E+00  1.43615E+00  3.02812E-02  3.42750E-02
 2.29816E+00  1.56439E+00  3.01644E-02  3.50118E-02
 2.29816E+00  1.69937E+00  2.97971E-02  3.54766E-02
 2.29816E+00  1.84067E+00  2.74437E-02  3.64328E-02
 2.29816E+00  1.98786E+00  1.62862E-02  2.96429E-02
 2.29816E+00  2.14050E+00  2.85212E-03  1.88783E-02
 2.29816E+00  2.29816E+00  2.09369E-04  1.51418E-02
 2.29816E+00  2.46044E+00  1.06521E-05  1.09182E-02
 2.29816E+00  2.62696E+00  4.06654E-07  5.87137E-03
 2.29816E+00  2.79736E+00  1.12930E-08  1.92872E-03
 2.29816E+00  2.97132E+00  2.29479E-10  3.15607E-04
 2.29816E+00  3.14854E+00  0.00000E+00  0.00000E+00

 2.46044E+00  0.00000E+00  2.23746E-03  2.24689E-03
 2.46044E+00  2.45266E-02  2.23739E-03  2.24610E-03
 2.46044E+00  4.90675E-02  2.23703E-03  2.24630E-03
 2.46044E+00  7.36595E-02  2.23645E-03  2.24535E-03
 2.46044E+00  9.83643E-02  2.23555E-03  2.24506E-03
 2.46044E+00  1.23269E-01  2.23436E-03  2.24461E-03
 2.46044E+00  1.48485E-01  2.23286E-03  2.24481E-03
 2.46044E+00  1.74155E-01  2.23103E-03  2.24242E-03
 2.46044E+00  2.00447E-01  2.22884E-03  2.24123E-03
 2.46044E+00  2.27564E-01  2.22627E-03  2.24128E-03
 2.46044E+00  2.55742E-01  2.22325E-03  2.23475E-03
 2.46044E+00  2.85260E-01  2.21972E-03  2.23472E-03
 2.46044E+00  3.16438E-01  2.21559E-03  2.22929E-03
 2.46044E+00  3.49646E-01  2.21075E-03  2.22328E-03
 2.46044E+00  3.85304E-01  2.20504E-03  2.21774E-03
 2.46044E+00  4.23888E-01  2.19830E-03  2.20929E-03
 2.46044E+00  4.65926E-01  2.19031E-03  2.20279E-03
 2.46044E+00  5.11992E-01  2.18079E-03  2.18943E-03
 2.46044E+00  5.62698E-01  2.16944E-03  2.17047E-03
 2.46044E+00  6.18671E-01  2.15591E-03  2.15402E-03
 2.46044E+00  6.80532E-01  2.13982E-03  2.13421E-03
 2.46044E+00  7.48862E-01  2.12079E-03  2.10356E-03
 2.46044E+00  8.24169E-01  2.09845E-03  2.09997E-03
 2.46044E+00  9.06863E-01  2.07251E-03  2.07516E-03
 2.46044E+00  9.97223E-01  2.04281E-03  2.17857E-03
 2.46044E+00  1.09539E+00  2.00934E-03  2.37781E-03
 2.46044E+00  1.20137E+00  1.97226E-03  2.64240E-03
 2.46044E+00  1.31504E+00  1.93179E-03  3.10484E-03
 2.46044E+00  1.43615E+00  1.88780E-03  3.54200E-03
 2.46044E+00  1.56439E+00  1.83781E-03  4.09134E-03
 2.46044E+00  1.69937E+00  1.76581E-03  5.21534E-03
 2.46044E+00  1.84067E+00  1.57381E-03  5.77938E-03
 2.46044E+00  1.98786E+00  8.99041E-04  6.01264E-03
 2.46044E+00  2.14050E+00  1.51079E-04  7.44212E-03
 2.46044E+00  2.29816E+00  1.06521E-05  1.09182E-02
 2.46044E+00  2.46044E+00  5.22619E-07  1.20684E-02
 2.46044E+00  2.62696E+00  1.94009E-08  8.19914E-03
 2.46044E+00  2.79736E+00  5.27408E-10  3.41137E-03
 2.46044E+00  2.97132E+00  1.10197E-11  1.07696E-03
 2.46044E+00  3.14854E+00  0.00000E+00  0.00000E+00

 2.62696E+00  0.00000E+00  9.83960E-05  1.17570E-04
 2.62696E+00  2.45266E-02  9.83917E-05  1.16423E-04
 2.62696E+00  4.90675E-02  9.83750E-05  1.17408E-04
 2.62696E+00  7.36595E-02  9.83471E-05  1.16768E-04
 2.62696E+00  9.83643E-02  9.83056E-05  1.17774E-04
 2.62696E+00  1.23269E-01  9.82505E-05  1.18984E-04
 2.62696E+00  1.48485E-01  9.81811E-05  1.21606E-04
 2.62696E+00  1.74155E-01  9.80968E-05  1.20922E-04
 2.62696E+00  2.00447E-01  9.79963E-05  1.22533E-04
 2.62696E+00  2.27564E-01  9.78777E-05  1.26722E-04
 2.62696E+00  2.55742E-01  9.77386E-05  1.21391E-04
 2.62696E+00  2.85260E-01  9.75757E-05  1.27125E-04
 2.62696E+00  3.16438E-01  9.73847E-05  1.25125E-04
 2.62696E+00  3.49646E-01  9.71603E-05  1.23684E-04
 2.62696E+00  3.85304E-01  9.68954E-05  1.23841E-04
 2.62696E+00  4.23888E-01  9.65814E-05  1.20877E-04
 2.62696E+00  4.65926E-01  9.62075E-05  1.23264E-04
 2.62696E+00  5.11992E-01  9.57605E-05  1.16245E-04
 2.62696E+00  5.62698E-01  9.52248E-05  1.03133E-04
 2.62696E+00  6.18671E-01  9.45818E-05  9.41920E-05
 2.62696E+00  6.80532E-01  9.38109E-05  7.74070E-05
 2.62696E+00  7.48862E-01  9.28895E-05  4.46910E-05
 2.62696E+00  8.24169E-01  9.17941E-05  2.37440E-05
 2.62696E+00  9.06863E-01  9.05024E-05 -2.54655E-05
 2.62696E+00  9.97223E-01  8.89942E-05  1.69870E-05
 2.62696E+00  1.09539E+00  8.72538E-05  8.51000E-05
 2.62696E+00  1.20137E+00  8.52696E-05  1.88666E-04
 2.62696E+00  1.31504E+00  8.30318E-05  3.94345E-04
 2.62696E+00  1.43615E+00  8.05142E-05  5.31005E-04
 2.62696E+00  1.56439E+00  7.75955E-05  8.26579E-04
 2.62696E+00  1.69937E+00  7.36045E-05  1.58387E-03
 2.62696E+00  1.84067E+00  6.45608E-05  1.78057E-03
 2.62696E+00  1.98786E+00  3.61495E-05  1.93016E-03
 2.62696E+00  2.14050E+00  5.92564E-06  3.11671E-03
 2.62696E+00  2.29816E+00  4.06654E-07  5.87137E-03
 2.62696E+00  2.46044E+00  1.94010E-08  8.19914E-03
 2.62696E+00  2.62696E+00  7.03711E-10  8.23921E-03
 2.62696E+00  2.79736E+00  1.89633E-11  6.56069E-03
 2.62696E+00  2.97132E+00  1.45113E-12  3.96587E-03
 2.62696E+00  3.14854E+00  0.00000E+00  0.00000E+00

 2.79736E+00  0.00000E+00  2.95227E-06 -3.32607E-06
 2.79736E+00  2.45266E-02  2.95114E-06 -3.11732E-06
 2.79736E+00  4.90675E-02  2.95054E-06 -3.24667E-06
 2.79736E+00  7.36595E-02  2.94973E-06 -3.19614E-06
 2.79736E+00  9.83643E-02  2.94846E-06 -3.45330E-06
 2.79736E+00  1.23269E-01  2.94681E-06 -3.70562E-06
 2.79736E+00  1.48485E-01  2.94473E-06 -4.44359E-06
 2.79736E+00  1.74155E-01  2.94221E-06 -4.21140E-06
 2.79736E+00  2.00447E-01  2.93921E-06 -4.61647E-06
 2.79736E+00  2.27564E-01  2.93566E-06 -5.65496E-06
 2.79736E+00  2.55742E-01  2.93150E-06 -4.38123E-06
 2.79736E+00  2.85260E-01  2.92663E-06 -5.83887E-06
 2.79736E+00  3.16438E-01  2.92091E-06 -5.35672E-06
 2.79736E+00  3.49646E-01  2.91419E-06 -5.10741E-06
 2.79736E+00  3.85304E-01  2.90624E-06 -5.19828E-06
 2.79736E+00  4.23888E-01  2.89681E-06 -4.55415E-06
 2.79736E+00  4.65926E-01  2.88555E-06 -5.23730E-06
 2.79736E+00  5.11992E-01  2.87207E-06 -3.58091E-06
 2.79736E+00  5.62698E-01  2.85585E-06 -6.28738E-07
 2.79736E+00  6.18671E-01  2.83633E-06  1.33623E-06
 2.79736E+00  6.80532E-01  2.81282E-06  5.25655E-06
 2.79736E+00  7.48862E-01  2.78458E-06  1.30619E-05
 2.79736E+00  8.24169E-01  2.75079E-06  1.83328E-05
 2.79736E+00  9.06863E-01  2.71064E-06  3.05220E-05
 2.79736E+00  9.97223E-01  2.66331E-06  2.25829E-05
 2.79736E+00  1.09539E+00  2.60808E-06  1.18030E-05
 2.79736E+00  1.20137E+00  2.54429E-06 -4.42412E-06
 2.79736E+00  1.31504E+00  2.47126E-06 -2.03412E-05
 2.79736E+00  1.43615E+00  2.38782E-06  1.42341E-05
 2.79736E+00  1.56439E+00  2.29008E-06  6.99197E-05
 2.79736E+00  1.69937E+00  2.15828E-06  1.75744E-04
 2.79736E+00  1.84067E+00  1.87754E-06  6.50291E-04
 2.79736E+00  1.98786E+00  1.03974E-06  1.27189E-03
 2.79736E+00  2.14050E+00  1.67688E-07  1.69173E-03
 2.79736E+00  2.29816E+00  1.12930E-08  1.92872E-03
 2.79736E+00  2.46044E+00  5.27485E-10  3.41137E-03
 2.79736E+00  2.62696E+00  1.92181E-11  6.56069E-03
 2.79736E+00  2.79736E+00  2.42397E-12  8.18415E-03
 2.79736E+00  2.97132E+00 -4.82173E-13  6.08435E-03
 2.79736E+00  3.14854E+00  0.00000E+00  0.00000E+00

 2.97132E+00  0.00000E+00  5.98276E-08 -1.08758E-05
 2.97132E+00  2.45266E-02  6.19945E-08 -1.03685E-05
 2.97132E+00  4.90675E-02  6.20607E-08 -1.07714E-05
 2.97132E+00  7.36595E-02  6.20388E-08 -1.05524E-05
 2.97132E+00  9.83643E-02  6.20347E-08 -1.10602E-05
 2.97132E+00  1.23269E-01  6.19989E-08 -1.16237E-05
 2.97132E+00  1.48485E-01  6.19500E-08 -1.29952E-05
 2.97132E+00  1.74155E-01  6.18975E-08 -1.26220E-05
 2.97132E+00  2.00447E-01  6.18375E-08 -1.34482E-05
 2.97132E+00  2.27564E-01  6.17655E-08 -1.55027E-05
 2.97132E+00  2.55742E-01  6.16793E-08 -1.29873E-05
 2.97132E+00  2.85260E-01  6.15788E-08 -1.58447E-05
 2.97132E+00  3.16438E-01  6.14631E-08 -1.49429E-05
 2.97132E+00  3.49646E-01  6.13267E-08 -1.43923E-05
 2.97132E+00  3.85304E-01  6.11636E-08 -1.45783E-05
 2.97132E+00  4.23888E-01  6.09682E-08 -1.32958E-05
 2.97132E+00  4.65926E-01  6.07359E-08 -1.46154E-05
 2.97132E+00  5.11992E-01  6.04589E-08 -1.13872E-05
 2.97132E+00  5.62698E-01  6.01241E-08 -5.38706E-06
 2.97132E+00  6.18671E-01  5.97205E-08 -1.36976E-06
 2.97132E+00  6.80532E-01  5.92334E-08  6.53986E-06
 2.97132E+00  7.48862E-01  5.86457E-08  2.21394E-05
 2.97132E+00  8.24169E-01  5.79403E-08  3.28586E-05
 2.97132E+00  9.06863E-01  5.70992E-08  5.71786E-05
 2.97132E+00  9.97223E-01  5.61012E-08  4.09196E-05
 2.97132E+00  1.09539E+00  5.49292E-08  1.71843E-05
 2.97132E+00  1.20137E+00  5.35659E-08 -1.98233E-05
 2.97132E+00  1.31504E+00  5.19921E-08 -8.07805E-05
 2.97132E+00  1.43615E+00  5.01764E-08 -7.84551E-05
 2.97132E+00  1.56439E+00  4.80366E-08 -9.97708E-05
 2.97132E+00  1.69937E+00  4.51554E-08 -1.93749E-04
 2.97132E+00  1.84067E+00  3.91541E-08  1.83594E-04
 2.97132E+00  1.98786E+00  2.15773E-08  7.06057E-04
 2.97132E+00  2.14050E+00  3.44549E-09  7.89490E-04
 2.97132E+00  2.29816E+00  2.29357E-10  3.15607E-04
 2.97132E+00  2.46044E+00  1.09952E-11  1.07696E-03
 2.97132E+00  2.62696E+00  1.77231E-12  3.96587E-03
 2.97132E+00  2.79736E+00 -9.81473E-13  6.08435E-03
 2.97132E+00  2.97132E+00 -4.49158E-12  5.31514E-03
 2.97132E+00  3.14854E+00  0.00000E+00  0.00000E+00

 3.14854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.14854E+00  2.45266E-02  0.00000E+00  0.00000E+00
 3.14854E+00  4.90675E-02  0.00000E+00  0.00000E+00
 3.14854E+00  7.36595E-02  0.00000E+00  0.00000E+00
 3.14854E+00  9.83643E-02  0.00000E+00  0.00000E+00
 3.14854E+00  1.23269E-01  0.00000E+00  0.00000E+00
 3.14854E+00  1.48485E-01  0.00000E+00  0.00000E+00
 3.14854E+00  1.74155E-01  0.00000E+00  0.00000E+00
 3.14854E+00  2.00447E-01  0.00000E+00  0.00000E+00
 3.14854E+00  2.27564E-01  0.00000E+00  0.00000E+00
 3.14854E+00  2.55742E-01  0.00000E+00  0.00000E+00
 3.14854E+00  2.85260E-01  0.00000E+00  0.00000E+00
 3.14854E+00  3.16438E-01  0.00000E+00  0.00000E+00
 3.14854E+00  3.49646E-01  0.00000E+00  0.00000E+00
 3.14854E+00  3.85304E-01  0.00000E+00  0.00000E+00
 3.14854E+00  4.23888E-01  0.00000E+00  0.00000E+00
 3.14854E+00  4.65926E-01  0.00000E+00  0.00000E+00
 3.14854E+00  5.11992E-01  0.00000E+00  0.00000E+00
 3.14854E+00  5.62698E-01  0.00000E+00  0.00000E+00
 3.14854E+00  6.18671E-01  0.00000E+00  0.00000E+00
 3.14854E+00  6.80532E-01  0.00000E+00  0.00000E+00
 3.14854E+00  7.48862E-01  0.00000E+00  0.00000E+00
 3.14854E+00  8.24169E-01  0.00000E+00  0.00000E+00
 3.14854E+00  9.06863E-01  0.00000E+00  0.00000E+00
 3.14854E+00  9.97223E-01  0.00000E+00  0.00000E+00
 3.14854E+00  1.09539E+00  0.00000E+00  0.00000E+00
 3.14854E+00  1.20137E+00  0.00000E+00  0.00000E+00
 3.14854E+00  1.31504E+00  0.00000E+00  0.00000E+00
 3.14854E+00  1.43615E+00  0.00000E+00  0.00000E+00
 3.14854E+00  1.56439E+00  0.00000E+00  0.00000E+00
 3.14854E+00  1.69937E+00  0.00000E+00  0.00000E+00
 3.14854E+00  1.84067E+00  0.00000E+00  0.00000E+00
 3.14854E+00  1.98786E+00  0.00000E+00  0.00000E+00
 3.14854E+00  2.14050E+00  0.00000E+00  0.00000E+00
 3.14854E+00  2.29816E+00  0.00000E+00  0.00000E+00
 3.14854E+00  2.46044E+00  0.00000E+00  0.00000E+00
 3.14854E+00  2.62696E+00  0.00000E+00  0.00000E+00
 3.14854E+00  2.79736E+00  0.00000E+00  0.00000E+00
 3.14854E+00  2.97132E+00  0.00000E+00  0.00000E+00
 3.14854E+00  3.14854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF0.20 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -6.61982E+01
 0.00000E+00  3.04268E-02 -7.97632E+01 -6.61514E+01
 0.00000E+00  6.08675E-02 -7.95131E+01 -6.60168E+01
 0.00000E+00  9.13580E-02 -7.90998E+01 -6.58216E+01
 0.00000E+00  1.21958E-01 -7.85279E+01 -6.55161E+01
 0.00000E+00  1.52752E-01 -7.78027E+01 -6.51523E+01
 0.00000E+00  1.83848E-01 -7.69294E+01 -6.47236E+01
 0.00000E+00  2.15383E-01 -7.59120E+01 -6.42282E+01
 0.00000E+00  2.47516E-01 -7.47536E+01 -6.36467E+01
 0.00000E+00  2.80440E-01 -7.34555E+01 -6.30090E+01
 0.00000E+00  3.14375E-01 -7.20168E+01 -6.23652E+01
 0.00000E+00  3.49576E-01 -7.04347E+01 -6.18000E+01
 0.00000E+00  3.86334E-01 -6.87038E+01 -6.15102E+01
 0.00000E+00  4.24978E-01 -6.68170E+01 -6.17479E+01
 0.00000E+00  4.65876E-01 -6.47646E+01 -6.09351E+01
 0.00000E+00  5.09439E-01 -6.25352E+01 -5.95892E+01
 0.00000E+00  5.56114E-01 -6.01164E+01 -5.78294E+01
 0.00000E+00  6.06386E-01 -5.74948E+01 -5.57130E+01
 0.00000E+00  6.60765E-01 -5.46577E+01 -5.32809E+01
 0.00000E+00  7.19776E-01 -5.15942E+01 -5.05329E+01
 0.00000E+00  7.83942E-01 -4.82964E+01 -4.74845E+01
 0.00000E+00  8.53765E-01 -4.47613E+01 -4.41447E+01
 0.00000E+00  9.29701E-01 -4.09920E+01 -4.05288E+01
 0.00000E+00  1.01214E+00 -3.70003E+01 -3.66596E+01
 0.00000E+00  1.10138E+00 -3.28088E+01 -3.25627E+01
 0.00000E+00  1.19763E+00 -2.84531E+01 -2.82786E+01
 0.00000E+00  1.30098E+00 -2.39814E+01 -2.38619E+01
 0.00000E+00  1.41142E+00 -1.94528E+01 -1.93738E+01
 0.00000E+00  1.52884E+00 -1.49317E+01 -1.48827E+01
 0.00000E+00  1.65305E+00 -1.04692E+01 -1.04413E+01
 0.00000E+00  1.78380E+00 -6.05430E+00 -6.04123E+00
 0.00000E+00  1.92077E+00 -1.80168E+00 -1.79810E+00
 0.00000E+00  2.06362E+00  2.72778E-01  2.72536E-01
 0.00000E+00  2.21199E+00  1.09402E-01  1.08972E-01
 0.00000E+00  2.36553E+00  1.13969E-02  1.14960E-02
 0.00000E+00  2.52387E+00  7.06727E-04  7.14339E-04
 0.00000E+00  2.68666E+00  2.97564E-05 -2.69174E-05
 0.00000E+00  2.85357E+00  8.75583E-07 -3.56374E-06
 0.00000E+00  3.02430E+00  0.00000E+00  1.43305E-05
 0.00000E+00  3.19854E+00  0.00000E+00  0.00000E+00

 3.04268E-02  0.00000E+00 -7.97632E+01 -6.61514E+01
 3.04268E-02  3.04268E-02 -7.96796E+01 -6.61134E+01
 3.04268E-02  6.08675E-02 -7.94306E+01 -6.59805E+01
 3.04268E-02  9.13580E-02 -7.90192E+01 -6.57825E+01
 3.04268E-02  1.21958E-01 -7.84498E+01 -6.55010E+01
 3.04268E-02  1.52752E-01 -7.77277E+01 -6.51161E+01
 3.04268E-02  1.83848E-01 -7.68579E+01 -6.46667E+01
 3.04268E-02  2.15383E-01 -7.58445E+01 -6.41518E+01
 3.04268E-02  2.47516E-01 -7.46903E+01 -6.35838E+01
 3.04268E-02  2.80440E-01 -7.33965E+01 -6.29857E+01
 3.04268E-02  3.14375E-01 -7.19623E+01 -6.23866E+01
 3.04268E-02  3.49576E-01 -7.03846E+01 -6.18080E+01
 3.04268E-02  3.86334E-01 -6.86582E+01 -6.16033E+01
 3.04268E-02  4.24978E-01 -6.67756E+01 -6.16165E+01
 3.04268E-02  4.65876E-01 -6.47272E+01 -6.08849E+01
 3.04268E-02  5.09439E-01 -6.25016E+01 -5.95397E+01
 3.04268E-02  5.56114E-01 -6.00863E+01 -5.77987E+01
 3.04268E-02  6.06386E-01 -5.74680E+01 -5.56799E+01
 3.04268E-02  6.60765E-01 -5.46339E+01 -5.32566E+01
 3.04268E-02  7.19776E-01 -5.15731E+01 -5.05110E+01
 3.04268E-02  7.83942E-01 -4.82778E+01 -4.74646E+01
 3.04268E-02  8.53765E-01 -4.47450E+01 -4.41237E+01
 3.04268E-02  9.29701E-01 -4.09778E+01 -4.05155E+01
 3.04268E-02  1.01214E+00 -3.69881E+01 -3.66487E+01
 3.04268E-02  1.10138E+00 -3.27984E+01 -3.25519E+01
 3.04268E-02  1.19763E+00 -2.84444E+01 -2.82698E+01
 3.04268E-02  1.30098E+00 -2.39743E+01 -2.38541E+01
 3.04268E-02  1.41142E+00 -1.94472E+01 -1.93678E+01
 3.04268E-02  1.52884E+00 -1.49274E+01 -1.48781E+01
 3.04268E-02  1.65305E+00 -1.04661E+01 -1.04380E+01
 3.04268E-02  1.78380E+00 -6.05231E+00 -6.03921E+00
 3.04268E-02  1.92077E+00 -1.80078E+00 -1.79719E+00
 3.04268E-02  2.06362E+00  2.72917E-01  2.72675E-01
 3.04268E-02  2.21199E+00  1.09403E-01  1.08976E-01
 3.04268E-02  2.36553E+00  1.13964E-02  1.14955E-02
 3.04268E-02  2.52387E+00  7.06680E-04  7.14165E-04
 3.04268E-02  2.68666E+00  2.97531E-05 -2.68736E-05
 3.04268E-02  2.85357E+00  8.74365E-07 -3.51680E-06
 3.04268E-02  3.02430E+00  0.00000E+00  1.43290E-05
 3.04268E-02  3.19854E+00  0.00000E+00  0.00000E+00

 6.08675E-02  0.00000E+00 -7.95131E+01 -6.60168E+01
 6.08675E-02  3.04268E-02 -7.94306E+01 -6.59805E+01
 6.08675E-02  6.08675E-02 -7.91851E+01 -6.58763E+01
 6.08675E-02  9.13580E-02 -7.87792E+01 -6.56367E+01
 6.08675E-02  1.21958E-01 -7.82173E+01 -6.53456E+01
 6.08675E-02  1.52752E-01 -7.75044E+01 -6.50051E+01
 6.08675E-02  1.83848E-01 -7.66451E+01 -6.45523E+01
 6.08675E-02  2.15383E-01 -7.56433E+01 -6.40926E+01
 6.08675E-02  2.47516E-01 -7.45016E+01 -6.35126E+01
 6.08675E-02  2.80440E-01 -7.32208E+01 -6.29303E+01
 6.08675E-02  3.14375E-01 -7.17999E+01 -6.23574E+01
 6.08675E-02  3.49576E-01 -7.02354E+01 -6.19308E+01
 6.08675E-02  3.86334E-01 -6.85220E+01 -6.16863E+01
 6.08675E-02  4.24978E-01 -6.66520E+01 -6.13813E+01
 6.08675E-02  4.65876E-01 -6.46156E+01 -6.07022E+01
 6.08675E-02  5.09439E-01 -6.24013E+01 -5.94264E+01
 6.08675E-02  5.56114E-01 -5.99966E+01 -5.76827E+01
 6.08675E-02  6.06386E-01 -5.73880E+01 -5.55996E+01
 6.08675E-02  6.60765E-01 -5.45629E+01 -5.31700E+01
 6.08675E-02  7.19776E-01 -5.15104E+01 -5.04462E+01
 6.08675E-02  7.83942E-01 -4.82227E+01 -4.73988E+01
 6.08675E-02  8.53765E-01 -4.46967E+01 -4.40820E+01
 6.08675E-02  9.29701E-01 -4.09358E+01 -4.04728E+01
 6.08675E-02  1.01214E+00 -3.69519E+01 -3.66121E+01
 6.08675E-02  1.10138E+00 -3.27677E+01 -3.25219E+01
 6.08675E-02  1.19763E+00 -2.84188E+01 -2.82435E+01
 6.08675E-02  1.30098E+00 -2.39535E+01 -2.38338E+01
 6.08675E-02  1.41142E+00 -1.94308E+01 -1.93519E+01
 6.08675E-02  1.52884E+00 -1.49150E+01 -1.48657E+01
 6.08675E-02  1.65305E+00 -1.04574E+01 -1.04293E+01
 6.08675E-02  1.78380E+00 -6.04681E+00 -6.03376E+00
 6.08675E-02  1.92077E+00 -1.79840E+00 -1.79470E+00
 6.08675E-02  2.06362E+00  2.73220E-01  2.73008E-01
 6.08675E-02  2.21199E+00  1.09397E-01  1.08960E-01
 6.08675E-02  2.36553E+00  1.13940E-02  1.14942E-02
 6.08675E-02  2.52387E+00  7.06506E-04  7.14154E-04
 6.08675E-02  2.68666E+00  2.97454E-05 -2.77249E-05
 6.08675E-02  2.85357E+00  8.74123E-07 -3.49951E-06
 6.08675E-02  3.02430E+00  0.00000E+00  1.46840E-05
 6.08675E-02  3.19854E+00  0.00000E+00  0.00000E+00

 9.13580E-02  0.00000E+00 -7.90998E+01 -6.58216E+01
 9.13580E-02  3.04268E-02 -7.90192E+01 -6.57825E+01
 9.13580E-02  6.08675E-02 -7.87792E+01 -6.56367E+01
 9.13580E-02  9.13580E-02 -7.83822E+01 -6.54419E+01
 9.13580E-02  1.21958E-01 -7.78325E+01 -6.51907E+01
 9.13580E-02  1.52752E-01 -7.71344E+01 -6.48383E+01
 9.13580E-02  1.83848E-01 -7.62924E+01 -6.43915E+01
 9.13580E-02  2.15383E-01 -7.53096E+01 -6.38834E+01
 9.13580E-02  2.47516E-01 -7.41883E+01 -6.33911E+01
 9.13580E-02  2.80440E-01 -7.29288E+01 -6.28264E+01
 9.13580E-02  3.14375E-01 -7.15296E+01 -6.23761E+01
 9.13580E-02  3.49576E-01 -6.99869E+01 -6.20353E+01
 9.13580E-02  3.86334E-01 -6.82949E+01 -6.16749E+01
 9.13580E-02  4.24978E-01 -6.64457E+01 -6.11590E+01
 9.13580E-02  4.65876E-01 -6.44292E+01 -6.03886E+01
 9.13580E-02  5.09439E-01 -6.22337E+01 -5.91797E+01
 9.13580E-02  5.56114E-01 -5.98465E+01 -5.75167E+01
 9.13580E-02  6.06386E-01 -5.72543E+01 -5.54473E+01
 9.13580E-02  6.60765E-01 -5.44443E+01 -5.30453E+01
 9.13580E-02  7.19776E-01 -5.14055E+01 -5.03358E+01
 9.13580E-02  7.83942E-01 -4.81304E+01 -4.73087E+01
 9.13580E-02  8.53765E-01 -4.46158E+01 -4.39964E+01
 9.13580E-02  9.29701E-01 -4.08655E+01 -4.04032E+01
 9.13580E-02  1.01214E+00 -3.68913E+01 -3.65486E+01
 9.13580E-02  1.10138E+00 -3.27163E+01 -3.24699E+01
 9.13580E-02  1.19763E+00 -2.83760E+01 -2.82020E+01
 9.13580E-02  1.30098E+00 -2.39187E+01 -2.37988E+01
 9.13580E-02  1.41142E+00 -1.94033E+01 -1.93236E+01
 9.13580E-02  1.52884E+00 -1.48943E+01 -1.48446E+01
 9.13580E-02  1.65305E+00 -1.04427E+01 -1.04144E+01
 9.13580E-02  1.78380E+00 -6.03765E+00 -6.02437E+00
 9.13580E-02  1.92077E+00 -1.79449E+00 -1.79075E+00
 9.13580E-02  2.06362E+00  2.73691E-01  2.73516E-01
 9.13580E-02  2.21199E+00  1.09380E-01  1.08962E-01
 9.13580E-02  2.36553E+00  1.13897E-02  1.14835E-02
 9.13580E-02  2.52387E+00  7.06195E-04  7.13031E-04
 9.13580E-02  2.68666E+00  2.97317E-05 -2.51257E-05
 9.13580E-02  2.85357E+00  8.73704E-07 -3.43321E-06
 9.13580E-02  3.02430E+00  0.00000E+00  1.37923E-05
 9.13580E-02  3.19854E+00  0.00000E+00  0.00000E+00

 1.21958E-01  0.00000E+00 -7.85279E+01 -6.55161E+01
 1.21958E-01  3.04268E-02 -7.84498E+01 -6.55010E+01
 1.21958E-01  6.08675E-02 -7.82173E+01 -6.53456E+01
 1.21958E-01  9.13580E-02 -7.78325E+01 -6.51907E+01
 1.21958E-01  1.21958E-01 -7.72991E+01 -6.48879E+01
 1.21958E-01  1.52752E-01 -7.66212E+01 -6.45598E+01
 1.21958E-01  1.83848E-01 -7.58024E+01 -6.41680E+01
 1.21958E-01  2.15383E-01 -7.48455E+01 -6.36911E+01
 1.21958E-01  2.47516E-01 -7.37519E+01 -6.32259E+01
 1.21958E-01  2.80440E-01 -7.25215E+01 -6.27718E+01
 1.21958E-01  3.14375E-01 -7.11520E+01 -6.24428E+01
 1.21958E-01  3.49576E-01 -6.96393E+01 -6.20579E+01
 1.21958E-01  3.86334E-01 -6.79769E+01 -6.15640E+01
 1.21958E-01  4.24978E-01 -6.61564E+01 -6.08921E+01
 1.21958E-01  4.65876E-01 -6.41675E+01 -6.00274E+01
 1.21958E-01  5.09439E-01 -6.19983E+01 -5.88729E+01
 1.21958E-01  5.56114E-01 -5.96356E+01 -5.72653E+01
 1.21958E-01  6.06386E-01 -5.70662E+01 -5.52422E+01
 1.21958E-01  6.60765E-01 -5.42773E+01 -5.28646E+01
 1.21958E-01  7.19776E-01 -5.12579E+01 -5.01716E+01
 1.21958E-01  7.83942E-01 -4.80005E+01 -4.71688E+01
 1.21958E-01  8.53765E-01 -4.45021E+01 -4.38745E+01
 1.21958E-01  9.29701E-01 -4.07665E+01 -4.03012E+01
 1.21958E-01  1.01214E+00 -3.68061E+01 -3.64624E+01
 1.21958E-01  1.10138E+00 -3.26441E+01 -3.23958E+01
 1.21958E-01  1.19763E+00 -2.83158E+01 -2.81391E+01
 1.21958E-01  1.30098E+00 -2.38697E+01 -2.37501E+01
 1.21958E-01  1.41142E+00 -1.93647E+01 -1.92854E+01
 1.21958E-01  1.52884E+00 -1.48652E+01 -1.48158E+01
 1.21958E-01  1.65305E+00 -1.04222E+01 -1.03941E+01
 1.21958E-01  1.78380E+00 -6.02482E+00 -6.01148E+00
 1.21958E-01  1.92077E+00 -1.78906E+00 -1.78519E+00
 1.21958E-01  2.06362E+00  2.74319E-01  2.74201E-01
 1.21958E-01  2.21199E+00  1.09352E-01  1.08938E-01
 1.21958E-01  2.36553E+00  1.13833E-02  1.14713E-02
 1.21958E-01  2.52387E+00  7.05739E-04  7.12043E-04
 1.21958E-01  2.68666E+00  2.97120E-05 -2.35249E-05
 1.21958E-01  2.85357E+00  8.73140E-07 -3.62032E-06
 1.21958E-01  3.02430E+00  0.00000E+00  1.31165E-05
 1.21958E-01  3.19854E+00  0.00000E+00  0.00000E+00

 1.52752E-01  0.00000E+00 -7.78027E+01 -6.51523E+01
 1.52752E-01  3.04268E-02 -7.77277E+01 -6.51161E+01
 1.52752E-01  6.08675E-02 -7.75044E+01 -6.50051E+01
 1.52752E-01  9.13580E-02 -7.71344E+01 -6.48383E+01
 1.52752E-01  1.21958E-01 -7.66212E+01 -6.45598E+01
 1.52752E-01  1.52752E-01 -7.59681E+01 -6.42393E+01
 1.52752E-01  1.83848E-01 -7.51780E+01 -6.38810E+01
 1.52752E-01  2.15383E-01 -7.42531E+01 -6.34673E+01
 1.52752E-01  2.47516E-01 -7.31939E+01 -6.30761E+01
 1.52752E-01  2.80440E-01 -7.19996E+01 -6.27445E+01
 1.52752E-01  3.14375E-01 -7.06673E+01 -6.24212E+01
 1.52752E-01  3.49576E-01 -6.91921E+01 -6.19499E+01
 1.52752E-01  3.86334E-01 -6.75670E+01 -6.13593E+01
 1.52752E-01  4.24978E-01 -6.57831E+01 -6.06073E+01
 1.52752E-01  4.65876E-01 -6.38294E+01 -5.96388E+01
 1.52752E-01  5.09439E-01 -6.16936E+01 -5.84438E+01
 1.52752E-01  5.56114E-01 -5.93626E+01 -5.69230E+01
 1.52752E-01  6.06386E-01 -5.68227E+01 -5.49628E+01
 1.52752E-01  6.60765E-01 -5.40610E+01 -5.26331E+01
 1.52752E-01  7.19776E-01 -5.10667E+01 -4.99766E+01
 1.52752E-01  7.83942E-01 -4.78321E+01 -4.70034E+01
 1.52752E-01  8.53765E-01 -4.43547E+01 -4.37245E+01
 1.52752E-01  9.29701E-01 -4.06383E+01 -4.01680E+01
 1.52752E-01  1.01214E+00 -3.66958E+01 -3.63522E+01
 1.52752E-01  1.10138E+00 -3.25505E+01 -3.23014E+01
 1.52752E-01  1.19763E+00 -2.82379E+01 -2.80625E+01
 1.52752E-01  1.30098E+00 -2.38063E+01 -2.36860E+01
 1.52752E-01  1.41142E+00 -1.93148E+01 -1.92354E+01
 1.52752E-01  1.52884E+00 -1.48276E+01 -1.47780E+01
 1.52752E-01  1.65305E+00 -1.03956E+01 -1.03668E+01
 1.52752E-01  1.78380E+00 -6.00827E+00 -5.99458E+00
 1.52752E-01  1.92077E+00 -1.78208E+00 -1.77813E+00
 1.52752E-01  2.06362E+00  2.75108E-01  2.75095E-01
 1.52752E-01  2.21199E+00  1.09312E-01  1.08941E-01
 1.52752E-01  2.36553E+00  1.13747E-02  1.14415E-02
 1.52752E-01  2.52387E+00  7.05136E-04  7.07527E-04
 1.52752E-01  2.68666E+00  2.96860E-05 -1.70694E-05
 1.52752E-01  2.85357E+00  8.72385E-07 -3.83758E-06
 1.52752E-01  3.02430E+00  0.00000E+00  1.05188E-05
 1.52752E-01  3.19854E+00  0.00000E+00  0.00000E+00

 1.83848E-01  0.00000E+00 -7.69294E+01 -6.47236E+01
 1.83848E-01  3.04268E-02 -7.68579E+01 -6.46667E+01
 1.83848E-01  6.08675E-02 -7.66451E+01 -6.45523E+01
 1.83848E-01  9.13580E-02 -7.62924E+01 -6.43915E+01
 1.83848E-01  1.21958E-01 -7.58024E+01 -6.41680E+01
 1.83848E-01  1.52752E-01 -7.51780E+01 -6.38810E+01
 1.83848E-01  1.83848E-01 -7.44214E+01 -6.35454E+01
 1.83848E-01  2.15383E-01 -7.35336E+01 -6.32007E+01
 1.83848E-01  2.47516E-01 -7.25148E+01 -6.29514E+01
 1.83848E-01  2.80440E-01 -7.13630E+01 -6.26634E+01
 1.83848E-01  3.14375E-01 -7.00747E+01 -6.22697E+01
 1.83848E-01  3.49576E-01 -6.86442E+01 -6.17542E+01
 1.83848E-01  3.86334E-01 -6.70637E+01 -6.11044E+01
 1.83848E-01  4.24978E-01 -6.53236E+01 -6.02627E+01
 1.83848E-01  4.65876E-01 -6.34126E+01 -5.92421E+01
 1.83848E-01  5.09439E-01 -6.13176E+01 -5.79909E+01
 1.83848E-01  5.56114E-01 -5.90252E+01 -5.64878E+01
 1.83848E-01  6.06386E-01 -5.65214E+01 -5.46128E+01
 1.83848E-01  6.60765E-01 -5.37933E+01 -5.23489E+01
 1.83848E-01  7.19776E-01 -5.08300E+01 -4.97187E+01
 1.83848E-01  7.83942E-01 -4.76238E+01 -4.67779E+01
 1.83848E-01  8.53765E-01 -4.41723E+01 -4.35388E+01
 1.83848E-01  9.29701E-01 -4.04798E+01 -4.00092E+01
 1.83848E-01  1.01214E+00 -3.65594E+01 -3.62118E+01
 1.83848E-01  1.10138E+00 -3.24348E+01 -3.21850E+01
 1.83848E-01  1.19763E+00 -2.81416E+01 -2.79661E+01
 1.83848E-01  1.30098E+00 -2.37279E+01 -2.36072E+01
 1.83848E-01  1.41142E+00 -1.92530E+01 -1.91731E+01
 1.83848E-01  1.52884E+00 -1.47810E+01 -1.47311E+01
 1.83848E-01  1.65305E+00 -1.03627E+01 -1.03342E+01
 1.83848E-01  1.78380E+00 -5.98780E+00 -5.97422E+00
 1.83848E-01  1.92077E+00 -1.77345E+00 -1.76925E+00
 1.83848E-01  2.06362E+00  2.76076E-01  2.76157E-01
 1.83848E-01  2.21199E+00  1.09262E-01  1.08894E-01
 1.83848E-01  2.36553E+00  1.13640E-02  1.14314E-02
 1.83848E-01  2.52387E+00  7.04386E-04  7.07268E-04
 1.83848E-01  2.68666E+00  2.96536E-05 -1.69072E-05
 1.83848E-01  2.85357E+00  8.71444E-07 -3.81506E-06
 1.83848E-01  3.02430E+00  0.00000E+00  1.04608E-05
 1.83848E-01  3.19854E+00  0.00000E+00  0.00000E+00

 2.15383E-01  0.00000E+00 -7.59120E+01 -6.42282E+01
 2.15383E-01  3.04268E-02 -7.58445E+01 -6.41518E+01
 2.15383E-01  6.08675E-02 -7.56433E+01 -6.40926E+01
 2.15383E-01  9.13580E-02 -7.53096E+01 -6.38834E+01
 2.15383E-01  1.21958E-01 -7.48455E+01 -6.36911E+01
 2.15383E-01  1.52752E-01 -7.42531E+01 -6.34673E+01
 2.15383E-01  1.83848E-01 -7.35336E+01 -6.32007E+01
 2.15383E-01  2.15383E-01 -7.26877E+01 -6.30526E+01
 2.15383E-01  2.47516E-01 -7.17142E+01 -6.28196E+01
 2.15383E-01  2.80440E-01 -7.06105E+01 -6.24747E+01
 2.15383E-01  3.14375E-01 -6.93722E+01 -6.20303E+01
 2.15383E-01  3.49576E-01 -6.79928E+01 -6.14542E+01
 2.15383E-01  3.86334E-01 -6.64638E+01 -6.07385E+01
 2.15383E-01  4.24978E-01 -6.47748E+01 -5.98452E+01
 2.15383E-01  4.65876E-01 -6.29136E+01 -5.87806E+01
 2.15383E-01  5.09439E-01 -6.08667E+01 -5.75029E+01
 2.15383E-01  5.56114E-01 -5.86201E+01 -5.59928E+01
 2.15383E-01  6.06386E-01 -5.61595E+01 -5.41962E+01
 2.15383E-01  6.60765E-01 -5.34716E+01 -5.19814E+01
 2.15383E-01  7.19776E-01 -5.05453E+01 -4.94204E+01
 2.15383E-01  7.83942E-01 -4.73732E+01 -4.65248E+01
 2.15383E-01  8.53765E-01 -4.39530E+01 -4.33075E+01
 2.15383E-01  9.29701E-01 -4.02892E+01 -3.98147E+01
 2.15383E-01  1.01214E+00 -3.63955E+01 -3.60472E+01
 2.15383E-01  1.10138E+00 -3.22957E+01 -3.20444E+01
 2.15383E-01  1.19763E+00 -2.80257E+01 -2.78477E+01
 2.15383E-01  1.30098E+00 -2.36337E+01 -2.35120E+01
 2.15383E-01  1.41142E+00 -1.91788E+01 -1.90979E+01
 2.15383E-01  1.52884E+00 -1.47251E+01 -1.46747E+01
 2.15383E-01  1.65305E+00 -1.03231E+01 -1.02942E+01
 2.15383E-01  1.78380E+00 -5.96317E+00 -5.94919E+00
 2.15383E-01  1.92077E+00 -1.76306E+00 -1.75875E+00
 2.15383E-01  2.06362E+00  2.77242E-01  2.77443E-01
 2.15383E-01  2.21199E+00  1.09201E-01  1.08879E-01
 2.15383E-01  2.36553E+00  1.13511E-02  1.13956E-02
 2.15383E-01  2.52387E+00  7.03481E-04  7.02991E-04
 2.15383E-01  2.68666E+00  2.96146E-05 -9.21920E-06
 2.15383E-01  2.85357E+00  8.70315E-07 -3.93156E-06
 2.15383E-01  3.02430E+00  0.00000E+00  7.63807E-06
 2.15383E-01  3.19854E+00  0.00000E+00  0.00000E+00

 2.47516E-01  0.00000E+00 -7.47536E+01 -6.36467E+01
 2.47516E-01  3.04268E-02 -7.46903E+01 -6.35838E+01
 2.47516E-01  6.08675E-02 -7.45016E+01 -6.35126E+01
 2.47516E-01  9.13580E-02 -7.41883E+01 -6.33911E+01
 2.47516E-01  1.21958E-01 -7.37519E+01 -6.32259E+01
 2.47516E-01  1.52752E-01 -7.31939E+01 -6.30761E+01
 2.47516E-01  1.83848E-01 -7.25148E+01 -6.29514E+01
 2.47516E-01  2.15383E-01 -7.17142E+01 -6.28196E+01
 2.47516E-01  2.47516E-01 -7.07902E+01 -6.25592E+01
 2.47516E-01  2.80440E-01 -6.97395E+01 -6.21867E+01
 2.47516E-01  3.14375E-01 -6.85565E+01 -6.16801E+01
 2.47516E-01  3.49576E-01 -6.72342E+01 -6.10410E+01
 2.47516E-01  3.86334E-01 -6.57630E+01 -6.02934E+01
 2.47516E-01  4.24978E-01 -6.41317E+01 -5.93652E+01
 2.47516E-01  4.65876E-01 -6.23275E+01 -5.82724E+01
 2.47516E-01  5.09439E-01 -6.03361E+01 -5.69731E+01
 2.47516E-01  5.56114E-01 -5.81427E+01 -5.54446E+01
 2.47516E-01  6.06386E-01 -5.57324E+01 -5.36596E+01
 2.47516E-01  6.60765E-01 -5.30915E+01 -5.15724E+01
 2.47516E-01  7.19776E-01 -5.02090E+01 -4.90567E+01
 2.47516E-01  7.83942E-01 -4.70771E+01 -4.62145E+01
 2.47516E-01  8.53765E-01 -4.36939E+01 -4.30464E+01
 2.47516E-01  9.29701E-01 -4.00642E+01 -3.95819E+01
 2.47516E-01  1.01214E+00 -3.62019E+01 -3.58500E+01
 2.47516E-01  1.10138E+00 -3.21315E+01 -3.18798E+01
 2.47516E-01  1.19763E+00 -2.78890E+01 -2.77115E+01
 2.47516E-01  1.30098E+00 -2.35225E+01 -2.33993E+01
 2.47516E-01  1.41142E+00 -1.90911E+01 -1.90098E+01
 2.47516E-01  1.52884E+00 -1.46589E+01 -1.46082E+01
 2.47516E-01  1.65305E+00 -1.02764E+01 -1.02471E+01
 2.47516E-01  1.78380E+00 -5.93404E+00 -5.91983E+00
 2.47516E-01  1.92077E+00 -1.75074E+00 -1.74606E+00
 2.47516E-01  2.06362E+00  2.78627E-01  2.78991E-01
 2.47516E-01  2.21199E+00  1.09129E-01  1.08829E-01
 2.47516E-01  2.36553E+00  1.13359E-02  1.13737E-02
 2.47516E-01  2.52387E+00  7.02412E-04  7.00601E-04
 2.47516E-01  2.68666E+00  2.95685E-05 -7.28177E-06
 2.47516E-01  2.85357E+00  8.68981E-07 -4.38905E-06
 2.47516E-01  3.02430E+00  0.00000E+00  6.48959E-06
 2.47516E-01  3.19854E+00  0.00000E+00  0.00000E+00

 2.80440E-01  0.00000E+00 -7.34555E+01 -6.30090E+01
 2.80440E-01  3.04268E-02 -7.33965E+01 -6.29857E+01
 2.80440E-01  6.08675E-02 -7.32208E+01 -6.29303E+01
 2.80440E-01  9.13580E-02 -7.29288E+01 -6.28264E+01
 2.80440E-01  1.21958E-01 -7.25215E+01 -6.27718E+01
 2.80440E-01  1.52752E-01 -7.19996E+01 -6.27445E+01
 2.80440E-01  1.83848E-01 -7.13630E+01 -6.26634E+01
 2.80440E-01  2.15383E-01 -7.06105E+01 -6.24747E+01
 2.80440E-01  2.47516E-01 -6.97395E+01 -6.21867E+01
 2.80440E-01  2.80440E-01 -6.87456E+01 -6.17439E+01
 2.80440E-01  3.14375E-01 -6.76226E+01 -6.12238E+01
 2.80440E-01  3.49576E-01 -6.63625E+01 -6.05694E+01
 2.80440E-01  3.86334E-01 -6.49550E+01 -5.97510E+01
 2.80440E-01  4.24978E-01 -6.33881E+01 -5.88085E+01
 2.80440E-01  4.65876E-01 -6.16478E+01 -5.76896E+01
 2.80440E-01  5.09439E-01 -5.97192E+01 -5.63834E+01
 2.80440E-01  5.56114E-01 -5.75864E+01 -5.48680E+01
 2.80440E-01  6.06386E-01 -5.52341E+01 -5.30886E+01
 2.80440E-01  6.60765E-01 -5.26478E+01 -5.10530E+01
 2.80440E-01  7.19776E-01 -4.98160E+01 -4.86398E+01
 2.80440E-01  7.83942E-01 -4.67312E+01 -4.58466E+01
 2.80440E-01  8.53765E-01 -4.33911E+01 -4.27298E+01
 2.80440E-01  9.29701E-01 -3.98013E+01 -3.93148E+01
 2.80440E-01  1.01214E+00 -3.59760E+01 -3.56204E+01
 2.80440E-01  1.10138E+00 -3.19399E+01 -3.16838E+01
 2.80440E-01  1.19763E+00 -2.77293E+01 -2.75499E+01
 2.80440E-01  1.30098E+00 -2.33926E+01 -2.32700E+01
 2.80440E-01  1.41142E+00 -1.89887E+01 -1.89070E+01
 2.80440E-01  1.52884E+00 -1.45816E+01 -1.45305E+01
 2.80440E-01  1.65305E+00 -1.02217E+01 -1.01922E+01
 2.80440E-01  1.78380E+00 -5.89996E+00 -5.88551E+00
 2.80440E-01  1.92077E+00 -1.73631E+00 -1.73146E+00
 2.80440E-01  2.06362E+00  2.80263E-01  2.80825E-01
 2.80440E-01  2.21199E+00  1.09047E-01  1.08817E-01
 2.80440E-01  2.36553E+00  1.13182E-02  1.13221E-02
 2.80440E-01  2.52387E+00  7.01164E-04  6.93895E-04
 2.80440E-01  2.68666E+00  2.95146E-05  3.82308E-06
 2.80440E-01  2.85357E+00  8.67422E-07 -4.46575E-06
 2.80440E-01  3.02430E+00  0.00000E+00  2.46245E-06
 2.80440E-01  3.19854E+00  0.00000E+00  0.00000E+00

 3.14375E-01  0.00000E+00 -7.20168E+01 -6.23652E+01
 3.14375E-01  3.04268E-02 -7.19623E+01 -6.23866E+01
 3.14375E-01  6.08675E-02 -7.17999E+01 -6.23574E+01
 3.14375E-01  9.13580E-02 -7.15296E+01 -6.23761E+01
 3.14375E-01  1.21958E-01 -7.11520E+01 -6.24428E+01
 3.14375E-01  1.52752E-01 -7.06673E+01 -6.24212E+01
 3.14375E-01  1.83848E-01 -7.00747E+01 -6.22697E+01
 3.14375E-01  2.15383E-01 -6.93722E+01 -6.20303E+01
 3.14375E-01  2.47516E-01 -6.85565E+01 -6.16801E+01
 3.14375E-01  2.80440E-01 -6.76226E+01 -6.12238E+01
 3.14375E-01  3.14375E-01 -6.65635E+01 -6.06493E+01
 3.14375E-01  3.49576E-01 -6.53702E+01 -5.99729E+01
 3.14375E-01  3.86334E-01 -6.40319E+01 -5.91427E+01
 3.14375E-01  4.24978E-01 -6.25353E+01 -5.81611E+01
 3.14375E-01  4.65876E-01 -6.08659E+01 -5.70263E+01
 3.14375E-01  5.09439E-01 -5.90074E+01 -5.57258E+01
 3.14375E-01  5.56114E-01 -5.69432E+01 -5.42133E+01
 3.14375E-01  6.06386E-01 -5.46568E+01 -5.24828E+01
 3.14375E-01  6.60765E-01 -5.21330E+01 -5.04451E+01
 3.14375E-01  7.19776E-01 -4.93599E+01 -4.81374E+01
 3.14375E-01  7.83942E-01 -4.63294E+01 -4.54252E+01
 3.14375E-01  8.53765E-01 -4.30397E+01 -4.23687E+01
 3.14375E-01  9.29701E-01 -3.94962E+01 -3.89959E+01
 3.14375E-01  1.01214E+00 -3.57138E+01 -3.53533E+01
 3.14375E-01  1.10138E+00 -3.17175E+01 -3.14592E+01
 3.14375E-01  1.19763E+00 -2.75441E+01 -2.73626E+01
 3.14375E-01  1.30098E+00 -2.32419E+01 -2.31186E+01
 3.14375E-01  1.41142E+00 -1.88699E+01 -1.87877E+01
 3.14375E-01  1.52884E+00 -1.44918E+01 -1.44395E+01
 3.14375E-01  1.65305E+00 -1.01581E+01 -1.01281E+01
 3.14375E-01  1.78380E+00 -5.86029E+00 -5.84557E+00
 3.14375E-01  1.92077E+00 -1.71946E+00 -1.71406E+00
 3.14375E-01  2.06362E+00  2.82189E-01  2.82889E-01
 3.14375E-01  2.21199E+00  1.08954E-01  1.08711E-01
 3.14375E-01  2.36553E+00  1.12977E-02  1.13155E-02
 3.14375E-01  2.52387E+00  6.99721E-04  6.94715E-04
 3.14375E-01  2.68666E+00  2.94522E-05 -2.68643E-07
 3.14375E-01  2.85357E+00  8.65609E-07 -4.35145E-06
 3.14375E-01  3.02430E+00  0.00000E+00  3.97580E-06
 3.14375E-01  3.19854E+00  0.00000E+00  0.00000E+00

 3.49576E-01  0.00000E+00 -7.04347E+01 -6.18000E+01
 3.49576E-01  3.04268E-02 -7.03846E+01 -6.18080E+01
 3.49576E-01  6.08675E-02 -7.02354E+01 -6.19308E+01
 3.49576E-01  9.13580E-02 -6.99869E+01 -6.20353E+01
 3.49576E-01  1.21958E-01 -6.96393E+01 -6.20579E+01
 3.49576E-01  1.52752E-01 -6.91921E+01 -6.19499E+01
 3.49576E-01  1.83848E-01 -6.86442E+01 -6.17542E+01
 3.49576E-01  2.15383E-01 -6.79928E+01 -6.14542E+01
 3.49576E-01  2.47516E-01 -6.72342E+01 -6.10410E+01
 3.49576E-01  2.80440E-01 -6.63625E+01 -6.05694E+01
 3.49576E-01  3.14375E-01 -6.53702E+01 -5.99729E+01
 3.49576E-01  3.49576E-01 -6.42478E+01 -5.92318E+01
 3.49576E-01  3.86334E-01 -6.29832E+01 -5.84186E+01
 3.49576E-01  4.24978E-01 -6.15628E+01 -5.74189E+01
 3.49576E-01  4.65876E-01 -5.99708E+01 -5.62847E+01
 3.49576E-01  5.09439E-01 -5.81899E+01 -5.49994E+01
 3.49576E-01  5.56114E-01 -5.62023E+01 -5.34870E+01
 3.49576E-01  6.06386E-01 -5.39904E+01 -5.17746E+01
 3.49576E-01  6.60765E-01 -5.15380E+01 -4.98064E+01
 3.49576E-01  7.19776E-01 -4.88321E+01 -4.75510E+01
 3.49576E-01  7.83942E-01 -4.58645E+01 -4.49302E+01
 3.49576E-01  8.53765E-01 -4.26329E+01 -4.19464E+01
 3.49576E-01  9.29701E-01 -3.91432E+01 -3.86429E+01
 3.49576E-01  1.01214E+00 -3.54105E+01 -3.50435E+01
 3.49576E-01  1.10138E+00 -3.14604E+01 -3.11993E+01
 3.49576E-01  1.19763E+00 -2.73299E+01 -2.71471E+01
 3.49576E-01  1.30098E+00 -2.30676E+01 -2.29433E+01
 3.49576E-01  1.41142E+00 -1.87324E+01 -1.86488E+01
 3.49576E-01  1.52884E+00 -1.43879E+01 -1.43353E+01
 3.49576E-01  1.65305E+00 -1.00844E+01 -1.00541E+01
 3.49576E-01  1.78380E+00 -5.81426E+00 -5.79892E+00
 3.49576E-01  1.92077E+00 -1.69985E+00 -1.69411E+00
 3.49576E-01  2.06362E+00  2.84454E-01  2.85411E-01
 3.49576E-01  2.21199E+00  1.08849E-01  1.08692E-01
 3.49576E-01  2.36553E+00  1.12743E-02  1.12618E-02
 3.49576E-01  2.52387E+00  6.98056E-04  6.87636E-04
 3.49576E-01  2.68666E+00  2.93802E-05  1.02706E-05
 3.49576E-01  2.85357E+00  8.63517E-07 -4.70536E-06
 3.49576E-01  3.02430E+00  0.00000E+00 -6.58106E-08
 3.49576E-01  3.19854E+00  0.00000E+00  0.00000E+00

 3.86334E-01  0.00000E+00 -6.87038E+01 -6.15102E+01
 3.86334E-01  3.04268E-02 -6.86582E+01 -6.16033E+01
 3.86334E-01  6.08675E-02 -6.85220E+01 -6.16863E+01
 3.86334E-01  9.13580E-02 -6.82949E+01 -6.16749E+01
 3.86334E-01  1.21958E-01 -6.79769E+01 -6.15640E+01
 3.86334E-01  1.52752E-01 -6.75670E+01 -6.13593E+01
 3.86334E-01  1.83848E-01 -6.70637E+01 -6.11044E+01
 3.86334E-01  2.15383E-01 -6.64638E+01 -6.07385E+01
 3.86334E-01  2.47516E-01 -6.57630E+01 -6.02934E+01
 3.86334E-01  2.80440E-01 -6.49550E+01 -5.97510E+01
 3.86334E-01  3.14375E-01 -6.40319E+01 -5.91427E+01
 3.86334E-01  3.49576E-01 -6.29832E+01 -5.84186E+01
 3.86334E-01  3.86334E-01 -6.17967E+01 -5.75375E+01
 3.86334E-01  4.24978E-01 -6.04576E+01 -5.65788E+01
 3.86334E-01  4.65876E-01 -5.89493E+01 -5.54696E+01
 3.86334E-01  5.09439E-01 -5.72534E+01 -5.41677E+01
 3.86334E-01  5.56114E-01 -5.53508E+01 -5.27058E+01
 3.86334E-01  6.06386E-01 -5.32224E+01 -5.10079E+01
 3.86334E-01  6.60765E-01 -5.08509E+01 -4.90816E+01
 3.86334E-01  7.19776E-01 -4.82220E+01 -4.68664E+01
 3.86334E-01  7.83942E-01 -4.53266E+01 -4.43479E+01
 3.86334E-01  8.53765E-01 -4.21623E+01 -4.14679E+01
 3.86334E-01  9.29701E-01 -3.87349E+01 -3.82150E+01
 3.86334E-01  1.01214E+00 -3.50599E+01 -3.46882E+01
 3.86334E-01  1.10138E+00 -3.11632E+01 -3.08979E+01
 3.86334E-01  1.19763E+00 -2.70823E+01 -2.68957E+01
 3.86334E-01  1.30098E+00 -2.28661E+01 -2.27392E+01
 3.86334E-01  1.41142E+00 -1.85734E+01 -1.84897E+01
 3.86334E-01  1.52884E+00 -1.42675E+01 -1.42149E+01
 3.86334E-01  1.65305E+00 -9.99904E+00 -9.96807E+00
 3.86334E-01  1.78380E+00 -5.76082E+00 -5.74497E+00
 3.86334E-01  1.92077E+00 -1.67701E+00 -1.67106E+00
 3.86334E-01  2.06362E+00  2.87124E-01  2.88403E-01
 3.86334E-01  2.21199E+00  1.08733E-01  1.08711E-01
 3.86334E-01  2.36553E+00  1.12474E-02  1.11926E-02
 3.86334E-01  2.52387E+00  6.96140E-04  6.78238E-04
 3.86334E-01  2.68666E+00  2.92971E-05  2.61294E-05
 3.86334E-01  2.85357E+00  8.61103E-07 -5.24799E-06
 3.86334E-01  3.02430E+00  0.00000E+00 -6.30050E-06
 3.86334E-01  3.19854E+00  0.00000E+00  0.00000E+00

 4.24978E-01  0.00000E+00 -6.68170E+01 -6.17479E+01
 4.24978E-01  3.04268E-02 -6.67756E+01 -6.16165E+01
 4.24978E-01  6.08675E-02 -6.66520E+01 -6.13813E+01
 4.24978E-01  9.13580E-02 -6.64457E+01 -6.11590E+01
 4.24978E-01  1.21958E-01 -6.61564E+01 -6.08921E+01
 4.24978E-01  1.52752E-01 -6.57831E+01 -6.06073E+01
 4.24978E-01  1.83848E-01 -6.53236E+01 -6.02627E+01
 4.24978E-01  2.15383E-01 -6.47748E+01 -5.98452E+01
 4.24978E-01  2.47516E-01 -6.41317E+01 -5.93652E+01
 4.24978E-01  2.80440E-01 -6.33881E+01 -5.88085E+01
 4.24978E-01  3.14375E-01 -6.25353E+01 -5.81611E+01
 4.24978E-01  3.49576E-01 -6.15628E+01 -5.74189E+01
 4.24978E-01  3.86334E-01 -6.04576E+01 -5.65788E+01
 4.24978E-01  4.24978E-01 -5.92044E+01 -5.56006E+01
 4.24978E-01  4.65876E-01 -5.77857E+01 -5.45001E+01
 4.24978E-01  5.09439E-01 -5.61820E+01 -5.32360E+01
 4.24978E-01  5.56114E-01 -5.43728E+01 -5.17941E+01
 4.24978E-01  6.06386E-01 -5.23375E+01 -5.01475E+01
 4.24978E-01  6.60765E-01 -5.00571E+01 -4.82532E+01
 4.24978E-01  7.19776E-01 -4.75160E+01 -4.61164E+01
 4.24978E-01  7.83942E-01 -4.47038E+01 -4.36643E+01
 4.24978E-01  8.53765E-01 -4.16173E+01 -4.08820E+01
 4.24978E-01  9.29701E-01 -3.82622E+01 -3.77331E+01
 4.24978E-01  1.01214E+00 -3.46540E+01 -3.42769E+01
 4.24978E-01  1.10138E+00 -3.08192E+01 -3.05481E+01
 4.24978E-01  1.19763E+00 -2.67958E+01 -2.66068E+01
 4.24978E-01  1.30098E+00 -2.26329E+01 -2.25044E+01
 4.24978E-01  1.41142E+00 -1.83892E+01 -1.83048E+01
 4.24978E-01  1.52884E+00 -1.41280E+01 -1.40749E+01
 4.24978E-01  1.65305E+00 -9.89995E+00 -9.86853E+00
 4.24978E-01  1.78380E+00 -5.69868E+00 -5.68217E+00
 4.24978E-01  1.92077E+00 -1.65035E+00 -1.64361E+00
 4.24978E-01  2.06362E+00  2.90286E-01  2.91911E-01
 4.24978E-01  2.21199E+00  1.08606E-01  1.08647E-01
 4.24978E-01  2.36553E+00  1.12166E-02  1.11529E-02
 4.24978E-01  2.52387E+00  6.93934E-04  6.74024E-04
 4.24978E-01  2.68666E+00  2.92013E-05  3.05925E-05
 4.24978E-01  2.85357E+00  8.58311E-07 -5.19188E-06
 4.24978E-01  3.02430E+00  0.00000E+00 -7.83605E-06
 4.24978E-01  3.19854E+00  0.00000E+00  0.00000E+00

 4.65876E-01  0.00000E+00 -6.47646E+01 -6.09351E+01
 4.65876E-01  3.04268E-02 -6.47272E+01 -6.08849E+01
 4.65876E-01  6.08675E-02 -6.46156E+01 -6.07022E+01
 4.65876E-01  9.13580E-02 -6.44292E+01 -6.03886E+01
 4.65876E-01  1.21958E-01 -6.41675E+01 -6.00274E+01
 4.65876E-01  1.52752E-01 -6.38294E+01 -5.96388E+01
 4.65876E-01  1.83848E-01 -6.34126E+01 -5.92421E+01
 4.65876E-01  2.15383E-01 -6.29136E+01 -5.87806E+01
 4.65876E-01  2.47516E-01 -6.23275E+01 -5.82724E+01
 4.65876E-01  2.80440E-01 -6.16478E+01 -5.76896E+01
 4.65876E-01  3.14375E-01 -6.08659E+01 -5.70263E+01
 4.65876E-01  3.49576E-01 -5.99708E+01 -5.62847E+01
 4.65876E-01  3.86334E-01 -5.89493E+01 -5.54696E+01
 4.65876E-01  4.24978E-01 -5.77857E+01 -5.45001E+01
 4.65876E-01  4.65876E-01 -5.64617E+01 -5.34115E+01
 4.65876E-01  5.09439E-01 -5.49569E+01 -5.21851E+01
 4.65876E-01  5.56114E-01 -5.32495E+01 -5.07903E+01
 4.65876E-01  6.06386E-01 -5.13172E+01 -4.91729E+01
 4.65876E-01  6.60765E-01 -4.91392E+01 -4.73362E+01
 4.65876E-01  7.19776E-01 -4.66978E+01 -4.52588E+01
 4.65876E-01  7.83942E-01 -4.39810E+01 -4.29073E+01
 4.65876E-01  8.53765E-01 -4.09845E+01 -4.01981E+01
 4.65876E-01  9.29701E-01 -3.77133E+01 -3.71662E+01
 4.65876E-01  1.01214E+00 -3.41829E+01 -3.37965E+01
 4.65876E-01  1.10138E+00 -3.04202E+01 -3.01460E+01
 4.65876E-01  1.19763E+00 -2.64635E+01 -2.62711E+01
 4.65876E-01  1.30098E+00 -2.23622E+01 -2.22306E+01
 4.65876E-01  1.41142E+00 -1.81753E+01 -1.80885E+01
 4.65876E-01  1.52884E+00 -1.39660E+01 -1.39113E+01
 4.65876E-01  1.65305E+00 -9.78462E+00 -9.75228E+00
 4.65876E-01  1.78380E+00 -5.62618E+00 -5.60912E+00
 4.65876E-01  1.92077E+00 -1.61911E+00 -1.61175E+00
 4.65876E-01  2.06362E+00  2.94051E-01  2.96096E-01
 4.65876E-01  2.21199E+00  1.08467E-01  1.08646E-01
 4.65876E-01  2.36553E+00  1.11814E-02  1.11049E-02
 4.65876E-01  2.52387E+00  6.91391E-04  6.66142E-04
 4.65876E-01  2.68666E+00  2.90904E-05  3.78790E-05
 4.65876E-01  2.85357E+00  8.55080E-07 -5.62985E-06
 4.65876E-01  3.02430E+00  0.00000E+00 -1.09625E-05
 4.65876E-01  3.19854E+00  0.00000E+00  0.00000E+00

 5.09439E-01  0.00000E+00 -6.25352E+01 -5.95892E+01
 5.09439E-01  3.04268E-02 -6.25016E+01 -5.95397E+01
 5.09439E-01  6.08675E-02 -6.24013E+01 -5.94264E+01
 5.09439E-01  9.13580E-02 -6.22337E+01 -5.91797E+01
 5.09439E-01  1.21958E-01 -6.19983E+01 -5.88729E+01
 5.09439E-01  1.52752E-01 -6.16936E+01 -5.84438E+01
 5.09439E-01  1.83848E-01 -6.13176E+01 -5.79909E+01
 5.09439E-01  2.15383E-01 -6.08667E+01 -5.75029E+01
 5.09439E-01  2.47516E-01 -6.03361E+01 -5.69731E+01
 5.09439E-01  2.80440E-01 -5.97192E+01 -5.63834E+01
 5.09439E-01  3.14375E-01 -5.90074E+01 -5.57258E+01
 5.09439E-01  3.49576E-01 -5.81899E+01 -5.49994E+01
 5.09439E-01  3.86334E-01 -5.72534E+01 -5.41677E+01
 5.09439E-01  4.24978E-01 -5.61820E+01 -5.32360E+01
 5.09439E-01  4.65876E-01 -5.49569E+01 -5.21851E+01
 5.09439E-01  5.09439E-01 -5.35571E+01 -5.09913E+01
 5.09439E-01  5.56114E-01 -5.19594E+01 -4.96285E+01
 5.09439E-01  6.06386E-01 -5.01401E+01 -4.80643E+01
 5.09439E-01  6.60765E-01 -4.80761E+01 -4.63024E+01
 5.09439E-01  7.19776E-01 -4.57475E+01 -4.42844E+01
 5.09439E-01  7.83942E-01 -4.31401E+01 -4.20034E+01
 5.09439E-01  8.53765E-01 -4.02477E+01 -3.94142E+01
 5.09439E-01  9.29701E-01 -3.70740E+01 -3.65065E+01
 5.09439E-01  1.01214E+00 -3.36343E+01 -3.32267E+01
 5.09439E-01  1.10138E+00 -2.99556E+01 -2.96694E+01
 5.09439E-01  1.19763E+00 -2.60766E+01 -2.58809E+01
 5.09439E-01  1.30098E+00 -2.20471E+01 -2.19146E+01
 5.09439E-01  1.41142E+00 -1.79262E+01 -1.78377E+01
 5.09439E-01  1.52884E+00 -1.37769E+01 -1.37206E+01
 5.09439E-01  1.65305E+00 -9.64989E+00 -9.61669E+00
 5.09439E-01  1.78380E+00 -5.54127E+00 -5.52343E+00
 5.09439E-01  1.92077E+00 -1.58234E+00 -1.57410E+00
 5.09439E-01  2.06362E+00  2.98562E-01  3.01153E-01
 5.09439E-01  2.21199E+00  1.08317E-01  1.08654E-01
 5.09439E-01  2.36553E+00  1.11409E-02  1.10376E-02
 5.09439E-01  2.52387E+00  6.88453E-04  6.57268E-04
 5.09439E-01  2.68666E+00  2.89619E-05  5.06563E-05
 5.09439E-01  2.85357E+00  8.51330E-07 -5.72554E-06
 5.09439E-01  3.02430E+00  0.00000E+00 -1.56290E-05
 5.09439E-01  3.19854E+00  0.00000E+00  0.00000E+00

 5.56114E-01  0.00000E+00 -6.01164E+01 -5.78294E+01
 5.56114E-01  3.04268E-02 -6.00863E+01 -5.77987E+01
 5.56114E-01  6.08675E-02 -5.99966E+01 -5.76827E+01
 5.56114E-01  9.13580E-02 -5.98465E+01 -5.75167E+01
 5.56114E-01  1.21958E-01 -5.96356E+01 -5.72653E+01
 5.56114E-01  1.52752E-01 -5.93626E+01 -5.69230E+01
 5.56114E-01  1.83848E-01 -5.90252E+01 -5.64878E+01
 5.56114E-01  2.15383E-01 -5.86201E+01 -5.59928E+01
 5.56114E-01  2.47516E-01 -5.81427E+01 -5.54446E+01
 5.56114E-01  2.80440E-01 -5.75864E+01 -5.48680E+01
 5.56114E-01  3.14375E-01 -5.69432E+01 -5.42133E+01
 5.56114E-01  3.49576E-01 -5.62023E+01 -5.34870E+01
 5.56114E-01  3.86334E-01 -5.53508E+01 -5.27058E+01
 5.56114E-01  4.24978E-01 -5.43728E+01 -5.17941E+01
 5.56114E-01  4.65876E-01 -5.32495E+01 -5.07903E+01
 5.56114E-01  5.09439E-01 -5.19594E+01 -4.96285E+01
 5.56114E-01  5.56114E-01 -5.04786E+01 -4.83479E+01
 5.56114E-01  6.06386E-01 -4.87816E+01 -4.68359E+01
 5.56114E-01  6.60765E-01 -4.68436E+01 -4.51415E+01
 5.56114E-01  7.19776E-01 -4.46418E+01 -4.32058E+01
 5.56114E-01  7.83942E-01 -4.21592E+01 -4.09945E+01
 5.56114E-01  8.53765E-01 -3.93869E+01 -3.85096E+01
 5.56114E-01  9.29701E-01 -3.63269E+01 -3.57128E+01
 5.56114E-01  1.01214E+00 -3.29933E+01 -3.25767E+01
 5.56114E-01  1.10138E+00 -2.94129E+01 -2.91196E+01
 5.56114E-01  1.19763E+00 -2.56247E+01 -2.54256E+01
 5.56114E-01  1.30098E+00 -2.16790E+01 -2.15432E+01
 5.56114E-01  1.41142E+00 -1.76349E+01 -1.75458E+01
 5.56114E-01  1.52884E+00 -1.35556E+01 -1.34987E+01
 5.56114E-01  1.65305E+00 -9.49188E+00 -9.45705E+00
 5.56114E-01  1.78380E+00 -5.44137E+00 -5.42241E+00
 5.56114E-01  1.92077E+00 -1.53883E+00 -1.53026E+00
 5.56114E-01  2.06362E+00  3.04007E-01  3.06937E-01
 5.56114E-01  2.21199E+00  1.08158E-01  1.08678E-01
 5.56114E-01  2.36553E+00  1.10946E-02  1.09980E-02
 5.56114E-01  2.52387E+00  6.85052E-04  6.51231E-04
 5.56114E-01  2.68666E+00  2.88127E-05  5.61153E-05
 5.56114E-01  2.85357E+00  8.46962E-07 -6.33325E-06
 5.56114E-01  3.02430E+00  0.00000E+00 -1.81670E-05
 5.56114E-01  3.19854E+00  0.00000E+00  0.00000E+00

 6.06386E-01  0.00000E+00 -5.74948E+01 -5.57130E+01
 6.06386E-01  3.04268E-02 -5.74680E+01 -5.56799E+01
 6.06386E-01  6.08675E-02 -5.73880E+01 -5.55996E+01
 6.06386E-01  9.13580E-02 -5.72543E+01 -5.54473E+01
 6.06386E-01  1.21958E-01 -5.70662E+01 -5.52422E+01
 6.06386E-01  1.52752E-01 -5.68227E+01 -5.49628E+01
 6.06386E-01  1.83848E-01 -5.65214E+01 -5.46128E+01
 6.06386E-01  2.15383E-01 -5.61595E+01 -5.41962E+01
 6.06386E-01  2.47516E-01 -5.57324E+01 -5.36596E+01
 6.06386E-01  2.80440E-01 -5.52341E+01 -5.30886E+01
 6.06386E-01  3.14375E-01 -5.46568E+01 -5.24828E+01
 6.06386E-01  3.49576E-01 -5.39904E+01 -5.17746E+01
 6.06386E-01  3.86334E-01 -5.32224E+01 -5.10079E+01
 6.06386E-01  4.24978E-01 -5.23375E+01 -5.01475E+01
 6.06386E-01  4.65876E-01 -5.13172E+01 -4.91729E+01
 6.06386E-01  5.09439E-01 -5.01401E+01 -4.80643E+01
 6.06386E-01  5.56114E-01 -4.87816E+01 -4.68359E+01
 6.06386E-01  6.06386E-01 -4.72155E+01 -4.54181E+01
 6.06386E-01  6.60765E-01 -4.54148E+01 -4.37920E+01
 6.06386E-01  7.19776E-01 -4.33540E+01 -4.19528E+01
 6.06386E-01  7.83942E-01 -4.10128E+01 -3.98396E+01
 6.06386E-01  8.53765E-01 -3.83787E+01 -3.74578E+01
 6.06386E-01  9.29701E-01 -3.54509E+01 -3.47872E+01
 6.06386E-01  1.01214E+00 -3.22415E+01 -3.17868E+01
 6.06386E-01  1.10138E+00 -2.87765E+01 -2.84707E+01
 6.06386E-01  1.19763E+00 -2.50949E+01 -2.48888E+01
 6.06386E-01  1.30098E+00 -2.12473E+01 -2.11048E+01
 6.06386E-01  1.41142E+00 -1.72930E+01 -1.71994E+01
 6.06386E-01  1.52884E+00 -1.32956E+01 -1.32362E+01
 6.06386E-01  1.65305E+00 -9.30581E+00 -9.26969E+00
 6.06386E-01  1.78380E+00 -5.32334E+00 -5.30316E+00
 6.06386E-01  1.92077E+00 -1.48709E+00 -1.47721E+00
 6.06386E-01  2.06362E+00  3.10627E-01  3.14389E-01
 6.06386E-01  2.21199E+00  1.07994E-01  1.08802E-01
 6.06386E-01  2.36553E+00  1.10414E-02  1.09491E-02
 6.06386E-01  2.52387E+00  6.81108E-04  6.41394E-04
 6.06386E-01  2.68666E+00  2.86388E-05  6.54094E-05
 6.06386E-01  2.85357E+00  8.41860E-07 -6.31916E-06
 6.06386E-01  3.02430E+00  0.00000E+00 -2.16369E-05
 6.06386E-01  3.19854E+00  0.00000E+00  0.00000E+00

 6.60765E-01  0.00000E+00 -5.46577E+01 -5.32809E+01
 6.60765E-01  3.04268E-02 -5.46339E+01 -5.32566E+01
 6.60765E-01  6.08675E-02 -5.45629E+01 -5.31700E+01
 6.60765E-01  9.13580E-02 -5.44443E+01 -5.30453E+01
 6.60765E-01  1.21958E-01 -5.42773E+01 -5.28646E+01
 6.60765E-01  1.52752E-01 -5.40610E+01 -5.26331E+01
 6.60765E-01  1.83848E-01 -5.37933E+01 -5.23489E+01
 6.60765E-01  2.15383E-01 -5.34716E+01 -5.19814E+01
 6.60765E-01  2.47516E-01 -5.30915E+01 -5.15724E+01
 6.60765E-01  2.80440E-01 -5.26478E+01 -5.10530E+01
 6.60765E-01  3.14375E-01 -5.21330E+01 -5.04451E+01
 6.60765E-01  3.49576E-01 -5.15380E+01 -4.98064E+01
 6.60765E-01  3.86334E-01 -5.08509E+01 -4.90816E+01
 6.60765E-01  4.24978E-01 -5.00571E+01 -4.82532E+01
 6.60765E-01  4.65876E-01 -4.91392E+01 -4.73362E+01
 6.60765E-01  5.09439E-01 -4.80761E+01 -4.63024E+01
 6.60765E-01  5.56114E-01 -4.68436E+01 -4.51415E+01
 6.60765E-01  6.06386E-01 -4.54148E+01 -4.37920E+01
 6.60765E-01  6.60765E-01 -4.37612E+01 -4.22733E+01
 6.60765E-01  7.19776E-01 -4.18550E+01 -4.05148E+01
 6.60765E-01  7.83942E-01 -3.96721E+01 -3.85343E+01
 6.60765E-01  8.53765E-01 -3.71959E+01 -3.62632E+01
 6.60765E-01  9.29701E-01 -3.44213E+01 -3.37103E+01
 6.60765E-01  1.01214E+00 -3.13573E+01 -3.08733E+01
 6.60765E-01  1.10138E+00 -2.80280E+01 -2.76992E+01
 6.60765E-01  1.19763E+00 -2.44718E+01 -2.42541E+01
 6.60765E-01  1.30098E+00 -2.07394E+01 -2.05934E+01
 6.60765E-01  1.41142E+00 -1.68906E+01 -1.67948E+01
 6.60765E-01  1.52884E+00 -1.29889E+01 -1.29271E+01
 6.60765E-01  1.65305E+00 -9.08589E+00 -9.04854E+00
 6.60765E-01  1.78380E+00 -5.18330E+00 -5.16254E+00
 6.60765E-01  1.92077E+00 -1.42523E+00 -1.41441E+00
 6.60765E-01  2.06362E+00  3.18736E-01  3.23194E-01
 6.60765E-01  2.21199E+00  1.07833E-01  1.08953E-01
 6.60765E-01  2.36553E+00  1.09805E-02  1.09578E-02
 6.60765E-01  2.52387E+00  6.76529E-04  6.40456E-04
 6.60765E-01  2.68666E+00  2.84358E-05  6.15778E-05
 6.60765E-01  2.85357E+00  8.35890E-07 -6.32451E-06
 6.60765E-01  3.02430E+00  0.00000E+00 -2.01820E-05
 6.60765E-01  3.19854E+00  0.00000E+00  0.00000E+00

 7.19776E-01  0.00000E+00 -5.15942E+01 -5.05329E+01
 7.19776E-01  3.04268E-02 -5.15731E+01 -5.05110E+01
 7.19776E-01  6.08675E-02 -5.15104E+01 -5.04462E+01
 7.19776E-01  9.13580E-02 -5.14055E+01 -5.03358E+01
 7.19776E-01  1.21958E-01 -5.12579E+01 -5.01716E+01
 7.19776E-01  1.52752E-01 -5.10667E+01 -4.99766E+01
 7.19776E-01  1.83848E-01 -5.08300E+01 -4.97187E+01
 7.19776E-01  2.15383E-01 -5.05453E+01 -4.94204E+01
 7.19776E-01  2.47516E-01 -5.02090E+01 -4.90567E+01
 7.19776E-01  2.80440E-01 -4.98160E+01 -4.86398E+01
 7.19776E-01  3.14375E-01 -4.93599E+01 -4.81374E+01
 7.19776E-01  3.49576E-01 -4.88321E+01 -4.75510E+01
 7.19776E-01  3.86334E-01 -4.82220E+01 -4.68664E+01
 7.19776E-01  4.24978E-01 -4.75160E+01 -4.61164E+01
 7.19776E-01  4.65876E-01 -4.66978E+01 -4.52588E+01
 7.19776E-01  5.09439E-01 -4.57475E+01 -4.42844E+01
 7.19776E-01  5.56114E-01 -4.46418E+01 -4.32058E+01
 7.19776E-01  6.06386E-01 -4.33540E+01 -4.19528E+01
 7.19776E-01  6.60765E-01 -4.18550E+01 -4.05148E+01
 7.19776E-01  7.19776E-01 -4.01150E+01 -3.88963E+01
 7.19776E-01  7.83942E-01 -3.81066E+01 -3.70124E+01
 7.19776E-01  8.53765E-01 -3.58083E+01 -3.48867E+01
 7.19776E-01  9.29701E-01 -3.32099E+01 -3.24864E+01
 7.19776E-01  1.01214E+00 -3.03154E+01 -2.97806E+01
 7.19776E-01  1.10138E+00 -2.71456E+01 -2.67935E+01
 7.19776E-01  1.19763E+00 -2.37371E+01 -2.35102E+01
 7.19776E-01  1.30098E+00 -2.01404E+01 -1.99854E+01
 7.19776E-01  1.41142E+00 -1.64156E+01 -1.63148E+01
 7.19776E-01  1.52884E+00 -1.26264E+01 -1.25623E+01
 7.19776E-01  1.65305E+00 -8.82519E+00 -8.78675E+00
 7.19776E-01  1.78380E+00 -5.01658E+00 -4.99460E+00
 7.19776E-01  1.92077E+00 -1.35095E+00 -1.33861E+00
 7.19776E-01  2.06362E+00  3.28734E-01  3.34104E-01
 7.19776E-01  2.21199E+00  1.07684E-01  1.09229E-01
 7.19776E-01  2.36553E+00  1.09110E-02  1.10504E-02
 7.19776E-01  2.52387E+00  6.71215E-04  6.50230E-04
 7.19776E-01  2.68666E+00  2.81987E-05  4.16784E-05
 7.19776E-01  2.85357E+00  8.28894E-07 -5.52897E-06
 7.19776E-01  3.02430E+00  0.00000E+00 -1.22414E-05
 7.19776E-01  3.19854E+00  0.00000E+00  0.00000E+00

 7.83942E-01  0.00000E+00 -4.82964E+01 -4.74845E+01
 7.83942E-01  3.04268E-02 -4.82778E+01 -4.74646E+01
 7.83942E-01  6.08675E-02 -4.82227E+01 -4.73988E+01
 7.83942E-01  9.13580E-02 -4.81304E+01 -4.73087E+01
 7.83942E-01  1.21958E-01 -4.80005E+01 -4.71688E+01
 7.83942E-01  1.52752E-01 -4.78321E+01 -4.70034E+01
 7.83942E-01  1.83848E-01 -4.76238E+01 -4.67779E+01
 7.83942E-01  2.15383E-01 -4.73732E+01 -4.65248E+01
 7.83942E-01  2.47516E-01 -4.70771E+01 -4.62145E+01
 7.83942E-01  2.80440E-01 -4.67312E+01 -4.58466E+01
 7.83942E-01  3.14375E-01 -4.63294E+01 -4.54252E+01
 7.83942E-01  3.49576E-01 -4.58645E+01 -4.49302E+01
 7.83942E-01  3.86334E-01 -4.53266E+01 -4.43479E+01
 7.83942E-01  4.24978E-01 -4.47038E+01 -4.36643E+01
 7.83942E-01  4.65876E-01 -4.39810E+01 -4.29073E+01
 7.83942E-01  5.09439E-01 -4.31401E+01 -4.20034E+01
 7.83942E-01  5.56114E-01 -4.21592E+01 -4.09945E+01
 7.83942E-01  6.06386E-01 -4.10128E+01 -3.98396E+01
 7.83942E-01  6.60765E-01 -3.96721E+01 -3.85343E+01
 7.83942E-01  7.19776E-01 -3.81066E+01 -3.70124E+01
 7.83942E-01  7.83942E-01 -3.62860E+01 -3.52726E+01
 7.83942E-01  8.53765E-01 -3.41845E+01 -3.33112E+01
 7.83942E-01  9.29701E-01 -3.17857E+01 -3.10471E+01
 7.83942E-01  1.01214E+00 -2.90871E+01 -2.85205E+01
 7.83942E-01  1.10138E+00 -2.61039E+01 -2.57200E+01
 7.83942E-01  1.19763E+00 -2.28696E+01 -2.26163E+01
 7.83942E-01  1.30098E+00 -1.94329E+01 -1.92678E+01
 7.83942E-01  1.41142E+00 -1.58540E+01 -1.57472E+01
 7.83942E-01  1.52884E+00 -1.21971E+01 -1.21291E+01
 7.83942E-01  1.65305E+00 -8.51552E+00 -8.47369E+00
 7.83942E-01  1.78380E+00 -4.81759E+00 -4.79281E+00
 7.83942E-01  1.92077E+00 -1.26146E+00 -1.24782E+00
 7.83942E-01  2.06362E+00  3.41133E-01  3.47594E-01
 7.83942E-01  2.21199E+00  1.07567E-01  1.09739E-01
 7.83942E-01  2.36553E+00  1.08320E-02  1.11238E-02
 7.83942E-01  2.52387E+00  6.65058E-04  6.53583E-04
 7.83942E-01  2.68666E+00  2.79219E-05  3.23427E-05
 7.83942E-01  2.85357E+00  8.20691E-07 -5.39483E-06
 7.83942E-01  3.02430E+00  0.00000E+00 -8.61441E-06
 7.83942E-01  3.19854E+00  0.00000E+00  0.00000E+00

 8.53765E-01  0.00000E+00 -4.47613E+01 -4.41447E+01
 8.53765E-01  3.04268E-02 -4.47450E+01 -4.41237E+01
 8.53765E-01  6.08675E-02 -4.46967E+01 -4.40820E+01
 8.53765E-01  9.13580E-02 -4.46158E+01 -4.39964E+01
 8.53765E-01  1.21958E-01 -4.45021E+01 -4.38745E+01
 8.53765E-01  1.52752E-01 -4.43547E+01 -4.37245E+01
 8.53765E-01  1.83848E-01 -4.41723E+01 -4.35388E+01
 8.53765E-01  2.15383E-01 -4.39530E+01 -4.33075E+01
 8.53765E-01  2.47516E-01 -4.36939E+01 -4.30464E+01
 8.53765E-01  2.80440E-01 -4.33911E+01 -4.27298E+01
 8.53765E-01  3.14375E-01 -4.30397E+01 -4.23687E+01
 8.53765E-01  3.49576E-01 -4.26329E+01 -4.19464E+01
 8.53765E-01  3.86334E-01 -4.21623E+01 -4.14679E+01
 8.53765E-01  4.24978E-01 -4.16173E+01 -4.08820E+01
 8.53765E-01  4.65876E-01 -4.09845E+01 -4.01981E+01
 8.53765E-01  5.09439E-01 -4.02477E+01 -3.94142E+01
 8.53765E-01  5.56114E-01 -3.93869E+01 -3.85096E+01
 8.53765E-01  6.06386E-01 -3.83787E+01 -3.74578E+01
 8.53765E-01  6.60765E-01 -3.71959E+01 -3.62632E+01
 8.53765E-01  7.19776E-01 -3.58083E+01 -3.48867E+01
 8.53765E-01  7.83942E-01 -3.41845E+01 -3.33112E+01
 8.53765E-01  8.53765E-01 -3.22952E+01 -3.14694E+01
 8.53765E-01  9.29701E-01 -3.01177E+01 -2.94152E+01
 8.53765E-01  1.01214E+00 -2.76419E+01 -2.70751E+01
 8.53765E-01  1.10138E+00 -2.48752E+01 -2.44405E+01
 8.53765E-01  1.19763E+00 -2.18450E+01 -2.15628E+01
 8.53765E-01  1.30098E+00 -1.85968E+01 -1.84178E+01
 8.53765E-01  1.41142E+00 -1.51897E+01 -1.50782E+01
 8.53765E-01  1.52884E+00 -1.16883E+01 -1.16162E+01
 8.53765E-01  1.65305E+00 -8.14737E+00 -8.10172E+00
 8.53765E-01  1.78380E+00 -4.57974E+00 -4.55303E+00
 8.53765E-01  1.92077E+00 -1.15338E+00 -1.13815E+00
 8.53765E-01  2.06362E+00  3.56580E-01  3.64325E-01
 8.53765E-01  2.21199E+00  1.07507E-01  1.10458E-01
 8.53765E-01  2.36553E+00  1.07431E-02  1.13355E-02
 8.53765E-01  2.52387E+00  6.57950E-04  6.79693E-04
 8.53765E-01  2.68666E+00  2.75994E-05  4.80222E-07
 8.53765E-01  2.85357E+00  8.11087E-07 -3.91977E-06
 8.53765E-01  3.02430E+00  0.00000E+00  4.79560E-06
 8.53765E-01  3.19854E+00  0.00000E+00  0.00000E+00

 9.29701E-01  0.00000E+00 -4.09920E+01 -4.05288E+01
 9.29701E-01  3.04268E-02 -4.09778E+01 -4.05155E+01
 9.29701E-01  6.08675E-02 -4.09358E+01 -4.04728E+01
 9.29701E-01  9.13580E-02 -4.08655E+01 -4.04032E+01
 9.29701E-01  1.21958E-01 -4.07665E+01 -4.03012E+01
 9.29701E-01  1.52752E-01 -4.06383E+01 -4.01680E+01
 9.29701E-01  1.83848E-01 -4.04798E+01 -4.00092E+01
 9.29701E-01  2.15383E-01 -4.02892E+01 -3.98147E+01
 9.29701E-01  2.47516E-01 -4.00642E+01 -3.95819E+01
 9.29701E-01  2.80440E-01 -3.98013E+01 -3.93148E+01
 9.29701E-01  3.14375E-01 -3.94962E+01 -3.89959E+01
 9.29701E-01  3.49576E-01 -3.91432E+01 -3.86429E+01
 9.29701E-01  3.86334E-01 -3.87349E+01 -3.82150E+01
 9.29701E-01  4.24978E-01 -3.82622E+01 -3.77331E+01
 9.29701E-01  4.65876E-01 -3.77133E+01 -3.71662E+01
 9.29701E-01  5.09439E-01 -3.70740E+01 -3.65065E+01
 9.29701E-01  5.56114E-01 -3.63269E+01 -3.57128E+01
 9.29701E-01  6.06386E-01 -3.54509E+01 -3.47872E+01
 9.29701E-01  6.60765E-01 -3.44213E+01 -3.37103E+01
 9.29701E-01  7.19776E-01 -3.32099E+01 -3.24864E+01
 9.29701E-01  7.83942E-01 -3.17857E+01 -3.10471E+01
 9.29701E-01  8.53765E-01 -3.01177E+01 -2.94152E+01
 9.29701E-01  9.29701E-01 -2.81785E+01 -2.75326E+01
 9.29701E-01  1.01214E+00 -2.59501E+01 -2.53916E+01
 9.29701E-01  1.10138E+00 -2.34301E+01 -2.29892E+01
 9.29701E-01  1.19763E+00 -2.06369E+01 -2.03193E+01
 9.29701E-01  1.30098E+00 -1.76096E+01 -1.74055E+01
 9.29701E-01  1.41142E+00 -1.44045E+01 -1.42790E+01
 9.29701E-01  1.52884E+00 -1.10858E+01 -1.10073E+01
 9.29701E-01  1.65305E+00 -7.70991E+00 -7.66217E+00
 9.29701E-01  1.78380E+00 -4.29543E+00 -4.26719E+00
 9.29701E-01  1.92077E+00 -1.02271E+00 -1.00576E+00
 9.29701E-01  2.06362E+00  3.75874E-01  3.85211E-01
 9.29701E-01  2.21199E+00  1.07544E-01  1.11532E-01
 9.29701E-01  2.36553E+00  1.06440E-02  1.16698E-02
 9.29701E-01  2.52387E+00  6.49789E-04  7.39578E-04
 9.29701E-01  2.68666E+00  2.72249E-05 -3.33864E-05
 9.29701E-01  2.85357E+00  7.99873E-07 -2.68671E-06
 9.29701E-01  3.02430E+00  0.00000E+00  2.00765E-05
 9.29701E-01  3.19854E+00  0.00000E+00  0.00000E+00

 1.01214E+00  0.00000E+00 -3.70003E+01 -3.66596E+01
 1.01214E+00  3.04268E-02 -3.69881E+01 -3.66487E+01
 1.01214E+00  6.08675E-02 -3.69519E+01 -3.66121E+01
 1.01214E+00  9.13580E-02 -3.68913E+01 -3.65486E+01
 1.01214E+00  1.21958E-01 -3.68061E+01 -3.64624E+01
 1.01214E+00  1.52752E-01 -3.66958E+01 -3.63522E+01
 1.01214E+00  1.83848E-01 -3.65594E+01 -3.62118E+01
 1.01214E+00  2.15383E-01 -3.63955E+01 -3.60472E+01
 1.01214E+00  2.47516E-01 -3.62019E+01 -3.58500E+01
 1.01214E+00  2.80440E-01 -3.59760E+01 -3.56204E+01
 1.01214E+00  3.14375E-01 -3.57138E+01 -3.53533E+01
 1.01214E+00  3.49576E-01 -3.54105E+01 -3.50435E+01
 1.01214E+00  3.86334E-01 -3.50599E+01 -3.46882E+01
 1.01214E+00  4.24978E-01 -3.46540E+01 -3.42769E+01
 1.01214E+00  4.65876E-01 -3.41829E+01 -3.37965E+01
 1.01214E+00  5.09439E-01 -3.36343E+01 -3.32267E+01
 1.01214E+00  5.56114E-01 -3.29933E+01 -3.25767E+01
 1.01214E+00  6.06386E-01 -3.22415E+01 -3.17868E+01
 1.01214E+00  6.60765E-01 -3.13573E+01 -3.08733E+01
 1.01214E+00  7.19776E-01 -3.03154E+01 -2.97806E+01
 1.01214E+00  7.83942E-01 -2.90871E+01 -2.85205E+01
 1.01214E+00  8.53765E-01 -2.76419E+01 -2.70751E+01
 1.01214E+00  9.29701E-01 -2.59501E+01 -2.53916E+01
 1.01214E+00  1.01214E+00 -2.39872E+01 -2.34807E+01
 1.01214E+00  1.10138E+00 -2.17411E+01 -2.13060E+01
 1.01214E+00  1.19763E+00 -1.92180E+01 -1.88743E+01
 1.01214E+00  1.30098E+00 -1.64471E+01 -1.62114E+01
 1.01214E+00  1.41142E+00 -1.34782E+01 -1.33333E+01
 1.01214E+00  1.52884E+00 -1.03736E+01 -1.02858E+01
 1.01214E+00  1.65305E+00 -7.19093E+00 -7.13775E+00
 1.01214E+00  1.78380E+00 -3.95603E+00 -3.92372E+00
 1.01214E+00  1.92077E+00 -8.64797E-01 -8.45107E-01
 1.01214E+00  2.06362E+00  3.99992E-01  4.10826E-01
 1.01214E+00  2.21199E+00  1.07728E-01  1.12815E-01
 1.01214E+00  2.36553E+00  1.05354E-02  1.23155E-02
 1.01214E+00  2.52387E+00  6.40489E-04  8.76124E-04
 1.01214E+00  2.68666E+00  2.67925E-05 -1.09192E-04
 1.01214E+00  2.85357E+00  7.86834E-07  7.87469E-07
 1.01214E+00  3.02430E+00  0.00000E+00  5.48446E-05
 1.01214E+00  3.19854E+00  0.00000E+00  0.00000E+00

 1.10138E+00  0.00000E+00 -3.28088E+01 -3.25627E+01
 1.10138E+00  3.04268E-02 -3.27984E+01 -3.25519E+01
 1.10138E+00  6.08675E-02 -3.27677E+01 -3.25219E+01
 1.10138E+00  9.13580E-02 -3.27163E+01 -3.24699E+01
 1.10138E+00  1.21958E-01 -3.26441E+01 -3.23958E+01
 1.10138E+00  1.52752E-01 -3.25505E+01 -3.23014E+01
 1.10138E+00  1.83848E-01 -3.24348E+01 -3.21850E+01
 1.10138E+00  2.15383E-01 -3.22957E+01 -3.20444E+01
 1.10138E+00  2.47516E-01 -3.21315E+01 -3.18798E+01
 1.10138E+00  2.80440E-01 -3.19399E+01 -3.16838E+01
 1.10138E+00  3.14375E-01 -3.17175E+01 -3.14592E+01
 1.10138E+00  3.49576E-01 -3.14604E+01 -3.11993E+01
 1.10138E+00  3.86334E-01 -3.11632E+01 -3.08979E+01
 1.10138E+00  4.24978E-01 -3.08192E+01 -3.05481E+01
 1.10138E+00  4.65876E-01 -3.04202E+01 -3.01460E+01
 1.10138E+00  5.09439E-01 -2.99556E+01 -2.96694E+01
 1.10138E+00  5.56114E-01 -2.94129E+01 -2.91196E+01
 1.10138E+00  6.06386E-01 -2.87765E+01 -2.84707E+01
 1.10138E+00  6.60765E-01 -2.80280E+01 -2.76992E+01
 1.10138E+00  7.19776E-01 -2.71456E+01 -2.67935E+01
 1.10138E+00  7.83942E-01 -2.61039E+01 -2.57200E+01
 1.10138E+00  8.53765E-01 -2.48752E+01 -2.44405E+01
 1.10138E+00  9.29701E-01 -2.34301E+01 -2.29892E+01
 1.10138E+00  1.01214E+00 -2.17411E+01 -2.13060E+01
 1.10138E+00  1.10138E+00 -1.97876E+01 -1.93907E+01
 1.10138E+00  1.19763E+00 -1.75638E+01 -1.72282E+01
 1.10138E+00  1.30098E+00 -1.50848E+01 -1.48311E+01
 1.10138E+00  1.41142E+00 -1.23894E+01 -1.22249E+01
 1.10138E+00  1.52884E+00 -9.53417E+00 -9.43466E+00
 1.10138E+00  1.65305E+00 -6.57703E+00 -6.51622E+00
 1.10138E+00  1.78380E+00 -3.55195E+00 -3.51440E+00
 1.10138E+00  1.92077E+00 -6.74371E-01 -6.51700E-01
 1.10138E+00  2.06362E+00  4.30093E-01  4.43160E-01
 1.10138E+00  2.21199E+00  1.08130E-01  1.14704E-01
 1.10138E+00  2.36553E+00  1.04184E-02  1.29166E-02
 1.10138E+00  2.52387E+00  6.29988E-04  1.07630E-03
 1.10138E+00  2.68666E+00  2.62965E-05 -9.61606E-05
 1.10138E+00  2.85357E+00  7.71755E-07  1.46373E-06
 1.10138E+00  3.02430E+00  0.00000E+00  5.94641E-05
 1.10138E+00  3.19854E+00  0.00000E+00  0.00000E+00

 1.19763E+00  0.00000E+00 -2.84531E+01 -2.82786E+01
 1.19763E+00  3.04268E-02 -2.84444E+01 -2.82698E+01
 1.19763E+00  6.08675E-02 -2.84188E+01 -2.82435E+01
 1.19763E+00  9.13580E-02 -2.83760E+01 -2.82020E+01
 1.19763E+00  1.21958E-01 -2.83158E+01 -2.81391E+01
 1.19763E+00  1.52752E-01 -2.82379E+01 -2.80625E+01
 1.19763E+00  1.83848E-01 -2.81416E+01 -2.79661E+01
 1.19763E+00  2.15383E-01 -2.80257E+01 -2.78477E+01
 1.19763E+00  2.47516E-01 -2.78890E+01 -2.77115E+01
 1.19763E+00  2.80440E-01 -2.77293E+01 -2.75499E+01
 1.19763E+00  3.14375E-01 -2.75441E+01 -2.73626E+01
 1.19763E+00  3.49576E-01 -2.73299E+01 -2.71471E+01
 1.19763E+00  3.86334E-01 -2.70823E+01 -2.68957E+01
 1.19763E+00  4.24978E-01 -2.67958E+01 -2.66068E+01
 1.19763E+00  4.65876E-01 -2.64635E+01 -2.62711E+01
 1.19763E+00  5.09439E-01 -2.60766E+01 -2.58809E+01
 1.19763E+00  5.56114E-01 -2.56247E+01 -2.54256E+01
 1.19763E+00  6.06386E-01 -2.50949E+01 -2.48888E+01
 1.19763E+00  6.60765E-01 -2.44718E+01 -2.42541E+01
 1.19763E+00  7.19776E-01 -2.37371E+01 -2.35102E+01
 1.19763E+00  7.83942E-01 -2.28696E+01 -2.26163E+01
 1.19763E+00  8.53765E-01 -2.18450E+01 -2.15628E+01
 1.19763E+00  9.29701E-01 -2.06369E+01 -2.03193E+01
 1.19763E+00  1.01214E+00 -1.92180E+01 -1.88743E+01
 1.19763E+00  1.10138E+00 -1.75638E+01 -1.72282E+01
 1.19763E+00  1.19763E+00 -1.56582E+01 -1.53409E+01
 1.19763E+00  1.30098E+00 -1.35014E+01 -1.32402E+01
 1.19763E+00  1.41142E+00 -1.11166E+01 -1.09429E+01
 1.19763E+00  1.52884E+00 -8.54914E+00 -8.43487E+00
 1.19763E+00  1.65305E+00 -5.85368E+00 -5.78167E+00
 1.19763E+00  1.78380E+00 -3.07272E+00 -3.03051E+00
 1.19763E+00  1.92077E+00 -4.45590E-01 -4.19924E-01
 1.19763E+00  2.06362E+00  4.67501E-01  4.82057E-01
 1.19763E+00  2.21199E+00  1.08834E-01  1.16669E-01
 1.19763E+00  2.36553E+00  1.02953E-02  1.39043E-02
 1.19763E+00  2.52387E+00  6.18250E-04  1.48347E-03
 1.19763E+00  2.68666E+00  2.57317E-05 -5.60728E-05
 1.19763E+00  2.85357E+00  7.54427E-07  3.97113E-06
 1.19763E+00  3.02430E+00  0.00000E+00  6.52246E-05
 1.19763E+00  3.19854E+00  0.00000E+00  0.00000E+00

 1.30098E+00  0.00000E+00 -2.39814E+01 -2.38619E+01
 1.30098E+00  3.04268E-02 -2.39743E+01 -2.38541E+01
 1.30098E+00  6.08675E-02 -2.39535E+01 -2.38338E+01
 1.30098E+00  9.13580E-02 -2.39187E+01 -2.37988E+01
 1.30098E+00  1.21958E-01 -2.38697E+01 -2.37501E+01
 1.30098E+00  1.52752E-01 -2.38063E+01 -2.36860E+01
 1.30098E+00  1.83848E-01 -2.37279E+01 -2.36072E+01
 1.30098E+00  2.15383E-01 -2.36337E+01 -2.35120E+01
 1.30098E+00  2.47516E-01 -2.35225E+01 -2.33993E+01
 1.30098E+00  2.80440E-01 -2.33926E+01 -2.32700E+01
 1.30098E+00  3.14375E-01 -2.32419E+01 -2.31186E+01
 1.30098E+00  3.49576E-01 -2.30676E+01 -2.29433E+01
 1.30098E+00  3.86334E-01 -2.28661E+01 -2.27392E+01
 1.30098E+00  4.24978E-01 -2.26329E+01 -2.25044E+01
 1.30098E+00  4.65876E-01 -2.23622E+01 -2.22306E+01
 1.30098E+00  5.09439E-01 -2.20471E+01 -2.19146E+01
 1.30098E+00  5.56114E-01 -2.16790E+01 -2.15432E+01
 1.30098E+00  6.06386E-01 -2.12473E+01 -2.11048E+01
 1.30098E+00  6.60765E-01 -2.07394E+01 -2.05934E+01
 1.30098E+00  7.19776E-01 -2.01404E+01 -1.99854E+01
 1.30098E+00  7.83942E-01 -1.94329E+01 -1.92678E+01
 1.30098E+00  8.53765E-01 -1.85968E+01 -1.84178E+01
 1.30098E+00  9.29701E-01 -1.76096E+01 -1.74055E+01
 1.30098E+00  1.01214E+00 -1.64471E+01 -1.62114E+01
 1.30098E+00  1.10138E+00 -1.50848E+01 -1.48311E+01
 1.30098E+00  1.19763E+00 -1.35014E+01 -1.32402E+01
 1.30098E+00  1.30098E+00 -1.16853E+01 -1.14404E+01
 1.30098E+00  1.41142E+00 -9.64204E+00 -9.45100E+00
 1.30098E+00  1.52884E+00 -7.40034E+00 -7.26443E+00
 1.30098E+00  1.65305E+00 -5.00567E+00 -4.92049E+00
 1.30098E+00  1.78380E+00 -2.50713E+00 -2.45893E+00
 1.30098E+00  1.92077E+00 -1.72194E-01 -1.43763E-01
 1.30098E+00  2.06362E+00  5.13652E-01  5.30822E-01
 1.30098E+00  2.21199E+00  1.09933E-01  1.20117E-01
 1.30098E+00  2.36553E+00  1.01684E-02  1.53079E-02
 1.30098E+00  2.52387E+00  6.05254E-04  2.10389E-03
 1.30098E+00  2.68666E+00  2.50930E-05  8.42694E-05
 1.30098E+00  2.85357E+00  7.34626E-07  8.56494E-06
 1.30098E+00  3.02430E+00  0.00000E+00  4.77595E-05
 1.30098E+00  3.19854E+00  0.00000E+00  0.00000E+00

 1.41142E+00  0.00000E+00 -1.94528E+01 -1.93738E+01
 1.41142E+00  3.04268E-02 -1.94472E+01 -1.93678E+01
 1.41142E+00  6.08675E-02 -1.94308E+01 -1.93519E+01
 1.41142E+00  9.13580E-02 -1.94033E+01 -1.93236E+01
 1.41142E+00  1.21958E-01 -1.93647E+01 -1.92854E+01
 1.41142E+00  1.52752E-01 -1.93148E+01 -1.92354E+01
 1.41142E+00  1.83848E-01 -1.92530E+01 -1.91731E+01
 1.41142E+00  2.15383E-01 -1.91788E+01 -1.90979E+01
 1.41142E+00  2.47516E-01 -1.90911E+01 -1.90098E+01
 1.41142E+00  2.80440E-01 -1.89887E+01 -1.89070E+01
 1.41142E+00  3.14375E-01 -1.88699E+01 -1.87877E+01
 1.41142E+00  3.49576E-01 -1.87324E+01 -1.86488E+01
 1.41142E+00  3.86334E-01 -1.85734E+01 -1.84897E+01
 1.41142E+00  4.24978E-01 -1.83892E+01 -1.83048E+01
 1.41142E+00  4.65876E-01 -1.81753E+01 -1.80885E+01
 1.41142E+00  5.09439E-01 -1.79262E+01 -1.78377E+01
 1.41142E+00  5.56114E-01 -1.76349E+01 -1.75458E+01
 1.41142E+00  6.06386E-01 -1.72930E+01 -1.71994E+01
 1.41142E+00  6.60765E-01 -1.68906E+01 -1.67948E+01
 1.41142E+00  7.19776E-01 -1.64156E+01 -1.63148E+01
 1.41142E+00  7.83942E-01 -1.58540E+01 -1.57472E+01
 1.41142E+00  8.53765E-01 -1.51897E+01 -1.50782E+01
 1.41142E+00  9.29701E-01 -1.44045E+01 -1.42790E+01
 1.41142E+00  1.01214E+00 -1.34782E+01 -1.33333E+01
 1.41142E+00  1.10138E+00 -1.23894E+01 -1.22249E+01
 1.41142E+00  1.19763E+00 -1.11166E+01 -1.09429E+01
 1.41142E+00  1.30098E+00 -9.64204E+00 -9.45100E+00
 1.41142E+00  1.41142E+00 -7.95765E+00 -7.76976E+00
 1.41142E+00  1.52884E+00 -6.07306E+00 -5.92627E+00
 1.41142E+00  1.65305E+00 -4.01809E+00 -3.91352E+00
 1.41142E+00  1.78380E+00 -1.84364E+00 -1.77936E+00
 1.41142E+00  1.92077E+00  1.52194E-01  1.84790E-01
 1.41142E+00  2.06362E+00  5.69931E-01  5.91103E-01
 1.41142E+00  2.21199E+00  1.11511E-01  1.24358E-01
 1.41142E+00  2.36553E+00  1.00394E-02  1.61583E-02
 1.41142E+00  2.52387E+00  5.90908E-04  2.98916E-03
 1.41142E+00  2.68666E+00  2.43723E-05  6.63419E-04
 1.41142E+00  2.85357E+00  7.12030E-07  1.75087E-05
 1.41142E+00  3.02430E+00  0.00000E+00 -1.03455E-04
 1.41142E+00  3.19854E+00  0.00000E+00  0.00000E+00

 1.52884E+00  0.00000E+00 -1.49317E+01 -1.48827E+01
 1.52884E+00  3.04268E-02 -1.49274E+01 -1.48781E+01
 1.52884E+00  6.08675E-02 -1.49150E+01 -1.48657E+01
 1.52884E+00  9.13580E-02 -1.48943E+01 -1.48446E+01
 1.52884E+00  1.21958E-01 -1.48652E+01 -1.48158E+01
 1.52884E+00  1.52752E-01 -1.48276E+01 -1.47780E+01
 1.52884E+00  1.83848E-01 -1.47810E+01 -1.47311E+01
 1.52884E+00  2.15383E-01 -1.47251E+01 -1.46747E+01
 1.52884E+00  2.47516E-01 -1.46589E+01 -1.46082E+01
 1.52884E+00  2.80440E-01 -1.45816E+01 -1.45305E+01
 1.52884E+00  3.14375E-01 -1.44918E+01 -1.44395E+01
 1.52884E+00  3.49576E-01 -1.43879E+01 -1.43353E+01
 1.52884E+00  3.86334E-01 -1.42675E+01 -1.42149E+01
 1.52884E+00  4.24978E-01 -1.41280E+01 -1.40749E+01
 1.52884E+00  4.65876E-01 -1.39660E+01 -1.39113E+01
 1.52884E+00  5.09439E-01 -1.37769E+01 -1.37206E+01
 1.52884E+00  5.56114E-01 -1.35556E+01 -1.34987E+01
 1.52884E+00  6.06386E-01 -1.32956E+01 -1.32362E+01
 1.52884E+00  6.60765E-01 -1.29889E+01 -1.29271E+01
 1.52884E+00  7.19776E-01 -1.26264E+01 -1.25623E+01
 1.52884E+00  7.83942E-01 -1.21971E+01 -1.21291E+01
 1.52884E+00  8.53765E-01 -1.16883E+01 -1.16162E+01
 1.52884E+00  9.29701E-01 -1.10858E+01 -1.10073E+01
 1.52884E+00  1.01214E+00 -1.03736E+01 -1.02858E+01
 1.52884E+00  1.10138E+00 -9.53417E+00 -9.43466E+00
 1.52884E+00  1.19763E+00 -8.54914E+00 -8.43487E+00
 1.52884E+00  1.30098E+00 -7.40034E+00 -7.26443E+00
 1.52884E+00  1.41142E+00 -6.07306E+00 -5.92627E+00
 1.52884E+00  1.52884E+00 -4.56212E+00 -4.42474E+00
 1.52884E+00  1.65305E+00 -2.87941E+00 -2.77151E+00
 1.52884E+00  1.78380E+00 -1.07174E+00 -9.98549E-01
 1.52884E+00  1.92077E+00  5.32997E-01  5.78090E-01
 1.52884E+00  2.06362E+00  6.37148E-01  6.62920E-01
 1.52884E+00  2.21199E+00  1.13561E-01  1.28436E-01
 1.52884E+00  2.36553E+00  9.90258E-03  1.81690E-02
 1.52884E+00  2.52387E+00  5.74723E-04  4.04661E-03
 1.52884E+00  2.68666E+00  2.35454E-05  9.61156E-04
 1.52884E+00  2.85357E+00  6.85862E-07  7.31396E-05
 1.52884E+00  3.02430E+00  0.00000E+00 -1.08896E-04
 1.52884E+00  3.19854E+00  0.00000E+00  0.00000E+00

 1.65305E+00  0.00000E+00 -1.04692E+01 -1.04413E+01
 1.65305E+00  3.04268E-02 -1.04661E+01 -1.04380E+01
 1.65305E+00  6.08675E-02 -1.04574E+01 -1.04293E+01
 1.65305E+00  9.13580E-02 -1.04427E+01 -1.04144E+01
 1.65305E+00  1.21958E-01 -1.04222E+01 -1.03941E+01
 1.65305E+00  1.52752E-01 -1.03956E+01 -1.03668E+01
 1.65305E+00  1.83848E-01 -1.03627E+01 -1.03342E+01
 1.65305E+00  2.15383E-01 -1.03231E+01 -1.02942E+01
 1.65305E+00  2.47516E-01 -1.02764E+01 -1.02471E+01
 1.65305E+00  2.80440E-01 -1.02217E+01 -1.01922E+01
 1.65305E+00  3.14375E-01 -1.01581E+01 -1.01281E+01
 1.65305E+00  3.49576E-01 -1.00844E+01 -1.00541E+01
 1.65305E+00  3.86334E-01 -9.99904E+00 -9.96807E+00
 1.65305E+00  4.24978E-01 -9.89995E+00 -9.86853E+00
 1.65305E+00  4.65876E-01 -9.78462E+00 -9.75228E+00
 1.65305E+00  5.09439E-01 -9.64989E+00 -9.61669E+00
 1.65305E+00  5.56114E-01 -9.49188E+00 -9.45705E+00
 1.65305E+00  6.06386E-01 -9.30581E+00 -9.26969E+00
 1.65305E+00  6.60765E-01 -9.08589E+00 -9.04854E+00
 1.65305E+00  7.19776E-01 -8.82519E+00 -8.78675E+00
 1.65305E+00  7.83942E-01 -8.51552E+00 -8.47369E+00
 1.65305E+00  8.53765E-01 -8.14737E+00 -8.10172E+00
 1.65305E+00  9.29701E-01 -7.70991E+00 -7.66217E+00
 1.65305E+00  1.01214E+00 -7.19093E+00 -7.13775E+00
 1.65305E+00  1.10138E+00 -6.57703E+00 -6.51622E+00
 1.65305E+00  1.19763E+00 -5.85368E+00 -5.78167E+00
 1.65305E+00  1.30098E+00 -5.00567E+00 -4.92049E+00
 1.65305E+00  1.41142E+00 -4.01809E+00 -3.91352E+00
 1.65305E+00  1.52884E+00 -2.87941E+00 -2.77151E+00
 1.65305E+00  1.65305E+00 -1.58882E+00 -1.48182E+00
 1.65305E+00  1.78380E+00 -1.87909E-01 -1.00889E-01
 1.65305E+00  1.92077E+00  9.69179E-01  1.02331E+00
 1.65305E+00  2.06362E+00  7.12932E-01  7.46034E-01
 1.65305E+00  2.21199E+00  1.15617E-01  1.34836E-01
 1.65305E+00  2.36553E+00  9.71562E-03  1.99213E-02
 1.65305E+00  2.52387E+00  5.54194E-04  5.42134E-03
 1.65305E+00  2.68666E+00  2.25081E-05  1.79910E-03
 1.65305E+00  2.85357E+00  6.53059E-07  2.40282E-04
 1.65305E+00  3.02430E+00  0.00000E+00 -1.80777E-04
 1.65305E+00  3.19854E+00  0.00000E+00  0.00000E+00

 1.78380E+00  0.00000E+00 -6.05430E+00 -6.04123E+00
 1.78380E+00  3.04268E-02 -6.05231E+00 -6.03921E+00
 1.78380E+00  6.08675E-02 -6.04681E+00 -6.03376E+00
 1.78380E+00  9.13580E-02 -6.03765E+00 -6.02437E+00
 1.78380E+00  1.21958E-01 -6.02482E+00 -6.01148E+00
 1.78380E+00  1.52752E-01 -6.00827E+00 -5.99458E+00
 1.78380E+00  1.83848E-01 -5.98780E+00 -5.97422E+00
 1.78380E+00  2.15383E-01 -5.96317E+00 -5.94919E+00
 1.78380E+00  2.47516E-01 -5.93404E+00 -5.91983E+00
 1.78380E+00  2.80440E-01 -5.89996E+00 -5.88551E+00
 1.78380E+00  3.14375E-01 -5.86029E+00 -5.84557E+00
 1.78380E+00  3.49576E-01 -5.81426E+00 -5.79892E+00
 1.78380E+00  3.86334E-01 -5.76082E+00 -5.74497E+00
 1.78380E+00  4.24978E-01 -5.69868E+00 -5.68217E+00
 1.78380E+00  4.65876E-01 -5.62618E+00 -5.60912E+00
 1.78380E+00  5.09439E-01 -5.54127E+00 -5.52343E+00
 1.78380E+00  5.56114E-01 -5.44137E+00 -5.42241E+00
 1.78380E+00  6.06386E-01 -5.32334E+00 -5.30316E+00
 1.78380E+00  6.60765E-01 -5.18330E+00 -5.16254E+00
 1.78380E+00  7.19776E-01 -5.01658E+00 -4.99460E+00
 1.78380E+00  7.83942E-01 -4.81759E+00 -4.79281E+00
 1.78380E+00  8.53765E-01 -4.57974E+00 -4.55303E+00
 1.78380E+00  9.29701E-01 -4.29543E+00 -4.26719E+00
 1.78380E+00  1.01214E+00 -3.95603E+00 -3.92372E+00
 1.78380E+00  1.10138E+00 -3.55195E+00 -3.51440E+00
 1.78380E+00  1.19763E+00 -3.07272E+00 -3.03051E+00
 1.78380E+00  1.30098E+00 -2.50713E+00 -2.45893E+00
 1.78380E+00  1.41142E+00 -1.84364E+00 -1.77936E+00
 1.78380E+00  1.52884E+00 -1.07174E+00 -9.98549E-01
 1.78380E+00  1.65305E+00 -1.87909E-01 -1.00889E-01
 1.78380E+00  1.78380E+00  7.64931E-01  8.50312E-01
 1.78380E+00  1.92077E+00  1.41479E+00  1.47874E+00
 1.78380E+00  2.06362E+00  7.75050E-01  8.17492E-01
 1.78380E+00  2.21199E+00  1.14513E-01  1.38104E-01
 1.78380E+00  2.36553E+00  9.22721E-03  2.06532E-02
 1.78380E+00  2.52387E+00  5.15415E-04  6.56918E-03
 1.78380E+00  2.68666E+00  2.07060E-05  2.78306E-03
 1.78380E+00  2.85357E+00  5.97709E-07  5.53588E-04
 1.78380E+00  3.02430E+00  0.00000E+00 -1.75235E-04
 1.78380E+00  3.19854E+00  0.00000E+00  0.00000E+00

 1.92077E+00  0.00000E+00 -1.80168E+00 -1.79810E+00
 1.92077E+00  3.04268E-02 -1.80078E+00 -1.79719E+00
 1.92077E+00  6.08675E-02 -1.79840E+00 -1.79470E+00
 1.92077E+00  9.13580E-02 -1.79449E+00 -1.79075E+00
 1.92077E+00  1.21958E-01 -1.78906E+00 -1.78519E+00
 1.92077E+00  1.52752E-01 -1.78208E+00 -1.77813E+00
 1.92077E+00  1.83848E-01 -1.77345E+00 -1.76925E+00
 1.92077E+00  2.15383E-01 -1.76306E+00 -1.75875E+00
 1.92077E+00  2.47516E-01 -1.75074E+00 -1.74606E+00
 1.92077E+00  2.80440E-01 -1.73631E+00 -1.73146E+00
 1.92077E+00  3.14375E-01 -1.71946E+00 -1.71406E+00
 1.92077E+00  3.49576E-01 -1.69985E+00 -1.69411E+00
 1.92077E+00  3.86334E-01 -1.67701E+00 -1.67106E+00
 1.92077E+00  4.24978E-01 -1.65035E+00 -1.64361E+00
 1.92077E+00  4.65876E-01 -1.61911E+00 -1.61175E+00
 1.92077E+00  5.09439E-01 -1.58234E+00 -1.57410E+00
 1.92077E+00  5.56114E-01 -1.53883E+00 -1.53026E+00
 1.92077E+00  6.06386E-01 -1.48709E+00 -1.47721E+00
 1.92077E+00  6.60765E-01 -1.42523E+00 -1.41441E+00
 1.92077E+00  7.19776E-01 -1.35095E+00 -1.33861E+00
 1.92077E+00  7.83942E-01 -1.26146E+00 -1.24782E+00
 1.92077E+00  8.53765E-01 -1.15338E+00 -1.13815E+00
 1.92077E+00  9.29701E-01 -1.02271E+00 -1.00576E+00
 1.92077E+00  1.01214E+00 -8.64797E-01 -8.45107E-01
 1.92077E+00  1.10138E+00 -6.74371E-01 -6.51700E-01
 1.92077E+00  1.19763E+00 -4.45590E-01 -4.19924E-01
 1.92077E+00  1.30098E+00 -1.72194E-01 -1.43763E-01
 1.92077E+00  1.41142E+00  1.52194E-01  1.84790E-01
 1.92077E+00  1.52884E+00  5.32997E-01  5.78090E-01
 1.92077E+00  1.65305E+00  9.69179E-01  1.02331E+00
 1.92077E+00  1.78380E+00  1.41479E+00  1.47874E+00
 1.92077E+00  1.92077E+00  1.54047E+00  1.60677E+00
 1.92077E+00  2.06362E+00  6.91733E-01  7.41871E-01
 1.92077E+00  2.21199E+00  9.34479E-02  1.25050E-01
 1.92077E+00  2.36553E+00  7.18489E-03  2.46000E-02
 1.92077E+00  2.52387E+00  3.91339E-04  9.00184E-03
 1.92077E+00  2.68666E+00  1.55083E-05  3.53692E-03
 1.92077E+00  2.85357E+00  4.44766E-07  9.86525E-04
 1.92077E+00  3.02430E+00  0.00000E+00  7.67034E-05
 1.92077E+00  3.19854E+00  0.00000E+00  0.00000E+00

 2.06362E+00  0.00000E+00  2.72778E-01  2.72536E-01
 2.06362E+00  3.04268E-02  2.72917E-01  2.72675E-01
 2.06362E+00  6.08675E-02  2.73220E-01  2.73008E-01
 2.06362E+00  9.13580E-02  2.73691E-01  2.73516E-01
 2.06362E+00  1.21958E-01  2.74319E-01  2.74201E-01
 2.06362E+00  1.52752E-01  2.75108E-01  2.75095E-01
 2.06362E+00  1.83848E-01  2.76076E-01  2.76157E-01
 2.06362E+00  2.15383E-01  2.77242E-01  2.77443E-01
 2.06362E+00  2.47516E-01  2.78627E-01  2.78991E-01
 2.06362E+00  2.80440E-01  2.80263E-01  2.80825E-01
 2.06362E+00  3.14375E-01  2.82189E-01  2.82889E-01
 2.06362E+00  3.49576E-01  2.84454E-01  2.85411E-01
 2.06362E+00  3.86334E-01  2.87124E-01  2.88403E-01
 2.06362E+00  4.24978E-01  2.90286E-01  2.91911E-01
 2.06362E+00  4.65876E-01  2.94051E-01  2.96096E-01
 2.06362E+00  5.09439E-01  2.98562E-01  3.01153E-01
 2.06362E+00  5.56114E-01  3.04007E-01  3.06937E-01
 2.06362E+00  6.06386E-01  3.10627E-01  3.14389E-01
 2.06362E+00  6.60765E-01  3.18736E-01  3.23194E-01
 2.06362E+00  7.19776E-01  3.28734E-01  3.34104E-01
 2.06362E+00  7.83942E-01  3.41133E-01  3.47594E-01
 2.06362E+00  8.53765E-01  3.56580E-01  3.64325E-01
 2.06362E+00  9.29701E-01  3.75874E-01  3.85211E-01
 2.06362E+00  1.01214E+00  3.99992E-01  4.10826E-01
 2.06362E+00  1.10138E+00  4.30093E-01  4.43160E-01
 2.06362E+00  1.19763E+00  4.67501E-01  4.82057E-01
 2.06362E+00  1.30098E+00  5.13652E-01  5.30822E-01
 2.06362E+00  1.41142E+00  5.69931E-01  5.91103E-01
 2.06362E+00  1.52884E+00  6.37148E-01  6.62920E-01
 2.06362E+00  1.65305E+00  7.12932E-01  7.46034E-01
 2.06362E+00  1.78380E+00  7.75050E-01  8.17492E-01
 2.06362E+00  1.92077E+00  6.91733E-01  7.41871E-01
 2.06362E+00  2.06362E+00  2.72676E-01  3.24395E-01
 2.06362E+00  2.21199E+00  3.40314E-02  7.78458E-02
 2.06362E+00  2.36553E+00  2.49078E-03  3.12221E-02
 2.06362E+00  2.52387E+00  1.31680E-04  1.30700E-02
 2.06362E+00  2.68666E+00  5.12481E-06  4.41513E-03
 2.06362E+00  2.85357E+00  1.45461E-07  1.87173E-03
 2.06362E+00  3.02430E+00  0.00000E+00  7.82559E-04
 2.06362E+00  3.19854E+00  0.00000E+00  0.00000E+00

 2.21199E+00  0.00000E+00  1.09402E-01  1.08972E-01
 2.21199E+00  3.04268E-02  1.09403E-01  1.08976E-01
 2.21199E+00  6.08675E-02  1.09397E-01  1.08960E-01
 2.21199E+00  9.13580E-02  1.09380E-01  1.08962E-01
 2.21199E+00  1.21958E-01  1.09352E-01  1.08938E-01
 2.21199E+00  1.52752E-01  1.09312E-01  1.08941E-01
 2.21199E+00  1.83848E-01  1.09262E-01  1.08894E-01
 2.21199E+00  2.15383E-01  1.09201E-01  1.08879E-01
 2.21199E+00  2.47516E-01  1.09129E-01  1.08829E-01
 2.21199E+00  2.80440E-01  1.09047E-01  1.08817E-01
 2.21199E+00  3.14375E-01  1.08954E-01  1.08711E-01
 2.21199E+00  3.49576E-01  1.08849E-01  1.08692E-01
 2.21199E+00  3.86334E-01  1.08733E-01  1.08711E-01
 2.21199E+00  4.24978E-01  1.08606E-01  1.08647E-01
 2.21199E+00  4.65876E-01  1.08467E-01  1.08646E-01
 2.21199E+00  5.09439E-01  1.08317E-01  1.08654E-01
 2.21199E+00  5.56114E-01  1.08158E-01  1.08678E-01
 2.21199E+00  6.06386E-01  1.07994E-01  1.08802E-01
 2.21199E+00  6.60765E-01  1.07833E-01  1.08953E-01
 2.21199E+00  7.19776E-01  1.07684E-01  1.09229E-01
 2.21199E+00  7.83942E-01  1.07567E-01  1.09739E-01
 2.21199E+00  8.53765E-01  1.07507E-01  1.10458E-01
 2.21199E+00  9.29701E-01  1.07544E-01  1.11532E-01
 2.21199E+00  1.01214E+00  1.07728E-01  1.12815E-01
 2.21199E+00  1.10138E+00  1.08130E-01  1.14704E-01
 2.21199E+00  1.19763E+00  1.08834E-01  1.16669E-01
 2.21199E+00  1.30098E+00  1.09933E-01  1.20117E-01
 2.21199E+00  1.41142E+00  1.11511E-01  1.24358E-01
 2.21199E+00  1.52884E+00  1.13561E-01  1.28436E-01
 2.21199E+00  1.65305E+00  1.15617E-01  1.34836E-01
 2.21199E+00  1.78380E+00  1.14513E-01  1.38104E-01
 2.21199E+00  1.92077E+00  9.34479E-02  1.25050E-01
 2.21199E+00  2.06362E+00  3.40314E-02  7.78458E-02
 2.21199E+00  2.21199E+00  3.99233E-03  4.98008E-02
 2.21199E+00  2.36553E+00  2.79065E-04  3.43175E-02
 2.21199E+00  2.52387E+00  1.42931E-05  1.61553E-02
 2.21199E+00  2.68666E+00  5.44552E-07  6.31054E-03
 2.21199E+00  2.85357E+00  1.52458E-08  3.68208E-03
 2.21199E+00  3.02430E+00  0.00000E+00  1.97376E-03
 2.21199E+00  3.19854E+00  0.00000E+00  0.00000E+00

 2.36553E+00  0.00000E+00  1.13969E-02  1.14960E-02
 2.36553E+00  3.04268E-02  1.13964E-02  1.14955E-02
 2.36553E+00  6.08675E-02  1.13940E-02  1.14942E-02
 2.36553E+00  9.13580E-02  1.13897E-02  1.14835E-02
 2.36553E+00  1.21958E-01  1.13833E-02  1.14713E-02
 2.36553E+00  1.52752E-01  1.13747E-02  1.14415E-02
 2.36553E+00  1.83848E-01  1.13640E-02  1.14314E-02
 2.36553E+00  2.15383E-01  1.13511E-02  1.13956E-02
 2.36553E+00  2.47516E-01  1.13359E-02  1.13737E-02
 2.36553E+00  2.80440E-01  1.13182E-02  1.13221E-02
 2.36553E+00  3.14375E-01  1.12977E-02  1.13155E-02
 2.36553E+00  3.49576E-01  1.12743E-02  1.12618E-02
 2.36553E+00  3.86334E-01  1.12474E-02  1.11926E-02
 2.36553E+00  4.24978E-01  1.12166E-02  1.11529E-02
 2.36553E+00  4.65876E-01  1.11814E-02  1.11049E-02
 2.36553E+00  5.09439E-01  1.11409E-02  1.10376E-02
 2.36553E+00  5.56114E-01  1.10946E-02  1.09980E-02
 2.36553E+00  6.06386E-01  1.10414E-02  1.09491E-02
 2.36553E+00  6.60765E-01  1.09805E-02  1.09578E-02
 2.36553E+00  7.19776E-01  1.09110E-02  1.10504E-02
 2.36553E+00  7.83942E-01  1.08320E-02  1.11238E-02
 2.36553E+00  8.53765E-01  1.07431E-02  1.13355E-02
 2.36553E+00  9.29701E-01  1.06440E-02  1.16698E-02
 2.36553E+00  1.01214E+00  1.05354E-02  1.23155E-02
 2.36553E+00  1.10138E+00  1.04184E-02  1.29166E-02
 2.36553E+00  1.19763E+00  1.02953E-02  1.39043E-02
 2.36553E+00  1.30098E+00  1.01684E-02  1.53079E-02
 2.36553E+00  1.41142E+00  1.00394E-02  1.61583E-02
 2.36553E+00  1.52884E+00  9.90258E-03  1.81690E-02
 2.36553E+00  1.65305E+00  9.71562E-03  1.99213E-02
 2.36553E+00  1.78380E+00  9.22721E-03  2.06532E-02
 2.36553E+00  1.92077E+00  7.18489E-03  2.46000E-02
 2.36553E+00  2.06362E+00  2.49078E-03  3.12221E-02
 2.36553E+00  2.21199E+00  2.79065E-04  3.43175E-02
 2.36553E+00  2.36553E+00  1.87354E-05  3.15130E-02
 2.36553E+00  2.52387E+00  9.29489E-07  2.33545E-02
 2.36553E+00  2.68666E+00  3.45964E-08  1.32155E-02
 2.36553E+00  2.85357E+00  9.53621E-10  4.85917E-03
 2.36553E+00  3.02430E+00  0.00000E+00  1.10849E-03
 2.36553E+00  3.19854E+00  0.00000E+00  0.00000E+00

 2.52387E+00  0.00000E+00  7.06726E-04  7.14339E-04
 2.52387E+00  3.04268E-02  7.06680E-04  7.14165E-04
 2.52387E+00  6.08675E-02  7.06506E-04  7.14154E-04
 2.52387E+00  9.13580E-02  7.06195E-04  7.13031E-04
 2.52387E+00  1.21958E-01  7.05739E-04  7.12043E-04
 2.52387E+00  1.52752E-01  7.05136E-04  7.07527E-04
 2.52387E+00  1.83848E-01  7.04386E-04  7.07268E-04
 2.52387E+00  2.15383E-01  7.03481E-04  7.02991E-04
 2.52387E+00  2.47516E-01  7.02412E-04  7.00601E-04
 2.52387E+00  2.80440E-01  7.01164E-04  6.93895E-04
 2.52387E+00  3.14375E-01  6.99721E-04  6.94715E-04
 2.52387E+00  3.49576E-01  6.98056E-04  6.87636E-04
 2.52387E+00  3.86334E-01  6.96140E-04  6.78238E-04
 2.52387E+00  4.24978E-01  6.93934E-04  6.74024E-04
 2.52387E+00  4.65876E-01  6.91391E-04  6.66142E-04
 2.52387E+00  5.09439E-01  6.88453E-04  6.57268E-04
 2.52387E+00  5.56114E-01  6.85052E-04  6.51231E-04
 2.52387E+00  6.06386E-01  6.81108E-04  6.41394E-04
 2.52387E+00  6.60765E-01  6.76529E-04  6.40456E-04
 2.52387E+00  7.19776E-01  6.71215E-04  6.50230E-04
 2.52387E+00  7.83942E-01  6.65058E-04  6.53583E-04
 2.52387E+00  8.53765E-01  6.57950E-04  6.79693E-04
 2.52387E+00  9.29701E-01  6.49789E-04  7.39578E-04
 2.52387E+00  1.01214E+00  6.40489E-04  8.76124E-04
 2.52387E+00  1.10138E+00  6.29988E-04  1.07630E-03
 2.52387E+00  1.19763E+00  6.18250E-04  1.48347E-03
 2.52387E+00  1.30098E+00  6.05254E-04  2.10389E-03
 2.52387E+00  1.41142E+00  5.90908E-04  2.98916E-03
 2.52387E+00  1.52884E+00  5.74723E-04  4.04661E-03
 2.52387E+00  1.65305E+00  5.54194E-04  5.42134E-03
 2.52387E+00  1.78380E+00  5.15415E-04  6.56918E-03
 2.52387E+00  1.92077E+00  3.91339E-04  9.00184E-03
 2.52387E+00  2.06362E+00  1.31680E-04  1.30700E-02
 2.52387E+00  2.21199E+00  1.42931E-05  1.61553E-02
 2.52387E+00  2.36553E+00  9.29489E-07  2.33545E-02
 2.52387E+00  2.52387E+00  4.47850E-08  2.99737E-02
 2.52387E+00  2.68666E+00  1.62744E-09  2.12376E-02
 2.52387E+00  2.85357E+00  4.39582E-11  6.10974E-03
 2.52387E+00  3.02430E+00  0.00000E+00 -3.10096E-05
 2.52387E+00  3.19854E+00  0.00000E+00  0.00000E+00

 2.68666E+00  0.00000E+00  2.97533E-05 -2.69204E-05
 2.68666E+00  3.04268E-02  2.97530E-05 -2.68738E-05
 2.68666E+00  6.08675E-02  2.97453E-05 -2.77250E-05
 2.68666E+00  9.13580E-02  2.97317E-05 -2.51257E-05
 2.68666E+00  1.21958E-01  2.97120E-05 -2.35249E-05
 2.68666E+00  1.52752E-01  2.96860E-05 -1.70694E-05
 2.68666E+00  1.83848E-01  2.96536E-05 -1.69072E-05
 2.68666E+00  2.15383E-01  2.96146E-05 -9.21921E-06
 2.68666E+00  2.47516E-01  2.95684E-05 -7.28177E-06
 2.68666E+00  2.80440E-01  2.95146E-05  3.82307E-06
 2.68666E+00  3.14375E-01  2.94522E-05 -2.68643E-07
 2.68666E+00  3.49576E-01  2.93802E-05  1.02706E-05
 2.68666E+00  3.86334E-01  2.92971E-05  2.61294E-05
 2.68666E+00  4.24978E-01  2.92013E-05  3.05925E-05
 2.68666E+00  4.65876E-01  2.90904E-05  3.78790E-05
 2.68666E+00  5.09439E-01  2.89620E-05  5.06563E-05
 2.68666E+00  5.56114E-01  2.88127E-05  5.61153E-05
 2.68666E+00  6.06386E-01  2.86388E-05  6.54094E-05
 2.68666E+00  6.60765E-01  2.84358E-05  6.15778E-05
 2.68666E+00  7.19776E-01  2.81987E-05  4.16784E-05
 2.68666E+00  7.83942E-01  2.79219E-05  3.23427E-05
 2.68666E+00  8.53765E-01  2.75994E-05  4.80222E-07
 2.68666E+00  9.29701E-01  2.72249E-05 -3.33864E-05
 2.68666E+00  1.01214E+00  2.67925E-05 -1.09192E-04
 2.68666E+00  1.10138E+00  2.62965E-05 -9.61606E-05
 2.68666E+00  1.19763E+00  2.57317E-05 -5.60728E-05
 2.68666E+00  1.30098E+00  2.50930E-05  8.42694E-05
 2.68666E+00  1.41142E+00  2.43723E-05  6.63419E-04
 2.68666E+00  1.52884E+00  2.35454E-05  9.61156E-04
 2.68666E+00  1.65305E+00  2.25081E-05  1.79910E-03
 2.68666E+00  1.78380E+00  2.07060E-05  2.78306E-03
 2.68666E+00  1.92077E+00  1.55083E-05  3.53692E-03
 2.68666E+00  2.06362E+00  5.12481E-06  4.41513E-03
 2.68666E+00  2.21199E+00  5.44552E-07  6.31054E-03
 2.68666E+00  2.36553E+00  3.45965E-08  1.32155E-02
 2.68666E+00  2.52387E+00  1.62726E-09  2.12376E-02
 2.68666E+00  2.68666E+00  5.57587E-11  1.88866E-02
 2.68666E+00  2.85357E+00  1.28910E-12  1.03118E-02
 2.68666E+00  3.02430E+00  0.00000E+00  4.46337E-03
 2.68666E+00  3.19854E+00  0.00000E+00  0.00000E+00

 2.85357E+00  0.00000E+00  8.71663E-07 -3.56766E-06
 2.85357E+00  3.04268E-02  8.74172E-07 -3.51699E-06
 2.85357E+00  6.08675E-02  8.74073E-07 -3.49956E-06
 2.85357E+00  9.13580E-02  8.73724E-07 -3.43319E-06
 2.85357E+00  1.21958E-01  8.73143E-07 -3.62032E-06
 2.85357E+00  1.52752E-01  8.72391E-07 -3.83758E-06
 2.85357E+00  1.83848E-01  8.71449E-07 -3.81506E-06
 2.85357E+00  2.15383E-01  8.70315E-07 -3.93156E-06
 2.85357E+00  2.47516E-01  8.68978E-07 -4.38906E-06
 2.85357E+00  2.80440E-01  8.67419E-07 -4.46575E-06
 2.85357E+00  3.14375E-01  8.65608E-07 -4.35145E-06
 2.85357E+00  3.49576E-01  8.63516E-07 -4.70536E-06
 2.85357E+00  3.86334E-01  8.61101E-07 -5.24799E-06
 2.85357E+00  4.24978E-01  8.58310E-07 -5.19188E-06
 2.85357E+00  4.65876E-01  8.55079E-07 -5.62985E-06
 2.85357E+00  5.09439E-01  8.51329E-07 -5.72554E-06
 2.85357E+00  5.56114E-01  8.46961E-07 -6.33325E-06
 2.85357E+00  6.06386E-01  8.41861E-07 -6.31916E-06
 2.85357E+00  6.60765E-01  8.35892E-07 -6.32451E-06
 2.85357E+00  7.19776E-01  8.28894E-07 -5.52897E-06
 2.85357E+00  7.83942E-01  8.20691E-07 -5.39483E-06
 2.85357E+00  8.53765E-01  8.11088E-07 -3.91977E-06
 2.85357E+00  9.29701E-01  7.99873E-07 -2.68671E-06
 2.85357E+00  1.01214E+00  7.86834E-07  7.87469E-07
 2.85357E+00  1.10138E+00  7.71756E-07  1.46374E-06
 2.85357E+00  1.19763E+00  7.54428E-07  3.97113E-06
 2.85357E+00  1.30098E+00  7.34626E-07  8.56494E-06
 2.85357E+00  1.41142E+00  7.12031E-07  1.75087E-05
 2.85357E+00  1.52884E+00  6.85861E-07  7.31396E-05
 2.85357E+00  1.65305E+00  6.53060E-07  2.40282E-04
 2.85357E+00  1.78380E+00  5.97709E-07  5.53588E-04
 2.85357E+00  1.92077E+00  4.44765E-07  9.86525E-04
 2.85357E+00  2.06362E+00  1.45462E-07  1.87173E-03
 2.85357E+00  2.21199E+00  1.52460E-08  3.68208E-03
 2.85357E+00  2.36553E+00  9.53701E-10  4.85917E-03
 2.85357E+00  2.52387E+00  4.40910E-11  6.10974E-03
 2.85357E+00  2.68666E+00  1.43205E-12  1.03118E-02
 2.85357E+00  2.85357E+00  3.61140E-12  1.33522E-02
 2.85357E+00  3.02430E+00  0.00000E+00  9.82036E-03
 2.85357E+00  3.19854E+00  0.00000E+00  0.00000E+00

 3.02430E+00  0.00000E+00  0.00000E+00  1.43305E-05
 3.02430E+00  3.04268E-02  0.00000E+00  1.43290E-05
 3.02430E+00  6.08675E-02  0.00000E+00  1.46840E-05
 3.02430E+00  9.13580E-02  0.00000E+00  1.37923E-05
 3.02430E+00  1.21958E-01  0.00000E+00  1.31165E-05
 3.02430E+00  1.52752E-01  0.00000E+00  1.05188E-05
 3.02430E+00  1.83848E-01  0.00000E+00  1.04608E-05
 3.02430E+00  2.15383E-01  0.00000E+00  7.63807E-06
 3.02430E+00  2.47516E-01  0.00000E+00  6.48959E-06
 3.02430E+00  2.80440E-01  0.00000E+00  2.46245E-06
 3.02430E+00  3.14375E-01  0.00000E+00  3.97580E-06
 3.02430E+00  3.49576E-01  0.00000E+00 -6.58106E-08
 3.02430E+00  3.86334E-01  0.00000E+00 -6.30050E-06
 3.02430E+00  4.24978E-01  0.00000E+00 -7.83605E-06
 3.02430E+00  4.65876E-01  0.00000E+00 -1.09625E-05
 3.02430E+00  5.09439E-01  0.00000E+00 -1.56290E-05
 3.02430E+00  5.56114E-01  0.00000E+00 -1.81670E-05
 3.02430E+00  6.06386E-01  0.00000E+00 -2.16369E-05
 3.02430E+00  6.60765E-01  0.00000E+00 -2.01820E-05
 3.02430E+00  7.19776E-01  0.00000E+00 -1.22414E-05
 3.02430E+00  7.83942E-01  0.00000E+00 -8.61441E-06
 3.02430E+00  8.53765E-01  0.00000E+00  4.79560E-06
 3.02430E+00  9.29701E-01  0.00000E+00  2.00765E-05
 3.02430E+00  1.01214E+00  0.00000E+00  5.48446E-05
 3.02430E+00  1.10138E+00  0.00000E+00  5.94641E-05
 3.02430E+00  1.19763E+00  0.00000E+00  6.52246E-05
 3.02430E+00  1.30098E+00  0.00000E+00  4.77595E-05
 3.02430E+00  1.41142E+00  0.00000E+00 -1.03455E-04
 3.02430E+00  1.52884E+00  0.00000E+00 -1.08896E-04
 3.02430E+00  1.65305E+00  0.00000E+00 -1.80777E-04
 3.02430E+00  1.78380E+00  0.00000E+00 -1.75235E-04
 3.02430E+00  1.92077E+00  0.00000E+00  7.67034E-05
 3.02430E+00  2.06362E+00  0.00000E+00  7.82559E-04
 3.02430E+00  2.21199E+00  0.00000E+00  1.97376E-03
 3.02430E+00  2.36553E+00  0.00000E+00  1.10849E-03
 3.02430E+00  2.52387E+00  0.00000E+00 -3.10096E-05
 3.02430E+00  2.68666E+00  0.00000E+00  4.46337E-03
 3.02430E+00  2.85357E+00  0.00000E+00  9.82036E-03
 3.02430E+00  3.02430E+00  0.00000E+00  8.71937E-03
 3.02430E+00  3.19854E+00  0.00000E+00  0.00000E+00

 3.19854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.19854E+00  3.04268E-02  0.00000E+00  0.00000E+00
 3.19854E+00  6.08675E-02  0.00000E+00  0.00000E+00
 3.19854E+00  9.13580E-02  0.00000E+00  0.00000E+00
 3.19854E+00  1.21958E-01  0.00000E+00  0.00000E+00
 3.19854E+00  1.52752E-01  0.00000E+00  0.00000E+00
 3.19854E+00  1.83848E-01  0.00000E+00  0.00000E+00
 3.19854E+00  2.15383E-01  0.00000E+00  0.00000E+00
 3.19854E+00  2.47516E-01  0.00000E+00  0.00000E+00
 3.19854E+00  2.80440E-01  0.00000E+00  0.00000E+00
 3.19854E+00  3.14375E-01  0.00000E+00  0.00000E+00
 3.19854E+00  3.49576E-01  0.00000E+00  0.00000E+00
 3.19854E+00  3.86334E-01  0.00000E+00  0.00000E+00
 3.19854E+00  4.24978E-01  0.00000E+00  0.00000E+00
 3.19854E+00  4.65876E-01  0.00000E+00  0.00000E+00
 3.19854E+00  5.09439E-01  0.00000E+00  0.00000E+00
 3.19854E+00  5.56114E-01  0.00000E+00  0.00000E+00
 3.19854E+00  6.06386E-01  0.00000E+00  0.00000E+00
 3.19854E+00  6.60765E-01  0.00000E+00  0.00000E+00
 3.19854E+00  7.19776E-01  0.00000E+00  0.00000E+00
 3.19854E+00  7.83942E-01  0.00000E+00  0.00000E+00
 3.19854E+00  8.53765E-01  0.00000E+00  0.00000E+00
 3.19854E+00  9.29701E-01  0.00000E+00  0.00000E+00
 3.19854E+00  1.01214E+00  0.00000E+00  0.00000E+00
 3.19854E+00  1.10138E+00  0.00000E+00  0.00000E+00
 3.19854E+00  1.19763E+00  0.00000E+00  0.00000E+00
 3.19854E+00  1.30098E+00  0.00000E+00  0.00000E+00
 3.19854E+00  1.41142E+00  0.00000E+00  0.00000E+00
 3.19854E+00  1.52884E+00  0.00000E+00  0.00000E+00
 3.19854E+00  1.65305E+00  0.00000E+00  0.00000E+00
 3.19854E+00  1.78380E+00  0.00000E+00  0.00000E+00
 3.19854E+00  1.92077E+00  0.00000E+00  0.00000E+00
 3.19854E+00  2.06362E+00  0.00000E+00  0.00000E+00
 3.19854E+00  2.21199E+00  0.00000E+00  0.00000E+00
 3.19854E+00  2.36553E+00  0.00000E+00  0.00000E+00
 3.19854E+00  2.52387E+00  0.00000E+00  0.00000E+00
 3.19854E+00  2.68666E+00  0.00000E+00  0.00000E+00
 3.19854E+00  2.85357E+00  0.00000E+00  0.00000E+00
 3.19854E+00  3.02430E+00  0.00000E+00  0.00000E+00
 3.19854E+00  3.19854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF0.25 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -6.48235E+01
 0.00000E+00  3.57173E-02 -7.97318E+01 -6.47723E+01
 0.00000E+00  7.14479E-02 -7.93878E+01 -6.45499E+01
 0.00000E+00  1.07226E-01 -7.88223E+01 -6.42685E+01
 0.00000E+00  1.43107E-01 -7.80454E+01 -6.38147E+01
 0.00000E+00  1.79173E-01 -7.70692E+01 -6.32409E+01
 0.00000E+00  2.15525E-01 -7.59071E+01 -6.25505E+01
 0.00000E+00  2.52291E-01 -7.45720E+01 -6.17601E+01
 0.00000E+00  2.89623E-01 -7.30755E+01 -6.09307E+01
 0.00000E+00  3.27697E-01 -7.14278E+01 -5.99621E+01
 0.00000E+00  3.66719E-01 -6.96364E+01 -5.89424E+01
 0.00000E+00  4.06921E-01 -6.77061E+01 -5.78647E+01
 0.00000E+00  4.48567E-01 -6.56390E+01 -5.68755E+01
 0.00000E+00  4.91953E-01 -6.34343E+01 -5.62444E+01
 0.00000E+00  5.37404E-01 -6.10887E+01 -5.59532E+01
 0.00000E+00  5.85281E-01 -5.85964E+01 -5.46386E+01
 0.00000E+00  6.35974E-01 -5.59503E+01 -5.28778E+01
 0.00000E+00  6.89900E-01 -5.31423E+01 -5.07484E+01
 0.00000E+00  7.47501E-01 -5.01643E+01 -4.83012E+01
 0.00000E+00  8.09229E-01 -4.70091E+01 -4.55644E+01
 0.00000E+00  8.75539E-01 -4.36720E+01 -4.25711E+01
 0.00000E+00  9.46873E-01 -4.01515E+01 -3.93042E+01
 0.00000E+00  1.02365E+00 -3.64519E+01 -3.58116E+01
 0.00000E+00  1.10623E+00 -3.25851E+01 -3.21088E+01
 0.00000E+00  1.19493E+00 -2.85728E+01 -2.82275E+01
 0.00000E+00  1.28997E+00 -2.44469E+01 -2.42013E+01
 0.00000E+00  1.39152E+00 -2.02489E+01 -2.00835E+01
 0.00000E+00  1.49964E+00 -1.60276E+01 -1.59197E+01
 0.00000E+00  1.61430E+00 -1.18284E+01 -1.17624E+01
 0.00000E+00  1.73542E+00 -7.66171E+00 -7.62670E+00
 0.00000E+00  1.86283E+00 -3.50133E+00 -3.48769E+00
 0.00000E+00  1.99632E+00 -2.44499E-01 -2.42830E-01
 0.00000E+00  2.13563E+00  2.40357E-01  2.39500E-01
 0.00000E+00  2.28047E+00  4.29352E-02  4.27593E-02
 0.00000E+00  2.43053E+00  3.79924E-03  3.71449E-03
 0.00000E+00  2.58552E+00  2.20052E-04  1.66427E-04
 0.00000E+00  2.74511E+00  8.91272E-06 -1.87348E-05
 0.00000E+00  2.90900E+00  2.55034E-07 -2.03626E-05
 0.00000E+00  3.07691E+00  0.00000E+00 -1.61086E-05
 0.00000E+00  3.24854E+00  0.00000E+00  0.00000E+00

 3.57173E-02  0.00000E+00 -7.97318E+01 -6.47723E+01
 3.57173E-02  3.57173E-02 -7.96171E+01 -6.46849E+01
 3.57173E-02  7.14479E-02 -7.92753E+01 -6.44675E+01
 3.57173E-02  1.07226E-01 -7.87133E+01 -6.41654E+01
 3.57173E-02  1.43107E-01 -7.79409E+01 -6.37532E+01
 3.57173E-02  1.79173E-01 -7.69703E+01 -6.31843E+01
 3.57173E-02  2.15525E-01 -7.58144E+01 -6.25095E+01
 3.57173E-02  2.52291E-01 -7.44859E+01 -6.17225E+01
 3.57173E-02  2.89623E-01 -7.29963E+01 -6.08779E+01
 3.57173E-02  3.27697E-01 -7.13553E+01 -5.98907E+01
 3.57173E-02  3.66719E-01 -6.95705E+01 -5.88928E+01
 3.57173E-02  4.06921E-01 -6.76466E+01 -5.78597E+01
 3.57173E-02  4.48567E-01 -6.55854E+01 -5.68934E+01
 3.57173E-02  4.91953E-01 -6.33862E+01 -5.63257E+01
 3.57173E-02  5.37404E-01 -6.10455E+01 -5.58267E+01
 3.57173E-02  5.85281E-01 -5.85578E+01 -5.45835E+01
 3.57173E-02  6.35974E-01 -5.59158E+01 -5.28381E+01
 3.57173E-02  6.89900E-01 -5.31116E+01 -5.07305E+01
 3.57173E-02  7.47501E-01 -5.01370E+01 -4.82838E+01
 3.57173E-02  8.09229E-01 -4.69849E+01 -4.55406E+01
 3.57173E-02  8.75539E-01 -4.36506E+01 -4.25406E+01
 3.57173E-02  9.46873E-01 -4.01328E+01 -3.92832E+01
 3.57173E-02  1.02365E+00 -3.64356E+01 -3.57970E+01
 3.57173E-02  1.10623E+00 -3.25711E+01 -3.20992E+01
 3.57173E-02  1.19493E+00 -2.85609E+01 -2.82158E+01
 3.57173E-02  1.28997E+00 -2.44370E+01 -2.41940E+01
 3.57173E-02  1.39152E+00 -2.02410E+01 -2.00740E+01
 3.57173E-02  1.49964E+00 -1.60214E+01 -1.59136E+01
 3.57173E-02  1.61430E+00 -1.18238E+01 -1.17575E+01
 3.57173E-02  1.73542E+00 -7.65857E+00 -7.62377E+00
 3.57173E-02  1.86283E+00 -3.49957E+00 -3.48585E+00
 3.57173E-02  1.99632E+00 -2.43992E-01 -2.42301E-01
 3.57173E-02  2.13563E+00  2.40385E-01  2.39513E-01
 3.57173E-02  2.28047E+00  4.29330E-02  4.27640E-02
 3.57173E-02  2.43053E+00  3.79890E-03  3.70913E-03
 3.57173E-02  2.58552E+00  2.20031E-04  1.64167E-04
 3.57173E-02  2.74511E+00  8.91192E-06 -1.67595E-05
 3.57173E-02  2.90900E+00  2.55571E-07 -2.02817E-05
 3.57173E-02  3.07691E+00  0.00000E+00 -1.70326E-05
 3.57173E-02  3.24854E+00  0.00000E+00  0.00000E+00

 7.14479E-02  0.00000E+00 -7.93878E+01 -6.45499E+01
 7.14479E-02  3.57173E-02 -7.92753E+01 -6.44675E+01
 7.14479E-02  7.14479E-02 -7.89399E+01 -6.43230E+01
 7.14479E-02  1.07226E-01 -7.83881E+01 -6.40026E+01
 7.14479E-02  1.43107E-01 -7.76294E+01 -6.35252E+01
 7.14479E-02  1.79173E-01 -7.66751E+01 -6.30105E+01
 7.14479E-02  2.15525E-01 -7.55375E+01 -6.23381E+01
 7.14479E-02  2.52291E-01 -7.42286E+01 -6.16090E+01
 7.14479E-02  2.89623E-01 -7.27592E+01 -6.07294E+01
 7.14479E-02  3.27697E-01 -7.11385E+01 -5.97871E+01
 7.14479E-02  3.66719E-01 -6.93734E+01 -5.88150E+01
 7.14479E-02  4.06921E-01 -6.74682E+01 -5.78255E+01
 7.14479E-02  4.48567E-01 -6.54247E+01 -5.70194E+01
 7.14479E-02  4.91953E-01 -6.32418E+01 -5.63391E+01
 7.14479E-02  5.37404E-01 -6.09161E+01 -5.55754E+01
 7.14479E-02  5.85281E-01 -5.84420E+01 -5.44145E+01
 7.14479E-02  6.35974E-01 -5.58125E+01 -5.27146E+01
 7.14479E-02  6.89900E-01 -5.30195E+01 -5.06121E+01
 7.14479E-02  7.47501E-01 -5.00551E+01 -4.81827E+01
 7.14479E-02  8.09229E-01 -4.69124E+01 -4.54589E+01
 7.14479E-02  8.75539E-01 -4.35865E+01 -4.24677E+01
 7.14479E-02  9.46873E-01 -4.00765E+01 -3.92259E+01
 7.14479E-02  1.02365E+00 -3.63866E+01 -3.57447E+01
 7.14479E-02  1.10623E+00 -3.25290E+01 -3.20581E+01
 7.14479E-02  1.19493E+00 -2.85254E+01 -2.81817E+01
 7.14479E-02  1.28997E+00 -2.44076E+01 -2.41636E+01
 7.14479E-02  1.39152E+00 -2.02172E+01 -2.00503E+01
 7.14479E-02  1.49964E+00 -1.60029E+01 -1.58936E+01
 7.14479E-02  1.61430E+00 -1.18102E+01 -1.17440E+01
 7.14479E-02  1.73542E+00 -7.64930E+00 -7.61431E+00
 7.14479E-02  1.86283E+00 -3.49447E+00 -3.48086E+00
 7.14479E-02  1.99632E+00 -2.42580E-01 -2.40756E-01
 7.14479E-02  2.13563E+00  2.40445E-01  2.39663E-01
 7.14479E-02  2.28047E+00  4.29241E-02  4.27213E-02
 7.14479E-02  2.43053E+00  3.79769E-03  3.71439E-03
 7.14479E-02  2.58552E+00  2.19954E-04  1.70017E-04
 7.14479E-02  2.74511E+00  8.90875E-06 -2.14530E-05
 7.14479E-02  2.90900E+00  2.55446E-07 -2.07402E-05
 7.14479E-02  3.07691E+00  0.00000E+00 -1.51826E-05
 7.14479E-02  3.24854E+00  0.00000E+00  0.00000E+00

 1.07226E-01  0.00000E+00 -7.88223E+01 -6.42685E+01
 1.07226E-01  3.57173E-02 -7.87133E+01 -6.41654E+01
 1.07226E-01  7.14479E-02 -7.83881E+01 -6.40026E+01
 1.07226E-01  1.07226E-01 -7.78529E+01 -6.36638E+01
 1.07226E-01  1.43107E-01 -7.71161E+01 -6.32588E+01
 1.07226E-01  1.79173E-01 -7.61881E+01 -6.27488E+01
 1.07226E-01  2.15525E-01 -7.50801E+01 -6.20959E+01
 1.07226E-01  2.52291E-01 -7.38030E+01 -6.13463E+01
 1.07226E-01  2.89623E-01 -7.23664E+01 -6.04897E+01
 1.07226E-01  3.27697E-01 -7.07787E+01 -5.96074E+01
 1.07226E-01  3.66719E-01 -6.90458E+01 -5.86836E+01
 1.07226E-01  4.06921E-01 -6.71715E+01 -5.78076E+01
 1.07226E-01  4.48567E-01 -6.51570E+01 -5.70756E+01
 1.07226E-01  4.91953E-01 -6.30011E+01 -5.62723E+01
 1.07226E-01  5.37404E-01 -6.07003E+01 -5.53141E+01
 1.07226E-01  5.85281E-01 -5.82489E+01 -5.41031E+01
 1.07226E-01  6.35974E-01 -5.56400E+01 -5.25069E+01
 1.07226E-01  6.89900E-01 -5.28658E+01 -5.04288E+01
 1.07226E-01  7.47501E-01 -4.99185E+01 -4.80335E+01
 1.07226E-01  8.09229E-01 -4.67912E+01 -4.53326E+01
 1.07226E-01  8.75539E-01 -4.34795E+01 -4.23572E+01
 1.07226E-01  9.46873E-01 -3.99825E+01 -3.91341E+01
 1.07226E-01  1.02365E+00 -3.63049E+01 -3.56638E+01
 1.07226E-01  1.10623E+00 -3.24589E+01 -3.19810E+01
 1.07226E-01  1.19493E+00 -2.84662E+01 -2.81222E+01
 1.07226E-01  1.28997E+00 -2.43585E+01 -2.41126E+01
 1.07226E-01  1.39152E+00 -2.01777E+01 -2.00113E+01
 1.07226E-01  1.49964E+00 -1.59723E+01 -1.58624E+01
 1.07226E-01  1.61430E+00 -1.17876E+01 -1.17206E+01
 1.07226E-01  1.73542E+00 -7.63402E+00 -7.59844E+00
 1.07226E-01  1.86283E+00 -3.48616E+00 -3.47199E+00
 1.07226E-01  1.99632E+00 -2.40368E-01 -2.38328E-01
 1.07226E-01  2.13563E+00  2.40511E-01  2.39755E-01
 1.07226E-01  2.28047E+00  4.29058E-02  4.27039E-02
 1.07226E-01  2.43053E+00  3.79546E-03  3.71324E-03
 1.07226E-01  2.58552E+00  2.19814E-04  1.71449E-04
 1.07226E-01  2.74511E+00  8.90303E-06 -2.05619E-05
 1.07226E-01  2.90900E+00  2.55316E-07 -2.05045E-05
 1.07226E-01  3.07691E+00  0.00000E+00 -1.52857E-05
 1.07226E-01  3.24854E+00  0.00000E+00  0.00000E+00

 1.43107E-01  0.00000E+00 -7.80454E+01 -6.38147E+01
 1.43107E-01  3.57173E-02 -7.79409E+01 -6.37532E+01
 1.43107E-01  7.14479E-02 -7.76294E+01 -6.35252E+01
 1.43107E-01  1.07226E-01 -7.71161E+01 -6.32588E+01
 1.43107E-01  1.43107E-01 -7.64084E+01 -6.28308E+01
 1.43107E-01  1.79173E-01 -7.55156E+01 -6.23265E+01
 1.43107E-01  2.15525E-01 -7.44473E+01 -6.16676E+01
 1.43107E-01  2.52291E-01 -7.32128E+01 -6.09883E+01
 1.43107E-01  2.89623E-01 -7.18206E+01 -6.01936E+01
 1.43107E-01  3.27697E-01 -7.02775E+01 -5.93678E+01
 1.43107E-01  3.66719E-01 -6.85885E+01 -5.85525E+01
 1.43107E-01  4.06921E-01 -6.67565E+01 -5.78166E+01
 1.43107E-01  4.48567E-01 -6.47821E+01 -5.70208E+01
 1.43107E-01  4.91953E-01 -6.26636E+01 -5.61164E+01
 1.43107E-01  5.37404E-01 -6.03973E+01 -5.50216E+01
 1.43107E-01  5.85281E-01 -5.79776E+01 -5.37582E+01
 1.43107E-01  6.35974E-01 -5.53976E+01 -5.21534E+01
 1.43107E-01  6.89900E-01 -5.26498E+01 -5.01870E+01
 1.43107E-01  7.47501E-01 -4.97264E+01 -4.78088E+01
 1.43107E-01  8.09229E-01 -4.66210E+01 -4.51521E+01
 1.43107E-01  8.75539E-01 -4.33292E+01 -4.22024E+01
 1.43107E-01  9.46873E-01 -3.98506E+01 -3.89853E+01
 1.43107E-01  1.02365E+00 -3.61902E+01 -3.55420E+01
 1.43107E-01  1.10623E+00 -3.23604E+01 -3.18797E+01
 1.43107E-01  1.19493E+00 -2.83830E+01 -2.80368E+01
 1.43107E-01  1.28997E+00 -2.42897E+01 -2.40444E+01
 1.43107E-01  1.39152E+00 -2.01222E+01 -1.99554E+01
 1.43107E-01  1.49964E+00 -1.59292E+01 -1.58196E+01
 1.43107E-01  1.61430E+00 -1.17559E+01 -1.16895E+01
 1.43107E-01  1.73542E+00 -7.61262E+00 -7.57687E+00
 1.43107E-01  1.86283E+00 -3.47456E+00 -3.46045E+00
 1.43107E-01  1.99632E+00 -2.37322E-01 -2.35102E-01
 1.43107E-01  2.13563E+00  2.40587E-01  2.39934E-01
 1.43107E-01  2.28047E+00  4.28784E-02  4.26379E-02
 1.43107E-01  2.43053E+00  3.79221E-03  3.71365E-03
 1.43107E-01  2.58552E+00  2.19613E-04  1.76897E-04
 1.43107E-01  2.74511E+00  8.89480E-06 -2.48451E-05
 1.43107E-01  2.90900E+00  2.55080E-07 -2.07285E-05
 1.43107E-01  3.07691E+00  0.00000E+00 -1.31693E-05
 1.43107E-01  3.24854E+00  0.00000E+00  0.00000E+00

 1.79173E-01  0.00000E+00 -7.70692E+01 -6.32409E+01
 1.79173E-01  3.57173E-02 -7.69703E+01 -6.31843E+01
 1.79173E-01  7.14479E-02 -7.66751E+01 -6.30105E+01
 1.79173E-01  1.07226E-01 -7.61881E+01 -6.27488E+01
 1.79173E-01  1.43107E-01 -7.55156E+01 -6.23265E+01
 1.79173E-01  1.79173E-01 -7.46652E+01 -6.18337E+01
 1.79173E-01  2.15525E-01 -7.36450E+01 -6.12438E+01
 1.79173E-01  2.52291E-01 -7.24625E+01 -6.05414E+01
 1.79173E-01  2.89623E-01 -7.11246E+01 -5.98437E+01
 1.79173E-01  3.27697E-01 -6.96366E+01 -5.91044E+01
 1.79173E-01  3.66719E-01 -6.80022E+01 -5.84363E+01
 1.79173E-01  4.06921E-01 -6.62232E+01 -5.76898E+01
 1.79173E-01  4.48567E-01 -6.42992E+01 -5.68510E+01
 1.79173E-01  4.91953E-01 -6.22282E+01 -5.58848E+01
 1.79173E-01  5.37404E-01 -6.00059E+01 -5.47014E+01
 1.79173E-01  5.85281E-01 -5.76269E+01 -5.33661E+01
 1.79173E-01  6.35974E-01 -5.50842E+01 -5.17481E+01
 1.79173E-01  6.89900E-01 -5.23703E+01 -4.98572E+01
 1.79173E-01  7.47501E-01 -4.94779E+01 -4.75362E+01
 1.79173E-01  8.09229E-01 -4.64007E+01 -4.49183E+01
 1.79173E-01  8.75539E-01 -4.31347E+01 -4.20033E+01
 1.79173E-01  9.46873E-01 -3.96800E+01 -3.88131E+01
 1.79173E-01  1.02365E+00 -3.60418E+01 -3.53905E+01
 1.79173E-01  1.10623E+00 -3.22331E+01 -3.17517E+01
 1.79173E-01  1.19493E+00 -2.82754E+01 -2.79275E+01
 1.79173E-01  1.28997E+00 -2.42006E+01 -2.39530E+01
 1.79173E-01  1.39152E+00 -2.00505E+01 -1.98825E+01
 1.79173E-01  1.49964E+00 -1.58736E+01 -1.57637E+01
 1.79173E-01  1.61430E+00 -1.17149E+01 -1.16488E+01
 1.79173E-01  1.73542E+00 -7.58497E+00 -7.54884E+00
 1.79173E-01  1.86283E+00 -3.45958E+00 -3.44474E+00
 1.79173E-01  1.99632E+00 -2.33406E-01 -2.30816E-01
 1.79173E-01  2.13563E+00  2.40678E-01  2.40103E-01
 1.79173E-01  2.28047E+00  4.28422E-02  4.26032E-02
 1.79173E-01  2.43053E+00  3.78795E-03  3.70747E-03
 1.79173E-01  2.58552E+00  2.19349E-04  1.77439E-04
 1.79173E-01  2.74511E+00  8.88407E-06 -2.39682E-05
 1.79173E-01  2.90900E+00  2.54776E-07 -2.08681E-05
 1.79173E-01  3.07691E+00  0.00000E+00 -1.34813E-05
 1.79173E-01  3.24854E+00  0.00000E+00  0.00000E+00

 2.15525E-01  0.00000E+00 -7.59071E+01 -6.25505E+01
 2.15525E-01  3.57173E-02 -7.58144E+01 -6.25095E+01
 2.15525E-01  7.14479E-02 -7.55375E+01 -6.23381E+01
 2.15525E-01  1.07226E-01 -7.50801E+01 -6.20959E+01
 2.15525E-01  1.43107E-01 -7.44473E+01 -6.16676E+01
 2.15525E-01  1.79173E-01 -7.36450E+01 -6.12438E+01
 2.15525E-01  2.15525E-01 -7.26795E+01 -6.06853E+01
 2.15525E-01  2.52291E-01 -7.15567E+01 -6.00848E+01
 2.15525E-01  2.89623E-01 -7.02814E+01 -5.94296E+01
 2.15525E-01  3.27697E-01 -6.88575E+01 -5.88588E+01
 2.15525E-01  3.66719E-01 -6.72871E+01 -5.82127E+01
 2.15525E-01  4.06921E-01 -6.55706E+01 -5.74618E+01
 2.15525E-01  4.48567E-01 -6.37068E+01 -5.65809E+01
 2.15525E-01  4.91953E-01 -6.16928E+01 -5.55202E+01
 2.15525E-01  5.37404E-01 -5.95241E+01 -5.43302E+01
 2.15525E-01  5.85281E-01 -5.71945E+01 -5.29155E+01
 2.15525E-01  6.35974E-01 -5.46974E+01 -5.12908E+01
 2.15525E-01  6.89900E-01 -5.20253E+01 -4.94068E+01
 2.15525E-01  7.47501E-01 -4.91710E+01 -4.71985E+01
 2.15525E-01  8.09229E-01 -4.61287E+01 -4.46170E+01
 2.15525E-01  8.75539E-01 -4.28947E+01 -4.17335E+01
 2.15525E-01  9.46873E-01 -3.94695E+01 -3.85915E+01
 2.15525E-01  1.02365E+00 -3.58589E+01 -3.52045E+01
 2.15525E-01  1.10623E+00 -3.20760E+01 -3.15934E+01
 2.15525E-01  1.19493E+00 -2.81427E+01 -2.77919E+01
 2.15525E-01  1.28997E+00 -2.40908E+01 -2.38445E+01
 2.15525E-01  1.39152E+00 -1.99620E+01 -1.97933E+01
 2.15525E-01  1.49964E+00 -1.58049E+01 -1.56937E+01
 2.15525E-01  1.61430E+00 -1.16643E+01 -1.15959E+01
 2.15525E-01  1.73542E+00 -7.55083E+00 -7.51424E+00
 2.15525E-01  1.86283E+00 -3.44109E+00 -3.42596E+00
 2.15525E-01  1.99632E+00 -2.28566E-01 -2.25541E-01
 2.15525E-01  2.13563E+00  2.40788E-01  2.40379E-01
 2.15525E-01  2.28047E+00  4.27972E-02  4.25173E-02
 2.15525E-01  2.43053E+00  3.78267E-03  3.70712E-03
 2.15525E-01  2.58552E+00  2.19023E-04  1.84386E-04
 2.15525E-01  2.74511E+00  8.87079E-06 -2.90069E-05
 2.15525E-01  2.90900E+00  2.54404E-07 -2.19374E-05
 2.15525E-01  3.07691E+00  0.00000E+00 -1.20516E-05
 2.15525E-01  3.24854E+00  0.00000E+00  0.00000E+00

 2.52291E-01  0.00000E+00 -7.45720E+01 -6.17601E+01
 2.52291E-01  3.57173E-02 -7.44859E+01 -6.17225E+01
 2.52291E-01  7.14479E-02 -7.42286E+01 -6.16090E+01
 2.52291E-01  1.07226E-01 -7.38030E+01 -6.13463E+01
 2.52291E-01  1.43107E-01 -7.32128E+01 -6.09883E+01
 2.52291E-01  1.79173E-01 -7.24625E+01 -6.05414E+01
 2.52291E-01  2.15525E-01 -7.15567E+01 -6.00848E+01
 2.52291E-01  2.52291E-01 -7.04992E+01 -5.95396E+01
 2.52291E-01  2.89623E-01 -6.92932E+01 -5.90843E+01
 2.52291E-01  3.27697E-01 -6.79407E+01 -5.85159E+01
 2.52291E-01  3.66719E-01 -6.64423E+01 -5.78891E+01
 2.52291E-01  4.06921E-01 -6.47970E+01 -5.71120E+01
 2.52291E-01  4.48567E-01 -6.30024E+01 -5.61868E+01
 2.52291E-01  4.91953E-01 -6.10546E+01 -5.51220E+01
 2.52291E-01  5.37404E-01 -5.89484E+01 -5.38590E+01
 2.52291E-01  5.85281E-01 -5.66772E+01 -5.24320E+01
 2.52291E-01  6.35974E-01 -5.42342E+01 -5.08026E+01
 2.52291E-01  6.89900E-01 -5.16119E+01 -4.88939E+01
 2.52291E-01  7.47501E-01 -4.88032E+01 -4.67609E+01
 2.52291E-01  8.09229E-01 -4.58027E+01 -4.42394E+01
 2.52291E-01  8.75539E-01 -4.26071E+01 -4.14351E+01
 2.52291E-01  9.46873E-01 -3.92173E+01 -3.83267E+01
 2.52291E-01  1.02365E+00 -3.56398E+01 -3.49787E+01
 2.52291E-01  1.10623E+00 -3.18879E+01 -3.14006E+01
 2.52291E-01  1.19493E+00 -2.79837E+01 -2.76319E+01
 2.52291E-01  1.28997E+00 -2.39592E+01 -2.37097E+01
 2.52291E-01  1.39152E+00 -1.98560E+01 -1.96856E+01
 2.52291E-01  1.49964E+00 -1.57226E+01 -1.56110E+01
 2.52291E-01  1.61430E+00 -1.16036E+01 -1.15351E+01
 2.52291E-01  1.73542E+00 -7.50987E+00 -7.47264E+00
 2.52291E-01  1.86283E+00 -3.41888E+00 -3.40325E+00
 2.52291E-01  1.99632E+00 -2.22737E-01 -2.19239E-01
 2.52291E-01  2.13563E+00  2.40924E-01  2.40697E-01
 2.52291E-01  2.28047E+00  4.27435E-02  4.24335E-02
 2.52291E-01  2.43053E+00  3.77634E-03  3.70584E-03
 2.52291E-01  2.58552E+00  2.18631E-04  1.92067E-04
 2.52291E-01  2.74511E+00  8.85486E-06 -3.13390E-05
 2.52291E-01  2.90900E+00  2.53956E-07 -2.18705E-05
 2.52291E-01  3.07691E+00  0.00000E+00 -1.06309E-05
 2.52291E-01  3.24854E+00  0.00000E+00  0.00000E+00

 2.89623E-01  0.00000E+00 -7.30755E+01 -6.09307E+01
 2.89623E-01  3.57173E-02 -7.29963E+01 -6.08779E+01
 2.89623E-01  7.14479E-02 -7.27592E+01 -6.07294E+01
 2.89623E-01  1.07226E-01 -7.23664E+01 -6.04897E+01
 2.89623E-01  1.43107E-01 -7.18206E+01 -6.01936E+01
 2.89623E-01  1.79173E-01 -7.11246E+01 -5.98437E+01
 2.89623E-01  2.15525E-01 -7.02814E+01 -5.94296E+01
 2.89623E-01  2.52291E-01 -6.92932E+01 -5.90843E+01
 2.89623E-01  2.89623E-01 -6.81614E+01 -5.86362E+01
 2.89623E-01  3.27697E-01 -6.68860E+01 -5.81166E+01
 2.89623E-01  3.66719E-01 -6.54663E+01 -5.74390E+01
 2.89623E-01  4.06921E-01 -6.38996E+01 -5.66527E+01
 2.89623E-01  4.48567E-01 -6.21822E+01 -5.56935E+01
 2.89623E-01  4.91953E-01 -6.03092E+01 -5.45989E+01
 2.89623E-01  5.37404E-01 -5.82743E+01 -5.33188E+01
 2.89623E-01  5.85281E-01 -5.60704E+01 -5.18938E+01
 2.89623E-01  6.35974E-01 -5.36901E+01 -5.02354E+01
 2.89623E-01  6.89900E-01 -5.11258E+01 -4.83839E+01
 2.89623E-01  7.47501E-01 -4.83706E+01 -4.62507E+01
 2.89623E-01  8.09229E-01 -4.54192E+01 -4.38530E+01
 2.89623E-01  8.75539E-01 -4.22688E+01 -4.10732E+01
 2.89623E-01  9.46873E-01 -3.89209E+01 -3.80349E+01
 2.89623E-01  1.02365E+00 -3.53823E+01 -3.47044E+01
 2.89623E-01  1.10623E+00 -3.16668E+01 -3.11790E+01
 2.89623E-01  1.19493E+00 -2.77970E+01 -2.74398E+01
 2.89623E-01  1.28997E+00 -2.38046E+01 -2.35535E+01
 2.89623E-01  1.39152E+00 -1.97315E+01 -1.95589E+01
 2.89623E-01  1.49964E+00 -1.56258E+01 -1.55129E+01
 2.89623E-01  1.61430E+00 -1.15322E+01 -1.14628E+01
 2.89623E-01  1.73542E+00 -7.46164E+00 -7.42361E+00
 2.89623E-01  1.86283E+00 -3.39268E+00 -3.37607E+00
 2.89623E-01  1.99632E+00 -2.15832E-01 -2.11726E-01
 2.89623E-01  2.13563E+00  2.41090E-01  2.41053E-01
 2.89623E-01  2.28047E+00  4.26810E-02  4.23780E-02
 2.89623E-01  2.43053E+00  3.76893E-03  3.69857E-03
 2.89623E-01  2.58552E+00  2.18171E-04  1.92970E-04
 2.89623E-01  2.74511E+00  8.83615E-06 -3.15995E-05
 2.89623E-01  2.90900E+00  2.53428E-07 -2.09082E-05
 2.89623E-01  3.07691E+00  0.00000E+00 -9.23681E-06
 2.89623E-01  3.24854E+00  0.00000E+00  0.00000E+00

 3.27697E-01  0.00000E+00 -7.14278E+01 -5.99621E+01
 3.27697E-01  3.57173E-02 -7.13553E+01 -5.98907E+01
 3.27697E-01  7.14479E-02 -7.11385E+01 -5.97871E+01
 3.27697E-01  1.07226E-01 -7.07787E+01 -5.96074E+01
 3.27697E-01  1.43107E-01 -7.02775E+01 -5.93678E+01
 3.27697E-01  1.79173E-01 -6.96366E+01 -5.91044E+01
 3.27697E-01  2.15525E-01 -6.88575E+01 -5.88588E+01
 3.27697E-01  2.52291E-01 -6.79407E+01 -5.85159E+01
 3.27697E-01  2.89623E-01 -6.68860E+01 -5.81166E+01
 3.27697E-01  3.27697E-01 -6.56920E+01 -5.75548E+01
 3.27697E-01  3.66719E-01 -6.43561E+01 -5.68793E+01
 3.27697E-01  4.06921E-01 -6.28742E+01 -5.60548E+01
 3.27697E-01  4.48567E-01 -6.12413E+01 -5.51039E+01
 3.27697E-01  4.91953E-01 -5.94509E+01 -5.39927E+01
 3.27697E-01  5.37404E-01 -5.74958E+01 -5.27227E+01
 3.27697E-01  5.85281E-01 -5.53679E+01 -5.12665E+01
 3.27697E-01  6.35974E-01 -5.30592E+01 -4.96253E+01
 3.27697E-01  6.89900E-01 -5.05616E+01 -4.77722E+01
 3.27697E-01  7.47501E-01 -4.78682E+01 -4.56880E+01
 3.27697E-01  8.09229E-01 -4.49738E+01 -4.33280E+01
 3.27697E-01  8.75539E-01 -4.18761E+01 -4.06485E+01
 3.27697E-01  9.46873E-01 -3.85768E+01 -3.76597E+01
 3.27697E-01  1.02365E+00 -3.50835E+01 -3.44079E+01
 3.27697E-01  1.10623E+00 -3.14104E+01 -3.09133E+01
 3.27697E-01  1.19493E+00 -2.75802E+01 -2.72192E+01
 3.27697E-01  1.28997E+00 -2.36252E+01 -2.33700E+01
 3.27697E-01  1.39152E+00 -1.95869E+01 -1.94129E+01
 3.27697E-01  1.49964E+00 -1.55133E+01 -1.53996E+01
 3.27697E-01  1.61430E+00 -1.14491E+01 -1.13780E+01
 3.27697E-01  1.73542E+00 -7.40550E+00 -7.36714E+00
 3.27697E-01  1.86283E+00 -3.36212E+00 -3.34496E+00
 3.27697E-01  1.99632E+00 -2.07740E-01 -2.03066E-01
 3.27697E-01  2.13563E+00  2.41296E-01  2.41486E-01
 3.27697E-01  2.28047E+00  4.26093E-02  4.23098E-02
 3.27697E-01  2.43053E+00  3.76037E-03  3.68793E-03
 3.27697E-01  2.58552E+00  2.17639E-04  1.92732E-04
 3.27697E-01  2.74511E+00  8.81446E-06 -3.35841E-05
 3.27697E-01  2.90900E+00  2.52821E-07 -2.14919E-05
 3.27697E-01  3.07691E+00  0.00000E+00 -9.11671E-06
 3.27697E-01  3.24854E+00  0.00000E+00  0.00000E+00

 3.66719E-01  0.00000E+00 -6.96364E+01 -5.89424E+01
 3.66719E-01  3.57173E-02 -6.95705E+01 -5.88928E+01
 3.66719E-01  7.14479E-02 -6.93734E+01 -5.88150E+01
 3.66719E-01  1.07226E-01 -6.90458E+01 -5.86836E+01
 3.66719E-01  1.43107E-01 -6.85885E+01 -5.85525E+01
 3.66719E-01  1.79173E-01 -6.80022E+01 -5.84363E+01
 3.66719E-01  2.15525E-01 -6.72871E+01 -5.82127E+01
 3.66719E-01  2.52291E-01 -6.64423E+01 -5.78891E+01
 3.66719E-01  2.89623E-01 -6.54663E+01 -5.74390E+01
 3.66719E-01  3.27697E-01 -6.43561E+01 -5.68793E+01
 3.66719E-01  3.66719E-01 -6.31076E+01 -5.61860E+01
 3.66719E-01  4.06921E-01 -6.17154E+01 -5.53358E+01
 3.66719E-01  4.48567E-01 -6.01730E+01 -5.43853E+01
 3.66719E-01  4.91953E-01 -5.84724E+01 -5.32774E+01
 3.66719E-01  5.37404E-01 -5.66051E+01 -5.20122E+01
 3.66719E-01  5.85281E-01 -5.45620E+01 -5.05696E+01
 3.66719E-01  6.35974E-01 -5.23338E+01 -4.89447E+01
 3.66719E-01  6.89900E-01 -4.99121E+01 -4.71074E+01
 3.66719E-01  7.47501E-01 -4.72894E+01 -4.50551E+01
 3.66719E-01  8.09229E-01 -4.44605E+01 -4.27443E+01
 3.66719E-01  8.75539E-01 -4.14235E+01 -4.01706E+01
 3.66719E-01  9.46873E-01 -3.81805E+01 -3.72479E+01
 3.66719E-01  1.02365E+00 -3.47394E+01 -3.40435E+01
 3.66719E-01  1.10623E+00 -3.11151E+01 -3.06063E+01
 3.66719E-01  1.19493E+00 -2.73307E+01 -2.69714E+01
 3.66719E-01  1.28997E+00 -2.34186E+01 -2.31598E+01
 3.66719E-01  1.39152E+00 -1.94203E+01 -1.92458E+01
 3.66719E-01  1.49964E+00 -1.53837E+01 -1.52674E+01
 3.66719E-01  1.61430E+00 -1.13533E+01 -1.12811E+01
 3.66719E-01  1.73542E+00 -7.34063E+00 -7.30104E+00
 3.66719E-01  1.86283E+00 -3.32673E+00 -3.30836E+00
 3.66719E-01  1.99632E+00 -1.98313E-01 -1.92807E-01
 3.66719E-01  2.13563E+00  2.41551E-01  2.42045E-01
 3.66719E-01  2.28047E+00  4.25279E-02  4.22445E-02
 3.66719E-01  2.43053E+00  3.75057E-03  3.67983E-03
 3.66719E-01  2.58552E+00  2.17027E-04  1.93958E-04
 3.66719E-01  2.74511E+00  8.78953E-06 -3.50243E-05
 3.66719E-01  2.90900E+00  2.52118E-07 -2.10101E-05
 3.66719E-01  3.07691E+00  0.00000E+00 -7.51685E-06
 3.66719E-01  3.24854E+00  0.00000E+00  0.00000E+00

 4.06921E-01  0.00000E+00 -6.77061E+01 -5.78647E+01
 4.06921E-01  3.57173E-02 -6.76466E+01 -5.78597E+01
 4.06921E-01  7.14479E-02 -6.74682E+01 -5.78255E+01
 4.06921E-01  1.07226E-01 -6.71715E+01 -5.78076E+01
 4.06921E-01  1.43107E-01 -6.67565E+01 -5.78166E+01
 4.06921E-01  1.79173E-01 -6.62232E+01 -5.76898E+01
 4.06921E-01  2.15525E-01 -6.55706E+01 -5.74618E+01
 4.06921E-01  2.52291E-01 -6.47970E+01 -5.71120E+01
 4.06921E-01  2.89623E-01 -6.38996E+01 -5.66527E+01
 4.06921E-01  3.27697E-01 -6.28742E+01 -5.60548E+01
 4.06921E-01  3.66719E-01 -6.17154E+01 -5.53358E+01
 4.06921E-01  4.06921E-01 -6.04166E+01 -5.45368E+01
 4.06921E-01  4.48567E-01 -5.89695E+01 -5.35594E+01
 4.06921E-01  4.91953E-01 -5.73650E+01 -5.24546E+01
 4.06921E-01  5.37404E-01 -5.55930E+01 -5.12332E+01
 4.06921E-01  5.85281E-01 -5.36429E+01 -4.97852E+01
 4.06921E-01  6.35974E-01 -5.15045E+01 -4.81850E+01
 4.06921E-01  6.89900E-01 -4.91681E+01 -4.63856E+01
 4.06921E-01  7.47501E-01 -4.66257E+01 -4.43741E+01
 4.06921E-01  8.09229E-01 -4.38717E+01 -4.21041E+01
 4.06921E-01  8.75539E-01 -4.09043E+01 -3.95881E+01
 4.06921E-01  9.46873E-01 -3.77260E+01 -3.67524E+01
 4.06921E-01  1.02365E+00 -3.43450E+01 -3.36340E+01
 4.06921E-01  1.10623E+00 -3.07767E+01 -3.02628E+01
 4.06921E-01  1.19493E+00 -2.70448E+01 -2.66789E+01
 4.06921E-01  1.28997E+00 -2.31818E+01 -2.29176E+01
 4.06921E-01  1.39152E+00 -1.92293E+01 -1.90512E+01
 4.06921E-01  1.49964E+00 -1.52349E+01 -1.51173E+01
 4.06921E-01  1.61430E+00 -1.12432E+01 -1.11705E+01
 4.06921E-01  1.73542E+00 -7.26599E+00 -7.22560E+00
 4.06921E-01  1.86283E+00 -3.28590E+00 -3.26644E+00
 4.06921E-01  1.99632E+00 -1.87365E-01 -1.80980E-01
 4.06921E-01  2.13563E+00  2.41867E-01  2.42747E-01
 4.06921E-01  2.28047E+00  4.24365E-02  4.22089E-02
 4.06921E-01  2.43053E+00  3.73942E-03  3.66292E-03
 4.06921E-01  2.58552E+00  2.16329E-04  1.89099E-04
 4.06921E-01  2.74511E+00  8.76103E-06 -3.36446E-05
 4.06921E-01  2.90900E+00  2.51311E-07 -2.10904E-05
 4.06921E-01  3.07691E+00  0.00000E+00 -8.50641E-06
 4.06921E-01  3.24854E+00  0.00000E+00  0.00000E+00

 4.48567E-01  0.00000E+00 -6.56390E+01 -5.68755E+01
 4.48567E-01  3.57173E-02 -6.55854E+01 -5.68934E+01
 4.48567E-01  7.14479E-02 -6.54247E+01 -5.70194E+01
 4.48567E-01  1.07226E-01 -6.51570E+01 -5.70756E+01
 4.48567E-01  1.43107E-01 -6.47821E+01 -5.70208E+01
 4.48567E-01  1.79173E-01 -6.42992E+01 -5.68510E+01
 4.48567E-01  2.15525E-01 -6.37068E+01 -5.65809E+01
 4.48567E-01  2.52291E-01 -6.30024E+01 -5.61868E+01
 4.48567E-01  2.89623E-01 -6.21822E+01 -5.56935E+01
 4.48567E-01  3.27697E-01 -6.12413E+01 -5.51039E+01
 4.48567E-01  3.66719E-01 -6.01730E+01 -5.43853E+01
 4.48567E-01  4.06921E-01 -5.89695E+01 -5.35594E+01
 4.48567E-01  4.48567E-01 -5.76214E+01 -5.26084E+01
 4.48567E-01  4.91953E-01 -5.61181E+01 -5.15083E+01
 4.48567E-01  5.37404E-01 -5.44481E+01 -5.03120E+01
 4.48567E-01  5.85281E-01 -5.25993E+01 -4.88931E+01
 4.48567E-01  6.35974E-01 -5.05597E+01 -4.73497E+01
 4.48567E-01  6.89900E-01 -4.83186E+01 -4.55597E+01
 4.48567E-01  7.47501E-01 -4.58667E+01 -4.36067E+01
 4.48567E-01  8.09229E-01 -4.31980E+01 -4.13677E+01
 4.48567E-01  8.75539E-01 -4.03102E+01 -3.89477E+01
 4.48567E-01  9.46873E-01 -3.72058E+01 -3.62093E+01
 4.48567E-01  1.02365E+00 -3.38938E+01 -3.31741E+01
 4.48567E-01  1.10623E+00 -3.03897E+01 -2.98653E+01
 4.48567E-01  1.19493E+00 -2.67178E+01 -2.63434E+01
 4.48567E-01  1.28997E+00 -2.29110E+01 -2.26454E+01
 4.48567E-01  1.39152E+00 -1.90106E+01 -1.88302E+01
 4.48567E-01  1.49964E+00 -1.50645E+01 -1.49463E+01
 4.48567E-01  1.61430E+00 -1.11170E+01 -1.10433E+01
 4.48567E-01  1.73542E+00 -7.18025E+00 -7.13779E+00
 4.48567E-01  1.86283E+00 -3.23885E+00 -3.21835E+00
 4.48567E-01  1.99632E+00 -1.74658E-01 -1.67157E-01
 4.48567E-01  2.13563E+00  2.42261E-01  2.43721E-01
 4.48567E-01  2.28047E+00  4.23342E-02  4.21343E-02
 4.48567E-01  2.43053E+00  3.72679E-03  3.65723E-03
 4.48567E-01  2.58552E+00  2.15535E-04  1.95105E-04
 4.48567E-01  2.74511E+00  8.72851E-06 -3.60739E-05
 4.48567E-01  2.90900E+00  2.50391E-07 -2.11565E-05
 4.48567E-01  3.07691E+00  0.00000E+00 -7.09752E-06
 4.48567E-01  3.24854E+00  0.00000E+00  0.00000E+00

 4.91953E-01  0.00000E+00 -6.34343E+01 -5.62444E+01
 4.91953E-01  3.57173E-02 -6.33862E+01 -5.63257E+01
 4.91953E-01  7.14479E-02 -6.32418E+01 -5.63391E+01
 4.91953E-01  1.07226E-01 -6.30011E+01 -5.62723E+01
 4.91953E-01  1.43107E-01 -6.26636E+01 -5.61164E+01
 4.91953E-01  1.79173E-01 -6.22282E+01 -5.58848E+01
 4.91953E-01  2.15525E-01 -6.16928E+01 -5.55202E+01
 4.91953E-01  2.52291E-01 -6.10546E+01 -5.51220E+01
 4.91953E-01  2.89623E-01 -6.03092E+01 -5.45989E+01
 4.91953E-01  3.27697E-01 -5.94509E+01 -5.39927E+01
 4.91953E-01  3.66719E-01 -5.84724E+01 -5.32774E+01
 4.91953E-01  4.06921E-01 -5.73650E+01 -5.24546E+01
 4.91953E-01  4.48567E-01 -5.61181E+01 -5.15083E+01
 4.91953E-01  4.91953E-01 -5.47200E+01 -5.04725E+01
 4.91953E-01  5.37404E-01 -5.31577E+01 -4.92584E+01
 4.91953E-01  5.85281E-01 -5.14175E+01 -4.79103E+01
 4.91953E-01  6.35974E-01 -4.94859E+01 -4.63833E+01
 4.91953E-01  6.89900E-01 -4.73502E+01 -4.46544E+01
 4.91953E-01  7.47501E-01 -4.49999E+01 -4.27363E+01
 4.91953E-01  8.09229E-01 -4.24276E+01 -4.06050E+01
 4.91953E-01  8.75539E-01 -3.96304E+01 -3.82095E+01
 4.91953E-01  9.46873E-01 -3.66109E+01 -3.55630E+01
 4.91953E-01  1.02365E+00 -3.33777E+01 -3.26280E+01
 4.91953E-01  1.10623E+00 -2.99473E+01 -2.94071E+01
 4.91953E-01  1.19493E+00 -2.63441E+01 -2.59587E+01
 4.91953E-01  1.28997E+00 -2.26013E+01 -2.23330E+01
 4.91953E-01  1.39152E+00 -1.87605E+01 -1.85756E+01
 4.91953E-01  1.49964E+00 -1.48694E+01 -1.47499E+01
 4.91953E-01  1.61430E+00 -1.09722E+01 -1.08955E+01
 4.91953E-01  1.73542E+00 -7.08173E+00 -7.03819E+00
 4.91953E-01  1.86283E+00 -3.18461E+00 -3.16259E+00
 4.91953E-01  1.99632E+00 -1.59885E-01 -1.51369E-01
 4.91953E-01  2.13563E+00  2.42753E-01  2.44603E-01
 4.91953E-01  2.28047E+00  4.22203E-02  4.21088E-02
 4.91953E-01  2.43053E+00  3.71249E-03  3.64158E-03
 4.91953E-01  2.58552E+00  2.14632E-04  1.89036E-04
 4.91953E-01  2.74511E+00  8.69147E-06 -3.29164E-05
 4.91953E-01  2.90900E+00  2.49345E-07 -2.07824E-05
 4.91953E-01  3.07691E+00  0.00000E+00 -8.23970E-06
 4.91953E-01  3.24854E+00  0.00000E+00  0.00000E+00

 5.37404E-01  0.00000E+00 -6.10887E+01 -5.59532E+01
 5.37404E-01  3.57173E-02 -6.10455E+01 -5.58267E+01
 5.37404E-01  7.14479E-02 -6.09161E+01 -5.55754E+01
 5.37404E-01  1.07226E-01 -6.07003E+01 -5.53141E+01
 5.37404E-01  1.43107E-01 -6.03973E+01 -5.50216E+01
 5.37404E-01  1.79173E-01 -6.00059E+01 -5.47014E+01
 5.37404E-01  2.15525E-01 -5.95241E+01 -5.43302E+01
 5.37404E-01  2.52291E-01 -5.89484E+01 -5.38590E+01
 5.37404E-01  2.89623E-01 -5.82743E+01 -5.33188E+01
 5.37404E-01  3.27697E-01 -5.74958E+01 -5.27227E+01
 5.37404E-01  3.66719E-01 -5.66051E+01 -5.20122E+01
 5.37404E-01  4.06921E-01 -5.55930E+01 -5.12332E+01
 5.37404E-01  4.48567E-01 -5.44481E+01 -5.03120E+01
 5.37404E-01  4.91953E-01 -5.31577E+01 -4.92584E+01
 5.37404E-01  5.37404E-01 -5.17076E+01 -4.81007E+01
 5.37404E-01  5.85281E-01 -5.00826E+01 -4.67920E+01
 5.37404E-01  6.35974E-01 -4.82673E+01 -4.53180E+01
 5.37404E-01  6.89900E-01 -4.62472E+01 -4.36549E+01
 5.37404E-01  7.47501E-01 -4.40100E+01 -4.17975E+01
 5.37404E-01  8.09229E-01 -4.15464E+01 -3.97079E+01
 5.37404E-01  8.75539E-01 -3.88524E+01 -3.73828E+01
 5.37404E-01  9.46873E-01 -3.59297E+01 -3.48308E+01
 5.37404E-01  1.02365E+00 -3.27871E+01 -3.20111E+01
 5.37404E-01  1.10623E+00 -2.94410E+01 -2.88826E+01
 5.37404E-01  1.19493E+00 -2.59164E+01 -2.55262E+01
 5.37404E-01  1.28997E+00 -2.22468E+01 -2.19665E+01
 5.37404E-01  1.39152E+00 -1.84741E+01 -1.82841E+01
 5.37404E-01  1.49964E+00 -1.46458E+01 -1.45213E+01
 5.37404E-01  1.61430E+00 -1.08061E+01 -1.07274E+01
 5.37404E-01  1.73542E+00 -6.96836E+00 -6.92200E+00
 5.37404E-01  1.86283E+00 -3.12195E+00 -3.09893E+00
 5.37404E-01  1.99632E+00 -1.42665E-01 -1.33042E-01
 5.37404E-01  2.13563E+00  2.43371E-01  2.45870E-01
 5.37404E-01  2.28047E+00  4.20941E-02  4.20274E-02
 5.37404E-01  2.43053E+00  3.69633E-03  3.62092E-03
 5.37404E-01  2.58552E+00  2.13606E-04  1.89546E-04
 5.37404E-01  2.74511E+00  8.64926E-06 -3.21995E-05
 5.37404E-01  2.90900E+00  2.48150E-07 -1.95710E-05
 5.37404E-01  3.07691E+00  0.00000E+00 -7.32968E-06
 5.37404E-01  3.24854E+00  0.00000E+00  0.00000E+00

 5.85281E-01  0.00000E+00 -5.85964E+01 -5.46386E+01
 5.85281E-01  3.57173E-02 -5.85578E+01 -5.45835E+01
 5.85281E-01  7.14479E-02 -5.84420E+01 -5.44145E+01
 5.85281E-01  1.07226E-01 -5.82489E+01 -5.41031E+01
 5.85281E-01  1.43107E-01 -5.79776E+01 -5.37582E+01
 5.85281E-01  1.79173E-01 -5.76269E+01 -5.33661E+01
 5.85281E-01  2.15525E-01 -5.71945E+01 -5.29155E+01
 5.85281E-01  2.52291E-01 -5.66772E+01 -5.24320E+01
 5.85281E-01  2.89623E-01 -5.60704E+01 -5.18938E+01
 5.85281E-01  3.27697E-01 -5.53679E+01 -5.12665E+01
 5.85281E-01  3.66719E-01 -5.45620E+01 -5.05696E+01
 5.85281E-01  4.06921E-01 -5.36429E+01 -4.97852E+01
 5.85281E-01  4.48567E-01 -5.25993E+01 -4.88931E+01
 5.85281E-01  4.91953E-01 -5.14175E+01 -4.79103E+01
 5.85281E-01  5.37404E-01 -5.00826E+01 -4.67920E+01
 5.85281E-01  5.85281E-01 -4.85780E+01 -4.55349E+01
 5.85281E-01  6.35974E-01 -4.68867E+01 -4.41018E+01
 5.85281E-01  6.89900E-01 -4.49921E+01 -4.25145E+01
 5.85281E-01  7.47501E-01 -4.28796E+01 -4.07270E+01
 5.85281E-01  8.09229E-01 -4.05378E+01 -3.87129E+01
 5.85281E-01  8.75539E-01 -3.79606E+01 -3.65053E+01
 5.85281E-01  9.46873E-01 -3.51485E+01 -3.40112E+01
 5.85281E-01  1.02365E+00 -3.21097E+01 -3.12807E+01
 5.85281E-01  1.10623E+00 -2.88605E+01 -2.82902E+01
 5.85281E-01  1.19493E+00 -2.54261E+01 -2.50078E+01
 5.85281E-01  1.28997E+00 -2.18405E+01 -2.15600E+01
 5.85281E-01  1.39152E+00 -1.81455E+01 -1.79529E+01
 5.85281E-01  1.49964E+00 -1.43890E+01 -1.42610E+01
 5.85281E-01  1.61430E+00 -1.06149E+01 -1.05345E+01
 5.85281E-01  1.73542E+00 -6.83761E+00 -6.78992E+00
 5.85281E-01  1.86283E+00 -3.04937E+00 -3.02366E+00
 5.85281E-01  1.99632E+00 -1.22511E-01 -1.11456E-01
 5.85281E-01  2.13563E+00  2.44151E-01  2.47455E-01
 5.85281E-01  2.28047E+00  4.19547E-02  4.23886E-02
 5.85281E-01  2.43053E+00  3.67807E-03  3.58638E-03
 5.85281E-01  2.58552E+00  2.12439E-04  1.41625E-04
 5.85281E-01  2.74511E+00  8.60110E-06 -3.75143E-06
 5.85281E-01  2.90900E+00  2.46784E-07 -1.60301E-05
 5.85281E-01  3.07691E+00  0.00000E+00 -1.82452E-05
 5.85281E-01  3.24854E+00  0.00000E+00  0.00000E+00

 6.35974E-01  0.00000E+00 -5.59503E+01 -5.28778E+01
 6.35974E-01  3.57173E-02 -5.59158E+01 -5.28381E+01
 6.35974E-01  7.14479E-02 -5.58125E+01 -5.27146E+01
 6.35974E-01  1.07226E-01 -5.56400E+01 -5.25069E+01
 6.35974E-01  1.43107E-01 -5.53976E+01 -5.21534E+01
 6.35974E-01  1.79173E-01 -5.50842E+01 -5.17481E+01
 6.35974E-01  2.15525E-01 -5.46974E+01 -5.12908E+01
 6.35974E-01  2.52291E-01 -5.42342E+01 -5.08026E+01
 6.35974E-01  2.89623E-01 -5.36901E+01 -5.02354E+01
 6.35974E-01  3.27697E-01 -5.30592E+01 -4.96253E+01
 6.35974E-01  3.66719E-01 -5.23338E+01 -4.89447E+01
 6.35974E-01  4.06921E-01 -5.15045E+01 -4.81850E+01
 6.35974E-01  4.48567E-01 -5.05597E+01 -4.73497E+01
 6.35974E-01  4.91953E-01 -4.94859E+01 -4.63833E+01
 6.35974E-01  5.37404E-01 -4.82673E+01 -4.53180E+01
 6.35974E-01  5.85281E-01 -4.68867E+01 -4.41018E+01
 6.35974E-01  6.35974E-01 -4.53255E+01 -4.27579E+01
 6.35974E-01  6.89900E-01 -4.35653E+01 -4.12217E+01
 6.35974E-01  7.47501E-01 -4.15890E+01 -3.95200E+01
 6.35974E-01  8.09229E-01 -3.93824E+01 -3.76098E+01
 6.35974E-01  8.75539E-01 -3.69370E+01 -3.54685E+01
 6.35974E-01  9.46873E-01 -3.42510E+01 -3.30872E+01
 6.35974E-01  1.02365E+00 -3.13312E+01 -3.04460E+01
 6.35974E-01  1.10623E+00 -2.81934E+01 -2.75873E+01
 6.35974E-01  1.19493E+00 -2.48628E+01 -2.44408E+01
 6.35974E-01  1.28997E+00 -2.13734E+01 -2.10796E+01
 6.35974E-01  1.39152E+00 -1.77677E+01 -1.75680E+01
 6.35974E-01  1.49964E+00 -1.40933E+01 -1.39619E+01
 6.35974E-01  1.61430E+00 -1.03945E+01 -1.03103E+01
 6.35974E-01  1.73542E+00 -6.68638E+00 -6.63617E+00
 6.35974E-01  1.86283E+00 -2.96501E+00 -2.93730E+00
 6.35974E-01  1.99632E+00 -9.88195E-02 -8.58175E-02
 6.35974E-01  2.13563E+00  2.45140E-01  2.49481E-01
 6.35974E-01  2.28047E+00  4.18017E-02  4.24393E-02
 6.35974E-01  2.43053E+00  3.65744E-03  3.59251E-03
 6.35974E-01  2.58552E+00  2.11110E-04  1.40467E-04
 6.35974E-01  2.74511E+00  8.54609E-06 -3.97086E-06
 6.35974E-01  2.90900E+00  2.45218E-07 -1.59979E-05
 6.35974E-01  3.07691E+00  0.00000E+00 -1.82973E-05
 6.35974E-01  3.24854E+00  0.00000E+00  0.00000E+00

 6.89900E-01  0.00000E+00 -5.31423E+01 -5.07484E+01
 6.89900E-01  3.57173E-02 -5.31116E+01 -5.07305E+01
 6.89900E-01  7.14479E-02 -5.30195E+01 -5.06121E+01
 6.89900E-01  1.07226E-01 -5.28658E+01 -5.04288E+01
 6.89900E-01  1.43107E-01 -5.26498E+01 -5.01870E+01
 6.89900E-01  1.79173E-01 -5.23703E+01 -4.98572E+01
 6.89900E-01  2.15525E-01 -5.20253E+01 -4.94068E+01
 6.89900E-01  2.52291E-01 -5.16119E+01 -4.88939E+01
 6.89900E-01  2.89623E-01 -5.11258E+01 -4.83839E+01
 6.89900E-01  3.27697E-01 -5.05616E+01 -4.77722E+01
 6.89900E-01  3.66719E-01 -4.99121E+01 -4.71074E+01
 6.89900E-01  4.06921E-01 -4.91681E+01 -4.63856E+01
 6.89900E-01  4.48567E-01 -4.83186E+01 -4.55597E+01
 6.89900E-01  4.91953E-01 -4.73502E+01 -4.46544E+01
 6.89900E-01  5.37404E-01 -4.62472E+01 -4.36549E+01
 6.89900E-01  5.85281E-01 -4.49921E+01 -4.25145E+01
 6.89900E-01  6.35974E-01 -4.35653E+01 -4.12217E+01
 6.89900E-01  6.89900E-01 -4.19468E+01 -3.98067E+01
 6.89900E-01  7.47501E-01 -4.01170E+01 -3.81683E+01
 6.89900E-01  8.09229E-01 -3.80591E+01 -3.63533E+01
 6.89900E-01  8.75539E-01 -3.57610E+01 -3.42971E+01
 6.89900E-01  9.46873E-01 -3.32180E+01 -3.20455E+01
 6.89900E-01  1.02365E+00 -3.04345E+01 -2.95370E+01
 6.89900E-01  1.10623E+00 -2.74249E+01 -2.67644E+01
 6.89900E-01  1.19493E+00 -2.42137E+01 -2.37680E+01
 6.89900E-01  1.28997E+00 -2.08353E+01 -2.05289E+01
 6.89900E-01  1.39152E+00 -1.73320E+01 -1.71233E+01
 6.89900E-01  1.49964E+00 -1.37519E+01 -1.36129E+01
 6.89900E-01  1.61430E+00 -1.01394E+01 -1.00516E+01
 6.89900E-01  1.73542E+00 -6.51090E+00 -6.45890E+00
 6.89900E-01  1.86283E+00 -2.86659E+00 -2.83731E+00
 6.89900E-01  1.99632E+00 -7.08336E-02 -5.61345E-02
 6.89900E-01  2.13563E+00  2.46401E-01  2.51791E-01
 6.89900E-01  2.28047E+00  4.16347E-02  4.25849E-02
 6.89900E-01  2.43053E+00  3.63415E-03  3.59591E-03
 6.89900E-01  2.58552E+00  2.09597E-04  1.27577E-04
 6.89900E-01  2.74511E+00  8.48316E-06  1.46238E-06
 6.89900E-01  2.90900E+00  2.43423E-07 -1.45733E-05
 6.89900E-01  3.07691E+00  0.00000E+00 -1.98875E-05
 6.89900E-01  3.24854E+00  0.00000E+00  0.00000E+00

 7.47501E-01  0.00000E+00 -5.01643E+01 -4.83012E+01
 7.47501E-01  3.57173E-02 -5.01370E+01 -4.82838E+01
 7.47501E-01  7.14479E-02 -5.00551E+01 -4.81827E+01
 7.47501E-01  1.07226E-01 -4.99185E+01 -4.80335E+01
 7.47501E-01  1.43107E-01 -4.97264E+01 -4.78088E+01
 7.47501E-01  1.79173E-01 -4.94779E+01 -4.75362E+01
 7.47501E-01  2.15525E-01 -4.91710E+01 -4.71985E+01
 7.47501E-01  2.52291E-01 -4.88032E+01 -4.67609E+01
 7.47501E-01  2.89623E-01 -4.83706E+01 -4.62507E+01
 7.47501E-01  3.27697E-01 -4.78682E+01 -4.56880E+01
 7.47501E-01  3.66719E-01 -4.72894E+01 -4.50551E+01
 7.47501E-01  4.06921E-01 -4.66257E+01 -4.43741E+01
 7.47501E-01  4.48567E-01 -4.58667E+01 -4.36067E+01
 7.47501E-01  4.91953E-01 -4.49999E+01 -4.27363E+01
 7.47501E-01  5.37404E-01 -4.40100E+01 -4.17975E+01
 7.47501E-01  5.85281E-01 -4.28796E+01 -4.07270E+01
 7.47501E-01  6.35974E-01 -4.15890E+01 -3.95200E+01
 7.47501E-01  6.89900E-01 -4.01170E+01 -3.81683E+01
 7.47501E-01  7.47501E-01 -3.84424E+01 -3.66445E+01
 7.47501E-01  8.09229E-01 -3.65452E+01 -3.49438E+01
 7.47501E-01  8.75539E-01 -3.44100E+01 -3.29955E+01
 7.47501E-01  9.46873E-01 -3.20279E+01 -3.08552E+01
 7.47501E-01  1.02365E+00 -2.93998E+01 -2.84678E+01
 7.47501E-01  1.10623E+00 -2.65375E+01 -2.58483E+01
 7.47501E-01  1.19493E+00 -2.34642E+01 -2.29838E+01
 7.47501E-01  1.28997E+00 -2.02136E+01 -1.98936E+01
 7.47501E-01  1.39152E+00 -1.68285E+01 -1.66146E+01
 7.47501E-01  1.49964E+00 -1.33568E+01 -1.32131E+01
 7.47501E-01  1.61430E+00 -9.84357E+00 -9.75287E+00
 7.47501E-01  1.73542E+00 -6.30666E+00 -6.25021E+00
 7.47501E-01  1.86283E+00 -2.75137E+00 -2.71772E+00
 7.47501E-01  1.99632E+00 -3.76190E-02 -2.07242E-02
 7.47501E-01  2.13563E+00  2.48017E-01  2.54854E-01
 7.47501E-01  2.28047E+00  4.14542E-02  4.33704E-02
 7.47501E-01  2.43053E+00  3.60788E-03  3.66575E-03
 7.47501E-01  2.58552E+00  2.07871E-04  8.12528E-05
 7.47501E-01  2.74511E+00  8.41108E-06  3.08033E-05
 7.47501E-01  2.90900E+00  2.41362E-07 -1.17298E-05
 7.47501E-01  3.07691E+00  0.00000E+00 -3.24444E-05
 7.47501E-01  3.24854E+00  0.00000E+00  0.00000E+00

 8.09229E-01  0.00000E+00 -4.70091E+01 -4.55644E+01
 8.09229E-01  3.57173E-02 -4.69849E+01 -4.55406E+01
 8.09229E-01  7.14479E-02 -4.69124E+01 -4.54589E+01
 8.09229E-01  1.07226E-01 -4.67912E+01 -4.53326E+01
 8.09229E-01  1.43107E-01 -4.66210E+01 -4.51521E+01
 8.09229E-01  1.79173E-01 -4.64007E+01 -4.49183E+01
 8.09229E-01  2.15525E-01 -4.61287E+01 -4.46170E+01
 8.09229E-01  2.52291E-01 -4.58027E+01 -4.42394E+01
 8.09229E-01  2.89623E-01 -4.54192E+01 -4.38530E+01
 8.09229E-01  3.27697E-01 -4.49738E+01 -4.33280E+01
 8.09229E-01  3.66719E-01 -4.44605E+01 -4.27443E+01
 8.09229E-01  4.06921E-01 -4.38717E+01 -4.21041E+01
 8.09229E-01  4.48567E-01 -4.31980E+01 -4.13677E+01
 8.09229E-01  4.91953E-01 -4.24276E+01 -4.06050E+01
 8.09229E-01  5.37404E-01 -4.15464E+01 -3.97079E+01
 8.09229E-01  5.85281E-01 -4.05378E+01 -3.87129E+01
 8.09229E-01  6.35974E-01 -3.93824E+01 -3.76098E+01
 8.09229E-01  6.89900E-01 -3.80591E+01 -3.63533E+01
 8.09229E-01  7.47501E-01 -3.65452E+01 -3.49438E+01
 8.09229E-01  8.09229E-01 -3.48188E+01 -3.33347E+01
 8.09229E-01  8.75539E-01 -3.28605E+01 -3.15309E+01
 8.09229E-01  9.46873E-01 -3.06571E+01 -2.95229E+01
 8.09229E-01  1.02365E+00 -2.82048E+01 -2.72682E+01
 8.09229E-01  1.10623E+00 -2.55112E+01 -2.47850E+01
 8.09229E-01  1.19493E+00 -2.25968E+01 -2.20887E+01
 8.09229E-01  1.28997E+00 -1.94940E+01 -1.91551E+01
 8.09229E-01  1.39152E+00 -1.62452E+01 -1.60118E+01
 8.09229E-01  1.49964E+00 -1.28985E+01 -1.27494E+01
 8.09229E-01  1.61430E+00 -9.49962E+00 -9.40098E+00
 8.09229E-01  1.73542E+00 -6.06830E+00 -6.01056E+00
 8.09229E-01  1.86283E+00 -2.61603E+00 -2.58054E+00
 8.09229E-01  1.99632E+00  1.97358E-03  2.16067E-02
 8.09229E-01  2.13563E+00  2.50095E-01  2.58989E-01
 8.09229E-01  2.28047E+00  4.12614E-02  4.40191E-02
 8.09229E-01  2.43053E+00  3.57832E-03  3.72007E-03
 8.09229E-01  2.58552E+00  2.05906E-04  5.13413E-05
 8.09229E-01  2.74511E+00  8.32849E-06  5.38663E-05
 8.09229E-01  2.90900E+00  2.38991E-07 -8.74559E-06
 8.09229E-01  3.07691E+00  0.00000E+00 -4.06925E-05
 8.09229E-01  3.24854E+00  0.00000E+00  0.00000E+00

 8.75539E-01  0.00000E+00 -4.36720E+01 -4.25711E+01
 8.75539E-01  3.57173E-02 -4.36506E+01 -4.25406E+01
 8.75539E-01  7.14479E-02 -4.35865E+01 -4.24677E+01
 8.75539E-01  1.07226E-01 -4.34795E+01 -4.23572E+01
 8.75539E-01  1.43107E-01 -4.33292E+01 -4.22024E+01
 8.75539E-01  1.79173E-01 -4.31347E+01 -4.20033E+01
 8.75539E-01  2.15525E-01 -4.28947E+01 -4.17335E+01
 8.75539E-01  2.52291E-01 -4.26071E+01 -4.14351E+01
 8.75539E-01  2.89623E-01 -4.22688E+01 -4.10732E+01
 8.75539E-01  3.27697E-01 -4.18761E+01 -4.06485E+01
 8.75539E-01  3.66719E-01 -4.14235E+01 -4.01706E+01
 8.75539E-01  4.06921E-01 -4.09043E+01 -3.95881E+01
 8.75539E-01  4.48567E-01 -4.03102E+01 -3.89477E+01
 8.75539E-01  4.91953E-01 -3.96304E+01 -3.82095E+01
 8.75539E-01  5.37404E-01 -3.88524E+01 -3.73828E+01
 8.75539E-01  5.85281E-01 -3.79606E+01 -3.65053E+01
 8.75539E-01  6.35974E-01 -3.69370E+01 -3.54685E+01
 8.75539E-01  6.89900E-01 -3.57610E+01 -3.42971E+01
 8.75539E-01  7.47501E-01 -3.44100E+01 -3.29955E+01
 8.75539E-01  8.09229E-01 -3.28605E+01 -3.15309E+01
 8.75539E-01  8.75539E-01 -3.10904E+01 -2.98712E+01
 8.75539E-01  9.46873E-01 -2.90820E+01 -2.80034E+01
 8.75539E-01  1.02365E+00 -2.68258E+01 -2.59145E+01
 8.75539E-01  1.10623E+00 -2.43238E+01 -2.35904E+01
 8.75539E-01  1.19493E+00 -2.15919E+01 -2.10337E+01
 8.75539E-01  1.28997E+00 -1.86597E+01 -1.82805E+01
 8.75539E-01  1.39152E+00 -1.55684E+01 -1.53154E+01
 8.75539E-01  1.49964E+00 -1.23660E+01 -1.22037E+01
 8.75539E-01  1.61430E+00 -9.09900E+00 -8.99840E+00
 8.75539E-01  1.73542E+00 -5.78955E+00 -5.72470E+00
 8.75539E-01  1.86283E+00 -2.45662E+00 -2.41802E+00
 8.75539E-01  1.99632E+00  4.93447E-02  7.12845E-02
 8.75539E-01  2.13563E+00  2.52776E-01  2.63621E-01
 8.75539E-01  2.28047E+00  4.10595E-02  4.48340E-02
 8.75539E-01  2.43053E+00  3.54517E-03  3.96543E-03
 8.75539E-01  2.58552E+00  2.03668E-04  7.33420E-05
 8.75539E-01  2.74511E+00  8.23387E-06  4.73423E-05
 8.75539E-01  2.90900E+00  2.36265E-07 -1.07772E-05
 8.75539E-01  3.07691E+00  0.00000E+00 -3.90472E-05
 8.75539E-01  3.24854E+00  0.00000E+00  0.00000E+00

 9.46873E-01  0.00000E+00 -4.01515E+01 -3.93042E+01
 9.46873E-01  3.57173E-02 -4.01328E+01 -3.92832E+01
 9.46873E-01  7.14479E-02 -4.00765E+01 -3.92259E+01
 9.46873E-01  1.07226E-01 -3.99825E+01 -3.91341E+01
 9.46873E-01  1.43107E-01 -3.98506E+01 -3.89853E+01
 9.46873E-01  1.79173E-01 -3.96800E+01 -3.88131E+01
 9.46873E-01  2.15525E-01 -3.94695E+01 -3.85915E+01
 9.46873E-01  2.52291E-01 -3.92173E+01 -3.83267E+01
 9.46873E-01  2.89623E-01 -3.89209E+01 -3.80349E+01
 9.46873E-01  3.27697E-01 -3.85768E+01 -3.76597E+01
 9.46873E-01  3.66719E-01 -3.81805E+01 -3.72479E+01
 9.46873E-01  4.06921E-01 -3.77260E+01 -3.67524E+01
 9.46873E-01  4.48567E-01 -3.72058E+01 -3.62093E+01
 9.46873E-01  4.91953E-01 -3.66109E+01 -3.55630E+01
 9.46873E-01  5.37404E-01 -3.59297E+01 -3.48308E+01
 9.46873E-01  5.85281E-01 -3.51485E+01 -3.40112E+01
 9.46873E-01  6.35974E-01 -3.42510E+01 -3.30872E+01
 9.46873E-01  6.89900E-01 -3.32180E+01 -3.20455E+01
 9.46873E-01  7.47501E-01 -3.20279E+01 -3.08552E+01
 9.46873E-01  8.09229E-01 -3.06571E+01 -2.95229E+01
 9.46873E-01  8.75539E-01 -2.90820E+01 -2.80034E+01
 9.46873E-01  9.46873E-01 -2.72812E+01 -2.62968E+01
 9.46873E-01  1.02365E+00 -2.52394E+01 -2.43774E+01
 9.46873E-01  1.10623E+00 -2.29519E+01 -2.22277E+01
 9.46873E-01  1.19493E+00 -2.04278E+01 -1.98582E+01
 9.46873E-01  1.28997E+00 -1.76919E+01 -1.72800E+01
 9.46873E-01  1.39152E+00 -1.47824E+01 -1.45089E+01
 9.46873E-01  1.49964E+00 -1.17468E+01 -1.15719E+01
 9.46873E-01  1.61430E+00 -8.63188E+00 -8.51772E+00
 9.46873E-01  1.73542E+00 -5.46311E+00 -5.39368E+00
 9.46873E-01  1.86283E+00 -2.26852E+00 -2.22557E+00
 9.46873E-01  1.99632E+00  1.06184E-01  1.31754E-01
 9.46873E-01  2.13563E+00  2.56236E-01  2.69543E-01
 9.46873E-01  2.28047E+00  4.08532E-02  4.59561E-02
 9.46873E-01  2.43053E+00  3.50820E-03  4.32660E-03
 9.46873E-01  2.58552E+00  2.01129E-04  1.13165E-04
 9.46873E-01  2.74511E+00  8.12563E-06  3.22016E-05
 9.46873E-01  2.90900E+00  2.33131E-07 -1.33400E-05
 9.46873E-01  3.07691E+00  0.00000E+00 -3.34505E-05
 9.46873E-01  3.24854E+00  0.00000E+00  0.00000E+00

 1.02365E+00  0.00000E+00 -3.64519E+01 -3.58116E+01
 1.02365E+00  3.57173E-02 -3.64356E+01 -3.57970E+01
 1.02365E+00  7.14479E-02 -3.63866E+01 -3.57447E+01
 1.02365E+00  1.07226E-01 -3.63049E+01 -3.56638E+01
 1.02365E+00  1.43107E-01 -3.61902E+01 -3.55420E+01
 1.02365E+00  1.79173E-01 -3.60418E+01 -3.53905E+01
 1.02365E+00  2.15525E-01 -3.58589E+01 -3.52045E+01
 1.02365E+00  2.52291E-01 -3.56398E+01 -3.49787E+01
 1.02365E+00  2.89623E-01 -3.53823E+01 -3.47044E+01
 1.02365E+00  3.27697E-01 -3.50835E+01 -3.44079E+01
 1.02365E+00  3.66719E-01 -3.47394E+01 -3.40435E+01
 1.02365E+00  4.06921E-01 -3.43450E+01 -3.36340E+01
 1.02365E+00  4.48567E-01 -3.38938E+01 -3.31741E+01
 1.02365E+00  4.91953E-01 -3.33777E+01 -3.26280E+01
 1.02365E+00  5.37404E-01 -3.27871E+01 -3.20111E+01
 1.02365E+00  5.85281E-01 -3.21097E+01 -3.12807E+01
 1.02365E+00  6.35974E-01 -3.13312E+01 -3.04460E+01
 1.02365E+00  6.89900E-01 -3.04345E+01 -2.95370E+01
 1.02365E+00  7.47501E-01 -2.93998E+01 -2.84678E+01
 1.02365E+00  8.09229E-01 -2.82048E+01 -2.72682E+01
 1.02365E+00  8.75539E-01 -2.68258E+01 -2.59145E+01
 1.02365E+00  9.46873E-01 -2.52394E+01 -2.43774E+01
 1.02365E+00  1.02365E+00 -2.34257E+01 -2.26310E+01
 1.02365E+00  1.10623E+00 -2.13730E+01 -2.06746E+01
 1.02365E+00  1.19493E+00 -1.90821E+01 -1.85067E+01
 1.02365E+00  1.28997E+00 -1.65700E+01 -1.61390E+01
 1.02365E+00  1.39152E+00 -1.38697E+01 -1.35631E+01
 1.02365E+00  1.49964E+00 -1.10264E+01 -1.08291E+01
 1.02365E+00  1.61430E+00 -8.08711E+00 -7.96647E+00
 1.02365E+00  1.73542E+00 -5.08069E+00 -5.00346E+00
 1.02365E+00  1.86283E+00 -2.04638E+00 -1.99958E+00
 1.02365E+00  1.99632E+00  1.74500E-01  2.03283E-01
 1.02365E+00  2.13563E+00  2.60699E-01  2.76303E-01
 1.02365E+00  2.28047E+00  4.06503E-02  4.69564E-02
 1.02365E+00  2.43053E+00  3.46725E-03  5.01115E-03
 1.02365E+00  2.58552E+00  1.98256E-04  3.20393E-04
 1.02365E+00  2.74511E+00  8.00208E-06 -1.60172E-05
 1.02365E+00  2.90900E+00  2.29535E-07 -2.20283E-05
 1.02365E+00  3.07691E+00  0.00000E+00 -9.49226E-06
 1.02365E+00  3.24854E+00  0.00000E+00  0.00000E+00

 1.10623E+00  0.00000E+00 -3.25851E+01 -3.21088E+01
 1.10623E+00  3.57173E-02 -3.25711E+01 -3.20992E+01
 1.10623E+00  7.14479E-02 -3.25290E+01 -3.20581E+01
 1.10623E+00  1.07226E-01 -3.24589E+01 -3.19810E+01
 1.10623E+00  1.43107E-01 -3.23604E+01 -3.18797E+01
 1.10623E+00  1.79173E-01 -3.22331E+01 -3.17517E+01
 1.10623E+00  2.15525E-01 -3.20760E+01 -3.15934E+01
 1.10623E+00  2.52291E-01 -3.18879E+01 -3.14006E+01
 1.10623E+00  2.89623E-01 -3.16668E+01 -3.11790E+01
 1.10623E+00  3.27697E-01 -3.14104E+01 -3.09133E+01
 1.10623E+00  3.66719E-01 -3.11151E+01 -3.06063E+01
 1.10623E+00  4.06921E-01 -3.07767E+01 -3.02628E+01
 1.10623E+00  4.48567E-01 -3.03897E+01 -2.98653E+01
 1.10623E+00  4.91953E-01 -2.99473E+01 -2.94071E+01
 1.10623E+00  5.37404E-01 -2.94410E+01 -2.88826E+01
 1.10623E+00  5.85281E-01 -2.88605E+01 -2.82902E+01
 1.10623E+00  6.35974E-01 -2.81934E+01 -2.75873E+01
 1.10623E+00  6.89900E-01 -2.74249E+01 -2.67644E+01
 1.10623E+00  7.47501E-01 -2.65375E+01 -2.58483E+01
 1.10623E+00  8.09229E-01 -2.55112E+01 -2.47850E+01
 1.10623E+00  8.75539E-01 -2.43238E+01 -2.35904E+01
 1.10623E+00  9.46873E-01 -2.29519E+01 -2.22277E+01
 1.10623E+00  1.02365E+00 -2.13730E+01 -2.06746E+01
 1.10623E+00  1.10623E+00 -1.95696E+01 -1.89443E+01
 1.10623E+00  1.19493E+00 -1.75339E+01 -1.69912E+01
 1.10623E+00  1.28997E+00 -1.52730E+01 -1.48232E+01
 1.10623E+00  1.39152E+00 -1.28114E+01 -1.24825E+01
 1.10623E+00  1.49964E+00 -1.01892E+01 -9.95991E+00
 1.10623E+00  1.61430E+00 -7.45217E+00 -7.31076E+00
 1.10623E+00  1.73542E+00 -4.63294E+00 -4.54961E+00
 1.10623E+00  1.86283E+00 -1.78410E+00 -1.73066E+00
 1.10623E+00  1.99632E+00  2.56634E-01  2.88939E-01
 1.10623E+00  2.13563E+00  2.66437E-01  2.85269E-01
 1.10623E+00  2.28047E+00  4.04617E-02  4.98223E-02
 1.10623E+00  2.43053E+00  3.42232E-03  6.02739E-03
 1.10623E+00  2.58552E+00  1.95024E-04  4.83099E-04
 1.10623E+00  2.74511E+00  7.86156E-06 -2.13661E-05
 1.10623E+00  2.90900E+00  2.25419E-07 -2.72001E-05
 1.10623E+00  3.07691E+00  0.00000E+00 -3.55754E-06
 1.10623E+00  3.24854E+00  0.00000E+00  0.00000E+00

 1.19493E+00  0.00000E+00 -2.85728E+01 -2.82275E+01
 1.19493E+00  3.57173E-02 -2.85609E+01 -2.82158E+01
 1.19493E+00  7.14479E-02 -2.85254E+01 -2.81817E+01
 1.19493E+00  1.07226E-01 -2.84662E+01 -2.81222E+01
 1.19493E+00  1.43107E-01 -2.83830E+01 -2.80368E+01
 1.19493E+00  1.79173E-01 -2.82754E+01 -2.79275E+01
 1.19493E+00  2.15525E-01 -2.81427E+01 -2.77919E+01
 1.19493E+00  2.52291E-01 -2.79837E+01 -2.76319E+01
 1.19493E+00  2.89623E-01 -2.77970E+01 -2.74398E+01
 1.19493E+00  3.27697E-01 -2.75802E+01 -2.72192E+01
 1.19493E+00  3.66719E-01 -2.73307E+01 -2.69714E+01
 1.19493E+00  4.06921E-01 -2.70448E+01 -2.66789E+01
 1.19493E+00  4.48567E-01 -2.67178E+01 -2.63434E+01
 1.19493E+00  4.91953E-01 -2.63441E+01 -2.59587E+01
 1.19493E+00  5.37404E-01 -2.59164E+01 -2.55262E+01
 1.19493E+00  5.85281E-01 -2.54261E+01 -2.50078E+01
 1.19493E+00  6.35974E-01 -2.48628E+01 -2.44408E+01
 1.19493E+00  6.89900E-01 -2.42137E+01 -2.37680E+01
 1.19493E+00  7.47501E-01 -2.34642E+01 -2.29838E+01
 1.19493E+00  8.09229E-01 -2.25968E+01 -2.20887E+01
 1.19493E+00  8.75539E-01 -2.15919E+01 -2.10337E+01
 1.19493E+00  9.46873E-01 -2.04278E+01 -1.98582E+01
 1.19493E+00  1.02365E+00 -1.90821E+01 -1.85067E+01
 1.19493E+00  1.10623E+00 -1.75339E+01 -1.69912E+01
 1.19493E+00  1.19493E+00 -1.57684E+01 -1.52549E+01
 1.19493E+00  1.28997E+00 -1.37822E+01 -1.33620E+01
 1.19493E+00  1.39152E+00 -1.15885E+01 -1.12435E+01
 1.19493E+00  1.49964E+00 -9.21828E+00 -8.96928E+00
 1.19493E+00  1.61430E+00 -6.71337E+00 -6.55524E+00
 1.19493E+00  1.73542E+00 -4.10949E+00 -4.00723E+00
 1.19493E+00  1.86283E+00 -1.47490E+00 -1.41515E+00
 1.19493E+00  1.99632E+00  3.55238E-01  3.92961E-01
 1.19493E+00  2.13563E+00  2.73772E-01  2.96804E-01
 1.19493E+00  2.28047E+00  4.03016E-02  5.16158E-02
 1.19493E+00  2.43053E+00  3.37351E-03  7.07495E-03
 1.19493E+00  2.58552E+00  1.91406E-04  8.51618E-04
 1.19493E+00  2.74511E+00  7.70240E-06 -2.55503E-05
 1.19493E+00  2.90900E+00  2.20725E-07 -3.31588E-05
 1.19493E+00  3.07691E+00  0.00000E+00  1.51770E-05
 1.19493E+00  3.24854E+00  0.00000E+00  0.00000E+00

 1.28997E+00  0.00000E+00 -2.44469E+01 -2.42013E+01
 1.28997E+00  3.57173E-02 -2.44370E+01 -2.41940E+01
 1.28997E+00  7.14479E-02 -2.44076E+01 -2.41636E+01
 1.28997E+00  1.07226E-01 -2.43585E+01 -2.41126E+01
 1.28997E+00  1.43107E-01 -2.42897E+01 -2.40444E+01
 1.28997E+00  1.79173E-01 -2.42006E+01 -2.39530E+01
 1.28997E+00  2.15525E-01 -2.40908E+01 -2.38445E+01
 1.28997E+00  2.52291E-01 -2.39592E+01 -2.37097E+01
 1.28997E+00  2.89623E-01 -2.38046E+01 -2.35535E+01
 1.28997E+00  3.27697E-01 -2.36252E+01 -2.33700E+01
 1.28997E+00  3.66719E-01 -2.34186E+01 -2.31598E+01
 1.28997E+00  4.06921E-01 -2.31818E+01 -2.29176E+01
 1.28997E+00  4.48567E-01 -2.29110E+01 -2.26454E+01
 1.28997E+00  4.91953E-01 -2.26013E+01 -2.23330E+01
 1.28997E+00  5.37404E-01 -2.22468E+01 -2.19665E+01
 1.28997E+00  5.85281E-01 -2.18405E+01 -2.15600E+01
 1.28997E+00  6.35974E-01 -2.13734E+01 -2.10796E+01
 1.28997E+00  6.89900E-01 -2.08353E+01 -2.05289E+01
 1.28997E+00  7.47501E-01 -2.02136E+01 -1.98936E+01
 1.28997E+00  8.09229E-01 -1.94940E+01 -1.91551E+01
 1.28997E+00  8.75539E-01 -1.86597E+01 -1.82805E+01
 1.28997E+00  9.46873E-01 -1.76919E+01 -1.72800E+01
 1.28997E+00  1.02365E+00 -1.65700E+01 -1.61390E+01
 1.28997E+00  1.10623E+00 -1.52730E+01 -1.48232E+01
 1.28997E+00  1.19493E+00 -1.37822E+01 -1.33620E+01
 1.28997E+00  1.28997E+00 -1.20857E+01 -1.16951E+01
 1.28997E+00  1.39152E+00 -1.01845E+01 -9.85015E+00
 1.28997E+00  1.49964E+00 -8.09675E+00 -7.81876E+00
 1.28997E+00  1.61430E+00 -5.85610E+00 -5.67855E+00
 1.28997E+00  1.73542E+00 -3.49905E+00 -3.38342E+00
 1.28997E+00  1.86283E+00 -1.11133E+00 -1.04174E+00
 1.28997E+00  1.99632E+00  4.73221E-01  5.15470E-01
 1.28997E+00  2.13563E+00  2.83063E-01  3.08563E-01
 1.28997E+00  2.28047E+00  4.01863E-02  5.40743E-02
 1.28997E+00  2.43053E+00  3.32102E-03  9.22821E-03
 1.28997E+00  2.58552E+00  1.87379E-04  1.69313E-03
 1.28997E+00  2.74511E+00  7.52279E-06 -4.70194E-05
 1.28997E+00  2.90900E+00  2.15384E-07 -4.76212E-05
 1.28997E+00  3.07691E+00  0.00000E+00  6.19849E-05
 1.28997E+00  3.24854E+00  0.00000E+00  0.00000E+00

 1.39152E+00  0.00000E+00 -2.02489E+01 -2.00835E+01
 1.39152E+00  3.57173E-02 -2.02410E+01 -2.00740E+01
 1.39152E+00  7.14479E-02 -2.02172E+01 -2.00503E+01
 1.39152E+00  1.07226E-01 -2.01777E+01 -2.00113E+01
 1.39152E+00  1.43107E-01 -2.01222E+01 -1.99554E+01
 1.39152E+00  1.79173E-01 -2.00505E+01 -1.98825E+01
 1.39152E+00  2.15525E-01 -1.99620E+01 -1.97933E+01
 1.39152E+00  2.52291E-01 -1.98560E+01 -1.96856E+01
 1.39152E+00  2.89623E-01 -1.97315E+01 -1.95589E+01
 1.39152E+00  3.27697E-01 -1.95869E+01 -1.94129E+01
 1.39152E+00  3.66719E-01 -1.94203E+01 -1.92458E+01
 1.39152E+00  4.06921E-01 -1.92293E+01 -1.90512E+01
 1.39152E+00  4.48567E-01 -1.90106E+01 -1.88302E+01
 1.39152E+00  4.91953E-01 -1.87605E+01 -1.85756E+01
 1.39152E+00  5.37404E-01 -1.84741E+01 -1.82841E+01
 1.39152E+00  5.85281E-01 -1.81455E+01 -1.79529E+01
 1.39152E+00  6.35974E-01 -1.77677E+01 -1.75680E+01
 1.39152E+00  6.89900E-01 -1.73320E+01 -1.71233E+01
 1.39152E+00  7.47501E-01 -1.68285E+01 -1.66146E+01
 1.39152E+00  8.09229E-01 -1.62452E+01 -1.60118E+01
 1.39152E+00  8.75539E-01 -1.55684E+01 -1.53154E+01
 1.39152E+00  9.46873E-01 -1.47824E+01 -1.45089E+01
 1.39152E+00  1.02365E+00 -1.38697E+01 -1.35631E+01
 1.39152E+00  1.10623E+00 -1.28114E+01 -1.24825E+01
 1.39152E+00  1.19493E+00 -1.15885E+01 -1.12435E+01
 1.39152E+00  1.28997E+00 -1.01845E+01 -9.85015E+00
 1.39152E+00  1.39152E+00 -8.59030E+00 -8.27392E+00
 1.39152E+00  1.49964E+00 -6.81050E+00 -6.55958E+00
 1.39152E+00  1.61430E+00 -4.86592E+00 -4.65849E+00
 1.39152E+00  1.73542E+00 -2.78974E+00 -2.65115E+00
 1.39152E+00  1.86283E+00 -6.85510E-01 -6.02963E-01
 1.39152E+00  1.99632E+00  6.13591E-01  6.60206E-01
 1.39152E+00  2.13563E+00  2.94662E-01  3.23960E-01
 1.39152E+00  2.28047E+00  4.01304E-02  5.83369E-02
 1.39152E+00  2.43053E+00  3.26482E-03  1.13342E-02
 1.39152E+00  2.58552E+00  1.82904E-04  2.51380E-03
 1.39152E+00  2.74511E+00  7.32029E-06  2.04917E-04
 1.39152E+00  2.90900E+00  2.09313E-07 -2.76278E-05
 1.39152E+00  3.07691E+00  0.00000E+00  2.98339E-05
 1.39152E+00  3.24854E+00  0.00000E+00  0.00000E+00

 1.49964E+00  0.00000E+00 -1.60276E+01 -1.59197E+01
 1.49964E+00  3.57173E-02 -1.60214E+01 -1.59136E+01
 1.49964E+00  7.14479E-02 -1.60029E+01 -1.58936E+01
 1.49964E+00  1.07226E-01 -1.59723E+01 -1.58624E+01
 1.49964E+00  1.43107E-01 -1.59292E+01 -1.58196E+01
 1.49964E+00  1.79173E-01 -1.58736E+01 -1.57637E+01
 1.49964E+00  2.15525E-01 -1.58049E+01 -1.56937E+01
 1.49964E+00  2.52291E-01 -1.57226E+01 -1.56110E+01
 1.49964E+00  2.89623E-01 -1.56258E+01 -1.55129E+01
 1.49964E+00  3.27697E-01 -1.55133E+01 -1.53996E+01
 1.49964E+00  3.66719E-01 -1.53837E+01 -1.52674E+01
 1.49964E+00  4.06921E-01 -1.52349E+01 -1.51173E+01
 1.49964E+00  4.48567E-01 -1.50645E+01 -1.49463E+01
 1.49964E+00  4.91953E-01 -1.48694E+01 -1.47499E+01
 1.49964E+00  5.37404E-01 -1.46458E+01 -1.45213E+01
 1.49964E+00  5.85281E-01 -1.43890E+01 -1.42610E+01
 1.49964E+00  6.35974E-01 -1.40933E+01 -1.39619E+01
 1.49964E+00  6.89900E-01 -1.37519E+01 -1.36129E+01
 1.49964E+00  7.47501E-01 -1.33568E+01 -1.32131E+01
 1.49964E+00  8.09229E-01 -1.28985E+01 -1.27494E+01
 1.49964E+00  8.75539E-01 -1.23660E+01 -1.22037E+01
 1.49964E+00  9.46873E-01 -1.17468E+01 -1.15719E+01
 1.49964E+00  1.02365E+00 -1.10264E+01 -1.08291E+01
 1.49964E+00  1.10623E+00 -1.01892E+01 -9.95991E+00
 1.49964E+00  1.19493E+00 -9.21828E+00 -8.96928E+00
 1.49964E+00  1.28997E+00 -8.09675E+00 -7.81876E+00
 1.49964E+00  1.39152E+00 -6.81050E+00 -6.55958E+00
 1.49964E+00  1.49964E+00 -5.35303E+00 -5.10794E+00
 1.49964E+00  1.61430E+00 -3.73109E+00 -3.52069E+00
 1.49964E+00  1.73542E+00 -1.97015E+00 -1.81817E+00
 1.49964E+00  1.86283E+00 -1.89778E-01 -8.87568E-02
 1.49964E+00  1.99632E+00  7.78951E-01  8.40046E-01
 1.49964E+00  2.13563E+00  3.08781E-01  3.45309E-01
 1.49964E+00  2.28047E+00  4.01310E-02  6.20344E-02
 1.49964E+00  2.43053E+00  3.20355E-03  1.46884E-02
 1.49964E+00  2.58552E+00  1.77869E-04  4.10234E-03
 1.49964E+00  2.74511E+00  7.08956E-06  3.76001E-04
 1.49964E+00  2.90900E+00  2.02339E-07 -2.06689E-05
 1.49964E+00  3.07691E+00  0.00000E+00  6.69151E-05
 1.49964E+00  3.24854E+00  0.00000E+00  0.00000E+00

 1.61430E+00  0.00000E+00 -1.18284E+01 -1.17624E+01
 1.61430E+00  3.57173E-02 -1.18238E+01 -1.17575E+01
 1.61430E+00  7.14479E-02 -1.18102E+01 -1.17440E+01
 1.61430E+00  1.07226E-01 -1.17876E+01 -1.17206E+01
 1.61430E+00  1.43107E-01 -1.17559E+01 -1.16895E+01
 1.61430E+00  1.79173E-01 -1.17149E+01 -1.16488E+01
 1.61430E+00  2.15525E-01 -1.16643E+01 -1.15959E+01
 1.61430E+00  2.52291E-01 -1.16036E+01 -1.15351E+01
 1.61430E+00  2.89623E-01 -1.15322E+01 -1.14628E+01
 1.61430E+00  3.27697E-01 -1.14491E+01 -1.13780E+01
 1.61430E+00  3.66719E-01 -1.13533E+01 -1.12811E+01
 1.61430E+00  4.06921E-01 -1.12432E+01 -1.11705E+01
 1.61430E+00  4.48567E-01 -1.11170E+01 -1.10433E+01
 1.61430E+00  4.91953E-01 -1.09722E+01 -1.08955E+01
 1.61430E+00  5.37404E-01 -1.08061E+01 -1.07274E+01
 1.61430E+00  5.85281E-01 -1.06149E+01 -1.05345E+01
 1.61430E+00  6.35974E-01 -1.03945E+01 -1.03103E+01
 1.61430E+00  6.89900E-01 -1.01394E+01 -1.00516E+01
 1.61430E+00  7.47501E-01 -9.84357E+00 -9.75287E+00
 1.61430E+00  8.09229E-01 -9.49962E+00 -9.40098E+00
 1.61430E+00  8.75539E-01 -9.09900E+00 -8.99840E+00
 1.61430E+00  9.46873E-01 -8.63188E+00 -8.51772E+00
 1.61430E+00  1.02365E+00 -8.08711E+00 -7.96647E+00
 1.61430E+00  1.10623E+00 -7.45217E+00 -7.31076E+00
 1.61430E+00  1.19493E+00 -6.71337E+00 -6.55524E+00
 1.61430E+00  1.28997E+00 -5.85610E+00 -5.67855E+00
 1.61430E+00  1.39152E+00 -4.86592E+00 -4.65849E+00
 1.61430E+00  1.49964E+00 -3.73109E+00 -3.52069E+00
 1.61430E+00  1.61430E+00 -2.44787E+00 -2.25716E+00
 1.61430E+00  1.73542E+00 -1.03305E+00 -8.82157E-01
 1.61430E+00  1.86283E+00  3.80240E-01  4.89522E-01
 1.61430E+00  1.99632E+00  9.69191E-01  1.05037E+00
 1.61430E+00  2.13563E+00  3.24890E-01  3.73929E-01
 1.61430E+00  2.28047E+00  4.01005E-02  6.54720E-02
 1.61430E+00  2.43053E+00  3.12955E-03  1.79262E-02
 1.61430E+00  2.58552E+00  1.71826E-04  6.38403E-03
 1.61430E+00  2.74511E+00  6.81214E-06  1.25981E-03
 1.61430E+00  2.90900E+00  1.93926E-07  1.28172E-04
 1.61430E+00  3.07691E+00  0.00000E+00 -2.97161E-07
 1.61430E+00  3.24854E+00  0.00000E+00  0.00000E+00

 1.73542E+00  0.00000E+00 -7.66171E+00 -7.62670E+00
 1.73542E+00  3.57173E-02 -7.65857E+00 -7.62377E+00
 1.73542E+00  7.14479E-02 -7.64930E+00 -7.61431E+00
 1.73542E+00  1.07226E-01 -7.63402E+00 -7.59844E+00
 1.73542E+00  1.43107E-01 -7.61262E+00 -7.57687E+00
 1.73542E+00  1.79173E-01 -7.58497E+00 -7.54884E+00
 1.73542E+00  2.15525E-01 -7.55083E+00 -7.51424E+00
 1.73542E+00  2.52291E-01 -7.50987E+00 -7.47264E+00
 1.73542E+00  2.89623E-01 -7.46164E+00 -7.42361E+00
 1.73542E+00  3.27697E-01 -7.40550E+00 -7.36714E+00
 1.73542E+00  3.66719E-01 -7.34063E+00 -7.30104E+00
 1.73542E+00  4.06921E-01 -7.26599E+00 -7.22560E+00
 1.73542E+00  4.48567E-01 -7.18025E+00 -7.13779E+00
 1.73542E+00  4.91953E-01 -7.08173E+00 -7.03819E+00
 1.73542E+00  5.37404E-01 -6.96836E+00 -6.92200E+00
 1.73542E+00  5.85281E-01 -6.83761E+00 -6.78992E+00
 1.73542E+00  6.35974E-01 -6.68638E+00 -6.63617E+00
 1.73542E+00  6.89900E-01 -6.51090E+00 -6.45890E+00
 1.73542E+00  7.47501E-01 -6.30666E+00 -6.25021E+00
 1.73542E+00  8.09229E-01 -6.06830E+00 -6.01056E+00
 1.73542E+00  8.75539E-01 -5.78955E+00 -5.72470E+00
 1.73542E+00  9.46873E-01 -5.46311E+00 -5.39368E+00
 1.73542E+00  1.02365E+00 -5.08069E+00 -5.00346E+00
 1.73542E+00  1.10623E+00 -4.63294E+00 -4.54961E+00
 1.73542E+00  1.19493E+00 -4.10949E+00 -4.00723E+00
 1.73542E+00  1.28997E+00 -3.49905E+00 -3.38342E+00
 1.73542E+00  1.39152E+00 -2.78974E+00 -2.65115E+00
 1.73542E+00  1.49964E+00 -1.97015E+00 -1.81817E+00
 1.73542E+00  1.61430E+00 -1.03305E+00 -8.82157E-01
 1.73542E+00  1.73542E+00  8.58661E-03  1.50193E-01
 1.73542E+00  1.86283E+00  1.00822E+00  1.13056E+00
 1.73542E+00  1.99632E+00  1.16883E+00  1.26458E+00
 1.73542E+00  2.13563E+00  3.38606E-01  3.98229E-01
 1.73542E+00  2.28047E+00  3.95276E-02  7.15528E-02
 1.73542E+00  2.43053E+00  3.00398E-03  2.15345E-02
 1.73542E+00  2.58552E+00  1.62675E-04  9.12017E-03
 1.73542E+00  2.74511E+00  6.40556E-06  2.99620E-03
 1.73542E+00  2.90900E+00  1.81743E-07  4.58050E-04
 1.73542E+00  3.07691E+00  0.00000E+00 -2.07962E-04
 1.73542E+00  3.24854E+00  0.00000E+00  0.00000E+00

 1.86283E+00  0.00000E+00 -3.50133E+00 -3.48769E+00
 1.86283E+00  3.57173E-02 -3.49957E+00 -3.48585E+00
 1.86283E+00  7.14479E-02 -3.49447E+00 -3.48086E+00
 1.86283E+00  1.07226E-01 -3.48616E+00 -3.47199E+00
 1.86283E+00  1.43107E-01 -3.47456E+00 -3.46045E+00
 1.86283E+00  1.79173E-01 -3.45958E+00 -3.44474E+00
 1.86283E+00  2.15525E-01 -3.44109E+00 -3.42596E+00
 1.86283E+00  2.52291E-01 -3.41888E+00 -3.40325E+00
 1.86283E+00  2.89623E-01 -3.39268E+00 -3.37607E+00
 1.86283E+00  3.27697E-01 -3.36212E+00 -3.34496E+00
 1.86283E+00  3.66719E-01 -3.32673E+00 -3.30836E+00
 1.86283E+00  4.06921E-01 -3.28590E+00 -3.26644E+00
 1.86283E+00  4.48567E-01 -3.23885E+00 -3.21835E+00
 1.86283E+00  4.91953E-01 -3.18461E+00 -3.16259E+00
 1.86283E+00  5.37404E-01 -3.12195E+00 -3.09893E+00
 1.86283E+00  5.85281E-01 -3.04937E+00 -3.02366E+00
 1.86283E+00  6.35974E-01 -2.96501E+00 -2.93730E+00
 1.86283E+00  6.89900E-01 -2.86659E+00 -2.83731E+00
 1.86283E+00  7.47501E-01 -2.75137E+00 -2.71772E+00
 1.86283E+00  8.09229E-01 -2.61603E+00 -2.58054E+00
 1.86283E+00  8.75539E-01 -2.45662E+00 -2.41802E+00
 1.86283E+00  9.46873E-01 -2.26852E+00 -2.22557E+00
 1.86283E+00  1.02365E+00 -2.04638E+00 -1.99958E+00
 1.86283E+00  1.10623E+00 -1.78410E+00 -1.73066E+00
 1.86283E+00  1.19493E+00 -1.47490E+00 -1.41515E+00
 1.86283E+00  1.28997E+00 -1.11133E+00 -1.04174E+00
 1.86283E+00  1.39152E+00 -6.85510E-01 -6.02963E-01
 1.86283E+00  1.49964E+00 -1.89778E-01 -8.87568E-02
 1.86283E+00  1.61430E+00  3.80240E-01  4.89522E-01
 1.86283E+00  1.73542E+00  1.00822E+00  1.13056E+00
 1.86283E+00  1.86283E+00  1.53998E+00  1.65135E+00
 1.86283E+00  1.99632E+00  1.27022E+00  1.36332E+00
 1.86283E+00  2.13563E+00  3.24408E-01  3.96886E-01
 1.86283E+00  2.28047E+00  3.56996E-02  8.22575E-02
 1.86283E+00  2.43053E+00  2.63068E-03  2.49311E-02
 1.86283E+00  2.58552E+00  1.40094E-04  1.10484E-02
 1.86283E+00  2.74511E+00  5.46986E-06  5.20104E-03
 1.86283E+00  2.90900E+00  1.54554E-07  1.02905E-03
 1.86283E+00  3.07691E+00  0.00000E+00 -4.21049E-04
 1.86283E+00  3.24854E+00  0.00000E+00  0.00000E+00

 1.99632E+00  0.00000E+00 -2.44499E-01 -2.42830E-01
 1.99632E+00  3.57173E-02 -2.43992E-01 -2.42301E-01
 1.99632E+00  7.14479E-02 -2.42580E-01 -2.40756E-01
 1.99632E+00  1.07226E-01 -2.40368E-01 -2.38328E-01
 1.99632E+00  1.43107E-01 -2.37322E-01 -2.35102E-01
 1.99632E+00  1.79173E-01 -2.33406E-01 -2.30816E-01
 1.99632E+00  2.15525E-01 -2.28566E-01 -2.25541E-01
 1.99632E+00  2.52291E-01 -2.22737E-01 -2.19239E-01
 1.99632E+00  2.89623E-01 -2.15832E-01 -2.11726E-01
 1.99632E+00  3.27697E-01 -2.07740E-01 -2.03066E-01
 1.99632E+00  3.66719E-01 -1.98313E-01 -1.92807E-01
 1.99632E+00  4.06921E-01 -1.87365E-01 -1.80980E-01
 1.99632E+00  4.48567E-01 -1.74658E-01 -1.67157E-01
 1.99632E+00  4.91953E-01 -1.59885E-01 -1.51369E-01
 1.99632E+00  5.37404E-01 -1.42665E-01 -1.33042E-01
 1.99632E+00  5.85281E-01 -1.22511E-01 -1.11456E-01
 1.99632E+00  6.35974E-01 -9.88195E-02 -8.58175E-02
 1.99632E+00  6.89900E-01 -7.08336E-02 -5.61345E-02
 1.99632E+00  7.47501E-01 -3.76190E-02 -2.07242E-02
 1.99632E+00  8.09229E-01  1.97358E-03  2.16067E-02
 1.99632E+00  8.75539E-01  4.93447E-02  7.12845E-02
 1.99632E+00  9.46873E-01  1.06184E-01  1.31754E-01
 1.99632E+00  1.02365E+00  1.74500E-01  2.03283E-01
 1.99632E+00  1.10623E+00  2.56634E-01  2.88939E-01
 1.99632E+00  1.19493E+00  3.55238E-01  3.92961E-01
 1.99632E+00  1.28997E+00  4.73221E-01  5.15470E-01
 1.99632E+00  1.39152E+00  6.13591E-01  6.60206E-01
 1.99632E+00  1.49964E+00  7.78951E-01  8.40046E-01
 1.99632E+00  1.61430E+00  9.69191E-01  1.05037E+00
 1.99632E+00  1.73542E+00  1.16883E+00  1.26458E+00
 1.99632E+00  1.86283E+00  1.27022E+00  1.36332E+00
 1.99632E+00  1.99632E+00  8.68563E-01  9.55597E-01
 1.99632E+00  2.13563E+00  1.99906E-01  2.80635E-01
 1.99632E+00  2.28047E+00  2.07236E-02  7.96928E-02
 1.99632E+00  2.43053E+00  1.47464E-03  3.05964E-02
 1.99632E+00  2.58552E+00  7.69399E-05  1.43757E-02
 1.99632E+00  2.74511E+00  2.97082E-06  7.15212E-03
 1.99632E+00  2.90900E+00  8.34354E-08  2.18957E-03
 1.99632E+00  3.07691E+00  0.00000E+00  1.43311E-04
 1.99632E+00  3.24854E+00  0.00000E+00  0.00000E+00

 2.13563E+00  0.00000E+00  2.40357E-01  2.39500E-01
 2.13563E+00  3.57173E-02  2.40385E-01  2.39513E-01
 2.13563E+00  7.14479E-02  2.40445E-01  2.39663E-01
 2.13563E+00  1.07226E-01  2.40511E-01  2.39755E-01
 2.13563E+00  1.43107E-01  2.40587E-01  2.39934E-01
 2.13563E+00  1.79173E-01  2.40678E-01  2.40103E-01
 2.13563E+00  2.15525E-01  2.40788E-01  2.40379E-01
 2.13563E+00  2.52291E-01  2.40924E-01  2.40697E-01
 2.13563E+00  2.89623E-01  2.41090E-01  2.41053E-01
 2.13563E+00  3.27697E-01  2.41296E-01  2.41486E-01
 2.13563E+00  3.66719E-01  2.41551E-01  2.42045E-01
 2.13563E+00  4.06921E-01  2.41867E-01  2.42747E-01
 2.13563E+00  4.48567E-01  2.42261E-01  2.43721E-01
 2.13563E+00  4.91953E-01  2.42753E-01  2.44603E-01
 2.13563E+00  5.37404E-01  2.43371E-01  2.45870E-01
 2.13563E+00  5.85281E-01  2.44151E-01  2.47455E-01
 2.13563E+00  6.35974E-01  2.45140E-01  2.49481E-01
 2.13563E+00  6.89900E-01  2.46401E-01  2.51791E-01
 2.13563E+00  7.47501E-01  2.48017E-01  2.54854E-01
 2.13563E+00  8.09229E-01  2.50095E-01  2.58989E-01
 2.13563E+00  8.75539E-01  2.52776E-01  2.63621E-01
 2.13563E+00  9.46873E-01  2.56236E-01  2.69543E-01
 2.13563E+00  1.02365E+00  2.60699E-01  2.76303E-01
 2.13563E+00  1.10623E+00  2.66437E-01  2.85269E-01
 2.13563E+00  1.19493E+00  2.73772E-01  2.96804E-01
 2.13563E+00  1.28997E+00  2.83063E-01  3.08563E-01
 2.13563E+00  1.39152E+00  2.94662E-01  3.23960E-01
 2.13563E+00  1.49964E+00  3.08781E-01  3.45309E-01
 2.13563E+00  1.61430E+00  3.24890E-01  3.73929E-01
 2.13563E+00  1.73542E+00  3.38606E-01  3.98229E-01
 2.13563E+00  1.86283E+00  3.24408E-01  3.96886E-01
 2.13563E+00  1.99632E+00  1.99906E-01  2.80635E-01
 2.13563E+00  2.13563E+00  4.25533E-02  1.19166E-01
 2.13563E+00  2.28047E+00  4.17537E-03  6.04463E-02
 2.13563E+00  2.43053E+00  2.86273E-04  3.21862E-02
 2.13563E+00  2.58552E+00  1.45758E-05  2.01215E-02
 2.13563E+00  2.74511E+00  5.54273E-07  1.19684E-02
 2.13563E+00  2.90900E+00  1.54069E-08  3.88875E-03
 2.13563E+00  3.07691E+00  0.00000E+00  2.23401E-04
 2.13563E+00  3.24854E+00  0.00000E+00  0.00000E+00

 2.28047E+00  0.00000E+00  4.29352E-02  4.27593E-02
 2.28047E+00  3.57173E-02  4.29330E-02  4.27640E-02
 2.28047E+00  7.14479E-02  4.29241E-02  4.27213E-02
 2.28047E+00  1.07226E-01  4.29058E-02  4.27039E-02
 2.28047E+00  1.43107E-01  4.28784E-02  4.26379E-02
 2.28047E+00  1.79173E-01  4.28422E-02  4.26032E-02
 2.28047E+00  2.15525E-01  4.27972E-02  4.25173E-02
 2.28047E+00  2.52291E-01  4.27435E-02  4.24335E-02
 2.28047E+00  2.89623E-01  4.26810E-02  4.23780E-02
 2.28047E+00  3.27697E-01  4.26093E-02  4.23098E-02
 2.28047E+00  3.66719E-01  4.25279E-02  4.22445E-02
 2.28047E+00  4.06921E-01  4.24365E-02  4.22089E-02
 2.28047E+00  4.48567E-01  4.23342E-02  4.21343E-02
 2.28047E+00  4.91953E-01  4.22203E-02  4.21088E-02
 2.28047E+00  5.37404E-01  4.20941E-02  4.20274E-02
 2.28047E+00  5.85281E-01  4.19547E-02  4.23886E-02
 2.28047E+00  6.35974E-01  4.18017E-02  4.24393E-02
 2.28047E+00  6.89900E-01  4.16347E-02  4.25849E-02
 2.28047E+00  7.47501E-01  4.14542E-02  4.33704E-02
 2.28047E+00  8.09229E-01  4.12614E-02  4.40191E-02
 2.28047E+00  8.75539E-01  4.10595E-02  4.48340E-02
 2.28047E+00  9.46873E-01  4.08532E-02  4.59561E-02
 2.28047E+00  1.02365E+00  4.06503E-02  4.69564E-02
 2.28047E+00  1.10623E+00  4.04617E-02  4.98223E-02
 2.28047E+00  1.19493E+00  4.03016E-02  5.16158E-02
 2.28047E+00  1.28997E+00  4.01863E-02  5.40743E-02
 2.28047E+00  1.39152E+00  4.01304E-02  5.83369E-02
 2.28047E+00  1.49964E+00  4.01310E-02  6.20344E-02
 2.28047E+00  1.61430E+00  4.01005E-02  6.54720E-02
 2.28047E+00  1.73542E+00  3.95276E-02  7.15528E-02
 2.28047E+00  1.86283E+00  3.56996E-02  8.22575E-02
 2.28047E+00  1.99632E+00  2.07236E-02  7.96928E-02
 2.28047E+00  2.13563E+00  4.17537E-03  6.04463E-02
 2.28047E+00  2.28047E+00  3.91191E-04  4.54049E-02
 2.28047E+00  2.43053E+00  2.58723E-05  3.47123E-02
 2.28047E+00  2.58552E+00  1.28335E-06  2.74690E-02
 2.28047E+00  2.74511E+00  4.79621E-08  1.75067E-02
 2.28047E+00  2.90900E+00  1.31664E-09  6.06864E-03
 2.28047E+00  3.07691E+00  0.00000E+00  6.83947E-04
 2.28047E+00  3.24854E+00  0.00000E+00  0.00000E+00

 2.43053E+00  0.00000E+00  3.79924E-03  3.71448E-03
 2.43053E+00  3.57173E-02  3.79890E-03  3.70913E-03
 2.43053E+00  7.14479E-02  3.79769E-03  3.71439E-03
 2.43053E+00  1.07226E-01  3.79546E-03  3.71324E-03
 2.43053E+00  1.43107E-01  3.79221E-03  3.71365E-03
 2.43053E+00  1.79173E-01  3.78795E-03  3.70747E-03
 2.43053E+00  2.15525E-01  3.78267E-03  3.70712E-03
 2.43053E+00  2.52291E-01  3.77634E-03  3.70584E-03
 2.43053E+00  2.89623E-01  3.76893E-03  3.69857E-03
 2.43053E+00  3.27697E-01  3.76037E-03  3.68793E-03
 2.43053E+00  3.66719E-01  3.75057E-03  3.67983E-03
 2.43053E+00  4.06921E-01  3.73942E-03  3.66292E-03
 2.43053E+00  4.48567E-01  3.72679E-03  3.65723E-03
 2.43053E+00  4.91953E-01  3.71249E-03  3.64158E-03
 2.43053E+00  5.37404E-01  3.69633E-03  3.62092E-03
 2.43053E+00  5.85281E-01  3.67807E-03  3.58638E-03
 2.43053E+00  6.35974E-01  3.65744E-03  3.59251E-03
 2.43053E+00  6.89900E-01  3.63415E-03  3.59591E-03
 2.43053E+00  7.47501E-01  3.60788E-03  3.66575E-03
 2.43053E+00  8.09229E-01  3.57832E-03  3.72007E-03
 2.43053E+00  8.75539E-01  3.54517E-03  3.96543E-03
 2.43053E+00  9.46873E-01  3.50820E-03  4.32660E-03
 2.43053E+00  1.02365E+00  3.46725E-03  5.01115E-03
 2.43053E+00  1.10623E+00  3.42232E-03  6.02739E-03
 2.43053E+00  1.19493E+00  3.37351E-03  7.07495E-03
 2.43053E+00  1.28997E+00  3.32102E-03  9.22821E-03
 2.43053E+00  1.39152E+00  3.26482E-03  1.13342E-02
 2.43053E+00  1.49964E+00  3.20355E-03  1.46884E-02
 2.43053E+00  1.61430E+00  3.12955E-03  1.79262E-02
 2.43053E+00  1.73542E+00  3.00398E-03  2.15345E-02
 2.43053E+00  1.86283E+00  2.63068E-03  2.49311E-02
 2.43053E+00  1.99632E+00  1.47464E-03  3.05964E-02
 2.43053E+00  2.13563E+00  2.86273E-04  3.21862E-02
 2.43053E+00  2.28047E+00  2.58723E-05  3.47123E-02
 2.43053E+00  2.43053E+00  1.65647E-06  3.81228E-02
 2.43053E+00  2.58552E+00  8.00082E-08  3.59519E-02
 2.43053E+00  2.74511E+00  2.93309E-09  2.51962E-02
 2.43053E+00  2.90900E+00  7.94792E-11  1.08498E-02
 2.43053E+00  3.07691E+00  0.00000E+00  2.86293E-03
 2.43053E+00  3.24854E+00  0.00000E+00  0.00000E+00

 2.58552E+00  0.00000E+00  2.20056E-04  1.66431E-04
 2.58552E+00  3.57173E-02  2.20031E-04  1.64167E-04
 2.58552E+00  7.14479E-02  2.19954E-04  1.70017E-04
 2.58552E+00  1.07226E-01  2.19814E-04  1.71449E-04
 2.58552E+00  1.43107E-01  2.19613E-04  1.76897E-04
 2.58552E+00  1.79173E-01  2.19349E-04  1.77439E-04
 2.58552E+00  2.15525E-01  2.19023E-04  1.84386E-04
 2.58552E+00  2.52291E-01  2.18631E-04  1.92067E-04
 2.58552E+00  2.89623E-01  2.18171E-04  1.92970E-04
 2.58552E+00  3.27697E-01  2.17639E-04  1.92732E-04
 2.58552E+00  3.66719E-01  2.17027E-04  1.93958E-04
 2.58552E+00  4.06921E-01  2.16329E-04  1.89099E-04
 2.58552E+00  4.48567E-01  2.15535E-04  1.95105E-04
 2.58552E+00  4.91953E-01  2.14632E-04  1.89036E-04
 2.58552E+00  5.37404E-01  2.13606E-04  1.89546E-04
 2.58552E+00  5.85281E-01  2.12439E-04  1.41625E-04
 2.58552E+00  6.35974E-01  2.11110E-04  1.40467E-04
 2.58552E+00  6.89900E-01  2.09597E-04  1.27577E-04
 2.58552E+00  7.47501E-01  2.07871E-04  8.12528E-05
 2.58552E+00  8.09229E-01  2.05906E-04  5.13413E-05
 2.58552E+00  8.75539E-01  2.03668E-04  7.33420E-05
 2.58552E+00  9.46873E-01  2.01129E-04  1.13165E-04
 2.58552E+00  1.02365E+00  1.98256E-04  3.20393E-04
 2.58552E+00  1.10623E+00  1.95024E-04  4.83099E-04
 2.58552E+00  1.19493E+00  1.91406E-04  8.51618E-04
 2.58552E+00  1.28997E+00  1.87379E-04  1.69313E-03
 2.58552E+00  1.39152E+00  1.82904E-04  2.51380E-03
 2.58552E+00  1.49964E+00  1.77869E-04  4.10234E-03
 2.58552E+00  1.61430E+00  1.71826E-04  6.38403E-03
 2.58552E+00  1.73542E+00  1.62675E-04  9.12017E-03
 2.58552E+00  1.86283E+00  1.40094E-04  1.10484E-02
 2.58552E+00  1.99632E+00  7.69399E-05  1.43757E-02
 2.58552E+00  2.13563E+00  1.45758E-05  2.01215E-02
 2.58552E+00  2.28047E+00  1.28335E-06  2.74690E-02
 2.58552E+00  2.43053E+00  8.00086E-08  3.59519E-02
 2.58552E+00  2.58552E+00  3.76950E-09  4.26741E-02
 2.58552E+00  2.74511E+00  1.35150E-10  3.61834E-02
 2.58552E+00  2.90900E+00  3.83065E-12  1.93788E-02
 2.58552E+00  3.07691E+00  0.00000E+00  7.20632E-03
 2.58552E+00  3.24854E+00  0.00000E+00  0.00000E+00

 2.74511E+00  0.00000E+00  8.91257E-06 -1.87349E-05
 2.74511E+00  3.57173E-02  8.91197E-06 -1.67594E-05
 2.74511E+00  7.14479E-02  8.90873E-06 -2.14530E-05
 2.74511E+00  1.07226E-01  8.90302E-06 -2.05619E-05
 2.74511E+00  1.43107E-01  8.89480E-06 -2.48451E-05
 2.74511E+00  1.79173E-01  8.88407E-06 -2.39682E-05
 2.74511E+00  2.15525E-01  8.87079E-06 -2.90069E-05
 2.74511E+00  2.52291E-01  8.85486E-06 -3.13390E-05
 2.74511E+00  2.89623E-01  8.83615E-06 -3.15995E-05
 2.74511E+00  3.27697E-01  8.81446E-06 -3.35841E-05
 2.74511E+00  3.66719E-01  8.78954E-06 -3.50243E-05
 2.74511E+00  4.06921E-01  8.76103E-06 -3.36446E-05
 2.74511E+00  4.48567E-01  8.72852E-06 -3.60739E-05
 2.74511E+00  4.91953E-01  8.69147E-06 -3.29164E-05
 2.74511E+00  5.37404E-01  8.64926E-06 -3.21995E-05
 2.74511E+00  5.85281E-01  8.60110E-06 -3.75143E-06
 2.74511E+00  6.35974E-01  8.54609E-06 -3.97086E-06
 2.74511E+00  6.89900E-01  8.48315E-06  1.46238E-06
 2.74511E+00  7.47501E-01  8.41108E-06  3.08033E-05
 2.74511E+00  8.09229E-01  8.32849E-06  5.38663E-05
 2.74511E+00  8.75539E-01  8.23387E-06  4.73423E-05
 2.74511E+00  9.46873E-01  8.12563E-06  3.22016E-05
 2.74511E+00  1.02365E+00  8.00208E-06 -1.60172E-05
 2.74511E+00  1.10623E+00  7.86156E-06 -2.13661E-05
 2.74511E+00  1.19493E+00  7.70240E-06 -2.55503E-05
 2.74511E+00  1.28997E+00  7.52279E-06 -4.70194E-05
 2.74511E+00  1.39152E+00  7.32029E-06  2.04917E-04
 2.74511E+00  1.49964E+00  7.08956E-06  3.76001E-04
 2.74511E+00  1.61430E+00  6.81214E-06  1.25981E-03
 2.74511E+00  1.73542E+00  6.40556E-06  2.99620E-03
 2.74511E+00  1.86283E+00  5.46986E-06  5.20104E-03
 2.74511E+00  1.99632E+00  2.97082E-06  7.15212E-03
 2.74511E+00  2.13563E+00  5.54273E-07  1.19684E-02
 2.74511E+00  2.28047E+00  4.79622E-08  1.75067E-02
 2.74511E+00  2.43053E+00  2.93274E-09  2.51962E-02
 2.74511E+00  2.58552E+00  1.35219E-10  3.61834E-02
 2.74511E+00  2.74511E+00  3.26943E-12  3.63676E-02
 2.74511E+00  2.90900E+00 -3.20926E-14  2.47033E-02
 2.74511E+00  3.07691E+00  0.00000E+00  1.28225E-02
 2.74511E+00  3.24854E+00  0.00000E+00  0.00000E+00

 2.90900E+00  0.00000E+00  2.58439E-07 -2.03592E-05
 2.90900E+00  3.57173E-02  2.55547E-07 -2.02817E-05
 2.90900E+00  7.14479E-02  2.55494E-07 -2.07401E-05
 2.90900E+00  1.07226E-01  2.55303E-07 -2.05045E-05
 2.90900E+00  1.43107E-01  2.55080E-07 -2.07285E-05
 2.90900E+00  1.79173E-01  2.54781E-07 -2.08681E-05
 2.90900E+00  2.15525E-01  2.54408E-07 -2.19374E-05
 2.90900E+00  2.52291E-01  2.53956E-07 -2.18705E-05
 2.90900E+00  2.89623E-01  2.53427E-07 -2.09082E-05
 2.90900E+00  3.27697E-01  2.52816E-07 -2.14919E-05
 2.90900E+00  3.66719E-01  2.52114E-07 -2.10101E-05
 2.90900E+00  4.06921E-01  2.51312E-07 -2.10904E-05
 2.90900E+00  4.48567E-01  2.50395E-07 -2.11565E-05
 2.90900E+00  4.91953E-01  2.49347E-07 -2.07824E-05
 2.90900E+00  5.37404E-01  2.48150E-07 -1.95710E-05
 2.90900E+00  5.85281E-01  2.46782E-07 -1.60301E-05
 2.90900E+00  6.35974E-01  2.45217E-07 -1.59979E-05
 2.90900E+00  6.89900E-01  2.43421E-07 -1.45733E-05
 2.90900E+00  7.47501E-01  2.41360E-07 -1.17298E-05
 2.90900E+00  8.09229E-01  2.38991E-07 -8.74559E-06
 2.90900E+00  8.75539E-01  2.36264E-07 -1.07772E-05
 2.90900E+00  9.46873E-01  2.33131E-07 -1.33400E-05
 2.90900E+00  1.02365E+00  2.29535E-07 -2.20283E-05
 2.90900E+00  1.10623E+00  2.25420E-07 -2.72001E-05
 2.90900E+00  1.19493E+00  2.20725E-07 -3.31588E-05
 2.90900E+00  1.28997E+00  2.15385E-07 -4.76212E-05
 2.90900E+00  1.39152E+00  2.09312E-07 -2.76278E-05
 2.90900E+00  1.49964E+00  2.02338E-07 -2.06689E-05
 2.90900E+00  1.61430E+00  1.93926E-07  1.28172E-04
 2.90900E+00  1.73542E+00  1.81743E-07  4.58050E-04
 2.90900E+00  1.86283E+00  1.54555E-07  1.02905E-03
 2.90900E+00  1.99632E+00  8.34353E-08  2.18957E-03
 2.90900E+00  2.13563E+00  1.54063E-08  3.88875E-03
 2.90900E+00  2.28047E+00  1.31682E-09  6.06864E-03
 2.90900E+00  2.43053E+00  7.94144E-11  1.08498E-02
 2.90900E+00  2.58552E+00  3.60329E-12  1.93788E-02
 2.90900E+00  2.74511E+00  7.80533E-13  2.47033E-02
 2.90900E+00  2.90900E+00  7.30633E-13  2.34180E-02
 2.90900E+00  3.07691E+00  0.00000E+00  1.67713E-02
 2.90900E+00  3.24854E+00  0.00000E+00  0.00000E+00

 3.07691E+00  0.00000E+00  0.00000E+00 -1.61086E-05
 3.07691E+00  3.57173E-02  0.00000E+00 -1.70326E-05
 3.07691E+00  7.14479E-02  0.00000E+00 -1.51826E-05
 3.07691E+00  1.07226E-01  0.00000E+00 -1.52857E-05
 3.07691E+00  1.43107E-01  0.00000E+00 -1.31693E-05
 3.07691E+00  1.79173E-01  0.00000E+00 -1.34813E-05
 3.07691E+00  2.15525E-01  0.00000E+00 -1.20516E-05
 3.07691E+00  2.52291E-01  0.00000E+00 -1.06309E-05
 3.07691E+00  2.89623E-01  0.00000E+00 -9.23681E-06
 3.07691E+00  3.27697E-01  0.00000E+00 -9.11671E-06
 3.07691E+00  3.66719E-01  0.00000E+00 -7.51685E-06
 3.07691E+00  4.06921E-01  0.00000E+00 -8.50641E-06
 3.07691E+00  4.48567E-01  0.00000E+00 -7.09752E-06
 3.07691E+00  4.91953E-01  0.00000E+00 -8.23970E-06
 3.07691E+00  5.37404E-01  0.00000E+00 -7.32968E-06
 3.07691E+00  5.85281E-01  0.00000E+00 -1.82452E-05
 3.07691E+00  6.35974E-01  0.00000E+00 -1.82973E-05
 3.07691E+00  6.89900E-01  0.00000E+00 -1.98875E-05
 3.07691E+00  7.47501E-01  0.00000E+00 -3.24444E-05
 3.07691E+00  8.09229E-01  0.00000E+00 -4.06925E-05
 3.07691E+00  8.75539E-01  0.00000E+00 -3.90472E-05
 3.07691E+00  9.46873E-01  0.00000E+00 -3.34505E-05
 3.07691E+00  1.02365E+00  0.00000E+00 -9.49226E-06
 3.07691E+00  1.10623E+00  0.00000E+00 -3.55754E-06
 3.07691E+00  1.19493E+00  0.00000E+00  1.51770E-05
 3.07691E+00  1.28997E+00  0.00000E+00  6.19849E-05
 3.07691E+00  1.39152E+00  0.00000E+00  2.98339E-05
 3.07691E+00  1.49964E+00  0.00000E+00  6.69151E-05
 3.07691E+00  1.61430E+00  0.00000E+00 -2.97161E-07
 3.07691E+00  1.73542E+00  0.00000E+00 -2.07962E-04
 3.07691E+00  1.86283E+00  0.00000E+00 -4.21049E-04
 3.07691E+00  1.99632E+00  0.00000E+00  1.43311E-04
 3.07691E+00  2.13563E+00  0.00000E+00  2.23401E-04
 3.07691E+00  2.28047E+00  0.00000E+00  6.83947E-04
 3.07691E+00  2.43053E+00  0.00000E+00  2.86293E-03
 3.07691E+00  2.58552E+00  0.00000E+00  7.20632E-03
 3.07691E+00  2.74511E+00  0.00000E+00  1.28225E-02
 3.07691E+00  2.90900E+00  0.00000E+00  1.67713E-02
 3.07691E+00  3.07691E+00  0.00000E+00  1.53081E-02
 3.07691E+00  3.24854E+00  0.00000E+00  0.00000E+00

 3.24854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.24854E+00  3.57173E-02  0.00000E+00  0.00000E+00
 3.24854E+00  7.14479E-02  0.00000E+00  0.00000E+00
 3.24854E+00  1.07226E-01  0.00000E+00  0.00000E+00
 3.24854E+00  1.43107E-01  0.00000E+00  0.00000E+00
 3.24854E+00  1.79173E-01  0.00000E+00  0.00000E+00
 3.24854E+00  2.15525E-01  0.00000E+00  0.00000E+00
 3.24854E+00  2.52291E-01  0.00000E+00  0.00000E+00
 3.24854E+00  2.89623E-01  0.00000E+00  0.00000E+00
 3.24854E+00  3.27697E-01  0.00000E+00  0.00000E+00
 3.24854E+00  3.66719E-01  0.00000E+00  0.00000E+00
 3.24854E+00  4.06921E-01  0.00000E+00  0.00000E+00
 3.24854E+00  4.48567E-01  0.00000E+00  0.00000E+00
 3.24854E+00  4.91953E-01  0.00000E+00  0.00000E+00
 3.24854E+00  5.37404E-01  0.00000E+00  0.00000E+00
 3.24854E+00  5.85281E-01  0.00000E+00  0.00000E+00
 3.24854E+00  6.35974E-01  0.00000E+00  0.00000E+00
 3.24854E+00  6.89900E-01  0.00000E+00  0.00000E+00
 3.24854E+00  7.47501E-01  0.00000E+00  0.00000E+00
 3.24854E+00  8.09229E-01  0.00000E+00  0.00000E+00
 3.24854E+00  8.75539E-01  0.00000E+00  0.00000E+00
 3.24854E+00  9.46873E-01  0.00000E+00  0.00000E+00
 3.24854E+00  1.02365E+00  0.00000E+00  0.00000E+00
 3.24854E+00  1.10623E+00  0.00000E+00  0.00000E+00
 3.24854E+00  1.19493E+00  0.00000E+00  0.00000E+00
 3.24854E+00  1.28997E+00  0.00000E+00  0.00000E+00
 3.24854E+00  1.39152E+00  0.00000E+00  0.00000E+00
 3.24854E+00  1.49964E+00  0.00000E+00  0.00000E+00
 3.24854E+00  1.61430E+00  0.00000E+00  0.00000E+00
 3.24854E+00  1.73542E+00  0.00000E+00  0.00000E+00
 3.24854E+00  1.86283E+00  0.00000E+00  0.00000E+00
 3.24854E+00  1.99632E+00  0.00000E+00  0.00000E+00
 3.24854E+00  2.13563E+00  0.00000E+00  0.00000E+00
 3.24854E+00  2.28047E+00  0.00000E+00  0.00000E+00
 3.24854E+00  2.43053E+00  0.00000E+00  0.00000E+00
 3.24854E+00  2.58552E+00  0.00000E+00  0.00000E+00
 3.24854E+00  2.74511E+00  0.00000E+00  0.00000E+00
 3.24854E+00  2.90900E+00  0.00000E+00  0.00000E+00
 3.24854E+00  3.07691E+00  0.00000E+00  0.00000E+00
 3.24854E+00  3.24854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF0.30 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -6.42458E+01
 0.00000E+00  4.05203E-02 -7.96988E+01 -6.41614E+01
 0.00000E+00  8.10530E-02 -7.92573E+01 -6.39073E+01
 0.00000E+00  1.21630E-01 -7.85348E+01 -6.34752E+01
 0.00000E+00  1.62305E-01 -7.75490E+01 -6.28561E+01
 0.00000E+00  2.03152E-01 -7.63215E+01 -6.21183E+01
 0.00000E+00  2.44267E-01 -7.48759E+01 -6.12202E+01
 0.00000E+00  2.85770E-01 -7.32358E+01 -6.01807E+01
 0.00000E+00  3.27802E-01 -7.14231E+01 -5.89925E+01
 0.00000E+00  3.70526E-01 -6.94569E+01 -5.76927E+01
 0.00000E+00  4.14131E-01 -6.73525E+01 -5.63293E+01
 0.00000E+00  4.58831E-01 -6.51214E+01 -5.48635E+01
 0.00000E+00  5.04866E-01 -6.27708E+01 -5.33602E+01
 0.00000E+00  5.52501E-01 -6.03044E+01 -5.19388E+01
 0.00000E+00  6.02030E-01 -5.77222E+01 -5.09600E+01
 0.00000E+00  6.53773E-01 -5.50220E+01 -5.00795E+01
 0.00000E+00  7.08075E-01 -5.21997E+01 -4.83762E+01
 0.00000E+00  7.65304E-01 -4.92500E+01 -4.62418E+01
 0.00000E+00  8.25847E-01 -4.61674E+01 -4.38303E+01
 0.00000E+00  8.90105E-01 -4.29470E+01 -4.11367E+01
 0.00000E+00  9.58479E-01 -3.95861E+01 -3.81737E+01
 0.00000E+00  1.03137E+00 -3.60853E+01 -3.50048E+01
 0.00000E+00  1.10915E+00 -3.24506E+01 -3.16451E+01
 0.00000E+00  1.19217E+00 -2.86950E+01 -2.80956E+01
 0.00000E+00  1.28074E+00 -2.48394E+01 -2.44015E+01
 0.00000E+00  1.37511E+00 -2.09123E+01 -2.06052E+01
 0.00000E+00  1.47546E+00 -1.69493E+01 -1.67434E+01
 0.00000E+00  1.58190E+00 -1.29873E+01 -1.28557E+01
 0.00000E+00  1.69449E+00 -9.04440E+00 -8.96819E+00
 0.00000E+00  1.81320E+00 -5.08943E+00 -5.05372E+00
 0.00000E+00  1.93794E+00 -1.36109E+00 -1.35128E+00
 0.00000E+00  2.06859E+00  2.83603E-01  2.83136E-01
 0.00000E+00  2.20494E+00  1.19422E-01  1.18183E-01
 0.00000E+00  2.34678E+00  1.54409E-02  1.51689E-02
 0.00000E+00  2.49386E+00  1.23096E-03  1.07115E-03
 0.00000E+00  2.64592E+00  6.74252E-05 -8.35776E-05
 0.00000E+00  2.80269E+00  2.63404E-06 -6.97793E-05
 0.00000E+00  2.96390E+00  7.48273E-08 -5.38076E-05
 0.00000E+00  3.12927E+00  0.00000E+00 -4.48065E-05
 0.00000E+00  3.29854E+00  0.00000E+00  0.00000E+00

 4.05203E-02  0.00000E+00 -7.96988E+01 -6.41614E+01
 4.05203E-02  4.05203E-02 -7.95516E+01 -6.40651E+01
 4.05203E-02  8.10530E-02 -7.91137E+01 -6.37839E+01
 4.05203E-02  1.21630E-01 -7.83968E+01 -6.33979E+01
 4.05203E-02  1.62305E-01 -7.74184E+01 -6.28045E+01
 4.05203E-02  2.03152E-01 -7.61995E+01 -6.20289E+01
 4.05203E-02  2.44267E-01 -7.47633E+01 -6.11413E+01
 4.05203E-02  2.85770E-01 -7.31330E+01 -6.01161E+01
 4.05203E-02  3.27802E-01 -7.13300E+01 -5.89439E+01
 4.05203E-02  3.70526E-01 -6.93731E+01 -5.76369E+01
 4.05203E-02  4.14131E-01 -6.72774E+01 -5.62585E+01
 4.05203E-02  4.58831E-01 -6.50542E+01 -5.47997E+01
 4.05203E-02  5.04866E-01 -6.27109E+01 -5.33311E+01
 4.05203E-02  5.52501E-01 -6.02509E+01 -5.19610E+01
 4.05203E-02  6.02030E-01 -5.76745E+01 -5.10376E+01
 4.05203E-02  6.53773E-01 -5.49795E+01 -4.99688E+01
 4.05203E-02  7.08075E-01 -5.21617E+01 -4.83097E+01
 4.05203E-02  7.65304E-01 -4.92162E+01 -4.62279E+01
 4.05203E-02  8.25847E-01 -4.61373E+01 -4.37887E+01
 4.05203E-02  8.90105E-01 -4.29203E+01 -4.10912E+01
 4.05203E-02  9.58479E-01 -3.95625E+01 -3.81597E+01
 4.05203E-02  1.03137E+00 -3.60646E+01 -3.49939E+01
 4.05203E-02  1.10915E+00 -3.24327E+01 -3.16263E+01
 4.05203E-02  1.19217E+00 -2.86797E+01 -2.80804E+01
 4.05203E-02  1.28074E+00 -2.48265E+01 -2.43930E+01
 4.05203E-02  1.37511E+00 -2.09018E+01 -2.05962E+01
 4.05203E-02  1.47546E+00 -1.69409E+01 -1.67342E+01
 4.05203E-02  1.58190E+00 -1.29809E+01 -1.28481E+01
 4.05203E-02  1.69449E+00 -9.03980E+00 -8.96281E+00
 4.05203E-02  1.81320E+00 -5.08653E+00 -5.05050E+00
 4.05203E-02  1.93794E+00 -1.35985E+00 -1.35006E+00
 4.05203E-02  2.06859E+00  2.83782E-01  2.83305E-01
 4.05203E-02  2.20494E+00  1.19421E-01  1.18209E-01
 4.05203E-02  2.34678E+00  1.54393E-02  1.51589E-02
 4.05203E-02  2.49386E+00  1.23080E-03  1.06966E-03
 4.05203E-02  2.64592E+00  6.74157E-05 -7.82900E-05
 4.05203E-02  2.80269E+00  2.63302E-06 -6.68291E-05
 4.05203E-02  2.96390E+00  7.35631E-08 -5.24685E-05
 4.05203E-02  3.12927E+00  0.00000E+00 -4.41492E-05
 4.05203E-02  3.29854E+00  0.00000E+00  0.00000E+00

 8.10530E-02  0.00000E+00 -7.92573E+01 -6.39073E+01
 8.10530E-02  4.05203E-02 -7.91137E+01 -6.37839E+01
 8.10530E-02  8.10530E-02 -7.86862E+01 -6.35798E+01
 8.10530E-02  1.21630E-01 -7.79859E+01 -6.31191E+01
 8.10530E-02  1.62305E-01 -7.70291E+01 -6.25490E+01
 8.10530E-02  2.03152E-01 -7.58356E+01 -6.17855E+01
 8.10530E-02  2.44267E-01 -7.44272E+01 -6.09542E+01
 8.10530E-02  2.85770E-01 -7.28256E+01 -5.98593E+01
 8.10530E-02  3.27802E-01 -7.10512E+01 -5.87405E+01
 8.10530E-02  3.70526E-01 -6.91219E+01 -5.74373E+01
 8.10530E-02  4.14131E-01 -6.70521E+01 -5.61005E+01
 8.10530E-02  4.58831E-01 -6.48527E+01 -5.47032E+01
 8.10530E-02  5.04866E-01 -6.25308E+01 -5.32979E+01
 8.10530E-02  5.52501E-01 -6.00901E+01 -5.20777E+01
 8.10530E-02  6.02030E-01 -5.75310E+01 -5.09637E+01
 8.10530E-02  6.53773E-01 -5.48514E+01 -4.97613E+01
 8.10530E-02  7.08075E-01 -5.20476E+01 -4.81490E+01
 8.10530E-02  7.65304E-01 -4.91144E+01 -4.60767E+01
 8.10530E-02  8.25847E-01 -4.60467E+01 -4.37040E+01
 8.10530E-02  8.90105E-01 -4.28399E+01 -4.10166E+01
 8.10530E-02  9.58479E-01 -3.94915E+01 -3.80816E+01
 8.10530E-02  1.03137E+00 -3.60024E+01 -3.49276E+01
 8.10530E-02  1.10915E+00 -3.23788E+01 -3.15718E+01
 8.10530E-02  1.19217E+00 -2.86337E+01 -2.80325E+01
 8.10530E-02  1.28074E+00 -2.47879E+01 -2.43523E+01
 8.10530E-02  1.37511E+00 -2.08700E+01 -2.05622E+01
 8.10530E-02  1.47546E+00 -1.69157E+01 -1.67058E+01
 8.10530E-02  1.58190E+00 -1.29617E+01 -1.28283E+01
 8.10530E-02  1.69449E+00 -9.02606E+00 -8.94979E+00
 8.10530E-02  1.81320E+00 -5.07793E+00 -5.04172E+00
 8.10530E-02  1.93794E+00 -1.35624E+00 -1.34598E+00
 8.10530E-02  2.06859E+00  2.84265E-01  2.83913E-01
 8.10530E-02  2.20494E+00  1.19410E-01  1.18190E-01
 8.10530E-02  2.34678E+00  1.54337E-02  1.51496E-02
 8.10530E-02  2.49386E+00  1.23026E-03  1.06802E-03
 8.10530E-02  2.64592E+00  6.73843E-05 -8.23141E-05
 8.10530E-02  2.80269E+00  2.63176E-06 -7.05256E-05
 8.10530E-02  2.96390E+00  7.35489E-08 -5.16271E-05
 8.10530E-02  3.12927E+00  0.00000E+00 -4.20503E-05
 8.10530E-02  3.29854E+00  0.00000E+00  0.00000E+00

 1.21630E-01  0.00000E+00 -7.85348E+01 -6.34752E+01
 1.21630E-01  4.05203E-02 -7.83968E+01 -6.33979E+01
 1.21630E-01  8.10530E-02 -7.79859E+01 -6.31191E+01
 1.21630E-01  1.21630E-01 -7.73120E+01 -6.27203E+01
 1.21630E-01  1.62305E-01 -7.63897E+01 -6.21460E+01
 1.21630E-01  2.03152E-01 -7.52368E+01 -6.14234E+01
 1.21630E-01  2.44267E-01 -7.38729E+01 -6.05259E+01
 1.21630E-01  2.85770E-01 -7.23177E+01 -5.95392E+01
 1.21630E-01  3.27802E-01 -7.05896E+01 -5.84119E+01
 1.21630E-01  3.70526E-01 -6.87051E+01 -5.71983E+01
 1.21630E-01  4.14131E-01 -6.66776E+01 -5.58801E+01
 1.21630E-01  4.58831E-01 -6.45172E+01 -5.45203E+01
 1.21630E-01  5.04866E-01 -6.22308E+01 -5.32523E+01
 1.21630E-01  5.52501E-01 -5.98221E+01 -5.20870E+01
 1.21630E-01  6.02030E-01 -5.72917E+01 -5.08634E+01
 1.21630E-01  6.53773E-01 -5.46379E+01 -4.94973E+01
 1.21630E-01  7.08075E-01 -5.18571E+01 -4.78988E+01
 1.21630E-01  7.65304E-01 -4.89447E+01 -4.58994E+01
 1.21630E-01  8.25847E-01 -4.58957E+01 -4.35310E+01
 1.21630E-01  8.90105E-01 -4.27059E+01 -4.08743E+01
 1.21630E-01  9.58479E-01 -3.93732E+01 -3.79553E+01
 1.21630E-01  1.03137E+00 -3.58988E+01 -3.48283E+01
 1.21630E-01  1.10915E+00 -3.22891E+01 -3.14691E+01
 1.21630E-01  1.19217E+00 -2.85571E+01 -2.79569E+01
 1.21630E-01  1.28074E+00 -2.47236E+01 -2.42861E+01
 1.21630E-01  1.37511E+00 -2.08173E+01 -2.05105E+01
 1.21630E-01  1.47546E+00 -1.68739E+01 -1.66665E+01
 1.21630E-01  1.58190E+00 -1.29298E+01 -1.27963E+01
 1.21630E-01  1.69449E+00 -9.00337E+00 -8.92495E+00
 1.21630E-01  1.81320E+00 -5.06383E+00 -5.02719E+00
 1.21630E-01  1.93794E+00 -1.35043E+00 -1.33991E+00
 1.21630E-01  2.06859E+00  2.84972E-01  2.85009E-01
 1.21630E-01  2.20494E+00  1.19376E-01  1.18142E-01
 1.21630E-01  2.34678E+00  1.54231E-02  1.51474E-02
 1.21630E-01  2.49386E+00  1.22927E-03  1.07245E-03
 1.21630E-01  2.64592E+00  6.73283E-05 -8.36090E-05
 1.21630E-01  2.80269E+00  2.62960E-06 -6.93798E-05
 1.21630E-01  2.96390E+00  7.35059E-08 -5.09476E-05
 1.21630E-01  3.12927E+00  0.00000E+00 -4.20054E-05
 1.21630E-01  3.29854E+00  0.00000E+00  0.00000E+00

 1.62305E-01  0.00000E+00 -7.75490E+01 -6.28561E+01
 1.62305E-01  4.05203E-02 -7.74184E+01 -6.28045E+01
 1.62305E-01  8.10530E-02 -7.70291E+01 -6.25490E+01
 1.62305E-01  1.21630E-01 -7.63897E+01 -6.21460E+01
 1.62305E-01  1.62305E-01 -7.55126E+01 -6.15581E+01
 1.62305E-01  2.03152E-01 -7.44132E+01 -6.08661E+01
 1.62305E-01  2.44267E-01 -7.31082E+01 -6.00182E+01
 1.62305E-01  2.85770E-01 -7.16147E+01 -5.90395E+01
 1.62305E-01  3.27802E-01 -6.99488E+01 -5.79842E+01
 1.62305E-01  3.70526E-01 -6.81248E+01 -5.67719E+01
 1.62305E-01  4.14131E-01 -6.61548E+01 -5.55529E+01
 1.62305E-01  4.58831E-01 -6.40479E+01 -5.43568E+01
 1.62305E-01  5.04866E-01 -6.18106E+01 -5.32147E+01
 1.62305E-01  5.52501E-01 -5.94463E+01 -5.20075E+01
 1.62305E-01  6.02030E-01 -5.69560E+01 -5.06763E+01
 1.62305E-01  6.53773E-01 -5.43381E+01 -4.91949E+01
 1.62305E-01  7.08075E-01 -5.15897E+01 -4.75290E+01
 1.62305E-01  7.65304E-01 -4.87063E+01 -4.56088E+01
 1.62305E-01  8.25847E-01 -4.56836E+01 -4.32886E+01
 1.62305E-01  8.90105E-01 -4.25178E+01 -4.06526E+01
 1.62305E-01  9.58479E-01 -3.92072E+01 -3.77906E+01
 1.62305E-01  1.03137E+00 -3.57535E+01 -3.46565E+01
 1.62305E-01  1.10915E+00 -3.21632E+01 -3.13483E+01
 1.62305E-01  1.19217E+00 -2.84496E+01 -2.78422E+01
 1.62305E-01  1.28074E+00 -2.46334E+01 -2.41917E+01
 1.62305E-01  1.37511E+00 -2.07434E+01 -2.04317E+01
 1.62305E-01  1.47546E+00 -1.68152E+01 -1.66047E+01
 1.62305E-01  1.58190E+00 -1.28852E+01 -1.27514E+01
 1.62305E-01  1.69449E+00 -8.97160E+00 -8.89392E+00
 1.62305E-01  1.81320E+00 -5.04414E+00 -5.00624E+00
 1.62305E-01  1.93794E+00 -1.34237E+00 -1.33078E+00
 1.62305E-01  2.06859E+00  2.85925E-01  2.86198E-01
 1.62305E-01  2.20494E+00  1.19322E-01  1.18168E-01
 1.62305E-01  2.34678E+00  1.54076E-02  1.51063E-02
 1.62305E-01  2.49386E+00  1.22785E-03  1.05902E-03
 1.62305E-01  2.64592E+00  6.72480E-05 -7.85356E-05
 1.62305E-01  2.80269E+00  2.62647E-06 -6.67884E-05
 1.62305E-01  2.96390E+00  7.34228E-08 -5.18734E-05
 1.62305E-01  3.12927E+00  0.00000E+00 -4.35204E-05
 1.62305E-01  3.29854E+00  0.00000E+00  0.00000E+00

 2.03152E-01  0.00000E+00 -7.63215E+01 -6.21183E+01
 2.03152E-01  4.05203E-02 -7.61995E+01 -6.20289E+01
 2.03152E-01  8.10530E-02 -7.58356E+01 -6.17855E+01
 2.03152E-01  1.21630E-01 -7.52368E+01 -6.14234E+01
 2.03152E-01  1.62305E-01 -7.44132E+01 -6.08661E+01
 2.03152E-01  2.03152E-01 -7.33772E+01 -6.01962E+01
 2.03152E-01  2.44267E-01 -7.21427E+01 -5.93704E+01
 2.03152E-01  2.85770E-01 -7.07236E+01 -5.84509E+01
 2.03152E-01  3.27802E-01 -6.91332E+01 -5.74321E+01
 2.03152E-01  3.70526E-01 -6.73835E+01 -5.63407E+01
 2.03152E-01  4.14131E-01 -6.54847E+01 -5.52401E+01
 2.03152E-01  4.58831E-01 -6.34447E+01 -5.41603E+01
 2.03152E-01  5.04866E-01 -6.12693E+01 -5.30177E+01
 2.03152E-01  5.52501E-01 -5.89615E+01 -5.17833E+01
 2.03152E-01  6.02030E-01 -5.65224E+01 -5.03929E+01
 2.03152E-01  6.53773E-01 -5.39508E+01 -4.88748E+01
 2.03152E-01  7.08075E-01 -5.12439E+01 -4.71512E+01
 2.03152E-01  7.65304E-01 -4.83982E+01 -4.52112E+01
 2.03152E-01  8.25847E-01 -4.54095E+01 -4.29650E+01
 2.03152E-01  8.90105E-01 -4.22747E+01 -4.04066E+01
 2.03152E-01  9.58479E-01 -3.89927E+01 -3.75516E+01
 2.03152E-01  1.03137E+00 -3.55657E+01 -3.44656E+01
 2.03152E-01  1.10915E+00 -3.20006E+01 -3.11733E+01
 2.03152E-01  1.19217E+00 -2.83107E+01 -2.77069E+01
 2.03152E-01  1.28074E+00 -2.45169E+01 -2.40790E+01
 2.03152E-01  1.37511E+00 -2.06479E+01 -2.03357E+01
 2.03152E-01  1.47546E+00 -1.67394E+01 -1.65260E+01
 2.03152E-01  1.58190E+00 -1.28275E+01 -1.26916E+01
 2.03152E-01  1.69449E+00 -8.93055E+00 -8.85115E+00
 2.03152E-01  1.81320E+00 -5.01870E+00 -4.98035E+00
 2.03152E-01  1.93794E+00 -1.33195E+00 -1.31969E+00
 2.03152E-01  2.06859E+00  2.87148E-01  2.88046E-01
 2.03152E-01  2.20494E+00  1.19250E-01  1.18173E-01
 2.03152E-01  2.34678E+00  1.53875E-02  1.50830E-02
 2.03152E-01  2.49386E+00  1.22601E-03  1.06501E-03
 2.03152E-01  2.64592E+00  6.71434E-05 -7.33369E-05
 2.03152E-01  2.80269E+00  2.62241E-06 -7.01352E-05
 2.03152E-01  2.96390E+00  7.33189E-08 -5.27246E-05
 2.03152E-01  3.12927E+00  0.00000E+00 -4.23204E-05
 2.03152E-01  3.29854E+00  0.00000E+00  0.00000E+00

 2.44267E-01  0.00000E+00 -7.48759E+01 -6.12202E+01
 2.44267E-01  4.05203E-02 -7.47633E+01 -6.11413E+01
 2.44267E-01  8.10530E-02 -7.44272E+01 -6.09542E+01
 2.44267E-01  1.21630E-01 -7.38729E+01 -6.05259E+01
 2.44267E-01  1.62305E-01 -7.31082E+01 -6.00182E+01
 2.44267E-01  2.03152E-01 -7.21427E+01 -5.93704E+01
 2.44267E-01  2.44267E-01 -7.09870E+01 -5.86125E+01
 2.44267E-01  2.85770E-01 -6.96518E+01 -5.77508E+01
 2.44267E-01  3.27802E-01 -6.81475E+01 -5.68012E+01
 2.44267E-01  3.70526E-01 -6.64835E+01 -5.58220E+01
 2.44267E-01  4.14131E-01 -6.46679E+01 -5.48771E+01
 2.44267E-01  4.58831E-01 -6.27070E+01 -5.38554E+01
 2.44267E-01  5.04866E-01 -6.06055E+01 -5.27374E+01
 2.44267E-01  5.52501E-01 -5.83659E+01 -5.14535E+01
 2.44267E-01  6.02030E-01 -5.59889E+01 -5.00461E+01
 2.44267E-01  6.53773E-01 -5.34737E+01 -4.84695E+01
 2.44267E-01  7.08075E-01 -5.08179E+01 -4.67230E+01
 2.44267E-01  7.65304E-01 -4.80184E+01 -4.47627E+01
 2.44267E-01  8.25847E-01 -4.50716E+01 -4.25783E+01
 2.44267E-01  8.90105E-01 -4.19752E+01 -4.00764E+01
 2.44267E-01  9.58479E-01 -3.87286E+01 -3.72680E+01
 2.44267E-01  1.03137E+00 -3.53346E+01 -3.42162E+01
 2.44267E-01  1.10915E+00 -3.18004E+01 -3.09718E+01
 2.44267E-01  1.19217E+00 -2.81398E+01 -2.75205E+01
 2.44267E-01  1.28074E+00 -2.43735E+01 -2.39292E+01
 2.44267E-01  1.37511E+00 -2.05304E+01 -2.02173E+01
 2.44267E-01  1.47546E+00 -1.66460E+01 -1.64339E+01
 2.44267E-01  1.58190E+00 -1.27564E+01 -1.26205E+01
 2.44267E-01  1.69449E+00 -8.87993E+00 -8.80015E+00
 2.44267E-01  1.81320E+00 -4.98731E+00 -4.94772E+00
 2.44267E-01  1.93794E+00 -1.31908E+00 -1.30585E+00
 2.44267E-01  2.06859E+00  2.88664E-01  2.89925E-01
 2.44267E-01  2.20494E+00  1.19162E-01  1.18200E-01
 2.44267E-01  2.34678E+00  1.53626E-02  1.50367E-02
 2.44267E-01  2.49386E+00  1.22373E-03  1.05022E-03
 2.44267E-01  2.64592E+00  6.70145E-05 -7.11606E-05
 2.44267E-01  2.80269E+00  2.61740E-06 -7.03674E-05
 2.44267E-01  2.96390E+00  7.31775E-08 -5.19391E-05
 2.44267E-01  3.12927E+00  0.00000E+00 -4.04316E-05
 2.44267E-01  3.29854E+00  0.00000E+00  0.00000E+00

 2.85770E-01  0.00000E+00 -7.32358E+01 -6.01807E+01
 2.85770E-01  4.05203E-02 -7.31330E+01 -6.01161E+01
 2.85770E-01  8.10530E-02 -7.28256E+01 -5.98593E+01
 2.85770E-01  1.21630E-01 -7.23177E+01 -5.95392E+01
 2.85770E-01  1.62305E-01 -7.16147E+01 -5.90395E+01
 2.85770E-01  2.03152E-01 -7.07236E+01 -5.84509E+01
 2.85770E-01  2.44267E-01 -6.96518E+01 -5.77508E+01
 2.85770E-01  2.85770E-01 -6.84071E+01 -5.69634E+01
 2.85770E-01  3.27802E-01 -6.69967E+01 -5.61389E+01
 2.85770E-01  3.70526E-01 -6.54274E+01 -5.53401E+01
 2.85770E-01  4.14131E-01 -6.37049E+01 -5.44139E+01
 2.85770E-01  4.58831E-01 -6.18337E+01 -5.34420E+01
 2.85770E-01  5.04866E-01 -5.98169E+01 -5.23067E+01
 2.85770E-01  5.52501E-01 -5.76564E+01 -5.10313E+01
 2.85770E-01  6.02030E-01 -5.53524E+01 -4.95765E+01
 2.85770E-01  6.53773E-01 -5.29038E+01 -4.80146E+01
 2.85770E-01  7.08075E-01 -5.03087E+01 -4.62165E+01
 2.85770E-01  7.65304E-01 -4.75643E+01 -4.42640E+01
 2.85770E-01  8.25847E-01 -4.46677E+01 -4.20770E+01
 2.85770E-01  8.90105E-01 -4.16173E+01 -3.96652E+01
 2.85770E-01  9.58479E-01 -3.84131E+01 -3.69417E+01
 2.85770E-01  1.03137E+00 -3.50585E+01 -3.39298E+01
 2.85770E-01  1.10915E+00 -3.15614E+01 -3.07188E+01
 2.85770E-01  1.19217E+00 -2.79356E+01 -2.73196E+01
 2.85770E-01  1.28074E+00 -2.42022E+01 -2.37518E+01
 2.85770E-01  1.37511E+00 -2.03899E+01 -2.00755E+01
 2.85770E-01  1.47546E+00 -1.65343E+01 -1.63210E+01
 2.85770E-01  1.58190E+00 -1.26714E+01 -1.25324E+01
 2.85770E-01  1.69449E+00 -8.81933E+00 -8.73812E+00
 2.85770E-01  1.81320E+00 -4.94969E+00 -4.90873E+00
 2.85770E-01  1.93794E+00 -1.30361E+00 -1.28896E+00
 2.85770E-01  2.06859E+00  2.90501E-01  2.92524E-01
 2.85770E-01  2.20494E+00  1.19059E-01  1.18277E-01
 2.85770E-01  2.34678E+00  1.53331E-02  1.49823E-02
 2.85770E-01  2.49386E+00  1.22101E-03  1.04823E-03
 2.85770E-01  2.64592E+00  6.68605E-05 -5.82435E-05
 2.85770E-01  2.80269E+00  2.61141E-06 -7.28556E-05
 2.85770E-01  2.96390E+00  7.30099E-08 -5.19987E-05
 2.85770E-01  3.12927E+00  0.00000E+00 -3.78373E-05
 2.85770E-01  3.29854E+00  0.00000E+00  0.00000E+00

 3.27802E-01  0.00000E+00 -7.14231E+01 -5.89925E+01
 3.27802E-01  4.05203E-02 -7.13300E+01 -5.89439E+01
 3.27802E-01  8.10530E-02 -7.10512E+01 -5.87405E+01
 3.27802E-01  1.21630E-01 -7.05896E+01 -5.84119E+01
 3.27802E-01  1.62305E-01 -6.99488E+01 -5.79842E+01
 3.27802E-01  2.03152E-01 -6.91332E+01 -5.74321E+01
 3.27802E-01  2.44267E-01 -6.81475E+01 -5.68012E+01
 3.27802E-01  2.85770E-01 -6.69967E+01 -5.61389E+01
 3.27802E-01  3.27802E-01 -6.56852E+01 -5.54648E+01
 3.27802E-01  3.70526E-01 -6.42169E+01 -5.47403E+01
 3.27802E-01  4.14131E-01 -6.25953E+01 -5.38521E+01
 3.27802E-01  4.58831E-01 -6.08226E+01 -5.28751E+01
 3.27802E-01  5.04866E-01 -5.89005E+01 -5.17564E+01
 3.27802E-01  5.52501E-01 -5.68293E+01 -5.04924E+01
 3.27802E-01  6.02030E-01 -5.46085E+01 -4.90373E+01
 3.27802E-01  6.53773E-01 -5.22368E+01 -4.74711E+01
 3.27802E-01  7.08075E-01 -4.97121E+01 -4.56847E+01
 3.27802E-01  7.65304E-01 -4.70320E+01 -4.37422E+01
 3.27802E-01  8.25847E-01 -4.41943E+01 -4.15501E+01
 3.27802E-01  8.90105E-01 -4.11979E+01 -3.91903E+01
 3.27802E-01  9.58479E-01 -3.80435E+01 -3.65222E+01
 3.27802E-01  1.03137E+00 -3.47353E+01 -3.36152E+01
 3.27802E-01  1.10915E+00 -3.12815E+01 -3.04228E+01
 3.27802E-01  1.19217E+00 -2.76965E+01 -2.70775E+01
 3.27802E-01  1.28074E+00 -2.40016E+01 -2.35486E+01
 3.27802E-01  1.37511E+00 -2.02254E+01 -1.99068E+01
 3.27802E-01  1.47546E+00 -1.64035E+01 -1.61867E+01
 3.27802E-01  1.58190E+00 -1.25716E+01 -1.24310E+01
 3.27802E-01  1.69449E+00 -8.74818E+00 -8.66535E+00
 3.27802E-01  1.81320E+00 -4.90546E+00 -4.86356E+00
 3.27802E-01  1.93794E+00 -1.28535E+00 -1.26981E+00
 3.27802E-01  2.06859E+00  2.92693E-01  2.95418E-01
 3.27802E-01  2.20494E+00  1.18943E-01  1.18368E-01
 3.27802E-01  2.34678E+00  1.52989E-02  1.49271E-02
 3.27802E-01  2.49386E+00  1.21784E-03  1.03596E-03
 3.27802E-01  2.64592E+00  6.66805E-05 -5.02486E-05
 3.27802E-01  2.80269E+00  2.60441E-06 -7.37128E-05
 3.27802E-01  2.96390E+00  7.28205E-08 -5.24316E-05
 3.27802E-01  3.12927E+00  0.00000E+00 -3.70264E-05
 3.27802E-01  3.29854E+00  0.00000E+00  0.00000E+00

 3.70526E-01  0.00000E+00 -6.94569E+01 -5.76927E+01
 3.70526E-01  4.05203E-02 -6.93731E+01 -5.76369E+01
 3.70526E-01  8.10530E-02 -6.91219E+01 -5.74373E+01
 3.70526E-01  1.21630E-01 -6.87051E+01 -5.71983E+01
 3.70526E-01  1.62305E-01 -6.81248E+01 -5.67719E+01
 3.70526E-01  2.03152E-01 -6.73835E+01 -5.63407E+01
 3.70526E-01  2.44267E-01 -6.64835E+01 -5.58220E+01
 3.70526E-01  2.85770E-01 -6.54274E+01 -5.53401E+01
 3.70526E-01  3.27802E-01 -6.42169E+01 -5.47403E+01
 3.70526E-01  3.70526E-01 -6.28536E+01 -5.40183E+01
 3.70526E-01  4.14131E-01 -6.13383E+01 -5.31691E+01
 3.70526E-01  4.58831E-01 -5.96713E+01 -5.22018E+01
 3.70526E-01  5.04866E-01 -5.78520E+01 -5.10948E+01
 3.70526E-01  5.52501E-01 -5.58794E+01 -4.98123E+01
 3.70526E-01  6.02030E-01 -5.37518E+01 -4.84236E+01
 3.70526E-01  6.53773E-01 -5.14670E+01 -4.68146E+01
 3.70526E-01  7.08075E-01 -4.90227E+01 -4.50569E+01
 3.70526E-01  7.65304E-01 -4.64166E+01 -4.31326E+01
 3.70526E-01  8.25847E-01 -4.36469E+01 -4.09700E+01
 3.70526E-01  8.90105E-01 -4.07130E+01 -3.86269E+01
 3.70526E-01  9.58479E-01 -3.76164E+01 -3.60581E+01
 3.70526E-01  1.03137E+00 -3.43618E+01 -3.32079E+01
 3.70526E-01  1.10915E+00 -3.09582E+01 -3.01007E+01
 3.70526E-01  1.19217E+00 -2.74204E+01 -2.67796E+01
 3.70526E-01  1.28074E+00 -2.37698E+01 -2.33093E+01
 3.70526E-01  1.37511E+00 -2.00353E+01 -1.97104E+01
 3.70526E-01  1.47546E+00 -1.62522E+01 -1.60329E+01
 3.70526E-01  1.58190E+00 -1.24561E+01 -1.23136E+01
 3.70526E-01  1.69449E+00 -8.66572E+00 -8.57995E+00
 3.70526E-01  1.81320E+00 -4.85409E+00 -4.80992E+00
 3.70526E-01  1.93794E+00 -1.26406E+00 -1.24655E+00
 3.70526E-01  2.06859E+00  2.95285E-01  2.99219E-01
 3.70526E-01  2.20494E+00  1.18815E-01  1.18448E-01
 3.70526E-01  2.34678E+00  1.52597E-02  1.48916E-02
 3.70526E-01  2.49386E+00  1.21419E-03  1.02481E-03
 3.70526E-01  2.64592E+00  6.64730E-05 -4.98350E-05
 3.70526E-01  2.80269E+00  2.59633E-06 -7.30197E-05
 3.70526E-01  2.96390E+00  7.26007E-08 -5.37269E-05
 3.70526E-01  3.12927E+00  0.00000E+00 -3.79241E-05
 3.70526E-01  3.29854E+00  0.00000E+00  0.00000E+00

 4.14131E-01  0.00000E+00 -6.73525E+01 -5.63293E+01
 4.14131E-01  4.05203E-02 -6.72774E+01 -5.62585E+01
 4.14131E-01  8.10530E-02 -6.70521E+01 -5.61005E+01
 4.14131E-01  1.21630E-01 -6.66776E+01 -5.58801E+01
 4.14131E-01  1.62305E-01 -6.61548E+01 -5.55529E+01
 4.14131E-01  2.03152E-01 -6.54847E+01 -5.52401E+01
 4.14131E-01  2.44267E-01 -6.46679E+01 -5.48771E+01
 4.14131E-01  2.85770E-01 -6.37049E+01 -5.44139E+01
 4.14131E-01  3.27802E-01 -6.25953E+01 -5.38521E+01
 4.14131E-01  3.70526E-01 -6.13383E+01 -5.31691E+01
 4.14131E-01  4.14131E-01 -5.99326E+01 -5.23532E+01
 4.14131E-01  4.58831E-01 -5.83762E+01 -5.13874E+01
 4.14131E-01  5.04866E-01 -5.66666E+01 -5.02890E+01
 4.14131E-01  5.52501E-01 -5.48007E+01 -4.90575E+01
 4.14131E-01  6.02030E-01 -5.27754E+01 -4.76673E+01
 4.14131E-01  6.53773E-01 -5.05874E+01 -4.61013E+01
 4.14131E-01  7.08075E-01 -4.82337E+01 -4.43633E+01
 4.14131E-01  7.65304E-01 -4.57116E+01 -4.24608E+01
 4.14131E-01  8.25847E-01 -4.30195E+01 -4.03557E+01
 4.14131E-01  8.90105E-01 -4.01573E+01 -3.80392E+01
 4.14131E-01  9.58479E-01 -3.71271E+01 -3.55056E+01
 4.14131E-01  1.03137E+00 -3.39341E+01 -3.27386E+01
 4.14131E-01  1.10915E+00 -3.05881E+01 -2.97111E+01
 4.14131E-01  1.19217E+00 -2.71042E+01 -2.64661E+01
 4.14131E-01  1.28074E+00 -2.35044E+01 -2.30358E+01
 4.14131E-01  1.37511E+00 -1.98175E+01 -1.94894E+01
 4.14131E-01  1.47546E+00 -1.60787E+01 -1.58550E+01
 4.14131E-01  1.58190E+00 -1.23236E+01 -1.21788E+01
 4.14131E-01  1.69449E+00 -8.57095E+00 -8.48477E+00
 4.14131E-01  1.81320E+00 -4.79493E+00 -4.74877E+00
 4.14131E-01  1.93794E+00 -1.23944E+00 -1.22000E+00
 4.14131E-01  2.06859E+00  2.98333E-01  3.03258E-01
 4.14131E-01  2.20494E+00  1.18677E-01  1.18727E-01
 4.14131E-01  2.34678E+00  1.52154E-02  1.48449E-02
 4.14131E-01  2.49386E+00  1.21005E-03  1.02089E-03
 4.14131E-01  2.64592E+00  6.62364E-05 -3.36423E-05
 4.14131E-01  2.80269E+00  2.58710E-06 -7.97171E-05
 4.14131E-01  2.96390E+00  7.23473E-08 -5.30980E-05
 4.14131E-01  3.12927E+00  0.00000E+00 -3.26189E-05
 4.14131E-01  3.29854E+00  0.00000E+00  0.00000E+00

 4.58831E-01  0.00000E+00 -6.51214E+01 -5.48635E+01
 4.58831E-01  4.05203E-02 -6.50542E+01 -5.47997E+01
 4.58831E-01  8.10530E-02 -6.48527E+01 -5.47032E+01
 4.58831E-01  1.21630E-01 -6.45172E+01 -5.45203E+01
 4.58831E-01  1.62305E-01 -6.40479E+01 -5.43568E+01
 4.58831E-01  2.03152E-01 -6.34447E+01 -5.41603E+01
 4.58831E-01  2.44267E-01 -6.27070E+01 -5.38554E+01
 4.58831E-01  2.85770E-01 -6.18337E+01 -5.34420E+01
 4.58831E-01  3.27802E-01 -6.08226E+01 -5.28751E+01
 4.58831E-01  3.70526E-01 -5.96713E+01 -5.22018E+01
 4.58831E-01  4.14131E-01 -5.83762E+01 -5.13874E+01
 4.58831E-01  4.58831E-01 -5.69334E+01 -5.04611E+01
 4.58831E-01  5.04866E-01 -5.53383E+01 -4.93827E+01
 4.58831E-01  5.52501E-01 -5.35859E+01 -4.81641E+01
 4.58831E-01  6.02030E-01 -5.16713E+01 -4.67990E+01
 4.58831E-01  6.53773E-01 -4.95895E+01 -4.52846E+01
 4.58831E-01  7.08075E-01 -4.73365E+01 -4.35721E+01
 4.58831E-01  7.65304E-01 -4.49089E+01 -4.17273E+01
 4.58831E-01  8.25847E-01 -4.23048E+01 -3.96464E+01
 4.58831E-01  8.90105E-01 -3.95242E+01 -3.73889E+01
 4.58831E-01  9.58479E-01 -3.65697E+01 -3.49096E+01
 4.58831E-01  1.03137E+00 -3.34471E+01 -3.22123E+01
 4.58831E-01  1.10915E+00 -3.01667E+01 -2.92663E+01
 4.58831E-01  1.19217E+00 -2.67443E+01 -2.60866E+01
 4.58831E-01  1.28074E+00 -2.32022E+01 -2.27295E+01
 4.58831E-01  1.37511E+00 -1.95694E+01 -1.92387E+01
 4.58831E-01  1.47546E+00 -1.58809E+01 -1.56546E+01
 4.58831E-01  1.58190E+00 -1.21724E+01 -1.20233E+01
 4.58831E-01  1.69449E+00 -8.46262E+00 -8.37315E+00
 4.58831E-01  1.81320E+00 -4.72712E+00 -4.67941E+00
 4.58831E-01  1.93794E+00 -1.21107E+00 -1.19014E+00
 4.58831E-01  2.06859E+00  3.01906E-01  3.08133E-01
 4.58831E-01  2.20494E+00  1.18532E-01  1.19097E-01
 4.58831E-01  2.34678E+00  1.51657E-02  1.48092E-02
 4.58831E-01  2.49386E+00  1.20536E-03  9.98265E-04
 4.58831E-01  2.64592E+00  6.59682E-05 -2.55494E-05
 4.58831E-01  2.80269E+00  2.57661E-06 -8.05624E-05
 4.58831E-01  2.96390E+00  7.20606E-08 -5.60506E-05
 4.58831E-01  3.12927E+00  0.00000E+00 -3.35801E-05
 4.58831E-01  3.29854E+00  0.00000E+00  0.00000E+00

 5.04866E-01  0.00000E+00 -6.27708E+01 -5.33602E+01
 5.04866E-01  4.05203E-02 -6.27109E+01 -5.33311E+01
 5.04866E-01  8.10530E-02 -6.25308E+01 -5.32979E+01
 5.04866E-01  1.21630E-01 -6.22308E+01 -5.32523E+01
 5.04866E-01  1.62305E-01 -6.18106E+01 -5.32147E+01
 5.04866E-01  2.03152E-01 -6.12693E+01 -5.30177E+01
 5.04866E-01  2.44267E-01 -6.06055E+01 -5.27374E+01
 5.04866E-01  2.85770E-01 -5.98169E+01 -5.23067E+01
 5.04866E-01  3.27802E-01 -5.89005E+01 -5.17564E+01
 5.04866E-01  3.70526E-01 -5.78520E+01 -5.10948E+01
 5.04866E-01  4.14131E-01 -5.66666E+01 -5.02890E+01
 5.04866E-01  4.58831E-01 -5.53383E+01 -4.93827E+01
 5.04866E-01  5.04866E-01 -5.38608E+01 -4.83164E+01
 5.04866E-01  5.52501E-01 -5.22270E+01 -4.71555E+01
 5.04866E-01  6.02030E-01 -5.04302E+01 -4.58363E+01
 5.04866E-01  6.53773E-01 -4.84635E+01 -4.43440E+01
 5.04866E-01  7.08075E-01 -4.63212E+01 -4.27069E+01
 5.04866E-01  7.65304E-01 -4.39988E+01 -4.08718E+01
 5.04866E-01  8.25847E-01 -4.14937E+01 -3.88688E+01
 5.04866E-01  8.90105E-01 -3.88054E+01 -3.66537E+01
 5.04866E-01  9.58479E-01 -3.59368E+01 -3.42339E+01
 5.04866E-01  1.03137E+00 -3.28942E+01 -3.16119E+01
 5.04866E-01  1.10915E+00 -2.96885E+01 -2.87562E+01
 5.04866E-01  1.19217E+00 -2.63360E+01 -2.56679E+01
 5.04866E-01  1.28074E+00 -2.28593E+01 -2.23739E+01
 5.04866E-01  1.37511E+00 -1.92878E+01 -1.89457E+01
 5.04866E-01  1.47546E+00 -1.56562E+01 -1.54241E+01
 5.04866E-01  1.58190E+00 -1.20003E+01 -1.18481E+01
 5.04866E-01  1.69449E+00 -8.33913E+00 -8.24533E+00
 5.04866E-01  1.81320E+00 -4.64960E+00 -4.59821E+00
 5.04866E-01  1.93794E+00 -1.17847E+00 -1.15439E+00
 5.04866E-01  2.06859E+00  3.06095E-01  3.14064E-01
 5.04866E-01  2.20494E+00  1.18383E-01  1.19209E-01
 5.04866E-01  2.34678E+00  1.51103E-02  1.48311E-02
 5.04866E-01  2.49386E+00  1.20009E-03  1.00144E-03
 5.04866E-01  2.64592E+00  6.56654E-05 -3.53978E-05
 5.04866E-01  2.80269E+00  2.56476E-06 -7.75678E-05
 5.04866E-01  2.96390E+00  7.17378E-08 -5.06081E-05
 5.04866E-01  3.12927E+00  0.00000E+00 -3.02890E-05
 5.04866E-01  3.29854E+00  0.00000E+00  0.00000E+00

 5.52501E-01  0.00000E+00 -6.03044E+01 -5.19388E+01
 5.52501E-01  4.05203E-02 -6.02509E+01 -5.19610E+01
 5.52501E-01  8.10530E-02 -6.00901E+01 -5.20777E+01
 5.52501E-01  1.21630E-01 -5.98221E+01 -5.20870E+01
 5.52501E-01  1.62305E-01 -5.94463E+01 -5.20075E+01
 5.52501E-01  2.03152E-01 -5.89615E+01 -5.17833E+01
 5.52501E-01  2.44267E-01 -5.83659E+01 -5.14535E+01
 5.52501E-01  2.85770E-01 -5.76564E+01 -5.10313E+01
 5.52501E-01  3.27802E-01 -5.68293E+01 -5.04924E+01
 5.52501E-01  3.70526E-01 -5.58794E+01 -4.98123E+01
 5.52501E-01  4.14131E-01 -5.48007E+01 -4.90575E+01
 5.52501E-01  4.58831E-01 -5.35859E+01 -4.81641E+01
 5.52501E-01  5.04866E-01 -5.22270E+01 -4.71555E+01
 5.52501E-01  5.52501E-01 -5.07153E+01 -4.60120E+01
 5.52501E-01  6.02030E-01 -4.90419E+01 -4.47477E+01
 5.52501E-01  6.53773E-01 -4.71981E+01 -4.32938E+01
 5.52501E-01  7.08075E-01 -4.51761E+01 -4.17325E+01
 5.52501E-01  7.65304E-01 -4.29697E+01 -3.99374E+01
 5.52501E-01  8.25847E-01 -4.05750E+01 -3.80256E+01
 5.52501E-01  8.90105E-01 -3.79908E+01 -3.58570E+01
 5.52501E-01  9.58479E-01 -3.52195E+01 -3.35047E+01
 5.52501E-01  1.03137E+00 -3.22677E+01 -3.09322E+01
 5.52501E-01  1.10915E+00 -2.91468E+01 -2.81860E+01
 5.52501E-01  1.19217E+00 -2.58734E+01 -2.51674E+01
 5.52501E-01  1.28074E+00 -2.24708E+01 -2.19713E+01
 5.52501E-01  1.37511E+00 -1.89684E+01 -1.86222E+01
 5.52501E-01  1.47546E+00 -1.54012E+01 -1.51637E+01
 5.52501E-01  1.58190E+00 -1.18048E+01 -1.16484E+01
 5.52501E-01  1.69449E+00 -8.19853E+00 -8.10225E+00
 5.52501E-01  1.81320E+00 -4.56106E+00 -4.50709E+00
 5.52501E-01  1.93794E+00 -1.14100E+00 -1.11487E+00
 5.52501E-01  2.06859E+00  3.11012E-01  3.20741E-01
 5.52501E-01  2.20494E+00  1.18233E-01  1.20255E-01
 5.52501E-01  2.34678E+00  1.50488E-02  1.47819E-02
 5.52501E-01  2.49386E+00  1.19418E-03  9.68725E-04
 5.52501E-01  2.64592E+00  6.53245E-05 -1.77356E-07
 5.52501E-01  2.80269E+00  2.55137E-06 -8.85181E-05
 5.52501E-01  2.96390E+00  7.13705E-08 -5.34221E-05
 5.52501E-01  3.12927E+00  0.00000E+00 -2.44163E-05
 5.52501E-01  3.29854E+00  0.00000E+00  0.00000E+00

 6.02030E-01  0.00000E+00 -5.77222E+01 -5.09600E+01
 6.02030E-01  4.05203E-02 -5.76745E+01 -5.10376E+01
 6.02030E-01  8.10530E-02 -5.75310E+01 -5.09637E+01
 6.02030E-01  1.21630E-01 -5.72917E+01 -5.08634E+01
 6.02030E-01  1.62305E-01 -5.69560E+01 -5.06763E+01
 6.02030E-01  2.03152E-01 -5.65224E+01 -5.03929E+01
 6.02030E-01  2.44267E-01 -5.59889E+01 -5.00461E+01
 6.02030E-01  2.85770E-01 -5.53524E+01 -4.95765E+01
 6.02030E-01  3.27802E-01 -5.46085E+01 -4.90373E+01
 6.02030E-01  3.70526E-01 -5.37518E+01 -4.84236E+01
 6.02030E-01  4.14131E-01 -5.27754E+01 -4.76673E+01
 6.02030E-01  4.58831E-01 -5.16713E+01 -4.67990E+01
 6.02030E-01  5.04866E-01 -5.04302E+01 -4.58363E+01
 6.02030E-01  5.52501E-01 -4.90419E+01 -4.47477E+01
 6.02030E-01  6.02030E-01 -4.74958E+01 -4.34931E+01
 6.02030E-01  6.53773E-01 -4.57812E+01 -4.21356E+01
 6.02030E-01  7.08075E-01 -4.38882E+01 -4.05826E+01
 6.02030E-01  7.65304E-01 -4.18084E+01 -3.88994E+01
 6.02030E-01  8.25847E-01 -3.95360E+01 -3.70226E+01
 6.02030E-01  8.90105E-01 -3.70682E+01 -3.49408E+01
 6.02030E-01  9.58479E-01 -3.44068E+01 -3.26868E+01
 6.02030E-01  1.03137E+00 -3.15579E+01 -3.02021E+01
 6.02030E-01  1.10915E+00 -2.85330E+01 -2.75308E+01
 6.02030E-01  1.19217E+00 -2.53495E+01 -2.46359E+01
 6.02030E-01  1.28074E+00 -2.20307E+01 -2.15238E+01
 6.02030E-01  1.37511E+00 -1.86064E+01 -1.82494E+01
 6.02030E-01  1.47546E+00 -1.51119E+01 -1.48668E+01
 6.02030E-01  1.58190E+00 -1.15827E+01 -1.14205E+01
 6.02030E-01  1.69449E+00 -8.03842E+00 -7.93842E+00
 6.02030E-01  1.81320E+00 -4.45987E+00 -4.40193E+00
 6.02030E-01  1.93794E+00 -1.09788E+00 -1.06814E+00
 6.02030E-01  2.06859E+00  3.16799E-01  3.28377E-01
 6.02030E-01  2.20494E+00  1.18088E-01  1.20605E-01
 6.02030E-01  2.34678E+00  1.49808E-02  1.49788E-02
 6.02030E-01  2.49386E+00  1.18756E-03  9.84789E-04
 6.02030E-01  2.64592E+00  6.49410E-05 -3.13438E-05
 6.02030E-01  2.80269E+00  2.53628E-06 -7.39164E-05
 6.02030E-01  2.96390E+00  7.09538E-08 -4.97104E-05
 6.02030E-01  3.12927E+00  0.00000E+00 -3.02400E-05
 6.02030E-01  3.29854E+00  0.00000E+00  0.00000E+00

 6.53773E-01  0.00000E+00 -5.50220E+01 -5.00795E+01
 6.53773E-01  4.05203E-02 -5.49795E+01 -4.99688E+01
 6.53773E-01  8.10530E-02 -5.48514E+01 -4.97613E+01
 6.53773E-01  1.21630E-01 -5.46379E+01 -4.94973E+01
 6.53773E-01  1.62305E-01 -5.43381E+01 -4.91949E+01
 6.53773E-01  2.03152E-01 -5.39508E+01 -4.88748E+01
 6.53773E-01  2.44267E-01 -5.34737E+01 -4.84695E+01
 6.53773E-01  2.85770E-01 -5.29038E+01 -4.80146E+01
 6.53773E-01  3.27802E-01 -5.22368E+01 -4.74711E+01
 6.53773E-01  3.70526E-01 -5.14670E+01 -4.68146E+01
 6.53773E-01  4.14131E-01 -5.05874E+01 -4.61013E+01
 6.53773E-01  4.58831E-01 -4.95895E+01 -4.52846E+01
 6.53773E-01  5.04866E-01 -4.84635E+01 -4.43440E+01
 6.53773E-01  5.52501E-01 -4.71981E+01 -4.32938E+01
 6.53773E-01  6.02030E-01 -4.57812E+01 -4.21356E+01
 6.53773E-01  6.53773E-01 -4.42005E+01 -4.08268E+01
 6.53773E-01  7.08075E-01 -4.24438E+01 -3.93580E+01
 6.53773E-01  7.65304E-01 -4.05004E+01 -3.77460E+01
 6.53773E-01  8.25847E-01 -3.83619E+01 -3.59395E+01
 6.53773E-01  8.90105E-01 -3.60237E+01 -3.39706E+01
 6.53773E-01  9.58479E-01 -3.34856E+01 -3.17791E+01
 6.53773E-01  1.03137E+00 -3.07531E+01 -2.93925E+01
 6.53773E-01  1.10915E+00 -2.78373E+01 -2.68034E+01
 6.53773E-01  1.19217E+00 -2.47555E+01 -2.39976E+01
 6.53773E-01  1.28074E+00 -2.15316E+01 -2.09871E+01
 6.53773E-01  1.37511E+00 -1.81959E+01 -1.78263E+01
 6.53773E-01  1.47546E+00 -1.47834E+01 -1.45294E+01
 6.53773E-01  1.58190E+00 -1.13300E+01 -1.11643E+01
 6.53773E-01  1.69449E+00 -7.85587E+00 -7.75028E+00
 6.53773E-01  1.81320E+00 -4.34407E+00 -4.28278E+00
 6.53773E-01  1.93794E+00 -1.04816E+00 -1.01614E+00
 6.53773E-01  2.06859E+00  3.23633E-01  3.37683E-01
 6.53773E-01  2.20494E+00  1.17955E-01  1.21855E-01
 6.53773E-01  2.34678E+00  1.49059E-02  1.51408E-02
 6.53773E-01  2.49386E+00  1.18017E-03  9.87195E-04
 6.53773E-01  2.64592E+00  6.45100E-05 -2.43233E-05
 6.53773E-01  2.80269E+00  2.51927E-06 -7.80033E-05
 6.53773E-01  2.96390E+00  7.04838E-08 -4.95334E-05
 6.53773E-01  3.12927E+00  0.00000E+00 -2.79966E-05
 6.53773E-01  3.29854E+00  0.00000E+00  0.00000E+00

 7.08075E-01  0.00000E+00 -5.21997E+01 -4.83762E+01
 7.08075E-01  4.05203E-02 -5.21617E+01 -4.83097E+01
 7.08075E-01  8.10530E-02 -5.20476E+01 -4.81490E+01
 7.08075E-01  1.21630E-01 -5.18571E+01 -4.78988E+01
 7.08075E-01  1.62305E-01 -5.15897E+01 -4.75290E+01
 7.08075E-01  2.03152E-01 -5.12439E+01 -4.71512E+01
 7.08075E-01  2.44267E-01 -5.08179E+01 -4.67230E+01
 7.08075E-01  2.85770E-01 -5.03087E+01 -4.62165E+01
 7.08075E-01  3.27802E-01 -4.97121E+01 -4.56847E+01
 7.08075E-01  3.70526E-01 -4.90227E+01 -4.50569E+01
 7.08075E-01  4.14131E-01 -4.82337E+01 -4.43633E+01
 7.08075E-01  4.58831E-01 -4.73365E+01 -4.35721E+01
 7.08075E-01  5.04866E-01 -4.63212E+01 -4.27069E+01
 7.08075E-01  5.52501E-01 -4.51761E+01 -4.17325E+01
 7.08075E-01  6.02030E-01 -4.38882E+01 -4.05826E+01
 7.08075E-01  6.53773E-01 -4.24438E+01 -3.93580E+01
 7.08075E-01  7.08075E-01 -4.08289E+01 -3.79924E+01
 7.08075E-01  7.65304E-01 -3.90303E+01 -3.64346E+01
 7.08075E-01  8.25847E-01 -3.70369E+01 -3.47283E+01
 7.08075E-01  8.90105E-01 -3.48414E+01 -3.28295E+01
 7.08075E-01  9.58479E-01 -3.24412E+01 -3.07580E+01
 7.08075E-01  1.03137E+00 -2.98398E+01 -2.84830E+01
 7.08075E-01  1.10915E+00 -2.70474E+01 -2.59651E+01
 7.08075E-01  1.19217E+00 -2.40812E+01 -2.32977E+01
 7.08075E-01  1.28074E+00 -2.09651E+01 -2.04136E+01
 7.08075E-01  1.37511E+00 -1.77294E+01 -1.73495E+01
 7.08075E-01  1.47546E+00 -1.44099E+01 -1.41468E+01
 7.08075E-01  1.58190E+00 -1.10422E+01 -1.08665E+01
 7.08075E-01  1.69449E+00 -7.64738E+00 -7.53792E+00
 7.08075E-01  1.81320E+00 -4.21125E+00 -4.14597E+00
 7.08075E-01  1.93794E+00 -9.90663E-01 -9.54485E-01
 7.08075E-01  2.06859E+00  3.31737E-01  3.48547E-01
 7.08075E-01  2.20494E+00  1.17844E-01  1.23151E-01
 7.08075E-01  2.34678E+00  1.48236E-02  1.53346E-02
 7.08075E-01  2.49386E+00  1.17191E-03  9.99302E-04
 7.08075E-01  2.64592E+00  6.40255E-05 -1.83409E-05
 7.08075E-01  2.80269E+00  2.50007E-06 -7.90099E-05
 7.08075E-01  2.96390E+00  6.99546E-08 -5.05183E-05
 7.08075E-01  3.12927E+00  0.00000E+00 -2.68744E-05
 7.08075E-01  3.29854E+00  0.00000E+00  0.00000E+00

 7.65304E-01  0.00000E+00 -4.92500E+01 -4.62418E+01
 7.65304E-01  4.05203E-02 -4.92162E+01 -4.62279E+01
 7.65304E-01  8.10530E-02 -4.91144E+01 -4.60767E+01
 7.65304E-01  1.21630E-01 -4.89447E+01 -4.58994E+01
 7.65304E-01  1.62305E-01 -4.87063E+01 -4.56088E+01
 7.65304E-01  2.03152E-01 -4.83982E+01 -4.52112E+01
 7.65304E-01  2.44267E-01 -4.80184E+01 -4.47627E+01
 7.65304E-01  2.85770E-01 -4.75643E+01 -4.42640E+01
 7.65304E-01  3.27802E-01 -4.70320E+01 -4.37422E+01
 7.65304E-01  3.70526E-01 -4.64166E+01 -4.31326E+01
 7.65304E-01  4.14131E-01 -4.57116E+01 -4.24608E+01
 7.65304E-01  4.58831E-01 -4.49089E+01 -4.17273E+01
 7.65304E-01  5.04866E-01 -4.39988E+01 -4.08718E+01
 7.65304E-01  5.52501E-01 -4.29697E+01 -3.99374E+01
 7.65304E-01  6.02030E-01 -4.18084E+01 -3.88994E+01
 7.65304E-01  6.53773E-01 -4.05004E+01 -3.77460E+01
 7.65304E-01  7.08075E-01 -3.90303E+01 -3.64346E+01
 7.65304E-01  7.65304E-01 -3.73828E+01 -3.49979E+01
 7.65304E-01  8.25847E-01 -3.55443E+01 -3.33917E+01
 7.65304E-01  8.90105E-01 -3.35041E+01 -3.15902E+01
 7.65304E-01  9.58479E-01 -3.12565E+01 -2.95997E+01
 7.65304E-01  1.03137E+00 -2.88022E+01 -2.74510E+01
 7.65304E-01  1.10915E+00 -2.61495E+01 -2.50631E+01
 7.65304E-01  1.19217E+00 -2.33145E+01 -2.24795E+01
 7.65304E-01  1.28074E+00 -2.03207E+01 -1.97265E+01
 7.65304E-01  1.37511E+00 -1.71987E+01 -1.67880E+01
 7.65304E-01  1.47546E+00 -1.39843E+01 -1.37138E+01
 7.65304E-01  1.58190E+00 -1.07137E+01 -1.05341E+01
 7.65304E-01  1.69449E+00 -7.40876E+00 -7.29108E+00
 7.65304E-01  1.81320E+00 -4.05855E+00 -3.98629E+00
 7.65304E-01  1.93794E+00 -9.23971E-01 -8.83211E-01
 7.65304E-01  2.06859E+00  3.41389E-01  3.61414E-01
 7.65304E-01  2.20494E+00  1.17770E-01  1.25150E-01
 7.65304E-01  2.34678E+00  1.47335E-02  1.59703E-02
 7.65304E-01  2.49386E+00  1.16270E-03  1.04972E-03
 7.65304E-01  2.64592E+00  6.34808E-05 -6.81637E-05
 7.65304E-01  2.80269E+00  2.47840E-06 -6.56111E-05
 7.65304E-01  2.96390E+00  6.93559E-08 -4.41157E-05
 7.65304E-01  3.12927E+00  0.00000E+00 -3.27655E-05
 7.65304E-01  3.29854E+00  0.00000E+00  0.00000E+00

 8.25847E-01  0.00000E+00 -4.61674E+01 -4.38303E+01
 8.25847E-01  4.05203E-02 -4.61373E+01 -4.37887E+01
 8.25847E-01  8.10530E-02 -4.60467E+01 -4.37040E+01
 8.25847E-01  1.21630E-01 -4.58957E+01 -4.35310E+01
 8.25847E-01  1.62305E-01 -4.56836E+01 -4.32886E+01
 8.25847E-01  2.03152E-01 -4.54095E+01 -4.29650E+01
 8.25847E-01  2.44267E-01 -4.50716E+01 -4.25783E+01
 8.25847E-01  2.85770E-01 -4.46677E+01 -4.20770E+01
 8.25847E-01  3.27802E-01 -4.41943E+01 -4.15501E+01
 8.25847E-01  3.70526E-01 -4.36469E+01 -4.09700E+01
 8.25847E-01  4.14131E-01 -4.30195E+01 -4.03557E+01
 8.25847E-01  4.58831E-01 -4.23048E+01 -3.96464E+01
 8.25847E-01  5.04866E-01 -4.14937E+01 -3.88688E+01
 8.25847E-01  5.52501E-01 -4.05750E+01 -3.80256E+01
 8.25847E-01  6.02030E-01 -3.95360E+01 -3.70226E+01
 8.25847E-01  6.53773E-01 -3.83619E+01 -3.59395E+01
 8.25847E-01  7.08075E-01 -3.70369E+01 -3.47283E+01
 8.25847E-01  7.65304E-01 -3.55443E+01 -3.33917E+01
 8.25847E-01  8.25847E-01 -3.38679E+01 -3.18946E+01
 8.25847E-01  8.90105E-01 -3.19941E+01 -3.02086E+01
 8.25847E-01  9.58479E-01 -2.99135E+01 -2.83401E+01
 8.25847E-01  1.03137E+00 -2.76229E+01 -2.62652E+01
 8.25847E-01  1.10915E+00 -2.51275E+01 -2.40291E+01
 8.25847E-01  1.19217E+00 -2.24411E+01 -2.16033E+01
 8.25847E-01  1.28074E+00 -1.95863E+01 -1.89648E+01
 8.25847E-01  1.37511E+00 -1.65935E+01 -1.61642E+01
 8.25847E-01  1.47546E+00 -1.34986E+01 -1.32080E+01
 8.25847E-01  1.58190E+00 -1.03381E+01 -1.01473E+01
 8.25847E-01  1.69449E+00 -7.13503E+00 -7.01360E+00
 8.25847E-01  1.81320E+00 -3.88253E+00 -3.80700E+00
 8.25847E-01  1.93794E+00 -8.46363E-01 -8.01166E-01
 8.25847E-01  2.06859E+00  3.52936E-01  3.76817E-01
 8.25847E-01  2.20494E+00  1.17750E-01  1.27274E-01
 8.25847E-01  2.34678E+00  1.46355E-02  1.66455E-02
 8.25847E-01  2.49386E+00  1.15242E-03  1.19401E-03
 8.25847E-01  2.64592E+00  6.28684E-05 -6.98235E-05
 8.25847E-01  2.80269E+00  2.45393E-06 -6.33823E-05
 8.25847E-01  2.96390E+00  6.86756E-08 -4.51275E-05
 8.25847E-01  3.12927E+00  0.00000E+00 -3.59581E-05
 8.25847E-01  3.29854E+00  0.00000E+00  0.00000E+00

 8.90105E-01  0.00000E+00 -4.29470E+01 -4.11367E+01
 8.90105E-01  4.05203E-02 -4.29203E+01 -4.10912E+01
 8.90105E-01  8.10530E-02 -4.28399E+01 -4.10166E+01
 8.90105E-01  1.21630E-01 -4.27059E+01 -4.08743E+01
 8.90105E-01  1.62305E-01 -4.25178E+01 -4.06526E+01
 8.90105E-01  2.03152E-01 -4.22747E+01 -4.04066E+01
 8.90105E-01  2.44267E-01 -4.19752E+01 -4.00764E+01
 8.90105E-01  2.85770E-01 -4.16173E+01 -3.96652E+01
 8.90105E-01  3.27802E-01 -4.11979E+01 -3.91903E+01
 8.90105E-01  3.70526E-01 -4.07130E+01 -3.86269E+01
 8.90105E-01  4.14131E-01 -4.01573E+01 -3.80392E+01
 8.90105E-01  4.58831E-01 -3.95242E+01 -3.73889E+01
 8.90105E-01  5.04866E-01 -3.88054E+01 -3.66537E+01
 8.90105E-01  5.52501E-01 -3.79908E+01 -3.58570E+01
 8.90105E-01  6.02030E-01 -3.70682E+01 -3.49408E+01
 8.90105E-01  6.53773E-01 -3.60237E+01 -3.39706E+01
 8.90105E-01  7.08075E-01 -3.48414E+01 -3.28295E+01
 8.90105E-01  7.65304E-01 -3.35041E+01 -3.15902E+01
 8.90105E-01  8.25847E-01 -3.19941E+01 -3.02086E+01
 8.90105E-01  8.90105E-01 -3.02952E+01 -2.86456E+01
 8.90105E-01  9.58479E-01 -2.83941E+01 -2.69126E+01
 8.90105E-01  1.03137E+00 -2.62833E+01 -2.49979E+01
 8.90105E-01  1.10915E+00 -2.39634E+01 -2.29059E+01
 8.90105E-01  1.19217E+00 -2.14450E+01 -2.05744E+01
 8.90105E-01  1.28074E+00 -1.87482E+01 -1.80848E+01
 8.90105E-01  1.37511E+00 -1.59023E+01 -1.54453E+01
 8.90105E-01  1.47546E+00 -1.29431E+01 -1.26374E+01
 8.90105E-01  1.58190E+00 -9.90769E+00 -9.70623E+00
 8.90105E-01  1.69449E+00 -6.82041E+00 -6.68832E+00
 8.90105E-01  1.81320E+00 -3.67913E+00 -3.59616E+00
 8.90105E-01  1.93794E+00 -7.55782E-01 -7.05543E-01
 8.90105E-01  2.06859E+00  3.66802E-01  3.94423E-01
 8.90105E-01  2.20494E+00  1.17810E-01  1.29723E-01
 8.90105E-01  2.34678E+00  1.45294E-02  1.78827E-02
 8.90105E-01  2.49386E+00  1.14099E-03  1.43201E-03
 8.90105E-01  2.64592E+00  6.21802E-05 -1.38914E-04
 8.90105E-01  2.80269E+00  2.42627E-06 -3.71667E-05
 8.90105E-01  2.96390E+00  6.79037E-08 -3.85323E-05
 8.90105E-01  3.12927E+00  0.00000E+00 -5.05397E-05
 8.90105E-01  3.29854E+00  0.00000E+00  0.00000E+00

 9.58479E-01  0.00000E+00 -3.95861E+01 -3.81737E+01
 9.58479E-01  4.05203E-02 -3.95625E+01 -3.81597E+01
 9.58479E-01  8.10530E-02 -3.94915E+01 -3.80816E+01
 9.58479E-01  1.21630E-01 -3.93732E+01 -3.79553E+01
 9.58479E-01  1.62305E-01 -3.92072E+01 -3.77906E+01
 9.58479E-01  2.03152E-01 -3.89927E+01 -3.75516E+01
 9.58479E-01  2.44267E-01 -3.87286E+01 -3.72680E+01
 9.58479E-01  2.85770E-01 -3.84131E+01 -3.69417E+01
 9.58479E-01  3.27802E-01 -3.80435E+01 -3.65222E+01
 9.58479E-01  3.70526E-01 -3.76164E+01 -3.60581E+01
 9.58479E-01  4.14131E-01 -3.71271E+01 -3.55056E+01
 9.58479E-01  4.58831E-01 -3.65697E+01 -3.49096E+01
 9.58479E-01  5.04866E-01 -3.59368E+01 -3.42339E+01
 9.58479E-01  5.52501E-01 -3.52195E+01 -3.35047E+01
 9.58479E-01  6.02030E-01 -3.44068E+01 -3.26868E+01
 9.58479E-01  6.53773E-01 -3.34856E+01 -3.17791E+01
 9.58479E-01  7.08075E-01 -3.24412E+01 -3.07580E+01
 9.58479E-01  7.65304E-01 -3.12565E+01 -2.95997E+01
 9.58479E-01  8.25847E-01 -2.99135E+01 -2.83401E+01
 9.58479E-01  8.90105E-01 -2.83941E+01 -2.69126E+01
 9.58479E-01  9.58479E-01 -2.66819E+01 -2.53183E+01
 9.58479E-01  1.03137E+00 -2.47650E+01 -2.35708E+01
 9.58479E-01  1.10915E+00 -2.26387E+01 -2.16033E+01
 9.58479E-01  1.19217E+00 -2.03084E+01 -1.94700E+01
 9.58479E-01  1.28074E+00 -1.77904E+01 -1.71216E+01
 9.58479E-01  1.37511E+00 -1.51116E+01 -1.46056E+01
 9.58479E-01  1.47546E+00 -1.23070E+01 -1.19662E+01
 9.58479E-01  1.58190E+00 -9.41376E+00 -9.19133E+00
 9.58479E-01  1.69449E+00 -6.45815E+00 -6.31984E+00
 9.58479E-01  1.81320E+00 -3.44363E+00 -3.35256E+00
 9.58479E-01  1.93794E+00 -6.49779E-01 -5.92476E-01
 9.58479E-01  2.06859E+00  3.83510E-01  4.15973E-01
 9.58479E-01  2.20494E+00  1.17983E-01  1.33979E-01
 9.58479E-01  2.34678E+00  1.44156E-02  1.95208E-02
 9.58479E-01  2.49386E+00  1.12831E-03  1.80299E-03
 9.58479E-01  2.64592E+00  6.14075E-05 -1.40994E-04
 9.58479E-01  2.80269E+00  2.39504E-06 -2.66613E-05
 9.58479E-01  2.96390E+00  6.70311E-08 -3.54606E-05
 9.58479E-01  3.12927E+00  0.00000E+00 -5.53230E-05
 9.58479E-01  3.29854E+00  0.00000E+00  0.00000E+00

 1.03137E+00  0.00000E+00 -3.60853E+01 -3.50048E+01
 1.03137E+00  4.05203E-02 -3.60646E+01 -3.49939E+01
 1.03137E+00  8.10530E-02 -3.60024E+01 -3.49276E+01
 1.03137E+00  1.21630E-01 -3.58988E+01 -3.48283E+01
 1.03137E+00  1.62305E-01 -3.57535E+01 -3.46565E+01
 1.03137E+00  2.03152E-01 -3.55657E+01 -3.44656E+01
 1.03137E+00  2.44267E-01 -3.53346E+01 -3.42162E+01
 1.03137E+00  2.85770E-01 -3.50585E+01 -3.39298E+01
 1.03137E+00  3.27802E-01 -3.47353E+01 -3.36152E+01
 1.03137E+00  3.70526E-01 -3.43618E+01 -3.32079E+01
 1.03137E+00  4.14131E-01 -3.39341E+01 -3.27386E+01
 1.03137E+00  4.58831E-01 -3.34471E+01 -3.22123E+01
 1.03137E+00  5.04866E-01 -3.28942E+01 -3.16119E+01
 1.03137E+00  5.52501E-01 -3.22677E+01 -3.09322E+01
 1.03137E+00  6.02030E-01 -3.15579E+01 -3.02021E+01
 1.03137E+00  6.53773E-01 -3.07531E+01 -2.93925E+01
 1.03137E+00  7.08075E-01 -2.98398E+01 -2.84830E+01
 1.03137E+00  7.65304E-01 -2.88022E+01 -2.74510E+01
 1.03137E+00  8.25847E-01 -2.76229E+01 -2.62652E+01
 1.03137E+00  8.90105E-01 -2.62833E+01 -2.49979E+01
 1.03137E+00  9.58479E-01 -2.47650E+01 -2.35708E+01
 1.03137E+00  1.03137E+00 -2.30523E+01 -2.19390E+01
 1.03137E+00  1.10915E+00 -2.11354E+01 -2.01569E+01
 1.03137E+00  1.19217E+00 -1.90130E+01 -1.81898E+01
 1.03137E+00  1.28074E+00 -1.66958E+01 -1.60392E+01
 1.03137E+00  1.37511E+00 -1.42064E+01 -1.37045E+01
 1.03137E+00  1.47546E+00 -1.15776E+01 -1.12117E+01
 1.03137E+00  1.58190E+00 -8.84627E+00 -8.60883E+00
 1.03137E+00  1.69449E+00 -6.04051E+00 -5.88620E+00
 1.03137E+00  1.81320E+00 -3.17055E+00 -3.07128E+00
 1.03137E+00  1.93794E+00 -5.25485E-01 -4.64373E-01
 1.03137E+00  2.06859E+00  4.03686E-01  4.40170E-01
 1.03137E+00  2.20494E+00  1.18312E-01  1.37392E-01
 1.03137E+00  2.34678E+00  1.42948E-02  2.09794E-02
 1.03137E+00  2.49386E+00  1.11429E-03  2.35963E-03
 1.03137E+00  2.64592E+00  6.05416E-05 -4.29382E-05
 1.03137E+00  2.80269E+00  2.35978E-06 -5.44059E-05
 1.03137E+00  2.96390E+00  6.60419E-08 -4.74098E-05
 1.03137E+00  3.12927E+00  0.00000E+00 -4.81987E-05
 1.03137E+00  3.29854E+00  0.00000E+00  0.00000E+00

 1.10915E+00  0.00000E+00 -3.24506E+01 -3.16451E+01
 1.10915E+00  4.05203E-02 -3.24327E+01 -3.16263E+01
 1.10915E+00  8.10530E-02 -3.23788E+01 -3.15718E+01
 1.10915E+00  1.21630E-01 -3.22891E+01 -3.14691E+01
 1.10915E+00  1.62305E-01 -3.21632E+01 -3.13483E+01
 1.10915E+00  2.03152E-01 -3.20006E+01 -3.11733E+01
 1.10915E+00  2.44267E-01 -3.18004E+01 -3.09718E+01
 1.10915E+00  2.85770E-01 -3.15614E+01 -3.07188E+01
 1.10915E+00  3.27802E-01 -3.12815E+01 -3.04228E+01
 1.10915E+00  3.70526E-01 -3.09582E+01 -3.01007E+01
 1.10915E+00  4.14131E-01 -3.05881E+01 -2.97111E+01
 1.10915E+00  4.58831E-01 -3.01667E+01 -2.92663E+01
 1.10915E+00  5.04866E-01 -2.96885E+01 -2.87562E+01
 1.10915E+00  5.52501E-01 -2.91468E+01 -2.81860E+01
 1.10915E+00  6.02030E-01 -2.85330E+01 -2.75308E+01
 1.10915E+00  6.53773E-01 -2.78373E+01 -2.68034E+01
 1.10915E+00  7.08075E-01 -2.70474E+01 -2.59651E+01
 1.10915E+00  7.65304E-01 -2.61495E+01 -2.50631E+01
 1.10915E+00  8.25847E-01 -2.51275E+01 -2.40291E+01
 1.10915E+00  8.90105E-01 -2.39634E+01 -2.29059E+01
 1.10915E+00  9.58479E-01 -2.26387E+01 -2.16033E+01
 1.10915E+00  1.03137E+00 -2.11354E+01 -2.01569E+01
 1.10915E+00  1.10915E+00 -1.94388E+01 -1.85416E+01
 1.10915E+00  1.19217E+00 -1.75415E+01 -1.67593E+01
 1.10915E+00  1.28074E+00 -1.54467E+01 -1.47900E+01
 1.10915E+00  1.37511E+00 -1.31704E+01 -1.26287E+01
 1.10915E+00  1.47546E+00 -1.07410E+01 -1.03750E+01
 1.10915E+00  1.58190E+00 -8.19385E+00 -7.93193E+00
 1.10915E+00  1.69449E+00 -5.55871E+00 -5.38733E+00
 1.10915E+00  1.81320E+00 -2.85366E+00 -2.74720E+00
 1.10915E+00  1.93794E+00 -3.79581E-01 -3.10005E-01
 1.10915E+00  2.06859E+00  4.28077E-01  4.71301E-01
 1.10915E+00  2.20494E+00  1.18850E-01  1.41973E-01
 1.10915E+00  2.34678E+00  1.41683E-02  2.37128E-02
 1.10915E+00  2.49386E+00  1.09885E-03  3.35884E-03
 1.10915E+00  2.64592E+00  5.95734E-05  7.06878E-05
 1.10915E+00  2.80269E+00  2.32004E-06 -4.07013E-05
 1.10915E+00  2.96390E+00  6.49198E-08 -4.93370E-05
 1.10915E+00  3.12927E+00  0.00000E+00 -5.19359E-05
 1.10915E+00  3.29854E+00  0.00000E+00  0.00000E+00

 1.19217E+00  0.00000E+00 -2.86950E+01 -2.80956E+01
 1.19217E+00  4.05203E-02 -2.86797E+01 -2.80804E+01
 1.19217E+00  8.10530E-02 -2.86337E+01 -2.80325E+01
 1.19217E+00  1.21630E-01 -2.85571E+01 -2.79569E+01
 1.19217E+00  1.62305E-01 -2.84496E+01 -2.78422E+01
 1.19217E+00  2.03152E-01 -2.83107E+01 -2.77069E+01
 1.19217E+00  2.44267E-01 -2.81398E+01 -2.75205E+01
 1.19217E+00  2.85770E-01 -2.79356E+01 -2.73196E+01
 1.19217E+00  3.27802E-01 -2.76965E+01 -2.70775E+01
 1.19217E+00  3.70526E-01 -2.74204E+01 -2.67796E+01
 1.19217E+00  4.14131E-01 -2.71042E+01 -2.64661E+01
 1.19217E+00  4.58831E-01 -2.67443E+01 -2.60866E+01
 1.19217E+00  5.04866E-01 -2.63360E+01 -2.56679E+01
 1.19217E+00  5.52501E-01 -2.58734E+01 -2.51674E+01
 1.19217E+00  6.02030E-01 -2.53495E+01 -2.46359E+01
 1.19217E+00  6.53773E-01 -2.47555E+01 -2.39976E+01
 1.19217E+00  7.08075E-01 -2.40812E+01 -2.32977E+01
 1.19217E+00  7.65304E-01 -2.33145E+01 -2.24795E+01
 1.19217E+00  8.25847E-01 -2.24411E+01 -2.16033E+01
 1.19217E+00  8.90105E-01 -2.14450E+01 -2.05744E+01
 1.19217E+00  9.58479E-01 -2.03084E+01 -1.94700E+01
 1.19217E+00  1.03137E+00 -1.90130E+01 -1.81898E+01
 1.19217E+00  1.10915E+00 -1.75415E+01 -1.67593E+01
 1.19217E+00  1.19217E+00 -1.58810E+01 -1.51481E+01
 1.19217E+00  1.28074E+00 -1.40270E+01 -1.33986E+01
 1.19217E+00  1.37511E+00 -1.19869E+01 -1.14902E+01
 1.19217E+00  1.47546E+00 -9.78207E+00 -9.37212E+00
 1.19217E+00  1.58190E+00 -7.44393E+00 -7.15277E+00
 1.19217E+00  1.69449E+00 -5.00291E+00 -4.80790E+00
 1.19217E+00  1.81320E+00 -2.48591E+00 -2.36152E+00
 1.19217E+00  1.93794E+00 -2.08306E-01 -1.29696E-01
 1.19217E+00  2.06859E+00  4.57548E-01  5.06087E-01
 1.19217E+00  2.20494E+00  1.19663E-01  1.47117E-01
 1.19217E+00  2.34678E+00  1.40382E-02  2.76231E-02
 1.19217E+00  2.49386E+00  1.08195E-03  4.71064E-03
 1.19217E+00  2.64592E+00  5.84942E-05  1.40655E-04
 1.19217E+00  2.80269E+00  2.27534E-06  5.97862E-06
 1.19217E+00  2.96390E+00  6.36519E-08 -4.23169E-05
 1.19217E+00  3.12927E+00  0.00000E+00 -6.90960E-05
 1.19217E+00  3.29854E+00  0.00000E+00  0.00000E+00

 1.28074E+00  0.00000E+00 -2.48394E+01 -2.44015E+01
 1.28074E+00  4.05203E-02 -2.48265E+01 -2.43930E+01
 1.28074E+00  8.10530E-02 -2.47879E+01 -2.43523E+01
 1.28074E+00  1.21630E-01 -2.47236E+01 -2.42861E+01
 1.28074E+00  1.62305E-01 -2.46334E+01 -2.41917E+01
 1.28074E+00  2.03152E-01 -2.45169E+01 -2.40790E+01
 1.28074E+00  2.44267E-01 -2.43735E+01 -2.39292E+01
 1.28074E+00  2.85770E-01 -2.42022E+01 -2.37518E+01
 1.28074E+00  3.27802E-01 -2.40016E+01 -2.35486E+01
 1.28074E+00  3.70526E-01 -2.37698E+01 -2.33093E+01
 1.28074E+00  4.14131E-01 -2.35044E+01 -2.30358E+01
 1.28074E+00  4.58831E-01 -2.32022E+01 -2.27295E+01
 1.28074E+00  5.04866E-01 -2.28593E+01 -2.23739E+01
 1.28074E+00  5.52501E-01 -2.24708E+01 -2.19713E+01
 1.28074E+00  6.02030E-01 -2.20307E+01 -2.15238E+01
 1.28074E+00  6.53773E-01 -2.15316E+01 -2.09871E+01
 1.28074E+00  7.08075E-01 -2.09651E+01 -2.04136E+01
 1.28074E+00  7.65304E-01 -2.03207E+01 -1.97265E+01
 1.28074E+00  8.25847E-01 -1.95863E+01 -1.89648E+01
 1.28074E+00  8.90105E-01 -1.87482E+01 -1.80848E+01
 1.28074E+00  9.58479E-01 -1.77904E+01 -1.71216E+01
 1.28074E+00  1.03137E+00 -1.66958E+01 -1.60392E+01
 1.28074E+00  1.10915E+00 -1.54467E+01 -1.47900E+01
 1.28074E+00  1.19217E+00 -1.40270E+01 -1.33986E+01
 1.28074E+00  1.28074E+00 -1.24257E+01 -1.18445E+01
 1.28074E+00  1.37511E+00 -1.06414E+01 -1.01373E+01
 1.28074E+00  1.47546E+00 -8.68572E+00 -8.28986E+00
 1.28074E+00  1.58190E+00 -6.58299E+00 -6.27688E+00
 1.28074E+00  1.69449E+00 -4.36223E+00 -4.15499E+00
 1.28074E+00  1.81320E+00 -2.05950E+00 -1.91771E+00
 1.28074E+00  1.93794E+00 -7.48688E-03  8.21171E-02
 1.28074E+00  2.06859E+00  4.93061E-01  5.47274E-01
 1.28074E+00  2.20494E+00  1.20825E-01  1.54856E-01
 1.28074E+00  2.34678E+00  1.39066E-02  3.13382E-02
 1.28074E+00  2.49386E+00  1.06354E-03  6.65331E-03
 1.28074E+00  2.64592E+00  5.72943E-05  8.22233E-04
 1.28074E+00  2.80269E+00  2.22514E-06  1.96468E-05
 1.28074E+00  2.96390E+00  6.22189E-08 -6.95723E-05
 1.28074E+00  3.12927E+00  0.00000E+00 -4.73535E-05
 1.28074E+00  3.29854E+00  0.00000E+00  0.00000E+00

 1.37511E+00  0.00000E+00 -2.09123E+01 -2.06052E+01
 1.37511E+00  4.05203E-02 -2.09018E+01 -2.05962E+01
 1.37511E+00  8.10530E-02 -2.08700E+01 -2.05622E+01
 1.37511E+00  1.21630E-01 -2.08173E+01 -2.05105E+01
 1.37511E+00  1.62305E-01 -2.07434E+01 -2.04317E+01
 1.37511E+00  2.03152E-01 -2.06479E+01 -2.03357E+01
 1.37511E+00  2.44267E-01 -2.05304E+01 -2.02173E+01
 1.37511E+00  2.85770E-01 -2.03899E+01 -2.00755E+01
 1.37511E+00  3.27802E-01 -2.02254E+01 -1.99068E+01
 1.37511E+00  3.70526E-01 -2.00353E+01 -1.97104E+01
 1.37511E+00  4.14131E-01 -1.98175E+01 -1.94894E+01
 1.37511E+00  4.58831E-01 -1.95694E+01 -1.92387E+01
 1.37511E+00  5.04866E-01 -1.92878E+01 -1.89457E+01
 1.37511E+00  5.52501E-01 -1.89684E+01 -1.86222E+01
 1.37511E+00  6.02030E-01 -1.86064E+01 -1.82494E+01
 1.37511E+00  6.53773E-01 -1.81959E+01 -1.78263E+01
 1.37511E+00  7.08075E-01 -1.77294E+01 -1.73495E+01
 1.37511E+00  7.65304E-01 -1.71987E+01 -1.67880E+01
 1.37511E+00  8.25847E-01 -1.65935E+01 -1.61642E+01
 1.37511E+00  8.90105E-01 -1.59023E+01 -1.54453E+01
 1.37511E+00  9.58479E-01 -1.51116E+01 -1.46056E+01
 1.37511E+00  1.03137E+00 -1.42064E+01 -1.37045E+01
 1.37511E+00  1.10915E+00 -1.31704E+01 -1.26287E+01
 1.37511E+00  1.19217E+00 -1.19869E+01 -1.14902E+01
 1.37511E+00  1.28074E+00 -1.06414E+01 -1.01373E+01
 1.37511E+00  1.37511E+00 -9.12500E+00 -8.67642E+00
 1.37511E+00  1.47546E+00 -7.43893E+00 -7.06186E+00
 1.37511E+00  1.58190E+00 -5.59755E+00 -5.29380E+00
 1.37511E+00  1.69449E+00 -3.62511E+00 -3.37709E+00
 1.37511E+00  1.81320E+00 -1.56595E+00 -1.40543E+00
 1.37511E+00  1.93794E+00  2.27357E-01  3.29792E-01
 1.37511E+00  2.06859E+00  5.35618E-01  6.03302E-01
 1.37511E+00  2.20494E+00  1.22408E-01  1.61874E-01
 1.37511E+00  2.34678E+00  1.37755E-02  3.49565E-02
 1.37511E+00  2.49386E+00  1.04352E-03  9.76401E-03
 1.37511E+00  2.64592E+00  5.59606E-05  2.21785E-03
 1.37511E+00  2.80269E+00  2.16873E-06 -2.38392E-05
 1.37511E+00  2.96390E+00  6.05983E-08 -1.32526E-04
 1.37511E+00  3.12927E+00  0.00000E+00  3.03932E-05
 1.37511E+00  3.29854E+00  0.00000E+00  0.00000E+00

 1.47546E+00  0.00000E+00 -1.69493E+01 -1.67434E+01
 1.47546E+00  4.05203E-02 -1.69409E+01 -1.67342E+01
 1.47546E+00  8.10530E-02 -1.69157E+01 -1.67058E+01
 1.47546E+00  1.21630E-01 -1.68739E+01 -1.66665E+01
 1.47546E+00  1.62305E-01 -1.68152E+01 -1.66047E+01
 1.47546E+00  2.03152E-01 -1.67394E+01 -1.65260E+01
 1.47546E+00  2.44267E-01 -1.66460E+01 -1.64339E+01
 1.47546E+00  2.85770E-01 -1.65343E+01 -1.63210E+01
 1.47546E+00  3.27802E-01 -1.64035E+01 -1.61867E+01
 1.47546E+00  3.70526E-01 -1.62522E+01 -1.60329E+01
 1.47546E+00  4.14131E-01 -1.60787E+01 -1.58550E+01
 1.47546E+00  4.58831E-01 -1.58809E+01 -1.56546E+01
 1.47546E+00  5.04866E-01 -1.56562E+01 -1.54241E+01
 1.47546E+00  5.52501E-01 -1.54012E+01 -1.51637E+01
 1.47546E+00  6.02030E-01 -1.51119E+01 -1.48668E+01
 1.47546E+00  6.53773E-01 -1.47834E+01 -1.45294E+01
 1.47546E+00  7.08075E-01 -1.44099E+01 -1.41468E+01
 1.47546E+00  7.65304E-01 -1.39843E+01 -1.37138E+01
 1.47546E+00  8.25847E-01 -1.34986E+01 -1.32080E+01
 1.47546E+00  8.90105E-01 -1.29431E+01 -1.26374E+01
 1.47546E+00  9.58479E-01 -1.23070E+01 -1.19662E+01
 1.47546E+00  1.03137E+00 -1.15776E+01 -1.12117E+01
 1.47546E+00  1.10915E+00 -1.07410E+01 -1.03750E+01
 1.47546E+00  1.19217E+00 -9.78207E+00 -9.37212E+00
 1.47546E+00  1.28074E+00 -8.68572E+00 -8.28986E+00
 1.47546E+00  1.37511E+00 -7.43893E+00 -7.06186E+00
 1.47546E+00  1.47546E+00 -6.03466E+00 -5.66374E+00
 1.47546E+00  1.58190E+00 -4.47633E+00 -4.17778E+00
 1.47546E+00  1.69449E+00 -2.78019E+00 -2.52301E+00
 1.47546E+00  1.81320E+00 -9.96603E-01 -8.30804E-01
 1.47546E+00  1.93794E+00  5.00639E-01  6.14426E-01
 1.47546E+00  2.06859E+00  5.86077E-01  6.62966E-01
 1.47546E+00  2.20494E+00  1.24454E-01  1.67282E-01
 1.47546E+00  2.34678E+00  1.36431E-02  4.09382E-02
 1.47546E+00  2.49386E+00  1.02151E-03  1.27463E-02
 1.47546E+00  2.64592E+00  5.44654E-05  2.99683E-03
 1.47546E+00  2.80269E+00  2.10484E-06  3.31732E-04
 1.47546E+00  2.96390E+00  5.87503E-08 -8.80991E-05
 1.47546E+00  3.12927E+00  0.00000E+00 -3.67763E-05
 1.47546E+00  3.29854E+00  0.00000E+00  0.00000E+00

 1.58190E+00  0.00000E+00 -1.29873E+01 -1.28557E+01
 1.58190E+00  4.05203E-02 -1.29809E+01 -1.28481E+01
 1.58190E+00  8.10530E-02 -1.29617E+01 -1.28283E+01
 1.58190E+00  1.21630E-01 -1.29298E+01 -1.27963E+01
 1.58190E+00  1.62305E-01 -1.28852E+01 -1.27514E+01
 1.58190E+00  2.03152E-01 -1.28275E+01 -1.26916E+01
 1.58190E+00  2.44267E-01 -1.27564E+01 -1.26205E+01
 1.58190E+00  2.85770E-01 -1.26714E+01 -1.25324E+01
 1.58190E+00  3.27802E-01 -1.25716E+01 -1.24310E+01
 1.58190E+00  3.70526E-01 -1.24561E+01 -1.23136E+01
 1.58190E+00  4.14131E-01 -1.23236E+01 -1.21788E+01
 1.58190E+00  4.58831E-01 -1.21724E+01 -1.20233E+01
 1.58190E+00  5.04866E-01 -1.20003E+01 -1.18481E+01
 1.58190E+00  5.52501E-01 -1.18048E+01 -1.16484E+01
 1.58190E+00  6.02030E-01 -1.15827E+01 -1.14205E+01
 1.58190E+00  6.53773E-01 -1.13300E+01 -1.11643E+01
 1.58190E+00  7.08075E-01 -1.10422E+01 -1.08665E+01
 1.58190E+00  7.65304E-01 -1.07137E+01 -1.05341E+01
 1.58190E+00  8.25847E-01 -1.03381E+01 -1.01473E+01
 1.58190E+00  8.90105E-01 -9.90769E+00 -9.70623E+00
 1.58190E+00  9.58479E-01 -9.41376E+00 -9.19133E+00
 1.58190E+00  1.03137E+00 -8.84627E+00 -8.60883E+00
 1.58190E+00  1.10915E+00 -8.19385E+00 -7.93193E+00
 1.58190E+00  1.19217E+00 -7.44393E+00 -7.15277E+00
 1.58190E+00  1.28074E+00 -6.58299E+00 -6.27688E+00
 1.58190E+00  1.37511E+00 -5.59755E+00 -5.29380E+00
 1.58190E+00  1.47546E+00 -4.47633E+00 -4.17778E+00
 1.58190E+00  1.58190E+00 -3.21424E+00 -2.93335E+00
 1.58190E+00  1.69449E+00 -1.81889E+00 -1.57696E+00
 1.58190E+00  1.81320E+00 -3.44349E-01 -1.55909E-01
 1.58190E+00  1.93794E+00  8.15119E-01  9.39680E-01
 1.58190E+00  2.06859E+00  6.44398E-01  7.28292E-01
 1.58190E+00  2.20494E+00  1.26843E-01  1.84377E-01
 1.58190E+00  2.34678E+00  1.34915E-02  4.43152E-02
 1.58190E+00  2.49386E+00  9.95986E-04  1.63642E-02
 1.58190E+00  2.64592E+00  5.27213E-05  5.73097E-03
 1.58190E+00  2.80269E+00  2.02995E-06  6.37803E-04
 1.58190E+00  2.96390E+00  5.65747E-08 -1.16423E-04
 1.58190E+00  3.12927E+00  0.00000E+00  3.94914E-05
 1.58190E+00  3.29854E+00  0.00000E+00  0.00000E+00

 1.69449E+00  0.00000E+00 -9.04440E+00 -8.96819E+00
 1.69449E+00  4.05203E-02 -9.03980E+00 -8.96281E+00
 1.69449E+00  8.10530E-02 -9.02606E+00 -8.94979E+00
 1.69449E+00  1.21630E-01 -9.00337E+00 -8.92495E+00
 1.69449E+00  1.62305E-01 -8.97160E+00 -8.89392E+00
 1.69449E+00  2.03152E-01 -8.93055E+00 -8.85115E+00
 1.69449E+00  2.44267E-01 -8.87993E+00 -8.80015E+00
 1.69449E+00  2.85770E-01 -8.81933E+00 -8.73812E+00
 1.69449E+00  3.27802E-01 -8.74818E+00 -8.66535E+00
 1.69449E+00  3.70526E-01 -8.66572E+00 -8.57995E+00
 1.69449E+00  4.14131E-01 -8.57095E+00 -8.48477E+00
 1.69449E+00  4.58831E-01 -8.46262E+00 -8.37315E+00
 1.69449E+00  5.04866E-01 -8.33913E+00 -8.24533E+00
 1.69449E+00  5.52501E-01 -8.19853E+00 -8.10225E+00
 1.69449E+00  6.02030E-01 -8.03842E+00 -7.93842E+00
 1.69449E+00  6.53773E-01 -7.85587E+00 -7.75028E+00
 1.69449E+00  7.08075E-01 -7.64738E+00 -7.53792E+00
 1.69449E+00  7.65304E-01 -7.40876E+00 -7.29108E+00
 1.69449E+00  8.25847E-01 -7.13503E+00 -7.01360E+00
 1.69449E+00  8.90105E-01 -6.82041E+00 -6.68832E+00
 1.69449E+00  9.58479E-01 -6.45815E+00 -6.31984E+00
 1.69449E+00  1.03137E+00 -6.04051E+00 -5.88620E+00
 1.69449E+00  1.10915E+00 -5.55871E+00 -5.38733E+00
 1.69449E+00  1.19217E+00 -5.00291E+00 -4.80790E+00
 1.69449E+00  1.28074E+00 -4.36223E+00 -4.15499E+00
 1.69449E+00  1.37511E+00 -3.62511E+00 -3.37709E+00
 1.69449E+00  1.47546E+00 -2.78019E+00 -2.52301E+00
 1.69449E+00  1.58190E+00 -1.81889E+00 -1.57696E+00
 1.69449E+00  1.69449E+00 -7.43508E-01 -5.05151E-01
 1.69449E+00  1.81320E+00  3.87821E-01  5.76231E-01
 1.69449E+00  1.93794E+00  1.16397E+00  1.31093E+00
 1.69449E+00  2.06859E+00  7.06073E-01  8.08469E-01
 1.69449E+00  2.20494E+00  1.28714E-01  1.90380E-01
 1.69449E+00  2.34678E+00  1.32299E-02  5.27717E-02
 1.69449E+00  2.49386E+00  9.60289E-04  2.04578E-02
 1.69449E+00  2.64592E+00  5.03763E-05  7.54147E-03
 1.69449E+00  2.80269E+00  1.93053E-06  2.39413E-03
 1.69449E+00  2.96390E+00  5.36954E-08  2.71460E-04
 1.69449E+00  3.12927E+00  0.00000E+00 -2.56002E-04
 1.69449E+00  3.29854E+00  0.00000E+00  0.00000E+00

 1.81320E+00  0.00000E+00 -5.08943E+00 -5.05372E+00
 1.81320E+00  4.05203E-02 -5.08653E+00 -5.05050E+00
 1.81320E+00  8.10530E-02 -5.07793E+00 -5.04172E+00
 1.81320E+00  1.21630E-01 -5.06383E+00 -5.02719E+00
 1.81320E+00  1.62305E-01 -5.04414E+00 -5.00624E+00
 1.81320E+00  2.03152E-01 -5.01870E+00 -4.98035E+00
 1.81320E+00  2.44267E-01 -4.98731E+00 -4.94772E+00
 1.81320E+00  2.85770E-01 -4.94969E+00 -4.90873E+00
 1.81320E+00  3.27802E-01 -4.90546E+00 -4.86356E+00
 1.81320E+00  3.70526E-01 -4.85409E+00 -4.80992E+00
 1.81320E+00  4.14131E-01 -4.79493E+00 -4.74877E+00
 1.81320E+00  4.58831E-01 -4.72712E+00 -4.67941E+00
 1.81320E+00  5.04866E-01 -4.64960E+00 -4.59821E+00
 1.81320E+00  5.52501E-01 -4.56106E+00 -4.50709E+00
 1.81320E+00  6.02030E-01 -4.45987E+00 -4.40193E+00
 1.81320E+00  6.53773E-01 -4.34407E+00 -4.28278E+00
 1.81320E+00  7.08075E-01 -4.21125E+00 -4.14597E+00
 1.81320E+00  7.65304E-01 -4.05855E+00 -3.98629E+00
 1.81320E+00  8.25847E-01 -3.88253E+00 -3.80700E+00
 1.81320E+00  8.90105E-01 -3.67913E+00 -3.59616E+00
 1.81320E+00  9.58479E-01 -3.44363E+00 -3.35256E+00
 1.81320E+00  1.03137E+00 -3.17055E+00 -3.07128E+00
 1.81320E+00  1.10915E+00 -2.85366E+00 -2.74720E+00
 1.81320E+00  1.19217E+00 -2.48591E+00 -2.36152E+00
 1.81320E+00  1.28074E+00 -2.05950E+00 -1.91771E+00
 1.81320E+00  1.37511E+00 -1.56595E+00 -1.40543E+00
 1.81320E+00  1.47546E+00 -9.96603E-01 -8.30804E-01
 1.81320E+00  1.58190E+00 -3.44349E-01 -1.55909E-01
 1.81320E+00  1.69449E+00  3.87821E-01  5.76231E-01
 1.81320E+00  1.81320E+00  1.13489E+00  1.33259E+00
 1.81320E+00  1.93794E+00  1.48423E+00  1.62817E+00
 1.81320E+00  2.06859E+00  7.42739E-01  8.45160E-01
 1.81320E+00  2.20494E+00  1.25470E-01  2.06736E-01
 1.81320E+00  2.34678E+00  1.24126E-02  6.13635E-02
 1.81320E+00  2.49386E+00  8.83079E-04  2.92352E-02
 1.81320E+00  2.64592E+00  4.58184E-05  1.31211E-02
 1.81320E+00  2.80269E+00  1.74558E-06  3.37664E-03
 1.81320E+00  2.96390E+00  4.84287E-08  4.28848E-04
 1.81320E+00  3.12927E+00  0.00000E+00 -5.77782E-05
 1.81320E+00  3.29854E+00  0.00000E+00  0.00000E+00

 1.93794E+00  0.00000E+00 -1.36109E+00 -1.35128E+00
 1.93794E+00  4.05203E-02 -1.35985E+00 -1.35006E+00
 1.93794E+00  8.10530E-02 -1.35624E+00 -1.34598E+00
 1.93794E+00  1.21630E-01 -1.35043E+00 -1.33991E+00
 1.93794E+00  1.62305E-01 -1.34237E+00 -1.33078E+00
 1.93794E+00  2.03152E-01 -1.33195E+00 -1.31969E+00
 1.93794E+00  2.44267E-01 -1.31908E+00 -1.30585E+00
 1.93794E+00  2.85770E-01 -1.30361E+00 -1.28896E+00
 1.93794E+00  3.27802E-01 -1.28535E+00 -1.26981E+00
 1.93794E+00  3.70526E-01 -1.26406E+00 -1.24655E+00
 1.93794E+00  4.14131E-01 -1.23944E+00 -1.22000E+00
 1.93794E+00  4.58831E-01 -1.21107E+00 -1.19014E+00
 1.93794E+00  5.04866E-01 -1.17847E+00 -1.15439E+00
 1.93794E+00  5.52501E-01 -1.14100E+00 -1.11487E+00
 1.93794E+00  6.02030E-01 -1.09788E+00 -1.06814E+00
 1.93794E+00  6.53773E-01 -1.04816E+00 -1.01614E+00
 1.93794E+00  7.08075E-01 -9.90663E-01 -9.54485E-01
 1.93794E+00  7.65304E-01 -9.23971E-01 -8.83211E-01
 1.93794E+00  8.25847E-01 -8.46363E-01 -8.01166E-01
 1.93794E+00  8.90105E-01 -7.55782E-01 -7.05543E-01
 1.93794E+00  9.58479E-01 -6.49779E-01 -5.92476E-01
 1.93794E+00  1.03137E+00 -5.25485E-01 -4.64373E-01
 1.93794E+00  1.10915E+00 -3.79581E-01 -3.10005E-01
 1.93794E+00  1.19217E+00 -2.08306E-01 -1.29696E-01
 1.93794E+00  1.28074E+00 -7.48688E-03  8.21171E-02
 1.93794E+00  1.37511E+00  2.27357E-01  3.29792E-01
 1.93794E+00  1.47546E+00  5.00639E-01  6.14426E-01
 1.93794E+00  1.58190E+00  8.15119E-01  9.39680E-01
 1.93794E+00  1.69449E+00  1.16397E+00  1.31093E+00
 1.93794E+00  1.81320E+00  1.48423E+00  1.62817E+00
 1.93794E+00  1.93794E+00  1.43973E+00  1.58118E+00
 1.93794E+00  2.06859E+00  6.24185E-01  7.40604E-01
 1.93794E+00  2.20494E+00  9.79523E-02  1.84036E-01
 1.93794E+00  2.34678E+00  9.29048E-03  7.49790E-02
 1.93794E+00  2.49386E+00  6.45459E-04  3.59437E-02
 1.93794E+00  2.64592E+00  3.30374E-05  1.60260E-02
 1.93794E+00  2.80269E+00  1.24930E-06  7.24108E-03
 1.93794E+00  2.96390E+00  3.45467E-08  1.74827E-03
 1.93794E+00  3.12927E+00  0.00000E+00 -3.13640E-04
 1.93794E+00  3.29854E+00  0.00000E+00  0.00000E+00

 2.06859E+00  0.00000E+00  2.83603E-01  2.83136E-01
 2.06859E+00  4.05203E-02  2.83782E-01  2.83305E-01
 2.06859E+00  8.10530E-02  2.84265E-01  2.83913E-01
 2.06859E+00  1.21630E-01  2.84972E-01  2.85009E-01
 2.06859E+00  1.62305E-01  2.85925E-01  2.86198E-01
 2.06859E+00  2.03152E-01  2.87148E-01  2.88046E-01
 2.06859E+00  2.44267E-01  2.88664E-01  2.89925E-01
 2.06859E+00  2.85770E-01  2.90501E-01  2.92524E-01
 2.06859E+00  3.27802E-01  2.92693E-01  2.95418E-01
 2.06859E+00  3.70526E-01  2.95285E-01  2.99219E-01
 2.06859E+00  4.14131E-01  2.98333E-01  3.03258E-01
 2.06859E+00  4.58831E-01  3.01906E-01  3.08133E-01
 2.06859E+00  5.04866E-01  3.06095E-01  3.14064E-01
 2.06859E+00  5.52501E-01  3.11012E-01  3.20741E-01
 2.06859E+00  6.02030E-01  3.16799E-01  3.28377E-01
 2.06859E+00  6.53773E-01  3.23633E-01  3.37683E-01
 2.06859E+00  7.08075E-01  3.31737E-01  3.48547E-01
 2.06859E+00  7.65304E-01  3.41389E-01  3.61414E-01
 2.06859E+00  8.25847E-01  3.52936E-01  3.76817E-01
 2.06859E+00  8.90105E-01  3.66802E-01  3.94423E-01
 2.06859E+00  9.58479E-01  3.83510E-01  4.15973E-01
 2.06859E+00  1.03137E+00  4.03686E-01  4.40170E-01
 2.06859E+00  1.10915E+00  4.28077E-01  4.71301E-01
 2.06859E+00  1.19217E+00  4.57548E-01  5.06087E-01
 2.06859E+00  1.28074E+00  4.93061E-01  5.47274E-01
 2.06859E+00  1.37511E+00  5.35618E-01  6.03302E-01
 2.06859E+00  1.47546E+00  5.86077E-01  6.62966E-01
 2.06859E+00  1.58190E+00  6.44398E-01  7.28292E-01
 2.06859E+00  1.69449E+00  7.06073E-01  8.08469E-01
 2.06859E+00  1.81320E+00  7.42739E-01  8.45160E-01
 2.06859E+00  1.93794E+00  6.24185E-01  7.40604E-01
 2.06859E+00  2.06859E+00  2.44775E-01  3.61856E-01
 2.06859E+00  2.20494E+00  3.59753E-02  1.28676E-01
 2.06859E+00  2.34678E+00  3.26689E-03  6.89899E-02
 2.06859E+00  2.49386E+00  2.20862E-04  4.66831E-02
 2.06859E+00  2.64592E+00  1.11107E-05  2.59467E-02
 2.06859E+00  2.80269E+00  4.15562E-07  9.35096E-03
 2.06859E+00  2.96390E+00  1.14173E-08  2.33277E-03
 2.06859E+00  3.12927E+00  0.00000E+00  2.10174E-04
 2.06859E+00  3.29854E+00  0.00000E+00  0.00000E+00

 2.20494E+00  0.00000E+00  1.19422E-01  1.18183E-01
 2.20494E+00  4.05203E-02  1.19421E-01  1.18209E-01
 2.20494E+00  8.10530E-02  1.19410E-01  1.18190E-01
 2.20494E+00  1.21630E-01  1.19376E-01  1.18142E-01
 2.20494E+00  1.62305E-01  1.19322E-01  1.18168E-01
 2.20494E+00  2.03152E-01  1.19250E-01  1.18173E-01
 2.20494E+00  2.44267E-01  1.19162E-01  1.18200E-01
 2.20494E+00  2.85770E-01  1.19059E-01  1.18277E-01
 2.20494E+00  3.27802E-01  1.18943E-01  1.18368E-01
 2.20494E+00  3.70526E-01  1.18815E-01  1.18448E-01
 2.20494E+00  4.14131E-01  1.18677E-01  1.18727E-01
 2.20494E+00  4.58831E-01  1.18532E-01  1.19097E-01
 2.20494E+00  5.04866E-01  1.18383E-01  1.19209E-01
 2.20494E+00  5.52501E-01  1.18233E-01  1.20255E-01
 2.20494E+00  6.02030E-01  1.18088E-01  1.20605E-01
 2.20494E+00  6.53773E-01  1.17955E-01  1.21855E-01
 2.20494E+00  7.08075E-01  1.17844E-01  1.23151E-01
 2.20494E+00  7.65304E-01  1.17770E-01  1.25150E-01
 2.20494E+00  8.25847E-01  1.17750E-01  1.27274E-01
 2.20494E+00  8.90105E-01  1.17810E-01  1.29723E-01
 2.20494E+00  9.58479E-01  1.17983E-01  1.33979E-01
 2.20494E+00  1.03137E+00  1.18312E-01  1.37392E-01
 2.20494E+00  1.10915E+00  1.18850E-01  1.41973E-01
 2.20494E+00  1.19217E+00  1.19663E-01  1.47117E-01
 2.20494E+00  1.28074E+00  1.20825E-01  1.54856E-01
 2.20494E+00  1.37511E+00  1.22408E-01  1.61874E-01
 2.20494E+00  1.47546E+00  1.24454E-01  1.67282E-01
 2.20494E+00  1.58190E+00  1.26843E-01  1.84377E-01
 2.20494E+00  1.69449E+00  1.28714E-01  1.90380E-01
 2.20494E+00  1.81320E+00  1.25470E-01  2.06736E-01
 2.20494E+00  1.93794E+00  9.79523E-02  1.84036E-01
 2.20494E+00  2.06859E+00  3.59753E-02  1.28676E-01
 2.20494E+00  2.20494E+00  5.01627E-03  9.76411E-02
 2.20494E+00  2.34678E+00  4.37361E-04  7.59684E-02
 2.20494E+00  2.49386E+00  2.87349E-05  5.87873E-02
 2.20494E+00  2.64592E+00  1.41722E-06  3.53587E-02
 2.20494E+00  2.80269E+00  5.22861E-08  1.42850E-02
 2.20494E+00  2.96390E+00  1.42261E-09  4.24726E-03
 2.20494E+00  3.12927E+00  0.00000E+00  7.20995E-04
 2.20494E+00  3.29854E+00  0.00000E+00  0.00000E+00

 2.34678E+00  0.00000E+00  1.54409E-02  1.51689E-02
 2.34678E+00  4.05203E-02  1.54393E-02  1.51589E-02
 2.34678E+00  8.10530E-02  1.54337E-02  1.51496E-02
 2.34678E+00  1.21630E-01  1.54231E-02  1.51474E-02
 2.34678E+00  1.62305E-01  1.54076E-02  1.51063E-02
 2.34678E+00  2.03152E-01  1.53875E-02  1.50830E-02
 2.34678E+00  2.44267E-01  1.53626E-02  1.50367E-02
 2.34678E+00  2.85770E-01  1.53331E-02  1.49823E-02
 2.34678E+00  3.27802E-01  1.52989E-02  1.49271E-02
 2.34678E+00  3.70526E-01  1.52597E-02  1.48916E-02
 2.34678E+00  4.14131E-01  1.52154E-02  1.48449E-02
 2.34678E+00  4.58831E-01  1.51657E-02  1.48092E-02
 2.34678E+00  5.04866E-01  1.51103E-02  1.48311E-02
 2.34678E+00  5.52501E-01  1.50488E-02  1.47819E-02
 2.34678E+00  6.02030E-01  1.49808E-02  1.49788E-02
 2.34678E+00  6.53773E-01  1.49059E-02  1.51408E-02
 2.34678E+00  7.08075E-01  1.48236E-02  1.53346E-02
 2.34678E+00  7.65304E-01  1.47335E-02  1.59703E-02
 2.34678E+00  8.25847E-01  1.46355E-02  1.66455E-02
 2.34678E+00  8.90105E-01  1.45294E-02  1.78827E-02
 2.34678E+00  9.58479E-01  1.44156E-02  1.95208E-02
 2.34678E+00  1.03137E+00  1.42948E-02  2.09794E-02
 2.34678E+00  1.10915E+00  1.41683E-02  2.37128E-02
 2.34678E+00  1.19217E+00  1.40382E-02  2.76231E-02
 2.34678E+00  1.28074E+00  1.39066E-02  3.13382E-02
 2.34678E+00  1.37511E+00  1.37755E-02  3.49565E-02
 2.34678E+00  1.47546E+00  1.36431E-02  4.09382E-02
 2.34678E+00  1.58190E+00  1.34915E-02  4.43152E-02
 2.34678E+00  1.69449E+00  1.32299E-02  5.27717E-02
 2.34678E+00  1.81320E+00  1.24126E-02  6.13635E-02
 2.34678E+00  1.93794E+00  9.29048E-03  7.49790E-02
 2.34678E+00  2.06859E+00  3.26689E-03  6.89899E-02
 2.34678E+00  2.20494E+00  4.37361E-04  7.59684E-02
 2.34678E+00  2.34678E+00  3.67728E-05  8.96422E-02
 2.34678E+00  2.49386E+00  2.34737E-06  6.37815E-02
 2.34678E+00  2.64592E+00  1.13295E-07  4.13426E-02
 2.34678E+00  2.80269E+00  4.11521E-09  2.58209E-02
 2.34678E+00  2.96390E+00  1.10654E-10  9.70185E-03
 2.34678E+00  3.12927E+00  0.00000E+00  1.40730E-03
 2.34678E+00  3.29854E+00  0.00000E+00  0.00000E+00

 2.49386E+00  0.00000E+00  1.23096E-03  1.07115E-03
 2.49386E+00  4.05203E-02  1.23080E-03  1.06966E-03
 2.49386E+00  8.10530E-02  1.23026E-03  1.06802E-03
 2.49386E+00  1.21630E-01  1.22927E-03  1.07245E-03
 2.49386E+00  1.62305E-01  1.22785E-03  1.05902E-03
 2.49386E+00  2.03152E-01  1.22601E-03  1.06501E-03
 2.49386E+00  2.44267E-01  1.22373E-03  1.05022E-03
 2.49386E+00  2.85770E-01  1.22101E-03  1.04823E-03
 2.49386E+00  3.27802E-01  1.21784E-03  1.03596E-03
 2.49386E+00  3.70526E-01  1.21419E-03  1.02481E-03
 2.49386E+00  4.14131E-01  1.21005E-03  1.02089E-03
 2.49386E+00  4.58831E-01  1.20536E-03  9.98265E-04
 2.49386E+00  5.04866E-01  1.20009E-03  1.00144E-03
 2.49386E+00  5.52501E-01  1.19418E-03  9.68725E-04
 2.49386E+00  6.02030E-01  1.18756E-03  9.84789E-04
 2.49386E+00  6.53773E-01  1.18017E-03  9.87195E-04
 2.49386E+00  7.08075E-01  1.17191E-03  9.99302E-04
 2.49386E+00  7.65304E-01  1.16270E-03  1.04972E-03
 2.49386E+00  8.25847E-01  1.15242E-03  1.19401E-03
 2.49386E+00  8.90105E-01  1.14099E-03  1.43201E-03
 2.49386E+00  9.58479E-01  1.12831E-03  1.80299E-03
 2.49386E+00  1.03137E+00  1.11429E-03  2.35963E-03
 2.49386E+00  1.10915E+00  1.09885E-03  3.35884E-03
 2.49386E+00  1.19217E+00  1.08195E-03  4.71064E-03
 2.49386E+00  1.28074E+00  1.06354E-03  6.65331E-03
 2.49386E+00  1.37511E+00  1.04352E-03  9.76401E-03
 2.49386E+00  1.47546E+00  1.02151E-03  1.27463E-02
 2.49386E+00  1.58190E+00  9.95986E-04  1.63642E-02
 2.49386E+00  1.69449E+00  9.60289E-04  2.04578E-02
 2.49386E+00  1.81320E+00  8.83079E-04  2.92352E-02
 2.49386E+00  1.93794E+00  6.45459E-04  3.59437E-02
 2.49386E+00  2.06859E+00  2.20862E-04  4.66831E-02
 2.49386E+00  2.20494E+00  2.87349E-05  5.87873E-02
 2.49386E+00  2.34678E+00  2.34737E-06  6.37815E-02
 2.49386E+00  2.49386E+00  1.45981E-07  6.04673E-02
 2.49386E+00  2.64592E+00  6.89314E-09  5.01288E-02
 2.49386E+00  2.80269E+00  2.46165E-10  3.36900E-02
 2.49386E+00  2.96390E+00  6.47497E-12  1.55288E-02
 2.49386E+00  3.12927E+00  0.00000E+00  4.65764E-03
 2.49386E+00  3.29854E+00  0.00000E+00  0.00000E+00

 2.64592E+00  0.00000E+00  6.74243E-05 -8.35784E-05
 2.64592E+00  4.05203E-02  6.74157E-05 -7.82900E-05
 2.64592E+00  8.10530E-02  6.73843E-05 -8.23141E-05
 2.64592E+00  1.21630E-01  6.73283E-05 -8.36091E-05
 2.64592E+00  1.62305E-01  6.72480E-05 -7.85356E-05
 2.64592E+00  2.03152E-01  6.71434E-05 -7.33369E-05
 2.64592E+00  2.44267E-01  6.70145E-05 -7.11606E-05
 2.64592E+00  2.85770E-01  6.68605E-05 -5.82435E-05
 2.64592E+00  3.27802E-01  6.66805E-05 -5.02486E-05
 2.64592E+00  3.70526E-01  6.64730E-05 -4.98350E-05
 2.64592E+00  4.14131E-01  6.62364E-05 -3.36423E-05
 2.64592E+00  4.58831E-01  6.59682E-05 -2.55494E-05
 2.64592E+00  5.04866E-01  6.56654E-05 -3.53978E-05
 2.64592E+00  5.52501E-01  6.53245E-05 -1.77355E-07
 2.64592E+00  6.02030E-01  6.49410E-05 -3.13438E-05
 2.64592E+00  6.53773E-01  6.45100E-05 -2.43233E-05
 2.64592E+00  7.08075E-01  6.40255E-05 -1.83409E-05
 2.64592E+00  7.65304E-01  6.34808E-05 -6.81637E-05
 2.64592E+00  8.25847E-01  6.28684E-05 -6.98235E-05
 2.64592E+00  8.90105E-01  6.21802E-05 -1.38914E-04
 2.64592E+00  9.58479E-01  6.14075E-05 -1.40994E-04
 2.64592E+00  1.03137E+00  6.05416E-05 -4.29382E-05
 2.64592E+00  1.10915E+00  5.95734E-05  7.06878E-05
 2.64592E+00  1.19217E+00  5.84942E-05  1.40655E-04
 2.64592E+00  1.28074E+00  5.72943E-05  8.22233E-04
 2.64592E+00  1.37511E+00  5.59606E-05  2.21785E-03
 2.64592E+00  1.47546E+00  5.44654E-05  2.99683E-03
 2.64592E+00  1.58190E+00  5.27213E-05  5.73097E-03
 2.64592E+00  1.69449E+00  5.03763E-05  7.54147E-03
 2.64592E+00  1.81320E+00  4.58184E-05  1.31211E-02
 2.64592E+00  1.93794E+00  3.30374E-05  1.60260E-02
 2.64592E+00  2.06859E+00  1.11107E-05  2.59467E-02
 2.64592E+00  2.20494E+00  1.41722E-06  3.53587E-02
 2.64592E+00  2.34678E+00  1.13295E-07  4.13426E-02
 2.64592E+00  2.49386E+00  6.89309E-09  5.01288E-02
 2.64592E+00  2.64592E+00  3.18542E-10  4.07416E-02
 2.64592E+00  2.80269E+00  1.12609E-11  2.49320E-02
 2.64592E+00  2.96390E+00  1.96495E-13  1.67202E-02
 2.64592E+00  3.12927E+00  0.00000E+00  9.77028E-03
 2.64592E+00  3.29854E+00  0.00000E+00  0.00000E+00

 2.80269E+00  0.00000E+00  2.63449E-06 -6.97788E-05
 2.80269E+00  4.05203E-02  2.63297E-06 -6.68292E-05
 2.80269E+00  8.10530E-02  2.63179E-06 -7.05256E-05
 2.80269E+00  1.21630E-01  2.62959E-06 -6.93798E-05
 2.80269E+00  1.62305E-01  2.62647E-06 -6.67884E-05
 2.80269E+00  2.03152E-01  2.62241E-06 -7.01352E-05
 2.80269E+00  2.44267E-01  2.61740E-06 -7.03674E-05
 2.80269E+00  2.85770E-01  2.61141E-06 -7.28556E-05
 2.80269E+00  3.27802E-01  2.60441E-06 -7.37128E-05
 2.80269E+00  3.70526E-01  2.59633E-06 -7.30197E-05
 2.80269E+00  4.14131E-01  2.58710E-06 -7.97171E-05
 2.80269E+00  4.58831E-01  2.57661E-06 -8.05624E-05
 2.80269E+00  5.04866E-01  2.56476E-06 -7.75678E-05
 2.80269E+00  5.52501E-01  2.55138E-06 -8.85181E-05
 2.80269E+00  6.02030E-01  2.53628E-06 -7.39164E-05
 2.80269E+00  6.53773E-01  2.51927E-06 -7.80033E-05
 2.80269E+00  7.08075E-01  2.50007E-06 -7.90099E-05
 2.80269E+00  7.65304E-01  2.47840E-06 -6.56111E-05
 2.80269E+00  8.25847E-01  2.45393E-06 -6.33823E-05
 2.80269E+00  8.90105E-01  2.42627E-06 -3.71667E-05
 2.80269E+00  9.58479E-01  2.39504E-06 -2.66613E-05
 2.80269E+00  1.03137E+00  2.35978E-06 -5.44059E-05
 2.80269E+00  1.10915E+00  2.32004E-06 -4.07013E-05
 2.80269E+00  1.19217E+00  2.27534E-06  5.97862E-06
 2.80269E+00  1.28074E+00  2.22514E-06  1.96468E-05
 2.80269E+00  1.37511E+00  2.16873E-06 -2.38392E-05
 2.80269E+00  1.47546E+00  2.10484E-06  3.31732E-04
 2.80269E+00  1.58190E+00  2.02995E-06  6.37803E-04
 2.80269E+00  1.69449E+00  1.93053E-06  2.39413E-03
 2.80269E+00  1.81320E+00  1.74558E-06  3.37664E-03
 2.80269E+00  1.93794E+00  1.24930E-06  7.24108E-03
 2.80269E+00  2.06859E+00  4.15562E-07  9.35096E-03
 2.80269E+00  2.20494E+00  5.22862E-08  1.42850E-02
 2.80269E+00  2.34678E+00  4.11497E-09  2.58209E-02
 2.80269E+00  2.49386E+00  2.46220E-10  3.36900E-02
 2.80269E+00  2.64592E+00  1.14578E-11  2.49320E-02
 2.80269E+00  2.80269E+00  2.33397E-12  1.56187E-02
 2.80269E+00  2.96390E+00 -5.83719E-13  1.68616E-02
 2.80269E+00  3.12927E+00  0.00000E+00  1.38140E-02
 2.80269E+00  3.29854E+00  0.00000E+00  0.00000E+00

 2.96390E+00  0.00000E+00  7.07636E-08 -5.38116E-05
 2.96390E+00  4.05203E-02  7.36678E-08 -5.24684E-05
 2.96390E+00  8.10530E-02  7.35633E-08 -5.16270E-05
 2.96390E+00  1.21630E-01  7.35146E-08 -5.09476E-05
 2.96390E+00  1.62305E-01  7.34241E-08 -5.18734E-05
 2.96390E+00  2.03152E-01  7.33197E-08 -5.27246E-05
 2.96390E+00  2.44267E-01  7.31763E-08 -5.19391E-05
 2.96390E+00  2.85770E-01  7.30092E-08 -5.19987E-05
 2.96390E+00  3.27802E-01  7.28225E-08 -5.24316E-05
 2.96390E+00  3.70526E-01  7.26027E-08 -5.37269E-05
 2.96390E+00  4.14131E-01  7.23485E-08 -5.30980E-05
 2.96390E+00  4.58831E-01  7.20606E-08 -5.60506E-05
 2.96390E+00  5.04866E-01  7.17357E-08 -5.06082E-05
 2.96390E+00  5.52501E-01  7.13683E-08 -5.34221E-05
 2.96390E+00  6.02030E-01  7.09539E-08 -4.97104E-05
 2.96390E+00  6.53773E-01  7.04850E-08 -4.95334E-05
 2.96390E+00  7.08075E-01  6.99531E-08 -5.05183E-05
 2.96390E+00  7.65304E-01  6.93544E-08 -4.41157E-05
 2.96390E+00  8.25847E-01  6.86760E-08 -4.51275E-05
 2.96390E+00  8.90105E-01  6.79051E-08 -3.85323E-05
 2.96390E+00  9.58479E-01  6.70317E-08 -3.54606E-05
 2.96390E+00  1.03137E+00  6.60406E-08 -4.74098E-05
 2.96390E+00  1.10915E+00  6.49208E-08 -4.93370E-05
 2.96390E+00  1.19217E+00  6.36522E-08 -4.23169E-05
 2.96390E+00  1.28074E+00  6.22191E-08 -6.95723E-05
 2.96390E+00  1.37511E+00  6.05979E-08 -1.32526E-04
 2.96390E+00  1.47546E+00  5.87493E-08 -8.80991E-05
 2.96390E+00  1.58190E+00  5.65752E-08 -1.16423E-04
 2.96390E+00  1.69449E+00  5.36945E-08  2.71460E-04
 2.96390E+00  1.81320E+00  4.84290E-08  4.28848E-04
 2.96390E+00  1.93794E+00  3.45473E-08  1.74827E-03
 2.96390E+00  2.06859E+00  1.14167E-08  2.33277E-03
 2.96390E+00  2.20494E+00  1.42326E-09  4.24726E-03
 2.96390E+00  2.34678E+00  1.10935E-10  9.70185E-03
 2.96390E+00  2.49386E+00  6.95023E-12  1.55288E-02
 2.96390E+00  2.64592E+00  2.74815E-13  1.67202E-02
 2.96390E+00  2.80269E+00 -6.67325E-13  1.68616E-02
 2.96390E+00  2.96390E+00 -4.34171E-12  1.80362E-02
 2.96390E+00  3.12927E+00  0.00000E+00  1.47549E-02
 2.96390E+00  3.29854E+00  0.00000E+00  0.00000E+00

 3.12927E+00  0.00000E+00  0.00000E+00 -4.48065E-05
 3.12927E+00  4.05203E-02  0.00000E+00 -4.41492E-05
 3.12927E+00  8.10530E-02  0.00000E+00 -4.20503E-05
 3.12927E+00  1.21630E-01  0.00000E+00 -4.20054E-05
 3.12927E+00  1.62305E-01  0.00000E+00 -4.35204E-05
 3.12927E+00  2.03152E-01  0.00000E+00 -4.23204E-05
 3.12927E+00  2.44267E-01  0.00000E+00 -4.04316E-05
 3.12927E+00  2.85770E-01  0.00000E+00 -3.78373E-05
 3.12927E+00  3.27802E-01  0.00000E+00 -3.70264E-05
 3.12927E+00  3.70526E-01  0.00000E+00 -3.79241E-05
 3.12927E+00  4.14131E-01  0.00000E+00 -3.26189E-05
 3.12927E+00  4.58831E-01  0.00000E+00 -3.35801E-05
 3.12927E+00  5.04866E-01  0.00000E+00 -3.02890E-05
 3.12927E+00  5.52501E-01  0.00000E+00 -2.44163E-05
 3.12927E+00  6.02030E-01  0.00000E+00 -3.02400E-05
 3.12927E+00  6.53773E-01  0.00000E+00 -2.79966E-05
 3.12927E+00  7.08075E-01  0.00000E+00 -2.68744E-05
 3.12927E+00  7.65304E-01  0.00000E+00 -3.27655E-05
 3.12927E+00  8.25847E-01  0.00000E+00 -3.59581E-05
 3.12927E+00  8.90105E-01  0.00000E+00 -5.05397E-05
 3.12927E+00  9.58479E-01  0.00000E+00 -5.53230E-05
 3.12927E+00  1.03137E+00  0.00000E+00 -4.81987E-05
 3.12927E+00  1.10915E+00  0.00000E+00 -5.19359E-05
 3.12927E+00  1.19217E+00  0.00000E+00 -6.90960E-05
 3.12927E+00  1.28074E+00  0.00000E+00 -4.73535E-05
 3.12927E+00  1.37511E+00  0.00000E+00  3.03932E-05
 3.12927E+00  1.47546E+00  0.00000E+00 -3.67763E-05
 3.12927E+00  1.58190E+00  0.00000E+00  3.94914E-05
 3.12927E+00  1.69449E+00  0.00000E+00 -2.56002E-04
 3.12927E+00  1.81320E+00  0.00000E+00 -5.77782E-05
 3.12927E+00  1.93794E+00  0.00000E+00 -3.13640E-04
 3.12927E+00  2.06859E+00  0.00000E+00  2.10174E-04
 3.12927E+00  2.20494E+00  0.00000E+00  7.20995E-04
 3.12927E+00  2.34678E+00  0.00000E+00  1.40730E-03
 3.12927E+00  2.49386E+00  0.00000E+00  4.65764E-03
 3.12927E+00  2.64592E+00  0.00000E+00  9.77028E-03
 3.12927E+00  2.80269E+00  0.00000E+00  1.38140E-02
 3.12927E+00  2.96390E+00  0.00000E+00  1.47549E-02
 3.12927E+00  3.12927E+00  0.00000E+00  1.32507E-02
 3.12927E+00  3.29854E+00  0.00000E+00  0.00000E+00

 3.29854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.29854E+00  4.05203E-02  0.00000E+00  0.00000E+00
 3.29854E+00  8.10530E-02  0.00000E+00  0.00000E+00
 3.29854E+00  1.21630E-01  0.00000E+00  0.00000E+00
 3.29854E+00  1.62305E-01  0.00000E+00  0.00000E+00
 3.29854E+00  2.03152E-01  0.00000E+00  0.00000E+00
 3.29854E+00  2.44267E-01  0.00000E+00  0.00000E+00
 3.29854E+00  2.85770E-01  0.00000E+00  0.00000E+00
 3.29854E+00  3.27802E-01  0.00000E+00  0.00000E+00
 3.29854E+00  3.70526E-01  0.00000E+00  0.00000E+00
 3.29854E+00  4.14131E-01  0.00000E+00  0.00000E+00
 3.29854E+00  4.58831E-01  0.00000E+00  0.00000E+00
 3.29854E+00  5.04866E-01  0.00000E+00  0.00000E+00
 3.29854E+00  5.52501E-01  0.00000E+00  0.00000E+00
 3.29854E+00  6.02030E-01  0.00000E+00  0.00000E+00
 3.29854E+00  6.53773E-01  0.00000E+00  0.00000E+00
 3.29854E+00  7.08075E-01  0.00000E+00  0.00000E+00
 3.29854E+00  7.65304E-01  0.00000E+00  0.00000E+00
 3.29854E+00  8.25847E-01  0.00000E+00  0.00000E+00
 3.29854E+00  8.90105E-01  0.00000E+00  0.00000E+00
 3.29854E+00  9.58479E-01  0.00000E+00  0.00000E+00
 3.29854E+00  1.03137E+00  0.00000E+00  0.00000E+00
 3.29854E+00  1.10915E+00  0.00000E+00  0.00000E+00
 3.29854E+00  1.19217E+00  0.00000E+00  0.00000E+00
 3.29854E+00  1.28074E+00  0.00000E+00  0.00000E+00
 3.29854E+00  1.37511E+00  0.00000E+00  0.00000E+00
 3.29854E+00  1.47546E+00  0.00000E+00  0.00000E+00
 3.29854E+00  1.58190E+00  0.00000E+00  0.00000E+00
 3.29854E+00  1.69449E+00  0.00000E+00  0.00000E+00
 3.29854E+00  1.81320E+00  0.00000E+00  0.00000E+00
 3.29854E+00  1.93794E+00  0.00000E+00  0.00000E+00
 3.29854E+00  2.06859E+00  0.00000E+00  0.00000E+00
 3.29854E+00  2.20494E+00  0.00000E+00  0.00000E+00
 3.29854E+00  2.34678E+00  0.00000E+00  0.00000E+00
 3.29854E+00  2.49386E+00  0.00000E+00  0.00000E+00
 3.29854E+00  2.64592E+00  0.00000E+00  0.00000E+00
 3.29854E+00  2.80269E+00  0.00000E+00  0.00000E+00
 3.29854E+00  2.96390E+00  0.00000E+00  0.00000E+00
 3.29854E+00  3.12927E+00  0.00000E+00  0.00000E+00
 3.29854E+00  3.29854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF0.35 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -6.44341E+01
 0.00000E+00  4.49223E-02 -7.96649E+01 -6.43230E+01
 0.00000E+00  8.98563E-02 -7.91238E+01 -6.40174E+01
 0.00000E+00  1.34832E-01 -7.82424E+01 -6.34579E+01
 0.00000E+00  1.79898E-01 -7.70477E+01 -6.27218E+01
 0.00000E+00  2.25125E-01 -7.55731E+01 -6.17602E+01
 0.00000E+00  2.70603E-01 -7.38542E+01 -6.06004E+01
 0.00000E+00  3.16442E-01 -7.19262E+01 -5.92921E+01
 0.00000E+00  3.62772E-01 -6.98216E+01 -5.77820E+01
 0.00000E+00  4.09746E-01 -6.75678E+01 -5.61733E+01
 0.00000E+00  4.57538E-01 -6.51868E+01 -5.44333E+01
 0.00000E+00  5.06344E-01 -6.26947E+01 -5.25654E+01
 0.00000E+00  5.56382E-01 -6.01025E+01 -5.06545E+01
 0.00000E+00  6.07894E-01 -5.74161E+01 -4.87620E+01
 0.00000E+00  6.61145E-01 -5.46379E+01 -4.69574E+01
 0.00000E+00  7.16423E-01 -5.17676E+01 -4.57613E+01
 0.00000E+00  7.74038E-01 -4.88027E+01 -4.42499E+01
 0.00000E+00  8.34318E-01 -4.57396E+01 -4.21664E+01
 0.00000E+00  8.97610E-01 -4.25747E+01 -3.97857E+01
 0.00000E+00  9.64269E-01 -3.93049E+01 -3.71513E+01
 0.00000E+00  1.03466E+00 -3.59293E+01 -3.42475E+01
 0.00000E+00  1.10914E+00 -3.24511E+01 -3.11645E+01
 0.00000E+00  1.18806E+00 -2.88779E+01 -2.79233E+01
 0.00000E+00  1.27175E+00 -2.52235E+01 -2.45178E+01
 0.00000E+00  1.36050E+00 -2.15076E+01 -2.09973E+01
 0.00000E+00  1.45457E+00 -1.77557E+01 -1.73992E+01
 0.00000E+00  1.55417E+00 -1.39960E+01 -1.37593E+01
 0.00000E+00  1.65944E+00 -1.02477E+01 -1.01039E+01
 0.00000E+00  1.77048E+00 -6.49429E+00 -6.41740E+00
 0.00000E+00  1.88731E+00 -2.75444E+00 -2.72463E+00
 0.00000E+00  2.00992E+00 -7.81562E-02 -7.43074E-02
 0.00000E+00  2.13822E+00  2.35636E-01  2.33131E-01
 0.00000E+00  2.27209E+00  4.85212E-02  4.72342E-02
 0.00000E+00  2.41137E+00  5.27842E-03  4.68241E-03
 0.00000E+00  2.55586E+00  3.89060E-04  7.67857E-06
 0.00000E+00  2.70535E+00  2.02912E-05 -2.38532E-04
 0.00000E+00  2.85960E+00  7.67221E-07 -1.76586E-04
 0.00000E+00  3.01838E+00  0.00000E+00 -1.23101E-04
 0.00000E+00  3.18144E+00  0.00000E+00 -8.64290E-05
 0.00000E+00  3.34854E+00  0.00000E+00  0.00000E+00

 4.49223E-02  0.00000E+00 -7.96649E+01 -6.43230E+01
 4.49223E-02  4.49223E-02 -7.94844E+01 -6.42038E+01
 4.49223E-02  8.98563E-02 -7.89487E+01 -6.38982E+01
 4.49223E-02  1.34832E-01 -7.80756E+01 -6.33764E+01
 4.49223E-02  1.79898E-01 -7.68917E+01 -6.25949E+01
 4.49223E-02  2.25125E-01 -7.54293E+01 -6.16610E+01
 4.49223E-02  2.70603E-01 -7.37235E+01 -6.05245E+01
 4.49223E-02  3.16442E-01 -7.18086E+01 -5.92105E+01
 4.49223E-02  3.62772E-01 -6.97166E+01 -5.77214E+01
 4.49223E-02  4.09746E-01 -6.74744E+01 -5.61151E+01
 4.49223E-02  4.57538E-01 -6.51040E+01 -5.43459E+01
 4.49223E-02  5.06344E-01 -6.26213E+01 -5.25361E+01
 4.49223E-02  5.56382E-01 -6.00373E+01 -5.06320E+01
 4.49223E-02  6.07894E-01 -5.73582E+01 -4.87622E+01
 4.49223E-02  6.61145E-01 -5.45864E+01 -4.70020E+01
 4.49223E-02  7.16423E-01 -5.17217E+01 -4.57121E+01
 4.49223E-02  7.74038E-01 -4.87618E+01 -4.41990E+01
 4.49223E-02  8.34318E-01 -4.57032E+01 -4.21227E+01
 4.49223E-02  8.97610E-01 -4.25423E+01 -3.97651E+01
 4.49223E-02  9.64269E-01 -3.92761E+01 -3.71021E+01
 4.49223E-02  1.03466E+00 -3.59041E+01 -3.42329E+01
 4.49223E-02  1.10914E+00 -3.24290E+01 -3.11562E+01
 4.49223E-02  1.18806E+00 -2.88590E+01 -2.78914E+01
 4.49223E-02  1.27175E+00 -2.52075E+01 -2.45000E+01
 4.49223E-02  1.36050E+00 -2.14942E+01 -2.09812E+01
 4.49223E-02  1.45457E+00 -1.77448E+01 -1.73890E+01
 4.49223E-02  1.55417E+00 -1.39875E+01 -1.37496E+01
 4.49223E-02  1.65944E+00 -1.02414E+01 -1.00964E+01
 4.49223E-02  1.77048E+00 -6.49000E+00 -6.41253E+00
 4.49223E-02  1.88731E+00 -2.75212E+00 -2.72252E+00
 4.49223E-02  2.00992E+00 -7.75236E-02 -7.29627E-02
 4.49223E-02  2.13822E+00  2.35671E-01  2.33056E-01
 4.49223E-02  2.27209E+00  4.85170E-02  4.72801E-02
 4.49223E-02  2.41137E+00  5.27764E-03  4.68012E-03
 4.49223E-02  2.55586E+00  3.88995E-04  3.41296E-06
 4.49223E-02  2.70535E+00  2.02869E-05 -2.21390E-04
 4.49223E-02  2.85960E+00  7.65823E-07 -1.73760E-04
 4.49223E-02  3.01838E+00  0.00000E+00 -1.24160E-04
 4.49223E-02  3.18144E+00  0.00000E+00 -8.69961E-05
 4.49223E-02  3.34854E+00  0.00000E+00  0.00000E+00

 8.98563E-02  0.00000E+00 -7.91238E+01 -6.40174E+01
 8.98563E-02  4.49223E-02 -7.89487E+01 -6.38982E+01
 8.98563E-02  8.98563E-02 -7.84285E+01 -6.35756E+01
 8.98563E-02  1.34832E-01 -7.75799E+01 -6.30353E+01
 8.98563E-02  1.79898E-01 -7.64273E+01 -6.22995E+01
 8.98563E-02  2.25125E-01 -7.50009E+01 -6.13513E+01
 8.98563E-02  2.70603E-01 -7.33334E+01 -6.02190E+01
 8.98563E-02  3.16442E-01 -7.14571E+01 -5.89291E+01
 8.98563E-02  3.62772E-01 -6.94022E+01 -5.74761E+01
 8.98563E-02  4.09746E-01 -6.71946E+01 -5.58901E+01
 8.98563E-02  4.57538E-01 -6.48555E+01 -5.41647E+01
 8.98563E-02  5.06344E-01 -6.24008E+01 -5.23423E+01
 8.98563E-02  5.56382E-01 -5.98416E+01 -5.05188E+01
 8.98563E-02  6.07894E-01 -5.71842E+01 -4.86826E+01
 8.98563E-02  6.61145E-01 -5.44316E+01 -4.71200E+01
 8.98563E-02  7.16423E-01 -5.15838E+01 -4.55938E+01
 8.98563E-02  7.74038E-01 -4.86389E+01 -4.39912E+01
 8.98563E-02  8.34318E-01 -4.55937E+01 -4.19900E+01
 8.98563E-02  8.97610E-01 -4.24449E+01 -3.96641E+01
 8.98563E-02  9.64269E-01 -3.91898E+01 -3.70142E+01
 8.98563E-02  1.03466E+00 -3.58281E+01 -3.41316E+01
 8.98563E-02  1.10914E+00 -3.23629E+01 -3.10735E+01
 8.98563E-02  1.18806E+00 -2.88020E+01 -2.78413E+01
 8.98563E-02  1.27175E+00 -2.51591E+01 -2.44485E+01
 8.98563E-02  1.36050E+00 -2.14541E+01 -2.09403E+01
 8.98563E-02  1.45457E+00 -1.77123E+01 -1.73560E+01
 8.98563E-02  1.55417E+00 -1.39621E+01 -1.37265E+01
 8.98563E-02  1.65944E+00 -1.02226E+01 -1.00767E+01
 8.98563E-02  1.77048E+00 -6.47725E+00 -6.39946E+00
 8.98563E-02  1.88731E+00 -2.74533E+00 -2.71455E+00
 8.98563E-02  2.00992E+00 -7.57452E-02 -7.10871E-02
 8.98563E-02  2.13822E+00  2.35745E-01  2.33382E-01
 8.98563E-02  2.27209E+00  4.85004E-02  4.72055E-02
 8.98563E-02  2.41137E+00  5.27493E-03  4.67751E-03
 8.98563E-02  2.55586E+00  3.88774E-04  1.47321E-05
 8.98563E-02  2.70535E+00  2.02750E-05 -2.34172E-04
 8.98563E-02  2.85960E+00  7.65398E-07 -1.75707E-04
 8.98563E-02  3.01838E+00  0.00000E+00 -1.21887E-04
 8.98563E-02  3.18144E+00  0.00000E+00 -8.57414E-05
 8.98563E-02  3.34854E+00  0.00000E+00  0.00000E+00

 1.34832E-01  0.00000E+00 -7.82424E+01 -6.34579E+01
 1.34832E-01  4.49223E-02 -7.80756E+01 -6.33764E+01
 1.34832E-01  8.98563E-02 -7.75799E+01 -6.30353E+01
 1.34832E-01  1.34832E-01 -7.67697E+01 -6.24985E+01
 1.34832E-01  1.79898E-01 -7.56666E+01 -6.17865E+01
 1.34832E-01  2.25125E-01 -7.42973E+01 -6.08844E+01
 1.34832E-01  2.70603E-01 -7.26909E+01 -5.97690E+01
 1.34832E-01  3.16442E-01 -7.08765E+01 -5.84854E+01
 1.34832E-01  3.62772E-01 -6.88815E+01 -5.70448E+01
 1.34832E-01  4.09746E-01 -6.67301E+01 -5.54993E+01
 1.34832E-01  4.57538E-01 -6.44424E+01 -5.38218E+01
 1.34832E-01  5.06344E-01 -6.20337E+01 -5.21026E+01
 1.34832E-01  5.56382E-01 -5.95154E+01 -5.03219E+01
 1.34832E-01  6.07894E-01 -5.68941E+01 -4.86840E+01
 1.34832E-01  6.61145E-01 -5.41733E+01 -4.70950E+01
 1.34832E-01  7.16423E-01 -5.13537E+01 -4.54874E+01
 1.34832E-01  7.74038E-01 -4.84339E+01 -4.37250E+01
 1.34832E-01  8.34318E-01 -4.54111E+01 -4.17601E+01
 1.34832E-01  8.97610E-01 -4.22825E+01 -3.94637E+01
 1.34832E-01  9.64269E-01 -3.90460E+01 -3.68654E+01
 1.34832E-01  1.03466E+00 -3.57016E+01 -3.40214E+01
 1.34832E-01  1.10914E+00 -3.22526E+01 -3.09664E+01
 1.34832E-01  1.18806E+00 -2.87071E+01 -2.77365E+01
 1.34832E-01  1.27175E+00 -2.50787E+01 -2.43652E+01
 1.34832E-01  1.36050E+00 -2.13872E+01 -2.08741E+01
 1.34832E-01  1.45457E+00 -1.76583E+01 -1.72986E+01
 1.34832E-01  1.55417E+00 -1.39200E+01 -1.36802E+01
 1.34832E-01  1.65944E+00 -1.01914E+01 -1.00436E+01
 1.34832E-01  1.77048E+00 -6.45625E+00 -6.37805E+00
 1.34832E-01  1.88731E+00 -2.73428E+00 -2.70395E+00
 1.34832E-01  2.00992E+00 -7.29543E-02 -6.73131E-02
 1.34832E-01  2.13822E+00  2.35824E-01  2.33649E-01
 1.34832E-01  2.27209E+00  4.84674E-02  4.71958E-02
 1.34832E-01  2.41137E+00  5.26999E-03  4.66826E-03
 1.34832E-01  2.55586E+00  3.88379E-04  5.76544E-06
 1.34832E-01  2.70535E+00  2.02540E-05 -2.36619E-04
 1.34832E-01  2.85960E+00  7.64624E-07 -1.75671E-04
 1.34832E-01  3.01838E+00  0.00000E+00 -1.27787E-04
 1.34832E-01  3.18144E+00  0.00000E+00 -9.23482E-05
 1.34832E-01  3.34854E+00  0.00000E+00  0.00000E+00

 1.79898E-01  0.00000E+00 -7.70477E+01 -6.27218E+01
 1.79898E-01  4.49223E-02 -7.68917E+01 -6.25949E+01
 1.79898E-01  8.98563E-02 -7.64273E+01 -6.22995E+01
 1.79898E-01  1.34832E-01 -7.56666E+01 -6.17865E+01
 1.79898E-01  1.79898E-01 -7.46277E+01 -6.10426E+01
 1.79898E-01  2.25125E-01 -7.33327E+01 -6.01730E+01
 1.79898E-01  2.70603E-01 -7.18064E+01 -5.90822E+01
 1.79898E-01  3.16442E-01 -7.00737E+01 -5.78831E+01
 1.79898E-01  3.62772E-01 -6.81588E+01 -5.64837E+01
 1.79898E-01  4.09746E-01 -6.60832E+01 -5.49934E+01
 1.79898E-01  4.57538E-01 -6.38654E+01 -5.34092E+01
 1.79898E-01  5.06344E-01 -6.15200E+01 -5.17333E+01
 1.79898E-01  5.56382E-01 -5.90582E+01 -5.01610E+01
 1.79898E-01  6.07894E-01 -5.64872E+01 -4.85820E+01
 1.79898E-01  6.61145E-01 -5.38109E+01 -4.69590E+01
 1.79898E-01  7.16423E-01 -5.10308E+01 -4.52660E+01
 1.79898E-01  7.74038E-01 -4.81461E+01 -4.34693E+01
 1.79898E-01  8.34318E-01 -4.51547E+01 -4.14436E+01
 1.79898E-01  8.97610E-01 -4.20546E+01 -3.92149E+01
 1.79898E-01  9.64269E-01 -3.88443E+01 -3.66390E+01
 1.79898E-01  1.03466E+00 -3.55242E+01 -3.38268E+01
 1.79898E-01  1.10914E+00 -3.20981E+01 -3.07991E+01
 1.79898E-01  1.18806E+00 -2.85741E+01 -2.75993E+01
 1.79898E-01  1.27175E+00 -2.49659E+01 -2.42449E+01
 1.79898E-01  1.36050E+00 -2.12935E+01 -2.07766E+01
 1.79898E-01  1.45457E+00 -1.75825E+01 -1.72184E+01
 1.79898E-01  1.55417E+00 -1.38609E+01 -1.36185E+01
 1.79898E-01  1.65944E+00 -1.01477E+01 -9.99851E+00
 1.79898E-01  1.77048E+00 -6.42688E+00 -6.34658E+00
 1.79898E-01  1.88731E+00 -2.71884E+00 -2.68573E+00
 1.79898E-01  2.00992E+00 -6.90929E-02 -6.27850E-02
 1.79898E-01  2.13822E+00  2.35918E-01  2.34226E-01
 1.79898E-01  2.27209E+00  4.84191E-02  4.71018E-02
 1.79898E-01  2.41137E+00  5.26289E-03  4.64152E-03
 1.79898E-01  2.55586E+00  3.87815E-04  1.94250E-05
 1.79898E-01  2.70535E+00  2.02242E-05 -2.37728E-04
 1.79898E-01  2.85960E+00  7.63511E-07 -1.70251E-04
 1.79898E-01  3.01838E+00  0.00000E+00 -1.18033E-04
 1.79898E-01  3.18144E+00  0.00000E+00 -8.46726E-05
 1.79898E-01  3.34854E+00  0.00000E+00  0.00000E+00

 2.25125E-01  0.00000E+00 -7.55731E+01 -6.17602E+01
 2.25125E-01  4.49223E-02 -7.54293E+01 -6.16610E+01
 2.25125E-01  8.98563E-02 -7.50009E+01 -6.13513E+01
 2.25125E-01  1.34832E-01 -7.42973E+01 -6.08844E+01
 2.25125E-01  1.79898E-01 -7.33327E+01 -6.01730E+01
 2.25125E-01  2.25125E-01 -7.21246E+01 -5.93216E+01
 2.25125E-01  2.70603E-01 -7.06928E+01 -5.82629E+01
 2.25125E-01  3.16442E-01 -6.90578E+01 -5.70775E+01
 2.25125E-01  3.62772E-01 -6.72396E+01 -5.58004E+01
 2.25125E-01  4.09746E-01 -6.52568E+01 -5.43609E+01
 2.25125E-01  4.57538E-01 -6.31255E+01 -5.28599E+01
 2.25125E-01  5.06344E-01 -6.08595E+01 -5.13792E+01
 2.25125E-01  5.56382E-01 -5.84693E+01 -4.98879E+01
 2.25125E-01  6.07894E-01 -5.59623E+01 -4.83525E+01
 2.25125E-01  6.61145E-01 -5.33431E+01 -4.67564E+01
 2.25125E-01  7.16423E-01 -5.06138E+01 -4.49878E+01
 2.25125E-01  7.74038E-01 -4.77743E+01 -4.31039E+01
 2.25125E-01  8.34318E-01 -4.48237E+01 -4.10610E+01
 2.25125E-01  8.97610E-01 -4.17605E+01 -3.88455E+01
 2.25125E-01  9.64269E-01 -3.85840E+01 -3.63594E+01
 2.25125E-01  1.03466E+00 -3.52953E+01 -3.35826E+01
 2.25125E-01  1.10914E+00 -3.18986E+01 -3.05990E+01
 2.25125E-01  1.18806E+00 -2.84024E+01 -2.74251E+01
 2.25125E-01  1.27175E+00 -2.48204E+01 -2.40973E+01
 2.25125E-01  1.36050E+00 -2.11726E+01 -2.06505E+01
 2.25125E-01  1.45457E+00 -1.74847E+01 -1.71207E+01
 2.25125E-01  1.55417E+00 -1.37847E+01 -1.35433E+01
 2.25125E-01  1.65944E+00 -1.00912E+01 -9.94116E+00
 2.25125E-01  1.77048E+00 -6.38893E+00 -6.30679E+00
 2.25125E-01  1.88731E+00 -2.69889E+00 -2.66423E+00
 2.25125E-01  2.00992E+00 -6.40996E-02 -5.63671E-02
 2.25125E-01  2.13822E+00  2.36038E-01  2.34750E-01
 2.25125E-01  2.27209E+00  4.83564E-02  4.70832E-02
 2.25125E-01  2.41137E+00  5.25368E-03  4.64335E-03
 2.25125E-01  2.55586E+00  3.87082E-04  2.83401E-05
 2.25125E-01  2.70535E+00  2.01855E-05 -2.37880E-04
 2.25125E-01  2.85960E+00  7.62073E-07 -1.73642E-04
 2.25125E-01  3.01838E+00  0.00000E+00 -1.19609E-04
 2.25125E-01  3.18144E+00  0.00000E+00 -8.25277E-05
 2.25125E-01  3.34854E+00  0.00000E+00  0.00000E+00

 2.70603E-01  0.00000E+00 -7.38542E+01 -6.06004E+01
 2.70603E-01  4.49223E-02 -7.37235E+01 -6.05245E+01
 2.70603E-01  8.98563E-02 -7.33334E+01 -6.02190E+01
 2.70603E-01  1.34832E-01 -7.26909E+01 -5.97690E+01
 2.70603E-01  1.79898E-01 -7.18064E+01 -5.90822E+01
 2.70603E-01  2.25125E-01 -7.06928E+01 -5.82629E+01
 2.70603E-01  2.70603E-01 -6.93652E+01 -5.72947E+01
 2.70603E-01  3.16442E-01 -6.78391E+01 -5.61705E+01
 2.70603E-01  3.62772E-01 -6.61304E+01 -5.49663E+01
 2.70603E-01  4.09746E-01 -6.42541E+01 -5.36021E+01
 2.70603E-01  4.57538E-01 -6.22239E+01 -5.22937E+01
 2.70603E-01  5.06344E-01 -6.00517E+01 -5.09582E+01
 2.70603E-01  5.56382E-01 -5.77472E+01 -4.95402E+01
 2.70603E-01  6.07894E-01 -5.53176E+01 -4.80417E+01
 2.70603E-01  6.61145E-01 -5.27678E+01 -4.63872E+01
 2.70603E-01  7.16423E-01 -5.01006E+01 -4.46356E+01
 2.70603E-01  7.74038E-01 -4.73168E+01 -4.27284E+01
 2.70603E-01  8.34318E-01 -4.44163E+01 -4.06853E+01
 2.70603E-01  8.97610E-01 -4.13986E+01 -3.84220E+01
 2.70603E-01  9.64269E-01 -3.82639E+01 -3.59930E+01
 2.70603E-01  1.03466E+00 -3.50139E+01 -3.32950E+01
 2.70603E-01  1.10914E+00 -3.16535E+01 -3.03161E+01
 2.70603E-01  1.18806E+00 -2.81913E+01 -2.72024E+01
 2.70603E-01  1.27175E+00 -2.46415E+01 -2.39140E+01
 2.70603E-01  1.36050E+00 -2.10240E+01 -2.04907E+01
 2.70603E-01  1.45457E+00 -1.73645E+01 -1.70009E+01
 2.70603E-01  1.55417E+00 -1.36908E+01 -1.34464E+01
 2.70603E-01  1.65944E+00 -1.00217E+01 -9.86814E+00
 2.70603E-01  1.77048E+00 -6.34216E+00 -6.25805E+00
 2.70603E-01  1.88731E+00 -2.67425E+00 -2.63808E+00
 2.70603E-01  2.00992E+00 -5.79097E-02 -4.89898E-02
 2.70603E-01  2.13822E+00  2.36191E-01  2.35682E-01
 2.70603E-01  2.27209E+00  4.82798E-02  4.69954E-02
 2.70603E-01  2.41137E+00  5.24238E-03  4.60798E-03
 2.70603E-01  2.55586E+00  3.86182E-04  5.10177E-05
 2.70603E-01  2.70535E+00  2.01378E-05 -2.25459E-04
 2.70603E-01  2.85960E+00  7.60302E-07 -1.63105E-04
 2.70603E-01  3.01838E+00  0.00000E+00 -1.17199E-04
 2.70603E-01  3.18144E+00  0.00000E+00 -8.59491E-05
 2.70603E-01  3.34854E+00  0.00000E+00  0.00000E+00

 3.16442E-01  0.00000E+00 -7.19262E+01 -5.92921E+01
 3.16442E-01  4.49223E-02 -7.18086E+01 -5.92105E+01
 3.16442E-01  8.98563E-02 -7.14571E+01 -5.89291E+01
 3.16442E-01  1.34832E-01 -7.08765E+01 -5.84854E+01
 3.16442E-01  1.79898E-01 -7.00737E+01 -5.78831E+01
 3.16442E-01  2.25125E-01 -6.90578E+01 -5.70775E+01
 3.16442E-01  2.70603E-01 -6.78391E+01 -5.61705E+01
 3.16442E-01  3.16442E-01 -6.64287E+01 -5.51429E+01
 3.16442E-01  3.62772E-01 -6.48382E+01 -5.40191E+01
 3.16442E-01  4.09746E-01 -6.30789E+01 -5.28600E+01
 3.16442E-01  4.57538E-01 -6.11615E+01 -5.16866E+01
 3.16442E-01  5.06344E-01 -5.90957E+01 -5.04401E+01
 3.16442E-01  5.56382E-01 -5.68898E+01 -4.90494E+01
 3.16442E-01  6.07894E-01 -5.45503E+01 -4.75637E+01
 3.16442E-01  6.61145E-01 -5.20821E+01 -4.59512E+01
 3.16442E-01  7.16423E-01 -4.94883E+01 -4.41707E+01
 3.16442E-01  7.74038E-01 -4.67708E+01 -4.22883E+01
 3.16442E-01  8.34318E-01 -4.39302E+01 -4.01991E+01
 3.16442E-01  8.97610E-01 -4.09670E+01 -3.79720E+01
 3.16442E-01  9.64269E-01 -3.78822E+01 -3.55527E+01
 3.16442E-01  1.03466E+00 -3.46785E+01 -3.29160E+01
 3.16442E-01  1.10914E+00 -3.13613E+01 -3.00220E+01
 3.16442E-01  1.18806E+00 -2.79398E+01 -2.69426E+01
 3.16442E-01  1.27175E+00 -2.44282E+01 -2.36958E+01
 3.16442E-01  1.36050E+00 -2.08468E+01 -2.03155E+01
 3.16442E-01  1.45457E+00 -1.72210E+01 -1.68487E+01
 3.16442E-01  1.55417E+00 -1.35787E+01 -1.33330E+01
 3.16442E-01  1.65944E+00 -9.93864E+00 -9.78400E+00
 3.16442E-01  1.77048E+00 -6.28620E+00 -6.19851E+00
 3.16442E-01  1.88731E+00 -2.64470E+00 -2.60623E+00
 3.16442E-01  2.00992E+00 -5.04421E-02 -3.98067E-02
 3.16442E-01  2.13822E+00  2.36388E-01  2.36633E-01
 3.16442E-01  2.27209E+00  4.81896E-02  4.69936E-02
 3.16442E-01  2.41137E+00  5.22897E-03  4.58979E-03
 3.16442E-01  2.55586E+00  3.85110E-04  3.30028E-05
 3.16442E-01  2.70535E+00  2.00811E-05 -2.45254E-04
 3.16442E-01  2.85960E+00  7.58187E-07 -1.61491E-04
 3.16442E-01  3.01838E+00  0.00000E+00 -1.09894E-04
 3.16442E-01  3.18144E+00  0.00000E+00 -8.02837E-05
 3.16442E-01  3.34854E+00  0.00000E+00  0.00000E+00

 3.62772E-01  0.00000E+00 -6.98216E+01 -5.77820E+01
 3.62772E-01  4.49223E-02 -6.97166E+01 -5.77214E+01
 3.62772E-01  8.98563E-02 -6.94022E+01 -5.74761E+01
 3.62772E-01  1.34832E-01 -6.88815E+01 -5.70448E+01
 3.62772E-01  1.79898E-01 -6.81588E+01 -5.64837E+01
 3.62772E-01  2.25125E-01 -6.72396E+01 -5.58004E+01
 3.62772E-01  2.70603E-01 -6.61304E+01 -5.49663E+01
 3.62772E-01  3.16442E-01 -6.48382E+01 -5.40191E+01
 3.62772E-01  3.62772E-01 -6.33706E+01 -5.30499E+01
 3.62772E-01  4.09746E-01 -6.17352E+01 -5.20446E+01
 3.62772E-01  4.57538E-01 -5.99394E+01 -5.09669E+01
 3.62772E-01  5.06344E-01 -5.79903E+01 -4.97585E+01
 3.62772E-01  5.56382E-01 -5.58942E+01 -4.84313E+01
 3.62772E-01  6.07894E-01 -5.36567E+01 -4.69664E+01
 3.62772E-01  6.61145E-01 -5.12819E+01 -4.53801E+01
 3.62772E-01  7.16423E-01 -4.87731E+01 -4.36441E+01
 3.62772E-01  7.74038E-01 -4.61327E+01 -4.17582E+01
 3.62772E-01  8.34318E-01 -4.33620E+01 -3.96856E+01
 3.62772E-01  8.97610E-01 -4.04626E+01 -3.74654E+01
 3.62772E-01  9.64269E-01 -3.74364E+01 -3.50453E+01
 3.62772E-01  1.03466E+00 -3.42869E+01 -3.24617E+01
 3.62772E-01  1.10914E+00 -3.10202E+01 -2.96583E+01
 3.62772E-01  1.18806E+00 -2.76461E+01 -2.66295E+01
 3.62772E-01  1.27175E+00 -2.41792E+01 -2.34262E+01
 3.62772E-01  1.36050E+00 -2.06398E+01 -2.01030E+01
 3.62772E-01  1.45457E+00 -1.70533E+01 -1.66811E+01
 3.62772E-01  1.55417E+00 -1.34475E+01 -1.31965E+01
 3.62772E-01  1.65944E+00 -9.84134E+00 -9.68417E+00
 3.62772E-01  1.77048E+00 -6.22057E+00 -6.13194E+00
 3.62772E-01  1.88731E+00 -2.60994E+00 -2.56864E+00
 3.62772E-01  2.00992E+00 -4.15944E-02 -2.82869E-02
 3.62772E-01  2.13822E+00  2.36641E-01  2.37904E-01
 3.62772E-01  2.27209E+00  4.80863E-02  4.70284E-02
 3.62772E-01  2.41137E+00  5.21344E-03  4.57428E-03
 3.62772E-01  2.55586E+00  3.83864E-04  4.01781E-05
 3.62772E-01  2.70535E+00  2.00150E-05 -2.39394E-04
 3.62772E-01  2.85960E+00  7.55723E-07 -1.60669E-04
 3.62772E-01  3.01838E+00  0.00000E+00 -1.10023E-04
 3.62772E-01  3.18144E+00  0.00000E+00 -7.91250E-05
 3.62772E-01  3.34854E+00  0.00000E+00  0.00000E+00

 4.09746E-01  0.00000E+00 -6.75678E+01 -5.61733E+01
 4.09746E-01  4.49223E-02 -6.74744E+01 -5.61151E+01
 4.09746E-01  8.98563E-02 -6.71946E+01 -5.58901E+01
 4.09746E-01  1.34832E-01 -6.67301E+01 -5.54993E+01
 4.09746E-01  1.79898E-01 -6.60832E+01 -5.49934E+01
 4.09746E-01  2.25125E-01 -6.52568E+01 -5.43609E+01
 4.09746E-01  2.70603E-01 -6.42541E+01 -5.36021E+01
 4.09746E-01  3.16442E-01 -6.30789E+01 -5.28600E+01
 4.09746E-01  3.62772E-01 -6.17352E+01 -5.20446E+01
 4.09746E-01  4.09746E-01 -6.02270E+01 -5.11437E+01
 4.09746E-01  4.57538E-01 -5.85585E+01 -5.01394E+01
 4.09746E-01  5.06344E-01 -5.67340E+01 -4.89733E+01
 4.09746E-01  5.56382E-01 -5.47574E+01 -4.76969E+01
 4.09746E-01  6.07894E-01 -5.26324E+01 -4.62861E+01
 4.09746E-01  6.61145E-01 -5.03622E+01 -4.47286E+01
 4.09746E-01  7.16423E-01 -4.79498E+01 -4.29996E+01
 4.09746E-01  7.74038E-01 -4.53974E+01 -4.11378E+01
 4.09746E-01  8.34318E-01 -4.27072E+01 -3.91189E+01
 4.09746E-01  8.97610E-01 -3.98814E+01 -3.68966E+01
 4.09746E-01  9.64269E-01 -3.69229E+01 -3.45465E+01
 4.09746E-01  1.03466E+00 -3.38360E+01 -3.19594E+01
 4.09746E-01  1.10914E+00 -3.06275E+01 -2.92348E+01
 4.09746E-01  1.18806E+00 -2.73080E+01 -2.62698E+01
 4.09746E-01  1.27175E+00 -2.38925E+01 -2.31347E+01
 4.09746E-01  1.36050E+00 -2.04014E+01 -1.98544E+01
 4.09746E-01  1.45457E+00 -1.68601E+01 -1.64785E+01
 4.09746E-01  1.55417E+00 -1.32963E+01 -1.30381E+01
 4.09746E-01  1.65944E+00 -9.72895E+00 -9.56760E+00
 4.09746E-01  1.77048E+00 -6.14461E+00 -6.05192E+00
 4.09746E-01  1.88731E+00 -2.56957E+00 -2.52409E+00
 4.09746E-01  2.00992E+00 -3.12358E-02 -1.57953E-02
 4.09746E-01  2.13822E+00  2.36963E-01  2.39233E-01
 4.09746E-01  2.27209E+00  4.79701E-02  4.70660E-02
 4.09746E-01  2.41137E+00  5.19572E-03  4.54745E-03
 4.09746E-01  2.55586E+00  3.82436E-04  3.92626E-05
 4.09746E-01  2.70535E+00  1.99392E-05 -2.37051E-04
 4.09746E-01  2.85960E+00  7.52892E-07 -1.61500E-04
 4.09746E-01  3.01838E+00  0.00000E+00 -1.09133E-04
 4.09746E-01  3.18144E+00  0.00000E+00 -7.75886E-05
 4.09746E-01  3.34854E+00  0.00000E+00  0.00000E+00

 4.57538E-01  0.00000E+00 -6.51868E+01 -5.44333E+01
 4.57538E-01  4.49223E-02 -6.51040E+01 -5.43459E+01
 4.57538E-01  8.98563E-02 -6.48555E+01 -5.41647E+01
 4.57538E-01  1.34832E-01 -6.44424E+01 -5.38218E+01
 4.57538E-01  1.79898E-01 -6.38654E+01 -5.34092E+01
 4.57538E-01  2.25125E-01 -6.31255E+01 -5.28599E+01
 4.57538E-01  2.70603E-01 -6.22239E+01 -5.22937E+01
 4.57538E-01  3.16442E-01 -6.11615E+01 -5.16866E+01
 4.57538E-01  3.62772E-01 -5.99394E+01 -5.09669E+01
 4.57538E-01  4.09746E-01 -5.85585E+01 -5.01394E+01
 4.57538E-01  4.57538E-01 -5.70201E+01 -4.91529E+01
 4.57538E-01  5.06344E-01 -5.53253E+01 -4.80886E+01
 4.57538E-01  5.56382E-01 -5.34755E+01 -4.68178E+01
 4.57538E-01  6.07894E-01 -5.14722E+01 -4.54495E+01
 4.57538E-01  6.61145E-01 -4.93171E+01 -4.39378E+01
 4.57538E-01  7.16423E-01 -4.70120E+01 -4.22524E+01
 4.57538E-01  7.74038E-01 -4.45589E+01 -4.04253E+01
 4.57538E-01  8.34318E-01 -4.19601E+01 -3.84262E+01
 4.57538E-01  8.97610E-01 -3.92183E+01 -3.62623E+01
 4.57538E-01  9.64269E-01 -3.63371E+01 -3.39432E+01
 4.57538E-01  1.03466E+00 -3.33217E+01 -3.14569E+01
 4.57538E-01  1.10914E+00 -3.01799E+01 -2.87571E+01
 4.57538E-01  1.18806E+00 -2.69227E+01 -2.58634E+01
 4.57538E-01  1.27175E+00 -2.35656E+01 -2.27952E+01
 4.57538E-01  1.36050E+00 -2.01294E+01 -1.95750E+01
 4.57538E-01  1.45457E+00 -1.66395E+01 -1.62480E+01
 4.57538E-01  1.55417E+00 -1.31234E+01 -1.28645E+01
 4.57538E-01  1.65944E+00 -9.60033E+00 -9.43503E+00
 4.57538E-01  1.77048E+00 -6.05748E+00 -5.95974E+00
 4.57538E-01  1.88731E+00 -2.52310E+00 -2.47465E+00
 4.57538E-01  2.00992E+00 -1.92009E-02 -5.71282E-04
 4.57538E-01  2.13822E+00  2.37371E-01  2.41277E-01
 4.57538E-01  2.27209E+00  4.78414E-02  4.72934E-02
 4.57538E-01  2.41137E+00  5.17575E-03  4.52463E-03
 4.57538E-01  2.55586E+00  3.80819E-04  2.99761E-05
 4.57538E-01  2.70535E+00  1.98530E-05 -2.22864E-04
 4.57538E-01  2.85960E+00  7.49670E-07 -1.56552E-04
 4.57538E-01  3.01838E+00  0.00000E+00 -1.06850E-04
 4.57538E-01  3.18144E+00  0.00000E+00 -7.40611E-05
 4.57538E-01  3.34854E+00  0.00000E+00  0.00000E+00

 5.06344E-01  0.00000E+00 -6.26947E+01 -5.25654E+01
 5.06344E-01  4.49223E-02 -6.26213E+01 -5.25361E+01
 5.06344E-01  8.98563E-02 -6.24008E+01 -5.23423E+01
 5.06344E-01  1.34832E-01 -6.20337E+01 -5.21026E+01
 5.06344E-01  1.79898E-01 -6.15200E+01 -5.17333E+01
 5.06344E-01  2.25125E-01 -6.08595E+01 -5.13792E+01
 5.06344E-01  2.70603E-01 -6.00517E+01 -5.09582E+01
 5.06344E-01  3.16442E-01 -5.90957E+01 -5.04401E+01
 5.06344E-01  3.62772E-01 -5.79903E+01 -4.97585E+01
 5.06344E-01  4.09746E-01 -5.67340E+01 -4.89733E+01
 5.06344E-01  4.57538E-01 -5.53253E+01 -4.80886E+01
 5.06344E-01  5.06344E-01 -5.37626E+01 -4.70152E+01
 5.06344E-01  5.56382E-01 -5.20446E+01 -4.58309E+01
 5.06344E-01  6.07894E-01 -5.01705E+01 -4.45120E+01
 5.06344E-01  6.61145E-01 -4.81397E+01 -4.30282E+01
 5.06344E-01  7.16423E-01 -4.59524E+01 -4.13860E+01
 5.06344E-01  7.74038E-01 -4.36098E+01 -3.96315E+01
 5.06344E-01  8.34318E-01 -4.11136E+01 -3.76597E+01
 5.06344E-01  8.97610E-01 -3.84667E+01 -3.55737E+01
 5.06344E-01  9.64269E-01 -3.56732E+01 -3.32903E+01
 5.06344E-01  1.03466E+00 -3.27391E+01 -3.08210E+01
 5.06344E-01  1.10914E+00 -2.96728E+01 -2.82009E+01
 5.06344E-01  1.18806E+00 -2.64863E+01 -2.53973E+01
 5.06344E-01  1.27175E+00 -2.31954E+01 -2.24147E+01
 5.06344E-01  1.36050E+00 -1.98212E+01 -1.92542E+01
 5.06344E-01  1.45457E+00 -1.63893E+01 -1.59992E+01
 5.06344E-01  1.55417E+00 -1.29272E+01 -1.26597E+01
 5.06344E-01  1.65944E+00 -9.45406E+00 -9.28121E+00
 5.06344E-01  1.77048E+00 -5.95814E+00 -5.85628E+00
 5.06344E-01  1.88731E+00 -2.46990E+00 -2.41737E+00
 5.06344E-01  2.00992E+00 -5.28148E-03  1.58551E-02
 5.06344E-01  2.13822E+00  2.37888E-01  2.43543E-01
 5.06344E-01  2.27209E+00  4.77004E-02  4.73613E-02
 5.06344E-01  2.41137E+00  5.15342E-03  4.53727E-03
 5.06344E-01  2.55586E+00  3.79000E-04  4.41248E-05
 5.06344E-01  2.70535E+00  1.97559E-05 -2.51486E-04
 5.06344E-01  2.85960E+00  7.46033E-07 -1.61752E-04
 5.06344E-01  3.01838E+00  0.00000E+00 -1.04316E-04
 5.06344E-01  3.18144E+00  0.00000E+00 -7.29937E-05
 5.06344E-01  3.34854E+00  0.00000E+00  0.00000E+00

 5.56382E-01  0.00000E+00 -6.01025E+01 -5.06545E+01
 5.56382E-01  4.49223E-02 -6.00373E+01 -5.06320E+01
 5.56382E-01  8.98563E-02 -5.98416E+01 -5.05188E+01
 5.56382E-01  1.34832E-01 -5.95154E+01 -5.03219E+01
 5.56382E-01  1.79898E-01 -5.90582E+01 -5.01610E+01
 5.56382E-01  2.25125E-01 -5.84693E+01 -4.98879E+01
 5.56382E-01  2.70603E-01 -5.77472E+01 -4.95402E+01
 5.56382E-01  3.16442E-01 -5.68898E+01 -4.90494E+01
 5.56382E-01  3.62772E-01 -5.58942E+01 -4.84313E+01
 5.56382E-01  4.09746E-01 -5.47574E+01 -4.76969E+01
 5.56382E-01  4.57538E-01 -5.34755E+01 -4.68178E+01
 5.56382E-01  5.06344E-01 -5.20446E+01 -4.58309E+01
 5.56382E-01  5.56382E-01 -5.04611E+01 -4.46876E+01
 5.56382E-01  6.07894E-01 -4.87212E+01 -4.33974E+01
 5.56382E-01  6.61145E-01 -4.68224E+01 -4.19992E+01
 5.56382E-01  7.16423E-01 -4.47626E+01 -4.04396E+01
 5.56382E-01  7.74038E-01 -4.25413E+01 -3.86859E+01
 5.56382E-01  8.34318E-01 -4.01592E+01 -3.68450E+01
 5.56382E-01  8.97610E-01 -3.76187E+01 -3.47753E+01
 5.56382E-01  9.64269E-01 -3.49241E+01 -3.25908E+01
 5.56382E-01  1.03466E+00 -3.20818E+01 -3.01842E+01
 5.56382E-01  1.10914E+00 -2.91009E+01 -2.75878E+01
 5.56382E-01  1.18806E+00 -2.59941E+01 -2.48640E+01
 5.56382E-01  1.27175E+00 -2.27778E+01 -2.19609E+01
 5.56382E-01  1.36050E+00 -1.94734E+01 -1.88718E+01
 5.56382E-01  1.45457E+00 -1.61067E+01 -1.57014E+01
 5.56382E-01  1.55417E+00 -1.27052E+01 -1.24264E+01
 5.56382E-01  1.65944E+00 -9.28834E+00 -9.11138E+00
 5.56382E-01  1.77048E+00 -5.84529E+00 -5.74013E+00
 5.56382E-01  1.88731E+00 -2.40918E+00 -2.35232E+00
 5.56382E-01  2.00992E+00  1.07824E-02  3.55818E-02
 5.56382E-01  2.13822E+00  2.38538E-01  2.45674E-01
 5.56382E-01  2.27209E+00  4.75476E-02  4.80550E-02
 5.56382E-01  2.41137E+00  5.12863E-03  4.54963E-03
 5.56382E-01  2.55586E+00  3.76968E-04 -1.60283E-05
 5.56382E-01  2.70535E+00  1.96469E-05 -2.01619E-04
 5.56382E-01  2.85960E+00  7.41943E-07 -1.59512E-04
 5.56382E-01  3.01838E+00  0.00000E+00 -1.13333E-04
 5.56382E-01  3.18144E+00  0.00000E+00 -7.51709E-05
 5.56382E-01  3.34854E+00  0.00000E+00  0.00000E+00

 6.07894E-01  0.00000E+00 -5.74161E+01 -4.87620E+01
 6.07894E-01  4.49223E-02 -5.73582E+01 -4.87622E+01
 6.07894E-01  8.98563E-02 -5.71842E+01 -4.86826E+01
 6.07894E-01  1.34832E-01 -5.68941E+01 -4.86840E+01
 6.07894E-01  1.79898E-01 -5.64872E+01 -4.85820E+01
 6.07894E-01  2.25125E-01 -5.59623E+01 -4.83525E+01
 6.07894E-01  2.70603E-01 -5.53176E+01 -4.80417E+01
 6.07894E-01  3.16442E-01 -5.45503E+01 -4.75637E+01
 6.07894E-01  3.62772E-01 -5.36567E+01 -4.69664E+01
 6.07894E-01  4.09746E-01 -5.26324E+01 -4.62861E+01
 6.07894E-01  4.57538E-01 -5.14722E+01 -4.54495E+01
 6.07894E-01  5.06344E-01 -5.01705E+01 -4.45120E+01
 6.07894E-01  5.56382E-01 -4.87212E+01 -4.33974E+01
 6.07894E-01  6.07894E-01 -4.71187E+01 -4.22146E+01
 6.07894E-01  6.61145E-01 -4.53575E+01 -4.08471E+01
 6.07894E-01  7.16423E-01 -4.34333E+01 -3.93634E+01
 6.07894E-01  7.74038E-01 -4.13434E+01 -3.76878E+01
 6.07894E-01  8.34318E-01 -3.90868E+01 -3.58996E+01
 6.07894E-01  8.97610E-01 -3.66647E+01 -3.39031E+01
 6.07894E-01  9.64269E-01 -3.40809E+01 -3.17834E+01
 6.07894E-01  1.03466E+00 -3.13419E+01 -2.94280E+01
 6.07894E-01  1.10914E+00 -2.84574E+01 -2.69550E+01
 6.07894E-01  1.18806E+00 -2.54403E+01 -2.42917E+01
 6.07894E-01  1.27175E+00 -2.23078E+01 -2.14618E+01
 6.07894E-01  1.36050E+00 -1.90818E+01 -1.84897E+01
 6.07894E-01  1.45457E+00 -1.57883E+01 -1.53787E+01
 6.07894E-01  1.55417E+00 -1.24548E+01 -1.21676E+01
 6.07894E-01  1.65944E+00 -9.10099E+00 -8.91641E+00
 6.07894E-01  1.77048E+00 -5.71733E+00 -5.60612E+00
 6.07894E-01  1.88731E+00 -2.33997E+00 -2.27616E+00
 6.07894E-01  2.00992E+00  2.93128E-02  5.83410E-02
 6.07894E-01  2.13822E+00  2.39356E-01  2.49438E-01
 6.07894E-01  2.27209E+00  4.73836E-02  4.87846E-02
 6.07894E-01  2.41137E+00  5.10123E-03  4.65459E-03
 6.07894E-01  2.55586E+00  3.74703E-04 -1.74032E-05
 6.07894E-01  2.70535E+00  1.95250E-05 -2.04615E-04
 6.07894E-01  2.85960E+00  7.37359E-07 -1.61205E-04
 6.07894E-01  3.01838E+00  0.00000E+00 -1.04927E-04
 6.07894E-01  3.18144E+00  0.00000E+00 -6.60293E-05
 6.07894E-01  3.34854E+00  0.00000E+00  0.00000E+00

 6.61145E-01  0.00000E+00 -5.46379E+01 -4.69574E+01
 6.61145E-01  4.49223E-02 -5.45864E+01 -4.70020E+01
 6.61145E-01  8.98563E-02 -5.44316E+01 -4.71200E+01
 6.61145E-01  1.34832E-01 -5.41733E+01 -4.70950E+01
 6.61145E-01  1.79898E-01 -5.38109E+01 -4.69590E+01
 6.61145E-01  2.25125E-01 -5.33431E+01 -4.67564E+01
 6.61145E-01  2.70603E-01 -5.27678E+01 -4.63872E+01
 6.61145E-01  3.16442E-01 -5.20821E+01 -4.59512E+01
 6.61145E-01  3.62772E-01 -5.12819E+01 -4.53801E+01
 6.61145E-01  4.09746E-01 -5.03622E+01 -4.47286E+01
 6.61145E-01  4.57538E-01 -4.93171E+01 -4.39378E+01
 6.61145E-01  5.06344E-01 -4.81397E+01 -4.30282E+01
 6.61145E-01  5.56382E-01 -4.68224E+01 -4.19992E+01
 6.61145E-01  6.07894E-01 -4.53575E+01 -4.08471E+01
 6.61145E-01  6.61145E-01 -4.37374E+01 -3.95475E+01
 6.61145E-01  7.16423E-01 -4.19552E+01 -3.81340E+01
 6.61145E-01  7.74038E-01 -4.00056E+01 -3.65472E+01
 6.61145E-01  8.34318E-01 -3.78854E+01 -3.48016E+01
 6.61145E-01  8.97610E-01 -3.55938E+01 -3.29158E+01
 6.61145E-01  9.64269E-01 -3.31335E+01 -3.08934E+01
 6.61145E-01  1.03466E+00 -3.05104E+01 -2.86315E+01
 6.61145E-01  1.10914E+00 -2.77340E+01 -2.62208E+01
 6.61145E-01  1.18806E+00 -2.48178E+01 -2.36342E+01
 6.61145E-01  1.27175E+00 -2.17796E+01 -2.08761E+01
 6.61145E-01  1.36050E+00 -1.86415E+01 -1.80304E+01
 6.61145E-01  1.45457E+00 -1.54299E+01 -1.49992E+01
 6.61145E-01  1.55417E+00 -1.21725E+01 -1.18768E+01
 6.61145E-01  1.65944E+00 -8.88934E+00 -8.69730E+00
 6.61145E-01  1.77048E+00 -5.57231E+00 -5.45462E+00
 6.61145E-01  1.88731E+00 -2.26110E+00 -2.19440E+00
 6.61145E-01  2.00992E+00  5.07063E-02  8.45338E-02
 6.61145E-01  2.13822E+00  2.40382E-01  2.52943E-01
 6.61145E-01  2.27209E+00  4.72092E-02  4.99368E-02
 6.61145E-01  2.41137E+00  5.07107E-03  4.73268E-03
 6.61145E-01  2.55586E+00  3.72188E-04 -9.88431E-05
 6.61145E-01  2.70535E+00  1.93891E-05 -1.58056E-04
 6.61145E-01  2.85960E+00  7.32233E-07 -1.64602E-04
 6.61145E-01  3.01838E+00  0.00000E+00 -1.12819E-04
 6.61145E-01  3.18144E+00  0.00000E+00 -6.38445E-05
 6.61145E-01  3.34854E+00  0.00000E+00  0.00000E+00

 7.16423E-01  0.00000E+00 -5.17676E+01 -4.57613E+01
 7.16423E-01  4.49223E-02 -5.17217E+01 -4.57121E+01
 7.16423E-01  8.98563E-02 -5.15838E+01 -4.55938E+01
 7.16423E-01  1.34832E-01 -5.13537E+01 -4.54874E+01
 7.16423E-01  1.79898E-01 -5.10308E+01 -4.52660E+01
 7.16423E-01  2.25125E-01 -5.06138E+01 -4.49878E+01
 7.16423E-01  2.70603E-01 -5.01006E+01 -4.46356E+01
 7.16423E-01  3.16442E-01 -4.94883E+01 -4.41707E+01
 7.16423E-01  3.62772E-01 -4.87731E+01 -4.36441E+01
 7.16423E-01  4.09746E-01 -4.79498E+01 -4.29996E+01
 7.16423E-01  4.57538E-01 -4.70120E+01 -4.22524E+01
 7.16423E-01  5.06344E-01 -4.59524E+01 -4.13860E+01
 7.16423E-01  5.56382E-01 -4.47626E+01 -4.04396E+01
 7.16423E-01  6.07894E-01 -4.34333E+01 -3.93634E+01
 7.16423E-01  6.61145E-01 -4.19552E+01 -3.81340E+01
 7.16423E-01  7.16423E-01 -4.03191E+01 -3.67662E+01
 7.16423E-01  7.74038E-01 -3.85170E+01 -3.52936E+01
 7.16423E-01  8.34318E-01 -3.65430E+01 -3.36466E+01
 7.16423E-01  8.97610E-01 -3.43938E+01 -3.18518E+01
 7.16423E-01  9.64269E-01 -3.20700E+01 -2.98568E+01
 7.16423E-01  1.03466E+00 -2.95760E+01 -2.77298E+01
 7.16423E-01  1.10914E+00 -2.69210E+01 -2.53969E+01
 7.16423E-01  1.18806E+00 -2.41182E+01 -2.29124E+01
 7.16423E-01  1.27175E+00 -2.11858E+01 -2.03011E+01
 7.16423E-01  1.36050E+00 -1.81463E+01 -1.74830E+01
 7.16423E-01  1.45457E+00 -1.50264E+01 -1.45821E+01
 7.16423E-01  1.55417E+00 -1.18543E+01 -1.15446E+01
 7.16423E-01  1.65944E+00 -8.65020E+00 -8.45212E+00
 7.16423E-01  1.77048E+00 -5.40790E+00 -5.28325E+00
 7.16423E-01  1.88731E+00 -2.17114E+00 -2.09712E+00
 7.16423E-01  2.00992E+00  7.54471E-02  1.13564E-01
 7.16423E-01  2.13822E+00  2.41667E-01  2.58095E-01
 7.16423E-01  2.27209E+00  4.70256E-02  5.08970E-02
 7.16423E-01  2.41137E+00  5.03798E-03  5.13511E-03
 7.16423E-01  2.55586E+00  3.69399E-04  1.21388E-05
 7.16423E-01  2.70535E+00  1.92375E-05 -2.05963E-04
 7.16423E-01  2.85960E+00  7.26504E-07 -1.59191E-04
 7.16423E-01  3.01838E+00  0.00000E+00 -1.04277E-04
 7.16423E-01  3.18144E+00  0.00000E+00 -6.66560E-05
 7.16423E-01  3.34854E+00  0.00000E+00  0.00000E+00

 7.74038E-01  0.00000E+00 -4.88027E+01 -4.42499E+01
 7.74038E-01  4.49223E-02 -4.87618E+01 -4.41990E+01
 7.74038E-01  8.98563E-02 -4.86389E+01 -4.39912E+01
 7.74038E-01  1.34832E-01 -4.84339E+01 -4.37250E+01
 7.74038E-01  1.79898E-01 -4.81461E+01 -4.34693E+01
 7.74038E-01  2.25125E-01 -4.77743E+01 -4.31039E+01
 7.74038E-01  2.70603E-01 -4.73168E+01 -4.27284E+01
 7.74038E-01  3.16442E-01 -4.67708E+01 -4.22883E+01
 7.74038E-01  3.62772E-01 -4.61327E+01 -4.17582E+01
 7.74038E-01  4.09746E-01 -4.53974E+01 -4.11378E+01
 7.74038E-01  4.57538E-01 -4.45589E+01 -4.04253E+01
 7.74038E-01  5.06344E-01 -4.36098E+01 -3.96315E+01
 7.74038E-01  5.56382E-01 -4.25413E+01 -3.86859E+01
 7.74038E-01  6.07894E-01 -4.13434E+01 -3.76878E+01
 7.74038E-01  6.61145E-01 -4.00056E+01 -3.65472E+01
 7.74038E-01  7.16423E-01 -3.85170E+01 -3.52936E+01
 7.74038E-01  7.74038E-01 -3.68672E+01 -3.38840E+01
 7.74038E-01  8.34318E-01 -3.50474E+01 -3.23368E+01
 7.74038E-01  8.97610E-01 -3.30515E+01 -3.06228E+01
 7.74038E-01  9.64269E-01 -3.08771E+01 -2.87539E+01
 7.74038E-01  1.03466E+00 -2.85264E+01 -2.67225E+01
 7.74038E-01  1.10914E+00 -2.60070E+01 -2.45166E+01
 7.74038E-01  1.18806E+00 -2.33315E+01 -2.21327E+01
 7.74038E-01  1.27175E+00 -2.05179E+01 -1.95976E+01
 7.74038E-01  1.36050E+00 -1.75891E+01 -1.69260E+01
 7.74038E-01  1.45457E+00 -1.45720E+01 -1.41037E+01
 7.74038E-01  1.55417E+00 -1.14953E+01 -1.11753E+01
 7.74038E-01  1.65944E+00 -8.37976E+00 -8.16348E+00
 7.74038E-01  1.77048E+00 -5.22127E+00 -5.08583E+00
 7.74038E-01  1.88731E+00 -2.06838E+00 -1.98757E+00
 7.74038E-01  2.00992E+00  1.04125E-01  1.49271E-01
 7.74038E-01  2.13822E+00  2.43276E-01  2.63233E-01
 7.74038E-01  2.27209E+00  4.68346E-02  5.27976E-02
 7.74038E-01  2.41137E+00  5.00177E-03  5.49991E-03
 7.74038E-01  2.55586E+00  3.66310E-04 -3.49126E-05
 7.74038E-01  2.70535E+00  1.90688E-05 -1.72789E-04
 7.74038E-01  2.85960E+00  7.20103E-07 -1.65476E-04
 7.74038E-01  3.01838E+00  0.00000E+00 -1.11209E-04
 7.74038E-01  3.18144E+00  0.00000E+00 -6.46365E-05
 7.74038E-01  3.34854E+00  0.00000E+00  0.00000E+00

 8.34318E-01  0.00000E+00 -4.57396E+01 -4.21664E+01
 8.34318E-01  4.49223E-02 -4.57032E+01 -4.21227E+01
 8.34318E-01  8.98563E-02 -4.55937E+01 -4.19900E+01
 8.34318E-01  1.34832E-01 -4.54111E+01 -4.17601E+01
 8.34318E-01  1.79898E-01 -4.51547E+01 -4.14436E+01
 8.34318E-01  2.25125E-01 -4.48237E+01 -4.10610E+01
 8.34318E-01  2.70603E-01 -4.44163E+01 -4.06853E+01
 8.34318E-01  3.16442E-01 -4.39302E+01 -4.01991E+01
 8.34318E-01  3.62772E-01 -4.33620E+01 -3.96856E+01
 8.34318E-01  4.09746E-01 -4.27072E+01 -3.91189E+01
 8.34318E-01  4.57538E-01 -4.19601E+01 -3.84262E+01
 8.34318E-01  5.06344E-01 -4.11136E+01 -3.76597E+01
 8.34318E-01  5.56382E-01 -4.01592E+01 -3.68450E+01
 8.34318E-01  6.07894E-01 -3.90868E+01 -3.58996E+01
 8.34318E-01  6.61145E-01 -3.78854E+01 -3.48016E+01
 8.34318E-01  7.16423E-01 -3.65430E+01 -3.36466E+01
 8.34318E-01  7.74038E-01 -3.50474E+01 -3.23368E+01
 8.34318E-01  8.34318E-01 -3.33874E+01 -3.09113E+01
 8.34318E-01  8.97610E-01 -3.15538E+01 -2.92859E+01
 8.34318E-01  9.64269E-01 -2.95409E+01 -2.75053E+01
 8.34318E-01  1.03466E+00 -2.73476E+01 -2.56175E+01
 8.34318E-01  1.10914E+00 -2.49790E+01 -2.35106E+01
 8.34318E-01  1.18806E+00 -2.24459E+01 -2.12453E+01
 8.34318E-01  1.27175E+00 -1.97658E+01 -1.88205E+01
 8.34318E-01  1.36050E+00 -1.69612E+01 -1.62701E+01
 8.34318E-01  1.45457E+00 -1.40596E+01 -1.35503E+01
 8.34318E-01  1.55417E+00 -1.10898E+01 -1.07574E+01
 8.34318E-01  1.65944E+00 -8.07353E+00 -7.85399E+00
 8.34318E-01  1.77048E+00 -5.00912E+00 -4.86719E+00
 8.34318E-01  1.88731E+00 -1.95075E+00 -1.86158E+00
 8.34318E-01  2.00992E+00  1.37452E-01  1.88277E-01
 8.34318E-01  2.13822E+00  2.45291E-01  2.69527E-01
 8.34318E-01  2.27209E+00  4.66390E-02  5.46738E-02
 8.34318E-01  2.41137E+00  4.96228E-03  6.19255E-03
 8.34318E-01  2.55586E+00  3.62893E-04  6.93389E-05
 8.34318E-01  2.70535E+00  1.88810E-05 -2.17569E-04
 8.34318E-01  2.85960E+00  7.12950E-07 -1.61347E-04
 8.34318E-01  3.01838E+00  0.00000E+00 -1.05969E-04
 8.34318E-01  3.18144E+00  0.00000E+00 -6.89192E-05
 8.34318E-01  3.34854E+00  0.00000E+00  0.00000E+00

 8.97610E-01  0.00000E+00 -4.25747E+01 -3.97857E+01
 8.97610E-01  4.49223E-02 -4.25423E+01 -3.97651E+01
 8.97610E-01  8.98563E-02 -4.24449E+01 -3.96641E+01
 8.97610E-01  1.34832E-01 -4.22825E+01 -3.94637E+01
 8.97610E-01  1.79898E-01 -4.20546E+01 -3.92149E+01
 8.97610E-01  2.25125E-01 -4.17605E+01 -3.88455E+01
 8.97610E-01  2.70603E-01 -4.13986E+01 -3.84220E+01
 8.97610E-01  3.16442E-01 -4.09670E+01 -3.79720E+01
 8.97610E-01  3.62772E-01 -4.04626E+01 -3.74654E+01
 8.97610E-01  4.09746E-01 -3.98814E+01 -3.68966E+01
 8.97610E-01  4.57538E-01 -3.92183E+01 -3.62623E+01
 8.97610E-01  5.06344E-01 -3.84667E+01 -3.55737E+01
 8.97610E-01  5.56382E-01 -3.76187E+01 -3.47753E+01
 8.97610E-01  6.07894E-01 -3.66647E+01 -3.39031E+01
 8.97610E-01  6.61145E-01 -3.55938E+01 -3.29158E+01
 8.97610E-01  7.16423E-01 -3.43938E+01 -3.18518E+01
 8.97610E-01  7.74038E-01 -3.30515E+01 -3.06228E+01
 8.97610E-01  8.34318E-01 -3.15538E+01 -2.92859E+01
 8.97610E-01  8.97610E-01 -2.98889E+01 -2.77965E+01
 8.97610E-01  9.64269E-01 -2.80476E+01 -2.61969E+01
 8.97610E-01  1.03466E+00 -2.60251E+01 -2.43758E+01
 8.97610E-01  1.10914E+00 -2.38226E+01 -2.24228E+01
 8.97610E-01  1.18806E+00 -2.14484E+01 -2.02761E+01
 8.97610E-01  1.27175E+00 -1.89178E+01 -1.79666E+01
 8.97610E-01  1.36050E+00 -1.62529E+01 -1.55350E+01
 8.97610E-01  1.45457E+00 -1.34810E+01 -1.29611E+01
 8.97610E-01  1.55417E+00 -1.06311E+01 -1.02834E+01
 8.97610E-01  1.65944E+00 -7.72625E+00 -7.48582E+00
 8.97610E-01  1.77048E+00 -4.76751E+00 -4.61336E+00
 8.97610E-01  1.88731E+00 -1.81584E+00 -1.71770E+00
 8.97610E-01  2.00992E+00  1.76289E-01  2.32475E-01
 8.97610E-01  2.13822E+00  2.47812E-01  2.78213E-01
 8.97610E-01  2.27209E+00  4.64427E-02  5.80942E-02
 8.97610E-01  2.41137E+00  4.91935E-03  7.02005E-03
 8.97610E-01  2.55586E+00  3.59119E-04  1.16170E-04
 8.97610E-01  2.70535E+00  1.86719E-05 -1.75472E-04
 8.97610E-01  2.85960E+00  7.04957E-07 -1.71586E-04
 8.97610E-01  3.01838E+00  0.00000E+00 -1.15835E-04
 8.97610E-01  3.18144E+00  0.00000E+00 -6.85018E-05
 8.97610E-01  3.34854E+00  0.00000E+00  0.00000E+00

 9.64269E-01  0.00000E+00 -3.93049E+01 -3.71513E+01
 9.64269E-01  4.49223E-02 -3.92761E+01 -3.71021E+01
 9.64269E-01  8.98563E-02 -3.91898E+01 -3.70142E+01
 9.64269E-01  1.34832E-01 -3.90460E+01 -3.68654E+01
 9.64269E-01  1.79898E-01 -3.88443E+01 -3.66390E+01
 9.64269E-01  2.25125E-01 -3.85840E+01 -3.63594E+01
 9.64269E-01  2.70603E-01 -3.82639E+01 -3.59930E+01
 9.64269E-01  3.16442E-01 -3.78822E+01 -3.55527E+01
 9.64269E-01  3.62772E-01 -3.74364E+01 -3.50453E+01
 9.64269E-01  4.09746E-01 -3.69229E+01 -3.45465E+01
 9.64269E-01  4.57538E-01 -3.63371E+01 -3.39432E+01
 9.64269E-01  5.06344E-01 -3.56732E+01 -3.32903E+01
 9.64269E-01  5.56382E-01 -3.49241E+01 -3.25908E+01
 9.64269E-01  6.07894E-01 -3.40809E+01 -3.17834E+01
 9.64269E-01  6.61145E-01 -3.31335E+01 -3.08934E+01
 9.64269E-01  7.16423E-01 -3.20700E+01 -2.98568E+01
 9.64269E-01  7.74038E-01 -3.08771E+01 -2.87539E+01
 9.64269E-01  8.34318E-01 -2.95409E+01 -2.75053E+01
 9.64269E-01  8.97610E-01 -2.80476E+01 -2.61969E+01
 9.64269E-01  9.64269E-01 -2.63851E+01 -2.46697E+01
 9.64269E-01  1.03466E+00 -2.45445E+01 -2.30149E+01
 9.64269E-01  1.10914E+00 -2.25229E+01 -2.12105E+01
 9.64269E-01  1.18806E+00 -2.03243E+01 -1.91780E+01
 9.64269E-01  1.27175E+00 -1.79608E+01 -1.70420E+01
 9.64269E-01  1.36050E+00 -1.54528E+01 -1.47233E+01
 9.64269E-01  1.45457E+00 -1.28265E+01 -1.22790E+01
 9.64269E-01  1.55417E+00 -1.01116E+01 -9.72726E+00
 9.64269E-01  1.65944E+00 -7.33179E+00 -7.07350E+00
 9.64269E-01  1.77048E+00 -4.49189E+00 -4.32770E+00
 9.64269E-01  1.88731E+00 -1.66076E+00 -1.55669E+00
 9.64269E-01  2.00992E+00  2.21664E-01  2.87031E-01
 9.64269E-01  2.13822E+00  2.50965E-01  2.85767E-01
 9.64269E-01  2.27209E+00  4.62509E-02  6.15231E-02
 9.64269E-01  2.41137E+00  4.87288E-03  8.92678E-03
 9.64269E-01  2.55586E+00  3.54956E-04  5.21613E-04
 9.64269E-01  2.70535E+00  1.84394E-05 -2.83990E-04
 9.64269E-01  2.85960E+00  6.96024E-07 -1.59721E-04
 9.64269E-01  3.01838E+00  0.00000E+00 -1.05184E-04
 9.64269E-01  3.18144E+00  0.00000E+00 -8.51812E-05
 9.64269E-01  3.34854E+00  0.00000E+00  0.00000E+00

 1.03466E+00  0.00000E+00 -3.59293E+01 -3.42475E+01
 1.03466E+00  4.49223E-02 -3.59041E+01 -3.42329E+01
 1.03466E+00  8.98563E-02 -3.58281E+01 -3.41316E+01
 1.03466E+00  1.34832E-01 -3.57016E+01 -3.40214E+01
 1.03466E+00  1.79898E-01 -3.55242E+01 -3.38268E+01
 1.03466E+00  2.25125E-01 -3.52953E+01 -3.35826E+01
 1.03466E+00  2.70603E-01 -3.50139E+01 -3.32950E+01
 1.03466E+00  3.16442E-01 -3.46785E+01 -3.29160E+01
 1.03466E+00  3.62772E-01 -3.42869E+01 -3.24617E+01
 1.03466E+00  4.09746E-01 -3.38360E+01 -3.19594E+01
 1.03466E+00  4.57538E-01 -3.33217E+01 -3.14569E+01
 1.03466E+00  5.06344E-01 -3.27391E+01 -3.08210E+01
 1.03466E+00  5.56382E-01 -3.20818E+01 -3.01842E+01
 1.03466E+00  6.07894E-01 -3.13419E+01 -2.94280E+01
 1.03466E+00  6.61145E-01 -3.05104E+01 -2.86315E+01
 1.03466E+00  7.16423E-01 -2.95760E+01 -2.77298E+01
 1.03466E+00  7.74038E-01 -2.85264E+01 -2.67225E+01
 1.03466E+00  8.34318E-01 -2.73476E+01 -2.56175E+01
 1.03466E+00  8.97610E-01 -2.60251E+01 -2.43758E+01
 1.03466E+00  9.64269E-01 -2.45445E+01 -2.30149E+01
 1.03466E+00  1.03466E+00 -2.28940E+01 -2.14941E+01
 1.03466E+00  1.10914E+00 -2.10657E+01 -1.98020E+01
 1.03466E+00  1.18806E+00 -1.90586E+01 -1.79822E+01
 1.03466E+00  1.27175E+00 -1.68805E+01 -1.59694E+01
 1.03466E+00  1.36050E+00 -1.45479E+01 -1.38041E+01
 1.03466E+00  1.45457E+00 -1.20854E+01 -1.15344E+01
 1.03466E+00  1.55417E+00 -9.52217E+00 -9.13554E+00
 1.03466E+00  1.65944E+00 -6.88311E+00 -6.60736E+00
 1.03466E+00  1.77048E+00 -4.17698E+00 -4.00000E+00
 1.03466E+00  1.88731E+00 -1.48218E+00 -1.36294E+00
 1.03466E+00  2.00992E+00  2.74794E-01  3.50128E-01
 1.03466E+00  2.13822E+00  2.54901E-01  2.97918E-01
 1.03466E+00  2.27209E+00  4.60709E-02  6.52114E-02
 1.03466E+00  2.41137E+00  4.82283E-03  1.08068E-02
 1.03466E+00  2.55586E+00  3.50373E-04  1.04254E-03
 1.03466E+00  2.70535E+00  1.81809E-05 -3.80891E-04
 1.03466E+00  2.85960E+00  6.86041E-07 -1.45686E-04
 1.03466E+00  3.01838E+00  0.00000E+00 -9.02891E-05
 1.03466E+00  3.18144E+00  0.00000E+00 -1.01277E-04
 1.03466E+00  3.34854E+00  0.00000E+00  0.00000E+00

 1.10914E+00  0.00000E+00 -3.24511E+01 -3.11645E+01
 1.10914E+00  4.49223E-02 -3.24290E+01 -3.11562E+01
 1.10914E+00  8.98563E-02 -3.23629E+01 -3.10735E+01
 1.10914E+00  1.34832E-01 -3.22526E+01 -3.09664E+01
 1.10914E+00  1.79898E-01 -3.20981E+01 -3.07991E+01
 1.10914E+00  2.25125E-01 -3.18986E+01 -3.05990E+01
 1.10914E+00  2.70603E-01 -3.16535E+01 -3.03161E+01
 1.10914E+00  3.16442E-01 -3.13613E+01 -3.00220E+01
 1.10914E+00  3.62772E-01 -3.10202E+01 -2.96583E+01
 1.10914E+00  4.09746E-01 -3.06275E+01 -2.92348E+01
 1.10914E+00  4.57538E-01 -3.01799E+01 -2.87571E+01
 1.10914E+00  5.06344E-01 -2.96728E+01 -2.82009E+01
 1.10914E+00  5.56382E-01 -2.91009E+01 -2.75878E+01
 1.10914E+00  6.07894E-01 -2.84574E+01 -2.69550E+01
 1.10914E+00  6.61145E-01 -2.77340E+01 -2.62208E+01
 1.10914E+00  7.16423E-01 -2.69210E+01 -2.53969E+01
 1.10914E+00  7.74038E-01 -2.60070E+01 -2.45166E+01
 1.10914E+00  8.34318E-01 -2.49790E+01 -2.35106E+01
 1.10914E+00  8.97610E-01 -2.38226E+01 -2.24228E+01
 1.10914E+00  9.64269E-01 -2.25229E+01 -2.12105E+01
 1.10914E+00  1.03466E+00 -2.10657E+01 -1.98020E+01
 1.10914E+00  1.10914E+00 -1.94392E+01 -1.82941E+01
 1.10914E+00  1.18806E+00 -1.76375E+01 -1.66009E+01
 1.10914E+00  1.27175E+00 -1.56620E+01 -1.47818E+01
 1.10914E+00  1.36050E+00 -1.35243E+01 -1.28032E+01
 1.10914E+00  1.45457E+00 -1.12454E+01 -1.06805E+01
 1.10914E+00  1.55417E+00 -8.85279E+00 -8.42822E+00
 1.10914E+00  1.65944E+00 -6.37213E+00 -6.05767E+00
 1.10914E+00  1.77048E+00 -3.81675E+00 -3.61429E+00
 1.10914E+00  1.88731E+00 -1.27626E+00 -1.14016E+00
 1.10914E+00  2.00992E+00  3.37104E-01  4.22206E-01
 1.10914E+00  2.13822E+00  2.59803E-01  3.10384E-01
 1.10914E+00  2.27209E+00  4.59120E-02  7.14270E-02
 1.10914E+00  2.41137E+00  4.76927E-03  1.35700E-02
 1.10914E+00  2.55586E+00  3.45340E-04  1.77009E-03
 1.10914E+00  2.70535E+00  1.78940E-05 -2.64931E-04
 1.10914E+00  2.85960E+00  6.74890E-07 -1.61282E-04
 1.10914E+00  3.01838E+00  0.00000E+00 -1.04050E-04
 1.10914E+00  3.18144E+00  0.00000E+00 -1.01039E-04
 1.10914E+00  3.34854E+00  0.00000E+00  0.00000E+00

 1.18806E+00  0.00000E+00 -2.88779E+01 -2.79233E+01
 1.18806E+00  4.49223E-02 -2.88590E+01 -2.78914E+01
 1.18806E+00  8.98563E-02 -2.88020E+01 -2.78413E+01
 1.18806E+00  1.34832E-01 -2.87071E+01 -2.77365E+01
 1.18806E+00  1.79898E-01 -2.85741E+01 -2.75993E+01
 1.18806E+00  2.25125E-01 -2.84024E+01 -2.74251E+01
 1.18806E+00  2.70603E-01 -2.81913E+01 -2.72024E+01
 1.18806E+00  3.16442E-01 -2.79398E+01 -2.69426E+01
 1.18806E+00  3.62772E-01 -2.76461E+01 -2.66295E+01
 1.18806E+00  4.09746E-01 -2.73080E+01 -2.62698E+01
 1.18806E+00  4.57538E-01 -2.69227E+01 -2.58634E+01
 1.18806E+00  5.06344E-01 -2.64863E+01 -2.53973E+01
 1.18806E+00  5.56382E-01 -2.59941E+01 -2.48640E+01
 1.18806E+00  6.07894E-01 -2.54403E+01 -2.42917E+01
 1.18806E+00  6.61145E-01 -2.48178E+01 -2.36342E+01
 1.18806E+00  7.16423E-01 -2.41182E+01 -2.29124E+01
 1.18806E+00  7.74038E-01 -2.33315E+01 -2.21327E+01
 1.18806E+00  8.34318E-01 -2.24459E+01 -2.12453E+01
 1.18806E+00  8.97610E-01 -2.14484E+01 -2.02761E+01
 1.18806E+00  9.64269E-01 -2.03243E+01 -1.91780E+01
 1.18806E+00  1.03466E+00 -1.90586E+01 -1.79822E+01
 1.18806E+00  1.10914E+00 -1.76375E+01 -1.66009E+01
 1.18806E+00  1.18806E+00 -1.60500E+01 -1.51139E+01
 1.18806E+00  1.27175E+00 -1.42919E+01 -1.34743E+01
 1.18806E+00  1.36050E+00 -1.23679E+01 -1.16514E+01
 1.18806E+00  1.45457E+00 -1.02933E+01 -9.70757E+00
 1.18806E+00  1.55417E+00 -8.09211E+00 -7.65921E+00
 1.18806E+00  1.65944E+00 -5.78973E+00 -5.45838E+00
 1.18806E+00  1.77048E+00 -3.40433E+00 -3.19149E+00
 1.18806E+00  1.88731E+00 -1.03863E+00 -8.91818E-01
 1.18806E+00  2.00992E+00  4.10224E-01  5.09881E-01
 1.18806E+00  2.13822E+00  2.65886E-01  3.21960E-01
 1.18806E+00  2.27209E+00  4.57860E-02  7.73015E-02
 1.18806E+00  2.41137E+00  4.71232E-03  1.72985E-02
 1.18806E+00  2.55586E+00  3.39827E-04  3.12840E-03
 1.18806E+00  2.70535E+00  1.75758E-05 -3.50772E-05
 1.18806E+00  2.85960E+00  6.62439E-07 -1.60143E-04
 1.18806E+00  3.01838E+00  0.00000E+00 -1.19083E-04
 1.18806E+00  3.18144E+00  0.00000E+00 -1.04517E-04
 1.18806E+00  3.34854E+00  0.00000E+00  0.00000E+00

 1.27175E+00  0.00000E+00 -2.52235E+01 -2.45178E+01
 1.27175E+00  4.49223E-02 -2.52075E+01 -2.45000E+01
 1.27175E+00  8.98563E-02 -2.51591E+01 -2.44485E+01
 1.27175E+00  1.34832E-01 -2.50787E+01 -2.43652E+01
 1.27175E+00  1.79898E-01 -2.49659E+01 -2.42449E+01
 1.27175E+00  2.25125E-01 -2.48204E+01 -2.40973E+01
 1.27175E+00  2.70603E-01 -2.46415E+01 -2.39140E+01
 1.27175E+00  3.16442E-01 -2.44282E+01 -2.36958E+01
 1.27175E+00  3.62772E-01 -2.41792E+01 -2.34262E+01
 1.27175E+00  4.09746E-01 -2.38925E+01 -2.31347E+01
 1.27175E+00  4.57538E-01 -2.35656E+01 -2.27952E+01
 1.27175E+00  5.06344E-01 -2.31954E+01 -2.24147E+01
 1.27175E+00  5.56382E-01 -2.27778E+01 -2.19609E+01
 1.27175E+00  6.07894E-01 -2.23078E+01 -2.14618E+01
 1.27175E+00  6.61145E-01 -2.17796E+01 -2.08761E+01
 1.27175E+00  7.16423E-01 -2.11858E+01 -2.03011E+01
 1.27175E+00  7.74038E-01 -2.05179E+01 -1.95976E+01
 1.27175E+00  8.34318E-01 -1.97658E+01 -1.88205E+01
 1.27175E+00  8.97610E-01 -1.89178E+01 -1.79666E+01
 1.27175E+00  9.64269E-01 -1.79608E+01 -1.70420E+01
 1.27175E+00  1.03466E+00 -1.68805E+01 -1.59694E+01
 1.27175E+00  1.10914E+00 -1.56620E+01 -1.47818E+01
 1.27175E+00  1.18806E+00 -1.42919E+01 -1.34743E+01
 1.27175E+00  1.27175E+00 -1.27607E+01 -1.19898E+01
 1.27175E+00  1.36050E+00 -1.10661E+01 -1.04141E+01
 1.27175E+00  1.45457E+00 -9.21579E+00 -8.66618E+00
 1.27175E+00  1.55417E+00 -7.22793E+00 -6.78498E+00
 1.27175E+00  1.65944E+00 -5.12579E+00 -4.80958E+00
 1.27175E+00  1.77048E+00 -2.93203E+00 -2.70918E+00
 1.27175E+00  1.88731E+00 -7.64383E-01 -6.07489E-01
 1.27175E+00  2.00992E+00  4.95978E-01  5.99250E-01
 1.27175E+00  2.13822E+00  2.73391E-01  3.39190E-01
 1.27175E+00  2.27209E+00  4.57061E-02  8.27602E-02
 1.27175E+00  2.41137E+00  4.65218E-03  2.12710E-02
 1.27175E+00  2.55586E+00  3.33802E-04  5.20150E-03
 1.27175E+00  2.70535E+00  1.72233E-05  3.88079E-04
 1.27175E+00  2.85960E+00  6.48544E-07 -1.96590E-04
 1.27175E+00  3.01838E+00  0.00000E+00 -1.58176E-04
 1.27175E+00  3.18144E+00  0.00000E+00 -9.50802E-05
 1.27175E+00  3.34854E+00  0.00000E+00  0.00000E+00

 1.36050E+00  0.00000E+00 -2.15076E+01 -2.09973E+01
 1.36050E+00  4.49223E-02 -2.14942E+01 -2.09812E+01
 1.36050E+00  8.98563E-02 -2.14541E+01 -2.09403E+01
 1.36050E+00  1.34832E-01 -2.13872E+01 -2.08741E+01
 1.36050E+00  1.79898E-01 -2.12935E+01 -2.07766E+01
 1.36050E+00  2.25125E-01 -2.11726E+01 -2.06505E+01
 1.36050E+00  2.70603E-01 -2.10240E+01 -2.04907E+01
 1.36050E+00  3.16442E-01 -2.08468E+01 -2.03155E+01
 1.36050E+00  3.62772E-01 -2.06398E+01 -2.01030E+01
 1.36050E+00  4.09746E-01 -2.04014E+01 -1.98544E+01
 1.36050E+00  4.57538E-01 -2.01294E+01 -1.95750E+01
 1.36050E+00  5.06344E-01 -1.98212E+01 -1.92542E+01
 1.36050E+00  5.56382E-01 -1.94734E+01 -1.88718E+01
 1.36050E+00  6.07894E-01 -1.90818E+01 -1.84897E+01
 1.36050E+00  6.61145E-01 -1.86415E+01 -1.80304E+01
 1.36050E+00  7.16423E-01 -1.81463E+01 -1.74830E+01
 1.36050E+00  7.74038E-01 -1.75891E+01 -1.69260E+01
 1.36050E+00  8.34318E-01 -1.69612E+01 -1.62701E+01
 1.36050E+00  8.97610E-01 -1.62529E+01 -1.55350E+01
 1.36050E+00  9.64269E-01 -1.54528E+01 -1.47233E+01
 1.36050E+00  1.03466E+00 -1.45479E+01 -1.38041E+01
 1.36050E+00  1.10914E+00 -1.35243E+01 -1.28032E+01
 1.36050E+00  1.18806E+00 -1.23679E+01 -1.16514E+01
 1.36050E+00  1.27175E+00 -1.10661E+01 -1.04141E+01
 1.36050E+00  1.36050E+00 -9.61059E+00 -9.00993E+00
 1.36050E+00  1.45457E+00 -8.00122E+00 -7.48084E+00
 1.36050E+00  1.55417E+00 -6.24801E+00 -5.82233E+00
 1.36050E+00  1.65944E+00 -4.36946E+00 -4.02504E+00
 1.36050E+00  1.77048E+00 -2.39139E+00 -2.12813E+00
 1.36050E+00  1.88731E+00 -4.48146E-01 -2.63453E-01
 1.36050E+00  2.00992E+00  5.96328E-01  7.19031E-01
 1.36050E+00  2.13822E+00  2.82570E-01  3.54235E-01
 1.36050E+00  2.27209E+00  4.56853E-02  9.05559E-02
 1.36050E+00  2.41137E+00  4.58888E-03  2.67740E-02
 1.36050E+00  2.55586E+00  3.27218E-04  7.63446E-03
 1.36050E+00  2.70535E+00  1.68324E-05  1.09076E-03
 1.36050E+00  2.85960E+00  6.33012E-07 -7.07358E-05
 1.36050E+00  3.01838E+00  0.00000E+00 -1.66397E-04
 1.36050E+00  3.18144E+00  0.00000E+00 -1.10674E-04
 1.36050E+00  3.34854E+00  0.00000E+00  0.00000E+00

 1.45457E+00  0.00000E+00 -1.77557E+01 -1.73992E+01
 1.45457E+00  4.49223E-02 -1.77448E+01 -1.73890E+01
 1.45457E+00  8.98563E-02 -1.77123E+01 -1.73560E+01
 1.45457E+00  1.34832E-01 -1.76583E+01 -1.72986E+01
 1.45457E+00  1.79898E-01 -1.75825E+01 -1.72184E+01
 1.45457E+00  2.25125E-01 -1.74847E+01 -1.71207E+01
 1.45457E+00  2.70603E-01 -1.73645E+01 -1.70009E+01
 1.45457E+00  3.16442E-01 -1.72210E+01 -1.68487E+01
 1.45457E+00  3.62772E-01 -1.70533E+01 -1.66811E+01
 1.45457E+00  4.09746E-01 -1.68601E+01 -1.64785E+01
 1.45457E+00  4.57538E-01 -1.66395E+01 -1.62480E+01
 1.45457E+00  5.06344E-01 -1.63893E+01 -1.59992E+01
 1.45457E+00  5.56382E-01 -1.61067E+01 -1.57014E+01
 1.45457E+00  6.07894E-01 -1.57883E+01 -1.53787E+01
 1.45457E+00  6.61145E-01 -1.54299E+01 -1.49992E+01
 1.45457E+00  7.16423E-01 -1.50264E+01 -1.45821E+01
 1.45457E+00  7.74038E-01 -1.45720E+01 -1.41037E+01
 1.45457E+00  8.34318E-01 -1.40596E+01 -1.35503E+01
 1.45457E+00  8.97610E-01 -1.34810E+01 -1.29611E+01
 1.45457E+00  9.64269E-01 -1.28265E+01 -1.22790E+01
 1.45457E+00  1.03466E+00 -1.20854E+01 -1.15344E+01
 1.45457E+00  1.10914E+00 -1.12454E+01 -1.06805E+01
 1.45457E+00  1.18806E+00 -1.02933E+01 -9.70757E+00
 1.45457E+00  1.27175E+00 -9.21579E+00 -8.66618E+00
 1.45457E+00  1.36050E+00 -8.00122E+00 -7.48084E+00
 1.45457E+00  1.45457E+00 -6.64281E+00 -6.14863E+00
 1.45457E+00  1.55417E+00 -5.14196E+00 -4.72615E+00
 1.45457E+00  1.65944E+00 -3.50994E+00 -3.15007E+00
 1.45457E+00  1.77048E+00 -1.77355E+00 -1.51529E+00
 1.45457E+00  1.88731E+00 -8.43125E-02  1.08246E-01
 1.45457E+00  2.00992E+00  7.13188E-01  8.50125E-01
 1.45457E+00  2.13822E+00  2.93630E-01  3.76811E-01
 1.45457E+00  2.27209E+00  4.57283E-02  1.01213E-01
 1.45457E+00  2.41137E+00  4.52163E-03  3.50417E-02
 1.45457E+00  2.55586E+00  3.19967E-04  1.18800E-02
 1.45457E+00  2.70535E+00  1.63961E-05  2.25115E-03
 1.45457E+00  2.85960E+00  6.15537E-07  9.82245E-06
 1.45457E+00  3.01838E+00  0.00000E+00 -2.09385E-04
 1.45457E+00  3.18144E+00  0.00000E+00 -9.50097E-05
 1.45457E+00  3.34854E+00  0.00000E+00  0.00000E+00

 1.55417E+00  0.00000E+00 -1.39960E+01 -1.37593E+01
 1.55417E+00  4.49223E-02 -1.39875E+01 -1.37496E+01
 1.55417E+00  8.98563E-02 -1.39621E+01 -1.37265E+01
 1.55417E+00  1.34832E-01 -1.39200E+01 -1.36802E+01
 1.55417E+00  1.79898E-01 -1.38609E+01 -1.36185E+01
 1.55417E+00  2.25125E-01 -1.37847E+01 -1.35433E+01
 1.55417E+00  2.70603E-01 -1.36908E+01 -1.34464E+01
 1.55417E+00  3.16442E-01 -1.35787E+01 -1.33330E+01
 1.55417E+00  3.62772E-01 -1.34475E+01 -1.31965E+01
 1.55417E+00  4.09746E-01 -1.32963E+01 -1.30381E+01
 1.55417E+00  4.57538E-01 -1.31234E+01 -1.28645E+01
 1.55417E+00  5.06344E-01 -1.29272E+01 -1.26597E+01
 1.55417E+00  5.56382E-01 -1.27052E+01 -1.24264E+01
 1.55417E+00  6.07894E-01 -1.24548E+01 -1.21676E+01
 1.55417E+00  6.61145E-01 -1.21725E+01 -1.18768E+01
 1.55417E+00  7.16423E-01 -1.18543E+01 -1.15446E+01
 1.55417E+00  7.74038E-01 -1.14953E+01 -1.11753E+01
 1.55417E+00  8.34318E-01 -1.10898E+01 -1.07574E+01
 1.55417E+00  8.97610E-01 -1.06311E+01 -1.02834E+01
 1.55417E+00  9.64269E-01 -1.01116E+01 -9.72726E+00
 1.55417E+00  1.03466E+00 -9.52217E+00 -9.13554E+00
 1.55417E+00  1.10914E+00 -8.85279E+00 -8.42822E+00
 1.55417E+00  1.18806E+00 -8.09211E+00 -7.65921E+00
 1.55417E+00  1.27175E+00 -7.22793E+00 -6.78498E+00
 1.55417E+00  1.36050E+00 -6.24801E+00 -5.82233E+00
 1.55417E+00  1.45457E+00 -5.14196E+00 -4.72615E+00
 1.55417E+00  1.55417E+00 -3.90430E+00 -3.53076E+00
 1.55417E+00  1.65944E+00 -2.53854E+00 -2.19690E+00
 1.55417E+00  1.77048E+00 -1.07039E+00 -7.97664E-01
 1.55417E+00  1.88731E+00  3.31971E-01  5.40959E-01
 1.55417E+00  2.00992E+00  8.47716E-01  9.99906E-01
 1.55417E+00  2.13822E+00  3.06535E-01  4.11373E-01
 1.55417E+00  2.27209E+00  4.58058E-02  1.06918E-01
 1.55417E+00  2.41137E+00  4.44644E-03  3.96250E-02
 1.55417E+00  2.55586E+00  3.11723E-04  1.65804E-02
 1.55417E+00  2.70535E+00  1.58961E-05  4.54694E-03
 1.55417E+00  2.85960E+00  5.95395E-07  2.15644E-04
 1.55417E+00  3.01838E+00  0.00000E+00 -3.05117E-04
 1.55417E+00  3.18144E+00  0.00000E+00 -5.05813E-05
 1.55417E+00  3.34854E+00  0.00000E+00  0.00000E+00

 1.65944E+00  0.00000E+00 -1.02477E+01 -1.01039E+01
 1.65944E+00  4.49223E-02 -1.02414E+01 -1.00964E+01
 1.65944E+00  8.98563E-02 -1.02226E+01 -1.00767E+01
 1.65944E+00  1.34832E-01 -1.01914E+01 -1.00436E+01
 1.65944E+00  1.79898E-01 -1.01477E+01 -9.99851E+00
 1.65944E+00  2.25125E-01 -1.00912E+01 -9.94116E+00
 1.65944E+00  2.70603E-01 -1.00217E+01 -9.86814E+00
 1.65944E+00  3.16442E-01 -9.93864E+00 -9.78400E+00
 1.65944E+00  3.62772E-01 -9.84134E+00 -9.68417E+00
 1.65944E+00  4.09746E-01 -9.72895E+00 -9.56760E+00
 1.65944E+00  4.57538E-01 -9.60033E+00 -9.43503E+00
 1.65944E+00  5.06344E-01 -9.45406E+00 -9.28121E+00
 1.65944E+00  5.56382E-01 -9.28834E+00 -9.11138E+00
 1.65944E+00  6.07894E-01 -9.10099E+00 -8.91641E+00
 1.65944E+00  6.61145E-01 -8.88934E+00 -8.69730E+00
 1.65944E+00  7.16423E-01 -8.65020E+00 -8.45212E+00
 1.65944E+00  7.74038E-01 -8.37976E+00 -8.16348E+00
 1.65944E+00  8.34318E-01 -8.07353E+00 -7.85399E+00
 1.65944E+00  8.97610E-01 -7.72625E+00 -7.48582E+00
 1.65944E+00  9.64269E-01 -7.33179E+00 -7.07350E+00
 1.65944E+00  1.03466E+00 -6.88311E+00 -6.60736E+00
 1.65944E+00  1.10914E+00 -6.37213E+00 -6.05767E+00
 1.65944E+00  1.18806E+00 -5.78973E+00 -5.45838E+00
 1.65944E+00  1.27175E+00 -5.12579E+00 -4.80958E+00
 1.65944E+00  1.36050E+00 -4.36946E+00 -4.02504E+00
 1.65944E+00  1.45457E+00 -3.50994E+00 -3.15007E+00
 1.65944E+00  1.55417E+00 -2.53854E+00 -2.19690E+00
 1.65944E+00  1.65944E+00 -1.45337E+00 -1.13990E+00
 1.65944E+00  1.77048E+00 -2.79118E-01 -1.26646E-02
 1.65944E+00  1.88731E+00  8.00325E-01  1.02781E+00
 1.65944E+00  2.00992E+00  9.97192E-01  1.17125E+00
 1.65944E+00  2.13822E+00  3.20178E-01  4.33021E-01
 1.65944E+00  2.27209E+00  4.57443E-02  1.33309E-01
 1.65944E+00  2.41137E+00  4.34608E-03  4.96024E-02
 1.65944E+00  2.55586E+00  3.01261E-04  2.14469E-02
 1.65944E+00  2.70535E+00  1.52693E-05  9.06263E-03
 1.65944E+00  2.85960E+00  5.70222E-07  9.67618E-04
 1.65944E+00  3.01838E+00  0.00000E+00 -3.82639E-04
 1.65944E+00  3.18144E+00  0.00000E+00  2.74220E-05
 1.65944E+00  3.34854E+00  0.00000E+00  0.00000E+00

 1.77048E+00  0.00000E+00 -6.49429E+00 -6.41740E+00
 1.77048E+00  4.49223E-02 -6.49000E+00 -6.41253E+00
 1.77048E+00  8.98563E-02 -6.47725E+00 -6.39946E+00
 1.77048E+00  1.34832E-01 -6.45625E+00 -6.37805E+00
 1.77048E+00  1.79898E-01 -6.42688E+00 -6.34658E+00
 1.77048E+00  2.25125E-01 -6.38893E+00 -6.30679E+00
 1.77048E+00  2.70603E-01 -6.34216E+00 -6.25805E+00
 1.77048E+00  3.16442E-01 -6.28620E+00 -6.19851E+00
 1.77048E+00  3.62772E-01 -6.22057E+00 -6.13194E+00
 1.77048E+00  4.09746E-01 -6.14461E+00 -6.05192E+00
 1.77048E+00  4.57538E-01 -6.05748E+00 -5.95974E+00
 1.77048E+00  5.06344E-01 -5.95814E+00 -5.85628E+00
 1.77048E+00  5.56382E-01 -5.84529E+00 -5.74013E+00
 1.77048E+00  6.07894E-01 -5.71733E+00 -5.60612E+00
 1.77048E+00  6.61145E-01 -5.57231E+00 -5.45462E+00
 1.77048E+00  7.16423E-01 -5.40790E+00 -5.28325E+00
 1.77048E+00  7.74038E-01 -5.22127E+00 -5.08583E+00
 1.77048E+00  8.34318E-01 -5.00912E+00 -4.86719E+00
 1.77048E+00  8.97610E-01 -4.76751E+00 -4.61336E+00
 1.77048E+00  9.64269E-01 -4.49189E+00 -4.32770E+00
 1.77048E+00  1.03466E+00 -4.17698E+00 -4.00000E+00
 1.77048E+00  1.10914E+00 -3.81675E+00 -3.61429E+00
 1.77048E+00  1.18806E+00 -3.40433E+00 -3.19149E+00
 1.77048E+00  1.27175E+00 -2.93203E+00 -2.70918E+00
 1.77048E+00  1.36050E+00 -2.39139E+00 -2.12813E+00
 1.77048E+00  1.45457E+00 -1.77355E+00 -1.51529E+00
 1.77048E+00  1.55417E+00 -1.07039E+00 -7.97664E-01
 1.77048E+00  1.65944E+00 -2.79118E-01 -1.26646E-02
 1.77048E+00  1.77048E+00  5.73445E-01  8.24026E-01
 1.77048E+00  1.88731E+00  1.28987E+00  1.52417E+00
 1.77048E+00  2.00992E+00  1.13852E+00  1.31978E+00
 1.77048E+00  2.13822E+00  3.28235E-01  4.58571E-01
 1.77048E+00  2.27209E+00  4.46989E-02  1.36946E-01
 1.77048E+00  2.41137E+00  4.14303E-03  5.93054E-02
 1.77048E+00  2.55586E+00  2.83320E-04  3.03821E-02
 1.77048E+00  2.70535E+00  1.42528E-05  1.30949E-02
 1.77048E+00  2.85960E+00  5.30279E-07  2.33604E-03
 1.77048E+00  3.01838E+00  0.00000E+00 -1.53592E-04
 1.77048E+00  3.18144E+00  0.00000E+00 -4.60117E-05
 1.77048E+00  3.34854E+00  0.00000E+00  0.00000E+00

 1.88731E+00  0.00000E+00 -2.75444E+00 -2.72463E+00
 1.88731E+00  4.49223E-02 -2.75212E+00 -2.72252E+00
 1.88731E+00  8.98563E-02 -2.74533E+00 -2.71455E+00
 1.88731E+00  1.34832E-01 -2.73428E+00 -2.70395E+00
 1.88731E+00  1.79898E-01 -2.71884E+00 -2.68573E+00
 1.88731E+00  2.25125E-01 -2.69889E+00 -2.66423E+00
 1.88731E+00  2.70603E-01 -2.67425E+00 -2.63808E+00
 1.88731E+00  3.16442E-01 -2.64470E+00 -2.60623E+00
 1.88731E+00  3.62772E-01 -2.60994E+00 -2.56864E+00
 1.88731E+00  4.09746E-01 -2.56957E+00 -2.52409E+00
 1.88731E+00  4.57538E-01 -2.52310E+00 -2.47465E+00
 1.88731E+00  5.06344E-01 -2.46990E+00 -2.41737E+00
 1.88731E+00  5.56382E-01 -2.40918E+00 -2.35232E+00
 1.88731E+00  6.07894E-01 -2.33997E+00 -2.27616E+00
 1.88731E+00  6.61145E-01 -2.26110E+00 -2.19440E+00
 1.88731E+00  7.16423E-01 -2.17114E+00 -2.09712E+00
 1.88731E+00  7.74038E-01 -2.06838E+00 -1.98757E+00
 1.88731E+00  8.34318E-01 -1.95075E+00 -1.86158E+00
 1.88731E+00  8.97610E-01 -1.81584E+00 -1.71770E+00
 1.88731E+00  9.64269E-01 -1.66076E+00 -1.55669E+00
 1.88731E+00  1.03466E+00 -1.48218E+00 -1.36294E+00
 1.88731E+00  1.10914E+00 -1.27626E+00 -1.14016E+00
 1.88731E+00  1.18806E+00 -1.03863E+00 -8.91818E-01
 1.88731E+00  1.27175E+00 -7.64383E-01 -6.07489E-01
 1.88731E+00  1.36050E+00 -4.48146E-01 -2.63453E-01
 1.88731E+00  1.45457E+00 -8.43125E-02  1.08246E-01
 1.88731E+00  1.55417E+00  3.31971E-01  5.40959E-01
 1.88731E+00  1.65944E+00  8.00325E-01  1.02781E+00
 1.88731E+00  1.77048E+00  1.28987E+00  1.52417E+00
 1.88731E+00  1.88731E+00  1.60724E+00  1.82373E+00
 1.88731E+00  2.00992E+00  1.15084E+00  1.33367E+00
 1.88731E+00  2.13822E+00  3.01306E-01  4.36515E-01
 1.88731E+00  2.27209E+00  3.90102E-02  1.25343E-01
 1.88731E+00  2.41137E+00  3.51496E-03  6.95186E-02
 1.88731E+00  2.55586E+00  2.36512E-04  3.83177E-02
 1.88731E+00  2.70535E+00  1.17897E-05  1.51368E-02
 1.88731E+00  2.85960E+00  4.36643E-07  5.56413E-03
 1.88731E+00  3.01838E+00  0.00000E+00  9.31609E-04
 1.88731E+00  3.18144E+00  0.00000E+00 -5.35828E-04
 1.88731E+00  3.34854E+00  0.00000E+00  0.00000E+00

 2.00992E+00  0.00000E+00 -7.81562E-02 -7.43074E-02
 2.00992E+00  4.49223E-02 -7.75236E-02 -7.29627E-02
 2.00992E+00  8.98563E-02 -7.57452E-02 -7.10871E-02
 2.00992E+00  1.34832E-01 -7.29543E-02 -6.73131E-02
 2.00992E+00  1.79898E-01 -6.90929E-02 -6.27850E-02
 2.00992E+00  2.25125E-01 -6.40996E-02 -5.63671E-02
 2.00992E+00  2.70603E-01 -5.79097E-02 -4.89898E-02
 2.00992E+00  3.16442E-01 -5.04421E-02 -3.98067E-02
 2.00992E+00  3.62772E-01 -4.15944E-02 -2.82869E-02
 2.00992E+00  4.09746E-01 -3.12358E-02 -1.57953E-02
 2.00992E+00  4.57538E-01 -1.92009E-02 -5.71282E-04
 2.00992E+00  5.06344E-01 -5.28148E-03  1.58551E-02
 2.00992E+00  5.56382E-01  1.07824E-02  3.55818E-02
 2.00992E+00  6.07894E-01  2.93128E-02  5.83410E-02
 2.00992E+00  6.61145E-01  5.07063E-02  8.45338E-02
 2.00992E+00  7.16423E-01  7.54471E-02  1.13564E-01
 2.00992E+00  7.74038E-01  1.04125E-01  1.49271E-01
 2.00992E+00  8.34318E-01  1.37452E-01  1.88277E-01
 2.00992E+00  8.97610E-01  1.76289E-01  2.32475E-01
 2.00992E+00  9.64269E-01  2.21664E-01  2.87031E-01
 2.00992E+00  1.03466E+00  2.74794E-01  3.50128E-01
 2.00992E+00  1.10914E+00  3.37104E-01  4.22206E-01
 2.00992E+00  1.18806E+00  4.10224E-01  5.09881E-01
 2.00992E+00  1.27175E+00  4.95978E-01  5.99250E-01
 2.00992E+00  1.36050E+00  5.96328E-01  7.19031E-01
 2.00992E+00  1.45457E+00  7.13188E-01  8.50125E-01
 2.00992E+00  1.55417E+00  8.47716E-01  9.99906E-01
 2.00992E+00  1.65944E+00  9.97192E-01  1.17125E+00
 2.00992E+00  1.77048E+00  1.13852E+00  1.31978E+00
 2.00992E+00  1.88731E+00  1.15084E+00  1.33367E+00
 2.00992E+00  2.00992E+00  7.21605E-01  9.12767E-01
 2.00992E+00  2.13822E+00  1.74130E-01  3.11983E-01
 2.00992E+00  2.27209E+00  2.14329E-02  1.20718E-01
 2.00992E+00  2.41137E+00  1.87149E-03  7.81128E-02
 2.00992E+00  2.55586E+00  1.23515E-04  4.69177E-02
 2.00992E+00  2.70535E+00  6.08492E-06  2.18584E-02
 2.00992E+00  2.85960E+00  2.23876E-07  8.35446E-03
 2.00992E+00  3.01838E+00  0.00000E+00  1.49458E-03
 2.00992E+00  3.18144E+00  0.00000E+00 -6.60154E-04
 2.00992E+00  3.34854E+00  0.00000E+00  0.00000E+00

 2.13822E+00  0.00000E+00  2.35636E-01  2.33131E-01
 2.13822E+00  4.49223E-02  2.35671E-01  2.33056E-01
 2.13822E+00  8.98563E-02  2.35745E-01  2.33382E-01
 2.13822E+00  1.34832E-01  2.35824E-01  2.33649E-01
 2.13822E+00  1.79898E-01  2.35918E-01  2.34226E-01
 2.13822E+00  2.25125E-01  2.36038E-01  2.34750E-01
 2.13822E+00  2.70603E-01  2.36191E-01  2.35682E-01
 2.13822E+00  3.16442E-01  2.36388E-01  2.36633E-01
 2.13822E+00  3.62772E-01  2.36641E-01  2.37904E-01
 2.13822E+00  4.09746E-01  2.36963E-01  2.39233E-01
 2.13822E+00  4.57538E-01  2.37371E-01  2.41277E-01
 2.13822E+00  5.06344E-01  2.37888E-01  2.43543E-01
 2.13822E+00  5.56382E-01  2.38538E-01  2.45674E-01
 2.13822E+00  6.07894E-01  2.39356E-01  2.49438E-01
 2.13822E+00  6.61145E-01  2.40382E-01  2.52943E-01
 2.13822E+00  7.16423E-01  2.41667E-01  2.58095E-01
 2.13822E+00  7.74038E-01  2.43276E-01  2.63233E-01
 2.13822E+00  8.34318E-01  2.45291E-01  2.69527E-01
 2.13822E+00  8.97610E-01  2.47812E-01  2.78213E-01
 2.13822E+00  9.64269E-01  2.50965E-01  2.85767E-01
 2.13822E+00  1.03466E+00  2.54901E-01  2.97918E-01
 2.13822E+00  1.10914E+00  2.59803E-01  3.10384E-01
 2.13822E+00  1.18806E+00  2.65886E-01  3.21960E-01
 2.13822E+00  1.27175E+00  2.73391E-01  3.39190E-01
 2.13822E+00  1.36050E+00  2.82570E-01  3.54235E-01
 2.13822E+00  1.45457E+00  2.93630E-01  3.76811E-01
 2.13822E+00  1.55417E+00  3.06535E-01  4.11373E-01
 2.13822E+00  1.65944E+00  3.20178E-01  4.33021E-01
 2.13822E+00  1.77048E+00  3.28235E-01  4.58571E-01
 2.13822E+00  1.88731E+00  3.01306E-01  4.36515E-01
 2.13822E+00  2.00992E+00  1.74130E-01  3.11983E-01
 2.13822E+00  2.13822E+00  3.94234E-02  1.69675E-01
 2.13822E+00  2.27209E+00  4.63045E-03  9.65530E-02
 2.13822E+00  2.41137E+00  3.91220E-04  9.05079E-02
 2.13822E+00  2.55586E+00  2.52460E-05  6.34105E-02
 2.13822E+00  2.70535E+00  1.22493E-06  2.97863E-02
 2.13822E+00  2.85960E+00  4.46155E-08  1.08798E-02
 2.13822E+00  3.01838E+00  0.00000E+00  2.88801E-03
 2.13822E+00  3.18144E+00  0.00000E+00  3.58119E-04
 2.13822E+00  3.34854E+00  0.00000E+00  0.00000E+00

 2.27209E+00  0.00000E+00  4.85212E-02  4.72342E-02
 2.27209E+00  4.49223E-02  4.85170E-02  4.72801E-02
 2.27209E+00  8.98563E-02  4.85004E-02  4.72055E-02
 2.27209E+00  1.34832E-01  4.84674E-02  4.71958E-02
 2.27209E+00  1.79898E-01  4.84191E-02  4.71018E-02
 2.27209E+00  2.25125E-01  4.83564E-02  4.70832E-02
 2.27209E+00  2.70603E-01  4.82798E-02  4.69954E-02
 2.27209E+00  3.16442E-01  4.81896E-02  4.69936E-02
 2.27209E+00  3.62772E-01  4.80863E-02  4.70284E-02
 2.27209E+00  4.09746E-01  4.79701E-02  4.70660E-02
 2.27209E+00  4.57538E-01  4.78414E-02  4.72934E-02
 2.27209E+00  5.06344E-01  4.77004E-02  4.73613E-02
 2.27209E+00  5.56382E-01  4.75476E-02  4.80550E-02
 2.27209E+00  6.07894E-01  4.73836E-02  4.87846E-02
 2.27209E+00  6.61145E-01  4.72092E-02  4.99368E-02
 2.27209E+00  7.16423E-01  4.70256E-02  5.08970E-02
 2.27209E+00  7.74038E-01  4.68346E-02  5.27976E-02
 2.27209E+00  8.34318E-01  4.66390E-02  5.46738E-02
 2.27209E+00  8.97610E-01  4.64427E-02  5.80942E-02
 2.27209E+00  9.64269E-01  4.62509E-02  6.15231E-02
 2.27209E+00  1.03466E+00  4.60709E-02  6.52114E-02
 2.27209E+00  1.10914E+00  4.59120E-02  7.14270E-02
 2.27209E+00  1.18806E+00  4.57860E-02  7.73015E-02
 2.27209E+00  1.27175E+00  4.57061E-02  8.27602E-02
 2.27209E+00  1.36050E+00  4.56853E-02  9.05559E-02
 2.27209E+00  1.45457E+00  4.57283E-02  1.01213E-01
 2.27209E+00  1.55417E+00  4.58058E-02  1.06918E-01
 2.27209E+00  1.65944E+00  4.57443E-02  1.33309E-01
 2.27209E+00  1.77048E+00  4.46989E-02  1.36946E-01
 2.27209E+00  1.88731E+00  3.90102E-02  1.25343E-01
 2.27209E+00  2.00992E+00  2.14329E-02  1.20718E-01
 2.27209E+00  2.13822E+00  4.63045E-03  9.65530E-02
 2.27209E+00  2.27209E+00  5.22574E-04  1.03586E-01
 2.27209E+00  2.41137E+00  4.27686E-05  1.06064E-01
 2.27209E+00  2.55586E+00  2.69533E-06  7.26471E-02
 2.27209E+00  2.70535E+00  1.28578E-07  3.69395E-02
 2.27209E+00  2.85960E+00  4.62872E-09  1.72437E-02
 2.27209E+00  3.01838E+00  0.00000E+00  5.27409E-03
 2.27209E+00  3.18144E+00  0.00000E+00  2.53648E-04
 2.27209E+00  3.34854E+00  0.00000E+00  0.00000E+00

 2.41137E+00  0.00000E+00  5.27842E-03  4.68240E-03
 2.41137E+00  4.49223E-02  5.27764E-03  4.68012E-03
 2.41137E+00  8.98563E-02  5.27493E-03  4.67751E-03
 2.41137E+00  1.34832E-01  5.26999E-03  4.66826E-03
 2.41137E+00  1.79898E-01  5.26289E-03  4.64152E-03
 2.41137E+00  2.25125E-01  5.25368E-03  4.64335E-03
 2.41137E+00  2.70603E-01  5.24238E-03  4.60798E-03
 2.41137E+00  3.16442E-01  5.22897E-03  4.58979E-03
 2.41137E+00  3.62772E-01  5.21344E-03  4.57428E-03
 2.41137E+00  4.09746E-01  5.19572E-03  4.54745E-03
 2.41137E+00  4.57538E-01  5.17575E-03  4.52463E-03
 2.41137E+00  5.06344E-01  5.15342E-03  4.53727E-03
 2.41137E+00  5.56382E-01  5.12863E-03  4.54963E-03
 2.41137E+00  6.07894E-01  5.10123E-03  4.65459E-03
 2.41137E+00  6.61145E-01  5.07107E-03  4.73268E-03
 2.41137E+00  7.16423E-01  5.03798E-03  5.13511E-03
 2.41137E+00  7.74038E-01  5.00177E-03  5.49991E-03
 2.41137E+00  8.34318E-01  4.96228E-03  6.19255E-03
 2.41137E+00  8.97610E-01  4.91935E-03  7.02005E-03
 2.41137E+00  9.64269E-01  4.87288E-03  8.92678E-03
 2.41137E+00  1.03466E+00  4.82283E-03  1.08068E-02
 2.41137E+00  1.10914E+00  4.76927E-03  1.35700E-02
 2.41137E+00  1.18806E+00  4.71232E-03  1.72985E-02
 2.41137E+00  1.27175E+00  4.65218E-03  2.12710E-02
 2.41137E+00  1.36050E+00  4.58888E-03  2.67740E-02
 2.41137E+00  1.45457E+00  4.52163E-03  3.50417E-02
 2.41137E+00  1.55417E+00  4.44644E-03  3.96250E-02
 2.41137E+00  1.65944E+00  4.34608E-03  4.96024E-02
 2.41137E+00  1.77048E+00  4.14303E-03  5.93054E-02
 2.41137E+00  1.88731E+00  3.51496E-03  6.95186E-02
 2.41137E+00  2.00992E+00  1.87149E-03  7.81128E-02
 2.41137E+00  2.13822E+00  3.91220E-04  9.05079E-02
 2.41137E+00  2.27209E+00  4.27686E-05  1.06064E-01
 2.41137E+00  2.41137E+00  3.40082E-06  8.98767E-02
 2.41137E+00  2.55586E+00  2.09258E-07  7.31619E-02
 2.41137E+00  2.70535E+00  9.79928E-09  5.05792E-02
 2.41137E+00  2.85960E+00  3.48220E-10  2.41118E-02
 2.41137E+00  3.01838E+00  0.00000E+00  8.32741E-03
 2.41137E+00  3.18144E+00  0.00000E+00  1.67416E-03
 2.41137E+00  3.34854E+00  0.00000E+00  0.00000E+00

 2.55586E+00  0.00000E+00  3.89061E-04  7.67989E-06
 2.55586E+00  4.49223E-02  3.88995E-04  3.41293E-06
 2.55586E+00  8.98563E-02  3.88774E-04  1.47321E-05
 2.55586E+00  1.34832E-01  3.88379E-04  5.76544E-06
 2.55586E+00  1.79898E-01  3.87815E-04  1.94250E-05
 2.55586E+00  2.25125E-01  3.87082E-04  2.83401E-05
 2.55586E+00  2.70603E-01  3.86182E-04  5.10177E-05
 2.55586E+00  3.16442E-01  3.85110E-04  3.30028E-05
 2.55586E+00  3.62772E-01  3.83864E-04  4.01781E-05
 2.55586E+00  4.09746E-01  3.82436E-04  3.92626E-05
 2.55586E+00  4.57538E-01  3.80819E-04  2.99761E-05
 2.55586E+00  5.06344E-01  3.79000E-04  4.41248E-05
 2.55586E+00  5.56382E-01  3.76968E-04 -1.60283E-05
 2.55586E+00  6.07894E-01  3.74703E-04 -1.74032E-05
 2.55586E+00  6.61145E-01  3.72188E-04 -9.88431E-05
 2.55586E+00  7.16423E-01  3.69399E-04  1.21388E-05
 2.55586E+00  7.74038E-01  3.66310E-04 -3.49126E-05
 2.55586E+00  8.34318E-01  3.62893E-04  6.93389E-05
 2.55586E+00  8.97610E-01  3.59119E-04  1.16170E-04
 2.55586E+00  9.64269E-01  3.54956E-04  5.21613E-04
 2.55586E+00  1.03466E+00  3.50373E-04  1.04254E-03
 2.55586E+00  1.10914E+00  3.45340E-04  1.77009E-03
 2.55586E+00  1.18806E+00  3.39827E-04  3.12840E-03
 2.55586E+00  1.27175E+00  3.33802E-04  5.20150E-03
 2.55586E+00  1.36050E+00  3.27218E-04  7.63446E-03
 2.55586E+00  1.45457E+00  3.19967E-04  1.18800E-02
 2.55586E+00  1.55417E+00  3.11723E-04  1.65804E-02
 2.55586E+00  1.65944E+00  3.01261E-04  2.14469E-02
 2.55586E+00  1.77048E+00  2.83320E-04  3.03821E-02
 2.55586E+00  1.88731E+00  2.36512E-04  3.83177E-02
 2.55586E+00  2.00992E+00  1.23515E-04  4.69177E-02
 2.55586E+00  2.13822E+00  2.52460E-05  6.34105E-02
 2.55586E+00  2.27209E+00  2.69533E-06  7.26471E-02
 2.55586E+00  2.41137E+00  2.09259E-07  7.31619E-02
 2.55586E+00  2.55586E+00  1.25907E-08  8.39111E-02
 2.55586E+00  2.70535E+00  5.78514E-10  6.37656E-02
 2.55586E+00  2.85960E+00  1.99936E-11  2.86851E-02
 2.55586E+00  3.01838E+00  0.00000E+00  2.54852E-02
 2.55586E+00  3.18144E+00  0.00000E+00  1.98068E-02
 2.55586E+00  3.34854E+00  0.00000E+00  0.00000E+00

 2.70535E+00  0.00000E+00  2.02892E-05 -2.38534E-04
 2.70535E+00  4.49223E-02  2.02869E-05 -2.21390E-04
 2.70535E+00  8.98563E-02  2.02750E-05 -2.34172E-04
 2.70535E+00  1.34832E-01  2.02540E-05 -2.36619E-04
 2.70535E+00  1.79898E-01  2.02242E-05 -2.37728E-04
 2.70535E+00  2.25125E-01  2.01855E-05 -2.37880E-04
 2.70535E+00  2.70603E-01  2.01378E-05 -2.25459E-04
 2.70535E+00  3.16442E-01  2.00811E-05 -2.45254E-04
 2.70535E+00  3.62772E-01  2.00150E-05 -2.39394E-04
 2.70535E+00  4.09746E-01  1.99392E-05 -2.37051E-04
 2.70535E+00  4.57538E-01  1.98530E-05 -2.22864E-04
 2.70535E+00  5.06344E-01  1.97559E-05 -2.51486E-04
 2.70535E+00  5.56382E-01  1.96469E-05 -2.01619E-04
 2.70535E+00  6.07894E-01  1.95250E-05 -2.04615E-04
 2.70535E+00  6.61145E-01  1.93891E-05 -1.58056E-04
 2.70535E+00  7.16423E-01  1.92375E-05 -2.05963E-04
 2.70535E+00  7.74038E-01  1.90688E-05 -1.72789E-04
 2.70535E+00  8.34318E-01  1.88810E-05 -2.17569E-04
 2.70535E+00  8.97610E-01  1.86719E-05 -1.75472E-04
 2.70535E+00  9.64269E-01  1.84394E-05 -2.83990E-04
 2.70535E+00  1.03466E+00  1.81809E-05 -3.80891E-04
 2.70535E+00  1.10914E+00  1.78940E-05 -2.64931E-04
 2.70535E+00  1.18806E+00  1.75758E-05 -3.50772E-05
 2.70535E+00  1.27175E+00  1.72233E-05  3.88079E-04
 2.70535E+00  1.36050E+00  1.68324E-05  1.09076E-03
 2.70535E+00  1.45457E+00  1.63961E-05  2.25115E-03
 2.70535E+00  1.55417E+00  1.58961E-05  4.54694E-03
 2.70535E+00  1.65944E+00  1.52693E-05  9.06263E-03
 2.70535E+00  1.77048E+00  1.42528E-05  1.30949E-02
 2.70535E+00  1.88731E+00  1.17897E-05  1.51368E-02
 2.70535E+00  2.00992E+00  6.08492E-06  2.18584E-02
 2.70535E+00  2.13822E+00  1.22493E-06  2.97863E-02
 2.70535E+00  2.27209E+00  1.28578E-07  3.69395E-02
 2.70535E+00  2.41137E+00  9.79944E-09  5.05792E-02
 2.70535E+00  2.55586E+00  5.78403E-10  6.37656E-02
 2.70535E+00  2.70535E+00  2.55740E-11  6.17940E-02
 2.70535E+00  2.85960E+00  2.05041E-13  4.88805E-02
 2.70535E+00  3.01838E+00  0.00000E+00  3.81442E-02
 2.70535E+00  3.18144E+00  0.00000E+00  2.27977E-02
 2.70535E+00  3.34854E+00  0.00000E+00  0.00000E+00

 2.85960E+00  0.00000E+00  7.63312E-07 -1.76590E-04
 2.85960E+00  4.49223E-02  7.65957E-07 -1.73760E-04
 2.85960E+00  8.98563E-02  7.65417E-07 -1.75707E-04
 2.85960E+00  1.34832E-01  7.64628E-07 -1.75671E-04
 2.85960E+00  1.79898E-01  7.63515E-07 -1.70251E-04
 2.85960E+00  2.25125E-01  7.62072E-07 -1.73642E-04
 2.85960E+00  2.70603E-01  7.60301E-07 -1.63105E-04
 2.85960E+00  3.16442E-01  7.58187E-07 -1.61491E-04
 2.85960E+00  3.62772E-01  7.55723E-07 -1.60669E-04
 2.85960E+00  4.09746E-01  7.52891E-07 -1.61500E-04
 2.85960E+00  4.57538E-01  7.49669E-07 -1.56552E-04
 2.85960E+00  5.06344E-01  7.46031E-07 -1.61752E-04
 2.85960E+00  5.56382E-01  7.41942E-07 -1.59512E-04
 2.85960E+00  6.07894E-01  7.37360E-07 -1.61205E-04
 2.85960E+00  6.61145E-01  7.32234E-07 -1.64602E-04
 2.85960E+00  7.16423E-01  7.26504E-07 -1.59191E-04
 2.85960E+00  7.74038E-01  7.20102E-07 -1.65476E-04
 2.85960E+00  8.34318E-01  7.12950E-07 -1.61347E-04
 2.85960E+00  8.97610E-01  7.04958E-07 -1.71586E-04
 2.85960E+00  9.64269E-01  6.96024E-07 -1.59721E-04
 2.85960E+00  1.03466E+00  6.86041E-07 -1.45686E-04
 2.85960E+00  1.10914E+00  6.74890E-07 -1.61282E-04
 2.85960E+00  1.18806E+00  6.62440E-07 -1.60143E-04
 2.85960E+00  1.27175E+00  6.48543E-07 -1.96590E-04
 2.85960E+00  1.36050E+00  6.33012E-07 -7.07358E-05
 2.85960E+00  1.45457E+00  6.15537E-07  9.82245E-06
 2.85960E+00  1.55417E+00  5.95395E-07  2.15644E-04
 2.85960E+00  1.65944E+00  5.70222E-07  9.67618E-04
 2.85960E+00  1.77048E+00  5.30278E-07  2.33604E-03
 2.85960E+00  1.88731E+00  4.36642E-07  5.56413E-03
 2.85960E+00  2.00992E+00  2.23876E-07  8.35446E-03
 2.85960E+00  2.13822E+00  4.46151E-08  1.08798E-02
 2.85960E+00  2.27209E+00  4.62886E-09  1.72437E-02
 2.85960E+00  2.41137E+00  3.48134E-10  2.41118E-02
 2.85960E+00  2.55586E+00  2.01837E-11  2.86851E-02
 2.85960E+00  2.70535E+00  1.59621E-13  4.88805E-02
 2.85960E+00  2.85960E+00  3.79580E-12  6.28809E-02
 2.85960E+00  3.01838E+00  0.00000E+00  3.93608E-02
 2.85960E+00  3.18144E+00  0.00000E+00  1.64439E-02
 2.85960E+00  3.34854E+00  0.00000E+00  0.00000E+00

 3.01838E+00  0.00000E+00  0.00000E+00 -1.23101E-04
 3.01838E+00  4.49223E-02  0.00000E+00 -1.24160E-04
 3.01838E+00  8.98563E-02  0.00000E+00 -1.21887E-04
 3.01838E+00  1.34832E-01  0.00000E+00 -1.27787E-04
 3.01838E+00  1.79898E-01  0.00000E+00 -1.18033E-04
 3.01838E+00  2.25125E-01  0.00000E+00 -1.19609E-04
 3.01838E+00  2.70603E-01  0.00000E+00 -1.17199E-04
 3.01838E+00  3.16442E-01  0.00000E+00 -1.09894E-04
 3.01838E+00  3.62772E-01  0.00000E+00 -1.10023E-04
 3.01838E+00  4.09746E-01  0.00000E+00 -1.09133E-04
 3.01838E+00  4.57538E-01  0.00000E+00 -1.06850E-04
 3.01838E+00  5.06344E-01  0.00000E+00 -1.04316E-04
 3.01838E+00  5.56382E-01  0.00000E+00 -1.13333E-04
 3.01838E+00  6.07894E-01  0.00000E+00 -1.04927E-04
 3.01838E+00  6.61145E-01  0.00000E+00 -1.12819E-04
 3.01838E+00  7.16423E-01  0.00000E+00 -1.04277E-04
 3.01838E+00  7.74038E-01  0.00000E+00 -1.11209E-04
 3.01838E+00  8.34318E-01  0.00000E+00 -1.05969E-04
 3.01838E+00  8.97610E-01  0.00000E+00 -1.15835E-04
 3.01838E+00  9.64269E-01  0.00000E+00 -1.05184E-04
 3.01838E+00  1.03466E+00  0.00000E+00 -9.02891E-05
 3.01838E+00  1.10914E+00  0.00000E+00 -1.04050E-04
 3.01838E+00  1.18806E+00  0.00000E+00 -1.19083E-04
 3.01838E+00  1.27175E+00  0.00000E+00 -1.58176E-04
 3.01838E+00  1.36050E+00  0.00000E+00 -1.66397E-04
 3.01838E+00  1.45457E+00  0.00000E+00 -2.09385E-04
 3.01838E+00  1.55417E+00  0.00000E+00 -3.05117E-04
 3.01838E+00  1.65944E+00  0.00000E+00 -3.82639E-04
 3.01838E+00  1.77048E+00  0.00000E+00 -1.53592E-04
 3.01838E+00  1.88731E+00  0.00000E+00  9.31609E-04
 3.01838E+00  2.00992E+00  0.00000E+00  1.49458E-03
 3.01838E+00  2.13822E+00  0.00000E+00  2.88801E-03
 3.01838E+00  2.27209E+00  0.00000E+00  5.27409E-03
 3.01838E+00  2.41137E+00  0.00000E+00  8.32741E-03
 3.01838E+00  2.55586E+00  0.00000E+00  2.54852E-02
 3.01838E+00  2.70535E+00  0.00000E+00  3.81442E-02
 3.01838E+00  2.85960E+00  0.00000E+00  3.93608E-02
 3.01838E+00  3.01838E+00  0.00000E+00  3.68011E-02
 3.01838E+00  3.18144E+00  0.00000E+00  2.76622E-02
 3.01838E+00  3.34854E+00  0.00000E+00  0.00000E+00

 3.18144E+00  0.00000E+00  0.00000E+00 -8.64290E-05
 3.18144E+00  4.49223E-02  0.00000E+00 -8.69961E-05
 3.18144E+00  8.98563E-02  0.00000E+00 -8.57414E-05
 3.18144E+00  1.34832E-01  0.00000E+00 -9.23482E-05
 3.18144E+00  1.79898E-01  0.00000E+00 -8.46726E-05
 3.18144E+00  2.25125E-01  0.00000E+00 -8.25277E-05
 3.18144E+00  2.70603E-01  0.00000E+00 -8.59491E-05
 3.18144E+00  3.16442E-01  0.00000E+00 -8.02837E-05
 3.18144E+00  3.62772E-01  0.00000E+00 -7.91250E-05
 3.18144E+00  4.09746E-01  0.00000E+00 -7.75886E-05
 3.18144E+00  4.57538E-01  0.00000E+00 -7.40611E-05
 3.18144E+00  5.06344E-01  0.00000E+00 -7.29937E-05
 3.18144E+00  5.56382E-01  0.00000E+00 -7.51709E-05
 3.18144E+00  6.07894E-01  0.00000E+00 -6.60293E-05
 3.18144E+00  6.61145E-01  0.00000E+00 -6.38445E-05
 3.18144E+00  7.16423E-01  0.00000E+00 -6.66560E-05
 3.18144E+00  7.74038E-01  0.00000E+00 -6.46365E-05
 3.18144E+00  8.34318E-01  0.00000E+00 -6.89192E-05
 3.18144E+00  8.97610E-01  0.00000E+00 -6.85018E-05
 3.18144E+00  9.64269E-01  0.00000E+00 -8.51812E-05
 3.18144E+00  1.03466E+00  0.00000E+00 -1.01277E-04
 3.18144E+00  1.10914E+00  0.00000E+00 -1.01039E-04
 3.18144E+00  1.18806E+00  0.00000E+00 -1.04517E-04
 3.18144E+00  1.27175E+00  0.00000E+00 -9.50802E-05
 3.18144E+00  1.36050E+00  0.00000E+00 -1.10674E-04
 3.18144E+00  1.45457E+00  0.00000E+00 -9.50097E-05
 3.18144E+00  1.55417E+00  0.00000E+00 -5.05813E-05
 3.18144E+00  1.65944E+00  0.00000E+00  2.74220E-05
 3.18144E+00  1.77048E+00  0.00000E+00 -4.60117E-05
 3.18144E+00  1.88731E+00  0.00000E+00 -5.35828E-04
 3.18144E+00  2.00992E+00  0.00000E+00 -6.60154E-04
 3.18144E+00  2.13822E+00  0.00000E+00  3.58119E-04
 3.18144E+00  2.27209E+00  0.00000E+00  2.53648E-04
 3.18144E+00  2.41137E+00  0.00000E+00  1.67416E-03
 3.18144E+00  2.55586E+00  0.00000E+00  1.98068E-02
 3.18144E+00  2.70535E+00  0.00000E+00  2.27977E-02
 3.18144E+00  2.85960E+00  0.00000E+00  1.64439E-02
 3.18144E+00  3.01838E+00  0.00000E+00  2.76622E-02
 3.18144E+00  3.18144E+00  0.00000E+00  2.75140E-02
 3.18144E+00  3.34854E+00  0.00000E+00  0.00000E+00

 3.34854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.34854E+00  4.49223E-02  0.00000E+00  0.00000E+00
 3.34854E+00  8.98563E-02  0.00000E+00  0.00000E+00
 3.34854E+00  1.34832E-01  0.00000E+00  0.00000E+00
 3.34854E+00  1.79898E-01  0.00000E+00  0.00000E+00
 3.34854E+00  2.25125E-01  0.00000E+00  0.00000E+00
 3.34854E+00  2.70603E-01  0.00000E+00  0.00000E+00
 3.34854E+00  3.16442E-01  0.00000E+00  0.00000E+00
 3.34854E+00  3.62772E-01  0.00000E+00  0.00000E+00
 3.34854E+00  4.09746E-01  0.00000E+00  0.00000E+00
 3.34854E+00  4.57538E-01  0.00000E+00  0.00000E+00
 3.34854E+00  5.06344E-01  0.00000E+00  0.00000E+00
 3.34854E+00  5.56382E-01  0.00000E+00  0.00000E+00
 3.34854E+00  6.07894E-01  0.00000E+00  0.00000E+00
 3.34854E+00  6.61145E-01  0.00000E+00  0.00000E+00
 3.34854E+00  7.16423E-01  0.00000E+00  0.00000E+00
 3.34854E+00  7.74038E-01  0.00000E+00  0.00000E+00
 3.34854E+00  8.34318E-01  0.00000E+00  0.00000E+00
 3.34854E+00  8.97610E-01  0.00000E+00  0.00000E+00
 3.34854E+00  9.64269E-01  0.00000E+00  0.00000E+00
 3.34854E+00  1.03466E+00  0.00000E+00  0.00000E+00
 3.34854E+00  1.10914E+00  0.00000E+00  0.00000E+00
 3.34854E+00  1.18806E+00  0.00000E+00  0.00000E+00
 3.34854E+00  1.27175E+00  0.00000E+00  0.00000E+00
 3.34854E+00  1.36050E+00  0.00000E+00  0.00000E+00
 3.34854E+00  1.45457E+00  0.00000E+00  0.00000E+00
 3.34854E+00  1.55417E+00  0.00000E+00  0.00000E+00
 3.34854E+00  1.65944E+00  0.00000E+00  0.00000E+00
 3.34854E+00  1.77048E+00  0.00000E+00  0.00000E+00
 3.34854E+00  1.88731E+00  0.00000E+00  0.00000E+00
 3.34854E+00  2.00992E+00  0.00000E+00  0.00000E+00
 3.34854E+00  2.13822E+00  0.00000E+00  0.00000E+00
 3.34854E+00  2.27209E+00  0.00000E+00  0.00000E+00
 3.34854E+00  2.41137E+00  0.00000E+00  0.00000E+00
 3.34854E+00  2.55586E+00  0.00000E+00  0.00000E+00
 3.34854E+00  2.70535E+00  0.00000E+00  0.00000E+00
 3.34854E+00  2.85960E+00  0.00000E+00  0.00000E+00
 3.34854E+00  3.01838E+00  0.00000E+00  0.00000E+00
 3.34854E+00  3.18144E+00  0.00000E+00  0.00000E+00
 3.34854E+00  3.34854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF0.40 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -6.53589E+01
 0.00000E+00  4.89880E-02 -7.96305E+01 -6.52429E+01
 0.00000E+00  9.79868E-02 -7.89889E+01 -6.48327E+01
 0.00000E+00  1.47024E-01 -7.79485E+01 -6.41522E+01
 0.00000E+00  1.96146E-01 -7.65476E+01 -6.32758E+01
 0.00000E+00  2.45418E-01 -7.48327E+01 -6.20928E+01
 0.00000E+00  2.94924E-01 -7.28529E+01 -6.06851E+01
 0.00000E+00  3.44764E-01 -7.06556E+01 -5.91008E+01
 0.00000E+00  3.95062E-01 -6.82830E+01 -5.73103E+01
 0.00000E+00  4.45958E-01 -6.57701E+01 -5.53410E+01
 0.00000E+00  4.97612E-01 -6.31439E+01 -5.32151E+01
 0.00000E+00  5.50205E-01 -6.04238E+01 -5.10105E+01
 0.00000E+00  6.03937E-01 -5.76227E+01 -4.86964E+01
 0.00000E+00  6.59029E-01 -5.47481E+01 -4.63655E+01
 0.00000E+00  7.15723E-01 -5.18038E+01 -4.40614E+01
 0.00000E+00  7.74279E-01 -4.87903E+01 -4.19740E+01
 0.00000E+00  8.34978E-01 -4.57064E+01 -4.04743E+01
 0.00000E+00  8.98117E-01 -4.25496E+01 -3.84784E+01
 0.00000E+00  9.64007E-01 -3.93176E+01 -3.61233E+01
 0.00000E+00  1.03297E+00 -3.60093E+01 -3.35449E+01
 0.00000E+00  1.10534E+00 -3.26261E+01 -3.07321E+01
 0.00000E+00  1.18144E+00 -2.91730E+01 -2.77242E+01
 0.00000E+00  1.26160E+00 -2.56592E+01 -2.45722E+01
 0.00000E+00  1.34612E+00 -2.20984E+01 -2.12950E+01
 0.00000E+00  1.43529E+00 -1.85089E+01 -1.79365E+01
 0.00000E+00  1.52937E+00 -1.49121E+01 -1.45188E+01
 0.00000E+00  1.62856E+00 -1.13250E+01 -1.10759E+01
 0.00000E+00  1.73305E+00 -7.74128E+00 -7.59788E+00
 0.00000E+00  1.84295E+00 -4.12812E+00 -4.06008E+00
 0.00000E+00  1.95834E+00 -8.97083E-01 -8.78170E-01
 0.00000E+00  2.07924E+00  2.97380E-01  2.95788E-01
 0.00000E+00  2.20562E+00  1.18423E-01  1.14738E-01
 0.00000E+00  2.33741E+00  1.79145E-02  1.60902E-02
 0.00000E+00  2.47449E+00  1.74177E-03  7.39167E-04
 0.00000E+00  2.61672E+00  1.20396E-04 -6.13387E-04
 0.00000E+00  2.76393E+00  6.00811E-06 -4.78806E-04
 0.00000E+00  2.91593E+00  2.18250E-07 -3.42876E-04
 0.00000E+00  3.07251E+00  0.00000E+00 -2.46266E-04
 0.00000E+00  3.23345E+00  0.00000E+00 -1.72118E-04
 0.00000E+00  3.39854E+00  0.00000E+00  0.00000E+00

 4.89880E-02  0.00000E+00 -7.96305E+01 -6.52429E+01
 4.89880E-02  4.89880E-02 -7.94163E+01 -6.50751E+01
 4.89880E-02  9.79868E-02 -7.87823E+01 -6.47112E+01
 4.89880E-02  1.47024E-01 -7.77534E+01 -6.40297E+01
 4.89880E-02  1.96146E-01 -7.63672E+01 -6.31186E+01
 4.89880E-02  2.45418E-01 -7.46686E+01 -6.19877E+01
 4.89880E-02  2.94924E-01 -7.27058E+01 -6.05851E+01
 4.89880E-02  3.44764E-01 -7.05251E+01 -5.89846E+01
 4.89880E-02  3.95062E-01 -6.81678E+01 -5.72100E+01
 4.89880E-02  4.45958E-01 -6.56687E+01 -5.52473E+01
 4.89880E-02  4.97612E-01 -6.30546E+01 -5.31512E+01
 4.89880E-02  5.50205E-01 -6.03451E+01 -5.09187E+01
 4.89880E-02  6.03937E-01 -5.75532E+01 -4.86651E+01
 4.89880E-02  6.59029E-01 -5.46866E+01 -4.63414E+01
 4.89880E-02  7.15723E-01 -5.17491E+01 -4.40601E+01
 4.89880E-02  7.74279E-01 -4.87417E+01 -4.20337E+01
 4.89880E-02  8.34978E-01 -4.56631E+01 -4.03666E+01
 4.89880E-02  8.98117E-01 -4.25111E+01 -3.84376E+01
 4.89880E-02  9.64007E-01 -3.92834E+01 -3.61014E+01
 4.89880E-02  1.03297E+00 -3.59791E+01 -3.35114E+01
 4.89880E-02  1.10534E+00 -3.25997E+01 -3.07069E+01
 4.89880E-02  1.18144E+00 -2.91502E+01 -2.76940E+01
 4.89880E-02  1.26160E+00 -2.56397E+01 -2.45531E+01
 4.89880E-02  1.34612E+00 -2.20819E+01 -2.12876E+01
 4.89880E-02  1.43529E+00 -1.84954E+01 -1.79249E+01
 4.89880E-02  1.52937E+00 -1.49013E+01 -1.45125E+01
 4.89880E-02  1.62856E+00 -1.13168E+01 -1.10675E+01
 4.89880E-02  1.73305E+00 -7.73539E+00 -7.58973E+00
 4.89880E-02  1.84295E+00 -4.12448E+00 -4.05701E+00
 4.89880E-02  1.95834E+00 -8.95617E-01 -8.76942E-01
 4.89880E-02  2.07924E+00  2.97586E-01  2.96113E-01
 4.89880E-02  2.20562E+00  1.18421E-01  1.14744E-01
 4.89880E-02  2.33741E+00  1.79118E-02  1.60338E-02
 4.89880E-02  2.47449E+00  1.74144E-03  7.33414E-04
 4.89880E-02  2.61672E+00  1.20373E-04 -5.88728E-04
 4.89880E-02  2.76393E+00  6.00696E-06 -4.62174E-04
 4.89880E-02  2.91593E+00  2.18779E-07 -3.30532E-04
 4.89880E-02  3.07251E+00  0.00000E+00 -2.33081E-04
 4.89880E-02  3.23345E+00  0.00000E+00 -1.63113E-04
 4.89880E-02  3.39854E+00  0.00000E+00  0.00000E+00

 9.79868E-02  0.00000E+00 -7.89889E+01 -6.48327E+01
 9.79868E-02  4.89880E-02 -7.87823E+01 -6.47112E+01
 9.79868E-02  9.79868E-02 -7.81699E+01 -6.43222E+01
 9.79868E-02  1.47024E-01 -7.71747E+01 -6.36584E+01
 9.79868E-02  1.96146E-01 -7.58310E+01 -6.27538E+01
 9.79868E-02  2.45418E-01 -7.41803E+01 -6.16060E+01
 9.79868E-02  2.94924E-01 -7.22671E+01 -6.02431E+01
 9.79868E-02  3.44764E-01 -7.01348E+01 -5.86553E+01
 9.79868E-02  3.95062E-01 -6.78230E+01 -5.68876E+01
 9.79868E-02  4.45958E-01 -6.53648E+01 -5.49633E+01
 9.79868E-02  4.97612E-01 -6.27870E+01 -5.28974E+01
 9.79868E-02  5.50205E-01 -6.01090E+01 -5.07144E+01
 9.79868E-02  6.03937E-01 -5.73445E+01 -4.84824E+01
 9.79868E-02  6.59029E-01 -5.45016E+01 -4.61963E+01
 9.79868E-02  7.15723E-01 -5.15849E+01 -4.40462E+01
 9.79868E-02  7.74279E-01 -4.85957E+01 -4.20915E+01
 9.79868E-02  8.34978E-01 -4.55331E+01 -4.02460E+01
 9.79868E-02  8.98117E-01 -4.23954E+01 -3.82618E+01
 9.79868E-02  9.64007E-01 -3.91808E+01 -3.59851E+01
 9.79868E-02  1.03297E+00 -3.58886E+01 -3.33894E+01
 9.79868E-02  1.10534E+00 -3.25205E+01 -3.06207E+01
 9.79868E-02  1.18144E+00 -2.90816E+01 -2.76178E+01
 9.79868E-02  1.26160E+00 -2.55811E+01 -2.44974E+01
 9.79868E-02  1.34612E+00 -2.20327E+01 -2.12276E+01
 9.79868E-02  1.43529E+00 -1.84550E+01 -1.78867E+01
 9.79868E-02  1.52937E+00 -1.48692E+01 -1.44822E+01
 9.79868E-02  1.62856E+00 -1.12923E+01 -1.10419E+01
 9.79868E-02  1.73305E+00 -7.71791E+00 -7.57165E+00
 9.79868E-02  1.84295E+00 -4.11382E+00 -4.04442E+00
 9.79868E-02  1.95834E+00 -8.91443E-01 -8.71836E-01
 9.79868E-02  2.07924E+00  2.98104E-01  2.96635E-01
 9.79868E-02  2.20562E+00  1.18398E-01  1.14761E-01
 9.79868E-02  2.33741E+00  1.79020E-02  1.60235E-02
 9.79868E-02  2.47449E+00  1.74029E-03  7.38719E-04
 9.79868E-02  2.61672E+00  1.20289E-04 -5.95075E-04
 9.79868E-02  2.76393E+00  6.00275E-06 -4.93108E-04
 9.79868E-02  2.91593E+00  2.18610E-07 -3.34844E-04
 9.79868E-02  3.07251E+00  0.00000E+00 -2.40301E-04
 9.79868E-02  3.23345E+00  0.00000E+00 -1.76840E-04
 9.79868E-02  3.39854E+00  0.00000E+00  0.00000E+00

 1.47024E-01  0.00000E+00 -7.79485E+01 -6.41522E+01
 1.47024E-01  4.89880E-02 -7.77534E+01 -6.40297E+01
 1.47024E-01  9.79868E-02 -7.71747E+01 -6.36584E+01
 1.47024E-01  1.47024E-01 -7.62320E+01 -6.29995E+01
 1.47024E-01  1.96146E-01 -7.49549E+01 -6.21243E+01
 1.47024E-01  2.45418E-01 -7.33794E+01 -6.09925E+01
 1.47024E-01  2.94924E-01 -7.15449E+01 -5.96546E+01
 1.47024E-01  3.44764E-01 -6.94903E+01 -5.81338E+01
 1.47024E-01  3.95062E-01 -6.72515E+01 -5.63734E+01
 1.47024E-01  4.45958E-01 -6.48601E+01 -5.45034E+01
 1.47024E-01  4.97612E-01 -6.23416E+01 -5.24778E+01
 1.47024E-01  5.50205E-01 -5.97157E+01 -5.03752E+01
 1.47024E-01  6.03937E-01 -5.69965E+01 -4.82094E+01
 1.47024E-01  6.59029E-01 -5.41932E+01 -4.60146E+01
 1.47024E-01  7.15723E-01 -5.13110E+01 -4.40209E+01
 1.47024E-01  7.74279E-01 -4.83520E+01 -4.20680E+01
 1.47024E-01  8.34978E-01 -4.53162E+01 -4.01157E+01
 1.47024E-01  8.98117E-01 -4.22025E+01 -3.80375E+01
 1.47024E-01  9.64007E-01 -3.90097E+01 -3.57860E+01
 1.47024E-01  1.03297E+00 -3.57377E+01 -3.32381E+01
 1.47024E-01  1.10534E+00 -3.23885E+01 -3.04661E+01
 1.47024E-01  1.18144E+00 -2.89674E+01 -2.75166E+01
 1.47024E-01  1.26160E+00 -2.54835E+01 -2.43837E+01
 1.47024E-01  1.34612E+00 -2.19508E+01 -2.11412E+01
 1.47024E-01  1.43529E+00 -1.83878E+01 -1.78156E+01
 1.47024E-01  1.52937E+00 -1.48157E+01 -1.44200E+01
 1.47024E-01  1.62856E+00 -1.12516E+01 -1.09984E+01
 1.47024E-01  1.73305E+00 -7.68903E+00 -7.54011E+00
 1.47024E-01  1.84295E+00 -4.09631E+00 -4.02585E+00
 1.47024E-01  1.95834E+00 -8.84709E-01 -8.63512E-01
 1.47024E-01  2.07924E+00  2.98872E-01  2.98280E-01
 1.47024E-01  2.20562E+00  1.18344E-01  1.14864E-01
 1.47024E-01  2.33741E+00  1.78839E-02  1.60085E-02
 1.47024E-01  2.47449E+00  1.73823E-03  7.45301E-04
 1.47024E-01  2.61672E+00  1.20141E-04 -5.79409E-04
 1.47024E-01  2.76393E+00  5.99534E-06 -4.81806E-04
 1.47024E-01  2.91593E+00  2.18342E-07 -3.33279E-04
 1.47024E-01  3.07251E+00  0.00000E+00 -2.27751E-04
 1.47024E-01  3.23345E+00  0.00000E+00 -1.59761E-04
 1.47024E-01  3.39854E+00  0.00000E+00  0.00000E+00

 1.96146E-01  0.00000E+00 -7.65476E+01 -6.32758E+01
 1.96146E-01  4.89880E-02 -7.63672E+01 -6.31186E+01
 1.96146E-01  9.79868E-02 -7.58310E+01 -6.27538E+01
 1.96146E-01  1.47024E-01 -7.49549E+01 -6.21243E+01
 1.96146E-01  1.96146E-01 -7.37628E+01 -6.12567E+01
 1.96146E-01  2.45418E-01 -7.22842E+01 -6.01727E+01
 1.96146E-01  2.94924E-01 -7.05520E+01 -5.88536E+01
 1.96146E-01  3.44764E-01 -6.85994E+01 -5.73556E+01
 1.96146E-01  3.95062E-01 -6.64581E+01 -5.56787E+01
 1.96146E-01  4.45958E-01 -6.41566E+01 -5.38835E+01
 1.96146E-01  4.97612E-01 -6.17191E+01 -5.19266E+01
 1.96146E-01  5.50205E-01 -5.91650E+01 -4.99179E+01
 1.96146E-01  6.03937E-01 -5.65088E+01 -4.78300E+01
 1.96146E-01  6.59029E-01 -5.37606E+01 -4.58742E+01
 1.96146E-01  7.15723E-01 -5.09267E+01 -4.39030E+01
 1.96146E-01  7.74279E-01 -4.80101E+01 -4.19698E+01
 1.96146E-01  8.34978E-01 -4.50119E+01 -3.99183E+01
 1.96146E-01  8.98117E-01 -4.19320E+01 -3.77775E+01
 1.96146E-01  9.64007E-01 -3.87699E+01 -3.55088E+01
 1.96146E-01  1.03297E+00 -3.55263E+01 -3.30296E+01
 1.96146E-01  1.10534E+00 -3.22036E+01 -3.02825E+01
 1.96146E-01  1.18144E+00 -2.88072E+01 -2.73244E+01
 1.96146E-01  1.26160E+00 -2.53467E+01 -2.42396E+01
 1.96146E-01  1.34612E+00 -2.18360E+01 -2.10428E+01
 1.96146E-01  1.43529E+00 -1.82936E+01 -1.77143E+01
 1.96146E-01  1.52937E+00 -1.47409E+01 -1.43401E+01
 1.96146E-01  1.62856E+00 -1.11946E+01 -1.09423E+01
 1.96146E-01  1.73305E+00 -7.64857E+00 -7.49970E+00
 1.96146E-01  1.84295E+00 -4.07181E+00 -4.00084E+00
 1.96146E-01  1.95834E+00 -8.75313E-01 -8.51200E-01
 1.96146E-01  2.07924E+00  2.99923E-01  3.00438E-01
 1.96146E-01  2.20562E+00  1.18263E-01  1.15102E-01
 1.96146E-01  2.33741E+00  1.78579E-02  1.59950E-02
 1.96146E-01  2.47449E+00  1.73531E-03  7.08359E-04
 1.96146E-01  2.61672E+00  1.19931E-04 -5.88945E-04
 1.96146E-01  2.76393E+00  5.98486E-06 -4.93919E-04
 1.96146E-01  2.91593E+00  2.17965E-07 -3.42815E-04
 1.96146E-01  3.07251E+00  0.00000E+00 -2.30500E-04
 1.96146E-01  3.23345E+00  0.00000E+00 -1.54591E-04
 1.96146E-01  3.39854E+00  0.00000E+00  0.00000E+00

 2.45418E-01  0.00000E+00 -7.48327E+01 -6.20928E+01
 2.45418E-01  4.89880E-02 -7.46686E+01 -6.19877E+01
 2.45418E-01  9.79868E-02 -7.41803E+01 -6.16060E+01
 2.45418E-01  1.47024E-01 -7.33794E+01 -6.09925E+01
 2.45418E-01  1.96146E-01 -7.22842E+01 -6.01727E+01
 2.45418E-01  2.45418E-01 -7.09174E+01 -5.90946E+01
 2.45418E-01  2.94924E-01 -6.93047E+01 -5.78721E+01
 2.45418E-01  3.44764E-01 -6.74731E+01 -5.64260E+01
 2.45418E-01  3.95062E-01 -6.54491E+01 -5.48392E+01
 2.45418E-01  4.45958E-01 -6.32576E+01 -5.30697E+01
 2.45418E-01  4.97612E-01 -6.09206E+01 -5.12369E+01
 2.45418E-01  5.50205E-01 -5.84567E+01 -4.93335E+01
 2.45418E-01  6.03937E-01 -5.58804E+01 -4.74704E+01
 2.45418E-01  6.59029E-01 -5.32027E+01 -4.56117E+01
 2.45418E-01  7.15723E-01 -5.04306E+01 -4.37002E+01
 2.45418E-01  7.74279E-01 -4.75688E+01 -4.17061E+01
 2.45418E-01  8.34978E-01 -4.46193E+01 -3.96482E+01
 2.45418E-01  8.98117E-01 -4.15830E+01 -3.74461E+01
 2.45418E-01  9.64007E-01 -3.84607E+01 -3.51467E+01
 2.45418E-01  1.03297E+00 -3.52537E+01 -3.26899E+01
 2.45418E-01  1.10534E+00 -3.19652E+01 -3.00408E+01
 2.45418E-01  1.18144E+00 -2.86008E+01 -2.71458E+01
 2.45418E-01  1.26160E+00 -2.51704E+01 -2.40577E+01
 2.45418E-01  1.34612E+00 -2.16879E+01 -2.08669E+01
 2.45418E-01  1.43529E+00 -1.81722E+01 -1.75877E+01
 2.45418E-01  1.52937E+00 -1.46442E+01 -1.42471E+01
 2.45418E-01  1.62856E+00 -1.11209E+01 -1.08625E+01
 2.45418E-01  1.73305E+00 -7.59632E+00 -7.44155E+00
 2.45418E-01  1.84295E+00 -4.04014E+00 -3.96459E+00
 2.45418E-01  1.95834E+00 -8.63145E-01 -8.37090E-01
 2.45418E-01  2.07924E+00  3.01286E-01  3.03515E-01
 2.45418E-01  2.20562E+00  1.18159E-01  1.15223E-01
 2.45418E-01  2.33741E+00  1.78243E-02  1.59352E-02
 2.45418E-01  2.47449E+00  1.73152E-03  7.10777E-04
 2.45418E-01  2.61672E+00  1.19659E-04 -5.71561E-04
 2.45418E-01  2.76393E+00  5.97129E-06 -4.53581E-04
 2.45418E-01  2.91593E+00  2.17482E-07 -3.36627E-04
 2.45418E-01  3.07251E+00  0.00000E+00 -2.38396E-04
 2.45418E-01  3.23345E+00  0.00000E+00 -1.61726E-04
 2.45418E-01  3.39854E+00  0.00000E+00  0.00000E+00

 2.94924E-01  0.00000E+00 -7.28529E+01 -6.06851E+01
 2.94924E-01  4.89880E-02 -7.27058E+01 -6.05851E+01
 2.94924E-01  9.79868E-02 -7.22671E+01 -6.02431E+01
 2.94924E-01  1.47024E-01 -7.15449E+01 -5.96546E+01
 2.94924E-01  1.96146E-01 -7.05520E+01 -5.88536E+01
 2.94924E-01  2.45418E-01 -6.93047E+01 -5.78721E+01
 2.94924E-01  2.94924E-01 -6.78218E+01 -5.66653E+01
 2.94924E-01  3.44764E-01 -6.61240E+01 -5.53305E+01
 2.94924E-01  3.95062E-01 -6.42321E+01 -5.37950E+01
 2.94924E-01  4.45958E-01 -6.21668E+01 -5.21529E+01
 2.94924E-01  4.97612E-01 -5.99472E+01 -5.04479E+01
 2.94924E-01  5.50205E-01 -5.75902E+01 -4.87308E+01
 2.94924E-01  6.03937E-01 -5.51099E+01 -4.69973E+01
 2.94924E-01  6.59029E-01 -5.25174E+01 -4.52025E+01
 2.94924E-01  7.15723E-01 -4.98210E+01 -4.33415E+01
 2.94924E-01  7.74279E-01 -4.70262E+01 -4.13792E+01
 2.94924E-01  8.34978E-01 -4.41366E+01 -3.92967E+01
 2.94924E-01  8.98117E-01 -4.11542E+01 -3.71075E+01
 2.94924E-01  9.64007E-01 -3.80809E+01 -3.47784E+01
 2.94924E-01  1.03297E+00 -3.49191E+01 -3.23139E+01
 2.94924E-01  1.10534E+00 -3.16724E+01 -2.96916E+01
 2.94924E-01  1.18144E+00 -2.83474E+01 -2.68397E+01
 2.94924E-01  1.26160E+00 -2.49538E+01 -2.38491E+01
 2.94924E-01  1.34612E+00 -2.15061E+01 -2.06864E+01
 2.94924E-01  1.43529E+00 -1.80230E+01 -1.74380E+01
 2.94924E-01  1.52937E+00 -1.45254E+01 -1.41151E+01
 2.94924E-01  1.62856E+00 -1.10303E+01 -1.07703E+01
 2.94924E-01  1.73305E+00 -7.53198E+00 -7.37805E+00
 2.94924E-01  1.84295E+00 -4.00108E+00 -3.92029E+00
 2.94924E-01  1.95834E+00 -8.48081E-01 -8.18934E-01
 2.94924E-01  2.07924E+00  3.02992E-01  3.06964E-01
 2.94924E-01  2.20562E+00  1.18034E-01  1.15782E-01
 2.94924E-01  2.33741E+00  1.77834E-02  1.59268E-02
 2.94924E-01  2.47449E+00  1.72688E-03  6.89240E-04
 2.94924E-01  2.61672E+00  1.19326E-04 -5.52580E-04
 2.94924E-01  2.76393E+00  5.95463E-06 -4.59549E-04
 2.94924E-01  2.91593E+00  2.16886E-07 -3.23348E-04
 2.94924E-01  3.07251E+00  0.00000E+00 -2.28612E-04
 2.94924E-01  3.23345E+00  0.00000E+00 -1.60717E-04
 2.94924E-01  3.39854E+00  0.00000E+00  0.00000E+00

 3.44764E-01  0.00000E+00 -7.06556E+01 -5.91008E+01
 3.44764E-01  4.89880E-02 -7.05251E+01 -5.89846E+01
 3.44764E-01  9.79868E-02 -7.01348E+01 -5.86553E+01
 3.44764E-01  1.47024E-01 -6.94903E+01 -5.81338E+01
 3.44764E-01  1.96146E-01 -6.85994E+01 -5.73556E+01
 3.44764E-01  2.45418E-01 -6.74731E+01 -5.64260E+01
 3.44764E-01  2.94924E-01 -6.61240E+01 -5.53305E+01
 3.44764E-01  3.44764E-01 -6.45666E+01 -5.40432E+01
 3.44764E-01  3.95062E-01 -6.28163E+01 -5.26330E+01
 3.44764E-01  4.45958E-01 -6.08891E+01 -5.11242E+01
 3.44764E-01  4.97612E-01 -5.88004E+01 -4.96175E+01
 3.44764E-01  5.50205E-01 -5.65648E+01 -4.80543E+01
 3.44764E-01  6.03937E-01 -5.41951E+01 -4.64347E+01
 3.44764E-01  6.59029E-01 -5.17023E+01 -4.46946E+01
 3.44764E-01  7.15723E-01 -4.90950E+01 -4.28859E+01
 3.44764E-01  7.74279E-01 -4.63798E+01 -4.09340E+01
 3.44764E-01  8.34978E-01 -4.35615E+01 -3.88824E+01
 3.44764E-01  8.98117E-01 -4.06435E+01 -3.66841E+01
 3.44764E-01  9.64007E-01 -3.76288E+01 -3.43689E+01
 3.44764E-01  1.03297E+00 -3.45208E+01 -3.19157E+01
 3.44764E-01  1.10534E+00 -3.13241E+01 -2.92818E+01
 3.44764E-01  1.18144E+00 -2.80458E+01 -2.65471E+01
 3.44764E-01  1.26160E+00 -2.46962E+01 -2.35588E+01
 3.44764E-01  1.34612E+00 -2.12898E+01 -2.04590E+01
 3.44764E-01  1.43529E+00 -1.78453E+01 -1.72497E+01
 3.44764E-01  1.52937E+00 -1.43838E+01 -1.39738E+01
 3.44764E-01  1.62856E+00 -1.09222E+01 -1.06557E+01
 3.44764E-01  1.73305E+00 -7.45510E+00 -7.29441E+00
 3.44764E-01  1.84295E+00 -3.95432E+00 -3.87289E+00
 3.44764E-01  1.95834E+00 -8.29961E-01 -7.97625E-01
 3.44764E-01  2.07924E+00  3.05077E-01  3.11087E-01
 3.44764E-01  2.20562E+00  1.17892E-01  1.16354E-01
 3.44764E-01  2.33741E+00  1.77352E-02  1.58930E-02
 3.44764E-01  2.47449E+00  1.72139E-03  6.38770E-04
 3.44764E-01  2.61672E+00  1.18930E-04 -5.34777E-04
 3.44764E-01  2.76393E+00  5.93483E-06 -4.60753E-04
 3.44764E-01  2.91593E+00  2.16181E-07 -3.32369E-04
 3.44764E-01  3.07251E+00  0.00000E+00 -2.27836E-04
 3.44764E-01  3.23345E+00  0.00000E+00 -1.52284E-04
 3.44764E-01  3.39854E+00  0.00000E+00  0.00000E+00

 3.95062E-01  0.00000E+00 -6.82830E+01 -5.73103E+01
 3.95062E-01  4.89880E-02 -6.81678E+01 -5.72100E+01
 3.95062E-01  9.79868E-02 -6.78230E+01 -5.68876E+01
 3.95062E-01  1.47024E-01 -6.72515E+01 -5.63734E+01
 3.95062E-01  1.96146E-01 -6.64581E+01 -5.56787E+01
 3.95062E-01  2.45418E-01 -6.54491E+01 -5.48392E+01
 3.95062E-01  2.94924E-01 -6.42321E+01 -5.37950E+01
 3.95062E-01  3.44764E-01 -6.28163E+01 -5.26330E+01
 3.95062E-01  3.95062E-01 -6.12120E+01 -5.13639E+01
 3.95062E-01  4.45958E-01 -5.94301E+01 -5.00643E+01
 3.95062E-01  4.97612E-01 -5.74822E+01 -4.87177E+01
 3.95062E-01  5.50205E-01 -5.53798E+01 -4.72744E+01
 3.95062E-01  6.03937E-01 -5.31338E+01 -4.57387E+01
 3.95062E-01  6.59029E-01 -5.07539E+01 -4.40786E+01
 3.95062E-01  7.15723E-01 -4.82489E+01 -4.23063E+01
 3.95062E-01  7.74279E-01 -4.56259E+01 -4.03816E+01
 3.95062E-01  8.34978E-01 -4.28907E+01 -3.83502E+01
 3.95062E-01  8.98117E-01 -4.00479E+01 -3.61830E+01
 3.95062E-01  9.64007E-01 -3.71017E+01 -3.38868E+01
 3.95062E-01  1.03297E+00 -3.40567E+01 -3.14618E+01
 3.95062E-01  1.10534E+00 -3.09183E+01 -2.88687E+01
 3.95062E-01  1.18144E+00 -2.76944E+01 -2.61499E+01
 3.95062E-01  1.26160E+00 -2.43959E+01 -2.32412E+01
 3.95062E-01  1.34612E+00 -2.10375E+01 -2.02046E+01
 3.95062E-01  1.43529E+00 -1.76380E+01 -1.70327E+01
 3.95062E-01  1.52937E+00 -1.42185E+01 -1.38031E+01
 3.95062E-01  1.62856E+00 -1.07958E+01 -1.05268E+01
 3.95062E-01  1.73305E+00 -7.36512E+00 -7.19787E+00
 3.95062E-01  1.84295E+00 -3.89944E+00 -3.81189E+00
 3.95062E-01  1.95834E+00 -8.08581E-01 -7.72511E-01
 3.95062E-01  2.07924E+00  3.07586E-01  3.16331E-01
 3.95062E-01  2.20562E+00  1.17737E-01  1.17054E-01
 3.95062E-01  2.33741E+00  1.76799E-02  1.59454E-02
 3.95062E-01  2.47449E+00  1.71504E-03  6.67494E-04
 3.95062E-01  2.61672E+00  1.18470E-04 -5.24723E-04
 3.95062E-01  2.76393E+00  5.91182E-06 -4.69650E-04
 3.95062E-01  2.91593E+00  2.15354E-07 -3.07340E-04
 3.95062E-01  3.07251E+00  0.00000E+00 -2.17464E-04
 3.95062E-01  3.23345E+00  0.00000E+00 -1.57183E-04
 3.95062E-01  3.39854E+00  0.00000E+00  0.00000E+00

 4.45958E-01  0.00000E+00 -6.57701E+01 -5.53410E+01
 4.45958E-01  4.89880E-02 -6.56687E+01 -5.52473E+01
 4.45958E-01  9.79868E-02 -6.53648E+01 -5.49633E+01
 4.45958E-01  1.47024E-01 -6.48601E+01 -5.45034E+01
 4.45958E-01  1.96146E-01 -6.41566E+01 -5.38835E+01
 4.45958E-01  2.45418E-01 -6.32576E+01 -5.30697E+01
 4.45958E-01  2.94924E-01 -6.21668E+01 -5.21529E+01
 4.45958E-01  3.44764E-01 -6.08891E+01 -5.11242E+01
 4.45958E-01  3.95062E-01 -5.94301E+01 -5.00643E+01
 4.45958E-01  4.45958E-01 -5.77964E+01 -4.89218E+01
 4.45958E-01  4.97612E-01 -5.59953E+01 -4.77332E+01
 4.45958E-01  5.50205E-01 -5.40349E+01 -4.63437E+01
 4.45958E-01  6.03937E-01 -5.19232E+01 -4.48980E+01
 4.45958E-01  6.59029E-01 -4.96684E+01 -4.33348E+01
 4.45958E-01  7.15723E-01 -4.72783E+01 -4.15863E+01
 4.45958E-01  7.74279E-01 -4.47600E+01 -3.97425E+01
 4.45958E-01  8.34978E-01 -4.21198E+01 -3.77531E+01
 4.45958E-01  8.98117E-01 -3.93635E+01 -3.56411E+01
 4.45958E-01  9.64007E-01 -3.64963E+01 -3.33353E+01
 4.45958E-01  1.03297E+00 -3.35237E+01 -3.09616E+01
 4.45958E-01  1.10534E+00 -3.04525E+01 -2.83856E+01
 4.45958E-01  1.18144E+00 -2.72911E+01 -2.57149E+01
 4.45958E-01  1.26160E+00 -2.40512E+01 -2.28750E+01
 4.45958E-01  1.34612E+00 -2.07478E+01 -1.98957E+01
 4.45958E-01  1.43529E+00 -1.73998E+01 -1.67906E+01
 4.45958E-01  1.52937E+00 -1.40283E+01 -1.36051E+01
 4.45958E-01  1.62856E+00 -1.06503E+01 -1.03707E+01
 4.45958E-01  1.73305E+00 -7.26125E+00 -7.09060E+00
 4.45958E-01  1.84295E+00 -3.83591E+00 -3.74168E+00
 4.45958E-01  1.95834E+00 -7.83682E-01 -7.41710E-01
 4.45958E-01  2.07924E+00  3.10576E-01  3.22304E-01
 4.45958E-01  2.20562E+00  1.17572E-01  1.18111E-01
 4.45958E-01  2.33741E+00  1.76173E-02  1.60108E-02
 4.45958E-01  2.47449E+00  1.70780E-03  5.78442E-04
 4.45958E-01  2.61672E+00  1.17945E-04 -5.21646E-04
 4.45958E-01  2.76393E+00  5.88548E-06 -4.58424E-04
 4.45958E-01  2.91593E+00  2.14408E-07 -3.10767E-04
 4.45958E-01  3.07251E+00  0.00000E+00 -2.10823E-04
 4.45958E-01  3.23345E+00  0.00000E+00 -1.44677E-04
 4.45958E-01  3.39854E+00  0.00000E+00  0.00000E+00

 4.97612E-01  0.00000E+00 -6.31439E+01 -5.32151E+01
 4.97612E-01  4.89880E-02 -6.30546E+01 -5.31512E+01
 4.97612E-01  9.79868E-02 -6.27870E+01 -5.28974E+01
 4.97612E-01  1.47024E-01 -6.23416E+01 -5.24778E+01
 4.97612E-01  1.96146E-01 -6.17191E+01 -5.19266E+01
 4.97612E-01  2.45418E-01 -6.09206E+01 -5.12369E+01
 4.97612E-01  2.94924E-01 -5.99472E+01 -5.04479E+01
 4.97612E-01  3.44764E-01 -5.88004E+01 -4.96175E+01
 4.97612E-01  3.95062E-01 -5.74822E+01 -4.87177E+01
 4.97612E-01  4.45958E-01 -5.59953E+01 -4.77332E+01
 4.97612E-01  4.97612E-01 -5.43431E+01 -4.65943E+01
 4.97612E-01  5.50205E-01 -5.25300E+01 -4.53426E+01
 4.97612E-01  6.03937E-01 -5.05608E+01 -4.39463E+01
 4.97612E-01  6.59029E-01 -4.84414E+01 -4.24512E+01
 4.97612E-01  7.15723E-01 -4.61778E+01 -4.07359E+01
 4.97612E-01  7.74279E-01 -4.37764E+01 -3.89661E+01
 4.97612E-01  8.34978E-01 -4.12436E+01 -3.70176E+01
 4.97612E-01  8.98117E-01 -3.85853E+01 -3.49736E+01
 4.97612E-01  9.64007E-01 -3.58079E+01 -3.27332E+01
 4.97612E-01  1.03297E+00 -3.29179E+01 -3.03850E+01
 4.97612E-01  1.10534E+00 -2.99231E+01 -2.78650E+01
 4.97612E-01  1.18144E+00 -2.68330E+01 -2.52346E+01
 4.97612E-01  1.26160E+00 -2.36596E+01 -2.24661E+01
 4.97612E-01  1.34612E+00 -2.04185E+01 -1.95420E+01
 4.97612E-01  1.43529E+00 -1.71288E+01 -1.65068E+01
 4.97612E-01  1.52937E+00 -1.38117E+01 -1.33765E+01
 4.97612E-01  1.62856E+00 -1.04843E+01 -1.01985E+01
 4.97612E-01  1.73305E+00 -7.14254E+00 -6.96523E+00
 4.97612E-01  1.84295E+00 -3.76304E+00 -3.66320E+00
 4.97612E-01  1.95834E+00 -7.54935E-01 -7.08991E-01
 4.97612E-01  2.07924E+00  3.14114E-01  3.29510E-01
 4.97612E-01  2.20562E+00  1.17403E-01  1.19445E-01
 4.97612E-01  2.33741E+00  1.75477E-02  1.62699E-02
 4.97612E-01  2.47449E+00  1.69967E-03  6.07689E-04
 4.97612E-01  2.61672E+00  1.17352E-04 -5.21529E-04
 4.97612E-01  2.76393E+00  5.85567E-06 -4.56957E-04
 4.97612E-01  2.91593E+00  2.13339E-07 -3.06406E-04
 4.97612E-01  3.07251E+00  0.00000E+00 -2.00583E-04
 4.97612E-01  3.23345E+00  0.00000E+00 -1.34148E-04
 4.97612E-01  3.39854E+00  0.00000E+00  0.00000E+00

 5.50205E-01  0.00000E+00 -6.04238E+01 -5.10105E+01
 5.50205E-01  4.89880E-02 -6.03451E+01 -5.09187E+01
 5.50205E-01  9.79868E-02 -6.01090E+01 -5.07144E+01
 5.50205E-01  1.47024E-01 -5.97157E+01 -5.03752E+01
 5.50205E-01  1.96146E-01 -5.91650E+01 -4.99179E+01
 5.50205E-01  2.45418E-01 -5.84567E+01 -4.93335E+01
 5.50205E-01  2.94924E-01 -5.75902E+01 -4.87308E+01
 5.50205E-01  3.44764E-01 -5.65648E+01 -4.80543E+01
 5.50205E-01  3.95062E-01 -5.53798E+01 -4.72744E+01
 5.50205E-01  4.45958E-01 -5.40349E+01 -4.63437E+01
 5.50205E-01  4.97612E-01 -5.25300E+01 -4.53426E+01
 5.50205E-01  5.50205E-01 -5.08659E+01 -4.41706E+01
 5.50205E-01  6.03937E-01 -4.90446E+01 -4.28397E+01
 5.50205E-01  6.59029E-01 -4.70686E+01 -4.14052E+01
 5.50205E-01  7.15723E-01 -4.49418E+01 -3.98211E+01
 5.50205E-01  7.74279E-01 -4.26688E+01 -3.80832E+01
 5.50205E-01  8.34978E-01 -4.02552E+01 -3.62294E+01
 5.50205E-01  8.98117E-01 -3.77070E+01 -3.42019E+01
 5.50205E-01  9.64007E-01 -3.50309E+01 -3.20467E+01
 5.50205E-01  1.03297E+00 -3.22344E+01 -2.97206E+01
 5.50205E-01  1.10534E+00 -2.93260E+01 -2.72737E+01
 5.50205E-01  1.18144E+00 -2.63162E+01 -2.46968E+01
 5.50205E-01  1.26160E+00 -2.32178E+01 -2.20151E+01
 5.50205E-01  1.34612E+00 -2.00469E+01 -1.91510E+01
 5.50205E-01  1.43529E+00 -1.68228E+01 -1.61760E+01
 5.50205E-01  1.52937E+00 -1.35669E+01 -1.31142E+01
 5.50205E-01  1.62856E+00 -1.02963E+01 -1.00016E+01
 5.50205E-01  1.73305E+00 -7.00776E+00 -6.82224E+00
 5.50205E-01  1.84295E+00 -3.68001E+00 -3.57353E+00
 5.50205E-01  1.95834E+00 -7.21933E-01 -6.67852E-01
 5.50205E-01  2.07924E+00  3.18283E-01  3.37632E-01
 5.50205E-01  2.20562E+00  1.17235E-01  1.21033E-01
 5.50205E-01  2.33741E+00  1.74711E-02  1.65170E-02
 5.50205E-01  2.47449E+00  1.69060E-03  5.59895E-04
 5.50205E-01  2.61672E+00  1.16689E-04 -5.13641E-04
 5.50205E-01  2.76393E+00  5.82220E-06 -4.53985E-04
 5.50205E-01  2.91593E+00  2.12137E-07 -3.03497E-04
 5.50205E-01  3.07251E+00  0.00000E+00 -2.12209E-04
 5.50205E-01  3.23345E+00  0.00000E+00 -1.49711E-04
 5.50205E-01  3.39854E+00  0.00000E+00  0.00000E+00

 6.03937E-01  0.00000E+00 -5.76227E+01 -4.86964E+01
 6.03937E-01  4.89880E-02 -5.75532E+01 -4.86651E+01
 6.03937E-01  9.79868E-02 -5.73445E+01 -4.84824E+01
 6.03937E-01  1.47024E-01 -5.69965E+01 -4.82094E+01
 6.03937E-01  1.96146E-01 -5.65088E+01 -4.78300E+01
 6.03937E-01  2.45418E-01 -5.58804E+01 -4.74704E+01
 6.03937E-01  2.94924E-01 -5.51099E+01 -4.69973E+01
 6.03937E-01  3.44764E-01 -5.41951E+01 -4.64347E+01
 6.03937E-01  3.95062E-01 -5.31338E+01 -4.57387E+01
 6.03937E-01  4.45958E-01 -5.19232E+01 -4.48980E+01
 6.03937E-01  4.97612E-01 -5.05608E+01 -4.39463E+01
 6.03937E-01  5.50205E-01 -4.90446E+01 -4.28397E+01
 6.03937E-01  6.03937E-01 -4.73730E+01 -4.15918E+01
 6.03937E-01  6.59029E-01 -4.55459E+01 -4.02670E+01
 6.03937E-01  7.15723E-01 -4.35641E+01 -3.87357E+01
 6.03937E-01  7.74279E-01 -4.14299E+01 -3.70684E+01
 6.03937E-01  8.34978E-01 -3.91472E+01 -3.52918E+01
 6.03937E-01  8.98117E-01 -3.67212E+01 -3.33834E+01
 6.03937E-01  9.64007E-01 -3.41585E+01 -3.12661E+01
 6.03937E-01  1.03297E+00 -3.14668E+01 -2.90265E+01
 6.03937E-01  1.10534E+00 -2.86556E+01 -2.66391E+01
 6.03937E-01  1.18144E+00 -2.57361E+01 -2.41342E+01
 6.03937E-01  1.26160E+00 -2.27218E+01 -2.14796E+01
 6.03937E-01  1.34612E+00 -1.96295E+01 -1.86978E+01
 6.03937E-01  1.43529E+00 -1.64788E+01 -1.58189E+01
 6.03937E-01  1.52937E+00 -1.32913E+01 -1.28363E+01
 6.03937E-01  1.62856E+00 -1.00843E+01 -9.77681E+00
 6.03937E-01  1.73305E+00 -6.85541E+00 -6.65861E+00
 6.03937E-01  1.84295E+00 -3.58577E+00 -3.47113E+00
 6.03937E-01  1.95834E+00 -6.84170E-01 -6.23052E-01
 6.03937E-01  2.07924E+00  3.23187E-01  3.47475E-01
 6.03937E-01  2.20562E+00  1.17076E-01  1.23501E-01
 6.03937E-01  2.33741E+00  1.73874E-02  1.72219E-02
 6.03937E-01  2.47449E+00  1.68057E-03  5.96751E-04
 6.03937E-01  2.61672E+00  1.15950E-04 -5.39940E-04
 6.03937E-01  2.76393E+00  5.78483E-06 -4.29962E-04
 6.03937E-01  2.91593E+00  2.10790E-07 -2.84771E-04
 6.03937E-01  3.07251E+00  0.00000E+00 -1.93507E-04
 6.03937E-01  3.23345E+00  0.00000E+00 -1.35787E-04
 6.03937E-01  3.39854E+00  0.00000E+00  0.00000E+00

 6.59029E-01  0.00000E+00 -5.47481E+01 -4.63655E+01
 6.59029E-01  4.89880E-02 -5.46866E+01 -4.63414E+01
 6.59029E-01  9.79868E-02 -5.45016E+01 -4.61963E+01
 6.59029E-01  1.47024E-01 -5.41932E+01 -4.60146E+01
 6.59029E-01  1.96146E-01 -5.37606E+01 -4.58742E+01
 6.59029E-01  2.45418E-01 -5.32027E+01 -4.56117E+01
 6.59029E-01  2.94924E-01 -5.25174E+01 -4.52025E+01
 6.59029E-01  3.44764E-01 -5.17023E+01 -4.46946E+01
 6.59029E-01  3.95062E-01 -5.07539E+01 -4.40786E+01
 6.59029E-01  4.45958E-01 -4.96684E+01 -4.33348E+01
 6.59029E-01  4.97612E-01 -4.84414E+01 -4.24512E+01
 6.59029E-01  5.50205E-01 -4.70686E+01 -4.14052E+01
 6.59029E-01  6.03937E-01 -4.55459E+01 -4.02670E+01
 6.59029E-01  6.59029E-01 -4.38701E+01 -3.89426E+01
 6.59029E-01  7.15723E-01 -4.20391E+01 -3.75352E+01
 6.59029E-01  7.74279E-01 -4.00523E+01 -3.59836E+01
 6.59029E-01  8.34978E-01 -3.79112E+01 -3.42421E+01
 6.59029E-01  8.98117E-01 -3.56194E+01 -3.23967E+01
 6.59029E-01  9.64007E-01 -3.31824E+01 -3.03974E+01
 6.59029E-01  1.03297E+00 -3.06078E+01 -2.82214E+01
 6.59029E-01  1.10534E+00 -2.79054E+01 -2.59546E+01
 6.59029E-01  1.18144E+00 -2.50869E+01 -2.34766E+01
 6.59029E-01  1.26160E+00 -2.21667E+01 -2.09386E+01
 6.59029E-01  1.34612E+00 -1.91621E+01 -1.82207E+01
 6.59029E-01  1.43529E+00 -1.60933E+01 -1.54246E+01
 6.59029E-01  1.52937E+00 -1.29821E+01 -1.25128E+01
 6.59029E-01  1.62856E+00 -9.84599E+00 -9.52797E+00
 6.59029E-01  1.73305E+00 -6.68368E+00 -6.48262E+00
 6.59029E-01  1.84295E+00 -3.47907E+00 -3.35584E+00
 6.59029E-01  1.95834E+00 -6.41035E-01 -5.75689E-01
 6.59029E-01  2.07924E+00  3.28950E-01  3.58821E-01
 6.59029E-01  2.20562E+00  1.16934E-01  1.26486E-01
 6.59029E-01  2.33741E+00  1.72967E-02  1.77052E-02
 6.59029E-01  2.47449E+00  1.66952E-03  6.15416E-04
 6.59029E-01  2.61672E+00  1.15131E-04 -4.81379E-04
 6.59029E-01  2.76393E+00  5.74327E-06 -4.54140E-04
 6.59029E-01  2.91593E+00  2.09289E-07 -3.08839E-04
 6.59029E-01  3.07251E+00  0.00000E+00 -1.96409E-04
 6.59029E-01  3.23345E+00  0.00000E+00 -1.25798E-04
 6.59029E-01  3.39854E+00  0.00000E+00  0.00000E+00

 7.15723E-01  0.00000E+00 -5.18038E+01 -4.40614E+01
 7.15723E-01  4.89880E-02 -5.17491E+01 -4.40601E+01
 7.15723E-01  9.79868E-02 -5.15849E+01 -4.40462E+01
 7.15723E-01  1.47024E-01 -5.13110E+01 -4.40209E+01
 7.15723E-01  1.96146E-01 -5.09267E+01 -4.39030E+01
 7.15723E-01  2.45418E-01 -5.04306E+01 -4.37002E+01
 7.15723E-01  2.94924E-01 -4.98210E+01 -4.33415E+01
 7.15723E-01  3.44764E-01 -4.90950E+01 -4.28859E+01
 7.15723E-01  3.95062E-01 -4.82489E+01 -4.23063E+01
 7.15723E-01  4.45958E-01 -4.72783E+01 -4.15863E+01
 7.15723E-01  4.97612E-01 -4.61778E+01 -4.07359E+01
 7.15723E-01  5.50205E-01 -4.49418E+01 -3.98211E+01
 7.15723E-01  6.03937E-01 -4.35641E+01 -3.87357E+01
 7.15723E-01  6.59029E-01 -4.20391E+01 -3.75352E+01
 7.15723E-01  7.15723E-01 -4.03618E+01 -3.61849E+01
 7.15723E-01  7.74279E-01 -3.85287E+01 -3.46843E+01
 7.15723E-01  8.34978E-01 -3.65385E+01 -3.31034E+01
 7.15723E-01  8.98117E-01 -3.43921E+01 -3.13235E+01
 7.15723E-01  9.64007E-01 -3.20932E+01 -2.94213E+01
 7.15723E-01  1.03297E+00 -2.96484E+01 -2.73313E+01
 7.15723E-01  1.10534E+00 -2.70672E+01 -2.51293E+01
 7.15723E-01  1.18144E+00 -2.43616E+01 -2.27911E+01
 7.15723E-01  1.26160E+00 -2.15465E+01 -2.02854E+01
 7.15723E-01  1.34612E+00 -1.86398E+01 -1.76910E+01
 7.15723E-01  1.43529E+00 -1.56621E+01 -1.49507E+01
 7.15723E-01  1.52937E+00 -1.26357E+01 -1.21458E+01
 7.15723E-01  1.62856E+00 -9.57853E+00 -9.24896E+00
 7.15723E-01  1.73305E+00 -6.49037E+00 -6.27255E+00
 7.15723E-01  1.84295E+00 -3.35839E+00 -3.22401E+00
 7.15723E-01  1.95834E+00 -5.91784E-01 -5.15481E-01
 7.15723E-01  2.07924E+00  3.35724E-01  3.73553E-01
 7.15723E-01  2.20562E+00  1.16819E-01  1.29984E-01
 7.15723E-01  2.33741E+00  1.71990E-02  1.86856E-02
 7.15723E-01  2.47449E+00  1.65739E-03  7.20650E-04
 7.15723E-01  2.61672E+00  1.14227E-04 -5.46004E-04
 7.15723E-01  2.76393E+00  5.69720E-06 -4.62063E-04
 7.15723E-01  2.91593E+00  2.07622E-07 -2.88401E-04
 7.15723E-01  3.07251E+00  0.00000E+00 -1.92597E-04
 7.15723E-01  3.23345E+00  0.00000E+00 -1.36580E-04
 7.15723E-01  3.39854E+00  0.00000E+00  0.00000E+00

 7.74279E-01  0.00000E+00 -4.87903E+01 -4.19740E+01
 7.74279E-01  4.89880E-02 -4.87417E+01 -4.20337E+01
 7.74279E-01  9.79868E-02 -4.85957E+01 -4.20915E+01
 7.74279E-01  1.47024E-01 -4.83520E+01 -4.20680E+01
 7.74279E-01  1.96146E-01 -4.80101E+01 -4.19698E+01
 7.74279E-01  2.45418E-01 -4.75688E+01 -4.17061E+01
 7.74279E-01  2.94924E-01 -4.70262E+01 -4.13792E+01
 7.74279E-01  3.44764E-01 -4.63798E+01 -4.09340E+01
 7.74279E-01  3.95062E-01 -4.56259E+01 -4.03816E+01
 7.74279E-01  4.45958E-01 -4.47600E+01 -3.97425E+01
 7.74279E-01  4.97612E-01 -4.37764E+01 -3.89661E+01
 7.74279E-01  5.50205E-01 -4.26688E+01 -3.80832E+01
 7.74279E-01  6.03937E-01 -4.14299E+01 -3.70684E+01
 7.74279E-01  6.59029E-01 -4.00523E+01 -3.59836E+01
 7.74279E-01  7.15723E-01 -3.85287E+01 -3.46843E+01
 7.74279E-01  7.74279E-01 -3.68530E+01 -3.33087E+01
 7.74279E-01  8.34978E-01 -3.50206E+01 -3.18083E+01
 7.74279E-01  8.98117E-01 -3.30294E+01 -3.01283E+01
 7.74279E-01  9.64007E-01 -3.08806E+01 -2.83194E+01
 7.74279E-01  1.03297E+00 -2.85787E+01 -2.63723E+01
 7.74279E-01  1.10534E+00 -2.61319E+01 -2.42639E+01
 7.74279E-01  1.18144E+00 -2.35520E+01 -2.19834E+01
 7.74279E-01  1.26160E+00 -2.08540E+01 -1.95973E+01
 7.74279E-01  1.34612E+00 -1.80563E+01 -1.70959E+01
 7.74279E-01  1.43529E+00 -1.51801E+01 -1.44616E+01
 7.74279E-01  1.52937E+00 -1.22480E+01 -1.17355E+01
 7.74279E-01  1.62856E+00 -9.27850E+00 -8.93032E+00
 7.74279E-01  1.73305E+00 -6.27283E+00 -6.03875E+00
 7.74279E-01  1.84295E+00 -3.22190E+00 -3.07514E+00
 7.74279E-01  1.95834E+00 -5.35529E-01 -4.50844E-01
 7.74279E-01  2.07924E+00  3.43697E-01  3.87119E-01
 7.74279E-01  2.20562E+00  1.16745E-01  1.34001E-01
 7.74279E-01  2.33741E+00  1.70945E-02  2.02558E-02
 7.74279E-01  2.47449E+00  1.64414E-03  1.05755E-03
 7.74279E-01  2.61672E+00  1.13231E-04 -5.13103E-04
 7.74279E-01  2.76393E+00  5.64620E-06 -4.69694E-04
 7.74279E-01  2.91593E+00  2.05770E-07 -2.97985E-04
 7.74279E-01  3.07251E+00  0.00000E+00 -1.94471E-04
 7.74279E-01  3.23345E+00  0.00000E+00 -1.34283E-04
 7.74279E-01  3.39854E+00  0.00000E+00  0.00000E+00

 8.34978E-01  0.00000E+00 -4.57064E+01 -4.04743E+01
 8.34978E-01  4.89880E-02 -4.56631E+01 -4.03666E+01
 8.34978E-01  9.79868E-02 -4.55331E+01 -4.02460E+01
 8.34978E-01  1.47024E-01 -4.53162E+01 -4.01157E+01
 8.34978E-01  1.96146E-01 -4.50119E+01 -3.99183E+01
 8.34978E-01  2.45418E-01 -4.46193E+01 -3.96482E+01
 8.34978E-01  2.94924E-01 -4.41366E+01 -3.92967E+01
 8.34978E-01  3.44764E-01 -4.35615E+01 -3.88824E+01
 8.34978E-01  3.95062E-01 -4.28907E+01 -3.83502E+01
 8.34978E-01  4.45958E-01 -4.21198E+01 -3.77531E+01
 8.34978E-01  4.97612E-01 -4.12436E+01 -3.70176E+01
 8.34978E-01  5.50205E-01 -4.02552E+01 -3.62294E+01
 8.34978E-01  6.03937E-01 -3.91472E+01 -3.52918E+01
 8.34978E-01  6.59029E-01 -3.79112E+01 -3.42421E+01
 8.34978E-01  7.15723E-01 -3.65385E+01 -3.31034E+01
 8.34978E-01  7.74279E-01 -3.50206E+01 -3.18083E+01
 8.34978E-01  8.34978E-01 -3.33501E+01 -3.03982E+01
 8.34978E-01  8.98117E-01 -3.15220E+01 -2.88373E+01
 8.34978E-01  9.64007E-01 -2.95339E+01 -2.71184E+01
 8.34978E-01  1.03297E+00 -2.73875E+01 -2.52740E+01
 8.34978E-01  1.10534E+00 -2.50889E+01 -2.32547E+01
 8.34978E-01  1.18144E+00 -2.26484E+01 -2.11526E+01
 8.34978E-01  1.26160E+00 -2.00809E+01 -1.88402E+01
 8.34978E-01  1.34612E+00 -1.74046E+01 -1.64394E+01
 8.34978E-01  1.43529E+00 -1.46413E+01 -1.38976E+01
 8.34978E-01  1.52937E+00 -1.18139E+01 -1.12829E+01
 8.34978E-01  1.62856E+00 -8.94189E+00 -8.57964E+00
 8.34978E-01  1.73305E+00 -6.02796E+00 -5.78633E+00
 8.34978E-01  1.84295E+00 -3.06743E+00 -2.91389E+00
 8.34978E-01  1.95834E+00 -4.71206E-01 -3.74715E-01
 8.34978E-01  2.07924E+00  3.53094E-01  4.04203E-01
 8.34978E-01  2.20562E+00  1.16730E-01  1.38196E-01
 8.34978E-01  2.33741E+00  1.69835E-02  2.26793E-02
 8.34978E-01  2.47449E+00  1.62970E-03  1.66379E-03
 8.34978E-01  2.61672E+00  1.12135E-04 -6.34101E-04
 8.34978E-01  2.76393E+00  5.58982E-06 -4.11656E-04
 8.34978E-01  2.91593E+00  2.03717E-07 -3.01265E-04
 8.34978E-01  3.07251E+00  0.00000E+00 -2.11178E-04
 8.34978E-01  3.23345E+00  0.00000E+00 -1.34874E-04
 8.34978E-01  3.39854E+00  0.00000E+00  0.00000E+00

 8.98117E-01  0.00000E+00 -4.25496E+01 -3.84784E+01
 8.98117E-01  4.89880E-02 -4.25111E+01 -3.84376E+01
 8.98117E-01  9.79868E-02 -4.23954E+01 -3.82618E+01
 8.98117E-01  1.47024E-01 -4.22025E+01 -3.80375E+01
 8.98117E-01  1.96146E-01 -4.19320E+01 -3.77775E+01
 8.98117E-01  2.45418E-01 -4.15830E+01 -3.74461E+01
 8.98117E-01  2.94924E-01 -4.11542E+01 -3.71075E+01
 8.98117E-01  3.44764E-01 -4.06435E+01 -3.66841E+01
 8.98117E-01  3.95062E-01 -4.00479E+01 -3.61830E+01
 8.98117E-01  4.45958E-01 -3.93635E+01 -3.56411E+01
 8.98117E-01  4.97612E-01 -3.85853E+01 -3.49736E+01
 8.98117E-01  5.50205E-01 -3.77070E+01 -3.42019E+01
 8.98117E-01  6.03937E-01 -3.67212E+01 -3.33834E+01
 8.98117E-01  6.59029E-01 -3.56194E+01 -3.23967E+01
 8.98117E-01  7.15723E-01 -3.43921E+01 -3.13235E+01
 8.98117E-01  7.74279E-01 -3.30294E+01 -3.01283E+01
 8.98117E-01  8.34978E-01 -3.15220E+01 -2.88373E+01
 8.98117E-01  8.98117E-01 -2.98616E+01 -2.73793E+01
 8.98117E-01  9.64007E-01 -2.80427E+01 -2.58054E+01
 8.98117E-01  1.03297E+00 -2.60634E+01 -2.40614E+01
 8.98117E-01  1.10534E+00 -2.39265E+01 -2.22068E+01
 8.98117E-01  1.18144E+00 -2.16400E+01 -2.01788E+01
 8.98117E-01  1.26160E+00 -1.92173E+01 -1.79877E+01
 8.98117E-01  1.34612E+00 -1.66762E+01 -1.57174E+01
 8.98117E-01  1.43529E+00 -1.40385E+01 -1.32881E+01
 8.98117E-01  1.52937E+00 -1.13277E+01 -1.07943E+01
 8.98117E-01  1.62856E+00 -8.56400E+00 -8.17509E+00
 8.98117E-01  1.73305E+00 -5.75209E+00 -5.49118E+00
 8.98117E-01  1.84295E+00 -2.89245E+00 -2.72192E+00
 8.98117E-01  1.95834E+00 -3.97551E-01 -2.91294E-01
 8.98117E-01  2.07924E+00  3.64185E-01  4.24827E-01
 8.98117E-01  2.20562E+00  1.16793E-01  1.45526E-01
 8.98117E-01  2.33741E+00  1.68664E-02  2.55812E-02
 8.98117E-01  2.47449E+00  1.61401E-03  2.34610E-03
 8.98117E-01  2.61672E+00  1.10931E-04 -5.70827E-04
 8.98117E-01  2.76393E+00  5.52755E-06 -4.34226E-04
 8.98117E-01  2.91593E+00  2.01441E-07 -3.03414E-04
 8.98117E-01  3.07251E+00  0.00000E+00 -2.12049E-04
 8.98117E-01  3.23345E+00  0.00000E+00 -1.42400E-04
 8.98117E-01  3.39854E+00  0.00000E+00  0.00000E+00

 9.64007E-01  0.00000E+00 -3.93176E+01 -3.61233E+01
 9.64007E-01  4.89880E-02 -3.92834E+01 -3.61014E+01
 9.64007E-01  9.79868E-02 -3.91808E+01 -3.59851E+01
 9.64007E-01  1.47024E-01 -3.90097E+01 -3.57860E+01
 9.64007E-01  1.96146E-01 -3.87699E+01 -3.55088E+01
 9.64007E-01  2.45418E-01 -3.84607E+01 -3.51467E+01
 9.64007E-01  2.94924E-01 -3.80809E+01 -3.47784E+01
 9.64007E-01  3.44764E-01 -3.76288E+01 -3.43689E+01
 9.64007E-01  3.95062E-01 -3.71017E+01 -3.38868E+01
 9.64007E-01  4.45958E-01 -3.64963E+01 -3.33353E+01
 9.64007E-01  4.97612E-01 -3.58079E+01 -3.27332E+01
 9.64007E-01  5.50205E-01 -3.50309E+01 -3.20467E+01
 9.64007E-01  6.03937E-01 -3.41585E+01 -3.12661E+01
 9.64007E-01  6.59029E-01 -3.31824E+01 -3.03974E+01
 9.64007E-01  7.15723E-01 -3.20932E+01 -2.94213E+01
 9.64007E-01  7.74279E-01 -3.08806E+01 -2.83194E+01
 9.64007E-01  8.34978E-01 -2.95339E+01 -2.71184E+01
 9.64007E-01  8.98117E-01 -2.80427E+01 -2.58054E+01
 9.64007E-01  9.64007E-01 -2.63985E+01 -2.43597E+01
 9.64007E-01  1.03297E+00 -2.45956E+01 -2.27359E+01
 9.64007E-01  1.10534E+00 -2.26329E+01 -2.10177E+01
 9.64007E-01  1.18144E+00 -2.05149E+01 -1.90764E+01
 9.64007E-01  1.26160E+00 -1.82522E+01 -1.70908E+01
 9.64007E-01  1.34612E+00 -1.58614E+01 -1.48998E+01
 9.64007E-01  1.43529E+00 -1.33635E+01 -1.25860E+01
 9.64007E-01  1.52937E+00 -1.07825E+01 -1.02230E+01
 9.64007E-01  1.62856E+00 -8.13932E+00 -7.71146E+00
 9.64007E-01  1.73305E+00 -5.44098E+00 -5.16342E+00
 9.64007E-01  1.84295E+00 -2.69396E+00 -2.50495E+00
 9.64007E-01  1.95834E+00 -3.13070E-01 -1.98390E-01
 9.64007E-01  2.07924E+00  3.77296E-01  4.48038E-01
 9.64007E-01  2.20562E+00  1.16962E-01  1.51031E-01
 9.64007E-01  2.33741E+00  1.67439E-02  2.96378E-02
 9.64007E-01  2.47449E+00  1.59699E-03  3.93622E-03
 9.64007E-01  2.61672E+00  1.09611E-04 -5.87192E-04
 9.64007E-01  2.76393E+00  5.45880E-06 -3.85020E-04
 9.64007E-01  2.91593E+00  1.98918E-07 -3.49140E-04
 9.64007E-01  3.07251E+00  0.00000E+00 -2.38325E-04
 9.64007E-01  3.23345E+00  0.00000E+00 -1.27787E-04
 9.64007E-01  3.39854E+00  0.00000E+00  0.00000E+00

 1.03297E+00  0.00000E+00 -3.60093E+01 -3.35449E+01
 1.03297E+00  4.89880E-02 -3.59791E+01 -3.35114E+01
 1.03297E+00  9.79868E-02 -3.58886E+01 -3.33894E+01
 1.03297E+00  1.47024E-01 -3.57377E+01 -3.32381E+01
 1.03297E+00  1.96146E-01 -3.55263E+01 -3.30296E+01
 1.03297E+00  2.45418E-01 -3.52537E+01 -3.26899E+01
 1.03297E+00  2.94924E-01 -3.49191E+01 -3.23139E+01
 1.03297E+00  3.44764E-01 -3.45208E+01 -3.19157E+01
 1.03297E+00  3.95062E-01 -3.40567E+01 -3.14618E+01
 1.03297E+00  4.45958E-01 -3.35237E+01 -3.09616E+01
 1.03297E+00  4.97612E-01 -3.29179E+01 -3.03850E+01
 1.03297E+00  5.50205E-01 -3.22344E+01 -2.97206E+01
 1.03297E+00  6.03937E-01 -3.14668E+01 -2.90265E+01
 1.03297E+00  6.59029E-01 -3.06078E+01 -2.82214E+01
 1.03297E+00  7.15723E-01 -2.96484E+01 -2.73313E+01
 1.03297E+00  7.74279E-01 -2.85787E+01 -2.63723E+01
 1.03297E+00  8.34978E-01 -2.73875E+01 -2.52740E+01
 1.03297E+00  8.98117E-01 -2.60634E+01 -2.40614E+01
 1.03297E+00  9.64007E-01 -2.45956E+01 -2.27359E+01
 1.03297E+00  1.03297E+00 -2.29751E+01 -2.12645E+01
 1.03297E+00  1.10534E+00 -2.11968E+01 -1.96714E+01
 1.03297E+00  1.18144E+00 -1.92608E+01 -1.79378E+01
 1.03297E+00  1.26160E+00 -1.71737E+01 -1.60150E+01
 1.03297E+00  1.34612E+00 -1.49492E+01 -1.40247E+01
 1.03297E+00  1.43529E+00 -1.26070E+01 -1.18820E+01
 1.03297E+00  1.52937E+00 -1.01705E+01 -9.58530E+00
 1.03297E+00  1.62856E+00 -7.66149E+00 -7.23265E+00
 1.03297E+00  1.73305E+00 -5.08968E+00 -4.79466E+00
 1.03297E+00  1.84295E+00 -2.46849E+00 -2.26547E+00
 1.03297E+00  1.95834E+00 -2.16011E-01 -8.62395E-02
 1.03297E+00  2.07924E+00  3.92815E-01  4.74207E-01
 1.03297E+00  2.20562E+00  1.17268E-01  1.61154E-01
 1.03297E+00  2.33741E+00  1.66170E-02  3.44540E-02
 1.03297E+00  2.47449E+00  1.57860E-03  5.85927E-03
 1.03297E+00  2.61672E+00  1.08165E-04  2.20466E-06
 1.03297E+00  2.76393E+00  5.38294E-06 -4.88749E-04
 1.03297E+00  2.91593E+00  1.96124E-07 -3.57857E-04
 1.03297E+00  3.07251E+00  0.00000E+00 -2.32153E-04
 1.03297E+00  3.23345E+00  0.00000E+00 -1.54965E-04
 1.03297E+00  3.39854E+00  0.00000E+00  0.00000E+00

 1.10534E+00  0.00000E+00 -3.26261E+01 -3.07321E+01
 1.10534E+00  4.89880E-02 -3.25997E+01 -3.07069E+01
 1.10534E+00  9.79868E-02 -3.25205E+01 -3.06207E+01
 1.10534E+00  1.47024E-01 -3.23885E+01 -3.04661E+01
 1.10534E+00  1.96146E-01 -3.22036E+01 -3.02825E+01
 1.10534E+00  2.45418E-01 -3.19652E+01 -3.00408E+01
 1.10534E+00  2.94924E-01 -3.16724E+01 -2.96916E+01
 1.10534E+00  3.44764E-01 -3.13241E+01 -2.92818E+01
 1.10534E+00  3.95062E-01 -3.09183E+01 -2.88687E+01
 1.10534E+00  4.45958E-01 -3.04525E+01 -2.83856E+01
 1.10534E+00  4.97612E-01 -2.99231E+01 -2.78650E+01
 1.10534E+00  5.50205E-01 -2.93260E+01 -2.72737E+01
 1.10534E+00  6.03937E-01 -2.86556E+01 -2.66391E+01
 1.10534E+00  6.59029E-01 -2.79054E+01 -2.59546E+01
 1.10534E+00  7.15723E-01 -2.70672E+01 -2.51293E+01
 1.10534E+00  7.74279E-01 -2.61319E+01 -2.42639E+01
 1.10534E+00  8.34978E-01 -2.50889E+01 -2.32547E+01
 1.10534E+00  8.98117E-01 -2.39265E+01 -2.22068E+01
 1.10534E+00  9.64007E-01 -2.26329E+01 -2.10177E+01
 1.10534E+00  1.03297E+00 -2.11968E+01 -1.96714E+01
 1.10534E+00  1.10534E+00 -1.96095E+01 -1.82206E+01
 1.10534E+00  1.18144E+00 -1.78665E+01 -1.66100E+01
 1.10534E+00  1.26160E+00 -1.59695E+01 -1.48587E+01
 1.10534E+00  1.34612E+00 -1.39278E+01 -1.29910E+01
 1.10534E+00  1.43529E+00 -1.17582E+01 -1.10259E+01
 1.10534E+00  1.52937E+00 -9.48259E+00 -8.92365E+00
 1.10534E+00  1.62856E+00 -7.12322E+00 -6.68328E+00
 1.10534E+00  1.73305E+00 -4.69254E+00 -4.36833E+00
 1.10534E+00  1.84295E+00 -2.21206E+00 -1.99377E+00
 1.10534E+00  1.95834E+00 -1.04349E-01  4.54253E-02
 1.10534E+00  2.07924E+00  4.11198E-01  4.99028E-01
 1.10534E+00  2.20562E+00  1.17751E-01  1.70483E-01
 1.10534E+00  2.33741E+00  1.64870E-02  4.02591E-02
 1.10534E+00  2.47449E+00  1.55879E-03  7.46713E-03
 1.10534E+00  2.61672E+00  1.06582E-04  1.28478E-04
 1.10534E+00  2.76393E+00  5.29930E-06 -3.89173E-04
 1.10534E+00  2.91593E+00  1.93025E-07 -3.68608E-04
 1.10534E+00  3.07251E+00  0.00000E+00 -2.56224E-04
 1.10534E+00  3.23345E+00  0.00000E+00 -1.56286E-04
 1.10534E+00  3.39854E+00  0.00000E+00  0.00000E+00

 1.18144E+00  0.00000E+00 -2.91730E+01 -2.77242E+01
 1.18144E+00  4.89880E-02 -2.91502E+01 -2.76940E+01
 1.18144E+00  9.79868E-02 -2.90816E+01 -2.76178E+01
 1.18144E+00  1.47024E-01 -2.89674E+01 -2.75166E+01
 1.18144E+00  1.96146E-01 -2.88072E+01 -2.73244E+01
 1.18144E+00  2.45418E-01 -2.86008E+01 -2.71458E+01
 1.18144E+00  2.94924E-01 -2.83474E+01 -2.68397E+01
 1.18144E+00  3.44764E-01 -2.80458E+01 -2.65471E+01
 1.18144E+00  3.95062E-01 -2.76944E+01 -2.61499E+01
 1.18144E+00  4.45958E-01 -2.72911E+01 -2.57149E+01
 1.18144E+00  4.97612E-01 -2.68330E+01 -2.52346E+01
 1.18144E+00  5.50205E-01 -2.63162E+01 -2.46968E+01
 1.18144E+00  6.03937E-01 -2.57361E+01 -2.41342E+01
 1.18144E+00  6.59029E-01 -2.50869E+01 -2.34766E+01
 1.18144E+00  7.15723E-01 -2.43616E+01 -2.27911E+01
 1.18144E+00  7.74279E-01 -2.35520E+01 -2.19834E+01
 1.18144E+00  8.34978E-01 -2.26484E+01 -2.11526E+01
 1.18144E+00  8.98117E-01 -2.16400E+01 -2.01788E+01
 1.18144E+00  9.64007E-01 -2.05149E+01 -1.90764E+01
 1.18144E+00  1.03297E+00 -1.92608E+01 -1.79378E+01
 1.18144E+00  1.10534E+00 -1.78665E+01 -1.66100E+01
 1.18144E+00  1.18144E+00 -1.63236E+01 -1.51579E+01
 1.18144E+00  1.26160E+00 -1.46286E+01 -1.36056E+01
 1.18144E+00  1.34612E+00 -1.27853E+01 -1.19224E+01
 1.18144E+00  1.43529E+00 -1.08057E+01 -1.00873E+01
 1.18144E+00  1.52937E+00 -8.70883E+00 -8.11877E+00
 1.18144E+00  1.62856E+00 -6.51621E+00 -6.06680E+00
 1.18144E+00  1.73305E+00 -4.24308E+00 -3.90875E+00
 1.18144E+00  1.84295E+00 -1.92012E+00 -1.68975E+00
 1.18144E+00  1.95834E+00  2.42305E-02  1.84982E-01
 1.18144E+00  2.07924E+00  4.32969E-01  5.38894E-01
 1.18144E+00  2.20562E+00  1.18456E-01  1.80070E-01
 1.18144E+00  2.33741E+00  1.63559E-02  4.71471E-02
 1.18144E+00  2.47449E+00  1.53752E-03  1.16802E-02
 1.18144E+00  2.61672E+00  1.04854E-04  1.24526E-03
 1.18144E+00  2.76393E+00  5.20710E-06 -3.35642E-04
 1.18144E+00  2.91593E+00  1.89593E-07 -4.01178E-04
 1.18144E+00  3.07251E+00  0.00000E+00 -2.71396E-04
 1.18144E+00  3.23345E+00  0.00000E+00 -1.74807E-04
 1.18144E+00  3.39854E+00  0.00000E+00  0.00000E+00

 1.26160E+00  0.00000E+00 -2.56592E+01 -2.45722E+01
 1.26160E+00  4.89880E-02 -2.56397E+01 -2.45531E+01
 1.26160E+00  9.79868E-02 -2.55811E+01 -2.44974E+01
 1.26160E+00  1.47024E-01 -2.54835E+01 -2.43837E+01
 1.26160E+00  1.96146E-01 -2.53467E+01 -2.42396E+01
 1.26160E+00  2.45418E-01 -2.51704E+01 -2.40577E+01
 1.26160E+00  2.94924E-01 -2.49538E+01 -2.38491E+01
 1.26160E+00  3.44764E-01 -2.46962E+01 -2.35588E+01
 1.26160E+00  3.95062E-01 -2.43959E+01 -2.32412E+01
 1.26160E+00  4.45958E-01 -2.40512E+01 -2.28750E+01
 1.26160E+00  4.97612E-01 -2.36596E+01 -2.24661E+01
 1.26160E+00  5.50205E-01 -2.32178E+01 -2.20151E+01
 1.26160E+00  6.03937E-01 -2.27218E+01 -2.14796E+01
 1.26160E+00  6.59029E-01 -2.21667E+01 -2.09386E+01
 1.26160E+00  7.15723E-01 -2.15465E+01 -2.02854E+01
 1.26160E+00  7.74279E-01 -2.08540E+01 -1.95973E+01
 1.26160E+00  8.34978E-01 -2.00809E+01 -1.88402E+01
 1.26160E+00  8.98117E-01 -1.92173E+01 -1.79877E+01
 1.26160E+00  9.64007E-01 -1.82522E+01 -1.70908E+01
 1.26160E+00  1.03297E+00 -1.71737E+01 -1.60150E+01
 1.26160E+00  1.10534E+00 -1.59695E+01 -1.48587E+01
 1.26160E+00  1.18144E+00 -1.46286E+01 -1.36056E+01
 1.26160E+00  1.26160E+00 -1.31431E+01 -1.22175E+01
 1.26160E+00  1.34612E+00 -1.15110E+01 -1.07000E+01
 1.26160E+00  1.43529E+00 -9.73799E+00 -9.02499E+00
 1.26160E+00  1.52937E+00 -7.83833E+00 -7.28287E+00
 1.26160E+00  1.62856E+00 -5.83121E+00 -5.37266E+00
 1.26160E+00  1.73305E+00 -3.73399E+00 -3.41419E+00
 1.26160E+00  1.84295E+00 -1.58754E+00 -1.32697E+00
 1.26160E+00  1.95834E+00  1.72329E-01  3.49810E-01
 1.26160E+00  2.07924E+00  4.58719E-01  5.80702E-01
 1.26160E+00  2.20562E+00  1.19436E-01  1.92363E-01
 1.26160E+00  2.33741E+00  1.62256E-02  5.33429E-02
 1.26160E+00  2.47449E+00  1.51475E-03  1.58426E-02
 1.26160E+00  2.61672E+00  1.02967E-04  3.24024E-03
 1.26160E+00  2.76393E+00  5.10547E-06 -1.79926E-04
 1.26160E+00  2.91593E+00  1.85786E-07 -4.27926E-04
 1.26160E+00  3.07251E+00  0.00000E+00 -2.88995E-04
 1.26160E+00  3.23345E+00  0.00000E+00 -2.02277E-04
 1.26160E+00  3.39854E+00  0.00000E+00  0.00000E+00

 1.34612E+00  0.00000E+00 -2.20984E+01 -2.12950E+01
 1.34612E+00  4.89880E-02 -2.20819E+01 -2.12876E+01
 1.34612E+00  9.79868E-02 -2.20327E+01 -2.12276E+01
 1.34612E+00  1.47024E-01 -2.19508E+01 -2.11412E+01
 1.34612E+00  1.96146E-01 -2.18360E+01 -2.10428E+01
 1.34612E+00  2.45418E-01 -2.16879E+01 -2.08669E+01
 1.34612E+00  2.94924E-01 -2.15061E+01 -2.06864E+01
 1.34612E+00  3.44764E-01 -2.12898E+01 -2.04590E+01
 1.34612E+00  3.95062E-01 -2.10375E+01 -2.02046E+01
 1.34612E+00  4.45958E-01 -2.07478E+01 -1.98957E+01
 1.34612E+00  4.97612E-01 -2.04185E+01 -1.95420E+01
 1.34612E+00  5.50205E-01 -2.00469E+01 -1.91510E+01
 1.34612E+00  6.03937E-01 -1.96295E+01 -1.86978E+01
 1.34612E+00  6.59029E-01 -1.91621E+01 -1.82207E+01
 1.34612E+00  7.15723E-01 -1.86398E+01 -1.76910E+01
 1.34612E+00  7.74279E-01 -1.80563E+01 -1.70959E+01
 1.34612E+00  8.34978E-01 -1.74046E+01 -1.64394E+01
 1.34612E+00  8.98117E-01 -1.66762E+01 -1.57174E+01
 1.34612E+00  9.64007E-01 -1.58614E+01 -1.48998E+01
 1.34612E+00  1.03297E+00 -1.49492E+01 -1.40247E+01
 1.34612E+00  1.10534E+00 -1.39278E+01 -1.29910E+01
 1.34612E+00  1.18144E+00 -1.27853E+01 -1.19224E+01
 1.34612E+00  1.26160E+00 -1.15110E+01 -1.07000E+01
 1.34612E+00  1.34612E+00 -1.00977E+01 -9.35052E+00
 1.34612E+00  1.43529E+00 -8.54499E+00 -7.88894E+00
 1.34612E+00  1.52937E+00 -6.86024E+00 -6.31917E+00
 1.34612E+00  1.62856E+00 -5.05828E+00 -4.55619E+00
 1.34612E+00  1.73305E+00 -3.15718E+00 -2.79651E+00
 1.34612E+00  1.84295E+00 -1.20858E+00 -9.44485E-01
 1.34612E+00  1.95834E+00  3.42802E-01  5.25980E-01
 1.34612E+00  2.07924E+00  4.89081E-01  6.21305E-01
 1.34612E+00  2.20562E+00  1.20745E-01  2.01744E-01
 1.34612E+00  2.33741E+00  1.60978E-02  6.28771E-02
 1.34612E+00  2.47449E+00  1.49039E-03  2.22868E-02
 1.34612E+00  2.61672E+00  1.00906E-04  5.49925E-03
 1.34612E+00  2.76393E+00  4.99329E-06  2.78724E-04
 1.34612E+00  2.91593E+00  1.81557E-07 -4.36434E-04
 1.34612E+00  3.07251E+00  0.00000E+00 -3.36279E-04
 1.34612E+00  3.23345E+00  0.00000E+00 -2.20024E-04
 1.34612E+00  3.39854E+00  0.00000E+00  0.00000E+00

 1.43529E+00  0.00000E+00 -1.85089E+01 -1.79365E+01
 1.43529E+00  4.89880E-02 -1.84954E+01 -1.79249E+01
 1.43529E+00  9.79868E-02 -1.84550E+01 -1.78867E+01
 1.43529E+00  1.47024E-01 -1.83878E+01 -1.78156E+01
 1.43529E+00  1.96146E-01 -1.82936E+01 -1.77143E+01
 1.43529E+00  2.45418E-01 -1.81722E+01 -1.75877E+01
 1.43529E+00  2.94924E-01 -1.80230E+01 -1.74380E+01
 1.43529E+00  3.44764E-01 -1.78453E+01 -1.72497E+01
 1.43529E+00  3.95062E-01 -1.76380E+01 -1.70327E+01
 1.43529E+00  4.45958E-01 -1.73998E+01 -1.67906E+01
 1.43529E+00  4.97612E-01 -1.71288E+01 -1.65068E+01
 1.43529E+00  5.50205E-01 -1.68228E+01 -1.61760E+01
 1.43529E+00  6.03937E-01 -1.64788E+01 -1.58189E+01
 1.43529E+00  6.59029E-01 -1.60933E+01 -1.54246E+01
 1.43529E+00  7.15723E-01 -1.56621E+01 -1.49507E+01
 1.43529E+00  7.74279E-01 -1.51801E+01 -1.44616E+01
 1.43529E+00  8.34978E-01 -1.46413E+01 -1.38976E+01
 1.43529E+00  8.98117E-01 -1.40385E+01 -1.32881E+01
 1.43529E+00  9.64007E-01 -1.33635E+01 -1.25860E+01
 1.43529E+00  1.03297E+00 -1.26070E+01 -1.18820E+01
 1.43529E+00  1.10534E+00 -1.17582E+01 -1.10259E+01
 1.43529E+00  1.18144E+00 -1.08057E+01 -1.00873E+01
 1.43529E+00  1.26160E+00 -9.73799E+00 -9.02499E+00
 1.43529E+00  1.34612E+00 -8.54499E+00 -7.88894E+00
 1.43529E+00  1.43529E+00 -7.22058E+00 -6.61419E+00
 1.43529E+00  1.52937E+00 -5.76526E+00 -5.22188E+00
 1.43529E+00  1.62856E+00 -4.18750E+00 -3.74759E+00
 1.43529E+00  1.73305E+00 -2.50406E+00 -2.14532E+00
 1.43529E+00  1.84295E+00 -7.77125E-01 -4.71026E-01
 1.43529E+00  1.95834E+00  5.38615E-01  7.39860E-01
 1.43529E+00  2.07924E+00  5.24651E-01  6.71447E-01
 1.43529E+00  2.20562E+00  1.22421E-01  2.19946E-01
 1.43529E+00  2.33741E+00  1.59724E-02  7.36859E-02
 1.43529E+00  2.47449E+00  1.46415E-03  2.85415E-02
 1.43529E+00  2.61672E+00  9.86408E-05  8.32407E-03
 1.43529E+00  2.76393E+00  4.86875E-06  7.73010E-04
 1.43529E+00  2.91593E+00  1.76832E-07 -3.60360E-04
 1.43529E+00  3.07251E+00  0.00000E+00 -3.41780E-04
 1.43529E+00  3.23345E+00  0.00000E+00 -2.56462E-04
 1.43529E+00  3.39854E+00  0.00000E+00  0.00000E+00

 1.52937E+00  0.00000E+00 -1.49121E+01 -1.45188E+01
 1.52937E+00  4.89880E-02 -1.49013E+01 -1.45125E+01
 1.52937E+00  9.79868E-02 -1.48692E+01 -1.44822E+01
 1.52937E+00  1.47024E-01 -1.48157E+01 -1.44200E+01
 1.52937E+00  1.96146E-01 -1.47409E+01 -1.43401E+01
 1.52937E+00  2.45418E-01 -1.46442E+01 -1.42471E+01
 1.52937E+00  2.94924E-01 -1.45254E+01 -1.41151E+01
 1.52937E+00  3.44764E-01 -1.43838E+01 -1.39738E+01
 1.52937E+00  3.95062E-01 -1.42185E+01 -1.38031E+01
 1.52937E+00  4.45958E-01 -1.40283E+01 -1.36051E+01
 1.52937E+00  4.97612E-01 -1.38117E+01 -1.33765E+01
 1.52937E+00  5.50205E-01 -1.35669E+01 -1.31142E+01
 1.52937E+00  6.03937E-01 -1.32913E+01 -1.28363E+01
 1.52937E+00  6.59029E-01 -1.29821E+01 -1.25128E+01
 1.52937E+00  7.15723E-01 -1.26357E+01 -1.21458E+01
 1.52937E+00  7.74279E-01 -1.22480E+01 -1.17355E+01
 1.52937E+00  8.34978E-01 -1.18139E+01 -1.12829E+01
 1.52937E+00  8.98117E-01 -1.13277E+01 -1.07943E+01
 1.52937E+00  9.64007E-01 -1.07825E+01 -1.02230E+01
 1.52937E+00  1.03297E+00 -1.01705E+01 -9.58530E+00
 1.52937E+00  1.10534E+00 -9.48259E+00 -8.92365E+00
 1.52937E+00  1.18144E+00 -8.70883E+00 -8.11877E+00
 1.52937E+00  1.26160E+00 -7.83833E+00 -7.28287E+00
 1.52937E+00  1.34612E+00 -6.86024E+00 -6.31917E+00
 1.52937E+00  1.43529E+00 -5.76526E+00 -5.22188E+00
 1.52937E+00  1.52937E+00 -4.54816E+00 -4.02431E+00
 1.52937E+00  1.62856E+00 -3.21065E+00 -2.80851E+00
 1.52937E+00  1.73305E+00 -1.76643E+00 -1.40074E+00
 1.52937E+00  1.84295E+00 -2.87231E-01  4.44495E-02
 1.52937E+00  1.95834E+00  7.62289E-01  9.77732E-01
 1.52937E+00  2.07924E+00  5.65740E-01  7.23109E-01
 1.52937E+00  2.20562E+00  1.24445E-01  2.56983E-01
 1.52937E+00  2.33741E+00  1.58414E-02  8.59385E-02
 1.52937E+00  2.47449E+00  1.43508E-03  3.50860E-02
 1.52937E+00  2.61672E+00  9.60968E-05  1.52059E-02
 1.52937E+00  2.76393E+00  4.72781E-06  2.78591E-03
 1.52937E+00  2.91593E+00  1.71456E-07 -5.48284E-05
 1.52937E+00  3.07251E+00  0.00000E+00 -3.77738E-04
 1.52937E+00  3.23345E+00  0.00000E+00 -2.91430E-04
 1.52937E+00  3.39854E+00  0.00000E+00  0.00000E+00

 1.62856E+00  0.00000E+00 -1.13250E+01 -1.10759E+01
 1.62856E+00  4.89880E-02 -1.13168E+01 -1.10675E+01
 1.62856E+00  9.79868E-02 -1.12923E+01 -1.10419E+01
 1.62856E+00  1.47024E-01 -1.12516E+01 -1.09984E+01
 1.62856E+00  1.96146E-01 -1.11946E+01 -1.09423E+01
 1.62856E+00  2.45418E-01 -1.11209E+01 -1.08625E+01
 1.62856E+00  2.94924E-01 -1.10303E+01 -1.07703E+01
 1.62856E+00  3.44764E-01 -1.09222E+01 -1.06557E+01
 1.62856E+00  3.95062E-01 -1.07958E+01 -1.05268E+01
 1.62856E+00  4.45958E-01 -1.06503E+01 -1.03707E+01
 1.62856E+00  4.97612E-01 -1.04843E+01 -1.01985E+01
 1.62856E+00  5.50205E-01 -1.02963E+01 -1.00016E+01
 1.62856E+00  6.03937E-01 -1.00843E+01 -9.77681E+00
 1.62856E+00  6.59029E-01 -9.84599E+00 -9.52797E+00
 1.62856E+00  7.15723E-01 -9.57853E+00 -9.24896E+00
 1.62856E+00  7.74279E-01 -9.27850E+00 -8.93032E+00
 1.62856E+00  8.34978E-01 -8.94189E+00 -8.57964E+00
 1.62856E+00  8.98117E-01 -8.56400E+00 -8.17509E+00
 1.62856E+00  9.64007E-01 -8.13932E+00 -7.71146E+00
 1.62856E+00  1.03297E+00 -7.66149E+00 -7.23265E+00
 1.62856E+00  1.10534E+00 -7.12322E+00 -6.68328E+00
 1.62856E+00  1.18144E+00 -6.51621E+00 -6.06680E+00
 1.62856E+00  1.26160E+00 -5.83121E+00 -5.37266E+00
 1.62856E+00  1.34612E+00 -5.05828E+00 -4.55619E+00
 1.62856E+00  1.43529E+00 -4.18750E+00 -3.74759E+00
 1.62856E+00  1.52937E+00 -3.21065E+00 -2.80851E+00
 1.62856E+00  1.62856E+00 -2.12441E+00 -1.73198E+00
 1.62856E+00  1.73305E+00 -9.39327E-01 -5.87561E-01
 1.62856E+00  1.84295E+00  2.64172E-01  5.80919E-01
 1.62856E+00  1.95834E+00  1.01357E+00  1.23357E+00
 1.62856E+00  2.07924E+00  6.11354E-01  7.73384E-01
 1.62856E+00  2.20562E+00  1.26546E-01  2.53176E-01
 1.62856E+00  2.33741E+00  1.56676E-02  9.84475E-02
 1.62856E+00  2.47449E+00  1.39964E-03  4.61613E-02
 1.62856E+00  2.61672E+00  9.30323E-05  1.88783E-02
 1.62856E+00  2.76393E+00  4.55840E-06  4.84171E-03
 1.62856E+00  2.91593E+00  1.64987E-07  3.75992E-04
 1.62856E+00  3.07251E+00  0.00000E+00 -4.32213E-04
 1.62856E+00  3.23345E+00  0.00000E+00 -3.19077E-04
 1.62856E+00  3.39854E+00  0.00000E+00  0.00000E+00

 1.73305E+00  0.00000E+00 -7.74128E+00 -7.59788E+00
 1.73305E+00  4.89880E-02 -7.73539E+00 -7.58973E+00
 1.73305E+00  9.79868E-02 -7.71791E+00 -7.57165E+00
 1.73305E+00  1.47024E-01 -7.68903E+00 -7.54011E+00
 1.73305E+00  1.96146E-01 -7.64857E+00 -7.49970E+00
 1.73305E+00  2.45418E-01 -7.59632E+00 -7.44155E+00
 1.73305E+00  2.94924E-01 -7.53198E+00 -7.37805E+00
 1.73305E+00  3.44764E-01 -7.45510E+00 -7.29441E+00
 1.73305E+00  3.95062E-01 -7.36512E+00 -7.19787E+00
 1.73305E+00  4.45958E-01 -7.26125E+00 -7.09060E+00
 1.73305E+00  4.97612E-01 -7.14254E+00 -6.96523E+00
 1.73305E+00  5.50205E-01 -7.00776E+00 -6.82224E+00
 1.73305E+00  6.03937E-01 -6.85541E+00 -6.65861E+00
 1.73305E+00  6.59029E-01 -6.68368E+00 -6.48262E+00
 1.73305E+00  7.15723E-01 -6.49037E+00 -6.27255E+00
 1.73305E+00  7.74279E-01 -6.27283E+00 -6.03875E+00
 1.73305E+00  8.34978E-01 -6.02796E+00 -5.78633E+00
 1.73305E+00  8.98117E-01 -5.75209E+00 -5.49118E+00
 1.73305E+00  9.64007E-01 -5.44098E+00 -5.16342E+00
 1.73305E+00  1.03297E+00 -5.08968E+00 -4.79466E+00
 1.73305E+00  1.10534E+00 -4.69254E+00 -4.36833E+00
 1.73305E+00  1.18144E+00 -4.24308E+00 -3.90875E+00
 1.73305E+00  1.26160E+00 -3.73399E+00 -3.41419E+00
 1.73305E+00  1.34612E+00 -3.15718E+00 -2.79651E+00
 1.73305E+00  1.43529E+00 -2.50406E+00 -2.14532E+00
 1.73305E+00  1.52937E+00 -1.76643E+00 -1.40074E+00
 1.73305E+00  1.62856E+00 -9.39327E-01 -5.87561E-01
 1.73305E+00  1.73305E+00 -3.25213E-02  2.83464E-01
 1.73305E+00  1.84295E+00  8.64535E-01  1.16003E+00
 1.73305E+00  1.95834E+00  1.27837E+00  1.51144E+00
 1.73305E+00  2.07924E+00  6.54602E-01  8.21655E-01
 1.73305E+00  2.20562E+00  1.27394E-01  2.61633E-01
 1.73305E+00  2.33741E+00  1.52915E-02  1.02207E-01
 1.73305E+00  2.47449E+00  1.34387E-03  5.73418E-02
 1.73305E+00  2.61672E+00  8.85285E-05  3.03977E-02
 1.73305E+00  2.76393E+00  4.31587E-06  8.96515E-03
 1.73305E+00  2.91593E+00  1.55821E-07  1.18747E-03
 1.73305E+00  3.07251E+00  0.00000E+00 -4.33923E-04
 1.73305E+00  3.23345E+00  0.00000E+00 -3.51692E-04
 1.73305E+00  3.39854E+00  0.00000E+00  0.00000E+00

 1.84295E+00  0.00000E+00 -4.12812E+00 -4.06008E+00
 1.84295E+00  4.89880E-02 -4.12448E+00 -4.05701E+00
 1.84295E+00  9.79868E-02 -4.11382E+00 -4.04442E+00
 1.84295E+00  1.47024E-01 -4.09631E+00 -4.02585E+00
 1.84295E+00  1.96146E-01 -4.07181E+00 -4.00084E+00
 1.84295E+00  2.45418E-01 -4.04014E+00 -3.96459E+00
 1.84295E+00  2.94924E-01 -4.00108E+00 -3.92029E+00
 1.84295E+00  3.44764E-01 -3.95432E+00 -3.87289E+00
 1.84295E+00  3.95062E-01 -3.89944E+00 -3.81189E+00
 1.84295E+00  4.45958E-01 -3.83591E+00 -3.74168E+00
 1.84295E+00  4.97612E-01 -3.76304E+00 -3.66320E+00
 1.84295E+00  5.50205E-01 -3.68001E+00 -3.57353E+00
 1.84295E+00  6.03937E-01 -3.58577E+00 -3.47113E+00
 1.84295E+00  6.59029E-01 -3.47907E+00 -3.35584E+00
 1.84295E+00  7.15723E-01 -3.35839E+00 -3.22401E+00
 1.84295E+00  7.74279E-01 -3.22190E+00 -3.07514E+00
 1.84295E+00  8.34978E-01 -3.06743E+00 -2.91389E+00
 1.84295E+00  8.98117E-01 -2.89245E+00 -2.72192E+00
 1.84295E+00  9.64007E-01 -2.69396E+00 -2.50495E+00
 1.84295E+00  1.03297E+00 -2.46849E+00 -2.26547E+00
 1.84295E+00  1.10534E+00 -2.21206E+00 -1.99377E+00
 1.84295E+00  1.18144E+00 -1.92012E+00 -1.68975E+00
 1.84295E+00  1.26160E+00 -1.58754E+00 -1.32697E+00
 1.84295E+00  1.34612E+00 -1.20858E+00 -9.44485E-01
 1.84295E+00  1.43529E+00 -7.77125E-01 -4.71026E-01
 1.84295E+00  1.52937E+00 -2.87231E-01  4.44495E-02
 1.84295E+00  1.62856E+00  2.64172E-01  5.80919E-01
 1.84295E+00  1.73305E+00  8.64535E-01  1.16003E+00
 1.84295E+00  1.84295E+00  1.41709E+00  1.67349E+00
 1.84295E+00  1.95834E+00  1.47385E+00  1.70376E+00
 1.84295E+00  2.07924E+00  6.61549E-01  8.45063E-01
 1.84295E+00  2.20562E+00  1.21048E-01  2.52945E-01
 1.84295E+00  2.33741E+00  1.40407E-02  1.07166E-01
 1.84295E+00  2.47449E+00  1.21061E-03  6.99963E-02
 1.84295E+00  2.61672E+00  7.88971E-05  3.83864E-02
 1.84295E+00  2.76393E+00  3.82280E-06  1.18809E-02
 1.84295E+00  2.91593E+00  1.37607E-07  3.46536E-03
 1.84295E+00  3.07251E+00  0.00000E+00  2.64370E-04
 1.84295E+00  3.23345E+00  0.00000E+00 -7.20508E-04
 1.84295E+00  3.39854E+00  0.00000E+00  0.00000E+00

 1.95834E+00  0.00000E+00 -8.97083E-01 -8.78170E-01
 1.95834E+00  4.89880E-02 -8.95617E-01 -8.76942E-01
 1.95834E+00  9.79868E-02 -8.91443E-01 -8.71836E-01
 1.95834E+00  1.47024E-01 -8.84709E-01 -8.63512E-01
 1.95834E+00  1.96146E-01 -8.75313E-01 -8.51200E-01
 1.95834E+00  2.45418E-01 -8.63145E-01 -8.37090E-01
 1.95834E+00  2.94924E-01 -8.48081E-01 -8.18934E-01
 1.95834E+00  3.44764E-01 -8.29961E-01 -7.97625E-01
 1.95834E+00  3.95062E-01 -8.08581E-01 -7.72511E-01
 1.95834E+00  4.45958E-01 -7.83682E-01 -7.41710E-01
 1.95834E+00  4.97612E-01 -7.54935E-01 -7.08991E-01
 1.95834E+00  5.50205E-01 -7.21933E-01 -6.67852E-01
 1.95834E+00  6.03937E-01 -6.84170E-01 -6.23052E-01
 1.95834E+00  6.59029E-01 -6.41035E-01 -5.75689E-01
 1.95834E+00  7.15723E-01 -5.91784E-01 -5.15481E-01
 1.95834E+00  7.74279E-01 -5.35529E-01 -4.50844E-01
 1.95834E+00  8.34978E-01 -4.71206E-01 -3.74715E-01
 1.95834E+00  8.98117E-01 -3.97551E-01 -2.91294E-01
 1.95834E+00  9.64007E-01 -3.13070E-01 -1.98390E-01
 1.95834E+00  1.03297E+00 -2.16011E-01 -8.62395E-02
 1.95834E+00  1.10534E+00 -1.04349E-01  4.54253E-02
 1.95834E+00  1.18144E+00  2.42305E-02  1.84982E-01
 1.95834E+00  1.26160E+00  1.72329E-01  3.49810E-01
 1.95834E+00  1.34612E+00  3.42802E-01  5.25980E-01
 1.95834E+00  1.43529E+00  5.38615E-01  7.39860E-01
 1.95834E+00  1.52937E+00  7.62289E-01  9.77732E-01
 1.95834E+00  1.62856E+00  1.01357E+00  1.23357E+00
 1.95834E+00  1.73305E+00  1.27837E+00  1.51144E+00
 1.95834E+00  1.84295E+00  1.47385E+00  1.70376E+00
 1.95834E+00  1.95834E+00  1.27117E+00  1.47535E+00
 1.95834E+00  2.07924E+00  5.13772E-01  6.84529E-01
 1.95834E+00  2.20562E+00  8.85435E-02  2.55440E-01
 1.95834E+00  2.33741E+00  9.89504E-03  1.26319E-01
 1.95834E+00  2.47449E+00  8.34421E-04  7.51283E-02
 1.95834E+00  2.61672E+00  5.36727E-05  4.52570E-02
 1.95834E+00  2.76393E+00  2.58043E-06  2.08987E-02
 1.95834E+00  2.91593E+00  9.25128E-08  5.43647E-03
 1.95834E+00  3.07251E+00  0.00000E+00  3.28402E-04
 1.95834E+00  3.23345E+00  0.00000E+00 -2.85474E-04
 1.95834E+00  3.39854E+00  0.00000E+00  0.00000E+00

 2.07924E+00  0.00000E+00  2.97380E-01  2.95788E-01
 2.07924E+00  4.89880E-02  2.97586E-01  2.96113E-01
 2.07924E+00  9.79868E-02  2.98104E-01  2.96635E-01
 2.07924E+00  1.47024E-01  2.98872E-01  2.98280E-01
 2.07924E+00  1.96146E-01  2.99923E-01  3.00438E-01
 2.07924E+00  2.45418E-01  3.01286E-01  3.03515E-01
 2.07924E+00  2.94924E-01  3.02992E-01  3.06964E-01
 2.07924E+00  3.44764E-01  3.05077E-01  3.11087E-01
 2.07924E+00  3.95062E-01  3.07586E-01  3.16331E-01
 2.07924E+00  4.45958E-01  3.10576E-01  3.22304E-01
 2.07924E+00  4.97612E-01  3.14114E-01  3.29510E-01
 2.07924E+00  5.50205E-01  3.18283E-01  3.37632E-01
 2.07924E+00  6.03937E-01  3.23187E-01  3.47475E-01
 2.07924E+00  6.59029E-01  3.28950E-01  3.58821E-01
 2.07924E+00  7.15723E-01  3.35724E-01  3.73553E-01
 2.07924E+00  7.74279E-01  3.43697E-01  3.87119E-01
 2.07924E+00  8.34978E-01  3.53094E-01  4.04203E-01
 2.07924E+00  8.98117E-01  3.64185E-01  4.24827E-01
 2.07924E+00  9.64007E-01  3.77296E-01  4.48038E-01
 2.07924E+00  1.03297E+00  3.92815E-01  4.74207E-01
 2.07924E+00  1.10534E+00  4.11198E-01  4.99028E-01
 2.07924E+00  1.18144E+00  4.32969E-01  5.38894E-01
 2.07924E+00  1.26160E+00  4.58719E-01  5.80702E-01
 2.07924E+00  1.34612E+00  4.89081E-01  6.21305E-01
 2.07924E+00  1.43529E+00  5.24651E-01  6.71447E-01
 2.07924E+00  1.52937E+00  5.65740E-01  7.23109E-01
 2.07924E+00  1.62856E+00  6.11354E-01  7.73384E-01
 2.07924E+00  1.73305E+00  6.54602E-01  8.21655E-01
 2.07924E+00  1.84295E+00  6.61549E-01  8.45063E-01
 2.07924E+00  1.95834E+00  5.13772E-01  6.84529E-01
 2.07924E+00  2.07924E+00  1.92213E-01  3.31905E-01
 2.07924E+00  2.20562E+00  3.13967E-02  1.98981E-01
 2.07924E+00  2.33741E+00  3.37826E-03  1.27591E-01
 2.07924E+00  2.47449E+00  2.77862E-04  8.95245E-02
 2.07924E+00  2.61672E+00  1.75867E-05  5.57634E-02
 2.07924E+00  2.76393E+00  8.36367E-07  2.40026E-02
 2.07924E+00  2.91593E+00  2.97740E-08  1.08193E-02
 2.07924E+00  3.07251E+00  0.00000E+00  2.78766E-03
 2.07924E+00  3.23345E+00  0.00000E+00 -7.60083E-04
 2.07924E+00  3.39854E+00  0.00000E+00  0.00000E+00

 2.20562E+00  0.00000E+00  1.18423E-01  1.14738E-01
 2.20562E+00  4.89880E-02  1.18421E-01  1.14744E-01
 2.20562E+00  9.79868E-02  1.18398E-01  1.14761E-01
 2.20562E+00  1.47024E-01  1.18344E-01  1.14864E-01
 2.20562E+00  1.96146E-01  1.18263E-01  1.15102E-01
 2.20562E+00  2.45418E-01  1.18159E-01  1.15223E-01
 2.20562E+00  2.94924E-01  1.18034E-01  1.15782E-01
 2.20562E+00  3.44764E-01  1.17892E-01  1.16354E-01
 2.20562E+00  3.95062E-01  1.17737E-01  1.17054E-01
 2.20562E+00  4.45958E-01  1.17572E-01  1.18111E-01
 2.20562E+00  4.97612E-01  1.17403E-01  1.19445E-01
 2.20562E+00  5.50205E-01  1.17235E-01  1.21033E-01
 2.20562E+00  6.03937E-01  1.17076E-01  1.23501E-01
 2.20562E+00  6.59029E-01  1.16934E-01  1.26486E-01
 2.20562E+00  7.15723E-01  1.16819E-01  1.29984E-01
 2.20562E+00  7.74279E-01  1.16745E-01  1.34001E-01
 2.20562E+00  8.34978E-01  1.16730E-01  1.38196E-01
 2.20562E+00  8.98117E-01  1.16793E-01  1.45526E-01
 2.20562E+00  9.64007E-01  1.16962E-01  1.51031E-01
 2.20562E+00  1.03297E+00  1.17268E-01  1.61154E-01
 2.20562E+00  1.10534E+00  1.17751E-01  1.70483E-01
 2.20562E+00  1.18144E+00  1.18456E-01  1.80070E-01
 2.20562E+00  1.26160E+00  1.19436E-01  1.92363E-01
 2.20562E+00  1.34612E+00  1.20745E-01  2.01744E-01
 2.20562E+00  1.43529E+00  1.22421E-01  2.19946E-01
 2.20562E+00  1.52937E+00  1.24445E-01  2.56983E-01
 2.20562E+00  1.62856E+00  1.26546E-01  2.53176E-01
 2.20562E+00  1.73305E+00  1.27394E-01  2.61633E-01
 2.20562E+00  1.84295E+00  1.21048E-01  2.52945E-01
 2.20562E+00  1.95834E+00  8.85435E-02  2.55440E-01
 2.20562E+00  2.07924E+00  3.13967E-02  1.98981E-01
 2.20562E+00  2.20562E+00  4.90747E-03  1.65973E-01
 2.20562E+00  2.33741E+00  5.09655E-04  1.16473E-01
 2.20562E+00  2.47449E+00  4.08522E-05  8.79371E-02
 2.20562E+00  2.61672E+00  2.53961E-06  5.84004E-02
 2.20562E+00  2.76393E+00  1.19226E-07  2.96232E-02
 2.20562E+00  2.91593E+00  4.20591E-09  1.67504E-02
 2.20562E+00  3.07251E+00  0.00000E+00  5.41473E-03
 2.20562E+00  3.23345E+00  0.00000E+00 -6.40994E-04
 2.20562E+00  3.39854E+00  0.00000E+00  0.00000E+00

 2.33741E+00  0.00000E+00  1.79145E-02  1.60902E-02
 2.33741E+00  4.89880E-02  1.79118E-02  1.60338E-02
 2.33741E+00  9.79868E-02  1.79020E-02  1.60235E-02
 2.33741E+00  1.47024E-01  1.78839E-02  1.60085E-02
 2.33741E+00  1.96146E-01  1.78579E-02  1.59950E-02
 2.33741E+00  2.45418E-01  1.78243E-02  1.59352E-02
 2.33741E+00  2.94924E-01  1.77834E-02  1.59268E-02
 2.33741E+00  3.44764E-01  1.77352E-02  1.58930E-02
 2.33741E+00  3.95062E-01  1.76799E-02  1.59454E-02
 2.33741E+00  4.45958E-01  1.76173E-02  1.60108E-02
 2.33741E+00  4.97612E-01  1.75477E-02  1.62699E-02
 2.33741E+00  5.50205E-01  1.74711E-02  1.65170E-02
 2.33741E+00  6.03937E-01  1.73874E-02  1.72219E-02
 2.33741E+00  6.59029E-01  1.72967E-02  1.77052E-02
 2.33741E+00  7.15723E-01  1.71990E-02  1.86856E-02
 2.33741E+00  7.74279E-01  1.70945E-02  2.02558E-02
 2.33741E+00  8.34978E-01  1.69835E-02  2.26793E-02
 2.33741E+00  8.98117E-01  1.68664E-02  2.55812E-02
 2.33741E+00  9.64007E-01  1.67439E-02  2.96378E-02
 2.33741E+00  1.03297E+00  1.66170E-02  3.44540E-02
 2.33741E+00  1.10534E+00  1.64870E-02  4.02591E-02
 2.33741E+00  1.18144E+00  1.63559E-02  4.71471E-02
 2.33741E+00  1.26160E+00  1.62256E-02  5.33429E-02
 2.33741E+00  1.34612E+00  1.60978E-02  6.28771E-02
 2.33741E+00  1.43529E+00  1.59724E-02  7.36859E-02
 2.33741E+00  1.52937E+00  1.58414E-02  8.59385E-02
 2.33741E+00  1.62856E+00  1.56676E-02  9.84475E-02
 2.33741E+00  1.73305E+00  1.52915E-02  1.02207E-01
 2.33741E+00  1.84295E+00  1.40407E-02  1.07166E-01
 2.33741E+00  1.95834E+00  9.89504E-03  1.26319E-01
 2.33741E+00  2.07924E+00  3.37826E-03  1.27591E-01
 2.33741E+00  2.20562E+00  5.09655E-04  1.16473E-01
 2.33741E+00  2.33741E+00  5.12482E-05  8.76660E-02
 2.33741E+00  2.47449E+00  4.00180E-06  9.41896E-02
 2.33741E+00  2.61672E+00  2.43931E-07  8.12561E-02
 2.33741E+00  2.76393E+00  1.12841E-08  4.46368E-02
 2.33741E+00  2.91593E+00  3.93857E-10  1.98095E-02
 2.33741E+00  3.07251E+00  0.00000E+00  7.26163E-03
 2.33741E+00  3.23345E+00  0.00000E+00  1.94354E-03
 2.33741E+00  3.39854E+00  0.00000E+00  0.00000E+00

 2.47449E+00  0.00000E+00  1.74177E-03  7.39166E-04
 2.47449E+00  4.89880E-02  1.74144E-03  7.33414E-04
 2.47449E+00  9.79868E-02  1.74029E-03  7.38719E-04
 2.47449E+00  1.47024E-01  1.73823E-03  7.45301E-04
 2.47449E+00  1.96146E-01  1.73531E-03  7.08359E-04
 2.47449E+00  2.45418E-01  1.73152E-03  7.10777E-04
 2.47449E+00  2.94924E-01  1.72688E-03  6.89240E-04
 2.47449E+00  3.44764E-01  1.72139E-03  6.38770E-04
 2.47449E+00  3.95062E-01  1.71504E-03  6.67494E-04
 2.47449E+00  4.45958E-01  1.70780E-03  5.78442E-04
 2.47449E+00  4.97612E-01  1.69967E-03  6.07688E-04
 2.47449E+00  5.50205E-01  1.69060E-03  5.59895E-04
 2.47449E+00  6.03937E-01  1.68057E-03  5.96751E-04
 2.47449E+00  6.59029E-01  1.66952E-03  6.15416E-04
 2.47449E+00  7.15723E-01  1.65739E-03  7.20650E-04
 2.47449E+00  7.74279E-01  1.64414E-03  1.05755E-03
 2.47449E+00  8.34978E-01  1.62970E-03  1.66379E-03
 2.47449E+00  8.98117E-01  1.61401E-03  2.34610E-03
 2.47449E+00  9.64007E-01  1.59699E-03  3.93622E-03
 2.47449E+00  1.03297E+00  1.57860E-03  5.85927E-03
 2.47449E+00  1.10534E+00  1.55879E-03  7.46713E-03
 2.47449E+00  1.18144E+00  1.53752E-03  1.16802E-02
 2.47449E+00  1.26160E+00  1.51475E-03  1.58426E-02
 2.47449E+00  1.34612E+00  1.49039E-03  2.22868E-02
 2.47449E+00  1.43529E+00  1.46415E-03  2.85415E-02
 2.47449E+00  1.52937E+00  1.43508E-03  3.50860E-02
 2.47449E+00  1.62856E+00  1.39964E-03  4.61613E-02
 2.47449E+00  1.73305E+00  1.34387E-03  5.73418E-02
 2.47449E+00  1.84295E+00  1.21061E-03  6.99963E-02
 2.47449E+00  1.95834E+00  8.34421E-04  7.51283E-02
 2.47449E+00  2.07924E+00  2.77862E-04  8.95245E-02
 2.47449E+00  2.20562E+00  4.08522E-05  8.79371E-02
 2.47449E+00  2.33741E+00  4.00180E-06  9.41896E-02
 2.47449E+00  2.47449E+00  3.05123E-07  9.36212E-02
 2.47449E+00  2.61672E+00  1.82333E-08  8.31862E-02
 2.47449E+00  2.76393E+00  8.30134E-10  5.58798E-02
 2.47449E+00  2.91593E+00  2.81118E-11  2.04722E-02
 2.47449E+00  3.07251E+00  0.00000E+00  7.51834E-03
 2.47449E+00  3.23345E+00  0.00000E+00  4.17292E-03
 2.47449E+00  3.39854E+00  0.00000E+00  0.00000E+00

 2.61672E+00  0.00000E+00  1.20399E-04 -6.13384E-04
 2.61672E+00  4.89880E-02  1.20373E-04 -5.88728E-04
 2.61672E+00  9.79868E-02  1.20289E-04 -5.95075E-04
 2.61672E+00  1.47024E-01  1.20141E-04 -5.79409E-04
 2.61672E+00  1.96146E-01  1.19931E-04 -5.88945E-04
 2.61672E+00  2.45418E-01  1.19659E-04 -5.71561E-04
 2.61672E+00  2.94924E-01  1.19326E-04 -5.52580E-04
 2.61672E+00  3.44764E-01  1.18930E-04 -5.34777E-04
 2.61672E+00  3.95062E-01  1.18470E-04 -5.24723E-04
 2.61672E+00  4.45958E-01  1.17945E-04 -5.21646E-04
 2.61672E+00  4.97612E-01  1.17352E-04 -5.21529E-04
 2.61672E+00  5.50205E-01  1.16689E-04 -5.13641E-04
 2.61672E+00  6.03937E-01  1.15950E-04 -5.39940E-04
 2.61672E+00  6.59029E-01  1.15131E-04 -4.81379E-04
 2.61672E+00  7.15723E-01  1.14227E-04 -5.46004E-04
 2.61672E+00  7.74279E-01  1.13231E-04 -5.13103E-04
 2.61672E+00  8.34978E-01  1.12135E-04 -6.34101E-04
 2.61672E+00  8.98117E-01  1.10931E-04 -5.70827E-04
 2.61672E+00  9.64007E-01  1.09611E-04 -5.87192E-04
 2.61672E+00  1.03297E+00  1.08165E-04  2.20466E-06
 2.61672E+00  1.10534E+00  1.06582E-04  1.28478E-04
 2.61672E+00  1.18144E+00  1.04854E-04  1.24526E-03
 2.61672E+00  1.26160E+00  1.02967E-04  3.24024E-03
 2.61672E+00  1.34612E+00  1.00906E-04  5.49925E-03
 2.61672E+00  1.43529E+00  9.86408E-05  8.32407E-03
 2.61672E+00  1.52937E+00  9.60968E-05  1.52059E-02
 2.61672E+00  1.62856E+00  9.30323E-05  1.88783E-02
 2.61672E+00  1.73305E+00  8.85285E-05  3.03977E-02
 2.61672E+00  1.84295E+00  7.88971E-05  3.83864E-02
 2.61672E+00  1.95834E+00  5.36727E-05  4.52570E-02
 2.61672E+00  2.07924E+00  1.75867E-05  5.57634E-02
 2.61672E+00  2.20562E+00  2.53961E-06  5.84004E-02
 2.61672E+00  2.33741E+00  2.43931E-07  8.12561E-02
 2.61672E+00  2.47449E+00  1.82337E-08  8.31862E-02
 2.61672E+00  2.61672E+00  1.07139E-09  7.45276E-02
 2.61672E+00  2.76393E+00  4.76855E-11  5.92629E-02
 2.61672E+00  2.91593E+00  1.94661E-12  3.43531E-02
 2.61672E+00  3.07251E+00  0.00000E+00  1.43211E-02
 2.61672E+00  3.23345E+00  0.00000E+00  4.34728E-03
 2.61672E+00  3.39854E+00  0.00000E+00  0.00000E+00

 2.76393E+00  0.00000E+00  6.00819E-06 -4.78806E-04
 2.76393E+00  4.89880E-02  6.00699E-06 -4.62174E-04
 2.76393E+00  9.79868E-02  6.00274E-06 -4.93108E-04
 2.76393E+00  1.47024E-01  5.99535E-06 -4.81806E-04
 2.76393E+00  1.96146E-01  5.98486E-06 -4.93919E-04
 2.76393E+00  2.45418E-01  5.97129E-06 -4.53581E-04
 2.76393E+00  2.94924E-01  5.95463E-06 -4.59549E-04
 2.76393E+00  3.44764E-01  5.93483E-06 -4.60753E-04
 2.76393E+00  3.95062E-01  5.91182E-06 -4.69650E-04
 2.76393E+00  4.45958E-01  5.88548E-06 -4.58424E-04
 2.76393E+00  4.97612E-01  5.85567E-06 -4.56957E-04
 2.76393E+00  5.50205E-01  5.82220E-06 -4.53985E-04
 2.76393E+00  6.03937E-01  5.78483E-06 -4.29962E-04
 2.76393E+00  6.59029E-01  5.74327E-06 -4.54140E-04
 2.76393E+00  7.15723E-01  5.69720E-06 -4.62063E-04
 2.76393E+00  7.74279E-01  5.64620E-06 -4.69694E-04
 2.76393E+00  8.34978E-01  5.58982E-06 -4.11656E-04
 2.76393E+00  8.98117E-01  5.52755E-06 -4.34226E-04
 2.76393E+00  9.64007E-01  5.45880E-06 -3.85020E-04
 2.76393E+00  1.03297E+00  5.38294E-06 -4.88749E-04
 2.76393E+00  1.10534E+00  5.29930E-06 -3.89173E-04
 2.76393E+00  1.18144E+00  5.20710E-06 -3.35642E-04
 2.76393E+00  1.26160E+00  5.10547E-06 -1.79926E-04
 2.76393E+00  1.34612E+00  4.99329E-06  2.78724E-04
 2.76393E+00  1.43529E+00  4.86875E-06  7.73010E-04
 2.76393E+00  1.52937E+00  4.72781E-06  2.78591E-03
 2.76393E+00  1.62856E+00  4.55840E-06  4.84171E-03
 2.76393E+00  1.73305E+00  4.31587E-06  8.96515E-03
 2.76393E+00  1.84295E+00  3.82280E-06  1.18809E-02
 2.76393E+00  1.95834E+00  2.58043E-06  2.08987E-02
 2.76393E+00  2.07924E+00  8.36367E-07  2.40026E-02
 2.76393E+00  2.20562E+00  1.19227E-07  2.96232E-02
 2.76393E+00  2.33741E+00  1.12842E-08  4.46368E-02
 2.76393E+00  2.47449E+00  8.29985E-10  5.58798E-02
 2.76393E+00  2.61672E+00  4.77788E-11  5.92629E-02
 2.76393E+00  2.76393E+00  7.42993E-13  5.78402E-02
 2.76393E+00  2.91593E+00  2.40354E-13  4.95046E-02
 2.76393E+00  3.07251E+00  0.00000E+00  2.88788E-02
 2.76393E+00  3.23345E+00  0.00000E+00  1.16725E-02
 2.76393E+00  3.39854E+00  0.00000E+00  0.00000E+00

 2.91593E+00  0.00000E+00  2.21688E-07 -3.42873E-04
 2.91593E+00  4.89880E-02  2.18685E-07 -3.30532E-04
 2.91593E+00  9.79868E-02  2.18588E-07 -3.34844E-04
 2.91593E+00  1.47024E-01  2.18340E-07 -3.33279E-04
 2.91593E+00  1.96146E-01  2.17971E-07 -3.42815E-04
 2.91593E+00  2.45418E-01  2.17481E-07 -3.36627E-04
 2.91593E+00  2.94924E-01  2.16884E-07 -3.23348E-04
 2.91593E+00  3.44764E-01  2.16176E-07 -3.32369E-04
 2.91593E+00  3.95062E-01  2.15354E-07 -3.07340E-04
 2.91593E+00  4.45958E-01  2.14411E-07 -3.10767E-04
 2.91593E+00  4.97612E-01  2.13341E-07 -3.06406E-04
 2.91593E+00  5.50205E-01  2.12136E-07 -3.03497E-04
 2.91593E+00  6.03937E-01  2.10789E-07 -2.84771E-04
 2.91593E+00  6.59029E-01  2.09288E-07 -3.08839E-04
 2.91593E+00  7.15723E-01  2.07619E-07 -2.88401E-04
 2.91593E+00  7.74279E-01  2.05769E-07 -2.97985E-04
 2.91593E+00  8.34978E-01  2.03716E-07 -3.01265E-04
 2.91593E+00  8.98117E-01  2.01440E-07 -3.03414E-04
 2.91593E+00  9.64007E-01  1.98918E-07 -3.49140E-04
 2.91593E+00  1.03297E+00  1.96124E-07 -3.57857E-04
 2.91593E+00  1.10534E+00  1.93026E-07 -3.68608E-04
 2.91593E+00  1.18144E+00  1.89593E-07 -4.01178E-04
 2.91593E+00  1.26160E+00  1.85786E-07 -4.27926E-04
 2.91593E+00  1.34612E+00  1.81557E-07 -4.36434E-04
 2.91593E+00  1.43529E+00  1.76831E-07 -3.60360E-04
 2.91593E+00  1.52937E+00  1.71456E-07 -5.48284E-05
 2.91593E+00  1.62856E+00  1.64988E-07  3.75992E-04
 2.91593E+00  1.73305E+00  1.55821E-07  1.18747E-03
 2.91593E+00  1.84295E+00  1.37607E-07  3.46536E-03
 2.91593E+00  1.95834E+00  9.25127E-08  5.43647E-03
 2.91593E+00  2.07924E+00  2.97740E-08  1.08193E-02
 2.91593E+00  2.20562E+00  4.20554E-09  1.67504E-02
 2.91593E+00  2.33741E+00  3.94270E-10  1.98095E-02
 2.91593E+00  2.47449E+00  2.81980E-11  2.04722E-02
 2.91593E+00  2.61672E+00  1.51402E-12  3.43531E-02
 2.91593E+00  2.76393E+00  1.60795E-12  4.95046E-02
 2.91593E+00  2.91593E+00  7.42101E-13  4.94881E-02
 2.91593E+00  3.07251E+00  0.00000E+00  4.05768E-02
 2.91593E+00  3.23345E+00  0.00000E+00  2.42970E-02
 2.91593E+00  3.39854E+00  0.00000E+00  0.00000E+00

 3.07251E+00  0.00000E+00  0.00000E+00 -2.46266E-04
 3.07251E+00  4.89880E-02  0.00000E+00 -2.33081E-04
 3.07251E+00  9.79868E-02  0.00000E+00 -2.40301E-04
 3.07251E+00  1.47024E-01  0.00000E+00 -2.27751E-04
 3.07251E+00  1.96146E-01  0.00000E+00 -2.30500E-04
 3.07251E+00  2.45418E-01  0.00000E+00 -2.38396E-04
 3.07251E+00  2.94924E-01  0.00000E+00 -2.28612E-04
 3.07251E+00  3.44764E-01  0.00000E+00 -2.27836E-04
 3.07251E+00  3.95062E-01  0.00000E+00 -2.17464E-04
 3.07251E+00  4.45958E-01  0.00000E+00 -2.10823E-04
 3.07251E+00  4.97612E-01  0.00000E+00 -2.00583E-04
 3.07251E+00  5.50205E-01  0.00000E+00 -2.12209E-04
 3.07251E+00  6.03937E-01  0.00000E+00 -1.93507E-04
 3.07251E+00  6.59029E-01  0.00000E+00 -1.96409E-04
 3.07251E+00  7.15723E-01  0.00000E+00 -1.92597E-04
 3.07251E+00  7.74279E-01  0.00000E+00 -1.94471E-04
 3.07251E+00  8.34978E-01  0.00000E+00 -2.11178E-04
 3.07251E+00  8.98117E-01  0.00000E+00 -2.12049E-04
 3.07251E+00  9.64007E-01  0.00000E+00 -2.38325E-04
 3.07251E+00  1.03297E+00  0.00000E+00 -2.32153E-04
 3.07251E+00  1.10534E+00  0.00000E+00 -2.56224E-04
 3.07251E+00  1.18144E+00  0.00000E+00 -2.71396E-04
 3.07251E+00  1.26160E+00  0.00000E+00 -2.88995E-04
 3.07251E+00  1.34612E+00  0.00000E+00 -3.36279E-04
 3.07251E+00  1.43529E+00  0.00000E+00 -3.41780E-04
 3.07251E+00  1.52937E+00  0.00000E+00 -3.77738E-04
 3.07251E+00  1.62856E+00  0.00000E+00 -4.32213E-04
 3.07251E+00  1.73305E+00  0.00000E+00 -4.33923E-04
 3.07251E+00  1.84295E+00  0.00000E+00  2.64370E-04
 3.07251E+00  1.95834E+00  0.00000E+00  3.28402E-04
 3.07251E+00  2.07924E+00  0.00000E+00  2.78766E-03
 3.07251E+00  2.20562E+00  0.00000E+00  5.41473E-03
 3.07251E+00  2.33741E+00  0.00000E+00  7.26163E-03
 3.07251E+00  2.47449E+00  0.00000E+00  7.51834E-03
 3.07251E+00  2.61672E+00  0.00000E+00  1.43211E-02
 3.07251E+00  2.76393E+00  0.00000E+00  2.88788E-02
 3.07251E+00  2.91593E+00  0.00000E+00  4.05768E-02
 3.07251E+00  3.07251E+00  0.00000E+00  3.67474E-02
 3.07251E+00  3.23345E+00  0.00000E+00  2.30394E-02
 3.07251E+00  3.39854E+00  0.00000E+00  0.00000E+00

 3.23345E+00  0.00000E+00  0.00000E+00 -1.72118E-04
 3.23345E+00  4.89880E-02  0.00000E+00 -1.63113E-04
 3.23345E+00  9.79868E-02  0.00000E+00 -1.76840E-04
 3.23345E+00  1.47024E-01  0.00000E+00 -1.59761E-04
 3.23345E+00  1.96146E-01  0.00000E+00 -1.54591E-04
 3.23345E+00  2.45418E-01  0.00000E+00 -1.61726E-04
 3.23345E+00  2.94924E-01  0.00000E+00 -1.60717E-04
 3.23345E+00  3.44764E-01  0.00000E+00 -1.52284E-04
 3.23345E+00  3.95062E-01  0.00000E+00 -1.57183E-04
 3.23345E+00  4.45958E-01  0.00000E+00 -1.44677E-04
 3.23345E+00  4.97612E-01  0.00000E+00 -1.34148E-04
 3.23345E+00  5.50205E-01  0.00000E+00 -1.49711E-04
 3.23345E+00  6.03937E-01  0.00000E+00 -1.35787E-04
 3.23345E+00  6.59029E-01  0.00000E+00 -1.25798E-04
 3.23345E+00  7.15723E-01  0.00000E+00 -1.36580E-04
 3.23345E+00  7.74279E-01  0.00000E+00 -1.34283E-04
 3.23345E+00  8.34978E-01  0.00000E+00 -1.34874E-04
 3.23345E+00  8.98117E-01  0.00000E+00 -1.42400E-04
 3.23345E+00  9.64007E-01  0.00000E+00 -1.27787E-04
 3.23345E+00  1.03297E+00  0.00000E+00 -1.54965E-04
 3.23345E+00  1.10534E+00  0.00000E+00 -1.56286E-04
 3.23345E+00  1.18144E+00  0.00000E+00 -1.74807E-04
 3.23345E+00  1.26160E+00  0.00000E+00 -2.02277E-04
 3.23345E+00  1.34612E+00  0.00000E+00 -2.20024E-04
 3.23345E+00  1.43529E+00  0.00000E+00 -2.56462E-04
 3.23345E+00  1.52937E+00  0.00000E+00 -2.91430E-04
 3.23345E+00  1.62856E+00  0.00000E+00 -3.19077E-04
 3.23345E+00  1.73305E+00  0.00000E+00 -3.51692E-04
 3.23345E+00  1.84295E+00  0.00000E+00 -7.20508E-04
 3.23345E+00  1.95834E+00  0.00000E+00 -2.85474E-04
 3.23345E+00  2.07924E+00  0.00000E+00 -7.60083E-04
 3.23345E+00  2.20562E+00  0.00000E+00 -6.40994E-04
 3.23345E+00  2.33741E+00  0.00000E+00  1.94354E-03
 3.23345E+00  2.47449E+00  0.00000E+00  4.17292E-03
 3.23345E+00  2.61672E+00  0.00000E+00  4.34728E-03
 3.23345E+00  2.76393E+00  0.00000E+00  1.16725E-02
 3.23345E+00  2.91593E+00  0.00000E+00  2.42970E-02
 3.23345E+00  3.07251E+00  0.00000E+00  2.30394E-02
 3.23345E+00  3.23345E+00  0.00000E+00  1.58264E-02
 3.23345E+00  3.39854E+00  0.00000E+00  0.00000E+00

 3.39854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.39854E+00  4.89880E-02  0.00000E+00  0.00000E+00
 3.39854E+00  9.79868E-02  0.00000E+00  0.00000E+00
 3.39854E+00  1.47024E-01  0.00000E+00  0.00000E+00
 3.39854E+00  1.96146E-01  0.00000E+00  0.00000E+00
 3.39854E+00  2.45418E-01  0.00000E+00  0.00000E+00
 3.39854E+00  2.94924E-01  0.00000E+00  0.00000E+00
 3.39854E+00  3.44764E-01  0.00000E+00  0.00000E+00
 3.39854E+00  3.95062E-01  0.00000E+00  0.00000E+00
 3.39854E+00  4.45958E-01  0.00000E+00  0.00000E+00
 3.39854E+00  4.97612E-01  0.00000E+00  0.00000E+00
 3.39854E+00  5.50205E-01  0.00000E+00  0.00000E+00
 3.39854E+00  6.03937E-01  0.00000E+00  0.00000E+00
 3.39854E+00  6.59029E-01  0.00000E+00  0.00000E+00
 3.39854E+00  7.15723E-01  0.00000E+00  0.00000E+00
 3.39854E+00  7.74279E-01  0.00000E+00  0.00000E+00
 3.39854E+00  8.34978E-01  0.00000E+00  0.00000E+00
 3.39854E+00  8.98117E-01  0.00000E+00  0.00000E+00
 3.39854E+00  9.64007E-01  0.00000E+00  0.00000E+00
 3.39854E+00  1.03297E+00  0.00000E+00  0.00000E+00
 3.39854E+00  1.10534E+00  0.00000E+00  0.00000E+00
 3.39854E+00  1.18144E+00  0.00000E+00  0.00000E+00
 3.39854E+00  1.26160E+00  0.00000E+00  0.00000E+00
 3.39854E+00  1.34612E+00  0.00000E+00  0.00000E+00
 3.39854E+00  1.43529E+00  0.00000E+00  0.00000E+00
 3.39854E+00  1.52937E+00  0.00000E+00  0.00000E+00
 3.39854E+00  1.62856E+00  0.00000E+00  0.00000E+00
 3.39854E+00  1.73305E+00  0.00000E+00  0.00000E+00
 3.39854E+00  1.84295E+00  0.00000E+00  0.00000E+00
 3.39854E+00  1.95834E+00  0.00000E+00  0.00000E+00
 3.39854E+00  2.07924E+00  0.00000E+00  0.00000E+00
 3.39854E+00  2.20562E+00  0.00000E+00  0.00000E+00
 3.39854E+00  2.33741E+00  0.00000E+00  0.00000E+00
 3.39854E+00  2.47449E+00  0.00000E+00  0.00000E+00
 3.39854E+00  2.61672E+00  0.00000E+00  0.00000E+00
 3.39854E+00  2.76393E+00  0.00000E+00  0.00000E+00
 3.39854E+00  2.91593E+00  0.00000E+00  0.00000E+00
 3.39854E+00  3.07251E+00  0.00000E+00  0.00000E+00
 3.39854E+00  3.23345E+00  0.00000E+00  0.00000E+00
 3.39854E+00  3.39854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF0.45 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -6.69977E+01
 0.00000E+00  5.27673E-02 -7.95958E+01 -6.68172E+01
 0.00000E+00  1.05545E-01 -7.88537E+01 -6.63612E+01
 0.00000E+00  1.58358E-01 -7.76554E+01 -6.56056E+01
 0.00000E+00  2.11250E-01 -7.60524E+01 -6.45000E+01
 0.00000E+00  2.64282E-01 -7.41056E+01 -6.31276E+01
 0.00000E+00  3.17530E-01 -7.18784E+01 -6.14734E+01
 0.00000E+00  3.71091E-01 -6.94302E+01 -5.95644E+01
 0.00000E+00  4.25077E-01 -6.68121E+01 -5.74140E+01
 0.00000E+00  4.79618E-01 -6.40653E+01 -5.50809E+01
 0.00000E+00  5.34864E-01 -6.12204E+01 -5.26092E+01
 0.00000E+00  5.90979E-01 -5.82990E+01 -4.99926E+01
 0.00000E+00  6.48149E-01 -5.53152E+01 -4.73047E+01
 0.00000E+00  7.06578E-01 -5.22773E+01 -4.46157E+01
 0.00000E+00  7.66485E-01 -4.91894E+01 -4.19033E+01
 0.00000E+00  8.28110E-01 -4.60530E+01 -3.92509E+01
 0.00000E+00  8.91707E-01 -4.28675E+01 -3.69774E+01
 0.00000E+00  9.57548E-01 -3.96314E+01 -3.51331E+01
 0.00000E+00  1.02592E+00 -3.63441E+01 -3.28243E+01
 0.00000E+00  1.09711E+00 -3.30063E+01 -3.02887E+01
 0.00000E+00  1.17142E+00 -2.96214E+01 -2.75096E+01
 0.00000E+00  1.24916E+00 -2.61960E+01 -2.46088E+01
 0.00000E+00  1.33062E+00 -2.27398E+01 -2.15514E+01
 0.00000E+00  1.41611E+00 -1.92664E+01 -1.84099E+01
 0.00000E+00  1.50588E+00 -1.57919E+01 -1.51922E+01
 0.00000E+00  1.60019E+00 -1.23307E+01 -1.19245E+01
 0.00000E+00  1.69926E+00 -8.88202E+00 -8.63710E+00
 0.00000E+00  1.80328E+00 -5.41392E+00 -5.28491E+00
 0.00000E+00  1.91239E+00 -2.03012E+00 -1.98072E+00
 0.00000E+00  2.02669E+00  8.17841E-02  8.77029E-02
 0.00000E+00  2.14624E+00  2.20914E-01  2.14514E-01
 0.00000E+00  2.27105E+00  4.92567E-02  4.43034E-02
 0.00000E+00  2.40109E+00  6.28150E-03  3.67310E-03
 0.00000E+00  2.53630E+00  5.60538E-04 -1.10824E-03
 0.00000E+00  2.67657E+00  3.65508E-05 -1.13443E-03
 0.00000E+00  2.82177E+00  1.74870E-06 -8.23936E-04
 0.00000E+00  2.97175E+00  6.34793E-08 -5.68765E-04
 0.00000E+00  3.12633E+00  0.00000E+00 -3.90534E-04
 0.00000E+00  3.28532E+00  0.00000E+00 -2.74453E-04
 0.00000E+00  3.44854E+00  0.00000E+00  0.00000E+00

 5.27673E-02  0.00000E+00 -7.95958E+01 -6.68172E+01
 5.27673E-02  5.27673E-02 -7.93479E+01 -6.66646E+01
 5.27673E-02  1.05545E-01 -7.86158E+01 -6.61850E+01
 5.27673E-02  1.58358E-01 -7.74328E+01 -6.54477E+01
 5.27673E-02  2.11250E-01 -7.58487E+01 -6.43261E+01
 5.27673E-02  2.64282E-01 -7.39228E+01 -6.29400E+01
 5.27673E-02  3.17530E-01 -7.17166E+01 -6.13040E+01
 5.27673E-02  3.71091E-01 -6.92882E+01 -5.94073E+01
 5.27673E-02  4.25077E-01 -6.66881E+01 -5.72823E+01
 5.27673E-02  4.79618E-01 -6.39571E+01 -5.49776E+01
 5.27673E-02  5.34864E-01 -6.11258E+01 -5.25116E+01
 5.27673E-02  5.90979E-01 -5.82160E+01 -4.99126E+01
 5.27673E-02  6.48149E-01 -5.52420E+01 -4.72356E+01
 5.27673E-02  7.06578E-01 -5.22126E+01 -4.45437E+01
 5.27673E-02  7.66485E-01 -4.91321E+01 -4.18451E+01
 5.27673E-02  8.28110E-01 -4.60021E+01 -3.92771E+01
 5.27673E-02  8.91707E-01 -4.28222E+01 -3.70738E+01
 5.27673E-02  9.57548E-01 -3.95913E+01 -3.50503E+01
 5.27673E-02  1.02592E+00 -3.63086E+01 -3.28124E+01
 5.27673E-02  1.09711E+00 -3.29752E+01 -3.02341E+01
 5.27673E-02  1.17142E+00 -2.95944E+01 -2.74914E+01
 5.27673E-02  1.24916E+00 -2.61727E+01 -2.45835E+01
 5.27673E-02  1.33062E+00 -2.27201E+01 -2.15334E+01
 5.27673E-02  1.41611E+00 -1.92500E+01 -1.83888E+01
 5.27673E-02  1.50588E+00 -1.57786E+01 -1.51772E+01
 5.27673E-02  1.60019E+00 -1.23203E+01 -1.19169E+01
 5.27673E-02  1.69926E+00 -8.87433E+00 -8.62692E+00
 5.27673E-02  1.80328E+00 -5.40876E+00 -5.27893E+00
 5.27673E-02  1.91239E+00 -2.02747E+00 -1.97870E+00
 5.27673E-02  2.02669E+00  8.24553E-02  8.89988E-02
 5.27673E-02  2.14624E+00  2.20952E-01  2.14436E-01
 5.27673E-02  2.27105E+00  4.92509E-02  4.42334E-02
 5.27673E-02  2.40109E+00  6.28023E-03  3.70667E-03
 5.27673E-02  2.53630E+00  5.60407E-04 -1.14116E-03
 5.27673E-02  2.67657E+00  3.65406E-05 -1.13073E-03
 5.27673E-02  2.82177E+00  1.74731E-06 -8.34296E-04
 5.27673E-02  2.97175E+00  6.14329E-08 -5.86701E-04
 5.27673E-02  3.12633E+00  0.00000E+00 -4.13724E-04
 5.27673E-02  3.28532E+00  0.00000E+00 -2.92150E-04
 5.27673E-02  3.44854E+00  0.00000E+00  0.00000E+00

 1.05545E-01  0.00000E+00 -7.88537E+01 -6.63612E+01
 1.05545E-01  5.27673E-02 -7.86158E+01 -6.61850E+01
 1.05545E-01  1.05545E-01 -7.79124E+01 -6.57526E+01
 1.05545E-01  1.58358E-01 -7.67736E+01 -6.49515E+01
 1.05545E-01  2.11250E-01 -7.52445E+01 -6.39063E+01
 1.05545E-01  2.64282E-01 -7.33790E+01 -6.25168E+01
 1.05545E-01  3.17530E-01 -7.12340E+01 -6.08902E+01
 1.05545E-01  3.71091E-01 -6.88640E+01 -5.90326E+01
 1.05545E-01  4.25077E-01 -6.63170E+01 -5.69125E+01
 1.05545E-01  4.79618E-01 -6.36327E+01 -5.46198E+01
 1.05545E-01  5.34864E-01 -6.08419E+01 -5.22064E+01
 1.05545E-01  5.90979E-01 -5.79667E+01 -4.96660E+01
 1.05545E-01  6.48149E-01 -5.50224E+01 -4.70504E+01
 1.05545E-01  7.06578E-01 -5.20185E+01 -4.43986E+01
 1.05545E-01  7.66485E-01 -4.89601E+01 -4.17987E+01
 1.05545E-01  8.28110E-01 -4.58494E+01 -3.92668E+01
 1.05545E-01  8.91707E-01 -4.26865E+01 -3.70586E+01
 1.05545E-01  9.57548E-01 -3.94708E+01 -3.49175E+01
 1.05545E-01  1.02592E+00 -3.62022E+01 -3.26757E+01
 1.05545E-01  1.09711E+00 -3.28819E+01 -3.01594E+01
 1.05545E-01  1.17142E+00 -2.95133E+01 -2.74202E+01
 1.05545E-01  1.24916E+00 -2.61030E+01 -2.44983E+01
 1.05545E-01  1.33062E+00 -2.26611E+01 -2.14710E+01
 1.05545E-01  1.41611E+00 -1.92011E+01 -1.83442E+01
 1.05545E-01  1.50588E+00 -1.57391E+01 -1.51297E+01
 1.05545E-01  1.60019E+00 -1.22895E+01 -1.18842E+01
 1.05545E-01  1.69926E+00 -8.85155E+00 -8.60329E+00
 1.05545E-01  1.80328E+00 -5.39363E+00 -5.26584E+00
 1.05545E-01  1.91239E+00 -2.01988E+00 -1.96855E+00
 1.05545E-01  2.02669E+00  8.42534E-02  9.14714E-02
 1.05545E-01  2.14624E+00  2.21008E-01  2.14884E-01
 1.05545E-01  2.27105E+00  4.92259E-02  4.43331E-02
 1.05545E-01  2.40109E+00  6.27567E-03  3.61059E-03
 1.05545E-01  2.53630E+00  5.59959E-04 -1.15031E-03
 1.05545E-01  2.67657E+00  3.65104E-05 -1.12997E-03
 1.05545E-01  2.82177E+00  1.74587E-06 -8.01358E-04
 1.05545E-01  2.97175E+00  6.14071E-08 -5.90059E-04
 1.05545E-01  3.12633E+00  0.00000E+00 -4.14190E-04
 1.05545E-01  3.28532E+00  0.00000E+00 -2.77333E-04
 1.05545E-01  3.44854E+00  0.00000E+00  0.00000E+00

 1.58358E-01  0.00000E+00 -7.76554E+01 -6.56056E+01
 1.58358E-01  5.27673E-02 -7.74328E+01 -6.54477E+01
 1.58358E-01  1.05545E-01 -7.67736E+01 -6.49515E+01
 1.58358E-01  1.58358E-01 -7.57030E+01 -6.42411E+01
 1.58358E-01  2.11250E-01 -7.42592E+01 -6.31259E+01
 1.58358E-01  2.64282E-01 -7.24884E+01 -6.17693E+01
 1.58358E-01  3.17530E-01 -7.04401E+01 -6.02140E+01
 1.58358E-01  3.71091E-01 -6.81631E+01 -5.83595E+01
 1.58358E-01  4.25077E-01 -6.57017E+01 -5.62920E+01
 1.58358E-01  4.79618E-01 -6.30936E+01 -5.41357E+01
 1.58358E-01  5.34864E-01 -6.03691E+01 -5.17077E+01
 1.58358E-01  5.90979E-01 -5.75512E+01 -4.92932E+01
 1.58358E-01  6.48149E-01 -5.46562E+01 -4.66911E+01
 1.58358E-01  7.06578E-01 -5.16947E+01 -4.41314E+01
 1.58358E-01  7.66485E-01 -4.86731E+01 -4.16026E+01
 1.58358E-01  8.28110E-01 -4.55945E+01 -3.93509E+01
 1.58358E-01  8.91707E-01 -4.24601E+01 -3.70298E+01
 1.58358E-01  9.57548E-01 -3.92701E+01 -3.47800E+01
 1.58358E-01  1.02592E+00 -3.60250E+01 -3.24544E+01
 1.58358E-01  1.09711E+00 -3.27264E+01 -2.99814E+01
 1.58358E-01  1.17142E+00 -2.93782E+01 -2.72723E+01
 1.58358E-01  1.24916E+00 -2.59870E+01 -2.43871E+01
 1.58358E-01  1.33062E+00 -2.25629E+01 -2.13580E+01
 1.58358E-01  1.41611E+00 -1.91196E+01 -1.82431E+01
 1.58358E-01  1.50588E+00 -1.56734E+01 -1.50560E+01
 1.58358E-01  1.60019E+00 -1.22383E+01 -1.18285E+01
 1.58358E-01  1.69926E+00 -8.81381E+00 -8.56486E+00
 1.58358E-01  1.80328E+00 -5.36867E+00 -5.23565E+00
 1.58358E-01  1.91239E+00 -2.00746E+00 -1.95455E+00
 1.58358E-01  2.02669E+00  8.71002E-02  9.65164E-02
 1.58358E-01  2.14624E+00  2.21062E-01  2.15930E-01
 1.58358E-01  2.27105E+00  4.91787E-02  4.43286E-02
 1.58358E-01  2.40109E+00  6.26754E-03  3.63156E-03
 1.58358E-01  2.53630E+00  5.59171E-04 -1.15626E-03
 1.58358E-01  2.67657E+00  3.64579E-05 -1.13942E-03
 1.58358E-01  2.82177E+00  1.74339E-06 -8.06151E-04
 1.58358E-01  2.97175E+00  6.13311E-08 -6.07616E-04
 1.58358E-01  3.12633E+00  0.00000E+00 -4.14724E-04
 1.58358E-01  3.28532E+00  0.00000E+00 -2.66900E-04
 1.58358E-01  3.44854E+00  0.00000E+00  0.00000E+00

 2.11250E-01  0.00000E+00 -7.60524E+01 -6.45000E+01
 2.11250E-01  5.27673E-02 -7.58487E+01 -6.43261E+01
 2.11250E-01  1.05545E-01 -7.52445E+01 -6.39063E+01
 2.11250E-01  1.58358E-01 -7.42592E+01 -6.31259E+01
 2.11250E-01  2.11250E-01 -7.29229E+01 -6.20635E+01
 2.11250E-01  2.64282E-01 -7.12727E+01 -6.08214E+01
 2.11250E-01  3.17530E-01 -6.93494E+01 -5.92675E+01
 2.11250E-01  3.71091E-01 -6.71944E+01 -5.74776E+01
 2.11250E-01  4.25077E-01 -6.48469E+01 -5.54989E+01
 2.11250E-01  4.79618E-01 -6.23417E+01 -5.33938E+01
 2.11250E-01  5.34864E-01 -5.97081E+01 -5.10895E+01
 2.11250E-01  5.90979E-01 -5.69693E+01 -4.86903E+01
 2.11250E-01  6.48149E-01 -5.41428E+01 -4.62465E+01
 2.11250E-01  7.06578E-01 -5.12406E+01 -4.37808E+01
 2.11250E-01  7.66485E-01 -4.82705E+01 -4.14739E+01
 2.11250E-01  8.28110E-01 -4.52370E+01 -3.92156E+01
 2.11250E-01  8.91707E-01 -4.21427E+01 -3.68831E+01
 2.11250E-01  9.57548E-01 -3.89888E+01 -3.45979E+01
 2.11250E-01  1.02592E+00 -3.57767E+01 -3.22089E+01
 2.11250E-01  1.09711E+00 -3.25087E+01 -2.97614E+01
 2.11250E-01  1.17142E+00 -2.91890E+01 -2.70646E+01
 2.11250E-01  1.24916E+00 -2.58244E+01 -2.42043E+01
 2.11250E-01  1.33062E+00 -2.24254E+01 -2.12226E+01
 2.11250E-01  1.41611E+00 -1.90056E+01 -1.81406E+01
 2.11250E-01  1.50588E+00 -1.55812E+01 -1.49717E+01
 2.11250E-01  1.60019E+00 -1.21665E+01 -1.17568E+01
 2.11250E-01  1.69926E+00 -8.76090E+00 -8.50690E+00
 2.11250E-01  1.80328E+00 -5.33369E+00 -5.19654E+00
 2.11250E-01  1.91239E+00 -1.99007E+00 -1.93263E+00
 2.11250E-01  2.02669E+00  9.10664E-02  1.03105E-01
 2.11250E-01  2.14624E+00  2.21127E-01  2.17106E-01
 2.11250E-01  2.27105E+00  4.91111E-02  4.44030E-02
 2.11250E-01  2.40109E+00  6.25597E-03  3.54077E-03
 2.11250E-01  2.53630E+00  5.58053E-04 -1.08594E-03
 2.11250E-01  2.67657E+00  3.63836E-05 -1.08505E-03
 2.11250E-01  2.82177E+00  1.73986E-06 -7.96768E-04
 2.11250E-01  2.97175E+00  6.12132E-08 -5.38311E-04
 2.11250E-01  3.12633E+00  0.00000E+00 -3.90546E-04
 2.11250E-01  3.28532E+00  0.00000E+00 -2.87999E-04
 2.11250E-01  3.44854E+00  0.00000E+00  0.00000E+00

 2.64282E-01  0.00000E+00 -7.41056E+01 -6.31276E+01
 2.64282E-01  5.27673E-02 -7.39228E+01 -6.29400E+01
 2.64282E-01  1.05545E-01 -7.33790E+01 -6.25168E+01
 2.64282E-01  1.58358E-01 -7.24884E+01 -6.17693E+01
 2.64282E-01  2.11250E-01 -7.12727E+01 -6.08214E+01
 2.64282E-01  2.64282E-01 -6.97597E+01 -5.95376E+01
 2.64282E-01  3.17530E-01 -6.79810E+01 -5.80601E+01
 2.64282E-01  3.71091E-01 -6.59699E+01 -5.63451E+01
 2.64282E-01  4.25077E-01 -6.37594E+01 -5.45053E+01
 2.64282E-01  4.79618E-01 -6.13802E+01 -5.24294E+01
 2.64282E-01  5.34864E-01 -5.88596E+01 -5.02413E+01
 2.64282E-01  5.90979E-01 -5.62206E+01 -4.79774E+01
 2.64282E-01  6.48149E-01 -5.34812E+01 -4.56576E+01
 2.64282E-01  7.06578E-01 -5.06549E+01 -4.34437E+01
 2.64282E-01  7.66485E-01 -4.77511E+01 -4.12196E+01
 2.64282E-01  8.28110E-01 -4.47759E+01 -3.89631E+01
 2.64282E-01  8.91707E-01 -4.17334E+01 -3.66898E+01
 2.64282E-01  9.57548E-01 -3.86262E+01 -3.43536E+01
 2.64282E-01  1.02592E+00 -3.54568E+01 -3.19642E+01
 2.64282E-01  1.09711E+00 -3.22282E+01 -2.94434E+01
 2.64282E-01  1.17142E+00 -2.89452E+01 -2.68088E+01
 2.64282E-01  1.24916E+00 -2.56150E+01 -2.40140E+01
 2.64282E-01  1.33062E+00 -2.22481E+01 -2.10362E+01
 2.64282E-01  1.41611E+00 -1.88585E+01 -1.79794E+01
 2.64282E-01  1.50588E+00 -1.54624E+01 -1.48379E+01
 2.64282E-01  1.60019E+00 -1.20739E+01 -1.16594E+01
 2.64282E-01  1.69926E+00 -8.69260E+00 -8.43192E+00
 2.64282E-01  1.80328E+00 -5.28851E+00 -5.14714E+00
 2.64282E-01  1.91239E+00 -1.96756E+00 -1.90535E+00
 2.64282E-01  2.02669E+00  9.62196E-02  1.11199E-01
 2.64282E-01  2.14624E+00  2.21216E-01  2.18264E-01
 2.64282E-01  2.27105E+00  4.90243E-02  4.45053E-02
 2.64282E-01  2.40109E+00  6.24108E-03  3.53437E-03
 2.64282E-01  2.53630E+00  5.56609E-04 -1.10296E-03
 2.64282E-01  2.67657E+00  3.62876E-05 -1.13552E-03
 2.64282E-01  2.82177E+00  1.73532E-06 -8.10921E-04
 2.64282E-01  2.97175E+00  6.10478E-08 -5.57624E-04
 2.64282E-01  3.12633E+00  0.00000E+00 -3.92913E-04
 2.64282E-01  3.28532E+00  0.00000E+00 -2.75447E-04
 2.64282E-01  3.44854E+00  0.00000E+00  0.00000E+00

 3.17530E-01  0.00000E+00 -7.18784E+01 -6.14734E+01
 3.17530E-01  5.27673E-02 -7.17166E+01 -6.13040E+01
 3.17530E-01  1.05545E-01 -7.12340E+01 -6.08902E+01
 3.17530E-01  1.58358E-01 -7.04401E+01 -6.02140E+01
 3.17530E-01  2.11250E-01 -6.93494E+01 -5.92675E+01
 3.17530E-01  2.64282E-01 -6.79810E+01 -5.80601E+01
 3.17530E-01  3.17530E-01 -6.63577E+01 -5.66351E+01
 3.17530E-01  3.71091E-01 -6.45046E+01 -5.50274E+01
 3.17530E-01  4.25077E-01 -6.24478E+01 -5.32818E+01
 3.17530E-01  4.79618E-01 -6.02131E+01 -5.13276E+01
 3.17530E-01  5.34864E-01 -5.78248E+01 -4.93008E+01
 3.17530E-01  5.90979E-01 -5.53043E+01 -4.71232E+01
 3.17530E-01  6.48149E-01 -5.26698E+01 -4.51091E+01
 3.17530E-01  7.06578E-01 -4.99358E+01 -4.29742E+01
 3.17530E-01  7.66485E-01 -4.71131E+01 -4.08585E+01
 3.17530E-01  8.28110E-01 -4.42096E+01 -3.86692E+01
 3.17530E-01  8.91707E-01 -4.12310E+01 -3.63962E+01
 3.17530E-01  9.57548E-01 -3.81813E+01 -3.40524E+01
 3.17530E-01  1.02592E+00 -3.50644E+01 -3.16325E+01
 3.17530E-01  1.09711E+00 -3.18841E+01 -2.90937E+01
 3.17530E-01  1.17142E+00 -2.86461E+01 -2.64807E+01
 3.17530E-01  1.24916E+00 -2.53580E+01 -2.37114E+01
 3.17530E-01  1.33062E+00 -2.20307E+01 -2.08307E+01
 3.17530E-01  1.41611E+00 -1.86780E+01 -1.77880E+01
 3.17530E-01  1.50588E+00 -1.53164E+01 -1.46918E+01
 3.17530E-01  1.60019E+00 -1.19600E+01 -1.15350E+01
 3.17530E-01  1.69926E+00 -8.60854E+00 -8.34373E+00
 3.17530E-01  1.80328E+00 -5.23282E+00 -5.08604E+00
 3.17530E-01  1.91239E+00 -1.93973E+00 -1.87418E+00
 3.17530E-01  2.02669E+00  1.02636E-01  1.21202E-01
 3.17530E-01  2.14624E+00  2.21340E-01  2.20113E-01
 3.17530E-01  2.27105E+00  4.89193E-02  4.47173E-02
 3.17530E-01  2.40109E+00  6.22291E-03  3.53983E-03
 3.17530E-01  2.53630E+00  5.54843E-04 -1.08424E-03
 3.17530E-01  2.67657E+00  3.61700E-05 -1.12244E-03
 3.17530E-01  2.82177E+00  1.72974E-06 -8.01301E-04
 3.17530E-01  2.97175E+00  6.08567E-08 -5.46631E-04
 3.17530E-01  3.12633E+00  0.00000E+00 -3.84902E-04
 3.17530E-01  3.28532E+00  0.00000E+00 -2.68396E-04
 3.17530E-01  3.44854E+00  0.00000E+00  0.00000E+00

 3.71091E-01  0.00000E+00 -6.94302E+01 -5.95644E+01
 3.71091E-01  5.27673E-02 -6.92882E+01 -5.94073E+01
 3.71091E-01  1.05545E-01 -6.88640E+01 -5.90326E+01
 3.71091E-01  1.58358E-01 -6.81631E+01 -5.83595E+01
 3.71091E-01  2.11250E-01 -6.71944E+01 -5.74776E+01
 3.71091E-01  2.64282E-01 -6.59699E+01 -5.63451E+01
 3.71091E-01  3.17530E-01 -6.45046E+01 -5.50274E+01
 3.71091E-01  3.71091E-01 -6.28159E+01 -5.35415E+01
 3.71091E-01  4.25077E-01 -6.09230E+01 -5.18542E+01
 3.71091E-01  4.79618E-01 -5.88462E+01 -5.00855E+01
 3.71091E-01  5.34864E-01 -5.66055E+01 -4.82036E+01
 3.71091E-01  5.90979E-01 -5.42200E+01 -4.63226E+01
 3.71091E-01  6.48149E-01 -5.17069E+01 -4.44032E+01
 3.71091E-01  7.06578E-01 -4.90809E+01 -4.24176E+01
 3.71091E-01  7.66485E-01 -4.63540E+01 -4.03848E+01
 3.71091E-01  8.28110E-01 -4.35357E+01 -3.81902E+01
 3.71091E-01  8.91707E-01 -4.06333E+01 -3.59629E+01
 3.71091E-01  9.57548E-01 -3.76523E+01 -3.36055E+01
 3.71091E-01  1.02592E+00 -3.45979E+01 -3.12428E+01
 3.71091E-01  1.09711E+00 -3.14753E+01 -2.87173E+01
 3.71091E-01  1.17142E+00 -2.82908E+01 -2.61187E+01
 3.71091E-01  1.24916E+00 -2.50527E+01 -2.33986E+01
 3.71091E-01  1.33062E+00 -2.17722E+01 -2.05581E+01
 3.71091E-01  1.41611E+00 -1.84634E+01 -1.75648E+01
 3.71091E-01  1.50588E+00 -1.51426E+01 -1.45114E+01
 3.71091E-01  1.60019E+00 -1.18242E+01 -1.13948E+01
 3.71091E-01  1.69926E+00 -8.50824E+00 -8.23977E+00
 3.71091E-01  1.80328E+00 -5.16624E+00 -5.01114E+00
 3.71091E-01  1.91239E+00 -1.90632E+00 -1.83375E+00
 3.71091E-01  2.02669E+00  1.10410E-01  1.33116E-01
 3.71091E-01  2.14624E+00  2.21514E-01  2.23114E-01
 3.71091E-01  2.27105E+00  4.87973E-02  4.52787E-02
 3.71091E-01  2.40109E+00  6.20152E-03  3.42204E-03
 3.71091E-01  2.53630E+00  5.52753E-04 -1.10368E-03
 3.71091E-01  2.67657E+00  3.60306E-05 -1.10044E-03
 3.71091E-01  2.82177E+00  1.72313E-06 -7.89154E-04
 3.71091E-01  2.97175E+00  6.06320E-08 -5.60656E-04
 3.71091E-01  3.12633E+00  0.00000E+00 -3.74505E-04
 3.71091E-01  3.28532E+00  0.00000E+00 -2.43182E-04
 3.71091E-01  3.44854E+00  0.00000E+00  0.00000E+00

 4.25077E-01  0.00000E+00 -6.68121E+01 -5.74140E+01
 4.25077E-01  5.27673E-02 -6.66881E+01 -5.72823E+01
 4.25077E-01  1.05545E-01 -6.63170E+01 -5.69125E+01
 4.25077E-01  1.58358E-01 -6.57017E+01 -5.62920E+01
 4.25077E-01  2.11250E-01 -6.48469E+01 -5.54989E+01
 4.25077E-01  2.64282E-01 -6.37594E+01 -5.45053E+01
 4.25077E-01  3.17530E-01 -6.24478E+01 -5.32818E+01
 4.25077E-01  3.71091E-01 -6.09230E+01 -5.18542E+01
 4.25077E-01  4.25077E-01 -5.91978E+01 -5.03655E+01
 4.25077E-01  4.79618E-01 -5.72865E+01 -4.87518E+01
 4.25077E-01  5.34864E-01 -5.52044E+01 -4.70835E+01
 4.25077E-01  5.90979E-01 -5.29672E+01 -4.53739E+01
 4.25077E-01  6.48149E-01 -5.05901E+01 -4.36177E+01
 4.25077E-01  7.06578E-01 -4.80871E+01 -4.17101E+01
 4.25077E-01  7.66485E-01 -4.54706E+01 -3.97153E+01
 4.25077E-01  8.28110E-01 -4.27511E+01 -3.76729E+01
 4.25077E-01  8.91707E-01 -3.99374E+01 -3.54716E+01
 4.25077E-01  9.57548E-01 -3.70367E+01 -3.31954E+01
 4.25077E-01  1.02592E+00 -3.40553E+01 -3.07805E+01
 4.25077E-01  1.09711E+00 -3.09998E+01 -2.83292E+01
 4.25077E-01  1.17142E+00 -2.78776E+01 -2.57210E+01
 4.25077E-01  1.24916E+00 -2.46976E+01 -2.30149E+01
 4.25077E-01  1.33062E+00 -2.14714E+01 -2.02321E+01
 4.25077E-01  1.41611E+00 -1.82135E+01 -1.73131E+01
 4.25077E-01  1.50588E+00 -1.49402E+01 -1.42966E+01
 4.25077E-01  1.60019E+00 -1.16659E+01 -1.12340E+01
 4.25077E-01  1.69926E+00 -8.39103E+00 -8.11010E+00
 4.25077E-01  1.80328E+00 -5.08825E+00 -4.92738E+00
 4.25077E-01  1.91239E+00 -1.86704E+00 -1.78809E+00
 4.25077E-01  2.02669E+00  1.19654E-01  1.48481E-01
 4.25077E-01  2.14624E+00  2.21755E-01  2.26021E-01
 4.25077E-01  2.27105E+00  4.86593E-02  4.56936E-02
 4.25077E-01  2.40109E+00  6.17693E-03  3.47681E-03
 4.25077E-01  2.53630E+00  5.50339E-04 -1.07302E-03
 4.25077E-01  2.67657E+00  3.58691E-05 -1.11449E-03
 4.25077E-01  2.82177E+00  1.71545E-06 -7.91757E-04
 4.25077E-01  2.97175E+00  6.03655E-08 -5.48181E-04
 4.25077E-01  3.12633E+00  0.00000E+00 -3.71599E-04
 4.25077E-01  3.28532E+00  0.00000E+00 -2.51214E-04
 4.25077E-01  3.44854E+00  0.00000E+00  0.00000E+00

 4.79618E-01  0.00000E+00 -6.40653E+01 -5.50809E+01
 4.79618E-01  5.27673E-02 -6.39571E+01 -5.49776E+01
 4.79618E-01  1.05545E-01 -6.36327E+01 -5.46198E+01
 4.79618E-01  1.58358E-01 -6.30936E+01 -5.41357E+01
 4.79618E-01  2.11250E-01 -6.23417E+01 -5.33938E+01
 4.79618E-01  2.64282E-01 -6.13802E+01 -5.24294E+01
 4.79618E-01  3.17530E-01 -6.02131E+01 -5.13276E+01
 4.79618E-01  3.71091E-01 -5.88462E+01 -5.00855E+01
 4.79618E-01  4.25077E-01 -5.72865E+01 -4.87518E+01
 4.79618E-01  4.79618E-01 -5.55429E+01 -4.73494E+01
 4.79618E-01  5.34864E-01 -5.36257E+01 -4.58658E+01
 4.79618E-01  5.90979E-01 -5.15465E+01 -4.43554E+01
 4.79618E-01  6.48149E-01 -4.93175E+01 -4.26513E+01
 4.79618E-01  7.06578E-01 -4.69509E+01 -4.08977E+01
 4.79618E-01  7.66485E-01 -4.44587E+01 -3.89981E+01
 4.79618E-01  8.28110E-01 -4.18517E+01 -3.69594E+01
 4.79618E-01  8.91707E-01 -3.91396E+01 -3.48566E+01
 4.79618E-01  9.57548E-01 -3.63309E+01 -3.26320E+01
 4.79618E-01  1.02592E+00 -3.34336E+01 -3.02850E+01
 4.79618E-01  1.09711E+00 -3.04552E+01 -2.78268E+01
 4.79618E-01  1.17142E+00 -2.74043E+01 -2.52741E+01
 4.79618E-01  1.24916E+00 -2.42908E+01 -2.26026E+01
 4.79618E-01  1.33062E+00 -2.11267E+01 -1.98535E+01
 4.79618E-01  1.41611E+00 -1.79269E+01 -1.70020E+01
 4.79618E-01  1.50588E+00 -1.47078E+01 -1.40504E+01
 4.79618E-01  1.60019E+00 -1.14839E+01 -1.10299E+01
 4.79618E-01  1.69926E+00 -8.25607E+00 -7.96633E+00
 4.79618E-01  1.80328E+00 -4.99819E+00 -4.82889E+00
 4.79618E-01  1.91239E+00 -1.82145E+00 -1.73249E+00
 4.79618E-01  2.02669E+00  1.30514E-01  1.65621E-01
 4.79618E-01  2.14624E+00  2.22082E-01  2.29655E-01
 4.79618E-01  2.27105E+00  4.85067E-02  4.67304E-02
 4.79618E-01  2.40109E+00  6.14916E-03  3.40739E-03
 4.79618E-01  2.53630E+00  5.47596E-04 -1.18039E-03
 4.79618E-01  2.67657E+00  3.56850E-05 -1.04161E-03
 4.79618E-01  2.82177E+00  1.70668E-06 -7.35111E-04
 4.79618E-01  2.97175E+00  6.00622E-08 -5.38110E-04
 4.79618E-01  3.12633E+00  0.00000E+00 -3.59823E-04
 4.79618E-01  3.28532E+00  0.00000E+00 -2.24748E-04
 4.79618E-01  3.44854E+00  0.00000E+00  0.00000E+00

 5.34864E-01  0.00000E+00 -6.12204E+01 -5.26092E+01
 5.34864E-01  5.27673E-02 -6.11258E+01 -5.25116E+01
 5.34864E-01  1.05545E-01 -6.08419E+01 -5.22064E+01
 5.34864E-01  1.58358E-01 -6.03691E+01 -5.17077E+01
 5.34864E-01  2.11250E-01 -5.97081E+01 -5.10895E+01
 5.34864E-01  2.64282E-01 -5.88596E+01 -5.02413E+01
 5.34864E-01  3.17530E-01 -5.78248E+01 -4.93008E+01
 5.34864E-01  3.71091E-01 -5.66055E+01 -4.82036E+01
 5.34864E-01  4.25077E-01 -5.52044E+01 -4.70835E+01
 5.34864E-01  4.79618E-01 -5.36257E+01 -4.58658E+01
 5.34864E-01  5.34864E-01 -5.18750E+01 -4.45787E+01
 5.34864E-01  5.90979E-01 -4.99595E+01 -4.31651E+01
 5.34864E-01  6.48149E-01 -4.78876E+01 -4.16085E+01
 5.34864E-01  7.06578E-01 -4.56690E+01 -3.99171E+01
 5.34864E-01  7.66485E-01 -4.33139E+01 -3.81205E+01
 5.34864E-01  8.28110E-01 -4.08326E+01 -3.62195E+01
 5.34864E-01  8.91707E-01 -3.82351E+01 -3.41242E+01
 5.34864E-01  9.57548E-01 -3.55308E+01 -3.19752E+01
 5.34864E-01  1.02592E+00 -3.27288E+01 -2.96662E+01
 5.34864E-01  1.09711E+00 -2.98380E+01 -2.72659E+01
 5.34864E-01  1.17142E+00 -2.68681E+01 -2.47674E+01
 5.34864E-01  1.24916E+00 -2.38299E+01 -2.21508E+01
 5.34864E-01  1.33062E+00 -2.07361E+01 -1.94493E+01
 5.34864E-01  1.41611E+00 -1.76018E+01 -1.66521E+01
 5.34864E-01  1.50588E+00 -1.44439E+01 -1.37658E+01
 5.34864E-01  1.60019E+00 -1.12770E+01 -1.08188E+01
 5.34864E-01  1.69926E+00 -8.10226E+00 -7.80292E+00
 5.34864E-01  1.80328E+00 -4.89523E+00 -4.71280E+00
 5.34864E-01  1.91239E+00 -1.76905E+00 -1.67195E+00
 5.34864E-01  2.02669E+00  1.43164E-01  1.84972E-01
 5.34864E-01  2.14624E+00  2.22520E-01  2.33799E-01
 5.34864E-01  2.27105E+00  4.83407E-02  4.78359E-02
 5.34864E-01  2.40109E+00  6.11822E-03  3.66507E-03
 5.34864E-01  2.53630E+00  5.44518E-04 -1.18399E-03
 5.34864E-01  2.67657E+00  3.54777E-05 -1.01641E-03
 5.34864E-01  2.82177E+00  1.69679E-06 -7.52511E-04
 5.34864E-01  2.97175E+00  5.97200E-08 -5.27083E-04
 5.34864E-01  3.12633E+00  0.00000E+00 -3.45452E-04
 5.34864E-01  3.28532E+00  0.00000E+00 -2.28161E-04
 5.34864E-01  3.44854E+00  0.00000E+00  0.00000E+00

 5.90979E-01  0.00000E+00 -5.82990E+01 -4.99926E+01
 5.90979E-01  5.27673E-02 -5.82160E+01 -4.99126E+01
 5.90979E-01  1.05545E-01 -5.79667E+01 -4.96660E+01
 5.90979E-01  1.58358E-01 -5.75512E+01 -4.92932E+01
 5.90979E-01  2.11250E-01 -5.69693E+01 -4.86903E+01
 5.90979E-01  2.64282E-01 -5.62206E+01 -4.79774E+01
 5.90979E-01  3.17530E-01 -5.53043E+01 -4.71232E+01
 5.90979E-01  3.71091E-01 -5.42200E+01 -4.63226E+01
 5.90979E-01  4.25077E-01 -5.29672E+01 -4.53739E+01
 5.90979E-01  4.79618E-01 -5.15465E+01 -4.43554E+01
 5.90979E-01  5.34864E-01 -4.99595E+01 -4.31651E+01
 5.90979E-01  5.90979E-01 -4.82090E+01 -4.18387E+01
 5.90979E-01  6.48149E-01 -4.62998E+01 -4.04131E+01
 5.90979E-01  7.06578E-01 -4.42380E+01 -3.88201E+01
 5.90979E-01  7.66485E-01 -4.20312E+01 -3.71281E+01
 5.90979E-01  8.28110E-01 -3.96881E+01 -3.52936E+01
 5.90979E-01  8.91707E-01 -3.72180E+01 -3.33072E+01
 5.90979E-01  9.57548E-01 -3.46307E+01 -3.11995E+01
 5.90979E-01  1.02592E+00 -3.19360E+01 -2.90391E+01
 5.90979E-01  1.09711E+00 -2.91440E+01 -2.66265E+01
 5.90979E-01  1.17142E+00 -2.62652E+01 -2.42138E+01
 5.90979E-01  1.24916E+00 -2.33116E+01 -2.16555E+01
 5.90979E-01  1.33062E+00 -2.02966E+01 -1.90424E+01
 5.90979E-01  1.41611E+00 -1.72359E+01 -1.62906E+01
 5.90979E-01  1.50588E+00 -1.41465E+01 -1.34617E+01
 5.90979E-01  1.60019E+00 -1.10434E+01 -1.05651E+01
 5.90979E-01  1.69926E+00 -7.92825E+00 -7.61413E+00
 5.90979E-01  1.80328E+00 -4.77836E+00 -4.58101E+00
 5.90979E-01  1.91239E+00 -1.70922E+00 -1.60511E+00
 5.90979E-01  2.02669E+00  1.57822E-01  2.06814E-01
 5.90979E-01  2.14624E+00  2.23095E-01  2.39470E-01
 5.90979E-01  2.27105E+00  4.81630E-02  4.94521E-02
 5.90979E-01  2.40109E+00  6.08412E-03  3.94916E-03
 5.90979E-01  2.53630E+00  5.41096E-04 -1.19892E-03
 5.90979E-01  2.67657E+00  3.52463E-05 -1.04510E-03
 5.90979E-01  2.82177E+00  1.68571E-06 -7.48759E-04
 5.90979E-01  2.97175E+00  5.93349E-08 -5.43037E-04
 5.90979E-01  3.12633E+00  0.00000E+00 -3.62504E-04
 5.90979E-01  3.28532E+00  0.00000E+00 -2.26326E-04
 5.90979E-01  3.44854E+00  0.00000E+00  0.00000E+00

 6.48149E-01  0.00000E+00 -5.53152E+01 -4.73047E+01
 6.48149E-01  5.27673E-02 -5.52420E+01 -4.72356E+01
 6.48149E-01  1.05545E-01 -5.50224E+01 -4.70504E+01
 6.48149E-01  1.58358E-01 -5.46562E+01 -4.66911E+01
 6.48149E-01  2.11250E-01 -5.41428E+01 -4.62465E+01
 6.48149E-01  2.64282E-01 -5.34812E+01 -4.56576E+01
 6.48149E-01  3.17530E-01 -5.26698E+01 -4.51091E+01
 6.48149E-01  3.71091E-01 -5.17069E+01 -4.44032E+01
 6.48149E-01  4.25077E-01 -5.05901E+01 -4.36177E+01
 6.48149E-01  4.79618E-01 -4.93175E+01 -4.26513E+01
 6.48149E-01  5.34864E-01 -4.78876E+01 -4.16085E+01
 6.48149E-01  5.90979E-01 -4.62998E+01 -4.04131E+01
 6.48149E-01  6.48149E-01 -4.45550E+01 -3.90541E+01
 6.48149E-01  7.06578E-01 -4.26555E+01 -3.76034E+01
 6.48149E-01  7.66485E-01 -4.06058E+01 -3.59769E+01
 6.48149E-01  8.28110E-01 -3.84120E+01 -3.42671E+01
 6.48149E-01  8.91707E-01 -3.60818E+01 -3.23790E+01
 6.48149E-01  9.57548E-01 -3.36243E+01 -3.03590E+01
 6.48149E-01  1.02592E+00 -3.10493E+01 -2.82029E+01
 6.48149E-01  1.09711E+00 -2.83677E+01 -2.59970E+01
 6.48149E-01  1.17142E+00 -2.55910E+01 -2.35865E+01
 6.48149E-01  1.24916E+00 -2.27320E+01 -2.11021E+01
 6.48149E-01  1.33062E+00 -1.98050E+01 -1.85317E+01
 6.48149E-01  1.41611E+00 -1.68262E+01 -1.58151E+01
 6.48149E-01  1.50588E+00 -1.38132E+01 -1.31139E+01
 6.48149E-01  1.60019E+00 -1.07811E+01 -1.02913E+01
 6.48149E-01  1.69926E+00 -7.73238E+00 -7.40965E+00
 6.48149E-01  1.80328E+00 -4.64632E+00 -4.44198E+00
 6.48149E-01  1.91239E+00 -1.64118E+00 -1.52236E+00
 6.48149E-01  2.02669E+00  1.74748E-01  2.33473E-01
 6.48149E-01  2.14624E+00  2.23842E-01  2.46505E-01
 6.48149E-01  2.27105E+00  4.79755E-02  5.21446E-02
 6.48149E-01  2.40109E+00  6.04683E-03  4.55188E-03
 6.48149E-01  2.53630E+00  5.37320E-04 -1.17469E-03
 6.48149E-01  2.67657E+00  3.49897E-05 -1.09635E-03
 6.48149E-01  2.82177E+00  1.67340E-06 -7.34958E-04
 6.48149E-01  2.97175E+00  5.89087E-08 -4.89923E-04
 6.48149E-01  3.12633E+00  0.00000E+00 -3.22173E-04
 6.48149E-01  3.28532E+00  0.00000E+00 -2.15627E-04
 6.48149E-01  3.44854E+00  0.00000E+00  0.00000E+00

 7.06578E-01  0.00000E+00 -5.22773E+01 -4.46157E+01
 7.06578E-01  5.27673E-02 -5.22126E+01 -4.45437E+01
 7.06578E-01  1.05545E-01 -5.20185E+01 -4.43986E+01
 7.06578E-01  1.58358E-01 -5.16947E+01 -4.41314E+01
 7.06578E-01  2.11250E-01 -5.12406E+01 -4.37808E+01
 7.06578E-01  2.64282E-01 -5.06549E+01 -4.34437E+01
 7.06578E-01  3.17530E-01 -4.99358E+01 -4.29742E+01
 7.06578E-01  3.71091E-01 -4.90809E+01 -4.24176E+01
 7.06578E-01  4.25077E-01 -4.80871E+01 -4.17101E+01
 7.06578E-01  4.79618E-01 -4.69509E+01 -4.08977E+01
 7.06578E-01  5.34864E-01 -4.56690E+01 -3.99171E+01
 7.06578E-01  5.90979E-01 -4.42380E+01 -3.88201E+01
 7.06578E-01  6.48149E-01 -4.26555E+01 -3.76034E+01
 7.06578E-01  7.06578E-01 -4.09206E+01 -3.62258E+01
 7.06578E-01  7.66485E-01 -3.90339E+01 -3.47109E+01
 7.06578E-01  8.28110E-01 -3.69985E+01 -3.30787E+01
 7.06578E-01  8.91707E-01 -3.48194E+01 -3.13183E+01
 7.06578E-01  9.57548E-01 -3.25041E+01 -2.94192E+01
 7.06578E-01  1.02592E+00 -3.00616E+01 -2.73858E+01
 7.06578E-01  1.09711E+00 -2.75028E+01 -2.51907E+01
 7.06578E-01  1.17142E+00 -2.48398E+01 -2.29210E+01
 7.06578E-01  1.24916E+00 -2.20861E+01 -2.04708E+01
 7.06578E-01  1.33062E+00 -1.92570E+01 -1.80188E+01
 7.06578E-01  1.41611E+00 -1.63692E+01 -1.53903E+01
 7.06578E-01  1.50588E+00 -1.34409E+01 -1.27031E+01
 7.06578E-01  1.60019E+00 -1.04876E+01 -9.98167E+00
 7.06578E-01  1.69926E+00 -7.51266E+00 -7.16557E+00
 7.06578E-01  1.80328E+00 -4.49762E+00 -4.27996E+00
 7.06578E-01  1.91239E+00 -1.56402E+00 -1.43730E+00
 7.06578E-01  2.02669E+00  1.94256E-01  2.65421E-01
 7.06578E-01  2.14624E+00  2.24800E-01  2.55371E-01
 7.06578E-01  2.27105E+00  4.77803E-02  5.46625E-02
 7.06578E-01  2.40109E+00  6.00636E-03  5.01687E-03
 7.06578E-01  2.53630E+00  5.33174E-04 -1.18824E-03
 7.06578E-01  2.67657E+00  3.47064E-05 -1.08878E-03
 7.06578E-01  2.82177E+00  1.65977E-06 -7.63844E-04
 7.06578E-01  2.97175E+00  5.84362E-08 -5.01287E-04
 7.06578E-01  3.12633E+00  0.00000E+00 -3.48464E-04
 7.06578E-01  3.28532E+00  0.00000E+00 -2.45671E-04
 7.06578E-01  3.44854E+00  0.00000E+00  0.00000E+00

 7.66485E-01  0.00000E+00 -4.91894E+01 -4.19033E+01
 7.66485E-01  5.27673E-02 -4.91321E+01 -4.18451E+01
 7.66485E-01  1.05545E-01 -4.89601E+01 -4.17987E+01
 7.66485E-01  1.58358E-01 -4.86731E+01 -4.16026E+01
 7.66485E-01  2.11250E-01 -4.82705E+01 -4.14739E+01
 7.66485E-01  2.64282E-01 -4.77511E+01 -4.12196E+01
 7.66485E-01  3.17530E-01 -4.71131E+01 -4.08585E+01
 7.66485E-01  3.71091E-01 -4.63540E+01 -4.03848E+01
 7.66485E-01  4.25077E-01 -4.54706E+01 -3.97153E+01
 7.66485E-01  4.79618E-01 -4.44587E+01 -3.89981E+01
 7.66485E-01  5.34864E-01 -4.33139E+01 -3.81205E+01
 7.66485E-01  5.90979E-01 -4.20312E+01 -3.71281E+01
 7.66485E-01  6.48149E-01 -4.06058E+01 -3.59769E+01
 7.66485E-01  7.06578E-01 -3.90339E+01 -3.47109E+01
 7.66485E-01  7.66485E-01 -3.73129E+01 -3.33328E+01
 7.66485E-01  8.28110E-01 -3.54422E+01 -3.17878E+01
 7.66485E-01  8.91707E-01 -3.34237E+01 -3.01664E+01
 7.66485E-01  9.57548E-01 -3.12621E+01 -2.83400E+01
 7.66485E-01  1.02592E+00 -2.89648E+01 -2.63787E+01
 7.66485E-01  1.09711E+00 -2.65416E+01 -2.43164E+01
 7.66485E-01  1.17142E+00 -2.40047E+01 -2.20980E+01
 7.66485E-01  1.24916E+00 -2.13680E+01 -1.98169E+01
 7.66485E-01  1.33062E+00 -1.86475E+01 -1.73936E+01
 7.66485E-01  1.41611E+00 -1.58606E+01 -1.48792E+01
 7.66485E-01  1.50588E+00 -1.30260E+01 -1.23012E+01
 7.66485E-01  1.60019E+00 -1.01599E+01 -9.61905E+00
 7.66485E-01  1.69926E+00 -7.26667E+00 -6.91762E+00
 7.66485E-01  1.80328E+00 -4.33046E+00 -4.10133E+00
 7.66485E-01  1.91239E+00 -1.47665E+00 -1.33300E+00
 7.66485E-01  2.02669E+00  2.16721E-01  2.98677E-01
 7.66485E-01  2.14624E+00  2.26019E-01  2.62991E-01
 7.66485E-01  2.27105E+00  4.75802E-02  5.85496E-02
 7.66485E-01  2.40109E+00  5.96270E-03  6.40200E-03
 7.66485E-01  2.53630E+00  5.28643E-04 -1.05313E-03
 7.66485E-01  2.67657E+00  3.43950E-05 -1.04724E-03
 7.66485E-01  2.82177E+00  1.64472E-06 -7.82875E-04
 7.66485E-01  2.97175E+00  5.79136E-08 -5.20904E-04
 7.66485E-01  3.12633E+00  0.00000E+00 -3.41981E-04
 7.66485E-01  3.28532E+00  0.00000E+00 -2.28429E-04
 7.66485E-01  3.44854E+00  0.00000E+00  0.00000E+00

 8.28110E-01  0.00000E+00 -4.60530E+01 -3.92509E+01
 8.28110E-01  5.27673E-02 -4.60021E+01 -3.92771E+01
 8.28110E-01  1.05545E-01 -4.58494E+01 -3.92668E+01
 8.28110E-01  1.58358E-01 -4.55945E+01 -3.93509E+01
 8.28110E-01  2.11250E-01 -4.52370E+01 -3.92156E+01
 8.28110E-01  2.64282E-01 -4.47759E+01 -3.89631E+01
 8.28110E-01  3.17530E-01 -4.42096E+01 -3.86692E+01
 8.28110E-01  3.71091E-01 -4.35357E+01 -3.81902E+01
 8.28110E-01  4.25077E-01 -4.27511E+01 -3.76729E+01
 8.28110E-01  4.79618E-01 -4.18517E+01 -3.69594E+01
 8.28110E-01  5.34864E-01 -4.08326E+01 -3.62195E+01
 8.28110E-01  5.90979E-01 -3.96881E+01 -3.52936E+01
 8.28110E-01  6.48149E-01 -3.84120E+01 -3.42671E+01
 8.28110E-01  7.06578E-01 -3.69985E+01 -3.30787E+01
 8.28110E-01  7.66485E-01 -3.54422E+01 -3.17878E+01
 8.28110E-01  8.28110E-01 -3.37393E+01 -3.03533E+01
 8.28110E-01  8.91707E-01 -3.18883E+01 -2.88164E+01
 8.28110E-01  9.57548E-01 -2.98904E+01 -2.71219E+01
 8.28110E-01  1.02592E+00 -2.77501E+01 -2.52688E+01
 8.28110E-01  1.09711E+00 -2.54756E+01 -2.33993E+01
 8.28110E-01  1.17142E+00 -2.30778E+01 -2.12749E+01
 8.28110E-01  1.24916E+00 -2.05706E+01 -1.90619E+01
 8.28110E-01  1.33062E+00 -1.79704E+01 -1.67521E+01
 8.28110E-01  1.41611E+00 -1.52952E+01 -1.42988E+01
 8.28110E-01  1.50588E+00 -1.25643E+01 -1.18093E+01
 8.28110E-01  1.60019E+00 -9.79452E+00 -9.22547E+00
 8.28110E-01  1.69926E+00 -6.99157E+00 -6.60545E+00
 8.28110E-01  1.80328E+00 -4.14269E+00 -3.90085E+00
 8.28110E-01  1.91239E+00 -1.37776E+00 -1.22236E+00
 8.28110E-01  2.02669E+00  2.42591E-01  3.36816E-01
 8.28110E-01  2.14624E+00  2.27558E-01  2.72651E-01
 8.28110E-01  2.27105E+00  4.73786E-02  6.26905E-02
 8.28110E-01  2.40109E+00  5.91584E-03  7.94673E-03
 8.28110E-01  2.53630E+00  5.23708E-04 -8.54617E-04
 8.28110E-01  2.67657E+00  3.40534E-05 -1.04041E-03
 8.28110E-01  2.82177E+00  1.62816E-06 -7.95181E-04
 8.28110E-01  2.97175E+00  5.73345E-08 -5.44828E-04
 8.28110E-01  3.12633E+00  0.00000E+00 -3.63265E-04
 8.28110E-01  3.28532E+00  0.00000E+00 -2.43243E-04
 8.28110E-01  3.44854E+00  0.00000E+00  0.00000E+00

 8.91707E-01  0.00000E+00 -4.28675E+01 -3.69774E+01
 8.91707E-01  5.27673E-02 -4.28222E+01 -3.70738E+01
 8.91707E-01  1.05545E-01 -4.26865E+01 -3.70586E+01
 8.91707E-01  1.58358E-01 -4.24601E+01 -3.70298E+01
 8.91707E-01  2.11250E-01 -4.21427E+01 -3.68831E+01
 8.91707E-01  2.64282E-01 -4.17334E+01 -3.66898E+01
 8.91707E-01  3.17530E-01 -4.12310E+01 -3.63962E+01
 8.91707E-01  3.71091E-01 -4.06333E+01 -3.59629E+01
 8.91707E-01  4.25077E-01 -3.99374E+01 -3.54716E+01
 8.91707E-01  4.79618E-01 -3.91396E+01 -3.48566E+01
 8.91707E-01  5.34864E-01 -3.82351E+01 -3.41242E+01
 8.91707E-01  5.90979E-01 -3.72180E+01 -3.33072E+01
 8.91707E-01  6.48149E-01 -3.60818E+01 -3.23790E+01
 8.91707E-01  7.06578E-01 -3.48194E+01 -3.13183E+01
 8.91707E-01  7.66485E-01 -3.34237E+01 -3.01664E+01
 8.91707E-01  8.28110E-01 -3.18883E+01 -2.88164E+01
 8.91707E-01  8.91707E-01 -3.02083E+01 -2.73814E+01
 8.91707E-01  9.57548E-01 -2.83814E+01 -2.58324E+01
 8.91707E-01  1.02592E+00 -2.64088E+01 -2.41260E+01
 8.91707E-01  1.09711E+00 -2.42953E+01 -2.22901E+01
 8.91707E-01  1.17142E+00 -2.20500E+01 -2.03063E+01
 8.91707E-01  1.24916E+00 -1.96858E+01 -1.82028E+01
 8.91707E-01  1.33062E+00 -1.72186E+01 -1.60285E+01
 8.91707E-01  1.41611E+00 -1.46669E+01 -1.37285E+01
 8.91707E-01  1.50588E+00 -1.20505E+01 -1.13049E+01
 8.91707E-01  1.60019E+00 -9.38722E+00 -8.83473E+00
 8.91707E-01  1.69926E+00 -6.68402E+00 -6.28610E+00
 8.91707E-01  1.80328E+00 -3.93182E+00 -3.66295E+00
 8.91707E-01  1.91239E+00 -1.26581E+00 -1.09346E+00
 8.91707E-01  2.02669E+00  2.72393E-01  3.77756E-01
 8.91707E-01  2.14624E+00  2.29486E-01  2.86192E-01
 8.91707E-01  2.27105E+00  4.71796E-02  7.03367E-02
 8.91707E-01  2.40109E+00  5.86581E-03  1.10599E-02
 8.91707E-01  2.53630E+00  5.18350E-04 -2.24657E-04
 8.91707E-01  2.67657E+00  3.36797E-05 -1.17013E-03
 8.91707E-01  2.82177E+00  1.60995E-06 -7.66639E-04
 8.91707E-01  2.97175E+00  5.66956E-08 -5.33766E-04
 8.91707E-01  3.12633E+00  0.00000E+00 -3.56629E-04
 8.91707E-01  3.28532E+00  0.00000E+00 -2.23249E-04
 8.91707E-01  3.44854E+00  0.00000E+00  0.00000E+00

 9.57548E-01  0.00000E+00 -3.96314E+01 -3.51331E+01
 9.57548E-01  5.27673E-02 -3.95913E+01 -3.50503E+01
 9.57548E-01  1.05545E-01 -3.94708E+01 -3.49175E+01
 9.57548E-01  1.58358E-01 -3.92701E+01 -3.47800E+01
 9.57548E-01  2.11250E-01 -3.89888E+01 -3.45979E+01
 9.57548E-01  2.64282E-01 -3.86262E+01 -3.43536E+01
 9.57548E-01  3.17530E-01 -3.81813E+01 -3.40524E+01
 9.57548E-01  3.71091E-01 -3.76523E+01 -3.36055E+01
 9.57548E-01  4.25077E-01 -3.70367E+01 -3.31954E+01
 9.57548E-01  4.79618E-01 -3.63309E+01 -3.26320E+01
 9.57548E-01  5.34864E-01 -3.55308E+01 -3.19752E+01
 9.57548E-01  5.90979E-01 -3.46307E+01 -3.11995E+01
 9.57548E-01  6.48149E-01 -3.36243E+01 -3.03590E+01
 9.57548E-01  7.06578E-01 -3.25041E+01 -2.94192E+01
 9.57548E-01  7.66485E-01 -3.12621E+01 -2.83400E+01
 9.57548E-01  8.28110E-01 -2.98904E+01 -2.71219E+01
 9.57548E-01  8.91707E-01 -2.83814E+01 -2.58324E+01
 9.57548E-01  9.57548E-01 -2.67298E+01 -2.43647E+01
 9.57548E-01  1.02592E+00 -2.49327E+01 -2.27898E+01
 9.57548E-01  1.09711E+00 -2.29914E+01 -2.11071E+01
 9.57548E-01  1.17142E+00 -2.09117E+01 -1.92583E+01
 9.57548E-01  1.24916E+00 -1.87042E+01 -1.73320E+01
 9.57548E-01  1.33062E+00 -1.63837E+01 -1.52409E+01
 9.57548E-01  1.41611E+00 -1.39686E+01 -1.30080E+01
 9.57548E-01  1.50588E+00 -1.14789E+01 -1.07200E+01
 9.57548E-01  1.60019E+00 -8.93313E+00 -8.36825E+00
 9.57548E-01  1.69926E+00 -6.34012E+00 -5.91016E+00
 9.57548E-01  1.80328E+00 -3.69490E+00 -3.40729E+00
 9.57548E-01  1.91239E+00 -1.13902E+00 -9.49492E-01
 9.57548E-01  2.02669E+00  3.06753E-01  4.28715E-01
 9.57548E-01  2.14624E+00  2.31889E-01  3.01952E-01
 9.57548E-01  2.27105E+00  4.69884E-02  7.68481E-02
 9.57548E-01  2.40109E+00  5.81266E-03  1.32537E-02
 9.57548E-01  2.53630E+00  5.12548E-04  4.53608E-04
 9.57548E-01  2.67657E+00  3.32715E-05 -1.12451E-03
 9.57548E-01  2.82177E+00  1.58996E-06 -8.01742E-04
 9.57548E-01  2.97175E+00  5.59944E-08 -5.42102E-04
 9.57548E-01  3.12633E+00  0.00000E+00 -3.75739E-04
 9.57548E-01  3.28532E+00  0.00000E+00 -2.49553E-04
 9.57548E-01  3.44854E+00  0.00000E+00  0.00000E+00

 1.02592E+00  0.00000E+00 -3.63441E+01 -3.28243E+01
 1.02592E+00  5.27673E-02 -3.63086E+01 -3.28124E+01
 1.02592E+00  1.05545E-01 -3.62022E+01 -3.26757E+01
 1.02592E+00  1.58358E-01 -3.60250E+01 -3.24544E+01
 1.02592E+00  2.11250E-01 -3.57767E+01 -3.22089E+01
 1.02592E+00  2.64282E-01 -3.54568E+01 -3.19642E+01
 1.02592E+00  3.17530E-01 -3.50644E+01 -3.16325E+01
 1.02592E+00  3.71091E-01 -3.45979E+01 -3.12428E+01
 1.02592E+00  4.25077E-01 -3.40553E+01 -3.07805E+01
 1.02592E+00  4.79618E-01 -3.34336E+01 -3.02850E+01
 1.02592E+00  5.34864E-01 -3.27288E+01 -2.96662E+01
 1.02592E+00  5.90979E-01 -3.19360E+01 -2.90391E+01
 1.02592E+00  6.48149E-01 -3.10493E+01 -2.82029E+01
 1.02592E+00  7.06578E-01 -3.00616E+01 -2.73858E+01
 1.02592E+00  7.66485E-01 -2.89648E+01 -2.63787E+01
 1.02592E+00  8.28110E-01 -2.77501E+01 -2.52688E+01
 1.02592E+00  8.91707E-01 -2.64088E+01 -2.41260E+01
 1.02592E+00  9.57548E-01 -2.49327E+01 -2.27898E+01
 1.02592E+00  1.02592E+00 -2.33157E+01 -2.14008E+01
 1.02592E+00  1.09711E+00 -2.15553E+01 -1.97957E+01
 1.02592E+00  1.17142E+00 -1.96530E+01 -1.81258E+01
 1.02592E+00  1.24916E+00 -1.76160E+01 -1.62577E+01
 1.02592E+00  1.33062E+00 -1.54567E+01 -1.43255E+01
 1.02592E+00  1.41611E+00 -1.31922E+01 -1.22784E+01
 1.02592E+00  1.50588E+00 -1.08424E+01 -1.01055E+01
 1.02592E+00  1.60019E+00 -8.42656E+00 -7.84529E+00
 1.02592E+00  1.69926E+00 -5.95532E+00 -5.53270E+00
 1.02592E+00  1.80328E+00 -3.42855E+00 -3.11557E+00
 1.02592E+00  1.91239E+00 -9.95280E-01 -7.82019E-01
 1.02592E+00  2.02669E+00  3.46403E-01  4.76965E-01
 1.02592E+00  2.14624E+00  2.34866E-01  3.13560E-01
 1.02592E+00  2.27105E+00  4.68113E-02  8.52251E-02
 1.02592E+00  2.40109E+00  5.75650E-03  1.82764E-02
 1.02592E+00  2.53630E+00  5.06280E-04  1.84575E-03
 1.02592E+00  2.67657E+00  3.28261E-05 -1.22260E-03
 1.02592E+00  2.82177E+00  1.56804E-06 -8.43679E-04
 1.02592E+00  2.97175E+00  5.52219E-08 -5.83199E-04
 1.02592E+00  3.12633E+00  0.00000E+00 -4.07905E-04
 1.02592E+00  3.28532E+00  0.00000E+00 -2.62832E-04
 1.02592E+00  3.44854E+00  0.00000E+00  0.00000E+00

 1.09711E+00  0.00000E+00 -3.30063E+01 -3.02887E+01
 1.09711E+00  5.27673E-02 -3.29752E+01 -3.02341E+01
 1.09711E+00  1.05545E-01 -3.28819E+01 -3.01594E+01
 1.09711E+00  1.58358E-01 -3.27264E+01 -2.99814E+01
 1.09711E+00  2.11250E-01 -3.25087E+01 -2.97614E+01
 1.09711E+00  2.64282E-01 -3.22282E+01 -2.94434E+01
 1.09711E+00  3.17530E-01 -3.18841E+01 -2.90937E+01
 1.09711E+00  3.71091E-01 -3.14753E+01 -2.87173E+01
 1.09711E+00  4.25077E-01 -3.09998E+01 -2.83292E+01
 1.09711E+00  4.79618E-01 -3.04552E+01 -2.78268E+01
 1.09711E+00  5.34864E-01 -2.98380E+01 -2.72659E+01
 1.09711E+00  5.90979E-01 -2.91440E+01 -2.66265E+01
 1.09711E+00  6.48149E-01 -2.83677E+01 -2.59970E+01
 1.09711E+00  7.06578E-01 -2.75028E+01 -2.51907E+01
 1.09711E+00  7.66485E-01 -2.65416E+01 -2.43164E+01
 1.09711E+00  8.28110E-01 -2.54756E+01 -2.33993E+01
 1.09711E+00  8.91707E-01 -2.42953E+01 -2.22901E+01
 1.09711E+00  9.57548E-01 -2.29914E+01 -2.11071E+01
 1.09711E+00  1.02592E+00 -2.15553E+01 -1.97957E+01
 1.09711E+00  1.09711E+00 -1.99806E+01 -1.83392E+01
 1.09711E+00  1.17142E+00 -1.82650E+01 -1.68142E+01
 1.09711E+00  1.24916E+00 -1.64110E+01 -1.51482E+01
 1.09711E+00  1.33062E+00 -1.44272E+01 -1.33421E+01
 1.09711E+00  1.41611E+00 -1.23284E+01 -1.14007E+01
 1.09711E+00  1.50588E+00 -1.01331E+01 -9.41381E+00
 1.09711E+00  1.60019E+00 -7.86096E+00 -7.30284E+00
 1.09711E+00  1.69926E+00 -5.52442E+00 -5.07956E+00
 1.09711E+00  1.80328E+00 -3.12887E+00 -2.79699E+00
 1.09711E+00  1.91239E+00 -8.32189E-01 -6.03840E-01
 1.09711E+00  2.02669E+00  3.92192E-01  5.47992E-01
 1.09711E+00  2.14624E+00  2.38534E-01  3.31575E-01
 1.09711E+00  2.27105E+00  4.66562E-02  9.46844E-02
 1.09711E+00  2.40109E+00  5.69751E-03  2.50008E-02
 1.09711E+00  2.53630E+00  4.99523E-04  4.28167E-03
 1.09711E+00  2.67657E+00  3.23408E-05 -8.68736E-04
 1.09711E+00  2.82177E+00  1.54399E-06 -8.38639E-04
 1.09711E+00  2.97175E+00  5.43703E-08 -6.36901E-04
 1.09711E+00  3.12633E+00  0.00000E+00 -4.43010E-04
 1.09711E+00  3.28532E+00  0.00000E+00 -2.75849E-04
 1.09711E+00  3.44854E+00  0.00000E+00  0.00000E+00

 1.17142E+00  0.00000E+00 -2.96214E+01 -2.75096E+01
 1.17142E+00  5.27673E-02 -2.95944E+01 -2.74914E+01
 1.17142E+00  1.05545E-01 -2.95133E+01 -2.74202E+01
 1.17142E+00  1.58358E-01 -2.93782E+01 -2.72723E+01
 1.17142E+00  2.11250E-01 -2.91890E+01 -2.70646E+01
 1.17142E+00  2.64282E-01 -2.89452E+01 -2.68088E+01
 1.17142E+00  3.17530E-01 -2.86461E+01 -2.64807E+01
 1.17142E+00  3.71091E-01 -2.82908E+01 -2.61187E+01
 1.17142E+00  4.25077E-01 -2.78776E+01 -2.57210E+01
 1.17142E+00  4.79618E-01 -2.74043E+01 -2.52741E+01
 1.17142E+00  5.34864E-01 -2.68681E+01 -2.47674E+01
 1.17142E+00  5.90979E-01 -2.62652E+01 -2.42138E+01
 1.17142E+00  6.48149E-01 -2.55910E+01 -2.35865E+01
 1.17142E+00  7.06578E-01 -2.48398E+01 -2.29210E+01
 1.17142E+00  7.66485E-01 -2.40047E+01 -2.20980E+01
 1.17142E+00  8.28110E-01 -2.30778E+01 -2.12749E+01
 1.17142E+00  8.91707E-01 -2.20500E+01 -2.03063E+01
 1.17142E+00  9.57548E-01 -2.09117E+01 -1.92583E+01
 1.17142E+00  1.02592E+00 -1.96530E+01 -1.81258E+01
 1.17142E+00  1.09711E+00 -1.82650E+01 -1.68142E+01
 1.17142E+00  1.17142E+00 -1.67414E+01 -1.54182E+01
 1.17142E+00  1.24916E+00 -1.50803E+01 -1.39247E+01
 1.17142E+00  1.33062E+00 -1.32855E+01 -1.22461E+01
 1.17142E+00  1.41611E+00 -1.13674E+01 -1.04982E+01
 1.17142E+00  1.50588E+00 -9.34225E+00 -8.64670E+00
 1.17142E+00  1.60019E+00 -7.22884E+00 -6.65440E+00
 1.17142E+00  1.69926E+00 -5.04141E+00 -4.59233E+00
 1.17142E+00  1.80328E+00 -2.79138E+00 -2.45672E+00
 1.17142E+00  1.91239E+00 -6.46995E-01 -3.82754E-01
 1.17142E+00  2.02669E+00  4.45091E-01  6.16147E-01
 1.17142E+00  2.14624E+00  2.43029E-01  3.49568E-01
 1.17142E+00  2.27105E+00  4.65321E-02  1.06644E-01
 1.17142E+00  2.40109E+00  5.63589E-03  3.07289E-02
 1.17142E+00  2.53630E+00  4.92254E-04  6.64938E-03
 1.17142E+00  2.67657E+00  3.18123E-05 -2.65162E-04
 1.17142E+00  2.82177E+00  1.51764E-06 -8.94954E-04
 1.17142E+00  2.97175E+00  5.34333E-08 -6.71703E-04
 1.17142E+00  3.12633E+00  0.00000E+00 -4.63541E-04
 1.17142E+00  3.28532E+00  0.00000E+00 -3.16606E-04
 1.17142E+00  3.44854E+00  0.00000E+00  0.00000E+00

 1.24916E+00  0.00000E+00 -2.61960E+01 -2.46088E+01
 1.24916E+00  5.27673E-02 -2.61727E+01 -2.45835E+01
 1.24916E+00  1.05545E-01 -2.61030E+01 -2.44983E+01
 1.24916E+00  1.58358E-01 -2.59870E+01 -2.43871E+01
 1.24916E+00  2.11250E-01 -2.58244E+01 -2.42043E+01
 1.24916E+00  2.64282E-01 -2.56150E+01 -2.40140E+01
 1.24916E+00  3.17530E-01 -2.53580E+01 -2.37114E+01
 1.24916E+00  3.71091E-01 -2.50527E+01 -2.33986E+01
 1.24916E+00  4.25077E-01 -2.46976E+01 -2.30149E+01
 1.24916E+00  4.79618E-01 -2.42908E+01 -2.26026E+01
 1.24916E+00  5.34864E-01 -2.38299E+01 -2.21508E+01
 1.24916E+00  5.90979E-01 -2.33116E+01 -2.16555E+01
 1.24916E+00  6.48149E-01 -2.27320E+01 -2.11021E+01
 1.24916E+00  7.06578E-01 -2.20861E+01 -2.04708E+01
 1.24916E+00  7.66485E-01 -2.13680E+01 -1.98169E+01
 1.24916E+00  8.28110E-01 -2.05706E+01 -1.90619E+01
 1.24916E+00  8.91707E-01 -1.96858E+01 -1.82028E+01
 1.24916E+00  9.57548E-01 -1.87042E+01 -1.73320E+01
 1.24916E+00  1.02592E+00 -1.76160E+01 -1.62577E+01
 1.24916E+00  1.09711E+00 -1.64110E+01 -1.51482E+01
 1.24916E+00  1.17142E+00 -1.50803E+01 -1.39247E+01
 1.24916E+00  1.24916E+00 -1.36179E+01 -1.25348E+01
 1.24916E+00  1.33062E+00 -1.20225E+01 -1.10724E+01
 1.24916E+00  1.41611E+00 -1.02993E+01 -9.46242E+00
 1.24916E+00  1.50588E+00 -8.46020E+00 -7.75432E+00
 1.24916E+00  1.60019E+00 -6.52188E+00 -5.95222E+00
 1.24916E+00  1.69926E+00 -4.49951E+00 -4.06341E+00
 1.24916E+00  1.80328E+00 -2.41099E+00 -2.08346E+00
 1.24916E+00  1.91239E+00 -4.36591E-01 -1.89198E-01
 1.24916E+00  2.02669E+00  5.06191E-01  6.85524E-01
 1.24916E+00  2.14624E+00  2.48503E-01  3.77031E-01
 1.24916E+00  2.27105E+00  4.64492E-02  1.20534E-01
 1.24916E+00  2.40109E+00  5.57189E-03  3.76750E-02
 1.24916E+00  2.53630E+00  4.84447E-04  1.03533E-02
 1.24916E+00  2.67657E+00  3.12371E-05  9.20531E-04
 1.24916E+00  2.82177E+00  1.48874E-06 -8.92356E-04
 1.24916E+00  2.97175E+00  5.24004E-08 -7.44044E-04
 1.24916E+00  3.12633E+00  0.00000E+00 -4.84448E-04
 1.24916E+00  3.28532E+00  0.00000E+00 -3.42737E-04
 1.24916E+00  3.44854E+00  0.00000E+00  0.00000E+00

 1.33062E+00  0.00000E+00 -2.27398E+01 -2.15514E+01
 1.33062E+00  5.27673E-02 -2.27201E+01 -2.15334E+01
 1.33062E+00  1.05545E-01 -2.26611E+01 -2.14710E+01
 1.33062E+00  1.58358E-01 -2.25629E+01 -2.13580E+01
 1.33062E+00  2.11250E-01 -2.24254E+01 -2.12226E+01
 1.33062E+00  2.64282E-01 -2.22481E+01 -2.10362E+01
 1.33062E+00  3.17530E-01 -2.20307E+01 -2.08307E+01
 1.33062E+00  3.71091E-01 -2.17722E+01 -2.05581E+01
 1.33062E+00  4.25077E-01 -2.14714E+01 -2.02321E+01
 1.33062E+00  4.79618E-01 -2.11267E+01 -1.98535E+01
 1.33062E+00  5.34864E-01 -2.07361E+01 -1.94493E+01
 1.33062E+00  5.90979E-01 -2.02966E+01 -1.90424E+01
 1.33062E+00  6.48149E-01 -1.98050E+01 -1.85317E+01
 1.33062E+00  7.06578E-01 -1.92570E+01 -1.80188E+01
 1.33062E+00  7.66485E-01 -1.86475E+01 -1.73936E+01
 1.33062E+00  8.28110E-01 -1.79704E+01 -1.67521E+01
 1.33062E+00  8.91707E-01 -1.72186E+01 -1.60285E+01
 1.33062E+00  9.57548E-01 -1.63837E+01 -1.52409E+01
 1.33062E+00  1.02592E+00 -1.54567E+01 -1.43255E+01
 1.33062E+00  1.09711E+00 -1.44272E+01 -1.33421E+01
 1.33062E+00  1.17142E+00 -1.32855E+01 -1.22461E+01
 1.33062E+00  1.24916E+00 -1.20225E+01 -1.10724E+01
 1.33062E+00  1.33062E+00 -1.06326E+01 -9.76001E+00
 1.33062E+00  1.41611E+00 -9.11551E+00 -8.32850E+00
 1.33062E+00  1.50588E+00 -7.47748E+00 -6.80844E+00
 1.33062E+00  1.60019E+00 -5.73110E+00 -5.16775E+00
 1.33062E+00  1.69926E+00 -3.89116E+00 -3.42111E+00
 1.33062E+00  1.80328E+00 -1.98202E+00 -1.64640E+00
 1.33062E+00  1.91239E+00 -1.97520E-01  7.53613E-02
 1.33062E+00  2.02669E+00  5.76677E-01  7.79282E-01
 1.33062E+00  2.14624E+00  2.55118E-01  3.82407E-01
 1.33062E+00  2.27105E+00  4.64175E-02  1.27732E-01
 1.33062E+00  2.40109E+00  5.50562E-03  4.75075E-02
 1.33062E+00  2.53630E+00  4.76060E-04  1.48256E-02
 1.33062E+00  2.67657E+00  3.06102E-05  2.97394E-03
 1.33062E+00  2.82177E+00  1.45699E-06 -7.61294E-04
 1.33062E+00  2.97175E+00  5.12602E-08 -8.21568E-04
 1.33062E+00  3.12633E+00  0.00000E+00 -5.13520E-04
 1.33062E+00  3.28532E+00  0.00000E+00 -3.86436E-04
 1.33062E+00  3.44854E+00  0.00000E+00  0.00000E+00

 1.41611E+00  0.00000E+00 -1.92664E+01 -1.84099E+01
 1.41611E+00  5.27673E-02 -1.92500E+01 -1.83888E+01
 1.41611E+00  1.05545E-01 -1.92011E+01 -1.83442E+01
 1.41611E+00  1.58358E-01 -1.91196E+01 -1.82431E+01
 1.41611E+00  2.11250E-01 -1.90056E+01 -1.81406E+01
 1.41611E+00  2.64282E-01 -1.88585E+01 -1.79794E+01
 1.41611E+00  3.17530E-01 -1.86780E+01 -1.77880E+01
 1.41611E+00  3.71091E-01 -1.84634E+01 -1.75648E+01
 1.41611E+00  4.25077E-01 -1.82135E+01 -1.73131E+01
 1.41611E+00  4.79618E-01 -1.79269E+01 -1.70020E+01
 1.41611E+00  5.34864E-01 -1.76018E+01 -1.66521E+01
 1.41611E+00  5.90979E-01 -1.72359E+01 -1.62906E+01
 1.41611E+00  6.48149E-01 -1.68262E+01 -1.58151E+01
 1.41611E+00  7.06578E-01 -1.63692E+01 -1.53903E+01
 1.41611E+00  7.66485E-01 -1.58606E+01 -1.48792E+01
 1.41611E+00  8.28110E-01 -1.52952E+01 -1.42988E+01
 1.41611E+00  8.91707E-01 -1.46669E+01 -1.37285E+01
 1.41611E+00  9.57548E-01 -1.39686E+01 -1.30080E+01
 1.41611E+00  1.02592E+00 -1.31922E+01 -1.22784E+01
 1.41611E+00  1.09711E+00 -1.23284E+01 -1.14007E+01
 1.41611E+00  1.17142E+00 -1.13674E+01 -1.04982E+01
 1.41611E+00  1.24916E+00 -1.02993E+01 -9.46242E+00
 1.41611E+00  1.33062E+00 -9.11551E+00 -8.32850E+00
 1.41611E+00  1.41611E+00 -7.81097E+00 -7.10211E+00
 1.41611E+00  1.50588E+00 -6.38599E+00 -5.74487E+00
 1.41611E+00  1.60019E+00 -4.84759E+00 -4.29012E+00
 1.41611E+00  1.69926E+00 -3.20830E+00 -2.75249E+00
 1.41611E+00  1.80328E+00 -1.49823E+00 -1.12953E+00
 1.41611E+00  1.91239E+00  7.39331E-02  3.74555E-01
 1.41611E+00  2.02669E+00  6.57761E-01  8.42048E-01
 1.41611E+00  2.14624E+00  2.63019E-01  4.12472E-01
 1.41611E+00  2.27105E+00  4.64435E-02  1.52519E-01
 1.41611E+00  2.40109E+00  5.43671E-03  6.10913E-02
 1.41611E+00  2.53630E+00  4.67004E-04  2.39395E-02
 1.41611E+00  2.67657E+00  2.99237E-05  5.75956E-03
 1.41611E+00  2.82177E+00  1.42195E-06 -3.11597E-04
 1.41611E+00  2.97175E+00  4.99954E-08 -8.87672E-04
 1.41611E+00  3.12633E+00  0.00000E+00 -5.94883E-04
 1.41611E+00  3.28532E+00  0.00000E+00 -4.29208E-04
 1.41611E+00  3.44854E+00  0.00000E+00  0.00000E+00

 1.50588E+00  0.00000E+00 -1.57919E+01 -1.51922E+01
 1.50588E+00  5.27673E-02 -1.57786E+01 -1.51772E+01
 1.50588E+00  1.05545E-01 -1.57391E+01 -1.51297E+01
 1.50588E+00  1.58358E-01 -1.56734E+01 -1.50560E+01
 1.50588E+00  2.11250E-01 -1.55812E+01 -1.49717E+01
 1.50588E+00  2.64282E-01 -1.54624E+01 -1.48379E+01
 1.50588E+00  3.17530E-01 -1.53164E+01 -1.46918E+01
 1.50588E+00  3.71091E-01 -1.51426E+01 -1.45114E+01
 1.50588E+00  4.25077E-01 -1.49402E+01 -1.42966E+01
 1.50588E+00  4.79618E-01 -1.47078E+01 -1.40504E+01
 1.50588E+00  5.34864E-01 -1.44439E+01 -1.37658E+01
 1.50588E+00  5.90979E-01 -1.41465E+01 -1.34617E+01
 1.50588E+00  6.48149E-01 -1.38132E+01 -1.31139E+01
 1.50588E+00  7.06578E-01 -1.34409E+01 -1.27031E+01
 1.50588E+00  7.66485E-01 -1.30260E+01 -1.23012E+01
 1.50588E+00  8.28110E-01 -1.25643E+01 -1.18093E+01
 1.50588E+00  8.91707E-01 -1.20505E+01 -1.13049E+01
 1.50588E+00  9.57548E-01 -1.14789E+01 -1.07200E+01
 1.50588E+00  1.02592E+00 -1.08424E+01 -1.01055E+01
 1.50588E+00  1.09711E+00 -1.01331E+01 -9.41381E+00
 1.50588E+00  1.17142E+00 -9.34225E+00 -8.64670E+00
 1.50588E+00  1.24916E+00 -8.46020E+00 -7.75432E+00
 1.50588E+00  1.33062E+00 -7.47748E+00 -6.80844E+00
 1.50588E+00  1.41611E+00 -6.38599E+00 -5.74487E+00
 1.50588E+00  1.50588E+00 -5.18111E+00 -4.59798E+00
 1.50588E+00  1.60019E+00 -3.86388E+00 -3.35023E+00
 1.50588E+00  1.69926E+00 -2.44309E+00 -2.01171E+00
 1.50588E+00  1.80328E+00 -9.53317E-01 -5.90622E-01
 1.50588E+00  1.91239E+00  3.81375E-01  6.68186E-01
 1.50588E+00  2.02669E+00  7.50422E-01  9.75495E-01
 1.50588E+00  2.14624E+00  2.72264E-01  4.35353E-01
 1.50588E+00  2.27105E+00  4.65181E-02  1.57756E-01
 1.50588E+00  2.40109E+00  5.36304E-03  7.32783E-02
 1.50588E+00  2.53630E+00  4.57042E-04  3.29669E-02
 1.50588E+00  2.67657E+00  2.91603E-05  1.01795E-02
 1.50588E+00  2.82177E+00  1.38272E-06  9.58614E-04
 1.50588E+00  2.97175E+00  4.85712E-08 -7.59551E-04
 1.50588E+00  3.12633E+00  0.00000E+00 -6.70746E-04
 1.50588E+00  3.28532E+00  0.00000E+00 -4.73974E-04
 1.50588E+00  3.44854E+00  0.00000E+00  0.00000E+00

 1.60019E+00  0.00000E+00 -1.23307E+01 -1.19245E+01
 1.60019E+00  5.27673E-02 -1.23203E+01 -1.19169E+01
 1.60019E+00  1.05545E-01 -1.22895E+01 -1.18842E+01
 1.60019E+00  1.58358E-01 -1.22383E+01 -1.18285E+01
 1.60019E+00  2.11250E-01 -1.21665E+01 -1.17568E+01
 1.60019E+00  2.64282E-01 -1.20739E+01 -1.16594E+01
 1.60019E+00  3.17530E-01 -1.19600E+01 -1.15350E+01
 1.60019E+00  3.71091E-01 -1.18242E+01 -1.13948E+01
 1.60019E+00  4.25077E-01 -1.16659E+01 -1.12340E+01
 1.60019E+00  4.79618E-01 -1.14839E+01 -1.10299E+01
 1.60019E+00  5.34864E-01 -1.12770E+01 -1.08188E+01
 1.60019E+00  5.90979E-01 -1.10434E+01 -1.05651E+01
 1.60019E+00  6.48149E-01 -1.07811E+01 -1.02913E+01
 1.60019E+00  7.06578E-01 -1.04876E+01 -9.98167E+00
 1.60019E+00  7.66485E-01 -1.01599E+01 -9.61905E+00
 1.60019E+00  8.28110E-01 -9.79452E+00 -9.22547E+00
 1.60019E+00  8.91707E-01 -9.38722E+00 -8.83473E+00
 1.60019E+00  9.57548E-01 -8.93313E+00 -8.36825E+00
 1.60019E+00  1.02592E+00 -8.42656E+00 -7.84529E+00
 1.60019E+00  1.09711E+00 -7.86096E+00 -7.30284E+00
 1.60019E+00  1.17142E+00 -7.22884E+00 -6.65440E+00
 1.60019E+00  1.24916E+00 -6.52188E+00 -5.95222E+00
 1.60019E+00  1.33062E+00 -5.73110E+00 -5.16775E+00
 1.60019E+00  1.41611E+00 -4.84759E+00 -4.29012E+00
 1.60019E+00  1.50588E+00 -3.86388E+00 -3.35023E+00
 1.60019E+00  1.60019E+00 -2.77639E+00 -2.30578E+00
 1.60019E+00  1.69926E+00 -1.58992E+00 -1.17201E+00
 1.60019E+00  1.80328E+00 -3.42525E-01  1.04806E-02
 1.60019E+00  1.91239E+00  7.26740E-01  1.03026E+00
 1.60019E+00  2.02669E+00  8.54401E-01  1.06481E+00
 1.60019E+00  2.14624E+00  2.82549E-01  4.49373E-01
 1.60019E+00  2.27105E+00  4.65759E-02  1.65804E-01
 1.60019E+00  2.40109E+00  5.27627E-03  8.23732E-02
 1.60019E+00  2.53630E+00  4.45426E-04  4.24954E-02
 1.60019E+00  2.67657E+00  2.82704E-05  1.43373E-02
 1.60019E+00  2.82177E+00  1.33690E-06  2.84616E-03
 1.60019E+00  2.97175E+00  4.69048E-08 -6.77964E-04
 1.60019E+00  3.12633E+00  0.00000E+00 -9.13472E-04
 1.60019E+00  3.28532E+00  0.00000E+00 -4.83838E-04
 1.60019E+00  3.44854E+00  0.00000E+00  0.00000E+00

 1.69926E+00  0.00000E+00 -8.88202E+00 -8.63710E+00
 1.69926E+00  5.27673E-02 -8.87433E+00 -8.62692E+00
 1.69926E+00  1.05545E-01 -8.85155E+00 -8.60329E+00
 1.69926E+00  1.58358E-01 -8.81381E+00 -8.56486E+00
 1.69926E+00  2.11250E-01 -8.76090E+00 -8.50690E+00
 1.69926E+00  2.64282E-01 -8.69260E+00 -8.43192E+00
 1.69926E+00  3.17530E-01 -8.60854E+00 -8.34373E+00
 1.69926E+00  3.71091E-01 -8.50824E+00 -8.23977E+00
 1.69926E+00  4.25077E-01 -8.39103E+00 -8.11010E+00
 1.69926E+00  4.79618E-01 -8.25607E+00 -7.96633E+00
 1.69926E+00  5.34864E-01 -8.10226E+00 -7.80292E+00
 1.69926E+00  5.90979E-01 -7.92825E+00 -7.61413E+00
 1.69926E+00  6.48149E-01 -7.73238E+00 -7.40965E+00
 1.69926E+00  7.06578E-01 -7.51266E+00 -7.16557E+00
 1.69926E+00  7.66485E-01 -7.26667E+00 -6.91762E+00
 1.69926E+00  8.28110E-01 -6.99157E+00 -6.60545E+00
 1.69926E+00  8.91707E-01 -6.68402E+00 -6.28610E+00
 1.69926E+00  9.57548E-01 -6.34012E+00 -5.91016E+00
 1.69926E+00  1.02592E+00 -5.95532E+00 -5.53270E+00
 1.69926E+00  1.09711E+00 -5.52442E+00 -5.07956E+00
 1.69926E+00  1.17142E+00 -5.04141E+00 -4.59233E+00
 1.69926E+00  1.24916E+00 -4.49951E+00 -4.06341E+00
 1.69926E+00  1.33062E+00 -3.89116E+00 -3.42111E+00
 1.69926E+00  1.41611E+00 -3.20830E+00 -2.75249E+00
 1.69926E+00  1.50588E+00 -2.44309E+00 -2.01171E+00
 1.69926E+00  1.60019E+00 -1.58992E+00 -1.17201E+00
 1.69926E+00  1.69926E+00 -6.51381E-01 -2.66674E-01
 1.69926E+00  1.80328E+00  3.30580E-01  6.84698E-01
 1.69926E+00  1.91239E+00  1.10358E+00  1.38606E+00
 1.69926E+00  2.02669E+00  9.64036E-01  1.22865E+00
 1.69926E+00  2.14624E+00  2.92114E-01  4.70456E-01
 1.69926E+00  2.27105E+00  4.63324E-02  1.62991E-01
 1.69926E+00  2.40109E+00  5.14453E-03  9.72729E-02
 1.69926E+00  2.53630E+00  4.29482E-04  5.42711E-02
 1.69926E+00  2.67657E+00  2.70853E-05  1.87077E-02
 1.69926E+00  2.82177E+00  1.27655E-06  5.78202E-03
 1.69926E+00  2.97175E+00  4.47164E-08 -1.94411E-04
 1.69926E+00  3.12633E+00  0.00000E+00 -1.14943E-03
 1.69926E+00  3.28532E+00  0.00000E+00 -4.87882E-04
 1.69926E+00  3.44854E+00  0.00000E+00  0.00000E+00

 1.80328E+00  0.00000E+00 -5.41392E+00 -5.28491E+00
 1.80328E+00  5.27673E-02 -5.40876E+00 -5.27893E+00
 1.80328E+00  1.05545E-01 -5.39363E+00 -5.26584E+00
 1.80328E+00  1.58358E-01 -5.36867E+00 -5.23565E+00
 1.80328E+00  2.11250E-01 -5.33369E+00 -5.19654E+00
 1.80328E+00  2.64282E-01 -5.28851E+00 -5.14714E+00
 1.80328E+00  3.17530E-01 -5.23282E+00 -5.08604E+00
 1.80328E+00  3.71091E-01 -5.16624E+00 -5.01114E+00
 1.80328E+00  4.25077E-01 -5.08825E+00 -4.92738E+00
 1.80328E+00  4.79618E-01 -4.99819E+00 -4.82889E+00
 1.80328E+00  5.34864E-01 -4.89523E+00 -4.71280E+00
 1.80328E+00  5.90979E-01 -4.77836E+00 -4.58101E+00
 1.80328E+00  6.48149E-01 -4.64632E+00 -4.44198E+00
 1.80328E+00  7.06578E-01 -4.49762E+00 -4.27996E+00
 1.80328E+00  7.66485E-01 -4.33046E+00 -4.10133E+00
 1.80328E+00  8.28110E-01 -4.14269E+00 -3.90085E+00
 1.80328E+00  8.91707E-01 -3.93182E+00 -3.66295E+00
 1.80328E+00  9.57548E-01 -3.69490E+00 -3.40729E+00
 1.80328E+00  1.02592E+00 -3.42855E+00 -3.11557E+00
 1.80328E+00  1.09711E+00 -3.12887E+00 -2.79699E+00
 1.80328E+00  1.17142E+00 -2.79138E+00 -2.45672E+00
 1.80328E+00  1.24916E+00 -2.41099E+00 -2.08346E+00
 1.80328E+00  1.33062E+00 -1.98202E+00 -1.64640E+00
 1.80328E+00  1.41611E+00 -1.49823E+00 -1.12953E+00
 1.80328E+00  1.50588E+00 -9.53317E-01 -5.90622E-01
 1.80328E+00  1.60019E+00 -3.42525E-01  1.04806E-02
 1.80328E+00  1.69926E+00  3.30580E-01  6.84698E-01
 1.80328E+00  1.80328E+00  1.01881E+00  1.34914E+00
 1.80328E+00  1.91239E+00  1.46332E+00  1.77111E+00
 1.80328E+00  2.02669E+00  1.04877E+00  1.27903E+00
 1.80328E+00  2.14624E+00  2.92898E-01  5.07048E-01
 1.80328E+00  2.27105E+00  4.45933E-02  1.93838E-01
 1.80328E+00  2.40109E+00  4.84018E-03  9.96811E-02
 1.80328E+00  2.53630E+00  3.98805E-04  6.26828E-02
 1.80328E+00  2.67657E+00  2.49587E-05  2.95079E-02
 1.80328E+00  2.82177E+00  1.17152E-06  8.64996E-03
 1.80328E+00  2.97175E+00  4.09592E-08  8.56125E-04
 1.80328E+00  3.12633E+00  0.00000E+00 -8.36812E-04
 1.80328E+00  3.28532E+00  0.00000E+00 -7.27896E-04
 1.80328E+00  3.44854E+00  0.00000E+00  0.00000E+00

 1.91239E+00  0.00000E+00 -2.03012E+00 -1.98072E+00
 1.91239E+00  5.27673E-02 -2.02747E+00 -1.97870E+00
 1.91239E+00  1.05545E-01 -2.01988E+00 -1.96855E+00
 1.91239E+00  1.58358E-01 -2.00746E+00 -1.95455E+00
 1.91239E+00  2.11250E-01 -1.99007E+00 -1.93263E+00
 1.91239E+00  2.64282E-01 -1.96756E+00 -1.90535E+00
 1.91239E+00  3.17530E-01 -1.93973E+00 -1.87418E+00
 1.91239E+00  3.71091E-01 -1.90632E+00 -1.83375E+00
 1.91239E+00  4.25077E-01 -1.86704E+00 -1.78809E+00
 1.91239E+00  4.79618E-01 -1.82145E+00 -1.73249E+00
 1.91239E+00  5.34864E-01 -1.76905E+00 -1.67195E+00
 1.91239E+00  5.90979E-01 -1.70922E+00 -1.60511E+00
 1.91239E+00  6.48149E-01 -1.64118E+00 -1.52236E+00
 1.91239E+00  7.06578E-01 -1.56402E+00 -1.43730E+00
 1.91239E+00  7.66485E-01 -1.47665E+00 -1.33300E+00
 1.91239E+00  8.28110E-01 -1.37776E+00 -1.22236E+00
 1.91239E+00  8.91707E-01 -1.26581E+00 -1.09346E+00
 1.91239E+00  9.57548E-01 -1.13902E+00 -9.49492E-01
 1.91239E+00  1.02592E+00 -9.95280E-01 -7.82019E-01
 1.91239E+00  1.09711E+00 -8.32189E-01 -6.03840E-01
 1.91239E+00  1.17142E+00 -6.46995E-01 -3.82754E-01
 1.91239E+00  1.24916E+00 -4.36591E-01 -1.89198E-01
 1.91239E+00  1.33062E+00 -1.97520E-01  7.53613E-02
 1.91239E+00  1.41611E+00  7.39331E-02  3.74555E-01
 1.91239E+00  1.50588E+00  3.81375E-01  6.68186E-01
 1.91239E+00  1.60019E+00  7.26740E-01  1.03026E+00
 1.91239E+00  1.69926E+00  1.10358E+00  1.38606E+00
 1.91239E+00  1.80328E+00  1.46332E+00  1.77111E+00
 1.91239E+00  1.91239E+00  1.57394E+00  1.86497E+00
 1.91239E+00  2.02669E+00  9.80397E-01  1.19990E+00
 1.91239E+00  2.14624E+00  2.54040E-01  4.46112E-01
 1.91239E+00  2.27105E+00  3.70509E-02  1.65766E-01
 1.91239E+00  2.40109E+00  3.91958E-03  1.12119E-01
 1.91239E+00  2.53630E+00  3.17995E-04  8.51565E-02
 1.91239E+00  2.67657E+00  1.97179E-05  4.14846E-02
 1.91239E+00  2.82177E+00  9.20888E-07  1.75452E-02
 1.91239E+00  2.97175E+00  3.21218E-08  3.37924E-03
 1.91239E+00  3.12633E+00  0.00000E+00 -9.20209E-04
 1.91239E+00  3.28532E+00  0.00000E+00 -8.00857E-04
 1.91239E+00  3.44854E+00  0.00000E+00  0.00000E+00

 2.02669E+00  0.00000E+00  8.17841E-02  8.77029E-02
 2.02669E+00  5.27673E-02  8.24553E-02  8.89988E-02
 2.02669E+00  1.05545E-01  8.42534E-02  9.14714E-02
 2.02669E+00  1.58358E-01  8.71002E-02  9.65164E-02
 2.02669E+00  2.11250E-01  9.10664E-02  1.03105E-01
 2.02669E+00  2.64282E-01  9.62196E-02  1.11199E-01
 2.02669E+00  3.17530E-01  1.02636E-01  1.21202E-01
 2.02669E+00  3.71091E-01  1.10410E-01  1.33116E-01
 2.02669E+00  4.25077E-01  1.19654E-01  1.48481E-01
 2.02669E+00  4.79618E-01  1.30514E-01  1.65621E-01
 2.02669E+00  5.34864E-01  1.43164E-01  1.84972E-01
 2.02669E+00  5.90979E-01  1.57822E-01  2.06814E-01
 2.02669E+00  6.48149E-01  1.74748E-01  2.33473E-01
 2.02669E+00  7.06578E-01  1.94256E-01  2.65421E-01
 2.02669E+00  7.66485E-01  2.16721E-01  2.98677E-01
 2.02669E+00  8.28110E-01  2.42591E-01  3.36816E-01
 2.02669E+00  8.91707E-01  2.72393E-01  3.77756E-01
 2.02669E+00  9.57548E-01  3.06753E-01  4.28715E-01
 2.02669E+00  1.02592E+00  3.46403E-01  4.76965E-01
 2.02669E+00  1.09711E+00  3.92192E-01  5.47992E-01
 2.02669E+00  1.17142E+00  4.45091E-01  6.16147E-01
 2.02669E+00  1.24916E+00  5.06191E-01  6.85524E-01
 2.02669E+00  1.33062E+00  5.76677E-01  7.79282E-01
 2.02669E+00  1.41611E+00  6.57761E-01  8.42048E-01
 2.02669E+00  1.50588E+00  7.50422E-01  9.75495E-01
 2.02669E+00  1.60019E+00  8.54401E-01  1.06481E+00
 2.02669E+00  1.69926E+00  9.64036E-01  1.22865E+00
 2.02669E+00  1.80328E+00  1.04877E+00  1.27903E+00
 2.02669E+00  1.91239E+00  9.80397E-01  1.19990E+00
 2.02669E+00  2.02669E+00  5.54278E-01  7.45331E-01
 2.02669E+00  2.14624E+00  1.34654E-01  3.12513E-01
 2.02669E+00  2.27105E+00  1.88211E-02  1.94971E-01
 2.02669E+00  2.40109E+00  1.93620E-03  1.20087E-01
 2.02669E+00  2.53630E+00  1.54263E-04  7.44412E-02
 2.02669E+00  2.67657E+00  9.45419E-06  4.37829E-02
 2.02669E+00  2.82177E+00  4.38400E-07  6.84292E-03
 2.02669E+00  2.97175E+00  1.52271E-08  3.68663E-03
 2.02669E+00  3.12633E+00  0.00000E+00  1.45750E-03
 2.02669E+00  3.28532E+00  0.00000E+00 -1.63745E-03
 2.02669E+00  3.44854E+00  0.00000E+00  0.00000E+00

 2.14624E+00  0.00000E+00  2.20914E-01  2.14514E-01
 2.14624E+00  5.27673E-02  2.20952E-01  2.14436E-01
 2.14624E+00  1.05545E-01  2.21008E-01  2.14884E-01
 2.14624E+00  1.58358E-01  2.21062E-01  2.15930E-01
 2.14624E+00  2.11250E-01  2.21127E-01  2.17106E-01
 2.14624E+00  2.64282E-01  2.21216E-01  2.18264E-01
 2.14624E+00  3.17530E-01  2.21340E-01  2.20113E-01
 2.14624E+00  3.71091E-01  2.21514E-01  2.23114E-01
 2.14624E+00  4.25077E-01  2.21755E-01  2.26021E-01
 2.14624E+00  4.79618E-01  2.22082E-01  2.29655E-01
 2.14624E+00  5.34864E-01  2.22520E-01  2.33799E-01
 2.14624E+00  5.90979E-01  2.23095E-01  2.39470E-01
 2.14624E+00  6.48149E-01  2.23842E-01  2.46505E-01
 2.14624E+00  7.06578E-01  2.24800E-01  2.55371E-01
 2.14624E+00  7.66485E-01  2.26019E-01  2.62991E-01
 2.14624E+00  8.28110E-01  2.27558E-01  2.72651E-01
 2.14624E+00  8.91707E-01  2.29486E-01  2.86192E-01
 2.14624E+00  9.57548E-01  2.31889E-01  3.01952E-01
 2.14624E+00  1.02592E+00  2.34866E-01  3.13560E-01
 2.14624E+00  1.09711E+00  2.38534E-01  3.31575E-01
 2.14624E+00  1.17142E+00  2.43029E-01  3.49568E-01
 2.14624E+00  1.24916E+00  2.48503E-01  3.77031E-01
 2.14624E+00  1.33062E+00  2.55118E-01  3.82407E-01
 2.14624E+00  1.41611E+00  2.63019E-01  4.12472E-01
 2.14624E+00  1.50588E+00  2.72264E-01  4.35353E-01
 2.14624E+00  1.60019E+00  2.82549E-01  4.49373E-01
 2.14624E+00  1.69926E+00  2.92114E-01  4.70456E-01
 2.14624E+00  1.80328E+00  2.92898E-01  5.07048E-01
 2.14624E+00  1.91239E+00  2.54040E-01  4.46112E-01
 2.14624E+00  2.02669E+00  1.34654E-01  3.12513E-01
 2.14624E+00  2.14624E+00  3.10490E-02  2.07191E-01
 2.14624E+00  2.27105E+00  4.17135E-03  1.89019E-01
 2.14624E+00  2.40109E+00  4.16856E-04  1.40022E-01
 2.14624E+00  2.53630E+00  3.25376E-05  9.54573E-02
 2.14624E+00  2.67657E+00  1.96550E-06  6.58831E-02
 2.14624E+00  2.82177E+00  9.02423E-08  2.69879E-02
 2.14624E+00  2.97175E+00  3.11277E-09  3.33093E-03
 2.14624E+00  3.12633E+00  0.00000E+00 -1.11845E-03
 2.14624E+00  3.28532E+00  0.00000E+00  3.68087E-04
 2.14624E+00  3.44854E+00  0.00000E+00  0.00000E+00

 2.27105E+00  0.00000E+00  4.92567E-02  4.43034E-02
 2.27105E+00  5.27673E-02  4.92509E-02  4.42334E-02
 2.27105E+00  1.05545E-01  4.92259E-02  4.43331E-02
 2.27105E+00  1.58358E-01  4.91787E-02  4.43286E-02
 2.27105E+00  2.11250E-01  4.91111E-02  4.44030E-02
 2.27105E+00  2.64282E-01  4.90243E-02  4.45053E-02
 2.27105E+00  3.17530E-01  4.89193E-02  4.47173E-02
 2.27105E+00  3.71091E-01  4.87973E-02  4.52787E-02
 2.27105E+00  4.25077E-01  4.86593E-02  4.56936E-02
 2.27105E+00  4.79618E-01  4.85067E-02  4.67304E-02
 2.27105E+00  5.34864E-01  4.83407E-02  4.78359E-02
 2.27105E+00  5.90979E-01  4.81630E-02  4.94521E-02
 2.27105E+00  6.48149E-01  4.79755E-02  5.21446E-02
 2.27105E+00  7.06578E-01  4.77803E-02  5.46625E-02
 2.27105E+00  7.66485E-01  4.75802E-02  5.85496E-02
 2.27105E+00  8.28110E-01  4.73786E-02  6.26905E-02
 2.27105E+00  8.91707E-01  4.71796E-02  7.03367E-02
 2.27105E+00  9.57548E-01  4.69884E-02  7.68481E-02
 2.27105E+00  1.02592E+00  4.68113E-02  8.52251E-02
 2.27105E+00  1.09711E+00  4.66562E-02  9.46844E-02
 2.27105E+00  1.17142E+00  4.65321E-02  1.06644E-01
 2.27105E+00  1.24916E+00  4.64492E-02  1.20534E-01
 2.27105E+00  1.33062E+00  4.64175E-02  1.27732E-01
 2.27105E+00  1.41611E+00  4.64435E-02  1.52519E-01
 2.27105E+00  1.50588E+00  4.65181E-02  1.57756E-01
 2.27105E+00  1.60019E+00  4.65759E-02  1.65804E-01
 2.27105E+00  1.69926E+00  4.63324E-02  1.62991E-01
 2.27105E+00  1.80328E+00  4.45933E-02  1.93838E-01
 2.27105E+00  1.91239E+00  3.70509E-02  1.65766E-01
 2.27105E+00  2.02669E+00  1.88211E-02  1.94971E-01
 2.27105E+00  2.14624E+00  4.17135E-03  1.89019E-01
 2.27105E+00  2.27105E+00  5.41615E-04  1.73015E-01
 2.27105E+00  2.40109E+00  5.26387E-05  1.39795E-01
 2.27105E+00  2.53630E+00  4.02208E-06  1.21201E-01
 2.27105E+00  2.67657E+00  2.39167E-07  9.09459E-02
 2.27105E+00  2.82177E+00  1.08586E-08  3.83354E-02
 2.27105E+00  2.97175E+00  3.71592E-10  1.80475E-02
 2.27105E+00  3.12633E+00  0.00000E+00  5.00212E-03
 2.27105E+00  3.28532E+00  0.00000E+00 -2.02630E-03
 2.27105E+00  3.44854E+00  0.00000E+00  0.00000E+00

 2.40109E+00  0.00000E+00  6.28150E-03  3.67310E-03
 2.40109E+00  5.27673E-02  6.28023E-03  3.70667E-03
 2.40109E+00  1.05545E-01  6.27567E-03  3.61059E-03
 2.40109E+00  1.58358E-01  6.26754E-03  3.63156E-03
 2.40109E+00  2.11250E-01  6.25597E-03  3.54077E-03
 2.40109E+00  2.64282E-01  6.24108E-03  3.53437E-03
 2.40109E+00  3.17530E-01  6.22291E-03  3.53983E-03
 2.40109E+00  3.71091E-01  6.20152E-03  3.42204E-03
 2.40109E+00  4.25077E-01  6.17693E-03  3.47681E-03
 2.40109E+00  4.79618E-01  6.14916E-03  3.40739E-03
 2.40109E+00  5.34864E-01  6.11822E-03  3.66507E-03
 2.40109E+00  5.90979E-01  6.08412E-03  3.94916E-03
 2.40109E+00  6.48149E-01  6.04683E-03  4.55188E-03
 2.40109E+00  7.06578E-01  6.00636E-03  5.01687E-03
 2.40109E+00  7.66485E-01  5.96270E-03  6.40200E-03
 2.40109E+00  8.28110E-01  5.91584E-03  7.94673E-03
 2.40109E+00  8.91707E-01  5.86581E-03  1.10599E-02
 2.40109E+00  9.57548E-01  5.81266E-03  1.32537E-02
 2.40109E+00  1.02592E+00  5.75650E-03  1.82764E-02
 2.40109E+00  1.09711E+00  5.69751E-03  2.50008E-02
 2.40109E+00  1.17142E+00  5.63589E-03  3.07289E-02
 2.40109E+00  1.24916E+00  5.57189E-03  3.76750E-02
 2.40109E+00  1.33062E+00  5.50562E-03  4.75075E-02
 2.40109E+00  1.41611E+00  5.43671E-03  6.10913E-02
 2.40109E+00  1.50588E+00  5.36304E-03  7.32783E-02
 2.40109E+00  1.60019E+00  5.27627E-03  8.23732E-02
 2.40109E+00  1.69926E+00  5.14453E-03  9.72729E-02
 2.40109E+00  1.80328E+00  4.84018E-03  9.96811E-02
 2.40109E+00  1.91239E+00  3.91958E-03  1.12119E-01
 2.40109E+00  2.02669E+00  1.93620E-03  1.20087E-01
 2.40109E+00  2.14624E+00  4.16856E-04  1.40022E-01
 2.40109E+00  2.27105E+00  5.26387E-05  1.39795E-01
 2.40109E+00  2.40109E+00  4.98735E-06  1.21149E-01
 2.40109E+00  2.53630E+00  3.72986E-07  1.13492E-01
 2.40109E+00  2.67657E+00  2.18048E-08  8.65133E-02
 2.40109E+00  2.82177E+00  9.77860E-10  3.55658E-02
 2.40109E+00  2.97175E+00  3.32949E-11  9.77139E-03
 2.40109E+00  3.12633E+00  0.00000E+00  3.28996E-03
 2.40109E+00  3.28532E+00  0.00000E+00  1.99694E-03
 2.40109E+00  3.44854E+00  0.00000E+00  0.00000E+00

 2.53630E+00  0.00000E+00  5.60538E-04 -1.10824E-03
 2.53630E+00  5.27673E-02  5.60407E-04 -1.14116E-03
 2.53630E+00  1.05545E-01  5.59959E-04 -1.15031E-03
 2.53630E+00  1.58358E-01  5.59171E-04 -1.15626E-03
 2.53630E+00  2.11250E-01  5.58053E-04 -1.08594E-03
 2.53630E+00  2.64282E-01  5.56609E-04 -1.10296E-03
 2.53630E+00  3.17530E-01  5.54843E-04 -1.08424E-03
 2.53630E+00  3.71091E-01  5.52753E-04 -1.10368E-03
 2.53630E+00  4.25077E-01  5.50339E-04 -1.07302E-03
 2.53630E+00  4.79618E-01  5.47596E-04 -1.18039E-03
 2.53630E+00  5.34864E-01  5.44518E-04 -1.18399E-03
 2.53630E+00  5.90979E-01  5.41096E-04 -1.19892E-03
 2.53630E+00  6.48149E-01  5.37320E-04 -1.17469E-03
 2.53630E+00  7.06578E-01  5.33174E-04 -1.18824E-03
 2.53630E+00  7.66485E-01  5.28643E-04 -1.05313E-03
 2.53630E+00  8.28110E-01  5.23708E-04 -8.54617E-04
 2.53630E+00  8.91707E-01  5.18350E-04 -2.24657E-04
 2.53630E+00  9.57548E-01  5.12548E-04  4.53608E-04
 2.53630E+00  1.02592E+00  5.06280E-04  1.84575E-03
 2.53630E+00  1.09711E+00  4.99523E-04  4.28167E-03
 2.53630E+00  1.17142E+00  4.92254E-04  6.64938E-03
 2.53630E+00  1.24916E+00  4.84447E-04  1.03533E-02
 2.53630E+00  1.33062E+00  4.76060E-04  1.48256E-02
 2.53630E+00  1.41611E+00  4.67004E-04  2.39395E-02
 2.53630E+00  1.50588E+00  4.57042E-04  3.29669E-02
 2.53630E+00  1.60019E+00  4.45426E-04  4.24954E-02
 2.53630E+00  1.69926E+00  4.29482E-04  5.42711E-02
 2.53630E+00  1.80328E+00  3.98805E-04  6.26828E-02
 2.53630E+00  1.91239E+00  3.17995E-04  8.51565E-02
 2.53630E+00  2.02669E+00  1.54263E-04  7.44412E-02
 2.53630E+00  2.14624E+00  3.25376E-05  9.54573E-02
 2.53630E+00  2.27105E+00  4.02208E-06  1.21201E-01
 2.53630E+00  2.40109E+00  3.72987E-07  1.13492E-01
 2.53630E+00  2.53630E+00  2.73375E-08  1.00264E-01
 2.53630E+00  2.67657E+00  1.57059E-09  8.78744E-02
 2.53630E+00  2.82177E+00  6.98966E-11  6.15459E-02
 2.53630E+00  2.97175E+00  1.60666E-12  2.80682E-02
 2.53630E+00  3.12633E+00  0.00000E+00  9.22340E-03
 2.53630E+00  3.28532E+00  0.00000E+00  2.12697E-03
 2.53630E+00  3.44854E+00  0.00000E+00  0.00000E+00

 2.67657E+00  0.00000E+00  3.65475E-05 -1.13443E-03
 2.67657E+00  5.27673E-02  3.65406E-05 -1.13073E-03
 2.67657E+00  1.05545E-01  3.65104E-05 -1.12997E-03
 2.67657E+00  1.58358E-01  3.64579E-05 -1.13942E-03
 2.67657E+00  2.11250E-01  3.63836E-05 -1.08505E-03
 2.67657E+00  2.64282E-01  3.62876E-05 -1.13552E-03
 2.67657E+00  3.17530E-01  3.61700E-05 -1.12244E-03
 2.67657E+00  3.71091E-01  3.60306E-05 -1.10044E-03
 2.67657E+00  4.25077E-01  3.58691E-05 -1.11449E-03
 2.67657E+00  4.79618E-01  3.56850E-05 -1.04161E-03
 2.67657E+00  5.34864E-01  3.54777E-05 -1.01641E-03
 2.67657E+00  5.90979E-01  3.52463E-05 -1.04510E-03
 2.67657E+00  6.48149E-01  3.49897E-05 -1.09635E-03
 2.67657E+00  7.06578E-01  3.47064E-05 -1.08878E-03
 2.67657E+00  7.66485E-01  3.43950E-05 -1.04724E-03
 2.67657E+00  8.28110E-01  3.40534E-05 -1.04041E-03
 2.67657E+00  8.91707E-01  3.36797E-05 -1.17013E-03
 2.67657E+00  9.57548E-01  3.32715E-05 -1.12451E-03
 2.67657E+00  1.02592E+00  3.28261E-05 -1.22260E-03
 2.67657E+00  1.09711E+00  3.23408E-05 -8.68736E-04
 2.67657E+00  1.17142E+00  3.18123E-05 -2.65162E-04
 2.67657E+00  1.24916E+00  3.12371E-05  9.20531E-04
 2.67657E+00  1.33062E+00  3.06102E-05  2.97394E-03
 2.67657E+00  1.41611E+00  2.99237E-05  5.75956E-03
 2.67657E+00  1.50588E+00  2.91603E-05  1.01795E-02
 2.67657E+00  1.60019E+00  2.82704E-05  1.43373E-02
 2.67657E+00  1.69926E+00  2.70853E-05  1.87077E-02
 2.67657E+00  1.80328E+00  2.49587E-05  2.95079E-02
 2.67657E+00  1.91239E+00  1.97179E-05  4.14846E-02
 2.67657E+00  2.02669E+00  9.45419E-06  4.37829E-02
 2.67657E+00  2.14624E+00  1.96550E-06  6.58831E-02
 2.67657E+00  2.27105E+00  2.39167E-07  9.09459E-02
 2.67657E+00  2.40109E+00  2.18050E-08  8.65133E-02
 2.67657E+00  2.53630E+00  1.57068E-09  8.78744E-02
 2.67657E+00  2.67657E+00  8.63367E-11  8.49236E-02
 2.67657E+00  2.82177E+00  3.48113E-12  6.51235E-02
 2.67657E+00  2.97175E+00  5.25449E-13  5.30468E-02
 2.67657E+00  3.12633E+00  0.00000E+00  2.75632E-02
 2.67657E+00  3.28532E+00  0.00000E+00  6.18859E-03
 2.67657E+00  3.44854E+00  0.00000E+00  0.00000E+00

 2.82177E+00  0.00000E+00  1.74778E-06 -8.23937E-04
 2.82177E+00  5.27673E-02  1.74732E-06 -8.34296E-04
 2.82177E+00  1.05545E-01  1.74587E-06 -8.01358E-04
 2.82177E+00  1.58358E-01  1.74339E-06 -8.06151E-04
 2.82177E+00  2.11250E-01  1.73987E-06 -7.96768E-04
 2.82177E+00  2.64282E-01  1.73532E-06 -8.10921E-04
 2.82177E+00  3.17530E-01  1.72974E-06 -8.01301E-04
 2.82177E+00  3.71091E-01  1.72312E-06 -7.89154E-04
 2.82177E+00  4.25077E-01  1.71545E-06 -7.91757E-04
 2.82177E+00  4.79618E-01  1.70668E-06 -7.35111E-04
 2.82177E+00  5.34864E-01  1.69679E-06 -7.52511E-04
 2.82177E+00  5.90979E-01  1.68571E-06 -7.48759E-04
 2.82177E+00  6.48149E-01  1.67340E-06 -7.34958E-04
 2.82177E+00  7.06578E-01  1.65976E-06 -7.63844E-04
 2.82177E+00  7.66485E-01  1.64472E-06 -7.82875E-04
 2.82177E+00  8.28110E-01  1.62816E-06 -7.95181E-04
 2.82177E+00  8.91707E-01  1.60995E-06 -7.66639E-04
 2.82177E+00  9.57548E-01  1.58996E-06 -8.01742E-04
 2.82177E+00  1.02592E+00  1.56804E-06 -8.43679E-04
 2.82177E+00  1.09711E+00  1.54399E-06 -8.38639E-04
 2.82177E+00  1.17142E+00  1.51764E-06 -8.94954E-04
 2.82177E+00  1.24916E+00  1.48874E-06 -8.92356E-04
 2.82177E+00  1.33062E+00  1.45699E-06 -7.61294E-04
 2.82177E+00  1.41611E+00  1.42195E-06 -3.11597E-04
 2.82177E+00  1.50588E+00  1.38272E-06  9.58614E-04
 2.82177E+00  1.60019E+00  1.33690E-06  2.84616E-03
 2.82177E+00  1.69926E+00  1.27655E-06  5.78202E-03
 2.82177E+00  1.80328E+00  1.17152E-06  8.64996E-03
 2.82177E+00  1.91239E+00  9.20888E-07  1.75452E-02
 2.82177E+00  2.02669E+00  4.38400E-07  6.84292E-03
 2.82177E+00  2.14624E+00  9.02426E-08  2.69879E-02
 2.82177E+00  2.27105E+00  1.08590E-08  3.83354E-02
 2.82177E+00  2.40109E+00  9.77851E-10  3.55658E-02
 2.82177E+00  2.53630E+00  6.96303E-11  6.15459E-02
 2.82177E+00  2.67657E+00  3.48954E-12  6.51235E-02
 2.82177E+00  2.82177E+00  2.72907E-13  3.74141E-02
 2.82177E+00  2.97175E+00 -1.90179E-13  4.34762E-02
 2.82177E+00  3.12633E+00  0.00000E+00  3.54959E-02
 2.82177E+00  3.28532E+00  0.00000E+00  1.64240E-02
 2.82177E+00  3.44854E+00  0.00000E+00  0.00000E+00

 2.97175E+00  0.00000E+00  5.92727E-08 -5.68769E-04
 2.97175E+00  5.27673E-02  6.14423E-08 -5.86701E-04
 2.97175E+00  1.05545E-01  6.14191E-08 -5.90058E-04
 2.97175E+00  1.58358E-01  6.13236E-08 -6.07616E-04
 2.97175E+00  2.11250E-01  6.12045E-08 -5.38311E-04
 2.97175E+00  2.64282E-01  6.10477E-08 -5.57624E-04
 2.97175E+00  3.17530E-01  6.08572E-08 -5.46631E-04
 2.97175E+00  3.71091E-01  6.06312E-08 -5.60656E-04
 2.97175E+00  4.25077E-01  6.03650E-08 -5.48181E-04
 2.97175E+00  4.79618E-01  6.00623E-08 -5.38110E-04
 2.97175E+00  5.34864E-01  5.97213E-08 -5.27083E-04
 2.97175E+00  5.90979E-01  5.93379E-08 -5.43037E-04
 2.97175E+00  6.48149E-01  5.89115E-08 -4.89923E-04
 2.97175E+00  7.06578E-01  5.84379E-08 -5.01287E-04
 2.97175E+00  7.66485E-01  5.79135E-08 -5.20904E-04
 2.97175E+00  8.28110E-01  5.73350E-08 -5.44828E-04
 2.97175E+00  8.91707E-01  5.66981E-08 -5.33766E-04
 2.97175E+00  9.57548E-01  5.59962E-08 -5.42102E-04
 2.97175E+00  1.02592E+00  5.52219E-08 -5.83199E-04
 2.97175E+00  1.09711E+00  5.43707E-08 -6.36901E-04
 2.97175E+00  1.17142E+00  5.34334E-08 -6.71703E-04
 2.97175E+00  1.24916E+00  5.24006E-08 -7.44044E-04
 2.97175E+00  1.33062E+00  5.12604E-08 -8.21568E-04
 2.97175E+00  1.41611E+00  4.99939E-08 -8.87672E-04
 2.97175E+00  1.50588E+00  4.85705E-08 -7.59551E-04
 2.97175E+00  1.60019E+00  4.69046E-08 -6.77964E-04
 2.97175E+00  1.69926E+00  4.47160E-08 -1.94411E-04
 2.97175E+00  1.80328E+00  4.09589E-08  8.56125E-04
 2.97175E+00  1.91239E+00  3.21222E-08  3.37924E-03
 2.97175E+00  2.02669E+00  1.52275E-08  3.68663E-03
 2.97175E+00  2.14624E+00  3.11306E-09  3.33093E-03
 2.97175E+00  2.27105E+00  3.71650E-10  1.80475E-02
 2.97175E+00  2.40109E+00  3.32471E-11  9.77139E-03
 2.97175E+00  2.53630E+00  1.22660E-12  2.80682E-02
 2.97175E+00  2.67657E+00  3.36029E-13  5.30468E-02
 2.97175E+00  2.82177E+00 -1.69720E-13  4.34762E-02
 2.97175E+00  2.97175E+00 -4.57479E-12  3.11801E-02
 2.97175E+00  3.12633E+00  0.00000E+00  2.75896E-02
 2.97175E+00  3.28532E+00  0.00000E+00  1.75153E-02
 2.97175E+00  3.44854E+00  0.00000E+00  0.00000E+00

 3.12633E+00  0.00000E+00  0.00000E+00 -3.90534E-04
 3.12633E+00  5.27673E-02  0.00000E+00 -4.13724E-04
 3.12633E+00  1.05545E-01  0.00000E+00 -4.14190E-04
 3.12633E+00  1.58358E-01  0.00000E+00 -4.14724E-04
 3.12633E+00  2.11250E-01  0.00000E+00 -3.90546E-04
 3.12633E+00  2.64282E-01  0.00000E+00 -3.92913E-04
 3.12633E+00  3.17530E-01  0.00000E+00 -3.84902E-04
 3.12633E+00  3.71091E-01  0.00000E+00 -3.74505E-04
 3.12633E+00  4.25077E-01  0.00000E+00 -3.71599E-04
 3.12633E+00  4.79618E-01  0.00000E+00 -3.59823E-04
 3.12633E+00  5.34864E-01  0.00000E+00 -3.45452E-04
 3.12633E+00  5.90979E-01  0.00000E+00 -3.62504E-04
 3.12633E+00  6.48149E-01  0.00000E+00 -3.22173E-04
 3.12633E+00  7.06578E-01  0.00000E+00 -3.48464E-04
 3.12633E+00  7.66485E-01  0.00000E+00 -3.41981E-04
 3.12633E+00  8.28110E-01  0.00000E+00 -3.63265E-04
 3.12633E+00  8.91707E-01  0.00000E+00 -3.56629E-04
 3.12633E+00  9.57548E-01  0.00000E+00 -3.75739E-04
 3.12633E+00  1.02592E+00  0.00000E+00 -4.07905E-04
 3.12633E+00  1.09711E+00  0.00000E+00 -4.43010E-04
 3.12633E+00  1.17142E+00  0.00000E+00 -4.63541E-04
 3.12633E+00  1.24916E+00  0.00000E+00 -4.84448E-04
 3.12633E+00  1.33062E+00  0.00000E+00 -5.13520E-04
 3.12633E+00  1.41611E+00  0.00000E+00 -5.94883E-04
 3.12633E+00  1.50588E+00  0.00000E+00 -6.70746E-04
 3.12633E+00  1.60019E+00  0.00000E+00 -9.13472E-04
 3.12633E+00  1.69926E+00  0.00000E+00 -1.14943E-03
 3.12633E+00  1.80328E+00  0.00000E+00 -8.36812E-04
 3.12633E+00  1.91239E+00  0.00000E+00 -9.20209E-04
 3.12633E+00  2.02669E+00  0.00000E+00  1.45750E-03
 3.12633E+00  2.14624E+00  0.00000E+00 -1.11845E-03
 3.12633E+00  2.27105E+00  0.00000E+00  5.00212E-03
 3.12633E+00  2.40109E+00  0.00000E+00  3.28996E-03
 3.12633E+00  2.53630E+00  0.00000E+00  9.22340E-03
 3.12633E+00  2.67657E+00  0.00000E+00  2.75632E-02
 3.12633E+00  2.82177E+00  0.00000E+00  3.54959E-02
 3.12633E+00  2.97175E+00  0.00000E+00  2.75896E-02
 3.12633E+00  3.12633E+00  0.00000E+00  3.10263E-02
 3.12633E+00  3.28532E+00  0.00000E+00  2.47484E-02
 3.12633E+00  3.44854E+00  0.00000E+00  0.00000E+00

 3.28532E+00  0.00000E+00  0.00000E+00 -2.74453E-04
 3.28532E+00  5.27673E-02  0.00000E+00 -2.92150E-04
 3.28532E+00  1.05545E-01  0.00000E+00 -2.77333E-04
 3.28532E+00  1.58358E-01  0.00000E+00 -2.66900E-04
 3.28532E+00  2.11250E-01  0.00000E+00 -2.87999E-04
 3.28532E+00  2.64282E-01  0.00000E+00 -2.75447E-04
 3.28532E+00  3.17530E-01  0.00000E+00 -2.68396E-04
 3.28532E+00  3.71091E-01  0.00000E+00 -2.43182E-04
 3.28532E+00  4.25077E-01  0.00000E+00 -2.51214E-04
 3.28532E+00  4.79618E-01  0.00000E+00 -2.24748E-04
 3.28532E+00  5.34864E-01  0.00000E+00 -2.28161E-04
 3.28532E+00  5.90979E-01  0.00000E+00 -2.26326E-04
 3.28532E+00  6.48149E-01  0.00000E+00 -2.15627E-04
 3.28532E+00  7.06578E-01  0.00000E+00 -2.45671E-04
 3.28532E+00  7.66485E-01  0.00000E+00 -2.28429E-04
 3.28532E+00  8.28110E-01  0.00000E+00 -2.43243E-04
 3.28532E+00  8.91707E-01  0.00000E+00 -2.23249E-04
 3.28532E+00  9.57548E-01  0.00000E+00 -2.49553E-04
 3.28532E+00  1.02592E+00  0.00000E+00 -2.62832E-04
 3.28532E+00  1.09711E+00  0.00000E+00 -2.75849E-04
 3.28532E+00  1.17142E+00  0.00000E+00 -3.16606E-04
 3.28532E+00  1.24916E+00  0.00000E+00 -3.42737E-04
 3.28532E+00  1.33062E+00  0.00000E+00 -3.86436E-04
 3.28532E+00  1.41611E+00  0.00000E+00 -4.29208E-04
 3.28532E+00  1.50588E+00  0.00000E+00 -4.73974E-04
 3.28532E+00  1.60019E+00  0.00000E+00 -4.83838E-04
 3.28532E+00  1.69926E+00  0.00000E+00 -4.87882E-04
 3.28532E+00  1.80328E+00  0.00000E+00 -7.27896E-04
 3.28532E+00  1.91239E+00  0.00000E+00 -8.00857E-04
 3.28532E+00  2.02669E+00  0.00000E+00 -1.63745E-03
 3.28532E+00  2.14624E+00  0.00000E+00  3.68087E-04
 3.28532E+00  2.27105E+00  0.00000E+00 -2.02630E-03
 3.28532E+00  2.40109E+00  0.00000E+00  1.99694E-03
 3.28532E+00  2.53630E+00  0.00000E+00  2.12697E-03
 3.28532E+00  2.67657E+00  0.00000E+00  6.18859E-03
 3.28532E+00  2.82177E+00  0.00000E+00  1.64240E-02
 3.28532E+00  2.97175E+00  0.00000E+00  1.75153E-02
 3.28532E+00  3.12633E+00  0.00000E+00  2.47484E-02
 3.28532E+00  3.28532E+00  0.00000E+00  2.21888E-02
 3.28532E+00  3.44854E+00  0.00000E+00  0.00000E+00

 3.44854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.44854E+00  5.27673E-02  0.00000E+00  0.00000E+00
 3.44854E+00  1.05545E-01  0.00000E+00  0.00000E+00
 3.44854E+00  1.58358E-01  0.00000E+00  0.00000E+00
 3.44854E+00  2.11250E-01  0.00000E+00  0.00000E+00
 3.44854E+00  2.64282E-01  0.00000E+00  0.00000E+00
 3.44854E+00  3.17530E-01  0.00000E+00  0.00000E+00
 3.44854E+00  3.71091E-01  0.00000E+00  0.00000E+00
 3.44854E+00  4.25077E-01  0.00000E+00  0.00000E+00
 3.44854E+00  4.79618E-01  0.00000E+00  0.00000E+00
 3.44854E+00  5.34864E-01  0.00000E+00  0.00000E+00
 3.44854E+00  5.90979E-01  0.00000E+00  0.00000E+00
 3.44854E+00  6.48149E-01  0.00000E+00  0.00000E+00
 3.44854E+00  7.06578E-01  0.00000E+00  0.00000E+00
 3.44854E+00  7.66485E-01  0.00000E+00  0.00000E+00
 3.44854E+00  8.28110E-01  0.00000E+00  0.00000E+00
 3.44854E+00  8.91707E-01  0.00000E+00  0.00000E+00
 3.44854E+00  9.57548E-01  0.00000E+00  0.00000E+00
 3.44854E+00  1.02592E+00  0.00000E+00  0.00000E+00
 3.44854E+00  1.09711E+00  0.00000E+00  0.00000E+00
 3.44854E+00  1.17142E+00  0.00000E+00  0.00000E+00
 3.44854E+00  1.24916E+00  0.00000E+00  0.00000E+00
 3.44854E+00  1.33062E+00  0.00000E+00  0.00000E+00
 3.44854E+00  1.41611E+00  0.00000E+00  0.00000E+00
 3.44854E+00  1.50588E+00  0.00000E+00  0.00000E+00
 3.44854E+00  1.60019E+00  0.00000E+00  0.00000E+00
 3.44854E+00  1.69926E+00  0.00000E+00  0.00000E+00
 3.44854E+00  1.80328E+00  0.00000E+00  0.00000E+00
 3.44854E+00  1.91239E+00  0.00000E+00  0.00000E+00
 3.44854E+00  2.02669E+00  0.00000E+00  0.00000E+00
 3.44854E+00  2.14624E+00  0.00000E+00  0.00000E+00
 3.44854E+00  2.27105E+00  0.00000E+00  0.00000E+00
 3.44854E+00  2.40109E+00  0.00000E+00  0.00000E+00
 3.44854E+00  2.53630E+00  0.00000E+00  0.00000E+00
 3.44854E+00  2.67657E+00  0.00000E+00  0.00000E+00
 3.44854E+00  2.82177E+00  0.00000E+00  0.00000E+00
 3.44854E+00  2.97175E+00  0.00000E+00  0.00000E+00
 3.44854E+00  3.12633E+00  0.00000E+00  0.00000E+00
 3.44854E+00  3.28532E+00  0.00000E+00  0.00000E+00
 3.44854E+00  3.44854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF0.50 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -6.93357E+01
 0.00000E+00  5.62997E-02 -7.95612E+01 -6.91262E+01
 0.00000E+00  1.12609E-01 -7.87188E+01 -6.86044E+01
 0.00000E+00  1.68951E-01 -7.73647E+01 -6.76710E+01
 0.00000E+00  2.25367E-01 -7.55645E+01 -6.63728E+01
 0.00000E+00  2.81913E-01 -7.33950E+01 -6.47742E+01
 0.00000E+00  3.38661E-01 -7.09339E+01 -6.27769E+01
 0.00000E+00  3.95700E-01 -6.82522E+01 -6.05473E+01
 0.00000E+00  4.53135E-01 -6.54090E+01 -5.80567E+01
 0.00000E+00  5.11086E-01 -6.24503E+01 -5.53483E+01
 0.00000E+00  5.69691E-01 -5.94093E+01 -5.24905E+01
 0.00000E+00  6.29105E-01 -5.63088E+01 -4.94530E+01
 0.00000E+00  6.89498E-01 -5.31632E+01 -4.64706E+01
 0.00000E+00  7.51057E-01 -4.99814E+01 -4.33410E+01
 0.00000E+00  8.13985E-01 -4.67678E+01 -4.02414E+01
 0.00000E+00  8.78503E-01 -4.35242E+01 -3.72668E+01
 0.00000E+00  9.44844E-01 -4.02506E+01 -3.44001E+01
 0.00000E+00  1.01326E+00 -3.69470E+01 -3.20624E+01
 0.00000E+00  1.08400E+00 -3.36140E+01 -2.98276E+01
 0.00000E+00  1.15735E+00 -3.02543E+01 -2.73225E+01
 0.00000E+00  1.23357E+00 -2.68729E+01 -2.46388E+01
 0.00000E+00  1.31296E+00 -2.34773E+01 -2.17788E+01
 0.00000E+00  1.39578E+00 -2.00776E+01 -1.88260E+01
 0.00000E+00  1.48232E+00 -1.66862E+01 -1.58049E+01
 0.00000E+00  1.57284E+00 -1.33152E+01 -1.27103E+01
 0.00000E+00  1.66757E+00 -9.96685E+00 -9.57296E+00
 0.00000E+00  1.76674E+00 -6.61806E+00 -6.39879E+00
 0.00000E+00  1.87054E+00 -3.26280E+00 -3.16181E+00
 0.00000E+00  1.97914E+00 -5.04396E-01 -4.76511E-01
 0.00000E+00  2.09265E+00  2.99345E-01  2.93453E-01
 0.00000E+00  2.21115E+00  1.10560E-01  1.00027E-01
 0.00000E+00  2.33470E+00  1.86956E-02  1.23445E-02
 0.00000E+00  2.46330E+00  2.12628E-03 -1.64053E-03
 0.00000E+00  2.59691E+00  1.76571E-04 -2.39437E-03
 0.00000E+00  2.73548E+00  1.09056E-05 -1.79093E-03
 0.00000E+00  2.87891E+00  5.00971E-07 -1.33342E-03
 0.00000E+00  3.02708E+00  0.00000E+00 -9.49419E-04
 0.00000E+00  3.17985E+00  0.00000E+00 -6.63551E-04
 0.00000E+00  3.33706E+00  0.00000E+00 -4.54354E-04
 0.00000E+00  3.49854E+00  0.00000E+00  0.00000E+00

 5.62997E-02  0.00000E+00 -7.95612E+01 -6.91262E+01
 5.62997E-02  5.62997E-02 -7.92796E+01 -6.89568E+01
 5.62997E-02  1.12609E-01 -7.84501E+01 -6.84003E+01
 5.62997E-02  1.68951E-01 -7.71154E+01 -6.74704E+01
 5.62997E-02  2.25367E-01 -7.53389E+01 -6.61969E+01
 5.62997E-02  2.81913E-01 -7.31949E+01 -6.45477E+01
 5.62997E-02  3.38661E-01 -7.07588E+01 -6.26098E+01
 5.62997E-02  3.95700E-01 -6.81002E+01 -6.04254E+01
 5.62997E-02  4.53135E-01 -6.52774E+01 -5.79471E+01
 5.62997E-02  5.11086E-01 -6.23362E+01 -5.52382E+01
 5.62997E-02  5.69691E-01 -5.93100E+01 -5.23847E+01
 5.62997E-02  6.29105E-01 -5.62219E+01 -4.94166E+01
 5.62997E-02  6.89498E-01 -5.30869E+01 -4.63671E+01
 5.62997E-02  7.51057E-01 -4.99141E+01 -4.32917E+01
 5.62997E-02  8.13985E-01 -4.67083E+01 -4.02300E+01
 5.62997E-02  8.78503E-01 -4.34714E+01 -3.72174E+01
 5.62997E-02  9.44844E-01 -4.02039E+01 -3.44265E+01
 5.62997E-02  1.01326E+00 -3.69056E+01 -3.20670E+01
 5.62997E-02  1.08400E+00 -3.35776E+01 -2.98072E+01
 5.62997E-02  1.15735E+00 -3.02227E+01 -2.72735E+01
 5.62997E-02  1.23357E+00 -2.68456E+01 -2.46183E+01
 5.62997E-02  1.31296E+00 -2.34540E+01 -2.17758E+01
 5.62997E-02  1.39578E+00 -2.00581E+01 -1.88267E+01
 5.62997E-02  1.48232E+00 -1.66702E+01 -1.57800E+01
 5.62997E-02  1.57284E+00 -1.33025E+01 -1.26908E+01
 5.62997E-02  1.66757E+00 -9.95715E+00 -9.56713E+00
 5.62997E-02  1.76674E+00 -6.61118E+00 -6.38985E+00
 5.62997E-02  1.87054E+00 -3.25871E+00 -3.15590E+00
 5.62997E-02  1.97914E+00 -5.02872E-01 -4.76022E-01
 5.62997E-02  2.09265E+00  2.99544E-01  2.94061E-01
 5.62997E-02  2.21115E+00  1.10556E-01  1.00221E-01
 5.62997E-02  2.33470E+00  1.86919E-02  1.23951E-02
 5.62997E-02  2.46330E+00  2.12575E-03 -1.62421E-03
 5.62997E-02  2.59691E+00  1.76525E-04 -2.45310E-03
 5.62997E-02  2.73548E+00  1.09026E-05 -1.81394E-03
 5.62997E-02  2.87891E+00  4.99691E-07 -1.28040E-03
 5.62997E-02  3.02708E+00  0.00000E+00 -9.52523E-04
 5.62997E-02  3.17985E+00  0.00000E+00 -6.86871E-04
 5.62997E-02  3.33706E+00  0.00000E+00 -4.62769E-04
 5.62997E-02  3.49854E+00  0.00000E+00  0.00000E+00

 1.12609E-01  0.00000E+00 -7.87188E+01 -6.86044E+01
 1.12609E-01  5.62997E-02 -7.84501E+01 -6.84003E+01
 1.12609E-01  1.12609E-01 -7.76572E+01 -6.78251E+01
 1.12609E-01  1.68951E-01 -7.63784E+01 -6.69379E+01
 1.12609E-01  2.25367E-01 -7.46703E+01 -6.56660E+01
 1.12609E-01  2.81913E-01 -7.26000E+01 -6.40415E+01
 1.12609E-01  3.38661E-01 -7.02369E+01 -6.21106E+01
 1.12609E-01  3.95700E-01 -6.76461E+01 -5.99810E+01
 1.12609E-01  4.53135E-01 -6.48835E+01 -5.74728E+01
 1.12609E-01  5.11086E-01 -6.19942E+01 -5.48384E+01
 1.12609E-01  5.69691E-01 -5.90121E+01 -5.20275E+01
 1.12609E-01  6.29105E-01 -5.59613E+01 -4.91420E+01
 1.12609E-01  6.89498E-01 -5.28580E+01 -4.61379E+01
 1.12609E-01  7.51057E-01 -4.97122E+01 -4.31074E+01
 1.12609E-01  8.13985E-01 -4.65297E+01 -4.00467E+01
 1.12609E-01  8.78503E-01 -4.33131E+01 -3.71692E+01
 1.12609E-01  9.44844E-01 -4.00636E+01 -3.44753E+01
 1.12609E-01  1.01326E+00 -3.67817E+01 -3.20479E+01
 1.12609E-01  1.08400E+00 -3.34689E+01 -2.96721E+01
 1.12609E-01  1.15735E+00 -3.01279E+01 -2.71956E+01
 1.12609E-01  1.23357E+00 -2.67639E+01 -2.45000E+01
 1.12609E-01  1.31296E+00 -2.33844E+01 -2.16932E+01
 1.12609E-01  1.39578E+00 -1.99998E+01 -1.87537E+01
 1.12609E-01  1.48232E+00 -1.66226E+01 -1.57215E+01
 1.12609E-01  1.57284E+00 -1.32647E+01 -1.26525E+01
 1.12609E-01  1.66757E+00 -9.92846E+00 -9.53695E+00
 1.12609E-01  1.76674E+00 -6.59102E+00 -6.36441E+00
 1.12609E-01  1.87054E+00 -3.24690E+00 -3.14353E+00
 1.12609E-01  1.97914E+00 -4.98662E-01 -4.69654E-01
 1.12609E-01  2.09265E+00  3.00003E-01  2.95488E-01
 1.12609E-01  2.21115E+00  1.10520E-01  1.00686E-01
 1.12609E-01  2.33470E+00  1.86779E-02  1.22845E-02
 1.12609E-01  2.46330E+00  2.12386E-03 -1.68465E-03
 1.12609E-01  2.59691E+00  1.76359E-04 -2.48945E-03
 1.12609E-01  2.73548E+00  1.08922E-05 -1.83233E-03
 1.12609E-01  2.87891E+00  4.99219E-07 -1.32709E-03
 1.12609E-01  3.02708E+00  0.00000E+00 -8.77620E-04
 1.12609E-01  3.17985E+00  0.00000E+00 -6.27245E-04
 1.12609E-01  3.33706E+00  0.00000E+00 -4.67909E-04
 1.12609E-01  3.49854E+00  0.00000E+00  0.00000E+00

 1.68951E-01  0.00000E+00 -7.73647E+01 -6.76710E+01
 1.68951E-01  5.62997E-02 -7.71154E+01 -6.74704E+01
 1.68951E-01  1.12609E-01 -7.63784E+01 -6.69379E+01
 1.68951E-01  1.68951E-01 -7.51850E+01 -6.60401E+01
 1.68951E-01  2.25367E-01 -7.35822E+01 -6.47493E+01
 1.68951E-01  2.81913E-01 -7.16265E+01 -6.32050E+01
 1.68951E-01  3.38661E-01 -6.93783E+01 -6.13590E+01
 1.68951E-01  3.95700E-01 -6.68955E+01 -5.91874E+01
 1.68951E-01  4.53135E-01 -6.42300E+01 -5.68296E+01
 1.68951E-01  5.11086E-01 -6.14254E+01 -5.42630E+01
 1.68951E-01  5.69691E-01 -5.85159E+01 -5.14766E+01
 1.68951E-01  6.29105E-01 -5.55269E+01 -4.86622E+01
 1.68951E-01  6.89498E-01 -5.24762E+01 -4.56860E+01
 1.68951E-01  7.51057E-01 -4.93754E+01 -4.27814E+01
 1.68951E-01  8.13985E-01 -4.62317E+01 -3.98235E+01
 1.68951E-01  8.78503E-01 -4.30491E+01 -3.70807E+01
 1.68951E-01  9.44844E-01 -3.98298E+01 -3.44832E+01
 1.68951E-01  1.01326E+00 -3.65753E+01 -3.19985E+01
 1.68951E-01  1.08400E+00 -3.32876E+01 -2.95444E+01
 1.68951E-01  1.15735E+00 -2.99700E+01 -2.70313E+01
 1.68951E-01  1.23357E+00 -2.66277E+01 -2.43800E+01
 1.68951E-01  1.31296E+00 -2.32684E+01 -2.15646E+01
 1.68951E-01  1.39578E+00 -1.99028E+01 -1.86405E+01
 1.68951E-01  1.48232E+00 -1.65433E+01 -1.56499E+01
 1.68951E-01  1.57284E+00 -1.32018E+01 -1.25849E+01
 1.68951E-01  1.66757E+00 -9.88081E+00 -9.48402E+00
 1.68951E-01  1.76674E+00 -6.55763E+00 -6.32863E+00
 1.68951E-01  1.87054E+00 -3.22745E+00 -3.11826E+00
 1.68951E-01  1.97914E+00 -4.91832E-01 -4.58598E-01
 1.68951E-01  2.09265E+00  3.00690E-01  2.98531E-01
 1.68951E-01  2.21115E+00  1.10445E-01  1.01067E-01
 1.68951E-01  2.33470E+00  1.86527E-02  1.23547E-02
 1.68951E-01  2.46330E+00  2.12054E-03 -1.60902E-03
 1.68951E-01  2.59691E+00  1.76072E-04 -2.39835E-03
 1.68951E-01  2.73548E+00  1.08744E-05 -1.79222E-03
 1.68951E-01  2.87891E+00  4.98418E-07 -1.28863E-03
 1.68951E-01  3.02708E+00  0.00000E+00 -9.57099E-04
 1.68951E-01  3.17985E+00  0.00000E+00 -6.57805E-04
 1.68951E-01  3.33706E+00  0.00000E+00 -4.20193E-04
 1.68951E-01  3.49854E+00  0.00000E+00  0.00000E+00

 2.25367E-01  0.00000E+00 -7.55645E+01 -6.63728E+01
 2.25367E-01  5.62997E-02 -7.53389E+01 -6.61969E+01
 2.25367E-01  1.12609E-01 -7.46703E+01 -6.56660E+01
 2.25367E-01  1.68951E-01 -7.35822E+01 -6.47493E+01
 2.25367E-01  2.25367E-01 -7.21105E+01 -6.35502E+01
 2.25367E-01  2.81913E-01 -7.02998E+01 -6.20329E+01
 2.25367E-01  3.38661E-01 -6.81991E+01 -6.02471E+01
 2.25367E-01  3.95700E-01 -6.58576E+01 -5.81657E+01
 2.25367E-01  4.53135E-01 -6.33215E+01 -5.58752E+01
 2.25367E-01  5.11086E-01 -6.06316E+01 -5.33648E+01
 2.25367E-01  5.69691E-01 -5.78218E+01 -5.07437E+01
 2.25367E-01  6.29105E-01 -5.49183E+01 -4.79938E+01
 2.25367E-01  6.89498E-01 -5.19409E+01 -4.51482E+01
 2.25367E-01  7.51057E-01 -4.89031E+01 -4.23231E+01
 2.25367E-01  8.13985E-01 -4.58139E+01 -3.95814E+01
 2.25367E-01  8.78503E-01 -4.26790E+01 -3.69500E+01
 2.25367E-01  9.44844E-01 -3.95022E+01 -3.43931E+01
 2.25367E-01  1.01326E+00 -3.62862E+01 -3.18644E+01
 2.25367E-01  1.08400E+00 -3.30338E+01 -2.93538E+01
 2.25367E-01  1.15735E+00 -2.97488E+01 -2.68064E+01
 2.25367E-01  1.23357E+00 -2.64369E+01 -2.41725E+01
 2.25367E-01  1.31296E+00 -2.31061E+01 -2.14229E+01
 2.25367E-01  1.39578E+00 -1.97669E+01 -1.85198E+01
 2.25367E-01  1.48232E+00 -1.64322E+01 -1.55203E+01
 2.25367E-01  1.57284E+00 -1.31137E+01 -1.24967E+01
 2.25367E-01  1.66757E+00 -9.81400E+00 -9.41555E+00
 2.25367E-01  1.76674E+00 -6.51082E+00 -6.27690E+00
 2.25367E-01  1.87054E+00 -3.20019E+00 -3.08845E+00
 2.25367E-01  1.97914E+00 -4.82263E-01 -4.44894E-01
 2.25367E-01  2.09265E+00  3.01641E-01  3.02211E-01
 2.25367E-01  2.21115E+00  1.10338E-01  1.01805E-01
 2.25367E-01  2.33470E+00  1.86171E-02  1.22632E-02
 2.25367E-01  2.46330E+00  2.11584E-03 -1.71140E-03
 2.25367E-01  2.59691E+00  1.75665E-04 -2.41963E-03
 2.25367E-01  2.73548E+00  1.08492E-05 -1.79288E-03
 2.25367E-01  2.87891E+00  4.97281E-07 -1.26359E-03
 2.25367E-01  3.02708E+00  0.00000E+00 -8.93303E-04
 2.25367E-01  3.17985E+00  0.00000E+00 -6.30128E-04
 2.25367E-01  3.33706E+00  0.00000E+00 -4.33581E-04
 2.25367E-01  3.49854E+00  0.00000E+00  0.00000E+00

 2.81913E-01  0.00000E+00 -7.33950E+01 -6.47742E+01
 2.81913E-01  5.62997E-02 -7.31949E+01 -6.45477E+01
 2.81913E-01  1.12609E-01 -7.26000E+01 -6.40415E+01
 2.81913E-01  1.68951E-01 -7.16265E+01 -6.32050E+01
 2.81913E-01  2.25367E-01 -7.02998E+01 -6.20329E+01
 2.81913E-01  2.81913E-01 -6.86522E+01 -6.06155E+01
 2.81913E-01  3.38661E-01 -6.67209E+01 -5.88438E+01
 2.81913E-01  3.95700E-01 -6.45454E+01 -5.68598E+01
 2.81913E-01  4.53135E-01 -6.21649E+01 -5.46953E+01
 2.81913E-01  5.11086E-01 -5.96158E+01 -5.22955E+01
 2.81913E-01  5.69691E-01 -5.69302E+01 -4.98002E+01
 2.81913E-01  6.29105E-01 -5.41350E+01 -4.71900E+01
 2.81913E-01  6.89498E-01 -5.12510E+01 -4.44994E+01
 2.81913E-01  7.51057E-01 -4.82940E+01 -4.18271E+01
 2.81913E-01  8.13985E-01 -4.52751E+01 -3.92967E+01
 2.81913E-01  8.78503E-01 -4.22020E+01 -3.67410E+01
 2.81913E-01  9.44844E-01 -3.90802E+01 -3.42112E+01
 2.81913E-01  1.01326E+00 -3.59139E+01 -3.16815E+01
 2.81913E-01  1.08400E+00 -3.27070E+01 -2.91336E+01
 2.81913E-01  1.15735E+00 -2.94641E+01 -2.65355E+01
 2.81913E-01  1.23357E+00 -2.61913E+01 -2.39008E+01
 2.81913E-01  1.31296E+00 -2.28969E+01 -2.11869E+01
 2.81913E-01  1.39578E+00 -1.95919E+01 -1.83151E+01
 2.81913E-01  1.48232E+00 -1.62890E+01 -1.53849E+01
 2.81913E-01  1.57284E+00 -1.30001E+01 -1.23584E+01
 2.81913E-01  1.66757E+00 -9.72776E+00 -9.32156E+00
 2.81913E-01  1.76674E+00 -6.45037E+00 -6.21035E+00
 2.81913E-01  1.87054E+00 -3.16490E+00 -3.04477E+00
 2.81913E-01  1.97914E+00 -4.69831E-01 -4.27219E-01
 2.81913E-01  2.09265E+00  3.02889E-01  3.06532E-01
 2.81913E-01  2.21115E+00  1.10201E-01  1.03068E-01
 2.81913E-01  2.33470E+00  1.85714E-02  1.21872E-02
 2.81913E-01  2.46330E+00  2.10980E-03 -1.67487E-03
 2.81913E-01  2.59691E+00  1.75140E-04 -2.48480E-03
 2.81913E-01  2.73548E+00  1.08167E-05 -1.77520E-03
 2.81913E-01  2.87891E+00  4.95810E-07 -1.29089E-03
 2.81913E-01  3.02708E+00  0.00000E+00 -9.23049E-04
 2.81913E-01  3.17985E+00  0.00000E+00 -6.31974E-04
 2.81913E-01  3.33706E+00  0.00000E+00 -4.18808E-04
 2.81913E-01  3.49854E+00  0.00000E+00  0.00000E+00

 3.38661E-01  0.00000E+00 -7.09339E+01 -6.27769E+01
 3.38661E-01  5.62997E-02 -7.07588E+01 -6.26098E+01
 3.38661E-01  1.12609E-01 -7.02369E+01 -6.21106E+01
 3.38661E-01  1.68951E-01 -6.93783E+01 -6.13590E+01
 3.38661E-01  2.25367E-01 -6.81991E+01 -6.02471E+01
 3.38661E-01  2.81913E-01 -6.67209E+01 -5.88438E+01
 3.38661E-01  3.38661E-01 -6.49700E+01 -5.72094E+01
 3.38661E-01  3.95700E-01 -6.29759E+01 -5.53741E+01
 3.38661E-01  4.53135E-01 -6.07697E+01 -5.32618E+01
 3.38661E-01  5.11086E-01 -5.83821E+01 -5.10501E+01
 3.38661E-01  5.69691E-01 -5.58423E+01 -4.86588E+01
 3.38661E-01  6.29105E-01 -5.31761E+01 -4.62273E+01
 3.38661E-01  6.89498E-01 -5.04050E+01 -4.37135E+01
 3.38661E-01  7.51057E-01 -4.75465E+01 -4.13179E+01
 3.38661E-01  8.13985E-01 -4.46138E+01 -3.88516E+01
 3.38661E-01  8.78503E-01 -4.16168E+01 -3.63994E+01
 3.38661E-01  9.44844E-01 -3.85628E+01 -3.39202E+01
 3.38661E-01  1.01326E+00 -3.54576E+01 -3.13975E+01
 3.38661E-01  1.08400E+00 -3.23066E+01 -2.88771E+01
 3.38661E-01  1.15735E+00 -2.91151E+01 -2.62687E+01
 3.38661E-01  1.23357E+00 -2.58902E+01 -2.36383E+01
 3.38661E-01  1.31296E+00 -2.26406E+01 -2.09201E+01
 3.38661E-01  1.39578E+00 -1.93773E+01 -1.80899E+01
 3.38661E-01  1.48232E+00 -1.61132E+01 -1.51894E+01
 3.38661E-01  1.57284E+00 -1.28604E+01 -1.22195E+01
 3.38661E-01  1.66757E+00 -9.62171E+00 -9.20295E+00
 3.38661E-01  1.76674E+00 -6.37592E+00 -6.12761E+00
 3.38661E-01  1.87054E+00 -3.12133E+00 -2.99151E+00
 3.38661E-01  1.97914E+00 -4.54396E-01 -4.06116E-01
 3.38661E-01  2.09265E+00  3.04471E-01  3.12106E-01
 3.38661E-01  2.21115E+00  1.10041E-01  1.04417E-01
 3.38661E-01  2.33470E+00  1.85160E-02  1.24845E-02
 3.38661E-01  2.46330E+00  2.10243E-03 -1.80319E-03
 3.38661E-01  2.59691E+00  1.74499E-04 -2.39568E-03
 3.38661E-01  2.73548E+00  1.07769E-05 -1.71954E-03
 3.38661E-01  2.87891E+00  4.94013E-07 -1.26444E-03
 3.38661E-01  3.02708E+00  0.00000E+00 -8.97658E-04
 3.38661E-01  3.17985E+00  0.00000E+00 -5.95798E-04
 3.38661E-01  3.33706E+00  0.00000E+00 -3.83321E-04
 3.38661E-01  3.49854E+00  0.00000E+00  0.00000E+00

 3.95700E-01  0.00000E+00 -6.82522E+01 -6.05473E+01
 3.95700E-01  5.62997E-02 -6.81002E+01 -6.04254E+01
 3.95700E-01  1.12609E-01 -6.76461E+01 -5.99810E+01
 3.95700E-01  1.68951E-01 -6.68955E+01 -5.91874E+01
 3.95700E-01  2.25367E-01 -6.58576E+01 -5.81657E+01
 3.95700E-01  2.81913E-01 -6.45454E+01 -5.68598E+01
 3.95700E-01  3.38661E-01 -6.29759E+01 -5.53741E+01
 3.95700E-01  3.95700E-01 -6.11692E+01 -5.35760E+01
 3.95700E-01  4.53135E-01 -5.91481E+01 -5.16904E+01
 3.95700E-01  5.11086E-01 -5.69368E+01 -4.95959E+01
 3.95700E-01  5.69691E-01 -5.45600E+01 -4.74363E+01
 3.95700E-01  6.29105E-01 -5.20411E+01 -4.51430E+01
 3.95700E-01  6.89498E-01 -4.94011E+01 -4.29153E+01
 3.95700E-01  7.51057E-01 -4.66584E+01 -4.06070E+01
 3.95700E-01  8.13985E-01 -4.38278E+01 -3.83017E+01
 3.95700E-01  8.78503E-01 -4.09213E+01 -3.59388E+01
 3.95700E-01  9.44844E-01 -3.79481E+01 -3.35637E+01
 3.95700E-01  1.01326E+00 -3.49158E+01 -3.10686E+01
 3.95700E-01  1.08400E+00 -3.18312E+01 -2.85404E+01
 3.95700E-01  1.15735E+00 -2.87010E+01 -2.59281E+01
 3.95700E-01  1.23357E+00 -2.55329E+01 -2.32778E+01
 3.95700E-01  1.31296E+00 -2.23362E+01 -2.05922E+01
 3.95700E-01  1.39578E+00 -1.91223E+01 -1.78265E+01
 3.95700E-01  1.48232E+00 -1.59043E+01 -1.49827E+01
 3.95700E-01  1.57284E+00 -1.26943E+01 -1.20507E+01
 3.95700E-01  1.66757E+00 -9.49531E+00 -9.07141E+00
 3.95700E-01  1.76674E+00 -6.28701E+00 -6.02300E+00
 3.95700E-01  1.87054E+00 -3.06914E+00 -2.93458E+00
 3.95700E-01  1.97914E+00 -4.35779E-01 -3.78685E-01
 3.95700E-01  2.09265E+00  3.06433E-01  3.18357E-01
 3.95700E-01  2.21115E+00  1.09862E-01  1.06087E-01
 3.95700E-01  2.33470E+00  1.84512E-02  1.26180E-02
 3.95700E-01  2.46330E+00  2.09375E-03 -1.78201E-03
 3.95700E-01  2.59691E+00  1.73741E-04 -2.32012E-03
 3.95700E-01  2.73548E+00  1.07298E-05 -1.76744E-03
 3.95700E-01  2.87891E+00  4.91884E-07 -1.21312E-03
 3.95700E-01  3.02708E+00  0.00000E+00 -8.68324E-04
 3.95700E-01  3.17985E+00  0.00000E+00 -5.91139E-04
 3.95700E-01  3.33706E+00  0.00000E+00 -3.76339E-04
 3.95700E-01  3.49854E+00  0.00000E+00  0.00000E+00

 4.53135E-01  0.00000E+00 -6.54090E+01 -5.80567E+01
 4.53135E-01  5.62997E-02 -6.52774E+01 -5.79471E+01
 4.53135E-01  1.12609E-01 -6.48835E+01 -5.74728E+01
 4.53135E-01  1.68951E-01 -6.42300E+01 -5.68296E+01
 4.53135E-01  2.25367E-01 -6.33215E+01 -5.58752E+01
 4.53135E-01  2.81913E-01 -6.21649E+01 -5.46953E+01
 4.53135E-01  3.38661E-01 -6.07697E+01 -5.32618E+01
 4.53135E-01  3.95700E-01 -5.91481E+01 -5.16904E+01
 4.53135E-01  4.53135E-01 -5.73152E+01 -4.99683E+01
 4.53135E-01  5.11086E-01 -5.52884E+01 -4.80180E+01
 4.53135E-01  5.69691E-01 -5.30868E+01 -4.60459E+01
 4.53135E-01  6.29105E-01 -5.07301E+01 -4.40458E+01
 4.53135E-01  6.89498E-01 -4.82375E+01 -4.19565E+01
 4.53135E-01  7.51057E-01 -4.56269E+01 -3.98400E+01
 4.53135E-01  8.13985E-01 -4.29142E+01 -3.76590E+01
 4.53135E-01  8.78503E-01 -4.01127E+01 -3.53918E+01
 4.53135E-01  9.44844E-01 -3.72336E+01 -3.30314E+01
 4.53135E-01  1.01326E+00 -3.42863E+01 -3.05912E+01
 4.53135E-01  1.08400E+00 -3.12791E+01 -2.81313E+01
 4.53135E-01  1.15735E+00 -2.82201E+01 -2.55444E+01
 4.53135E-01  1.23357E+00 -2.51179E+01 -2.29145E+01
 4.53135E-01  1.31296E+00 -2.19826E+01 -2.02509E+01
 4.53135E-01  1.39578E+00 -1.88259E+01 -1.75014E+01
 4.53135E-01  1.48232E+00 -1.56612E+01 -1.47111E+01
 4.53135E-01  1.57284E+00 -1.25007E+01 -1.18232E+01
 4.53135E-01  1.66757E+00 -9.34785E+00 -8.90673E+00
 4.53135E-01  1.76674E+00 -6.18305E+00 -5.90652E+00
 4.53135E-01  1.87054E+00 -3.00789E+00 -2.86073E+00
 4.53135E-01  1.97914E+00 -4.13760E-01 -3.50090E-01
 4.53135E-01  2.09265E+00  3.08827E-01  3.28272E-01
 4.53135E-01  2.21115E+00  1.09670E-01  1.08246E-01
 4.53135E-01  2.33470E+00  1.83775E-02  1.31252E-02
 4.53135E-01  2.46330E+00  2.08377E-03 -1.92388E-03
 4.53135E-01  2.59691E+00  1.72867E-04 -2.38493E-03
 4.53135E-01  2.73548E+00  1.06754E-05 -1.76878E-03
 4.53135E-01  2.87891E+00  4.89417E-07 -1.20868E-03
 4.53135E-01  3.02708E+00  0.00000E+00 -8.65791E-04
 4.53135E-01  3.17985E+00  0.00000E+00 -5.88700E-04
 4.53135E-01  3.33706E+00  0.00000E+00 -3.73443E-04
 4.53135E-01  3.49854E+00  0.00000E+00  0.00000E+00

 5.11086E-01  0.00000E+00 -6.24503E+01 -5.53483E+01
 5.11086E-01  5.62997E-02 -6.23362E+01 -5.52382E+01
 5.11086E-01  1.12609E-01 -6.19942E+01 -5.48384E+01
 5.11086E-01  1.68951E-01 -6.14254E+01 -5.42630E+01
 5.11086E-01  2.25367E-01 -6.06316E+01 -5.33648E+01
 5.11086E-01  2.81913E-01 -5.96158E+01 -5.22955E+01
 5.11086E-01  3.38661E-01 -5.83821E+01 -5.10501E+01
 5.11086E-01  3.95700E-01 -5.69368E+01 -4.95959E+01
 5.11086E-01  4.53135E-01 -5.52884E+01 -4.80180E+01
 5.11086E-01  5.11086E-01 -5.34478E+01 -4.63155E+01
 5.11086E-01  5.69691E-01 -5.14281E+01 -4.46075E+01
 5.11086E-01  6.29105E-01 -4.92443E+01 -4.28002E+01
 5.11086E-01  6.89498E-01 -4.69126E+01 -4.09187E+01
 5.11086E-01  7.51057E-01 -4.44491E+01 -3.89316E+01
 5.11086E-01  8.13985E-01 -4.18693E+01 -3.68577E+01
 5.11086E-01  8.78503E-01 -3.91874E+01 -3.46813E+01
 5.11086E-01  9.44844E-01 -3.64161E+01 -3.24239E+01
 5.11086E-01  1.01326E+00 -3.35663E+01 -3.00471E+01
 5.11086E-01  1.08400E+00 -3.06478E+01 -2.76369E+01
 5.11086E-01  1.15735E+00 -2.76703E+01 -2.51155E+01
 5.11086E-01  1.23357E+00 -2.46435E+01 -2.25552E+01
 5.11086E-01  1.31296E+00 -2.15782E+01 -1.98709E+01
 5.11086E-01  1.39578E+00 -1.84867E+01 -1.71565E+01
 5.11086E-01  1.48232E+00 -1.53827E+01 -1.44086E+01
 5.11086E-01  1.57284E+00 -1.22787E+01 -1.15902E+01
 5.11086E-01  1.66757E+00 -9.17838E+00 -8.71603E+00
 5.11086E-01  1.76674E+00 -6.06325E+00 -5.77696E+00
 5.11086E-01  1.87054E+00 -2.93702E+00 -2.77632E+00
 5.11086E-01  1.97914E+00 -3.88065E-01 -3.09387E-01
 5.11086E-01  2.09265E+00  3.11718E-01  3.37941E-01
 5.11086E-01  2.21115E+00  1.09472E-01  1.12064E-01
 5.11086E-01  2.33470E+00  1.82951E-02  1.36955E-02
 5.11086E-01  2.46330E+00  2.07251E-03 -1.85109E-03
 5.11086E-01  2.59691E+00  1.71875E-04 -2.33932E-03
 5.11086E-01  2.73548E+00  1.06134E-05 -1.77707E-03
 5.11086E-01  2.87891E+00  4.86604E-07 -1.22021E-03
 5.11086E-01  3.02708E+00  0.00000E+00 -8.31918E-04
 5.11086E-01  3.17985E+00  0.00000E+00 -5.39773E-04
 5.11086E-01  3.33706E+00  0.00000E+00 -3.40799E-04
 5.11086E-01  3.49854E+00  0.00000E+00  0.00000E+00

 5.69691E-01  0.00000E+00 -5.94093E+01 -5.24905E+01
 5.69691E-01  5.62997E-02 -5.93100E+01 -5.23847E+01
 5.69691E-01  1.12609E-01 -5.90121E+01 -5.20275E+01
 5.69691E-01  1.68951E-01 -5.85159E+01 -5.14766E+01
 5.69691E-01  2.25367E-01 -5.78218E+01 -5.07437E+01
 5.69691E-01  2.81913E-01 -5.69302E+01 -4.98002E+01
 5.69691E-01  3.38661E-01 -5.58423E+01 -4.86588E+01
 5.69691E-01  3.95700E-01 -5.45600E+01 -4.74363E+01
 5.69691E-01  4.53135E-01 -5.30868E+01 -4.60459E+01
 5.69691E-01  5.11086E-01 -5.14281E+01 -4.46075E+01
 5.69691E-01  5.69691E-01 -4.95914E+01 -4.30895E+01
 5.69691E-01  6.29105E-01 -4.75867E+01 -4.14466E+01
 5.69691E-01  6.89498E-01 -4.54258E+01 -3.97528E+01
 5.69691E-01  7.51057E-01 -4.31219E+01 -3.79001E+01
 5.69691E-01  8.13985E-01 -4.06891E+01 -3.59060E+01
 5.69691E-01  8.78503E-01 -3.81412E+01 -3.38729E+01
 5.69691E-01  9.44844E-01 -3.54913E+01 -3.16807E+01
 5.69691E-01  1.01326E+00 -3.27518E+01 -2.94493E+01
 5.69691E-01  1.08400E+00 -2.99340E+01 -2.70355E+01
 5.69691E-01  1.15735E+00 -2.70488E+01 -2.46006E+01
 5.69691E-01  1.23357E+00 -2.41071E+01 -2.20589E+01
 5.69691E-01  1.31296E+00 -2.11208E+01 -1.94755E+01
 5.69691E-01  1.39578E+00 -1.81029E+01 -1.67764E+01
 5.69691E-01  1.48232E+00 -1.50673E+01 -1.40639E+01
 5.69691E-01  1.57284E+00 -1.20268E+01 -1.13237E+01
 5.69691E-01  1.66757E+00 -8.98573E+00 -8.51812E+00
 5.69691E-01  1.76674E+00 -5.92667E+00 -5.62450E+00
 5.69691E-01  1.87054E+00 -2.85584E+00 -2.68651E+00
 5.69691E-01  1.97914E+00 -3.58353E-01 -2.66870E-01
 5.69691E-01  2.09265E+00  3.15182E-01  3.51413E-01
 5.69691E-01  2.21115E+00  1.09275E-01  1.15500E-01
 5.69691E-01  2.33470E+00  1.82046E-02  1.49901E-02
 5.69691E-01  2.46330E+00  2.05995E-03 -1.62673E-03
 5.69691E-01  2.59691E+00  1.70763E-04 -2.40203E-03
 5.69691E-01  2.73548E+00  1.05437E-05 -1.69325E-03
 5.69691E-01  2.87891E+00  4.83435E-07 -1.16186E-03
 5.69691E-01  3.02708E+00  0.00000E+00 -8.15290E-04
 5.69691E-01  3.17985E+00  0.00000E+00 -5.51015E-04
 5.69691E-01  3.33706E+00  0.00000E+00 -3.53169E-04
 5.69691E-01  3.49854E+00  0.00000E+00  0.00000E+00

 6.29105E-01  0.00000E+00 -5.63088E+01 -4.94530E+01
 6.29105E-01  5.62997E-02 -5.62219E+01 -4.94166E+01
 6.29105E-01  1.12609E-01 -5.59613E+01 -4.91420E+01
 6.29105E-01  1.68951E-01 -5.55269E+01 -4.86622E+01
 6.29105E-01  2.25367E-01 -5.49183E+01 -4.79938E+01
 6.29105E-01  2.81913E-01 -5.41350E+01 -4.71900E+01
 6.29105E-01  3.38661E-01 -5.31761E+01 -4.62273E+01
 6.29105E-01  3.95700E-01 -5.20411E+01 -4.51430E+01
 6.29105E-01  4.53135E-01 -5.07301E+01 -4.40458E+01
 6.29105E-01  5.11086E-01 -4.92443E+01 -4.28002E+01
 6.29105E-01  5.69691E-01 -4.75867E+01 -4.14466E+01
 6.29105E-01  6.29105E-01 -4.57621E+01 -4.00353E+01
 6.29105E-01  6.89498E-01 -4.37779E+01 -3.84391E+01
 6.29105E-01  7.51057E-01 -4.16433E+01 -3.67305E+01
 6.29105E-01  8.13985E-01 -3.93696E+01 -3.48991E+01
 6.29105E-01  8.78503E-01 -3.69690E+01 -3.29359E+01
 6.29105E-01  9.44844E-01 -3.44543E+01 -3.08815E+01
 6.29105E-01  1.01326E+00 -3.18383E+01 -2.86783E+01
 6.29105E-01  1.08400E+00 -2.91334E+01 -2.63863E+01
 6.29105E-01  1.15735E+00 -2.63518E+01 -2.40115E+01
 6.29105E-01  1.23357E+00 -2.35056E+01 -2.15070E+01
 6.29105E-01  1.31296E+00 -2.06078E+01 -1.90211E+01
 6.29105E-01  1.39578E+00 -1.76720E+01 -1.64219E+01
 6.29105E-01  1.48232E+00 -1.47128E+01 -1.37296E+01
 6.29105E-01  1.57284E+00 -1.17434E+01 -1.10577E+01
 6.29105E-01  1.66757E+00 -8.76845E+00 -8.27773E+00
 6.29105E-01  1.76674E+00 -5.77214E+00 -5.45851E+00
 6.29105E-01  1.87054E+00 -2.76352E+00 -2.57394E+00
 6.29105E-01  1.97914E+00 -3.24215E-01 -2.21159E-01
 6.29105E-01  2.09265E+00  3.19309E-01  3.62471E-01
 6.29105E-01  2.21115E+00  1.09089E-01  1.21617E-01
 6.29105E-01  2.33470E+00  1.81064E-02  1.71099E-02
 6.29105E-01  2.46330E+00  2.04611E-03 -1.76445E-03
 6.29105E-01  2.59691E+00  1.69529E-04 -2.42109E-03
 6.29105E-01  2.73548E+00  1.04661E-05 -1.81610E-03
 6.29105E-01  2.87891E+00  4.79897E-07 -1.21412E-03
 6.29105E-01  3.02708E+00  0.00000E+00 -8.38032E-04
 6.29105E-01  3.17985E+00  0.00000E+00 -5.44775E-04
 6.29105E-01  3.33706E+00  0.00000E+00 -3.30166E-04
 6.29105E-01  3.49854E+00  0.00000E+00  0.00000E+00

 6.89498E-01  0.00000E+00 -5.31632E+01 -4.64706E+01
 6.89498E-01  5.62997E-02 -5.30869E+01 -4.63671E+01
 6.89498E-01  1.12609E-01 -5.28580E+01 -4.61379E+01
 6.89498E-01  1.68951E-01 -5.24762E+01 -4.56860E+01
 6.89498E-01  2.25367E-01 -5.19409E+01 -4.51482E+01
 6.89498E-01  2.81913E-01 -5.12510E+01 -4.44994E+01
 6.89498E-01  3.38661E-01 -5.04050E+01 -4.37135E+01
 6.89498E-01  3.95700E-01 -4.94011E+01 -4.29153E+01
 6.89498E-01  4.53135E-01 -4.82375E+01 -4.19565E+01
 6.89498E-01  5.11086E-01 -4.69126E+01 -4.09187E+01
 6.89498E-01  5.69691E-01 -4.54258E+01 -3.97528E+01
 6.89498E-01  6.29105E-01 -4.37779E+01 -3.84391E+01
 6.89498E-01  6.89498E-01 -4.19717E+01 -3.69741E+01
 6.89498E-01  7.51057E-01 -4.00123E+01 -3.53930E+01
 6.89498E-01  8.13985E-01 -3.79071E+01 -3.36932E+01
 6.89498E-01  8.78503E-01 -3.56657E+01 -3.18558E+01
 6.89498E-01  9.44844E-01 -3.32992E+01 -2.99160E+01
 6.89498E-01  1.01326E+00 -3.08199E+01 -2.77862E+01
 6.89498E-01  1.08400E+00 -2.82408E+01 -2.56517E+01
 6.89498E-01  1.15735E+00 -2.55747E+01 -2.33430E+01
 6.89498E-01  1.23357E+00 -2.28350E+01 -2.09563E+01
 6.89498E-01  1.31296E+00 -2.00356E+01 -1.84970E+01
 6.89498E-01  1.39578E+00 -1.71912E+01 -1.59403E+01
 6.89498E-01  1.48232E+00 -1.43168E+01 -1.33504E+01
 6.89498E-01  1.57284E+00 -1.14262E+01 -1.06797E+01
 6.89498E-01  1.66757E+00 -8.52473E+00 -8.02199E+00
 6.89498E-01  1.76674E+00 -5.59823E+00 -5.25711E+00
 6.89498E-01  1.87054E+00 -2.65907E+00 -2.45428E+00
 6.89498E-01  1.97914E+00 -2.85160E-01 -1.66127E-01
 6.89498E-01  2.09265E+00  3.24207E-01  3.79142E-01
 6.89498E-01  2.21115E+00  1.08924E-01  1.25457E-01
 6.89498E-01  2.33470E+00  1.80009E-02  1.88078E-02
 6.89498E-01  2.46330E+00  2.03098E-03 -9.04929E-04
 6.89498E-01  2.59691E+00  1.68170E-04 -2.48027E-03
 6.89498E-01  2.73548E+00  1.03804E-05 -1.71612E-03
 6.89498E-01  2.87891E+00  4.75975E-07 -1.19810E-03
 6.89498E-01  3.02708E+00  0.00000E+00 -8.31680E-04
 6.89498E-01  3.17985E+00  0.00000E+00 -5.65047E-04
 6.89498E-01  3.33706E+00  0.00000E+00 -3.73298E-04
 6.89498E-01  3.49854E+00  0.00000E+00  0.00000E+00

 7.51057E-01  0.00000E+00 -4.99814E+01 -4.33410E+01
 7.51057E-01  5.62997E-02 -4.99141E+01 -4.32917E+01
 7.51057E-01  1.12609E-01 -4.97122E+01 -4.31074E+01
 7.51057E-01  1.68951E-01 -4.93754E+01 -4.27814E+01
 7.51057E-01  2.25367E-01 -4.89031E+01 -4.23231E+01
 7.51057E-01  2.81913E-01 -4.82940E+01 -4.18271E+01
 7.51057E-01  3.38661E-01 -4.75465E+01 -4.13179E+01
 7.51057E-01  3.95700E-01 -4.66584E+01 -4.06070E+01
 7.51057E-01  4.53135E-01 -4.56269E+01 -3.98400E+01
 7.51057E-01  5.11086E-01 -4.44491E+01 -3.89316E+01
 7.51057E-01  5.69691E-01 -4.31219E+01 -3.79001E+01
 7.51057E-01  6.29105E-01 -4.16433E+01 -3.67305E+01
 7.51057E-01  6.89498E-01 -4.00123E+01 -3.53930E+01
 7.51057E-01  7.51057E-01 -3.82298E+01 -3.39714E+01
 7.51057E-01  8.13985E-01 -3.62993E+01 -3.23540E+01
 7.51057E-01  8.78503E-01 -3.42265E+01 -3.06652E+01
 7.51057E-01  9.44844E-01 -3.20200E+01 -2.87933E+01
 7.51057E-01  1.01326E+00 -2.96904E+01 -2.68655E+01
 7.51057E-01  1.08400E+00 -2.72500E+01 -2.47698E+01
 7.51057E-01  1.15735E+00 -2.47119E+01 -2.25742E+01
 7.51057E-01  1.23357E+00 -2.20904E+01 -2.03064E+01
 7.51057E-01  1.31296E+00 -1.94001E+01 -1.79010E+01
 7.51057E-01  1.39578E+00 -1.66568E+01 -1.54596E+01
 7.51057E-01  1.48232E+00 -1.38761E+01 -1.29051E+01
 7.51057E-01  1.57284E+00 -1.10726E+01 -1.03521E+01
 7.51057E-01  1.66757E+00 -8.25244E+00 -7.73429E+00
 7.51057E-01  1.76674E+00 -5.40325E+00 -5.05662E+00
 7.51057E-01  1.87054E+00 -2.54128E+00 -2.31911E+00
 7.51057E-01  1.97914E+00 -2.40611E-01 -1.08413E-01
 7.51057E-01  2.09265E+00  3.30004E-01  3.99854E-01
 7.51057E-01  2.21115E+00  1.08793E-01  1.34877E-01
 7.51057E-01  2.33470E+00  1.78889E-02  2.12212E-02
 7.51057E-01  2.46330E+00  2.01454E-03 -5.96847E-04
 7.51057E-01  2.59691E+00  1.66682E-04 -2.38132E-03
 7.51057E-01  2.73548E+00  1.02860E-05 -1.78960E-03
 7.51057E-01  2.87891E+00  4.71649E-07 -1.18364E-03
 7.51057E-01  3.02708E+00  0.00000E+00 -8.07293E-04
 7.51057E-01  3.17985E+00  0.00000E+00 -5.56826E-04
 7.51057E-01  3.33706E+00  0.00000E+00 -3.67465E-04
 7.51057E-01  3.49854E+00  0.00000E+00  0.00000E+00

 8.13985E-01  0.00000E+00 -4.67678E+01 -4.02414E+01
 8.13985E-01  5.62997E-02 -4.67083E+01 -4.02300E+01
 8.13985E-01  1.12609E-01 -4.65297E+01 -4.00467E+01
 8.13985E-01  1.68951E-01 -4.62317E+01 -3.98235E+01
 8.13985E-01  2.25367E-01 -4.58139E+01 -3.95814E+01
 8.13985E-01  2.81913E-01 -4.52751E+01 -3.92967E+01
 8.13985E-01  3.38661E-01 -4.46138E+01 -3.88516E+01
 8.13985E-01  3.95700E-01 -4.38278E+01 -3.83017E+01
 8.13985E-01  4.53135E-01 -4.29142E+01 -3.76590E+01
 8.13985E-01  5.11086E-01 -4.18693E+01 -3.68577E+01
 8.13985E-01  5.69691E-01 -4.06891E+01 -3.59060E+01
 8.13985E-01  6.29105E-01 -3.93696E+01 -3.48991E+01
 8.13985E-01  6.89498E-01 -3.79071E+01 -3.36932E+01
 8.13985E-01  7.51057E-01 -3.62993E+01 -3.23540E+01
 8.13985E-01  8.13985E-01 -3.45455E+01 -3.09261E+01
 8.13985E-01  8.78503E-01 -3.26478E+01 -2.93145E+01
 8.13985E-01  9.44844E-01 -3.06110E+01 -2.76072E+01
 8.13985E-01  1.01326E+00 -2.84429E+01 -2.57963E+01
 8.13985E-01  1.08400E+00 -2.61540E+01 -2.38051E+01
 8.13985E-01  1.15735E+00 -2.37569E+01 -2.17263E+01
 8.13985E-01  1.23357E+00 -2.12658E+01 -1.95362E+01
 8.13985E-01  1.31296E+00 -1.86962E+01 -1.72242E+01
 8.13985E-01  1.39578E+00 -1.60644E+01 -1.48726E+01
 8.13985E-01  1.48232E+00 -1.33872E+01 -1.24749E+01
 8.13985E-01  1.57284E+00 -1.06796E+01 -9.95415E+00
 8.13985E-01  1.66757E+00 -7.94902E+00 -7.38165E+00
 8.13985E-01  1.76674E+00 -5.18517E+00 -4.81209E+00
 8.13985E-01  1.87054E+00 -2.40875E+00 -2.16791E+00
 8.13985E-01  1.97914E+00 -1.89884E-01 -3.76072E-02
 8.13985E-01  2.09265E+00  3.36852E-01  4.18268E-01
 8.13985E-01  2.21115E+00  1.08710E-01  1.42664E-01
 8.13985E-01  2.33470E+00  1.77708E-02  2.70735E-02
 8.13985E-01  2.46330E+00  1.99680E-03  7.09652E-04
 8.13985E-01  2.59691E+00  1.65060E-04 -2.43211E-03
 8.13985E-01  2.73548E+00  1.01826E-05 -1.73699E-03
 8.13985E-01  2.87891E+00  4.66893E-07 -1.23026E-03
 8.13985E-01  3.02708E+00  0.00000E+00 -7.98204E-04
 8.13985E-01  3.17985E+00  0.00000E+00 -5.13131E-04
 8.13985E-01  3.33706E+00  0.00000E+00 -3.50673E-04
 8.13985E-01  3.49854E+00  0.00000E+00  0.00000E+00

 8.78503E-01  0.00000E+00 -4.35242E+01 -3.72668E+01
 8.78503E-01  5.62997E-02 -4.34714E+01 -3.72174E+01
 8.78503E-01  1.12609E-01 -4.33131E+01 -3.71692E+01
 8.78503E-01  1.68951E-01 -4.30491E+01 -3.70807E+01
 8.78503E-01  2.25367E-01 -4.26790E+01 -3.69500E+01
 8.78503E-01  2.81913E-01 -4.22020E+01 -3.67410E+01
 8.78503E-01  3.38661E-01 -4.16168E+01 -3.63994E+01
 8.78503E-01  3.95700E-01 -4.09213E+01 -3.59388E+01
 8.78503E-01  4.53135E-01 -4.01127E+01 -3.53918E+01
 8.78503E-01  5.11086E-01 -3.91874E+01 -3.46813E+01
 8.78503E-01  5.69691E-01 -3.81412E+01 -3.38729E+01
 8.78503E-01  6.29105E-01 -3.69690E+01 -3.29359E+01
 8.78503E-01  6.89498E-01 -3.56657E+01 -3.18558E+01
 8.78503E-01  7.51057E-01 -3.42265E+01 -3.06652E+01
 8.78503E-01  8.13985E-01 -3.26478E+01 -2.93145E+01
 8.78503E-01  8.78503E-01 -3.09278E+01 -2.79021E+01
 8.78503E-01  9.44844E-01 -2.90675E+01 -2.62830E+01
 8.78503E-01  1.01326E+00 -2.70708E+01 -2.45623E+01
 8.78503E-01  1.08400E+00 -2.49455E+01 -2.27531E+01
 8.78503E-01  1.15735E+00 -2.27022E+01 -2.07579E+01
 8.78503E-01  1.23357E+00 -2.03545E+01 -1.87173E+01
 8.78503E-01  1.31296E+00 -1.79177E+01 -1.65306E+01
 8.78503E-01  1.39578E+00 -1.54090E+01 -1.42795E+01
 8.78503E-01  1.48232E+00 -1.28456E+01 -1.19166E+01
 8.78503E-01  1.57284E+00 -1.02436E+01 -9.52244E+00
 8.78503E-01  1.66757E+00 -7.61146E+00 -7.07092E+00
 8.78503E-01  1.76674E+00 -4.94161E+00 -4.53993E+00
 8.78503E-01  1.87054E+00 -2.25980E+00 -1.99064E+00
 8.78503E-01  1.97914E+00 -1.32180E-01  3.52353E-02
 8.78503E-01  2.09265E+00  3.44927E-01  4.42940E-01
 8.78503E-01  2.21115E+00  1.08692E-01  1.54270E-01
 8.78503E-01  2.33470E+00  1.76477E-02  3.07164E-02
 8.78503E-01  2.46330E+00  1.97773E-03  3.02385E-03
 8.78503E-01  2.59691E+00  1.63299E-04 -2.33597E-03
 8.78503E-01  2.73548E+00  1.00697E-05 -1.78362E-03
 8.78503E-01  2.87891E+00  4.61680E-07 -1.31004E-03
 8.78503E-01  3.02708E+00  0.00000E+00 -8.84873E-04
 8.78503E-01  3.17985E+00  0.00000E+00 -5.58994E-04
 8.78503E-01  3.33706E+00  0.00000E+00 -3.57493E-04
 8.78503E-01  3.49854E+00  0.00000E+00  0.00000E+00

 9.44844E-01  0.00000E+00 -4.02506E+01 -3.44001E+01
 9.44844E-01  5.62997E-02 -4.02039E+01 -3.44265E+01
 9.44844E-01  1.12609E-01 -4.00636E+01 -3.44753E+01
 9.44844E-01  1.68951E-01 -3.98298E+01 -3.44832E+01
 9.44844E-01  2.25367E-01 -3.95022E+01 -3.43931E+01
 9.44844E-01  2.81913E-01 -3.90802E+01 -3.42112E+01
 9.44844E-01  3.38661E-01 -3.85628E+01 -3.39202E+01
 9.44844E-01  3.95700E-01 -3.79481E+01 -3.35637E+01
 9.44844E-01  4.53135E-01 -3.72336E+01 -3.30314E+01
 9.44844E-01  5.11086E-01 -3.64161E+01 -3.24239E+01
 9.44844E-01  5.69691E-01 -3.54913E+01 -3.16807E+01
 9.44844E-01  6.29105E-01 -3.44543E+01 -3.08815E+01
 9.44844E-01  6.89498E-01 -3.32992E+01 -2.99160E+01
 9.44844E-01  7.51057E-01 -3.20200E+01 -2.87933E+01
 9.44844E-01  8.13985E-01 -3.06110E+01 -2.76072E+01
 9.44844E-01  8.78503E-01 -2.90675E+01 -2.62830E+01
 9.44844E-01  9.44844E-01 -2.73866E+01 -2.48144E+01
 9.44844E-01  1.01326E+00 -2.55685E+01 -2.32285E+01
 9.44844E-01  1.08400E+00 -2.36170E+01 -2.15578E+01
 9.44844E-01  1.15735E+00 -2.15399E+01 -1.97067E+01
 9.44844E-01  1.23357E+00 -1.93486E+01 -1.77925E+01
 9.44844E-01  1.31296E+00 -1.70577E+01 -1.57210E+01
 9.44844E-01  1.39578E+00 -1.46842E+01 -1.36010E+01
 9.44844E-01  1.48232E+00 -1.22461E+01 -1.13389E+01
 9.44844E-01  1.57284E+00 -9.76011E+00 -9.06626E+00
 9.44844E-01  1.66757E+00 -7.23623E+00 -6.68519E+00
 9.44844E-01  1.76674E+00 -4.66979E+00 -4.26821E+00
 9.44844E-01  1.87054E+00 -2.09251E+00 -1.81510E+00
 9.44844E-01  1.97914E+00 -6.65626E-02  1.16271E-01
 9.44844E-01  2.09265E+00  3.54437E-01  4.67493E-01
 9.44844E-01  2.21115E+00  1.08761E-01  1.64938E-01
 9.44844E-01  2.33470E+00  1.75204E-02  3.78955E-02
 9.44844E-01  2.46330E+00  1.95733E-03  5.00765E-03
 9.44844E-01  2.59691E+00  1.61392E-04 -1.62427E-03
 9.44844E-01  2.73548E+00  9.94666E-06 -1.97639E-03
 9.44844E-01  2.87891E+00  4.55975E-07 -1.30531E-03
 9.44844E-01  3.02708E+00  0.00000E+00 -8.79784E-04
 9.44844E-01  3.17985E+00  0.00000E+00 -5.79148E-04
 9.44844E-01  3.33706E+00  0.00000E+00 -3.57371E-04
 9.44844E-01  3.49854E+00  0.00000E+00  0.00000E+00

 1.01326E+00  0.00000E+00 -3.69470E+01 -3.20624E+01
 1.01326E+00  5.62997E-02 -3.69056E+01 -3.20670E+01
 1.01326E+00  1.12609E-01 -3.67817E+01 -3.20479E+01
 1.01326E+00  1.68951E-01 -3.65753E+01 -3.19985E+01
 1.01326E+00  2.25367E-01 -3.62862E+01 -3.18644E+01
 1.01326E+00  2.81913E-01 -3.59139E+01 -3.16815E+01
 1.01326E+00  3.38661E-01 -3.54576E+01 -3.13975E+01
 1.01326E+00  3.95700E-01 -3.49158E+01 -3.10686E+01
 1.01326E+00  4.53135E-01 -3.42863E+01 -3.05912E+01
 1.01326E+00  5.11086E-01 -3.35663E+01 -3.00471E+01
 1.01326E+00  5.69691E-01 -3.27518E+01 -2.94493E+01
 1.01326E+00  6.29105E-01 -3.18383E+01 -2.86783E+01
 1.01326E+00  6.89498E-01 -3.08199E+01 -2.77862E+01
 1.01326E+00  7.51057E-01 -2.96904E+01 -2.68655E+01
 1.01326E+00  8.13985E-01 -2.84429E+01 -2.57963E+01
 1.01326E+00  8.78503E-01 -2.70708E+01 -2.45623E+01
 1.01326E+00  9.44844E-01 -2.55685E+01 -2.32285E+01
 1.01326E+00  1.01326E+00 -2.39324E+01 -2.18194E+01
 1.01326E+00  1.08400E+00 -2.21624E+01 -2.02481E+01
 1.01326E+00  1.15735E+00 -2.02622E+01 -1.85702E+01
 1.01326E+00  1.23357E+00 -1.82399E+01 -1.67616E+01
 1.01326E+00  1.31296E+00 -1.61083E+01 -1.48326E+01
 1.01326E+00  1.39578E+00 -1.38831E+01 -1.28336E+01
 1.01326E+00  1.48232E+00 -1.15826E+01 -1.06909E+01
 1.01326E+00  1.57284E+00 -9.22416E+00 -8.52737E+00
 1.01326E+00  1.66757E+00 -6.81921E+00 -6.27453E+00
 1.01326E+00  1.76674E+00 -4.36651E+00 -3.96180E+00
 1.01326E+00  1.87054E+00 -1.90462E+00 -1.62504E+00
 1.01326E+00  1.97914E+00  8.05597E-03  2.06507E-01
 1.01326E+00  2.09265E+00  3.65624E-01  4.89439E-01
 1.01326E+00  2.21115E+00  1.08939E-01  1.79942E-01
 1.01326E+00  2.33470E+00  1.73902E-02  4.52200E-02
 1.01326E+00  2.46330E+00  1.93560E-03  8.00996E-03
 1.01326E+00  2.59691E+00  1.59332E-04 -4.66252E-04
 1.01326E+00  2.73548E+00  9.81284E-06 -1.92439E-03
 1.01326E+00  2.87891E+00  4.49742E-07 -1.37698E-03
 1.01326E+00  3.02708E+00  0.00000E+00 -9.31109E-04
 1.01326E+00  3.17985E+00  0.00000E+00 -6.03505E-04
 1.01326E+00  3.33706E+00  0.00000E+00 -3.68412E-04
 1.01326E+00  3.49854E+00  0.00000E+00  0.00000E+00

 1.08400E+00  0.00000E+00 -3.36140E+01 -2.98276E+01
 1.08400E+00  5.62997E-02 -3.35776E+01 -2.98072E+01
 1.08400E+00  1.12609E-01 -3.34689E+01 -2.96721E+01
 1.08400E+00  1.68951E-01 -3.32876E+01 -2.95444E+01
 1.08400E+00  2.25367E-01 -3.30338E+01 -2.93538E+01
 1.08400E+00  2.81913E-01 -3.27070E+01 -2.91336E+01
 1.08400E+00  3.38661E-01 -3.23066E+01 -2.88771E+01
 1.08400E+00  3.95700E-01 -3.18312E+01 -2.85404E+01
 1.08400E+00  4.53135E-01 -3.12791E+01 -2.81313E+01
 1.08400E+00  5.11086E-01 -3.06478E+01 -2.76369E+01
 1.08400E+00  5.69691E-01 -2.99340E+01 -2.70355E+01
 1.08400E+00  6.29105E-01 -2.91334E+01 -2.63863E+01
 1.08400E+00  6.89498E-01 -2.82408E+01 -2.56517E+01
 1.08400E+00  7.51057E-01 -2.72500E+01 -2.47698E+01
 1.08400E+00  8.13985E-01 -2.61540E+01 -2.38051E+01
 1.08400E+00  8.78503E-01 -2.49455E+01 -2.27531E+01
 1.08400E+00  9.44844E-01 -2.36170E+01 -2.15578E+01
 1.08400E+00  1.01326E+00 -2.21624E+01 -2.02481E+01
 1.08400E+00  1.08400E+00 -2.05776E+01 -1.88233E+01
 1.08400E+00  1.15735E+00 -1.88622E+01 -1.72909E+01
 1.08400E+00  1.23357E+00 -1.70202E+01 -1.56364E+01
 1.08400E+00  1.31296E+00 -1.50609E+01 -1.38564E+01
 1.08400E+00  1.39578E+00 -1.29978E+01 -1.19847E+01
 1.08400E+00  1.48232E+00 -1.08482E+01 -1.00052E+01
 1.08400E+00  1.57284E+00 -8.62988E+00 -7.94186E+00
 1.08400E+00  1.66757E+00 -6.35564E+00 -5.80399E+00
 1.08400E+00  1.76674E+00 -4.02804E+00 -3.59596E+00
 1.08400E+00  1.87054E+00 -1.69357E+00 -1.37109E+00
 1.08400E+00  1.97914E+00  9.29274E-02  3.26139E-01
 1.08400E+00  2.09265E+00  3.78767E-01  5.28905E-01
 1.08400E+00  2.21115E+00  1.09257E-01  1.90739E-01
 1.08400E+00  2.33470E+00  1.72586E-02  5.60834E-02
 1.08400E+00  2.46330E+00  1.91254E-03  1.21150E-02
 1.08400E+00  2.59691E+00  1.57112E-04  5.07227E-04
 1.08400E+00  2.73548E+00  9.66748E-06 -1.99277E-03
 1.08400E+00  2.87891E+00  4.42938E-07 -1.46265E-03
 1.08400E+00  3.02708E+00  0.00000E+00 -1.00118E-03
 1.08400E+00  3.17985E+00  0.00000E+00 -6.76486E-04
 1.08400E+00  3.33706E+00  0.00000E+00 -4.23393E-04
 1.08400E+00  3.49854E+00  0.00000E+00  0.00000E+00

 1.15735E+00  0.00000E+00 -3.02543E+01 -2.73225E+01
 1.15735E+00  5.62997E-02 -3.02227E+01 -2.72735E+01
 1.15735E+00  1.12609E-01 -3.01279E+01 -2.71956E+01
 1.15735E+00  1.68951E-01 -2.99700E+01 -2.70313E+01
 1.15735E+00  2.25367E-01 -2.97488E+01 -2.68064E+01
 1.15735E+00  2.81913E-01 -2.94641E+01 -2.65355E+01
 1.15735E+00  3.38661E-01 -2.91151E+01 -2.62687E+01
 1.15735E+00  3.95700E-01 -2.87010E+01 -2.59281E+01
 1.15735E+00  4.53135E-01 -2.82201E+01 -2.55444E+01
 1.15735E+00  5.11086E-01 -2.76703E+01 -2.51155E+01
 1.15735E+00  5.69691E-01 -2.70488E+01 -2.46006E+01
 1.15735E+00  6.29105E-01 -2.63518E+01 -2.40115E+01
 1.15735E+00  6.89498E-01 -2.55747E+01 -2.33430E+01
 1.15735E+00  7.51057E-01 -2.47119E+01 -2.25742E+01
 1.15735E+00  8.13985E-01 -2.37569E+01 -2.17263E+01
 1.15735E+00  8.78503E-01 -2.27022E+01 -2.07579E+01
 1.15735E+00  9.44844E-01 -2.15399E+01 -1.97067E+01
 1.15735E+00  1.01326E+00 -2.02622E+01 -1.85702E+01
 1.15735E+00  1.08400E+00 -1.88622E+01 -1.72909E+01
 1.15735E+00  1.15735E+00 -1.73358E+01 -1.58802E+01
 1.15735E+00  1.23357E+00 -1.56826E+01 -1.43825E+01
 1.15735E+00  1.31296E+00 -1.39071E+01 -1.28021E+01
 1.15735E+00  1.39578E+00 -1.20197E+01 -1.10416E+01
 1.15735E+00  1.48232E+00 -1.00351E+01 -9.26387E+00
 1.15735E+00  1.57284E+00 -7.97059E+00 -7.29172E+00
 1.15735E+00  1.66757E+00 -5.84003E+00 -5.31996E+00
 1.15735E+00  1.76674E+00 -3.65013E+00 -3.23526E+00
 1.15735E+00  1.87054E+00 -1.45640E+00 -1.10863E+00
 1.15735E+00  1.97914E+00  1.89475E-01  4.46416E-01
 1.15735E+00  2.09265E+00  3.94186E-01  5.58031E-01
 1.15735E+00  2.21115E+00  1.09744E-01  2.14493E-01
 1.15735E+00  2.33470E+00  1.71273E-02  6.43925E-02
 1.15735E+00  2.46330E+00  1.88814E-03  1.95890E-02
 1.15735E+00  2.59691E+00  1.54723E-04  2.69496E-03
 1.15735E+00  2.73548E+00  9.50973E-06 -1.53440E-03
 1.15735E+00  2.87891E+00  4.35512E-07 -1.57060E-03
 1.15735E+00  3.02708E+00  0.00000E+00 -1.05964E-03
 1.15735E+00  3.17985E+00  0.00000E+00 -6.99899E-04
 1.15735E+00  3.33706E+00  0.00000E+00 -4.73447E-04
 1.15735E+00  3.49854E+00  0.00000E+00  0.00000E+00

 1.23357E+00  0.00000E+00 -2.68729E+01 -2.46388E+01
 1.23357E+00  5.62997E-02 -2.68456E+01 -2.46183E+01
 1.23357E+00  1.12609E-01 -2.67639E+01 -2.45000E+01
 1.23357E+00  1.68951E-01 -2.66277E+01 -2.43800E+01
 1.23357E+00  2.25367E-01 -2.64369E+01 -2.41725E+01
 1.23357E+00  2.81913E-01 -2.61913E+01 -2.39008E+01
 1.23357E+00  3.38661E-01 -2.58902E+01 -2.36383E+01
 1.23357E+00  3.95700E-01 -2.55329E+01 -2.32778E+01
 1.23357E+00  4.53135E-01 -2.51179E+01 -2.29145E+01
 1.23357E+00  5.11086E-01 -2.46435E+01 -2.25552E+01
 1.23357E+00  5.69691E-01 -2.41071E+01 -2.20589E+01
 1.23357E+00  6.29105E-01 -2.35056E+01 -2.15070E+01
 1.23357E+00  6.89498E-01 -2.28350E+01 -2.09563E+01
 1.23357E+00  7.51057E-01 -2.20904E+01 -2.03064E+01
 1.23357E+00  8.13985E-01 -2.12658E+01 -1.95362E+01
 1.23357E+00  8.78503E-01 -2.03545E+01 -1.87173E+01
 1.23357E+00  9.44844E-01 -1.93486E+01 -1.77925E+01
 1.23357E+00  1.01326E+00 -1.82399E+01 -1.67616E+01
 1.23357E+00  1.08400E+00 -1.70202E+01 -1.56364E+01
 1.23357E+00  1.15735E+00 -1.56826E+01 -1.43825E+01
 1.23357E+00  1.23357E+00 -1.42225E+01 -1.30377E+01
 1.23357E+00  1.31296E+00 -1.26400E+01 -1.16083E+01
 1.23357E+00  1.39578E+00 -1.09405E+01 -1.00316E+01
 1.23357E+00  1.48232E+00 -9.13504E+00 -8.36288E+00
 1.23357E+00  1.57284E+00 -7.23881E+00 -6.59290E+00
 1.23357E+00  1.66757E+00 -5.26615E+00 -4.74258E+00
 1.23357E+00  1.76674E+00 -3.22791E+00 -2.80599E+00
 1.23357E+00  1.87054E+00 -1.18978E+00 -8.72256E-01
 1.23357E+00  1.97914E+00  2.99295E-01  5.58942E-01
 1.23357E+00  2.09265E+00  4.12236E-01  5.98255E-01
 1.23357E+00  2.21115E+00  1.10438E-01  2.29637E-01
 1.23357E+00  2.33470E+00  1.69980E-02  8.58863E-02
 1.23357E+00  2.46330E+00  1.86241E-03  2.55551E-02
 1.23357E+00  2.59691E+00  1.52155E-04  5.51462E-03
 1.23357E+00  2.73548E+00  9.33856E-06 -1.18568E-03
 1.23357E+00  2.87891E+00  4.27407E-07 -1.68525E-03
 1.23357E+00  3.02708E+00  0.00000E+00 -1.19370E-03
 1.23357E+00  3.17985E+00  0.00000E+00 -7.79608E-04
 1.23357E+00  3.33706E+00  0.00000E+00 -5.06394E-04
 1.23357E+00  3.49854E+00  0.00000E+00  0.00000E+00

 1.31296E+00  0.00000E+00 -2.34773E+01 -2.17788E+01
 1.31296E+00  5.62997E-02 -2.34540E+01 -2.17758E+01
 1.31296E+00  1.12609E-01 -2.33844E+01 -2.16932E+01
 1.31296E+00  1.68951E-01 -2.32684E+01 -2.15646E+01
 1.31296E+00  2.25367E-01 -2.31061E+01 -2.14229E+01
 1.31296E+00  2.81913E-01 -2.28969E+01 -2.11869E+01
 1.31296E+00  3.38661E-01 -2.26406E+01 -2.09201E+01
 1.31296E+00  3.95700E-01 -2.23362E+01 -2.05922E+01
 1.31296E+00  4.53135E-01 -2.19826E+01 -2.02509E+01
 1.31296E+00  5.11086E-01 -2.15782E+01 -1.98709E+01
 1.31296E+00  5.69691E-01 -2.11208E+01 -1.94755E+01
 1.31296E+00  6.29105E-01 -2.06078E+01 -1.90211E+01
 1.31296E+00  6.89498E-01 -2.00356E+01 -1.84970E+01
 1.31296E+00  7.51057E-01 -1.94001E+01 -1.79010E+01
 1.31296E+00  8.13985E-01 -1.86962E+01 -1.72242E+01
 1.31296E+00  8.78503E-01 -1.79177E+01 -1.65306E+01
 1.31296E+00  9.44844E-01 -1.70577E+01 -1.57210E+01
 1.31296E+00  1.01326E+00 -1.61083E+01 -1.48326E+01
 1.31296E+00  1.08400E+00 -1.50609E+01 -1.38564E+01
 1.31296E+00  1.15735E+00 -1.39071E+01 -1.28021E+01
 1.31296E+00  1.23357E+00 -1.26400E+01 -1.16083E+01
 1.31296E+00  1.31296E+00 -1.12552E+01 -1.02978E+01
 1.31296E+00  1.39578E+00 -9.75303E+00 -8.90777E+00
 1.31296E+00  1.48232E+00 -8.13966E+00 -7.41114E+00
 1.31296E+00  1.57284E+00 -6.42653E+00 -5.81416E+00
 1.31296E+00  1.66757E+00 -4.62706E+00 -4.10692E+00
 1.31296E+00  1.76674E+00 -2.75589E+00 -2.34176E+00
 1.31296E+00  1.87054E+00 -8.89945E-01 -5.25476E-01
 1.31296E+00  1.97914E+00  4.24153E-01  6.93319E-01
 1.31296E+00  2.09265E+00  4.33299E-01  6.26358E-01
 1.31296E+00  2.21115E+00  1.11375E-01  2.52811E-01
 1.31296E+00  2.33470E+00  1.68724E-02  9.70327E-02
 1.31296E+00  2.46330E+00  1.83531E-03  3.74154E-02
 1.31296E+00  2.59691E+00  1.49394E-04  1.15449E-02
 1.31296E+00  2.73548E+00  9.15264E-06 -3.19567E-04
 1.31296E+00  2.87891E+00  4.18547E-07 -1.64686E-03
 1.31296E+00  3.02708E+00  0.00000E+00 -1.29443E-03
 1.31296E+00  3.17985E+00  0.00000E+00 -9.03650E-04
 1.31296E+00  3.33706E+00  0.00000E+00 -5.73396E-04
 1.31296E+00  3.49854E+00  0.00000E+00  0.00000E+00

 1.39578E+00  0.00000E+00 -2.00776E+01 -1.88260E+01
 1.39578E+00  5.62997E-02 -2.00581E+01 -1.88267E+01
 1.39578E+00  1.12609E-01 -1.99998E+01 -1.87537E+01
 1.39578E+00  1.68951E-01 -1.99028E+01 -1.86405E+01
 1.39578E+00  2.25367E-01 -1.97669E+01 -1.85198E+01
 1.39578E+00  2.81913E-01 -1.95919E+01 -1.83151E+01
 1.39578E+00  3.38661E-01 -1.93773E+01 -1.80899E+01
 1.39578E+00  3.95700E-01 -1.91223E+01 -1.78265E+01
 1.39578E+00  4.53135E-01 -1.88259E+01 -1.75014E+01
 1.39578E+00  5.11086E-01 -1.84867E+01 -1.71565E+01
 1.39578E+00  5.69691E-01 -1.81029E+01 -1.67764E+01
 1.39578E+00  6.29105E-01 -1.76720E+01 -1.64219E+01
 1.39578E+00  6.89498E-01 -1.71912E+01 -1.59403E+01
 1.39578E+00  7.51057E-01 -1.66568E+01 -1.54596E+01
 1.39578E+00  8.13985E-01 -1.60644E+01 -1.48726E+01
 1.39578E+00  8.78503E-01 -1.54090E+01 -1.42795E+01
 1.39578E+00  9.44844E-01 -1.46842E+01 -1.36010E+01
 1.39578E+00  1.01326E+00 -1.38831E+01 -1.28336E+01
 1.39578E+00  1.08400E+00 -1.29978E+01 -1.19847E+01
 1.39578E+00  1.15735E+00 -1.20197E+01 -1.10416E+01
 1.39578E+00  1.23357E+00 -1.09405E+01 -1.00316E+01
 1.39578E+00  1.31296E+00 -9.75303E+00 -8.90777E+00
 1.39578E+00  1.39578E+00 -8.45332E+00 -7.69378E+00
 1.39578E+00  1.48232E+00 -7.04211E+00 -6.37001E+00
 1.39578E+00  1.57284E+00 -5.52585E+00 -4.93258E+00
 1.39578E+00  1.66757E+00 -3.91532E+00 -3.42000E+00
 1.39578E+00  1.76674E+00 -2.22803E+00 -1.82089E+00
 1.39578E+00  1.87054E+00 -5.52783E-01 -2.35884E-01
 1.39578E+00  1.97914E+00  5.65918E-01  8.20230E-01
 1.39578E+00  2.09265E+00  4.57755E-01  6.62678E-01
 1.39578E+00  2.21115E+00  1.12588E-01  2.57233E-01
 1.39578E+00  2.33470E+00  1.67512E-02  1.09861E-01
 1.39578E+00  2.46330E+00  1.80665E-03  4.55407E-02
 1.39578E+00  2.59691E+00  1.46413E-04  1.54020E-02
 1.39578E+00  2.73548E+00  8.94990E-06  9.37820E-04
 1.39578E+00  2.87891E+00  4.08823E-07 -1.42955E-03
 1.39578E+00  3.02708E+00  0.00000E+00 -1.37654E-03
 1.39578E+00  3.17985E+00  0.00000E+00 -1.01708E-03
 1.39578E+00  3.33706E+00  0.00000E+00 -6.52687E-04
 1.39578E+00  3.49854E+00  0.00000E+00  0.00000E+00

 1.48232E+00  0.00000E+00 -1.66862E+01 -1.58049E+01
 1.48232E+00  5.62997E-02 -1.66702E+01 -1.57800E+01
 1.48232E+00  1.12609E-01 -1.66226E+01 -1.57215E+01
 1.48232E+00  1.68951E-01 -1.65433E+01 -1.56499E+01
 1.48232E+00  2.25367E-01 -1.64322E+01 -1.55203E+01
 1.48232E+00  2.81913E-01 -1.62890E+01 -1.53849E+01
 1.48232E+00  3.38661E-01 -1.61132E+01 -1.51894E+01
 1.48232E+00  3.95700E-01 -1.59043E+01 -1.49827E+01
 1.48232E+00  4.53135E-01 -1.56612E+01 -1.47111E+01
 1.48232E+00  5.11086E-01 -1.53827E+01 -1.44086E+01
 1.48232E+00  5.69691E-01 -1.50673E+01 -1.40639E+01
 1.48232E+00  6.29105E-01 -1.47128E+01 -1.37296E+01
 1.48232E+00  6.89498E-01 -1.43168E+01 -1.33504E+01
 1.48232E+00  7.51057E-01 -1.38761E+01 -1.29051E+01
 1.48232E+00  8.13985E-01 -1.33872E+01 -1.24749E+01
 1.48232E+00  8.78503E-01 -1.28456E+01 -1.19166E+01
 1.48232E+00  9.44844E-01 -1.22461E+01 -1.13389E+01
 1.48232E+00  1.01326E+00 -1.15826E+01 -1.06909E+01
 1.48232E+00  1.08400E+00 -1.08482E+01 -1.00052E+01
 1.48232E+00  1.15735E+00 -1.00351E+01 -9.26387E+00
 1.48232E+00  1.23357E+00 -9.13504E+00 -8.36288E+00
 1.48232E+00  1.31296E+00 -8.13966E+00 -7.41114E+00
 1.48232E+00  1.39578E+00 -7.04211E+00 -6.37001E+00
 1.48232E+00  1.48232E+00 -5.83861E+00 -5.20379E+00
 1.48232E+00  1.57284E+00 -4.53021E+00 -4.00040E+00
 1.48232E+00  1.66757E+00 -3.12370E+00 -2.61056E+00
 1.48232E+00  1.76674E+00 -1.63806E+00 -1.22525E+00
 1.48232E+00  1.87054E+00 -1.74049E-01  1.63095E-01
 1.48232E+00  1.97914E+00  7.26362E-01  9.96677E-01
 1.48232E+00  2.09265E+00  4.85882E-01  7.03900E-01
 1.48232E+00  2.21115E+00  1.14081E-01  2.65525E-01
 1.48232E+00  2.33470E+00  1.66312E-02  1.06182E-01
 1.48232E+00  2.46330E+00  1.77587E-03  5.82281E-02
 1.48232E+00  2.59691E+00  1.43154E-04  2.44920E-02
 1.48232E+00  2.73548E+00  8.72629E-06  3.54942E-03
 1.48232E+00  2.87891E+00  3.98036E-07 -9.35121E-04
 1.48232E+00  3.02708E+00  0.00000E+00 -1.49138E-03
 1.48232E+00  3.17985E+00  0.00000E+00 -1.19547E-03
 1.48232E+00  3.33706E+00  0.00000E+00 -7.41217E-04
 1.48232E+00  3.49854E+00  0.00000E+00  0.00000E+00

 1.57284E+00  0.00000E+00 -1.33152E+01 -1.27103E+01
 1.57284E+00  5.62997E-02 -1.33025E+01 -1.26908E+01
 1.57284E+00  1.12609E-01 -1.32647E+01 -1.26525E+01
 1.57284E+00  1.68951E-01 -1.32018E+01 -1.25849E+01
 1.57284E+00  2.25367E-01 -1.31137E+01 -1.24967E+01
 1.57284E+00  2.81913E-01 -1.30001E+01 -1.23584E+01
 1.57284E+00  3.38661E-01 -1.28604E+01 -1.22195E+01
 1.57284E+00  3.95700E-01 -1.26943E+01 -1.20507E+01
 1.57284E+00  4.53135E-01 -1.25007E+01 -1.18232E+01
 1.57284E+00  5.11086E-01 -1.22787E+01 -1.15902E+01
 1.57284E+00  5.69691E-01 -1.20268E+01 -1.13237E+01
 1.57284E+00  6.29105E-01 -1.17434E+01 -1.10577E+01
 1.57284E+00  6.89498E-01 -1.14262E+01 -1.06797E+01
 1.57284E+00  7.51057E-01 -1.10726E+01 -1.03521E+01
 1.57284E+00  8.13985E-01 -1.06796E+01 -9.95415E+00
 1.57284E+00  8.78503E-01 -1.02436E+01 -9.52244E+00
 1.57284E+00  9.44844E-01 -9.76011E+00 -9.06626E+00
 1.57284E+00  1.01326E+00 -9.22416E+00 -8.52737E+00
 1.57284E+00  1.08400E+00 -8.62988E+00 -7.94186E+00
 1.57284E+00  1.15735E+00 -7.97059E+00 -7.29172E+00
 1.57284E+00  1.23357E+00 -7.23881E+00 -6.59290E+00
 1.57284E+00  1.31296E+00 -6.42653E+00 -5.81416E+00
 1.57284E+00  1.39578E+00 -5.52585E+00 -4.93258E+00
 1.57284E+00  1.48232E+00 -4.53021E+00 -4.00040E+00
 1.57284E+00  1.57284E+00 -3.43631E+00 -2.88621E+00
 1.57284E+00  1.66757E+00 -2.24663E+00 -1.79051E+00
 1.57284E+00  1.76674E+00 -9.80550E-01 -5.81544E-01
 1.57284E+00  1.87054E+00  2.49651E-01  6.02816E-01
 1.57284E+00  1.97914E+00  9.06334E-01  1.19868E+00
 1.57284E+00  2.09265E+00  5.17520E-01  7.52378E-01
 1.57284E+00  2.21115E+00  1.15769E-01  2.93778E-01
 1.57284E+00  2.33470E+00  1.64964E-02  1.29624E-01
 1.57284E+00  2.46330E+00  1.74108E-03  7.14269E-02
 1.57284E+00  2.59691E+00  1.39455E-04  2.78669E-02
 1.57284E+00  2.73548E+00  8.47154E-06  8.91582E-03
 1.57284E+00  2.87891E+00  3.85702E-07 -1.92862E-04
 1.57284E+00  3.02708E+00  0.00000E+00 -1.67387E-03
 1.57284E+00  3.17985E+00  0.00000E+00 -1.22728E-03
 1.57284E+00  3.33706E+00  0.00000E+00 -9.02146E-04
 1.57284E+00  3.49854E+00  0.00000E+00  0.00000E+00

 1.66757E+00  0.00000E+00 -9.96685E+00 -9.57296E+00
 1.66757E+00  5.62997E-02 -9.95715E+00 -9.56713E+00
 1.66757E+00  1.12609E-01 -9.92846E+00 -9.53695E+00
 1.66757E+00  1.68951E-01 -9.88081E+00 -9.48402E+00
 1.66757E+00  2.25367E-01 -9.81400E+00 -9.41555E+00
 1.66757E+00  2.81913E-01 -9.72776E+00 -9.32156E+00
 1.66757E+00  3.38661E-01 -9.62171E+00 -9.20295E+00
 1.66757E+00  3.95700E-01 -9.49531E+00 -9.07141E+00
 1.66757E+00  4.53135E-01 -9.34785E+00 -8.90673E+00
 1.66757E+00  5.11086E-01 -9.17838E+00 -8.71603E+00
 1.66757E+00  5.69691E-01 -8.98573E+00 -8.51812E+00
 1.66757E+00  6.29105E-01 -8.76845E+00 -8.27773E+00
 1.66757E+00  6.89498E-01 -8.52473E+00 -8.02199E+00
 1.66757E+00  7.51057E-01 -8.25244E+00 -7.73429E+00
 1.66757E+00  8.13985E-01 -7.94902E+00 -7.38165E+00
 1.66757E+00  8.78503E-01 -7.61146E+00 -7.07092E+00
 1.66757E+00  9.44844E-01 -7.23623E+00 -6.68519E+00
 1.66757E+00  1.01326E+00 -6.81921E+00 -6.27453E+00
 1.66757E+00  1.08400E+00 -6.35564E+00 -5.80399E+00
 1.66757E+00  1.15735E+00 -5.84003E+00 -5.31996E+00
 1.66757E+00  1.23357E+00 -5.26615E+00 -4.74258E+00
 1.66757E+00  1.31296E+00 -4.62706E+00 -4.10692E+00
 1.66757E+00  1.39578E+00 -3.91532E+00 -3.42000E+00
 1.66757E+00  1.48232E+00 -3.12370E+00 -2.61056E+00
 1.66757E+00  1.57284E+00 -2.24663E+00 -1.79051E+00
 1.66757E+00  1.66757E+00 -1.28366E+00 -8.76320E-01
 1.66757E+00  1.76674E+00 -2.54721E-01  1.14148E-01
 1.66757E+00  1.87054E+00  7.16965E-01  1.05250E+00
 1.66757E+00  1.97914E+00  1.10258E+00  1.39652E+00
 1.66757E+00  2.09265E+00  5.50791E-01  7.68268E-01
 1.66757E+00  2.21115E+00  1.17225E-01  2.79613E-01
 1.66757E+00  2.33470E+00  1.62856E-02  1.54683E-01
 1.66757E+00  2.46330E+00  1.69576E-03  8.85487E-02
 1.66757E+00  2.59691E+00  1.34793E-04  4.90475E-02
 1.66757E+00  2.73548E+00  8.15389E-06  1.62279E-02
 1.66757E+00  2.87891E+00  3.70380E-07  2.09125E-03
 1.66757E+00  3.02708E+00  0.00000E+00 -1.52920E-03
 1.66757E+00  3.17985E+00  0.00000E+00 -1.50939E-03
 1.66757E+00  3.33706E+00  0.00000E+00 -9.38742E-04
 1.66757E+00  3.49854E+00  0.00000E+00  0.00000E+00

 1.76674E+00  0.00000E+00 -6.61806E+00 -6.39879E+00
 1.76674E+00  5.62997E-02 -6.61118E+00 -6.38985E+00
 1.76674E+00  1.12609E-01 -6.59102E+00 -6.36441E+00
 1.76674E+00  1.68951E-01 -6.55763E+00 -6.32863E+00
 1.76674E+00  2.25367E-01 -6.51082E+00 -6.27690E+00
 1.76674E+00  2.81913E-01 -6.45037E+00 -6.21035E+00
 1.76674E+00  3.38661E-01 -6.37592E+00 -6.12761E+00
 1.76674E+00  3.95700E-01 -6.28701E+00 -6.02300E+00
 1.76674E+00  4.53135E-01 -6.18305E+00 -5.90652E+00
 1.76674E+00  5.11086E-01 -6.06325E+00 -5.77696E+00
 1.76674E+00  5.69691E-01 -5.92667E+00 -5.62450E+00
 1.76674E+00  6.29105E-01 -5.77214E+00 -5.45851E+00
 1.76674E+00  6.89498E-01 -5.59823E+00 -5.25711E+00
 1.76674E+00  7.51057E-01 -5.40325E+00 -5.05662E+00
 1.76674E+00  8.13985E-01 -5.18517E+00 -4.81209E+00
 1.76674E+00  8.78503E-01 -4.94161E+00 -4.53993E+00
 1.76674E+00  9.44844E-01 -4.66979E+00 -4.26821E+00
 1.76674E+00  1.01326E+00 -4.36651E+00 -3.96180E+00
 1.76674E+00  1.08400E+00 -4.02804E+00 -3.59596E+00
 1.76674E+00  1.15735E+00 -3.65013E+00 -3.23526E+00
 1.76674E+00  1.23357E+00 -3.22791E+00 -2.80599E+00
 1.76674E+00  1.31296E+00 -2.75589E+00 -2.34176E+00
 1.76674E+00  1.39578E+00 -2.22803E+00 -1.82089E+00
 1.76674E+00  1.48232E+00 -1.63806E+00 -1.22525E+00
 1.76674E+00  1.57284E+00 -9.80550E-01 -5.81544E-01
 1.76674E+00  1.66757E+00 -2.54721E-01  1.14148E-01
 1.76674E+00  1.76674E+00  5.17291E-01  9.12614E-01
 1.76674E+00  1.87054E+00  1.20245E+00  1.56302E+00
 1.76674E+00  1.97914E+00  1.29282E+00  1.57687E+00
 1.76674E+00  2.09265E+00  5.76453E-01  8.13830E-01
 1.76674E+00  2.21115E+00  1.16634E-01  3.24605E-01
 1.76674E+00  2.33470E+00  1.57571E-02  1.54799E-01
 1.76674E+00  2.46330E+00  1.61540E-03  8.52516E-02
 1.76674E+00  2.59691E+00  1.27252E-04  5.06976E-02
 1.76674E+00  2.73548E+00  7.65859E-06  2.42668E-02
 1.76674E+00  2.87891E+00  3.46897E-07  5.49544E-03
 1.76674E+00  3.02708E+00  0.00000E+00 -8.39035E-04
 1.76674E+00  3.17985E+00  0.00000E+00 -1.55120E-03
 1.76674E+00  3.33706E+00  0.00000E+00 -1.12461E-03
 1.76674E+00  3.49854E+00  0.00000E+00  0.00000E+00

 1.87054E+00  0.00000E+00 -3.26280E+00 -3.16181E+00
 1.87054E+00  5.62997E-02 -3.25871E+00 -3.15590E+00
 1.87054E+00  1.12609E-01 -3.24690E+00 -3.14353E+00
 1.87054E+00  1.68951E-01 -3.22745E+00 -3.11826E+00
 1.87054E+00  2.25367E-01 -3.20019E+00 -3.08845E+00
 1.87054E+00  2.81913E-01 -3.16490E+00 -3.04477E+00
 1.87054E+00  3.38661E-01 -3.12133E+00 -2.99151E+00
 1.87054E+00  3.95700E-01 -3.06914E+00 -2.93458E+00
 1.87054E+00  4.53135E-01 -3.00789E+00 -2.86073E+00
 1.87054E+00  5.11086E-01 -2.93702E+00 -2.77632E+00
 1.87054E+00  5.69691E-01 -2.85584E+00 -2.68651E+00
 1.87054E+00  6.29105E-01 -2.76352E+00 -2.57394E+00
 1.87054E+00  6.89498E-01 -2.65907E+00 -2.45428E+00
 1.87054E+00  7.51057E-01 -2.54128E+00 -2.31911E+00
 1.87054E+00  8.13985E-01 -2.40875E+00 -2.16791E+00
 1.87054E+00  8.78503E-01 -2.25980E+00 -1.99064E+00
 1.87054E+00  9.44844E-01 -2.09251E+00 -1.81510E+00
 1.87054E+00  1.01326E+00 -1.90462E+00 -1.62504E+00
 1.87054E+00  1.08400E+00 -1.69357E+00 -1.37109E+00
 1.87054E+00  1.15735E+00 -1.45640E+00 -1.10863E+00
 1.87054E+00  1.23357E+00 -1.18978E+00 -8.72256E-01
 1.87054E+00  1.31296E+00 -8.89945E-01 -5.25476E-01
 1.87054E+00  1.39578E+00 -5.52783E-01 -2.35884E-01
 1.87054E+00  1.48232E+00 -1.74049E-01  1.63095E-01
 1.87054E+00  1.57284E+00  2.49651E-01  6.02816E-01
 1.87054E+00  1.66757E+00  7.16965E-01  1.05250E+00
 1.87054E+00  1.76674E+00  1.20245E+00  1.56302E+00
 1.87054E+00  1.87054E+00  1.57159E+00  1.91624E+00
 1.87054E+00  1.97914E+00  1.37566E+00  1.64709E+00
 1.87054E+00  2.09265E+00  5.56817E-01  7.92155E-01
 1.87054E+00  2.21115E+00  1.07078E-01  3.35745E-01
 1.87054E+00  2.33470E+00  1.40302E-02  1.63708E-01
 1.87054E+00  2.46330E+00  1.41285E-03  9.54503E-02
 1.87054E+00  2.59691E+00  1.10115E-04  6.90578E-02
 1.87054E+00  2.73548E+00  6.58700E-06  3.01145E-02
 1.87054E+00  2.87891E+00  2.97358E-07  7.87375E-03
 1.87054E+00  3.02708E+00  0.00000E+00  3.02566E-04
 1.87054E+00  3.17985E+00  0.00000E+00 -1.43222E-03
 1.87054E+00  3.33706E+00  0.00000E+00 -1.44325E-03
 1.87054E+00  3.49854E+00  0.00000E+00  0.00000E+00

 1.97914E+00  0.00000E+00 -5.04396E-01 -4.76511E-01
 1.97914E+00  5.62997E-02 -5.02872E-01 -4.76022E-01
 1.97914E+00  1.12609E-01 -4.98662E-01 -4.69654E-01
 1.97914E+00  1.68951E-01 -4.91832E-01 -4.58598E-01
 1.97914E+00  2.25367E-01 -4.82263E-01 -4.44894E-01
 1.97914E+00  2.81913E-01 -4.69831E-01 -4.27219E-01
 1.97914E+00  3.38661E-01 -4.54396E-01 -4.06116E-01
 1.97914E+00  3.95700E-01 -4.35779E-01 -3.78685E-01
 1.97914E+00  4.53135E-01 -4.13760E-01 -3.50090E-01
 1.97914E+00  5.11086E-01 -3.88065E-01 -3.09387E-01
 1.97914E+00  5.69691E-01 -3.58353E-01 -2.66870E-01
 1.97914E+00  6.29105E-01 -3.24215E-01 -2.21159E-01
 1.97914E+00  6.89498E-01 -2.85160E-01 -1.66127E-01
 1.97914E+00  7.51057E-01 -2.40611E-01 -1.08413E-01
 1.97914E+00  8.13985E-01 -1.89884E-01 -3.76072E-02
 1.97914E+00  8.78503E-01 -1.32180E-01  3.52353E-02
 1.97914E+00  9.44844E-01 -6.65626E-02  1.16271E-01
 1.97914E+00  1.01326E+00  8.05597E-03  2.06507E-01
 1.97914E+00  1.08400E+00  9.29274E-02  3.26139E-01
 1.97914E+00  1.15735E+00  1.89475E-01  4.46416E-01
 1.97914E+00  1.23357E+00  2.99295E-01  5.58942E-01
 1.97914E+00  1.31296E+00  4.24153E-01  6.93319E-01
 1.97914E+00  1.39578E+00  5.65918E-01  8.20230E-01
 1.97914E+00  1.48232E+00  7.26362E-01  9.96677E-01
 1.97914E+00  1.57284E+00  9.06334E-01  1.19868E+00
 1.97914E+00  1.66757E+00  1.10258E+00  1.39652E+00
 1.97914E+00  1.76674E+00  1.29282E+00  1.57687E+00
 1.97914E+00  1.87054E+00  1.37566E+00  1.64709E+00
 1.97914E+00  1.97914E+00  1.05817E+00  1.31850E+00
 1.97914E+00  2.09265E+00  3.95391E-01  6.49267E-01
 1.97914E+00  2.21115E+00  7.23753E-02  3.15493E-01
 1.97914E+00  2.33470E+00  9.17748E-03  1.79024E-01
 1.97914E+00  2.46330E+00  9.05452E-04  1.11683E-01
 1.97914E+00  2.59691E+00  6.96700E-05  7.17212E-02
 1.97914E+00  2.73548E+00  4.13557E-06  3.49390E-02
 1.97914E+00  2.87891E+00  1.85834E-07  1.41131E-02
 1.97914E+00  3.02708E+00  0.00000E+00  2.13728E-03
 1.97914E+00  3.17985E+00  0.00000E+00 -1.72268E-03
 1.97914E+00  3.33706E+00  0.00000E+00 -1.47638E-03
 1.97914E+00  3.49854E+00  0.00000E+00  0.00000E+00

 2.09265E+00  0.00000E+00  2.99345E-01  2.93453E-01
 2.09265E+00  5.62997E-02  2.99544E-01  2.94061E-01
 2.09265E+00  1.12609E-01  3.00003E-01  2.95488E-01
 2.09265E+00  1.68951E-01  3.00690E-01  2.98531E-01
 2.09265E+00  2.25367E-01  3.01641E-01  3.02211E-01
 2.09265E+00  2.81913E-01  3.02889E-01  3.06532E-01
 2.09265E+00  3.38661E-01  3.04471E-01  3.12106E-01
 2.09265E+00  3.95700E-01  3.06433E-01  3.18357E-01
 2.09265E+00  4.53135E-01  3.08827E-01  3.28272E-01
 2.09265E+00  5.11086E-01  3.11718E-01  3.37941E-01
 2.09265E+00  5.69691E-01  3.15182E-01  3.51413E-01
 2.09265E+00  6.29105E-01  3.19309E-01  3.62471E-01
 2.09265E+00  6.89498E-01  3.24207E-01  3.79142E-01
 2.09265E+00  7.51057E-01  3.30004E-01  3.99854E-01
 2.09265E+00  8.13985E-01  3.36852E-01  4.18268E-01
 2.09265E+00  8.78503E-01  3.44927E-01  4.42940E-01
 2.09265E+00  9.44844E-01  3.54437E-01  4.67493E-01
 2.09265E+00  1.01326E+00  3.65624E-01  4.89439E-01
 2.09265E+00  1.08400E+00  3.78767E-01  5.28905E-01
 2.09265E+00  1.15735E+00  3.94186E-01  5.58031E-01
 2.09265E+00  1.23357E+00  4.12236E-01  5.98255E-01
 2.09265E+00  1.31296E+00  4.33299E-01  6.26358E-01
 2.09265E+00  1.39578E+00  4.57755E-01  6.62678E-01
 2.09265E+00  1.48232E+00  4.85882E-01  7.03900E-01
 2.09265E+00  1.57284E+00  5.17520E-01  7.52378E-01
 2.09265E+00  1.66757E+00  5.50791E-01  7.68268E-01
 2.09265E+00  1.76674E+00  5.76453E-01  8.13830E-01
 2.09265E+00  1.87054E+00  5.56817E-01  7.92155E-01
 2.09265E+00  1.97914E+00  3.95391E-01  6.49267E-01
 2.09265E+00  2.09265E+00  1.38936E-01  3.47260E-01
 2.09265E+00  2.21115E+00  2.43240E-02  2.21749E-01
 2.09265E+00  2.33470E+00  2.98400E-03  1.65307E-01
 2.09265E+00  2.46330E+00  2.87822E-04  1.23671E-01
 2.09265E+00  2.59691E+00  2.18077E-05  8.77313E-02
 2.09265E+00  2.73548E+00  1.28115E-06  3.46458E-02
 2.09265E+00  2.87891E+00  5.71463E-08  1.58104E-02
 2.09265E+00  3.02708E+00  0.00000E+00  2.52783E-04
 2.09265E+00  3.17985E+00  0.00000E+00 -3.48138E-03
 2.09265E+00  3.33706E+00  0.00000E+00 -9.53764E-04
 2.09265E+00  3.49854E+00  0.00000E+00  0.00000E+00

 2.21115E+00  0.00000E+00  1.10560E-01  1.00027E-01
 2.21115E+00  5.62997E-02  1.10556E-01  1.00221E-01
 2.21115E+00  1.12609E-01  1.10520E-01  1.00686E-01
 2.21115E+00  1.68951E-01  1.10445E-01  1.01067E-01
 2.21115E+00  2.25367E-01  1.10338E-01  1.01805E-01
 2.21115E+00  2.81913E-01  1.10201E-01  1.03068E-01
 2.21115E+00  3.38661E-01  1.10041E-01  1.04417E-01
 2.21115E+00  3.95700E-01  1.09862E-01  1.06087E-01
 2.21115E+00  4.53135E-01  1.09670E-01  1.08246E-01
 2.21115E+00  5.11086E-01  1.09472E-01  1.12064E-01
 2.21115E+00  5.69691E-01  1.09275E-01  1.15500E-01
 2.21115E+00  6.29105E-01  1.09089E-01  1.21617E-01
 2.21115E+00  6.89498E-01  1.08924E-01  1.25457E-01
 2.21115E+00  7.51057E-01  1.08793E-01  1.34877E-01
 2.21115E+00  8.13985E-01  1.08710E-01  1.42664E-01
 2.21115E+00  8.78503E-01  1.08692E-01  1.54270E-01
 2.21115E+00  9.44844E-01  1.08761E-01  1.64938E-01
 2.21115E+00  1.01326E+00  1.08939E-01  1.79942E-01
 2.21115E+00  1.08400E+00  1.09257E-01  1.90739E-01
 2.21115E+00  1.15735E+00  1.09744E-01  2.14493E-01
 2.21115E+00  1.23357E+00  1.10438E-01  2.29637E-01
 2.21115E+00  1.31296E+00  1.11375E-01  2.52811E-01
 2.21115E+00  1.39578E+00  1.12588E-01  2.57233E-01
 2.21115E+00  1.48232E+00  1.14081E-01  2.65525E-01
 2.21115E+00  1.57284E+00  1.15769E-01  2.93778E-01
 2.21115E+00  1.66757E+00  1.17225E-01  2.79613E-01
 2.21115E+00  1.76674E+00  1.16634E-01  3.24605E-01
 2.21115E+00  1.87054E+00  1.07078E-01  3.35745E-01
 2.21115E+00  1.97914E+00  7.23753E-02  3.15493E-01
 2.21115E+00  2.09265E+00  2.43240E-02  2.21749E-01
 2.21115E+00  2.21115E+00  4.10317E-03  1.50281E-01
 2.21115E+00  2.33470E+00  4.88065E-04  1.45310E-01
 2.21115E+00  2.46330E+00  4.60046E-05  1.28738E-01
 2.21115E+00  2.59691E+00  3.42790E-06  8.79681E-02
 2.21115E+00  2.73548E+00  1.99013E-07  4.09806E-02
 2.21115E+00  2.87891E+00  8.79924E-09  2.34092E-02
 2.21115E+00  3.02708E+00  0.00000E+00  8.51387E-03
 2.21115E+00  3.17985E+00  0.00000E+00  1.89543E-05
 2.21115E+00  3.33706E+00  0.00000E+00 -1.88274E-03
 2.21115E+00  3.49854E+00  0.00000E+00  0.00000E+00

 2.33470E+00  0.00000E+00  1.86956E-02  1.23445E-02
 2.33470E+00  5.62997E-02  1.86919E-02  1.23951E-02
 2.33470E+00  1.12609E-01  1.86779E-02  1.22845E-02
 2.33470E+00  1.68951E-01  1.86527E-02  1.23547E-02
 2.33470E+00  2.25367E-01  1.86171E-02  1.22632E-02
 2.33470E+00  2.81913E-01  1.85714E-02  1.21872E-02
 2.33470E+00  3.38661E-01  1.85160E-02  1.24845E-02
 2.33470E+00  3.95700E-01  1.84512E-02  1.26180E-02
 2.33470E+00  4.53135E-01  1.83775E-02  1.31252E-02
 2.33470E+00  5.11086E-01  1.82951E-02  1.36955E-02
 2.33470E+00  5.69691E-01  1.82046E-02  1.49901E-02
 2.33470E+00  6.29105E-01  1.81064E-02  1.71099E-02
 2.33470E+00  6.89498E-01  1.80009E-02  1.88078E-02
 2.33470E+00  7.51057E-01  1.78889E-02  2.12212E-02
 2.33470E+00  8.13985E-01  1.77708E-02  2.70735E-02
 2.33470E+00  8.78503E-01  1.76477E-02  3.07164E-02
 2.33470E+00  9.44844E-01  1.75204E-02  3.78955E-02
 2.33470E+00  1.01326E+00  1.73902E-02  4.52200E-02
 2.33470E+00  1.08400E+00  1.72586E-02  5.60834E-02
 2.33470E+00  1.15735E+00  1.71273E-02  6.43925E-02
 2.33470E+00  1.23357E+00  1.69980E-02  8.58863E-02
 2.33470E+00  1.31296E+00  1.68724E-02  9.70327E-02
 2.33470E+00  1.39578E+00  1.67512E-02  1.09861E-01
 2.33470E+00  1.48232E+00  1.66312E-02  1.06182E-01
 2.33470E+00  1.57284E+00  1.64964E-02  1.29624E-01
 2.33470E+00  1.66757E+00  1.62856E-02  1.54683E-01
 2.33470E+00  1.76674E+00  1.57571E-02  1.54799E-01
 2.33470E+00  1.87054E+00  1.40302E-02  1.63708E-01
 2.33470E+00  1.97914E+00  9.17748E-03  1.79024E-01
 2.33470E+00  2.09265E+00  2.98400E-03  1.65307E-01
 2.33470E+00  2.21115E+00  4.88065E-04  1.45310E-01
 2.33470E+00  2.33470E+00  5.64195E-05  1.43728E-01
 2.33470E+00  2.46330E+00  5.19468E-06  1.25231E-01
 2.33470E+00  2.59691E+00  3.80058E-07  8.76608E-02
 2.33470E+00  2.73548E+00  2.17694E-08  4.23346E-02
 2.33470E+00  2.87891E+00  9.52506E-10  1.35997E-02
 2.33470E+00  3.02708E+00  0.00000E+00 -9.96835E-04
 2.33470E+00  3.17985E+00  0.00000E+00 -1.73962E-03
 2.33470E+00  3.33706E+00  0.00000E+00  5.82600E-04
 2.33470E+00  3.49854E+00  0.00000E+00  0.00000E+00

 2.46330E+00  0.00000E+00  2.12628E-03 -1.64053E-03
 2.46330E+00  5.62997E-02  2.12575E-03 -1.62421E-03
 2.46330E+00  1.12609E-01  2.12386E-03 -1.68465E-03
 2.46330E+00  1.68951E-01  2.12054E-03 -1.60902E-03
 2.46330E+00  2.25367E-01  2.11584E-03 -1.71140E-03
 2.46330E+00  2.81913E-01  2.10980E-03 -1.67487E-03
 2.46330E+00  3.38661E-01  2.10243E-03 -1.80319E-03
 2.46330E+00  3.95700E-01  2.09375E-03 -1.78201E-03
 2.46330E+00  4.53135E-01  2.08377E-03 -1.92388E-03
 2.46330E+00  5.11086E-01  2.07251E-03 -1.85109E-03
 2.46330E+00  5.69691E-01  2.05995E-03 -1.62673E-03
 2.46330E+00  6.29105E-01  2.04611E-03 -1.76445E-03
 2.46330E+00  6.89498E-01  2.03098E-03 -9.04929E-04
 2.46330E+00  7.51057E-01  2.01454E-03 -5.96847E-04
 2.46330E+00  8.13985E-01  1.99680E-03  7.09652E-04
 2.46330E+00  8.78503E-01  1.97773E-03  3.02385E-03
 2.46330E+00  9.44844E-01  1.95733E-03  5.00765E-03
 2.46330E+00  1.01326E+00  1.93560E-03  8.00996E-03
 2.46330E+00  1.08400E+00  1.91254E-03  1.21150E-02
 2.46330E+00  1.15735E+00  1.88814E-03  1.95890E-02
 2.46330E+00  1.23357E+00  1.86241E-03  2.55551E-02
 2.46330E+00  1.31296E+00  1.83531E-03  3.74154E-02
 2.46330E+00  1.39578E+00  1.80665E-03  4.55407E-02
 2.46330E+00  1.48232E+00  1.77587E-03  5.82281E-02
 2.46330E+00  1.57284E+00  1.74108E-03  7.14269E-02
 2.46330E+00  1.66757E+00  1.69576E-03  8.85487E-02
 2.46330E+00  1.76674E+00  1.61540E-03  8.52516E-02
 2.46330E+00  1.87054E+00  1.41285E-03  9.54503E-02
 2.46330E+00  1.97914E+00  9.05452E-04  1.11683E-01
 2.46330E+00  2.09265E+00  2.87822E-04  1.23671E-01
 2.46330E+00  2.21115E+00  4.60046E-05  1.28738E-01
 2.46330E+00  2.33470E+00  5.19468E-06  1.25231E-01
 2.46330E+00  2.46330E+00  4.68154E-07  1.37314E-01
 2.46330E+00  2.59691E+00  3.36313E-08  1.00101E-01
 2.46330E+00  2.73548E+00  1.89902E-09  4.31977E-02
 2.46330E+00  2.87891E+00  8.25035E-11  2.93722E-02
 2.46330E+00  3.02708E+00  0.00000E+00  1.36433E-02
 2.46330E+00  3.17985E+00  0.00000E+00  3.40698E-03
 2.46330E+00  3.33706E+00  0.00000E+00  4.44298E-05
 2.46330E+00  3.49854E+00  0.00000E+00  0.00000E+00

 2.59691E+00  0.00000E+00  1.76575E-04 -2.39437E-03
 2.59691E+00  5.62997E-02  1.76525E-04 -2.45310E-03
 2.59691E+00  1.12609E-01  1.76359E-04 -2.48945E-03
 2.59691E+00  1.68951E-01  1.76072E-04 -2.39835E-03
 2.59691E+00  2.25367E-01  1.75665E-04 -2.41963E-03
 2.59691E+00  2.81913E-01  1.75140E-04 -2.48480E-03
 2.59691E+00  3.38661E-01  1.74499E-04 -2.39568E-03
 2.59691E+00  3.95700E-01  1.73741E-04 -2.32012E-03
 2.59691E+00  4.53135E-01  1.72867E-04 -2.38493E-03
 2.59691E+00  5.11086E-01  1.71875E-04 -2.33932E-03
 2.59691E+00  5.69691E-01  1.70763E-04 -2.40203E-03
 2.59691E+00  6.29105E-01  1.69529E-04 -2.42109E-03
 2.59691E+00  6.89498E-01  1.68170E-04 -2.48027E-03
 2.59691E+00  7.51057E-01  1.66682E-04 -2.38132E-03
 2.59691E+00  8.13985E-01  1.65060E-04 -2.43211E-03
 2.59691E+00  8.78503E-01  1.63299E-04 -2.33597E-03
 2.59691E+00  9.44844E-01  1.61392E-04 -1.62427E-03
 2.59691E+00  1.01326E+00  1.59332E-04 -4.66252E-04
 2.59691E+00  1.08400E+00  1.57112E-04  5.07227E-04
 2.59691E+00  1.15735E+00  1.54723E-04  2.69496E-03
 2.59691E+00  1.23357E+00  1.52155E-04  5.51462E-03
 2.59691E+00  1.31296E+00  1.49394E-04  1.15449E-02
 2.59691E+00  1.39578E+00  1.46413E-04  1.54020E-02
 2.59691E+00  1.48232E+00  1.43154E-04  2.44920E-02
 2.59691E+00  1.57284E+00  1.39455E-04  2.78669E-02
 2.59691E+00  1.66757E+00  1.34793E-04  4.90475E-02
 2.59691E+00  1.76674E+00  1.27252E-04  5.06976E-02
 2.59691E+00  1.87054E+00  1.10115E-04  6.90578E-02
 2.59691E+00  1.97914E+00  6.96700E-05  7.17212E-02
 2.59691E+00  2.09265E+00  2.18077E-05  8.77313E-02
 2.59691E+00  2.21115E+00  3.42789E-06  8.79681E-02
 2.59691E+00  2.33470E+00  3.80058E-07  8.76608E-02
 2.59691E+00  2.46330E+00  3.36318E-08  1.00101E-01
 2.59691E+00  2.59691E+00  2.37585E-09  7.15775E-02
 2.59691E+00  2.73548E+00  1.31939E-10  5.27696E-02
 2.59691E+00  2.87891E+00  5.79843E-12  6.93001E-02
 2.59691E+00  3.02708E+00  0.00000E+00  3.75507E-02
 2.59691E+00  3.17985E+00  0.00000E+00  6.08621E-03
 2.59691E+00  3.33706E+00  0.00000E+00 -3.77236E-03
 2.59691E+00  3.49854E+00  0.00000E+00  0.00000E+00

 2.73548E+00  0.00000E+00  1.09052E-05 -1.79093E-03
 2.73548E+00  5.62997E-02  1.09026E-05 -1.81394E-03
 2.73548E+00  1.12609E-01  1.08922E-05 -1.83233E-03
 2.73548E+00  1.68951E-01  1.08744E-05 -1.79222E-03
 2.73548E+00  2.25367E-01  1.08492E-05 -1.79288E-03
 2.73548E+00  2.81913E-01  1.08167E-05 -1.77520E-03
 2.73548E+00  3.38661E-01  1.07769E-05 -1.71954E-03
 2.73548E+00  3.95700E-01  1.07298E-05 -1.76744E-03
 2.73548E+00  4.53135E-01  1.06754E-05 -1.76878E-03
 2.73548E+00  5.11086E-01  1.06134E-05 -1.77707E-03
 2.73548E+00  5.69691E-01  1.05437E-05 -1.69325E-03
 2.73548E+00  6.29105E-01  1.04661E-05 -1.81610E-03
 2.73548E+00  6.89498E-01  1.03804E-05 -1.71612E-03
 2.73548E+00  7.51057E-01  1.02860E-05 -1.78960E-03
 2.73548E+00  8.13985E-01  1.01826E-05 -1.73699E-03
 2.73548E+00  8.78503E-01  1.00697E-05 -1.78362E-03
 2.73548E+00  9.44844E-01  9.94666E-06 -1.97639E-03
 2.73548E+00  1.01326E+00  9.81284E-06 -1.92439E-03
 2.73548E+00  1.08400E+00  9.66748E-06 -1.99277E-03
 2.73548E+00  1.15735E+00  9.50973E-06 -1.53440E-03
 2.73548E+00  1.23357E+00  9.33856E-06 -1.18568E-03
 2.73548E+00  1.31296E+00  9.15264E-06 -3.19567E-04
 2.73548E+00  1.39578E+00  8.94990E-06  9.37820E-04
 2.73548E+00  1.48232E+00  8.72629E-06  3.54942E-03
 2.73548E+00  1.57284E+00  8.47153E-06  8.91582E-03
 2.73548E+00  1.66757E+00  8.15389E-06  1.62279E-02
 2.73548E+00  1.76674E+00  7.65859E-06  2.42668E-02
 2.73548E+00  1.87054E+00  6.58700E-06  3.01145E-02
 2.73548E+00  1.97914E+00  4.13557E-06  3.49390E-02
 2.73548E+00  2.09265E+00  1.28115E-06  3.46458E-02
 2.73548E+00  2.21115E+00  1.99013E-07  4.09806E-02
 2.73548E+00  2.33470E+00  2.17696E-08  4.23346E-02
 2.73548E+00  2.46330E+00  1.89891E-09  4.31977E-02
 2.73548E+00  2.59691E+00  1.32001E-10  5.27696E-02
 2.73548E+00  2.73548E+00  6.39593E-12  6.76944E-02
 2.73548E+00  2.87891E+00  6.87115E-15  6.81578E-02
 2.73548E+00  3.02708E+00  0.00000E+00  2.71777E-02
 2.73548E+00  3.17985E+00  0.00000E+00 -8.83329E-04
 2.73548E+00  3.33706E+00  0.00000E+00 -6.16841E-03
 2.73548E+00  3.49854E+00  0.00000E+00  0.00000E+00

 2.87891E+00  0.00000E+00  4.98850E-07 -1.33342E-03
 2.87891E+00  5.62997E-02  4.99691E-07 -1.28040E-03
 2.87891E+00  1.12609E-01  4.99225E-07 -1.32709E-03
 2.87891E+00  1.68951E-01  4.98422E-07 -1.28863E-03
 2.87891E+00  2.25367E-01  4.97283E-07 -1.26359E-03
 2.87891E+00  2.81913E-01  4.95814E-07 -1.29089E-03
 2.87891E+00  3.38661E-01  4.94015E-07 -1.26444E-03
 2.87891E+00  3.95700E-01  4.91885E-07 -1.21312E-03
 2.87891E+00  4.53135E-01  4.89417E-07 -1.20868E-03
 2.87891E+00  5.11086E-01  4.86602E-07 -1.22021E-03
 2.87891E+00  5.69691E-01  4.83434E-07 -1.16186E-03
 2.87891E+00  6.29105E-01  4.79897E-07 -1.21412E-03
 2.87891E+00  6.89498E-01  4.75976E-07 -1.19810E-03
 2.87891E+00  7.51057E-01  4.71649E-07 -1.18364E-03
 2.87891E+00  8.13985E-01  4.66892E-07 -1.23026E-03
 2.87891E+00  8.78503E-01  4.61680E-07 -1.31004E-03
 2.87891E+00  9.44844E-01  4.55974E-07 -1.30531E-03
 2.87891E+00  1.01326E+00  4.49741E-07 -1.37698E-03
 2.87891E+00  1.08400E+00  4.42937E-07 -1.46265E-03
 2.87891E+00  1.15735E+00  4.35512E-07 -1.57060E-03
 2.87891E+00  1.23357E+00  4.27407E-07 -1.68525E-03
 2.87891E+00  1.31296E+00  4.18548E-07 -1.64686E-03
 2.87891E+00  1.39578E+00  4.08824E-07 -1.42955E-03
 2.87891E+00  1.48232E+00  3.98036E-07 -9.35121E-04
 2.87891E+00  1.57284E+00  3.85702E-07 -1.92862E-04
 2.87891E+00  1.66757E+00  3.70380E-07  2.09125E-03
 2.87891E+00  1.76674E+00  3.46897E-07  5.49544E-03
 2.87891E+00  1.87054E+00  2.97357E-07  7.87375E-03
 2.87891E+00  1.97914E+00  1.85833E-07  1.41131E-02
 2.87891E+00  2.09265E+00  5.71463E-08  1.58104E-02
 2.87891E+00  2.21115E+00  8.79888E-09  2.34092E-02
 2.87891E+00  2.33470E+00  9.52457E-10  1.35997E-02
 2.87891E+00  2.46330E+00  8.25442E-11  2.93722E-02
 2.87891E+00  2.59691E+00  5.56250E-12  6.93001E-02
 2.87891E+00  2.73548E+00 -6.80590E-13  6.81578E-02
 2.87891E+00  2.87891E+00  1.80125E-12  4.79216E-02
 2.87891E+00  3.02708E+00  0.00000E+00  3.74128E-02
 2.87891E+00  3.17985E+00  0.00000E+00  1.44400E-02
 2.87891E+00  3.33706E+00  0.00000E+00 -5.82174E-03
 2.87891E+00  3.49854E+00  0.00000E+00  0.00000E+00

 3.02708E+00  0.00000E+00  0.00000E+00 -9.49419E-04
 3.02708E+00  5.62997E-02  0.00000E+00 -9.52523E-04
 3.02708E+00  1.12609E-01  0.00000E+00 -8.77620E-04
 3.02708E+00  1.68951E-01  0.00000E+00 -9.57099E-04
 3.02708E+00  2.25367E-01  0.00000E+00 -8.93303E-04
 3.02708E+00  2.81913E-01  0.00000E+00 -9.23049E-04
 3.02708E+00  3.38661E-01  0.00000E+00 -8.97658E-04
 3.02708E+00  3.95700E-01  0.00000E+00 -8.68324E-04
 3.02708E+00  4.53135E-01  0.00000E+00 -8.65791E-04
 3.02708E+00  5.11086E-01  0.00000E+00 -8.31918E-04
 3.02708E+00  5.69691E-01  0.00000E+00 -8.15290E-04
 3.02708E+00  6.29105E-01  0.00000E+00 -8.38032E-04
 3.02708E+00  6.89498E-01  0.00000E+00 -8.31680E-04
 3.02708E+00  7.51057E-01  0.00000E+00 -8.07293E-04
 3.02708E+00  8.13985E-01  0.00000E+00 -7.98204E-04
 3.02708E+00  8.78503E-01  0.00000E+00 -8.84873E-04
 3.02708E+00  9.44844E-01  0.00000E+00 -8.79784E-04
 3.02708E+00  1.01326E+00  0.00000E+00 -9.31109E-04
 3.02708E+00  1.08400E+00  0.00000E+00 -1.00118E-03
 3.02708E+00  1.15735E+00  0.00000E+00 -1.05964E-03
 3.02708E+00  1.23357E+00  0.00000E+00 -1.19370E-03
 3.02708E+00  1.31296E+00  0.00000E+00 -1.29443E-03
 3.02708E+00  1.39578E+00  0.00000E+00 -1.37654E-03
 3.02708E+00  1.48232E+00  0.00000E+00 -1.49138E-03
 3.02708E+00  1.57284E+00  0.00000E+00 -1.67387E-03
 3.02708E+00  1.66757E+00  0.00000E+00 -1.52920E-03
 3.02708E+00  1.76674E+00  0.00000E+00 -8.39035E-04
 3.02708E+00  1.87054E+00  0.00000E+00  3.02566E-04
 3.02708E+00  1.97914E+00  0.00000E+00  2.13728E-03
 3.02708E+00  2.09265E+00  0.00000E+00  2.52783E-04
 3.02708E+00  2.21115E+00  0.00000E+00  8.51387E-03
 3.02708E+00  2.33470E+00  0.00000E+00 -9.96835E-04
 3.02708E+00  2.46330E+00  0.00000E+00  1.36433E-02
 3.02708E+00  2.59691E+00  0.00000E+00  3.75507E-02
 3.02708E+00  2.73548E+00  0.00000E+00  2.71777E-02
 3.02708E+00  2.87891E+00  0.00000E+00  3.74128E-02
 3.02708E+00  3.02708E+00  0.00000E+00  4.78833E-02
 3.02708E+00  3.17985E+00  0.00000E+00  3.22115E-02
 3.02708E+00  3.33706E+00  0.00000E+00  9.54645E-03
 3.02708E+00  3.49854E+00  0.00000E+00  0.00000E+00

 3.17985E+00  0.00000E+00  0.00000E+00 -6.63551E-04
 3.17985E+00  5.62997E-02  0.00000E+00 -6.86871E-04
 3.17985E+00  1.12609E-01  0.00000E+00 -6.27245E-04
 3.17985E+00  1.68951E-01  0.00000E+00 -6.57805E-04
 3.17985E+00  2.25367E-01  0.00000E+00 -6.30128E-04
 3.17985E+00  2.81913E-01  0.00000E+00 -6.31974E-04
 3.17985E+00  3.38661E-01  0.00000E+00 -5.95798E-04
 3.17985E+00  3.95700E-01  0.00000E+00 -5.91139E-04
 3.17985E+00  4.53135E-01  0.00000E+00 -5.88700E-04
 3.17985E+00  5.11086E-01  0.00000E+00 -5.39773E-04
 3.17985E+00  5.69691E-01  0.00000E+00 -5.51015E-04
 3.17985E+00  6.29105E-01  0.00000E+00 -5.44775E-04
 3.17985E+00  6.89498E-01  0.00000E+00 -5.65047E-04
 3.17985E+00  7.51057E-01  0.00000E+00 -5.56826E-04
 3.17985E+00  8.13985E-01  0.00000E+00 -5.13131E-04
 3.17985E+00  8.78503E-01  0.00000E+00 -5.58994E-04
 3.17985E+00  9.44844E-01  0.00000E+00 -5.79148E-04
 3.17985E+00  1.01326E+00  0.00000E+00 -6.03505E-04
 3.17985E+00  1.08400E+00  0.00000E+00 -6.76486E-04
 3.17985E+00  1.15735E+00  0.00000E+00 -6.99899E-04
 3.17985E+00  1.23357E+00  0.00000E+00 -7.79608E-04
 3.17985E+00  1.31296E+00  0.00000E+00 -9.03650E-04
 3.17985E+00  1.39578E+00  0.00000E+00 -1.01708E-03
 3.17985E+00  1.48232E+00  0.00000E+00 -1.19547E-03
 3.17985E+00  1.57284E+00  0.00000E+00 -1.22728E-03
 3.17985E+00  1.66757E+00  0.00000E+00 -1.50939E-03
 3.17985E+00  1.76674E+00  0.00000E+00 -1.55120E-03
 3.17985E+00  1.87054E+00  0.00000E+00 -1.43222E-03
 3.17985E+00  1.97914E+00  0.00000E+00 -1.72268E-03
 3.17985E+00  2.09265E+00  0.00000E+00 -3.48138E-03
 3.17985E+00  2.21115E+00  0.00000E+00  1.89543E-05
 3.17985E+00  2.33470E+00  0.00000E+00 -1.73962E-03
 3.17985E+00  2.46330E+00  0.00000E+00  3.40698E-03
 3.17985E+00  2.59691E+00  0.00000E+00  6.08621E-03
 3.17985E+00  2.73548E+00  0.00000E+00 -8.83329E-04
 3.17985E+00  2.87891E+00  0.00000E+00  1.44400E-02
 3.17985E+00  3.02708E+00  0.00000E+00  3.22115E-02
 3.17985E+00  3.17985E+00  0.00000E+00  2.39665E-02
 3.17985E+00  3.33706E+00  0.00000E+00  1.01413E-02
 3.17985E+00  3.49854E+00  0.00000E+00  0.00000E+00

 3.33706E+00  0.00000E+00  0.00000E+00 -4.54354E-04
 3.33706E+00  5.62997E-02  0.00000E+00 -4.62769E-04
 3.33706E+00  1.12609E-01  0.00000E+00 -4.67909E-04
 3.33706E+00  1.68951E-01  0.00000E+00 -4.20193E-04
 3.33706E+00  2.25367E-01  0.00000E+00 -4.33581E-04
 3.33706E+00  2.81913E-01  0.00000E+00 -4.18808E-04
 3.33706E+00  3.38661E-01  0.00000E+00 -3.83321E-04
 3.33706E+00  3.95700E-01  0.00000E+00 -3.76339E-04
 3.33706E+00  4.53135E-01  0.00000E+00 -3.73443E-04
 3.33706E+00  5.11086E-01  0.00000E+00 -3.40799E-04
 3.33706E+00  5.69691E-01  0.00000E+00 -3.53169E-04
 3.33706E+00  6.29105E-01  0.00000E+00 -3.30166E-04
 3.33706E+00  6.89498E-01  0.00000E+00 -3.73298E-04
 3.33706E+00  7.51057E-01  0.00000E+00 -3.67465E-04
 3.33706E+00  8.13985E-01  0.00000E+00 -3.50673E-04
 3.33706E+00  8.78503E-01  0.00000E+00 -3.57493E-04
 3.33706E+00  9.44844E-01  0.00000E+00 -3.57371E-04
 3.33706E+00  1.01326E+00  0.00000E+00 -3.68412E-04
 3.33706E+00  1.08400E+00  0.00000E+00 -4.23393E-04
 3.33706E+00  1.15735E+00  0.00000E+00 -4.73447E-04
 3.33706E+00  1.23357E+00  0.00000E+00 -5.06394E-04
 3.33706E+00  1.31296E+00  0.00000E+00 -5.73396E-04
 3.33706E+00  1.39578E+00  0.00000E+00 -6.52687E-04
 3.33706E+00  1.48232E+00  0.00000E+00 -7.41217E-04
 3.33706E+00  1.57284E+00  0.00000E+00 -9.02146E-04
 3.33706E+00  1.66757E+00  0.00000E+00 -9.38742E-04
 3.33706E+00  1.76674E+00  0.00000E+00 -1.12461E-03
 3.33706E+00  1.87054E+00  0.00000E+00 -1.44325E-03
 3.33706E+00  1.97914E+00  0.00000E+00 -1.47638E-03
 3.33706E+00  2.09265E+00  0.00000E+00 -9.53764E-04
 3.33706E+00  2.21115E+00  0.00000E+00 -1.88274E-03
 3.33706E+00  2.33470E+00  0.00000E+00  5.82600E-04
 3.33706E+00  2.46330E+00  0.00000E+00  4.44298E-05
 3.33706E+00  2.59691E+00  0.00000E+00 -3.77236E-03
 3.33706E+00  2.73548E+00  0.00000E+00 -6.16841E-03
 3.33706E+00  2.87891E+00  0.00000E+00 -5.82174E-03
 3.33706E+00  3.02708E+00  0.00000E+00  9.54645E-03
 3.33706E+00  3.17985E+00  0.00000E+00  1.01413E-02
 3.33706E+00  3.33706E+00  0.00000E+00  5.18904E-03
 3.33706E+00  3.49854E+00  0.00000E+00  0.00000E+00

 3.49854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.49854E+00  5.62997E-02  0.00000E+00  0.00000E+00
 3.49854E+00  1.12609E-01  0.00000E+00  0.00000E+00
 3.49854E+00  1.68951E-01  0.00000E+00  0.00000E+00
 3.49854E+00  2.25367E-01  0.00000E+00  0.00000E+00
 3.49854E+00  2.81913E-01  0.00000E+00  0.00000E+00
 3.49854E+00  3.38661E-01  0.00000E+00  0.00000E+00
 3.49854E+00  3.95700E-01  0.00000E+00  0.00000E+00
 3.49854E+00  4.53135E-01  0.00000E+00  0.00000E+00
 3.49854E+00  5.11086E-01  0.00000E+00  0.00000E+00
 3.49854E+00  5.69691E-01  0.00000E+00  0.00000E+00
 3.49854E+00  6.29105E-01  0.00000E+00  0.00000E+00
 3.49854E+00  6.89498E-01  0.00000E+00  0.00000E+00
 3.49854E+00  7.51057E-01  0.00000E+00  0.00000E+00
 3.49854E+00  8.13985E-01  0.00000E+00  0.00000E+00
 3.49854E+00  8.78503E-01  0.00000E+00  0.00000E+00
 3.49854E+00  9.44844E-01  0.00000E+00  0.00000E+00
 3.49854E+00  1.01326E+00  0.00000E+00  0.00000E+00
 3.49854E+00  1.08400E+00  0.00000E+00  0.00000E+00
 3.49854E+00  1.15735E+00  0.00000E+00  0.00000E+00
 3.49854E+00  1.23357E+00  0.00000E+00  0.00000E+00
 3.49854E+00  1.31296E+00  0.00000E+00  0.00000E+00
 3.49854E+00  1.39578E+00  0.00000E+00  0.00000E+00
 3.49854E+00  1.48232E+00  0.00000E+00  0.00000E+00
 3.49854E+00  1.57284E+00  0.00000E+00  0.00000E+00
 3.49854E+00  1.66757E+00  0.00000E+00  0.00000E+00
 3.49854E+00  1.76674E+00  0.00000E+00  0.00000E+00
 3.49854E+00  1.87054E+00  0.00000E+00  0.00000E+00
 3.49854E+00  1.97914E+00  0.00000E+00  0.00000E+00
 3.49854E+00  2.09265E+00  0.00000E+00  0.00000E+00
 3.49854E+00  2.21115E+00  0.00000E+00  0.00000E+00
 3.49854E+00  2.33470E+00  0.00000E+00  0.00000E+00
 3.49854E+00  2.46330E+00  0.00000E+00  0.00000E+00
 3.49854E+00  2.59691E+00  0.00000E+00  0.00000E+00
 3.49854E+00  2.73548E+00  0.00000E+00  0.00000E+00
 3.49854E+00  2.87891E+00  0.00000E+00  0.00000E+00
 3.49854E+00  3.02708E+00  0.00000E+00  0.00000E+00
 3.49854E+00  3.17985E+00  0.00000E+00  0.00000E+00
 3.49854E+00  3.33706E+00  0.00000E+00  0.00000E+00
 3.49854E+00  3.49854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF0.55 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -7.23488E+01
 0.00000E+00  5.96174E-02 -7.95266E+01 -7.21200E+01
 0.00000E+00  1.19244E-01 -7.85847E+01 -7.14635E+01
 0.00000E+00  1.78901E-01 -7.70773E+01 -7.03812E+01
 0.00000E+00  2.38627E-01 -7.50855E+01 -6.88727E+01
 0.00000E+00  2.98474E-01 -7.27025E+01 -6.69736E+01
 0.00000E+00  3.58510E-01 -7.00207E+01 -6.46754E+01
 0.00000E+00  4.18816E-01 -6.71217E+01 -6.20632E+01
 0.00000E+00  4.79492E-01 -6.40718E+01 -5.91745E+01
 0.00000E+00  5.40649E-01 -6.09203E+01 -5.60539E+01
 0.00000E+00  6.02415E-01 -5.77021E+01 -5.28222E+01
 0.00000E+00  6.64934E-01 -5.44406E+01 -4.94097E+01
 0.00000E+00  7.28364E-01 -5.11505E+01 -4.59195E+01
 0.00000E+00  7.92877E-01 -4.78407E+01 -4.25110E+01
 0.00000E+00  8.58663E-01 -4.45157E+01 -3.90192E+01
 0.00000E+00  9.25923E-01 -4.11775E+01 -3.57004E+01
 0.00000E+00  9.94875E-01 -3.78271E+01 -3.25040E+01
 0.00000E+00  1.06575E+00 -3.44655E+01 -2.94630E+01
 0.00000E+00  1.13878E+00 -3.10953E+01 -2.71530E+01
 0.00000E+00  1.21422E+00 -2.77205E+01 -2.46512E+01
 0.00000E+00  1.29233E+00 -2.43471E+01 -2.20442E+01
 0.00000E+00  1.37336E+00 -2.09833E+01 -1.92384E+01
 0.00000E+00  1.45759E+00 -1.76387E+01 -1.63656E+01
 0.00000E+00  1.54526E+00 -1.43236E+01 -1.34268E+01
 0.00000E+00  1.63662E+00 -1.10420E+01 -1.04443E+01
 0.00000E+00  1.73192E+00 -7.77901E+00 -7.42211E+00
 0.00000E+00  1.83137E+00 -4.49948E+00 -4.31641E+00
 0.00000E+00  1.93517E+00 -1.42940E+00 -1.36245E+00
 0.00000E+00  2.04348E+00  1.94741E-01  1.98971E-01
 0.00000E+00  2.15645E+00  2.02088E-01  1.86879E-01
 0.00000E+00  2.27417E+00  4.70789E-02  3.34504E-02
 0.00000E+00  2.39672E+00  6.76339E-03 -1.20985E-03
 0.00000E+00  2.52413E+00  7.03214E-04 -4.76431E-03
 0.00000E+00  2.65641E+00  5.47153E-05 -3.73038E-03
 0.00000E+00  2.79352E+00  3.20452E-06 -2.63533E-03
 0.00000E+00  2.93540E+00  1.42360E-07 -1.93903E-03
 0.00000E+00  3.08196E+00  0.00000E+00 -1.31223E-03
 0.00000E+00  3.23309E+00  0.00000E+00 -8.95349E-04
 0.00000E+00  3.38867E+00  0.00000E+00 -6.48568E-04
 0.00000E+00  3.54854E+00  0.00000E+00  0.00000E+00

 5.96174E-02  0.00000E+00 -7.95266E+01 -7.21200E+01
 5.96174E-02  5.96174E-02 -7.92117E+01 -7.18728E+01
 5.96174E-02  1.19244E-01 -7.82858E+01 -7.12707E+01
 5.96174E-02  1.78901E-01 -7.68023E+01 -7.01680E+01
 5.96174E-02  2.38627E-01 -7.48392E+01 -6.86867E+01
 5.96174E-02  2.98474E-01 -7.24865E+01 -6.67240E+01
 5.96174E-02  3.58510E-01 -6.98337E+01 -6.45271E+01
 5.96174E-02  4.18816E-01 -6.69609E+01 -6.19034E+01
 5.96174E-02  4.79492E-01 -6.39335E+01 -5.90338E+01
 5.96174E-02  5.40649E-01 -6.08010E+01 -5.59129E+01
 5.96174E-02  6.02415E-01 -5.75987E+01 -5.26835E+01
 5.96174E-02  6.64934E-01 -5.43505E+01 -4.92965E+01
 5.96174E-02  7.28364E-01 -5.10715E+01 -4.58723E+01
 5.96174E-02  7.92877E-01 -4.77712E+01 -4.24528E+01
 5.96174E-02  8.58663E-01 -4.44543E+01 -3.89861E+01
 5.96174E-02  9.25923E-01 -4.11232E+01 -3.56936E+01
 5.96174E-02  9.94875E-01 -3.77791E+01 -3.24647E+01
 5.96174E-02  1.06575E+00 -3.44234E+01 -2.95878E+01
 5.96174E-02  1.13878E+00 -3.10585E+01 -2.70629E+01
 5.96174E-02  1.21422E+00 -2.76887E+01 -2.45930E+01
 5.96174E-02  1.29233E+00 -2.43199E+01 -2.19968E+01
 5.96174E-02  1.37336E+00 -2.09603E+01 -1.91923E+01
 5.96174E-02  1.45759E+00 -1.76197E+01 -1.63316E+01
 5.96174E-02  1.54526E+00 -1.43083E+01 -1.34008E+01
 5.96174E-02  1.63662E+00 -1.10301E+01 -1.04385E+01
 5.96174E-02  1.73192E+00 -7.77022E+00 -7.40824E+00
 5.96174E-02  1.83137E+00 -4.49373E+00 -4.30658E+00
 5.96174E-02  1.93517E+00 -1.42665E+00 -1.35925E+00
 5.96174E-02  2.04348E+00  1.95374E-01  2.01924E-01
 5.96174E-02  2.15645E+00  2.02118E-01  1.86479E-01
 5.96174E-02  2.27417E+00  4.70714E-02  3.33370E-02
 5.96174E-02  2.39672E+00  6.76164E-03 -1.53174E-03
 5.96174E-02  2.52413E+00  7.03004E-04 -4.64914E-03
 5.96174E-02  2.65641E+00  5.46975E-05 -3.65754E-03
 5.96174E-02  2.79352E+00  3.20305E-06 -2.73513E-03
 5.96174E-02  2.93540E+00  1.40912E-07 -1.92880E-03
 5.96174E-02  3.08196E+00  0.00000E+00 -1.32159E-03
 5.96174E-02  3.23309E+00  0.00000E+00 -9.32044E-04
 5.96174E-02  3.38867E+00  0.00000E+00 -6.42606E-04
 5.96174E-02  3.54854E+00  0.00000E+00  0.00000E+00

 1.19244E-01  0.00000E+00 -7.85847E+01 -7.14635E+01
 1.19244E-01  5.96174E-02 -7.82858E+01 -7.12707E+01
 1.19244E-01  1.19244E-01 -7.74054E+01 -7.05777E+01
 1.19244E-01  1.78901E-01 -7.59905E+01 -6.95239E+01
 1.19244E-01  2.38627E-01 -7.41100E+01 -6.80755E+01
 1.19244E-01  2.98474E-01 -7.18446E+01 -6.61661E+01
 1.19244E-01  3.58510E-01 -6.92764E+01 -6.39511E+01
 1.19244E-01  4.18816E-01 -6.64804E+01 -6.13825E+01
 1.19244E-01  4.79492E-01 -6.35197E+01 -5.85351E+01
 1.19244E-01  5.40649E-01 -6.04437E+01 -5.54921E+01
 1.19244E-01  6.02415E-01 -5.72887E+01 -5.23116E+01
 1.19244E-01  6.64934E-01 -5.40801E+01 -4.89649E+01
 1.19244E-01  7.28364E-01 -5.08346E+01 -4.55884E+01
 1.19244E-01  7.92877E-01 -4.75626E+01 -4.21860E+01
 1.19244E-01  8.58663E-01 -4.42701E+01 -3.88394E+01
 1.19244E-01  9.25923E-01 -4.09604E+01 -3.55568E+01
 1.19244E-01  9.94875E-01 -3.76355E+01 -3.24552E+01
 1.19244E-01  1.06575E+00 -3.42972E+01 -2.96479E+01
 1.19244E-01  1.13878E+00 -3.09485E+01 -2.70680E+01
 1.19244E-01  1.21422E+00 -2.75935E+01 -2.45184E+01
 1.19244E-01  1.29233E+00 -2.42384E+01 -2.18971E+01
 1.19244E-01  1.37336E+00 -2.08916E+01 -1.91326E+01
 1.19244E-01  1.45759E+00 -1.75630E+01 -1.62887E+01
 1.19244E-01  1.54526E+00 -1.42627E+01 -1.33607E+01
 1.19244E-01  1.63662E+00 -1.09948E+01 -1.03995E+01
 1.19244E-01  1.73192E+00 -7.74438E+00 -7.38240E+00
 1.19244E-01  1.83137E+00 -4.47705E+00 -4.28840E+00
 1.19244E-01  1.93517E+00 -1.41886E+00 -1.34641E+00
 1.19244E-01  2.04348E+00  1.97003E-01  2.05350E-01
 1.19244E-01  2.15645E+00  2.02143E-01  1.87492E-01
 1.19244E-01  2.27417E+00  4.70391E-02  3.37870E-02
 1.19244E-01  2.39672E+00  6.75526E-03 -1.29883E-03
 1.19244E-01  2.52413E+00  7.02277E-04 -4.71264E-03
 1.19244E-01  2.65641E+00  5.46392E-05 -3.76218E-03
 1.19244E-01  2.79352E+00  3.19965E-06 -2.73566E-03
 1.19244E-01  2.93540E+00  1.40759E-07 -1.84137E-03
 1.19244E-01  3.08196E+00  0.00000E+00 -1.38701E-03
 1.19244E-01  3.23309E+00  0.00000E+00 -9.90276E-04
 1.19244E-01  3.38867E+00  0.00000E+00 -6.05241E-04
 1.19244E-01  3.54854E+00  0.00000E+00  0.00000E+00

 1.78901E-01  0.00000E+00 -7.70773E+01 -7.03812E+01
 1.78901E-01  5.96174E-02 -7.68023E+01 -7.01680E+01
 1.78901E-01  1.19244E-01 -7.59905E+01 -6.95239E+01
 1.78901E-01  1.78901E-01 -7.46793E+01 -6.84807E+01
 1.78901E-01  2.38627E-01 -7.29250E+01 -6.70211E+01
 1.78901E-01  2.98474E-01 -7.07948E+01 -6.51785E+01
 1.78901E-01  3.58510E-01 -6.83593E+01 -6.29958E+01
 1.78901E-01  4.18816E-01 -6.56855E+01 -6.05117E+01
 1.78901E-01  4.79492E-01 -6.28326E+01 -5.77805E+01
 1.78901E-01  5.40649E-01 -5.98490E+01 -5.48146E+01
 1.78901E-01  6.02415E-01 -5.67722E+01 -5.17083E+01
 1.78901E-01  6.64934E-01 -5.36293E+01 -4.84750E+01
 1.78901E-01  7.28364E-01 -5.04394E+01 -4.51668E+01
 1.78901E-01  7.92877E-01 -4.72147E+01 -4.18159E+01
 1.78901E-01  8.58663E-01 -4.39630E+01 -3.85302E+01
 1.78901E-01  9.25923E-01 -4.06891E+01 -3.53625E+01
 1.78901E-01  9.94875E-01 -3.73962E+01 -3.23891E+01
 1.78901E-01  1.06575E+00 -3.40871E+01 -2.96387E+01
 1.78901E-01  1.13878E+00 -3.07651E+01 -2.69543E+01
 1.78901E-01  1.21422E+00 -2.74349E+01 -2.43528E+01
 1.78901E-01  1.29233E+00 -2.41028E+01 -2.17595E+01
 1.78901E-01  1.37336E+00 -2.07774E+01 -1.90139E+01
 1.78901E-01  1.45759E+00 -1.74687E+01 -1.61909E+01
 1.78901E-01  1.54526E+00 -1.41869E+01 -1.32892E+01
 1.78901E-01  1.63662E+00 -1.09360E+01 -1.03356E+01
 1.78901E-01  1.73192E+00 -7.70150E+00 -7.32737E+00
 1.78901E-01  1.83137E+00 -4.44946E+00 -4.25413E+00
 1.78901E-01  1.93517E+00 -1.40609E+00 -1.33060E+00
 1.78901E-01  2.04348E+00  1.99597E-01  2.11371E-01
 1.78901E-01  2.15645E+00  2.02151E-01  1.88713E-01
 1.78901E-01  2.27417E+00  4.69801E-02  3.39539E-02
 1.78901E-01  2.39672E+00  6.74406E-03 -1.73409E-03
 1.78901E-01  2.52413E+00  7.01013E-04 -4.67900E-03
 1.78901E-01  2.65641E+00  5.45385E-05 -3.60662E-03
 1.78901E-01  2.79352E+00  3.19377E-06 -2.60920E-03
 1.78901E-01  2.93540E+00  1.40508E-07 -1.92489E-03
 1.78901E-01  3.08196E+00  0.00000E+00 -1.33770E-03
 1.78901E-01  3.23309E+00  0.00000E+00 -9.00313E-04
 1.78901E-01  3.38867E+00  0.00000E+00 -6.01363E-04
 1.78901E-01  3.54854E+00  0.00000E+00  0.00000E+00

 2.38627E-01  0.00000E+00 -7.50855E+01 -6.88727E+01
 2.38627E-01  5.96174E-02 -7.48392E+01 -6.86867E+01
 2.38627E-01  1.19244E-01 -7.41100E+01 -6.80755E+01
 2.38627E-01  1.78901E-01 -7.29250E+01 -6.70211E+01
 2.38627E-01  2.38627E-01 -7.13262E+01 -6.55919E+01
 2.38627E-01  2.98474E-01 -6.93655E+01 -6.38384E+01
 2.38627E-01  3.58510E-01 -6.70997E+01 -6.17729E+01
 2.38627E-01  4.18816E-01 -6.45858E+01 -5.93154E+01
 2.38627E-01  4.79492E-01 -6.18767E+01 -5.67125E+01
 2.38627E-01  5.40649E-01 -5.90186E+01 -5.38382E+01
 2.38627E-01  6.02415E-01 -5.60492E+01 -5.08388E+01
 2.38627E-01  6.64934E-01 -5.29976E+01 -4.77343E+01
 2.38627E-01  7.28364E-01 -4.98852E+01 -4.45218E+01
 2.38627E-01  7.92877E-01 -4.67269E+01 -4.13479E+01
 2.38627E-01  8.58663E-01 -4.35326E+01 -3.81917E+01
 2.38627E-01  9.25923E-01 -4.03090E+01 -3.51592E+01
 2.38627E-01  9.94875E-01 -3.70612E+01 -3.23719E+01
 2.38627E-01  1.06575E+00 -3.37929E+01 -2.95340E+01
 2.38627E-01  1.13878E+00 -3.05084E+01 -2.68610E+01
 2.38627E-01  1.21422E+00 -2.72128E+01 -2.42083E+01
 2.38627E-01  1.29233E+00 -2.39129E+01 -2.15606E+01
 2.38627E-01  1.37336E+00 -2.06174E+01 -1.88759E+01
 2.38627E-01  1.45759E+00 -1.73366E+01 -1.60343E+01
 2.38627E-01  1.54526E+00 -1.40806E+01 -1.31686E+01
 2.38627E-01  1.63662E+00 -1.08536E+01 -1.02352E+01
 2.38627E-01  1.73192E+00 -7.64138E+00 -7.25832E+00
 2.38627E-01  1.83137E+00 -4.41076E+00 -4.20907E+00
 2.38627E-01  1.93517E+00 -1.38816E+00 -1.30588E+00
 2.38627E-01  2.04348E+00  2.03232E-01  2.17681E-01
 2.38627E-01  2.15645E+00  2.02157E-01  1.92022E-01
 2.38627E-01  2.27417E+00  4.68966E-02  3.45135E-02
 2.38627E-01  2.39672E+00  6.72825E-03 -1.48646E-03
 2.38627E-01  2.52413E+00  6.99229E-04 -4.69020E-03
 2.38627E-01  2.65641E+00  5.43966E-05 -3.74624E-03
 2.38627E-01  2.79352E+00  3.18550E-06 -2.69911E-03
 2.38627E-01  2.93540E+00  1.40148E-07 -1.90704E-03
 2.38627E-01  3.08196E+00  0.00000E+00 -1.39314E-03
 2.38627E-01  3.23309E+00  0.00000E+00 -9.53014E-04
 2.38627E-01  3.38867E+00  0.00000E+00 -5.91947E-04
 2.38627E-01  3.54854E+00  0.00000E+00  0.00000E+00

 2.98474E-01  0.00000E+00 -7.27025E+01 -6.69736E+01
 2.98474E-01  5.96174E-02 -7.24865E+01 -6.67240E+01
 2.98474E-01  1.19244E-01 -7.18446E+01 -6.61661E+01
 2.98474E-01  1.78901E-01 -7.07948E+01 -6.51785E+01
 2.98474E-01  2.38627E-01 -6.93655E+01 -6.38384E+01
 2.98474E-01  2.98474E-01 -6.75936E+01 -6.21378E+01
 2.98474E-01  3.58510E-01 -6.55216E+01 -6.01082E+01
 2.98474E-01  4.18816E-01 -6.31950E+01 -5.78638E+01
 2.98474E-01  4.79492E-01 -6.06588E+01 -5.53674E+01
 2.98474E-01  5.40649E-01 -5.79550E+01 -5.26494E+01
 2.98474E-01  6.02415E-01 -5.51201E+01 -4.97964E+01
 2.98474E-01  6.64934E-01 -5.21843E+01 -4.68087E+01
 2.98474E-01  7.28364E-01 -4.91711E+01 -4.37631E+01
 2.98474E-01  7.92877E-01 -4.60981E+01 -4.07080E+01
 2.98474E-01  8.58663E-01 -4.29779E+01 -3.77713E+01
 2.98474E-01  9.25923E-01 -3.98196E+01 -3.49353E+01
 2.98474E-01  9.94875E-01 -3.66299E+01 -3.21519E+01
 2.98474E-01  1.06575E+00 -3.34143E+01 -2.94145E+01
 2.98474E-01  1.13878E+00 -3.01780E+01 -2.67667E+01
 2.98474E-01  1.21422E+00 -2.69270E+01 -2.40265E+01
 2.98474E-01  1.29233E+00 -2.36684E+01 -2.13839E+01
 2.98474E-01  1.37336E+00 -2.04114E+01 -1.86180E+01
 2.98474E-01  1.45759E+00 -1.71663E+01 -1.58863E+01
 2.98474E-01  1.54526E+00 -1.39435E+01 -1.30275E+01
 2.98474E-01  1.63662E+00 -1.07473E+01 -1.01219E+01
 2.98474E-01  1.73192E+00 -7.56374E+00 -7.17573E+00
 2.98474E-01  1.83137E+00 -4.36071E+00 -4.14722E+00
 2.98474E-01  1.93517E+00 -1.36489E+00 -1.27341E+00
 2.98474E-01  2.04348E+00  2.07983E-01  2.27893E-01
 2.98474E-01  2.15645E+00  2.02176E-01  1.94684E-01
 2.98474E-01  2.27417E+00  4.67903E-02  3.55103E-02
 2.98474E-01  2.39672E+00  6.70799E-03 -1.50554E-03
 2.98474E-01  2.52413E+00  6.96935E-04 -4.66313E-03
 2.98474E-01  2.65641E+00  5.42139E-05 -3.64130E-03
 2.98474E-01  2.79352E+00  3.17485E-06 -2.62160E-03
 2.98474E-01  2.93540E+00  1.39686E-07 -1.86247E-03
 2.98474E-01  3.08196E+00  0.00000E+00 -1.27861E-03
 2.98474E-01  3.23309E+00  0.00000E+00 -9.06445E-04
 2.98474E-01  3.38867E+00  0.00000E+00 -6.36361E-04
 2.98474E-01  3.54854E+00  0.00000E+00  0.00000E+00

 3.58510E-01  0.00000E+00 -7.00207E+01 -6.46754E+01
 3.58510E-01  5.96174E-02 -6.98337E+01 -6.45271E+01
 3.58510E-01  1.19244E-01 -6.92764E+01 -6.39511E+01
 3.58510E-01  1.78901E-01 -6.83593E+01 -6.29958E+01
 3.58510E-01  2.38627E-01 -6.70997E+01 -6.17729E+01
 3.58510E-01  2.98474E-01 -6.55216E+01 -6.01082E+01
 3.58510E-01  3.58510E-01 -6.36543E+01 -5.82632E+01
 3.58510E-01  4.18816E-01 -6.15315E+01 -5.61091E+01
 3.58510E-01  4.79492E-01 -5.91891E+01 -5.37704E+01
 3.58510E-01  5.40649E-01 -5.66626E+01 -5.12180E+01
 3.58510E-01  6.02415E-01 -5.39859E+01 -4.84988E+01
 3.58510E-01  6.64934E-01 -5.11886E+01 -4.57326E+01
 3.58510E-01  7.28364E-01 -4.82956E+01 -4.28932E+01
 3.58510E-01  7.92877E-01 -4.53268E+01 -4.00911E+01
 3.58510E-01  8.58663E-01 -4.22977E+01 -3.72824E+01
 3.58510E-01  9.25923E-01 -3.92196E+01 -3.45884E+01
 3.58510E-01  9.94875E-01 -3.61015E+01 -3.18689E+01
 3.58510E-01  1.06575E+00 -3.29506E+01 -2.91793E+01
 3.58510E-01  1.13878E+00 -2.97734E+01 -2.65165E+01
 3.58510E-01  1.21422E+00 -2.65769E+01 -2.37850E+01
 3.58510E-01  1.29233E+00 -2.33690E+01 -2.11268E+01
 3.58510E-01  1.37336E+00 -2.01590E+01 -1.83764E+01
 3.58510E-01  1.45759E+00 -1.69576E+01 -1.56569E+01
 3.58510E-01  1.54526E+00 -1.37753E+01 -1.28395E+01
 3.58510E-01  1.63662E+00 -1.06167E+01 -9.99289E+00
 3.58510E-01  1.73192E+00 -7.46819E+00 -7.07145E+00
 3.58510E-01  1.83137E+00 -4.29898E+00 -4.07848E+00
 3.58510E-01  1.93517E+00 -1.33606E+00 -1.23602E+00
 3.58510E-01  2.04348E+00  2.13937E-01  2.40282E-01
 3.58510E-01  2.15645E+00  2.02224E-01  1.99486E-01
 3.58510E-01  2.27417E+00  4.66629E-02  3.60349E-02
 3.58510E-01  2.39672E+00  6.68341E-03 -1.53772E-03
 3.58510E-01  2.52413E+00  6.94139E-04 -4.70652E-03
 3.58510E-01  2.65641E+00  5.39907E-05 -3.59467E-03
 3.58510E-01  2.79352E+00  3.16182E-06 -2.50108E-03
 3.58510E-01  2.93540E+00  1.39125E-07 -1.83503E-03
 3.58510E-01  3.08196E+00  0.00000E+00 -1.28919E-03
 3.58510E-01  3.23309E+00  0.00000E+00 -8.68025E-04
 3.58510E-01  3.38867E+00  0.00000E+00 -5.65270E-04
 3.58510E-01  3.54854E+00  0.00000E+00  0.00000E+00

 4.18816E-01  0.00000E+00 -6.71217E+01 -6.20632E+01
 4.18816E-01  5.96174E-02 -6.69609E+01 -6.19034E+01
 4.18816E-01  1.19244E-01 -6.64804E+01 -6.13825E+01
 4.18816E-01  1.78901E-01 -6.56855E+01 -6.05117E+01
 4.18816E-01  2.38627E-01 -6.45858E+01 -5.93154E+01
 4.18816E-01  2.98474E-01 -6.31950E+01 -5.78638E+01
 4.18816E-01  3.58510E-01 -6.15315E+01 -5.61091E+01
 4.18816E-01  4.18816E-01 -5.96181E+01 -5.41740E+01
 4.18816E-01  4.79492E-01 -5.74808E+01 -5.19303E+01
 4.18816E-01  5.40649E-01 -5.51481E+01 -4.95817E+01
 4.18816E-01  6.02415E-01 -5.26486E+01 -4.70883E+01
 4.18816E-01  6.64934E-01 -5.00099E+01 -4.44834E+01
 4.18816E-01  7.28364E-01 -4.72570E+01 -4.18615E+01
 4.18816E-01  7.92877E-01 -4.44111E+01 -3.93043E+01
 4.18816E-01  8.58663E-01 -4.14900E+01 -3.67100E+01
 4.18816E-01  9.25923E-01 -3.85075E+01 -3.41260E+01
 4.18816E-01  9.94875E-01 -3.54747E+01 -3.14831E+01
 4.18816E-01  1.06575E+00 -3.24007E+01 -2.88574E+01
 4.18816E-01  1.13878E+00 -2.92937E+01 -2.61992E+01
 4.18816E-01  1.21422E+00 -2.61619E+01 -2.35267E+01
 4.18816E-01  1.29233E+00 -2.30138E+01 -2.08149E+01
 4.18816E-01  1.37336E+00 -1.98594E+01 -1.81117E+01
 4.18816E-01  1.45759E+00 -1.67097E+01 -1.53965E+01
 4.18816E-01  1.54526E+00 -1.35753E+01 -1.26519E+01
 4.18816E-01  1.63662E+00 -1.04611E+01 -9.82109E+00
 4.18816E-01  1.73192E+00 -7.35422E+00 -6.94450E+00
 4.18816E-01  1.83137E+00 -4.22514E+00 -3.99038E+00
 4.18816E-01  1.93517E+00 -1.30139E+00 -1.18803E+00
 4.18816E-01  2.04348E+00  2.21198E-01  2.59458E-01
 4.18816E-01  2.15645E+00  2.02317E-01  2.04044E-01
 4.18816E-01  2.27417E+00  4.65161E-02  3.76265E-02
 4.18816E-01  2.39672E+00  6.65463E-03 -1.53765E-03
 4.18816E-01  2.52413E+00  6.90847E-04 -4.77720E-03
 4.18816E-01  2.65641E+00  5.37273E-05 -3.80177E-03
 4.18816E-01  2.79352E+00  3.14642E-06 -2.65336E-03
 4.18816E-01  2.93540E+00  1.38461E-07 -1.80620E-03
 4.18816E-01  3.08196E+00  0.00000E+00 -1.23617E-03
 4.18816E-01  3.23309E+00  0.00000E+00 -8.18293E-04
 4.18816E-01  3.38867E+00  0.00000E+00 -5.30243E-04
 4.18816E-01  3.54854E+00  0.00000E+00  0.00000E+00

 4.79492E-01  0.00000E+00 -6.40718E+01 -5.91745E+01
 4.79492E-01  5.96174E-02 -6.39335E+01 -5.90338E+01
 4.79492E-01  1.19244E-01 -6.35197E+01 -5.85351E+01
 4.79492E-01  1.78901E-01 -6.28326E+01 -5.77805E+01
 4.79492E-01  2.38627E-01 -6.18767E+01 -5.67125E+01
 4.79492E-01  2.98474E-01 -6.06588E+01 -5.53674E+01
 4.79492E-01  3.58510E-01 -5.91891E+01 -5.37704E+01
 4.79492E-01  4.18816E-01 -5.74808E+01 -5.19303E+01
 4.79492E-01  4.79492E-01 -5.55513E+01 -4.99840E+01
 4.79492E-01  5.40649E-01 -5.34209E+01 -4.77449E+01
 4.79492E-01  6.02415E-01 -5.11121E+01 -4.54846E+01
 4.79492E-01  6.64934E-01 -4.86487E+01 -4.31792E+01
 4.79492E-01  7.28364E-01 -4.60536E+01 -4.08300E+01
 4.79492E-01  7.92877E-01 -4.33485E+01 -3.84396E+01
 4.79492E-01  8.58663E-01 -4.05522E+01 -3.59970E+01
 4.79492E-01  9.25923E-01 -3.76807E+01 -3.35385E+01
 4.79492E-01  9.94875E-01 -3.47471E+01 -3.10004E+01
 4.79492E-01  1.06575E+00 -3.17628E+01 -2.84219E+01
 4.79492E-01  1.13878E+00 -2.87374E+01 -2.57690E+01
 4.79492E-01  1.21422E+00 -2.56805E+01 -2.31718E+01
 4.79492E-01  1.29233E+00 -2.26017E+01 -2.05099E+01
 4.79492E-01  1.37336E+00 -1.95117E+01 -1.78316E+01
 4.79492E-01  1.45759E+00 -1.64217E+01 -1.51089E+01
 4.79492E-01  1.54526E+00 -1.33427E+01 -1.23890E+01
 4.79492E-01  1.63662E+00 -1.02799E+01 -9.63496E+00
 4.79492E-01  1.73192E+00 -7.22114E+00 -6.78911E+00
 4.79492E-01  1.83137E+00 -4.13863E+00 -3.88615E+00
 4.79492E-01  1.93517E+00 -1.26054E+00 -1.13181E+00
 4.79492E-01  2.04348E+00  2.29892E-01  2.79940E-01
 4.79492E-01  2.15645E+00  2.02479E-01  2.10175E-01
 4.79492E-01  2.27417E+00  4.63519E-02  4.02039E-02
 4.79492E-01  2.39672E+00  6.62177E-03 -1.09465E-03
 4.79492E-01  2.52413E+00  6.87064E-04 -4.65873E-03
 4.79492E-01  2.65641E+00  5.34234E-05 -3.42612E-03
 4.79492E-01  2.79352E+00  3.12861E-06 -2.52833E-03
 4.79492E-01  2.93540E+00  1.37691E-07 -1.80222E-03
 4.79492E-01  3.08196E+00  0.00000E+00 -1.24316E-03
 4.79492E-01  3.23309E+00  0.00000E+00 -8.63464E-04
 4.79492E-01  3.38867E+00  0.00000E+00 -5.81500E-04
 4.79492E-01  3.54854E+00  0.00000E+00  0.00000E+00

 5.40649E-01  0.00000E+00 -6.09203E+01 -5.60539E+01
 5.40649E-01  5.96174E-02 -6.08010E+01 -5.59129E+01
 5.40649E-01  1.19244E-01 -6.04437E+01 -5.54921E+01
 5.40649E-01  1.78901E-01 -5.98490E+01 -5.48146E+01
 5.40649E-01  2.38627E-01 -5.90186E+01 -5.38382E+01
 5.40649E-01  2.98474E-01 -5.79550E+01 -5.26494E+01
 5.40649E-01  3.58510E-01 -5.66626E+01 -5.12180E+01
 5.40649E-01  4.18816E-01 -5.51481E+01 -4.95817E+01
 5.40649E-01  4.79492E-01 -5.34209E+01 -4.77449E+01
 5.40649E-01  5.40649E-01 -5.14939E+01 -4.58532E+01
 5.40649E-01  6.02415E-01 -4.93831E+01 -4.38409E+01
 5.40649E-01  6.64934E-01 -4.71067E+01 -4.17718E+01
 5.40649E-01  7.28364E-01 -4.46845E+01 -3.96187E+01
 5.40649E-01  7.92877E-01 -4.21364E+01 -3.74342E+01
 5.40649E-01  8.58663E-01 -3.94812E+01 -3.51768E+01
 5.40649E-01  9.25923E-01 -3.67361E+01 -3.27673E+01
 5.40649E-01  9.94875E-01 -3.39161E+01 -3.03522E+01
 5.40649E-01  1.06575E+00 -3.10343E+01 -2.78939E+01
 5.40649E-01  1.13878E+00 -2.81023E+01 -2.53481E+01
 5.40649E-01  1.21422E+00 -2.51310E+01 -2.27621E+01
 5.40649E-01  1.29233E+00 -2.21313E+01 -2.01105E+01
 5.40649E-01  1.37336E+00 -1.91144E+01 -1.74716E+01
 5.40649E-01  1.45759E+00 -1.60924E+01 -1.48002E+01
 5.40649E-01  1.54526E+00 -1.30764E+01 -1.21259E+01
 5.40649E-01  1.63662E+00 -1.00720E+01 -9.39628E+00
 5.40649E-01  1.73192E+00 -7.06811E+00 -6.61683E+00
 5.40649E-01  1.83137E+00 -4.03877E+00 -3.77435E+00
 5.40649E-01  1.93517E+00 -1.21308E+00 -1.06985E+00
 5.40649E-01  2.04348E+00  2.40172E-01  3.02836E-01
 5.40649E-01  2.15645E+00  2.02732E-01  2.20142E-01
 5.40649E-01  2.27417E+00  4.61727E-02  4.19401E-02
 5.40649E-01  2.39672E+00  6.58497E-03 -5.34573E-04
 5.40649E-01  2.52413E+00  6.82794E-04 -4.73243E-03
 5.40649E-01  2.65641E+00  5.30791E-05 -3.64250E-03
 5.40649E-01  2.79352E+00  3.10838E-06 -2.40093E-03
 5.40649E-01  2.93540E+00  1.36813E-07 -1.69126E-03
 5.40649E-01  3.08196E+00  0.00000E+00 -1.19170E-03
 5.40649E-01  3.23309E+00  0.00000E+00 -7.86803E-04
 5.40649E-01  3.38867E+00  0.00000E+00 -5.03716E-04
 5.40649E-01  3.54854E+00  0.00000E+00  0.00000E+00

 6.02415E-01  0.00000E+00 -5.77021E+01 -5.28222E+01
 6.02415E-01  5.96174E-02 -5.75987E+01 -5.26835E+01
 6.02415E-01  1.19244E-01 -5.72887E+01 -5.23116E+01
 6.02415E-01  1.78901E-01 -5.67722E+01 -5.17083E+01
 6.02415E-01  2.38627E-01 -5.60492E+01 -5.08388E+01
 6.02415E-01  2.98474E-01 -5.51201E+01 -4.97964E+01
 6.02415E-01  3.58510E-01 -5.39859E+01 -4.84988E+01
 6.02415E-01  4.18816E-01 -5.26486E+01 -4.70883E+01
 6.02415E-01  4.79492E-01 -5.11121E+01 -4.54846E+01
 6.02415E-01  5.40649E-01 -4.93831E+01 -4.38409E+01
 6.02415E-01  6.02415E-01 -4.74710E+01 -4.20796E+01
 6.02415E-01  6.64934E-01 -4.53882E+01 -4.02515E+01
 6.02415E-01  7.28364E-01 -4.31498E+01 -3.83270E+01
 6.02415E-01  7.92877E-01 -4.07724E+01 -3.62893E+01
 6.02415E-01  8.58663E-01 -3.82734E+01 -3.41506E+01
 6.02415E-01  9.25923E-01 -3.56699E+01 -3.19356E+01
 6.02415E-01  9.94875E-01 -3.29779E+01 -2.96425E+01
 6.02415E-01  1.06575E+00 -3.02121E+01 -2.72536E+01
 6.02415E-01  1.13878E+00 -2.73856E+01 -2.47883E+01
 6.02415E-01  1.21422E+00 -2.45110E+01 -2.22930E+01
 6.02415E-01  1.29233E+00 -2.16003E+01 -1.97421E+01
 6.02415E-01  1.37336E+00 -1.86657E+01 -1.71459E+01
 6.02415E-01  1.45759E+00 -1.57200E+01 -1.44737E+01
 6.02415E-01  1.54526E+00 -1.27749E+01 -1.18281E+01
 6.02415E-01  1.63662E+00 -9.83628E+00 -9.12661E+00
 6.02415E-01  1.73192E+00 -6.89405E+00 -6.45263E+00
 6.02415E-01  1.83137E+00 -3.92474E+00 -3.63388E+00
 6.02415E-01  1.93517E+00 -1.15847E+00 -9.98607E-01
 6.02415E-01  2.04348E+00  2.52223E-01  3.25385E-01
 6.02415E-01  2.15645E+00  2.03105E-01  2.26674E-01
 6.02415E-01  2.27417E+00  4.59810E-02  4.56431E-02
 6.02415E-01  2.39672E+00  6.54436E-03  5.02343E-04
 6.02415E-01  2.52413E+00  6.78040E-04 -4.66856E-03
 6.02415E-01  2.65641E+00  5.26938E-05 -3.59716E-03
 6.02415E-01  2.79352E+00  3.08568E-06 -2.45401E-03
 6.02415E-01  2.93540E+00  1.35829E-07 -1.72642E-03
 6.02415E-01  3.08196E+00  0.00000E+00 -1.17048E-03
 6.02415E-01  3.23309E+00  0.00000E+00 -7.67888E-04
 6.02415E-01  3.38867E+00  0.00000E+00 -5.01992E-04
 6.02415E-01  3.54854E+00  0.00000E+00  0.00000E+00

 6.64934E-01  0.00000E+00 -5.44406E+01 -4.94097E+01
 6.64934E-01  5.96174E-02 -5.43505E+01 -4.92965E+01
 6.64934E-01  1.19244E-01 -5.40801E+01 -4.89649E+01
 6.64934E-01  1.78901E-01 -5.36293E+01 -4.84750E+01
 6.64934E-01  2.38627E-01 -5.29976E+01 -4.77343E+01
 6.64934E-01  2.98474E-01 -5.21843E+01 -4.68087E+01
 6.64934E-01  3.58510E-01 -5.11886E+01 -4.57326E+01
 6.64934E-01  4.18816E-01 -5.00099E+01 -4.44834E+01
 6.64934E-01  4.79492E-01 -4.86487E+01 -4.31792E+01
 6.64934E-01  5.40649E-01 -4.71067E+01 -4.17718E+01
 6.64934E-01  6.02415E-01 -4.53882E+01 -4.02515E+01
 6.64934E-01  6.64934E-01 -4.34999E+01 -3.86442E+01
 6.64934E-01  7.28364E-01 -4.14515E+01 -3.68878E+01
 6.64934E-01  7.92877E-01 -3.92551E+01 -3.50072E+01
 6.64934E-01  8.58663E-01 -3.69254E+01 -3.30526E+01
 6.64934E-01  9.25923E-01 -3.44778E+01 -3.09967E+01
 6.64934E-01  9.94875E-01 -3.19282E+01 -2.87863E+01
 6.64934E-01  1.06575E+00 -2.92919E+01 -2.65023E+01
 6.64934E-01  1.13878E+00 -2.65837E+01 -2.41489E+01
 6.64934E-01  1.21422E+00 -2.38172E+01 -2.17279E+01
 6.64934E-01  1.29233E+00 -2.10060E+01 -1.92080E+01
 6.64934E-01  1.37336E+00 -1.81633E+01 -1.66777E+01
 6.64934E-01  1.45759E+00 -1.53027E+01 -1.40921E+01
 6.64934E-01  1.54526E+00 -1.24364E+01 -1.14864E+01
 6.64934E-01  1.63662E+00 -9.57105E+00 -8.87466E+00
 6.64934E-01  1.73192E+00 -6.69767E+00 -6.21414E+00
 6.64934E-01  1.83137E+00 -3.79551E+00 -3.47737E+00
 6.64934E-01  1.93517E+00 -1.09609E+00 -9.16266E-01
 6.64934E-01  2.04348E+00  2.66261E-01  3.55183E-01
 6.64934E-01  2.15645E+00  2.03631E-01  2.39512E-01
 6.64934E-01  2.27417E+00  4.57796E-02  5.11985E-02
 6.64934E-01  2.39672E+00  6.50011E-03  1.47693E-03
 6.64934E-01  2.52413E+00  6.72800E-04 -4.88811E-03
 6.64934E-01  2.65641E+00  5.22669E-05 -3.71012E-03
 6.64934E-01  2.79352E+00  3.06046E-06 -2.59681E-03
 6.64934E-01  2.93540E+00  1.34732E-07 -1.72171E-03
 6.64934E-01  3.08196E+00  0.00000E+00 -1.16909E-03
 6.64934E-01  3.23309E+00  0.00000E+00 -7.86823E-04
 6.64934E-01  3.38867E+00  0.00000E+00 -4.97988E-04
 6.64934E-01  3.54854E+00  0.00000E+00  0.00000E+00

 7.28364E-01  0.00000E+00 -5.11505E+01 -4.59195E+01
 7.28364E-01  5.96174E-02 -5.10715E+01 -4.58723E+01
 7.28364E-01  1.19244E-01 -5.08346E+01 -4.55884E+01
 7.28364E-01  1.78901E-01 -5.04394E+01 -4.51668E+01
 7.28364E-01  2.38627E-01 -4.98852E+01 -4.45218E+01
 7.28364E-01  2.98474E-01 -4.91711E+01 -4.37631E+01
 7.28364E-01  3.58510E-01 -4.82956E+01 -4.28932E+01
 7.28364E-01  4.18816E-01 -4.72570E+01 -4.18615E+01
 7.28364E-01  4.79492E-01 -4.60536E+01 -4.08300E+01
 7.28364E-01  5.40649E-01 -4.46845E+01 -3.96187E+01
 7.28364E-01  6.02415E-01 -4.31498E+01 -3.83270E+01
 7.28364E-01  6.64934E-01 -4.14515E+01 -3.68878E+01
 7.28364E-01  7.28364E-01 -3.95941E+01 -3.52951E+01
 7.28364E-01  7.92877E-01 -3.75850E+01 -3.36576E+01
 7.28364E-01  8.58663E-01 -3.54346E+01 -3.18003E+01
 7.28364E-01  9.25923E-01 -3.31555E+01 -2.98351E+01
 7.28364E-01  9.94875E-01 -3.07619E+01 -2.78114E+01
 7.28364E-01  1.06575E+00 -2.82690E+01 -2.56326E+01
 7.28364E-01  1.13878E+00 -2.56919E+01 -2.34013E+01
 7.28364E-01  1.21422E+00 -2.30457E+01 -2.10496E+01
 7.28364E-01  1.29233E+00 -2.03449E+01 -1.86532E+01
 7.28364E-01  1.37336E+00 -1.76042E+01 -1.61927E+01
 7.28364E-01  1.45759E+00 -1.48377E+01 -1.36901E+01
 7.28364E-01  1.54526E+00 -1.20587E+01 -1.11673E+01
 7.28364E-01  1.63662E+00 -9.27447E+00 -8.56825E+00
 7.28364E-01  1.73192E+00 -6.47742E+00 -5.98082E+00
 7.28364E-01  1.83137E+00 -3.64989E+00 -3.32001E+00
 7.28364E-01  1.93517E+00 -1.02520E+00 -8.15026E-01
 7.28364E-01  2.04348E+00  2.82542E-01  3.92431E-01
 7.28364E-01  2.15645E+00  2.04347E-01  2.50350E-01
 7.28364E-01  2.27417E+00  4.55718E-02  5.69649E-02
 7.28364E-01  2.39672E+00  6.45236E-03  4.48387E-03
 7.28364E-01  2.52413E+00  6.67076E-04 -4.25484E-03
 7.28364E-01  2.65641E+00  5.17977E-05 -3.67148E-03
 7.28364E-01  2.79352E+00  3.03262E-06 -2.55675E-03
 7.28364E-01  2.93540E+00  1.33517E-07 -1.67903E-03
 7.28364E-01  3.08196E+00  0.00000E+00 -1.13641E-03
 7.28364E-01  3.23309E+00  0.00000E+00 -7.81423E-04
 7.28364E-01  3.38867E+00  0.00000E+00 -5.08439E-04
 7.28364E-01  3.54854E+00  0.00000E+00  0.00000E+00

 7.92877E-01  0.00000E+00 -4.78407E+01 -4.25110E+01
 7.92877E-01  5.96174E-02 -4.77712E+01 -4.24528E+01
 7.92877E-01  1.19244E-01 -4.75626E+01 -4.21860E+01
 7.92877E-01  1.78901E-01 -4.72147E+01 -4.18159E+01
 7.92877E-01  2.38627E-01 -4.67269E+01 -4.13479E+01
 7.92877E-01  2.98474E-01 -4.60981E+01 -4.07080E+01
 7.92877E-01  3.58510E-01 -4.53268E+01 -4.00911E+01
 7.92877E-01  4.18816E-01 -4.44111E+01 -3.93043E+01
 7.92877E-01  4.79492E-01 -4.33485E+01 -3.84396E+01
 7.92877E-01  5.40649E-01 -4.21364E+01 -3.74342E+01
 7.92877E-01  6.02415E-01 -4.07724E+01 -3.62893E+01
 7.92877E-01  6.64934E-01 -3.92551E+01 -3.50072E+01
 7.92877E-01  7.28364E-01 -3.75850E+01 -3.36576E+01
 7.92877E-01  7.92877E-01 -3.57647E+01 -3.20635E+01
 7.92877E-01  8.58663E-01 -3.37999E+01 -3.04165E+01
 7.92877E-01  9.25923E-01 -3.16991E+01 -2.86231E+01
 7.92877E-01  9.94875E-01 -2.94739E+01 -2.66991E+01
 7.92877E-01  1.06575E+00 -2.71375E+01 -2.46940E+01
 7.92877E-01  1.13878E+00 -2.47049E+01 -2.25744E+01
 7.92877E-01  1.21422E+00 -2.21915E+01 -2.03477E+01
 7.92877E-01  1.29233E+00 -1.96129E+01 -1.80469E+01
 7.92877E-01  1.37336E+00 -1.69846E+01 -1.56595E+01
 7.92877E-01  1.45759E+00 -1.43221E+01 -1.32054E+01
 7.92877E-01  1.54526E+00 -1.16392E+01 -1.07316E+01
 7.92877E-01  1.63662E+00 -8.94430E+00 -8.26492E+00
 7.92877E-01  1.73192E+00 -6.23143E+00 -5.72680E+00
 7.92877E-01  1.83137E+00 -3.48644E+00 -3.13849E+00
 7.92877E-01  1.93517E+00 -9.44926E-01 -7.30044E-01
 7.92877E-01  2.04348E+00  3.01361E-01  4.27383E-01
 7.92877E-01  2.15645E+00  2.05300E-01  2.68835E-01
 7.92877E-01  2.27417E+00  4.53614E-02  6.58800E-02
 7.92877E-01  2.39672E+00  6.40128E-03  6.68454E-03
 7.92877E-01  2.52413E+00  6.60864E-04 -4.03640E-03
 7.92877E-01  2.65641E+00  5.12850E-05 -3.81823E-03
 7.92877E-01  2.79352E+00  3.00207E-06 -2.55867E-03
 7.92877E-01  2.93540E+00  1.32181E-07 -1.84121E-03
 7.92877E-01  3.08196E+00  0.00000E+00 -1.27321E-03
 7.92877E-01  3.23309E+00  0.00000E+00 -8.17743E-04
 7.92877E-01  3.38867E+00  0.00000E+00 -5.10726E-04
 7.92877E-01  3.54854E+00  0.00000E+00  0.00000E+00

 8.58663E-01  0.00000E+00 -4.45157E+01 -3.90192E+01
 8.58663E-01  5.96174E-02 -4.44543E+01 -3.89861E+01
 8.58663E-01  1.19244E-01 -4.42701E+01 -3.88394E+01
 8.58663E-01  1.78901E-01 -4.39630E+01 -3.85302E+01
 8.58663E-01  2.38627E-01 -4.35326E+01 -3.81917E+01
 8.58663E-01  2.98474E-01 -4.29779E+01 -3.77713E+01
 8.58663E-01  3.58510E-01 -4.22977E+01 -3.72824E+01
 8.58663E-01  4.18816E-01 -4.14900E+01 -3.67100E+01
 8.58663E-01  4.79492E-01 -4.05522E+01 -3.59970E+01
 8.58663E-01  5.40649E-01 -3.94812E+01 -3.51768E+01
 8.58663E-01  6.02415E-01 -3.82734E+01 -3.41506E+01
 8.58663E-01  6.64934E-01 -3.69254E+01 -3.30526E+01
 8.58663E-01  7.28364E-01 -3.54346E+01 -3.18003E+01
 8.58663E-01  7.92877E-01 -3.37999E+01 -3.04165E+01
 8.58663E-01  8.58663E-01 -3.20225E+01 -2.88777E+01
 8.58663E-01  9.25923E-01 -3.01065E+01 -2.72673E+01
 8.58663E-01  9.94875E-01 -2.80595E+01 -2.54770E+01
 8.58663E-01  1.06575E+00 -2.58918E+01 -2.36039E+01
 8.58663E-01  1.13878E+00 -2.36167E+01 -2.15821E+01
 8.58663E-01  1.21422E+00 -2.12490E+01 -1.94966E+01
 8.58663E-01  1.29233E+00 -1.88048E+01 -1.72722E+01
 8.58663E-01  1.37336E+00 -1.63003E+01 -1.49923E+01
 8.58663E-01  1.45759E+00 -1.37520E+01 -1.26901E+01
 8.58663E-01  1.54526E+00 -1.11746E+01 -1.03194E+01
 8.58663E-01  1.63662E+00 -8.57786E+00 -7.90702E+00
 8.58663E-01  1.73192E+00 -5.95748E+00 -5.44802E+00
 8.58663E-01  1.83137E+00 -3.30349E+00 -2.93349E+00
 8.58663E-01  1.93517E+00 -8.54263E-01 -6.16916E-01
 8.58663E-01  2.04348E+00  3.23064E-01  4.73553E-01
 8.58663E-01  2.15645E+00  2.06539E-01  2.84636E-01
 8.58663E-01  2.27417E+00  4.51526E-02  7.49022E-02
 8.58663E-01  2.39672E+00  6.34706E-03  1.16017E-02
 8.58663E-01  2.52413E+00  6.54161E-04 -2.94334E-03
 8.58663E-01  2.65641E+00  5.07274E-05 -3.76031E-03
 8.58663E-01  2.79352E+00  2.96870E-06 -2.63057E-03
 8.58663E-01  2.93540E+00  1.30717E-07 -1.83139E-03
 8.58663E-01  3.08196E+00  0.00000E+00 -1.22532E-03
 8.58663E-01  3.23309E+00  0.00000E+00 -7.85485E-04
 8.58663E-01  3.38867E+00  0.00000E+00 -5.04940E-04
 8.58663E-01  3.54854E+00  0.00000E+00  0.00000E+00

 9.25923E-01  0.00000E+00 -4.11775E+01 -3.57004E+01
 9.25923E-01  5.96174E-02 -4.11232E+01 -3.56936E+01
 9.25923E-01  1.19244E-01 -4.09604E+01 -3.55568E+01
 9.25923E-01  1.78901E-01 -4.06891E+01 -3.53625E+01
 9.25923E-01  2.38627E-01 -4.03090E+01 -3.51592E+01
 9.25923E-01  2.98474E-01 -3.98196E+01 -3.49353E+01
 9.25923E-01  3.58510E-01 -3.92196E+01 -3.45884E+01
 9.25923E-01  4.18816E-01 -3.85075E+01 -3.41260E+01
 9.25923E-01  4.79492E-01 -3.76807E+01 -3.35385E+01
 9.25923E-01  5.40649E-01 -3.67361E+01 -3.27673E+01
 9.25923E-01  6.02415E-01 -3.56699E+01 -3.19356E+01
 9.25923E-01  6.64934E-01 -3.44778E+01 -3.09967E+01
 9.25923E-01  7.28364E-01 -3.31555E+01 -2.98351E+01
 9.25923E-01  7.92877E-01 -3.16991E+01 -2.86231E+01
 9.25923E-01  8.58663E-01 -3.01065E+01 -2.72673E+01
 9.25923E-01  9.25923E-01 -2.83775E+01 -2.58091E+01
 9.25923E-01  9.94875E-01 -2.65153E+01 -2.41703E+01
 9.25923E-01  1.06575E+00 -2.45264E+01 -2.23853E+01
 9.25923E-01  1.13878E+00 -2.24208E+01 -2.05330E+01
 9.25923E-01  1.21422E+00 -2.02117E+01 -1.85425E+01
 9.25923E-01  1.29233E+00 -1.79145E+01 -1.65255E+01
 9.25923E-01  1.37336E+00 -1.55459E+01 -1.43522E+01
 9.25923E-01  1.45759E+00 -1.31229E+01 -1.21426E+01
 9.25923E-01  1.54526E+00 -1.06613E+01 -9.83253E+00
 9.25923E-01  1.63662E+00 -8.17198E+00 -7.53917E+00
 9.25923E-01  1.73192E+00 -5.65302E+00 -5.13633E+00
 9.25923E-01  1.83137E+00 -3.09909E+00 -2.71352E+00
 9.25923E-01  1.93517E+00 -7.52032E-01 -4.91739E-01
 9.25923E-01  2.04348E+00  3.48049E-01  5.20278E-01
 9.25923E-01  2.15645E+00  2.08126E-01  2.98971E-01
 9.25923E-01  2.27417E+00  4.49504E-02  8.67316E-02
 9.25923E-01  2.39672E+00  6.28992E-03  1.63300E-02
 9.25923E-01  2.52413E+00  6.46964E-04 -9.14994E-04
 9.25923E-01  2.65641E+00  5.01234E-05 -3.79672E-03
 9.25923E-01  2.79352E+00  2.93237E-06 -2.78668E-03
 9.25923E-01  2.93540E+00  1.29118E-07 -1.93644E-03
 9.25923E-01  3.08196E+00  0.00000E+00 -1.26652E-03
 9.25923E-01  3.23309E+00  0.00000E+00 -8.36094E-04
 9.25923E-01  3.38867E+00  0.00000E+00 -5.80974E-04
 9.25923E-01  3.54854E+00  0.00000E+00  0.00000E+00

 9.94875E-01  0.00000E+00 -3.78271E+01 -3.25040E+01
 9.94875E-01  5.96174E-02 -3.77791E+01 -3.24647E+01
 9.94875E-01  1.19244E-01 -3.76355E+01 -3.24552E+01
 9.94875E-01  1.78901E-01 -3.73962E+01 -3.23891E+01
 9.94875E-01  2.38627E-01 -3.70612E+01 -3.23719E+01
 9.94875E-01  2.98474E-01 -3.66299E+01 -3.21519E+01
 9.94875E-01  3.58510E-01 -3.61015E+01 -3.18689E+01
 9.94875E-01  4.18816E-01 -3.54747E+01 -3.14831E+01
 9.94875E-01  4.79492E-01 -3.47471E+01 -3.10004E+01
 9.94875E-01  5.40649E-01 -3.39161E+01 -3.03522E+01
 9.94875E-01  6.02415E-01 -3.29779E+01 -2.96425E+01
 9.94875E-01  6.64934E-01 -3.19282E+01 -2.87863E+01
 9.94875E-01  7.28364E-01 -3.07619E+01 -2.78114E+01
 9.94875E-01  7.92877E-01 -2.94739E+01 -2.66991E+01
 9.94875E-01  8.58663E-01 -2.80595E+01 -2.54770E+01
 9.94875E-01  9.25923E-01 -2.65153E+01 -2.41703E+01
 9.94875E-01  9.94875E-01 -2.48404E+01 -2.26457E+01
 9.94875E-01  1.06575E+00 -2.30370E+01 -2.10503E+01
 9.94875E-01  1.13878E+00 -2.11111E+01 -1.93374E+01
 9.94875E-01  1.21422E+00 -1.90728E+01 -1.75305E+01
 9.94875E-01  1.29233E+00 -1.69355E+01 -1.55627E+01
 9.94875E-01  1.37336E+00 -1.47153E+01 -1.35823E+01
 9.94875E-01  1.45759E+00 -1.24295E+01 -1.14571E+01
 9.94875E-01  1.54526E+00 -1.00946E+01 -9.31316E+00
 9.94875E-01  1.63662E+00 -7.72297E+00 -7.08372E+00
 9.94875E-01  1.73192E+00 -5.31506E+00 -4.82834E+00
 9.94875E-01  1.83137E+00 -2.87098E+00 -2.48500E+00
 9.94875E-01  1.93517E+00 -6.36871E-01 -3.66649E-01
 9.94875E-01  2.04348E+00  3.76776E-01  5.66154E-01
 9.94875E-01  2.15645E+00  2.10129E-01  3.19999E-01
 9.94875E-01  2.27417E+00  4.47606E-02  9.77088E-02
 9.94875E-01  2.39672E+00  6.23011E-03  2.20447E-02
 9.94875E-01  2.52413E+00  6.39266E-04  2.06102E-03
 9.94875E-01  2.65641E+00  4.94712E-05 -3.81206E-03
 9.94875E-01  2.79352E+00  2.89291E-06 -2.81849E-03
 9.94875E-01  2.93540E+00  1.27375E-07 -2.02797E-03
 9.94875E-01  3.08196E+00  0.00000E+00 -1.40464E-03
 9.94875E-01  3.23309E+00  0.00000E+00 -9.05378E-04
 9.94875E-01  3.38867E+00  0.00000E+00 -5.89411E-04
 9.94875E-01  3.54854E+00  0.00000E+00  0.00000E+00

 1.06575E+00  0.00000E+00 -3.44655E+01 -2.94630E+01
 1.06575E+00  5.96174E-02 -3.44234E+01 -2.95878E+01
 1.06575E+00  1.19244E-01 -3.42972E+01 -2.96479E+01
 1.06575E+00  1.78901E-01 -3.40871E+01 -2.96387E+01
 1.06575E+00  2.38627E-01 -3.37929E+01 -2.95340E+01
 1.06575E+00  2.98474E-01 -3.34143E+01 -2.94145E+01
 1.06575E+00  3.58510E-01 -3.29506E+01 -2.91793E+01
 1.06575E+00  4.18816E-01 -3.24007E+01 -2.88574E+01
 1.06575E+00  4.79492E-01 -3.17628E+01 -2.84219E+01
 1.06575E+00  5.40649E-01 -3.10343E+01 -2.78939E+01
 1.06575E+00  6.02415E-01 -3.02121E+01 -2.72536E+01
 1.06575E+00  6.64934E-01 -2.92919E+01 -2.65023E+01
 1.06575E+00  7.28364E-01 -2.82690E+01 -2.56326E+01
 1.06575E+00  7.92877E-01 -2.71375E+01 -2.46940E+01
 1.06575E+00  8.58663E-01 -2.58918E+01 -2.36039E+01
 1.06575E+00  9.25923E-01 -2.45264E+01 -2.23853E+01
 1.06575E+00  9.94875E-01 -2.30370E+01 -2.10503E+01
 1.06575E+00  1.06575E+00 -2.14219E+01 -1.96250E+01
 1.06575E+00  1.13878E+00 -1.96828E+01 -1.80680E+01
 1.06575E+00  1.21422E+00 -1.78257E+01 -1.63886E+01
 1.06575E+00  1.29233E+00 -1.58606E+01 -1.45711E+01
 1.06575E+00  1.37336E+00 -1.38018E+01 -1.27370E+01
 1.06575E+00  1.45759E+00 -1.16657E+01 -1.08070E+01
 1.06575E+00  1.54526E+00 -9.46950E+00 -8.71013E+00
 1.06575E+00  1.63662E+00 -7.22651E+00 -6.63362E+00
 1.06575E+00  1.73192E+00 -4.94014E+00 -4.44026E+00
 1.06575E+00  1.83137E+00 -2.61657E+00 -2.25498E+00
 1.06575E+00  1.93517E+00 -5.07226E-01 -2.20213E-01
 1.06575E+00  2.04348E+00  4.09772E-01  6.00659E-01
 1.06575E+00  2.15645E+00  2.12625E-01  3.47208E-01
 1.06575E+00  2.27417E+00  4.45898E-02  1.11151E-01
 1.06575E+00  2.39672E+00  6.16792E-03  3.09767E-02
 1.06575E+00  2.52413E+00  6.31063E-04  3.73581E-03
 1.06575E+00  2.65641E+00  4.87686E-05 -3.39261E-03
 1.06575E+00  2.79352E+00  2.85013E-06 -3.02724E-03
 1.06575E+00  2.93540E+00  1.25477E-07 -2.18621E-03
 1.06575E+00  3.08196E+00  0.00000E+00 -1.40141E-03
 1.06575E+00  3.23309E+00  0.00000E+00 -9.12705E-04
 1.06575E+00  3.38867E+00  0.00000E+00 -6.47820E-04
 1.06575E+00  3.54854E+00  0.00000E+00  0.00000E+00

 1.13878E+00  0.00000E+00 -3.10953E+01 -2.71530E+01
 1.13878E+00  5.96174E-02 -3.10585E+01 -2.70629E+01
 1.13878E+00  1.19244E-01 -3.09485E+01 -2.70680E+01
 1.13878E+00  1.78901E-01 -3.07651E+01 -2.69543E+01
 1.13878E+00  2.38627E-01 -3.05084E+01 -2.68610E+01
 1.13878E+00  2.98474E-01 -3.01780E+01 -2.67667E+01
 1.13878E+00  3.58510E-01 -2.97734E+01 -2.65165E+01
 1.13878E+00  4.18816E-01 -2.92937E+01 -2.61992E+01
 1.13878E+00  4.79492E-01 -2.87374E+01 -2.57690E+01
 1.13878E+00  5.40649E-01 -2.81023E+01 -2.53481E+01
 1.13878E+00  6.02415E-01 -2.73856E+01 -2.47883E+01
 1.13878E+00  6.64934E-01 -2.65837E+01 -2.41489E+01
 1.13878E+00  7.28364E-01 -2.56919E+01 -2.34013E+01
 1.13878E+00  7.92877E-01 -2.47049E+01 -2.25744E+01
 1.13878E+00  8.58663E-01 -2.36167E+01 -2.15821E+01
 1.13878E+00  9.25923E-01 -2.24208E+01 -2.05330E+01
 1.13878E+00  9.94875E-01 -2.11111E+01 -1.93374E+01
 1.13878E+00  1.06575E+00 -1.96828E+01 -1.80680E+01
 1.13878E+00  1.13878E+00 -1.81337E+01 -1.66734E+01
 1.13878E+00  1.21422E+00 -1.64651E+01 -1.51465E+01
 1.13878E+00  1.29233E+00 -1.46829E+01 -1.35181E+01
 1.13878E+00  1.37336E+00 -1.27979E+01 -1.18046E+01
 1.13878E+00  1.45759E+00 -1.08248E+01 -9.97631E+00
 1.13878E+00  1.54526E+00 -8.77990E+00 -8.09111E+00
 1.13878E+00  1.63662E+00 -6.67762E+00 -6.09488E+00
 1.13878E+00  1.73192E+00 -4.52426E+00 -4.07367E+00
 1.13878E+00  1.83137E+00 -2.33289E+00 -1.92718E+00
 1.13878E+00  1.93517E+00 -3.61329E-01 -6.42629E-02
 1.13878E+00  2.04348E+00  4.47630E-01  6.75583E-01
 1.13878E+00  2.15645E+00  2.15703E-01  3.64044E-01
 1.13878E+00  2.27417E+00  4.44453E-02  1.32753E-01
 1.13878E+00  2.39672E+00  6.10368E-03  4.27312E-02
 1.13878E+00  2.52413E+00  6.22347E-04  8.87554E-03
 1.13878E+00  2.65641E+00  4.80130E-05 -1.67978E-03
 1.13878E+00  2.79352E+00  2.80382E-06 -2.99066E-03
 1.13878E+00  2.93540E+00  1.23414E-07 -2.33075E-03
 1.13878E+00  3.08196E+00  0.00000E+00 -1.59787E-03
 1.13878E+00  3.23309E+00  0.00000E+00 -1.03627E-03
 1.13878E+00  3.38867E+00  0.00000E+00 -6.50726E-04
 1.13878E+00  3.54854E+00  0.00000E+00  0.00000E+00

 1.21422E+00  0.00000E+00 -2.77205E+01 -2.46512E+01
 1.21422E+00  5.96174E-02 -2.76887E+01 -2.45930E+01
 1.21422E+00  1.19244E-01 -2.75935E+01 -2.45184E+01
 1.21422E+00  1.78901E-01 -2.74349E+01 -2.43528E+01
 1.21422E+00  2.38627E-01 -2.72128E+01 -2.42083E+01
 1.21422E+00  2.98474E-01 -2.69270E+01 -2.40265E+01
 1.21422E+00  3.58510E-01 -2.65769E+01 -2.37850E+01
 1.21422E+00  4.18816E-01 -2.61619E+01 -2.35267E+01
 1.21422E+00  4.79492E-01 -2.56805E+01 -2.31718E+01
 1.21422E+00  5.40649E-01 -2.51310E+01 -2.27621E+01
 1.21422E+00  6.02415E-01 -2.45110E+01 -2.22930E+01
 1.21422E+00  6.64934E-01 -2.38172E+01 -2.17279E+01
 1.21422E+00  7.28364E-01 -2.30457E+01 -2.10496E+01
 1.21422E+00  7.92877E-01 -2.21915E+01 -2.03477E+01
 1.21422E+00  8.58663E-01 -2.12490E+01 -1.94966E+01
 1.21422E+00  9.25923E-01 -2.02117E+01 -1.85425E+01
 1.21422E+00  9.94875E-01 -1.90728E+01 -1.75305E+01
 1.21422E+00  1.06575E+00 -1.78257E+01 -1.63886E+01
 1.21422E+00  1.13878E+00 -1.64651E+01 -1.51465E+01
 1.21422E+00  1.21422E+00 -1.49884E+01 -1.37946E+01
 1.21422E+00  1.29233E+00 -1.33969E+01 -1.23284E+01
 1.21422E+00  1.37336E+00 -1.16968E+01 -1.07657E+01
 1.21422E+00  1.45759E+00 -9.89935E+00 -9.07710E+00
 1.21422E+00  1.54526E+00 -8.01916E+00 -7.33885E+00
 1.21422E+00  1.63662E+00 -6.07061E+00 -5.50344E+00
 1.21422E+00  1.73192E+00 -4.06285E+00 -3.58509E+00
 1.21422E+00  1.83137E+00 -2.01657E+00 -1.66885E+00
 1.21422E+00  1.93517E+00 -1.97193E-01  1.13153E-01
 1.21422E+00  2.04348E+00  4.91014E-01  7.21214E-01
 1.21422E+00  2.15645E+00  2.19462E-01  3.80397E-01
 1.21422E+00  2.27417E+00  4.43351E-02  1.49301E-01
 1.21422E+00  2.39672E+00  6.03771E-03  5.58335E-02
 1.21422E+00  2.52413E+00  6.13107E-04  1.62356E-02
 1.21422E+00  2.65641E+00  4.72015E-05 -1.26694E-04
 1.21422E+00  2.79352E+00  2.75370E-06 -3.01137E-03
 1.21422E+00  2.93540E+00  1.21170E-07 -2.57147E-03
 1.21422E+00  3.08196E+00  0.00000E+00 -1.73620E-03
 1.21422E+00  3.23309E+00  0.00000E+00 -1.14108E-03
 1.21422E+00  3.38867E+00  0.00000E+00 -7.74346E-04
 1.21422E+00  3.54854E+00  0.00000E+00  0.00000E+00

 1.29233E+00  0.00000E+00 -2.43471E+01 -2.20442E+01
 1.29233E+00  5.96174E-02 -2.43199E+01 -2.19968E+01
 1.29233E+00  1.19244E-01 -2.42384E+01 -2.18971E+01
 1.29233E+00  1.78901E-01 -2.41028E+01 -2.17595E+01
 1.29233E+00  2.38627E-01 -2.39129E+01 -2.15606E+01
 1.29233E+00  2.98474E-01 -2.36684E+01 -2.13839E+01
 1.29233E+00  3.58510E-01 -2.33690E+01 -2.11268E+01
 1.29233E+00  4.18816E-01 -2.30138E+01 -2.08149E+01
 1.29233E+00  4.79492E-01 -2.26017E+01 -2.05099E+01
 1.29233E+00  5.40649E-01 -2.21313E+01 -2.01105E+01
 1.29233E+00  6.02415E-01 -2.16003E+01 -1.97421E+01
 1.29233E+00  6.64934E-01 -2.10060E+01 -1.92080E+01
 1.29233E+00  7.28364E-01 -2.03449E+01 -1.86532E+01
 1.29233E+00  7.92877E-01 -1.96129E+01 -1.80469E+01
 1.29233E+00  8.58663E-01 -1.88048E+01 -1.72722E+01
 1.29233E+00  9.25923E-01 -1.79145E+01 -1.65255E+01
 1.29233E+00  9.94875E-01 -1.69355E+01 -1.55627E+01
 1.29233E+00  1.06575E+00 -1.58606E+01 -1.45711E+01
 1.29233E+00  1.13878E+00 -1.46829E+01 -1.35181E+01
 1.29233E+00  1.21422E+00 -1.33969E+01 -1.23284E+01
 1.29233E+00  1.29233E+00 -1.19996E+01 -1.09942E+01
 1.29233E+00  1.37336E+00 -1.04926E+01 -9.59480E+00
 1.29233E+00  1.45759E+00 -8.88241E+00 -8.10903E+00
 1.29233E+00  1.54526E+00 -7.18018E+00 -6.55262E+00
 1.29233E+00  1.63662E+00 -5.39916E+00 -4.82710E+00
 1.29233E+00  1.73192E+00 -3.55074E+00 -3.07073E+00
 1.29233E+00  1.83137E+00 -1.66379E+00 -1.27887E+00
 1.29233E+00  1.93517E+00 -1.26049E-02  2.95678E-01
 1.29233E+00  2.04348E+00  5.40643E-01  7.62328E-01
 1.29233E+00  2.15645E+00  2.24004E-01  3.89178E-01
 1.29233E+00  2.27417E+00  4.42673E-02  1.57780E-01
 1.29233E+00  2.39672E+00  5.97026E-03  6.76699E-02
 1.29233E+00  2.52413E+00  6.03318E-04  2.19367E-02
 1.29233E+00  2.65641E+00  4.63295E-05  6.00751E-03
 1.29233E+00  2.79352E+00  2.69942E-06 -2.80069E-03
 1.29233E+00  2.93540E+00  1.18728E-07 -2.74494E-03
 1.29233E+00  3.08196E+00  0.00000E+00 -1.84286E-03
 1.29233E+00  3.23309E+00  0.00000E+00 -1.30149E-03
 1.29233E+00  3.38867E+00  0.00000E+00 -7.66420E-04
 1.29233E+00  3.54854E+00  0.00000E+00  0.00000E+00

 1.37336E+00  0.00000E+00 -2.09833E+01 -1.92384E+01
 1.37336E+00  5.96174E-02 -2.09603E+01 -1.91923E+01
 1.37336E+00  1.19244E-01 -2.08916E+01 -1.91326E+01
 1.37336E+00  1.78901E-01 -2.07774E+01 -1.90139E+01
 1.37336E+00  2.38627E-01 -2.06174E+01 -1.88759E+01
 1.37336E+00  2.98474E-01 -2.04114E+01 -1.86180E+01
 1.37336E+00  3.58510E-01 -2.01590E+01 -1.83764E+01
 1.37336E+00  4.18816E-01 -1.98594E+01 -1.81117E+01
 1.37336E+00  4.79492E-01 -1.95117E+01 -1.78316E+01
 1.37336E+00  5.40649E-01 -1.91144E+01 -1.74716E+01
 1.37336E+00  6.02415E-01 -1.86657E+01 -1.71459E+01
 1.37336E+00  6.64934E-01 -1.81633E+01 -1.66777E+01
 1.37336E+00  7.28364E-01 -1.76042E+01 -1.61927E+01
 1.37336E+00  7.92877E-01 -1.69846E+01 -1.56595E+01
 1.37336E+00  8.58663E-01 -1.63003E+01 -1.49923E+01
 1.37336E+00  9.25923E-01 -1.55459E+01 -1.43522E+01
 1.37336E+00  9.94875E-01 -1.47153E+01 -1.35823E+01
 1.37336E+00  1.06575E+00 -1.38018E+01 -1.27370E+01
 1.37336E+00  1.13878E+00 -1.27979E+01 -1.18046E+01
 1.37336E+00  1.21422E+00 -1.16968E+01 -1.07657E+01
 1.37336E+00  1.29233E+00 -1.04926E+01 -9.59480E+00
 1.37336E+00  1.37336E+00 -9.18260E+00 -8.37885E+00
 1.37336E+00  1.45759E+00 -7.76821E+00 -7.04414E+00
 1.37336E+00  1.54526E+00 -6.25604E+00 -5.65060E+00
 1.37336E+00  1.63662E+00 -4.65651E+00 -4.12976E+00
 1.37336E+00  1.73192E+00 -2.98219E+00 -2.56987E+00
 1.37336E+00  1.83137E+00 -1.27029E+00 -9.13325E-01
 1.37336E+00  1.93517E+00  1.94844E-01  4.84037E-01
 1.37336E+00  2.04348E+00  5.97266E-01  8.39737E-01
 1.37336E+00  2.15645E+00  2.29428E-01  4.09119E-01
 1.37336E+00  2.27417E+00  4.42481E-02  1.93203E-01
 1.37336E+00  2.39672E+00  5.90127E-03  8.75638E-02
 1.37336E+00  2.52413E+00  5.92922E-04  3.27291E-02
 1.37336E+00  2.65641E+00  4.53902E-05  7.33438E-03
 1.37336E+00  2.79352E+00  2.64047E-06 -2.28469E-03
 1.37336E+00  2.93540E+00  1.16060E-07 -2.86867E-03
 1.37336E+00  3.08196E+00  0.00000E+00 -2.09121E-03
 1.37336E+00  3.23309E+00  0.00000E+00 -1.46062E-03
 1.37336E+00  3.38867E+00  0.00000E+00 -9.12022E-04
 1.37336E+00  3.54854E+00  0.00000E+00  0.00000E+00

 1.45759E+00  0.00000E+00 -1.76387E+01 -1.63656E+01
 1.45759E+00  5.96174E-02 -1.76197E+01 -1.63316E+01
 1.45759E+00  1.19244E-01 -1.75630E+01 -1.62887E+01
 1.45759E+00  1.78901E-01 -1.74687E+01 -1.61909E+01
 1.45759E+00  2.38627E-01 -1.73366E+01 -1.60343E+01
 1.45759E+00  2.98474E-01 -1.71663E+01 -1.58863E+01
 1.45759E+00  3.58510E-01 -1.69576E+01 -1.56569E+01
 1.45759E+00  4.18816E-01 -1.67097E+01 -1.53965E+01
 1.45759E+00  4.79492E-01 -1.64217E+01 -1.51089E+01
 1.45759E+00  5.40649E-01 -1.60924E+01 -1.48002E+01
 1.45759E+00  6.02415E-01 -1.57200E+01 -1.44737E+01
 1.45759E+00  6.64934E-01 -1.53027E+01 -1.40921E+01
 1.45759E+00  7.28364E-01 -1.48377E+01 -1.36901E+01
 1.45759E+00  7.92877E-01 -1.43221E+01 -1.32054E+01
 1.45759E+00  8.58663E-01 -1.37520E+01 -1.26901E+01
 1.45759E+00  9.25923E-01 -1.31229E+01 -1.21426E+01
 1.45759E+00  9.94875E-01 -1.24295E+01 -1.14571E+01
 1.45759E+00  1.06575E+00 -1.16657E+01 -1.08070E+01
 1.45759E+00  1.13878E+00 -1.08248E+01 -9.97631E+00
 1.45759E+00  1.21422E+00 -9.89935E+00 -9.07710E+00
 1.45759E+00  1.29233E+00 -8.88241E+00 -8.10903E+00
 1.45759E+00  1.37336E+00 -7.76821E+00 -7.04414E+00
 1.45759E+00  1.45759E+00 -6.55394E+00 -5.88912E+00
 1.45759E+00  1.54526E+00 -5.24113E+00 -4.65493E+00
 1.45759E+00  1.63662E+00 -3.83611E+00 -3.31310E+00
 1.45759E+00  1.73192E+00 -2.35120E+00 -1.93205E+00
 1.45759E+00  1.83137E+00 -8.31575E-01 -4.93760E-01
 1.45759E+00  1.93517E+00  4.27609E-01  7.26526E-01
 1.45759E+00  2.04348E+00  6.61556E-01  9.08497E-01
 1.45759E+00  2.15645E+00  2.35799E-01  4.29340E-01
 1.45759E+00  2.27417E+00  4.42766E-02  1.76505E-01
 1.45759E+00  2.39672E+00  5.82976E-03  8.97144E-02
 1.45759E+00  2.52413E+00  5.81768E-04  4.61814E-02
 1.45759E+00  2.65641E+00  4.43690E-05  1.35597E-02
 1.45759E+00  2.79352E+00  2.57591E-06 -9.27311E-04
 1.45759E+00  2.93540E+00  1.13124E-07 -2.82211E-03
 1.45759E+00  3.08196E+00  0.00000E+00 -2.27926E-03
 1.45759E+00  3.23309E+00  0.00000E+00 -1.65087E-03
 1.45759E+00  3.38867E+00  0.00000E+00 -1.04227E-03
 1.45759E+00  3.54854E+00  0.00000E+00  0.00000E+00

 1.54526E+00  0.00000E+00 -1.43236E+01 -1.34268E+01
 1.54526E+00  5.96174E-02 -1.43083E+01 -1.34008E+01
 1.54526E+00  1.19244E-01 -1.42627E+01 -1.33607E+01
 1.54526E+00  1.78901E-01 -1.41869E+01 -1.32892E+01
 1.54526E+00  2.38627E-01 -1.40806E+01 -1.31686E+01
 1.54526E+00  2.98474E-01 -1.39435E+01 -1.30275E+01
 1.54526E+00  3.58510E-01 -1.37753E+01 -1.28395E+01
 1.54526E+00  4.18816E-01 -1.35753E+01 -1.26519E+01
 1.54526E+00  4.79492E-01 -1.33427E+01 -1.23890E+01
 1.54526E+00  5.40649E-01 -1.30764E+01 -1.21259E+01
 1.54526E+00  6.02415E-01 -1.27749E+01 -1.18281E+01
 1.54526E+00  6.64934E-01 -1.24364E+01 -1.14864E+01
 1.54526E+00  7.28364E-01 -1.20587E+01 -1.11673E+01
 1.54526E+00  7.92877E-01 -1.16392E+01 -1.07316E+01
 1.54526E+00  8.58663E-01 -1.11746E+01 -1.03194E+01
 1.54526E+00  9.25923E-01 -1.06613E+01 -9.83253E+00
 1.54526E+00  9.94875E-01 -1.00946E+01 -9.31316E+00
 1.54526E+00  1.06575E+00 -9.46950E+00 -8.71013E+00
 1.54526E+00  1.13878E+00 -8.77990E+00 -8.09111E+00
 1.54526E+00  1.21422E+00 -8.01916E+00 -7.33885E+00
 1.54526E+00  1.29233E+00 -7.18018E+00 -6.55262E+00
 1.54526E+00  1.37336E+00 -6.25604E+00 -5.65060E+00
 1.54526E+00  1.45759E+00 -5.24113E+00 -4.65493E+00
 1.54526E+00  1.54526E+00 -4.13274E+00 -3.56636E+00
 1.54526E+00  1.63662E+00 -2.93282E+00 -2.47293E+00
 1.54526E+00  1.73192E+00 -1.65227E+00 -1.22697E+00
 1.54526E+00  1.83137E+00 -3.43460E-01  7.88277E-03
 1.54526E+00  1.93517E+00  6.87627E-01  9.58358E-01
 1.54526E+00  2.04348E+00  7.33772E-01  9.80944E-01
 1.54526E+00  2.15645E+00  2.43049E-01  4.08918E-01
 1.54526E+00  2.27417E+00  4.43291E-02  1.90747E-01
 1.54526E+00  2.39672E+00  5.75184E-03  1.12822E-01
 1.54526E+00  2.52413E+00  5.69421E-04  5.81056E-02
 1.54526E+00  2.65641E+00  4.32306E-05  2.29834E-02
 1.54526E+00  2.79352E+00  2.50357E-06  4.18079E-03
 1.54526E+00  2.93540E+00  1.09822E-07 -2.61482E-03
 1.54526E+00  3.08196E+00  0.00000E+00 -2.82798E-03
 1.54526E+00  3.23309E+00  0.00000E+00 -1.81164E-03
 1.54526E+00  3.38867E+00  0.00000E+00 -1.24684E-03
 1.54526E+00  3.54854E+00  0.00000E+00  0.00000E+00

 1.63662E+00  0.00000E+00 -1.10420E+01 -1.04443E+01
 1.63662E+00  5.96174E-02 -1.10301E+01 -1.04385E+01
 1.63662E+00  1.19244E-01 -1.09948E+01 -1.03995E+01
 1.63662E+00  1.78901E-01 -1.09360E+01 -1.03356E+01
 1.63662E+00  2.38627E-01 -1.08536E+01 -1.02352E+01
 1.63662E+00  2.98474E-01 -1.07473E+01 -1.01219E+01
 1.63662E+00  3.58510E-01 -1.06167E+01 -9.99289E+00
 1.63662E+00  4.18816E-01 -1.04611E+01 -9.82109E+00
 1.63662E+00  4.79492E-01 -1.02799E+01 -9.63496E+00
 1.63662E+00  5.40649E-01 -1.00720E+01 -9.39628E+00
 1.63662E+00  6.02415E-01 -9.83628E+00 -9.12661E+00
 1.63662E+00  6.64934E-01 -9.57105E+00 -8.87466E+00
 1.63662E+00  7.28364E-01 -9.27447E+00 -8.56825E+00
 1.63662E+00  7.92877E-01 -8.94430E+00 -8.26492E+00
 1.63662E+00  8.58663E-01 -8.57786E+00 -7.90702E+00
 1.63662E+00  9.25923E-01 -8.17198E+00 -7.53917E+00
 1.63662E+00  9.94875E-01 -7.72297E+00 -7.08372E+00
 1.63662E+00  1.06575E+00 -7.22651E+00 -6.63362E+00
 1.63662E+00  1.13878E+00 -6.67762E+00 -6.09488E+00
 1.63662E+00  1.21422E+00 -6.07061E+00 -5.50344E+00
 1.63662E+00  1.29233E+00 -5.39916E+00 -4.82710E+00
 1.63662E+00  1.37336E+00 -4.65651E+00 -4.12976E+00
 1.63662E+00  1.45759E+00 -3.83611E+00 -3.31310E+00
 1.63662E+00  1.54526E+00 -2.93282E+00 -2.47293E+00
 1.63662E+00  1.63662E+00 -1.94524E+00 -1.52390E+00
 1.63662E+00  1.73192E+00 -8.82774E-01 -4.73938E-01
 1.63662E+00  1.83137E+00  1.95543E-01  5.44135E-01
 1.63662E+00  1.93517E+00  9.74113E-01  1.26642E+00
 1.63662E+00  2.04348E+00  8.12485E-01  1.04918E+00
 1.63662E+00  2.15645E+00  2.50646E-01  4.46586E-01
 1.63662E+00  2.27417E+00  4.43032E-02  2.05416E-01
 1.63662E+00  2.39672E+00  5.65385E-03  1.10410E-01
 1.63662E+00  2.52413E+00  5.54508E-04  6.37706E-02
 1.63662E+00  2.65641E+00  4.18697E-05  2.66853E-02
 1.63662E+00  2.79352E+00  2.41733E-06  8.27455E-03
 1.63662E+00  2.93540E+00  1.05883E-07 -1.31305E-03
 1.63662E+00  3.08196E+00  0.00000E+00 -2.95698E-03
 1.63662E+00  3.23309E+00  0.00000E+00 -2.02602E-03
 1.63662E+00  3.38867E+00  0.00000E+00 -1.36980E-03
 1.63662E+00  3.54854E+00  0.00000E+00  0.00000E+00

 1.73192E+00  0.00000E+00 -7.77901E+00 -7.42211E+00
 1.73192E+00  5.96174E-02 -7.77022E+00 -7.40824E+00
 1.73192E+00  1.19244E-01 -7.74438E+00 -7.38240E+00
 1.73192E+00  1.78901E-01 -7.70150E+00 -7.32737E+00
 1.73192E+00  2.38627E-01 -7.64138E+00 -7.25832E+00
 1.73192E+00  2.98474E-01 -7.56374E+00 -7.17573E+00
 1.73192E+00  3.58510E-01 -7.46819E+00 -7.07145E+00
 1.73192E+00  4.18816E-01 -7.35422E+00 -6.94450E+00
 1.73192E+00  4.79492E-01 -7.22114E+00 -6.78911E+00
 1.73192E+00  5.40649E-01 -7.06811E+00 -6.61683E+00
 1.73192E+00  6.02415E-01 -6.89405E+00 -6.45263E+00
 1.73192E+00  6.64934E-01 -6.69767E+00 -6.21414E+00
 1.73192E+00  7.28364E-01 -6.47742E+00 -5.98082E+00
 1.73192E+00  7.92877E-01 -6.23143E+00 -5.72680E+00
 1.73192E+00  8.58663E-01 -5.95748E+00 -5.44802E+00
 1.73192E+00  9.25923E-01 -5.65302E+00 -5.13633E+00
 1.73192E+00  9.94875E-01 -5.31506E+00 -4.82834E+00
 1.73192E+00  1.06575E+00 -4.94014E+00 -4.44026E+00
 1.73192E+00  1.13878E+00 -4.52426E+00 -4.07367E+00
 1.73192E+00  1.21422E+00 -4.06285E+00 -3.58509E+00
 1.73192E+00  1.29233E+00 -3.55074E+00 -3.07073E+00
 1.73192E+00  1.37336E+00 -2.98219E+00 -2.56987E+00
 1.73192E+00  1.45759E+00 -2.35120E+00 -1.93205E+00
 1.73192E+00  1.54526E+00 -1.65227E+00 -1.22697E+00
 1.73192E+00  1.63662E+00 -8.82774E-01 -4.73938E-01
 1.73192E+00  1.73192E+00 -5.21150E-02  3.29011E-01
 1.73192E+00  1.83137E+00  7.73948E-01  1.14463E+00
 1.73192E+00  1.93517E+00  1.27400E+00  1.58412E+00
 1.73192E+00  2.04348E+00  8.89335E-01  1.14822E+00
 1.73192E+00  2.15645E+00  2.56245E-01  4.48486E-01
 1.73192E+00  2.27417E+00  4.38016E-02  1.95430E-01
 1.73192E+00  2.39672E+00  5.48634E-03  1.26046E-01
 1.73192E+00  2.52413E+00  5.32256E-04  9.04278E-02
 1.73192E+00  2.65641E+00  3.99297E-05  2.74325E-02
 1.73192E+00  2.79352E+00  2.29678E-06  1.40698E-02
 1.73192E+00  2.93540E+00  1.00420E-07  1.11992E-03
 1.73192E+00  3.08196E+00  0.00000E+00 -3.23282E-03
 1.73192E+00  3.23309E+00  0.00000E+00 -2.46458E-03
 1.73192E+00  3.38867E+00  0.00000E+00 -1.60077E-03
 1.73192E+00  3.54854E+00  0.00000E+00  0.00000E+00

 1.83137E+00  0.00000E+00 -4.49948E+00 -4.31641E+00
 1.83137E+00  5.96174E-02 -4.49373E+00 -4.30658E+00
 1.83137E+00  1.19244E-01 -4.47705E+00 -4.28840E+00
 1.83137E+00  1.78901E-01 -4.44946E+00 -4.25413E+00
 1.83137E+00  2.38627E-01 -4.41076E+00 -4.20907E+00
 1.83137E+00  2.98474E-01 -4.36071E+00 -4.14722E+00
 1.83137E+00  3.58510E-01 -4.29898E+00 -4.07848E+00
 1.83137E+00  4.18816E-01 -4.22514E+00 -3.99038E+00
 1.83137E+00  4.79492E-01 -4.13863E+00 -3.88615E+00
 1.83137E+00  5.40649E-01 -4.03877E+00 -3.77435E+00
 1.83137E+00  6.02415E-01 -3.92474E+00 -3.63388E+00
 1.83137E+00  6.64934E-01 -3.79551E+00 -3.47737E+00
 1.83137E+00  7.28364E-01 -3.64989E+00 -3.32001E+00
 1.83137E+00  7.92877E-01 -3.48644E+00 -3.13849E+00
 1.83137E+00  8.58663E-01 -3.30349E+00 -2.93349E+00
 1.83137E+00  9.25923E-01 -3.09909E+00 -2.71352E+00
 1.83137E+00  9.94875E-01 -2.87098E+00 -2.48500E+00
 1.83137E+00  1.06575E+00 -2.61657E+00 -2.25498E+00
 1.83137E+00  1.13878E+00 -2.33289E+00 -1.92718E+00
 1.83137E+00  1.21422E+00 -2.01657E+00 -1.66885E+00
 1.83137E+00  1.29233E+00 -1.66379E+00 -1.27887E+00
 1.83137E+00  1.37336E+00 -1.27029E+00 -9.13325E-01
 1.83137E+00  1.45759E+00 -8.31575E-01 -4.93760E-01
 1.83137E+00  1.54526E+00 -3.43460E-01  7.88277E-03
 1.83137E+00  1.63662E+00  1.95543E-01  5.44135E-01
 1.83137E+00  1.73192E+00  7.73948E-01  1.14463E+00
 1.83137E+00  1.83137E+00  1.32016E+00  1.63468E+00
 1.83137E+00  1.93517E+00  1.52088E+00  1.82597E+00
 1.83137E+00  2.04348E+00  9.27909E-01  1.20609E+00
 1.83137E+00  2.15645E+00  2.50545E-01  4.54951E-01
 1.83137E+00  2.27417E+00  4.13353E-02  2.08044E-01
 1.83137E+00  2.39672E+00  5.06997E-03  1.22639E-01
 1.83137E+00  2.52413E+00  4.85694E-04  8.68257E-02
 1.83137E+00  2.65641E+00  3.61585E-05  3.93500E-02
 1.83137E+00  2.79352E+00  2.07068E-06  1.59829E-02
 1.83137E+00  2.93540E+00  9.03441E-08  2.86565E-03
 1.83137E+00  3.08196E+00  0.00000E+00 -2.46837E-03
 1.83137E+00  3.23309E+00  0.00000E+00 -2.88543E-03
 1.83137E+00  3.38867E+00  0.00000E+00 -1.85742E-03
 1.83137E+00  3.54854E+00  0.00000E+00  0.00000E+00

 1.93517E+00  0.00000E+00 -1.42940E+00 -1.36245E+00
 1.93517E+00  5.96174E-02 -1.42665E+00 -1.35925E+00
 1.93517E+00  1.19244E-01 -1.41886E+00 -1.34641E+00
 1.93517E+00  1.78901E-01 -1.40609E+00 -1.33060E+00
 1.93517E+00  2.38627E-01 -1.38816E+00 -1.30588E+00
 1.93517E+00  2.98474E-01 -1.36489E+00 -1.27341E+00
 1.93517E+00  3.58510E-01 -1.33606E+00 -1.23602E+00
 1.93517E+00  4.18816E-01 -1.30139E+00 -1.18803E+00
 1.93517E+00  4.79492E-01 -1.26054E+00 -1.13181E+00
 1.93517E+00  5.40649E-01 -1.21308E+00 -1.06985E+00
 1.93517E+00  6.02415E-01 -1.15847E+00 -9.98607E-01
 1.93517E+00  6.64934E-01 -1.09609E+00 -9.16266E-01
 1.93517E+00  7.28364E-01 -1.02520E+00 -8.15026E-01
 1.93517E+00  7.92877E-01 -9.44926E-01 -7.30044E-01
 1.93517E+00  8.58663E-01 -8.54263E-01 -6.16916E-01
 1.93517E+00  9.25923E-01 -7.52032E-01 -4.91739E-01
 1.93517E+00  9.94875E-01 -6.36871E-01 -3.66649E-01
 1.93517E+00  1.06575E+00 -5.07226E-01 -2.20213E-01
 1.93517E+00  1.13878E+00 -3.61329E-01 -6.42629E-02
 1.93517E+00  1.21422E+00 -1.97193E-01  1.13153E-01
 1.93517E+00  1.29233E+00 -1.26049E-02  2.95678E-01
 1.93517E+00  1.37336E+00  1.94844E-01  4.84037E-01
 1.93517E+00  1.45759E+00  4.27609E-01  7.26526E-01
 1.93517E+00  1.54526E+00  6.87627E-01  9.58358E-01
 1.93517E+00  1.63662E+00  9.74113E-01  1.26642E+00
 1.93517E+00  1.73192E+00  1.27400E+00  1.58412E+00
 1.93517E+00  1.83137E+00  1.52088E+00  1.82597E+00
 1.93517E+00  1.93517E+00  1.45875E+00  1.74706E+00
 1.93517E+00  2.04348E+00  8.02728E-01  1.06327E+00
 1.93517E+00  2.15645E+00  2.04016E-01  4.20551E-01
 1.93517E+00  2.27417E+00  3.24364E-02  2.05377E-01
 1.93517E+00  2.39672E+00  3.88640E-03  1.67653E-01
 1.93517E+00  2.52413E+00  3.66874E-04  1.09300E-01
 1.93517E+00  2.65641E+00  2.70626E-05  4.96237E-02
 1.93517E+00  2.79352E+00  1.54135E-06  8.56963E-03
 1.93517E+00  2.93540E+00  6.70676E-08  1.02808E-03
 1.93517E+00  3.08196E+00  0.00000E+00 -7.71136E-04
 1.93517E+00  3.23309E+00  0.00000E+00 -2.44862E-03
 1.93517E+00  3.38867E+00  0.00000E+00 -2.43619E-03
 1.93517E+00  3.54854E+00  0.00000E+00  0.00000E+00

 2.04348E+00  0.00000E+00  1.94741E-01  1.98971E-01
 2.04348E+00  5.96174E-02  1.95374E-01  2.01924E-01
 2.04348E+00  1.19244E-01  1.97003E-01  2.05350E-01
 2.04348E+00  1.78901E-01  1.99597E-01  2.11371E-01
 2.04348E+00  2.38627E-01  2.03232E-01  2.17681E-01
 2.04348E+00  2.98474E-01  2.07983E-01  2.27893E-01
 2.04348E+00  3.58510E-01  2.13937E-01  2.40282E-01
 2.04348E+00  4.18816E-01  2.21198E-01  2.59458E-01
 2.04348E+00  4.79492E-01  2.29892E-01  2.79940E-01
 2.04348E+00  5.40649E-01  2.40172E-01  3.02836E-01
 2.04348E+00  6.02415E-01  2.52223E-01  3.25385E-01
 2.04348E+00  6.64934E-01  2.66261E-01  3.55183E-01
 2.04348E+00  7.28364E-01  2.82542E-01  3.92431E-01
 2.04348E+00  7.92877E-01  3.01361E-01  4.27383E-01
 2.04348E+00  8.58663E-01  3.23064E-01  4.73553E-01
 2.04348E+00  9.25923E-01  3.48049E-01  5.20278E-01
 2.04348E+00  9.94875E-01  3.76776E-01  5.66154E-01
 2.04348E+00  1.06575E+00  4.09772E-01  6.00659E-01
 2.04348E+00  1.13878E+00  4.47630E-01  6.75583E-01
 2.04348E+00  1.21422E+00  4.91014E-01  7.21214E-01
 2.04348E+00  1.29233E+00  5.40643E-01  7.62328E-01
 2.04348E+00  1.37336E+00  5.97266E-01  8.39737E-01
 2.04348E+00  1.45759E+00  6.61556E-01  9.08497E-01
 2.04348E+00  1.54526E+00  7.33772E-01  9.80944E-01
 2.04348E+00  1.63662E+00  8.12485E-01  1.04918E+00
 2.04348E+00  1.73192E+00  8.89335E-01  1.14822E+00
 2.04348E+00  1.83137E+00  9.27909E-01  1.20609E+00
 2.04348E+00  1.93517E+00  8.02728E-01  1.06327E+00
 2.04348E+00  2.04348E+00  4.09783E-01  6.46479E-01
 2.04348E+00  2.15645E+00  9.87958E-02  3.17199E-01
 2.04348E+00  2.27417E+00  1.51469E-02  1.97673E-01
 2.04348E+00  2.39672E+00  1.76986E-03  1.41313E-01
 2.04348E+00  2.52413E+00  1.64267E-04  1.22540E-01
 2.04348E+00  2.65641E+00  1.19793E-05  6.34082E-02
 2.04348E+00  2.79352E+00  6.77120E-07  2.30681E-02
 2.04348E+00  2.93540E+00  2.93236E-08  8.32206E-03
 2.04348E+00  3.08196E+00  0.00000E+00  5.61661E-05
 2.04348E+00  3.23309E+00  0.00000E+00 -3.18229E-03
 2.04348E+00  3.38867E+00  0.00000E+00 -2.55910E-03
 2.04348E+00  3.54854E+00  0.00000E+00  0.00000E+00

 2.15645E+00  0.00000E+00  2.02088E-01  1.86879E-01
 2.15645E+00  5.96174E-02  2.02118E-01  1.86479E-01
 2.15645E+00  1.19244E-01  2.02143E-01  1.87492E-01
 2.15645E+00  1.78901E-01  2.02151E-01  1.88713E-01
 2.15645E+00  2.38627E-01  2.02157E-01  1.92022E-01
 2.15645E+00  2.98474E-01  2.02176E-01  1.94684E-01
 2.15645E+00  3.58510E-01  2.02224E-01  1.99486E-01
 2.15645E+00  4.18816E-01  2.02317E-01  2.04044E-01
 2.15645E+00  4.79492E-01  2.02479E-01  2.10175E-01
 2.15645E+00  5.40649E-01  2.02732E-01  2.20142E-01
 2.15645E+00  6.02415E-01  2.03105E-01  2.26674E-01
 2.15645E+00  6.64934E-01  2.03631E-01  2.39512E-01
 2.15645E+00  7.28364E-01  2.04347E-01  2.50350E-01
 2.15645E+00  7.92877E-01  2.05300E-01  2.68835E-01
 2.15645E+00  8.58663E-01  2.06539E-01  2.84636E-01
 2.15645E+00  9.25923E-01  2.08126E-01  2.98971E-01
 2.15645E+00  9.94875E-01  2.10129E-01  3.19999E-01
 2.15645E+00  1.06575E+00  2.12625E-01  3.47208E-01
 2.15645E+00  1.13878E+00  2.15703E-01  3.64044E-01
 2.15645E+00  1.21422E+00  2.19462E-01  3.80397E-01
 2.15645E+00  1.29233E+00  2.24004E-01  3.89178E-01
 2.15645E+00  1.37336E+00  2.29428E-01  4.09119E-01
 2.15645E+00  1.45759E+00  2.35799E-01  4.29340E-01
 2.15645E+00  1.54526E+00  2.43049E-01  4.08918E-01
 2.15645E+00  1.63662E+00  2.50646E-01  4.46586E-01
 2.15645E+00  1.73192E+00  2.56245E-01  4.48486E-01
 2.15645E+00  1.83137E+00  2.50545E-01  4.54951E-01
 2.15645E+00  1.93517E+00  2.04016E-01  4.20551E-01
 2.15645E+00  2.04348E+00  9.87958E-02  3.17199E-01
 2.15645E+00  2.15645E+00  2.28026E-02  2.29471E-01
 2.15645E+00  2.27417E+00  3.37967E-03  1.46231E-01
 2.15645E+00  2.39672E+00  3.84882E-04  1.10798E-01
 2.15645E+00  2.52413E+00  3.50599E-05  8.88991E-02
 2.15645E+00  2.65641E+00  2.52233E-06  5.09295E-02
 2.15645E+00  2.79352E+00  1.41186E-07  4.19156E-02
 2.15645E+00  2.93540E+00  6.07195E-09  1.66495E-02
 2.15645E+00  3.08196E+00  0.00000E+00 -7.02532E-04
 2.15645E+00  3.23309E+00  0.00000E+00 -4.03487E-03
 2.15645E+00  3.38867E+00  0.00000E+00 -2.23301E-03
 2.15645E+00  3.54854E+00  0.00000E+00  0.00000E+00

 2.27417E+00  0.00000E+00  4.70789E-02  3.34505E-02
 2.27417E+00  5.96174E-02  4.70714E-02  3.33370E-02
 2.27417E+00  1.19244E-01  4.70391E-02  3.37870E-02
 2.27417E+00  1.78901E-01  4.69801E-02  3.39539E-02
 2.27417E+00  2.38627E-01  4.68966E-02  3.45135E-02
 2.27417E+00  2.98474E-01  4.67903E-02  3.55103E-02
 2.27417E+00  3.58510E-01  4.66629E-02  3.60349E-02
 2.27417E+00  4.18816E-01  4.65161E-02  3.76265E-02
 2.27417E+00  4.79492E-01  4.63519E-02  4.02039E-02
 2.27417E+00  5.40649E-01  4.61727E-02  4.19401E-02
 2.27417E+00  6.02415E-01  4.59810E-02  4.56431E-02
 2.27417E+00  6.64934E-01  4.57796E-02  5.11985E-02
 2.27417E+00  7.28364E-01  4.55718E-02  5.69649E-02
 2.27417E+00  7.92877E-01  4.53614E-02  6.58800E-02
 2.27417E+00  8.58663E-01  4.51526E-02  7.49022E-02
 2.27417E+00  9.25923E-01  4.49504E-02  8.67316E-02
 2.27417E+00  9.94875E-01  4.47606E-02  9.77088E-02
 2.27417E+00  1.06575E+00  4.45898E-02  1.11151E-01
 2.27417E+00  1.13878E+00  4.44453E-02  1.32753E-01
 2.27417E+00  1.21422E+00  4.43351E-02  1.49301E-01
 2.27417E+00  1.29233E+00  4.42673E-02  1.57780E-01
 2.27417E+00  1.37336E+00  4.42481E-02  1.93203E-01
 2.27417E+00  1.45759E+00  4.42766E-02  1.76505E-01
 2.27417E+00  1.54526E+00  4.43291E-02  1.90747E-01
 2.27417E+00  1.63662E+00  4.43032E-02  2.05416E-01
 2.27417E+00  1.73192E+00  4.38016E-02  1.95430E-01
 2.27417E+00  1.83137E+00  4.13353E-02  2.08044E-01
 2.27417E+00  1.93517E+00  3.24364E-02  2.05377E-01
 2.27417E+00  2.04348E+00  1.51469E-02  1.97673E-01
 2.27417E+00  2.15645E+00  3.37967E-03  1.46231E-01
 2.27417E+00  2.27417E+00  4.86446E-04  1.48975E-01
 2.27417E+00  2.39672E+00  5.40563E-05  1.71948E-01
 2.27417E+00  2.52413E+00  4.83073E-06  9.93308E-02
 2.27417E+00  2.65641E+00  3.42533E-07  4.34144E-02
 2.27417E+00  2.79352E+00  1.89682E-08  3.63566E-02
 2.27417E+00  2.93540E+00  8.09893E-10  9.38867E-06
 2.27417E+00  3.08196E+00  0.00000E+00 -1.63327E-03
 2.27417E+00  3.23309E+00  0.00000E+00 -3.34016E-04
 2.27417E+00  3.38867E+00  0.00000E+00 -5.60378E-03
 2.27417E+00  3.54854E+00  0.00000E+00  0.00000E+00

 2.39672E+00  0.00000E+00  6.76339E-03 -1.20986E-03
 2.39672E+00  5.96174E-02  6.76164E-03 -1.53174E-03
 2.39672E+00  1.19244E-01  6.75526E-03 -1.29883E-03
 2.39672E+00  1.78901E-01  6.74406E-03 -1.73409E-03
 2.39672E+00  2.38627E-01  6.72825E-03 -1.48646E-03
 2.39672E+00  2.98474E-01  6.70799E-03 -1.50554E-03
 2.39672E+00  3.58510E-01  6.68341E-03 -1.53772E-03
 2.39672E+00  4.18816E-01  6.65463E-03 -1.53765E-03
 2.39672E+00  4.79492E-01  6.62177E-03 -1.09465E-03
 2.39672E+00  5.40649E-01  6.58497E-03 -5.34573E-04
 2.39672E+00  6.02415E-01  6.54436E-03  5.02343E-04
 2.39672E+00  6.64934E-01  6.50011E-03  1.47693E-03
 2.39672E+00  7.28364E-01  6.45236E-03  4.48387E-03
 2.39672E+00  7.92877E-01  6.40128E-03  6.68454E-03
 2.39672E+00  8.58663E-01  6.34706E-03  1.16017E-02
 2.39672E+00  9.25923E-01  6.28992E-03  1.63300E-02
 2.39672E+00  9.94875E-01  6.23011E-03  2.20447E-02
 2.39672E+00  1.06575E+00  6.16792E-03  3.09767E-02
 2.39672E+00  1.13878E+00  6.10368E-03  4.27312E-02
 2.39672E+00  1.21422E+00  6.03771E-03  5.58335E-02
 2.39672E+00  1.29233E+00  5.97026E-03  6.76699E-02
 2.39672E+00  1.37336E+00  5.90127E-03  8.75638E-02
 2.39672E+00  1.45759E+00  5.82976E-03  8.97144E-02
 2.39672E+00  1.54526E+00  5.75184E-03  1.12822E-01
 2.39672E+00  1.63662E+00  5.65385E-03  1.10410E-01
 2.39672E+00  1.73192E+00  5.48634E-03  1.26046E-01
 2.39672E+00  1.83137E+00  5.06997E-03  1.22639E-01
 2.39672E+00  1.93517E+00  3.88640E-03  1.67653E-01
 2.39672E+00  2.04348E+00  1.76986E-03  1.41313E-01
 2.39672E+00  2.15645E+00  3.84882E-04  1.10798E-01
 2.39672E+00  2.27417E+00  5.40563E-05  1.71948E-01
 2.39672E+00  2.39672E+00  5.87265E-06  1.31001E-01
 2.39672E+00  2.52413E+00  5.14773E-07  9.43868E-02
 2.39672E+00  2.65641E+00  3.59356E-08  6.98583E-02
 2.39672E+00  2.79352E+00  1.96628E-09  4.51289E-02
 2.39672E+00  2.93540E+00  8.32979E-11  1.03516E-02
 2.39672E+00  3.08196E+00  0.00000E+00  1.39935E-03
 2.39672E+00  3.23309E+00  0.00000E+00  7.03198E-04
 2.39672E+00  3.38867E+00  0.00000E+00 -1.84404E-03
 2.39672E+00  3.54854E+00  0.00000E+00  0.00000E+00

 2.52413E+00  0.00000E+00  7.03214E-04 -4.76431E-03
 2.52413E+00  5.96174E-02  7.03004E-04 -4.64914E-03
 2.52413E+00  1.19244E-01  7.02277E-04 -4.71264E-03
 2.52413E+00  1.78901E-01  7.01013E-04 -4.67900E-03
 2.52413E+00  2.38627E-01  6.99229E-04 -4.69020E-03
 2.52413E+00  2.98474E-01  6.96935E-04 -4.66313E-03
 2.52413E+00  3.58510E-01  6.94139E-04 -4.70652E-03
 2.52413E+00  4.18816E-01  6.90847E-04 -4.77720E-03
 2.52413E+00  4.79492E-01  6.87064E-04 -4.65873E-03
 2.52413E+00  5.40649E-01  6.82794E-04 -4.73243E-03
 2.52413E+00  6.02415E-01  6.78040E-04 -4.66856E-03
 2.52413E+00  6.64934E-01  6.72800E-04 -4.88811E-03
 2.52413E+00  7.28364E-01  6.67076E-04 -4.25484E-03
 2.52413E+00  7.92877E-01  6.60864E-04 -4.03640E-03
 2.52413E+00  8.58663E-01  6.54161E-04 -2.94334E-03
 2.52413E+00  9.25923E-01  6.46964E-04 -9.14994E-04
 2.52413E+00  9.94875E-01  6.39266E-04  2.06102E-03
 2.52413E+00  1.06575E+00  6.31063E-04  3.73581E-03
 2.52413E+00  1.13878E+00  6.22347E-04  8.87554E-03
 2.52413E+00  1.21422E+00  6.13107E-04  1.62356E-02
 2.52413E+00  1.29233E+00  6.03318E-04  2.19367E-02
 2.52413E+00  1.37336E+00  5.92922E-04  3.27291E-02
 2.52413E+00  1.45759E+00  5.81768E-04  4.61814E-02
 2.52413E+00  1.54526E+00  5.69421E-04  5.81056E-02
 2.52413E+00  1.63662E+00  5.54508E-04  6.37706E-02
 2.52413E+00  1.73192E+00  5.32256E-04  9.04278E-02
 2.52413E+00  1.83137E+00  4.85694E-04  8.68257E-02
 2.52413E+00  1.93517E+00  3.66874E-04  1.09300E-01
 2.52413E+00  2.04348E+00  1.64267E-04  1.22540E-01
 2.52413E+00  2.15645E+00  3.50599E-05  8.88991E-02
 2.52413E+00  2.27417E+00  4.83073E-06  9.93308E-02
 2.52413E+00  2.39672E+00  5.14773E-07  9.43868E-02
 2.52413E+00  2.52413E+00  4.43118E-08  1.26539E-01
 2.52413E+00  2.65641E+00  3.04449E-09  1.31140E-01
 2.52413E+00  2.79352E+00  1.64568E-10  5.95706E-02
 2.52413E+00  2.93540E+00  7.05145E-12  4.04644E-02
 2.52413E+00  3.08196E+00  0.00000E+00  7.09707E-03
 2.52413E+00  3.23309E+00  0.00000E+00 -6.66548E-03
 2.52413E+00  3.38867E+00  0.00000E+00 -6.00039E-04
 2.52413E+00  3.54854E+00  0.00000E+00  0.00000E+00

 2.65641E+00  0.00000E+00  5.47132E-05 -3.73038E-03
 2.65641E+00  5.96174E-02  5.46975E-05 -3.65754E-03
 2.65641E+00  1.19244E-01  5.46392E-05 -3.76218E-03
 2.65641E+00  1.78901E-01  5.45385E-05 -3.60662E-03
 2.65641E+00  2.38627E-01  5.43966E-05 -3.74624E-03
 2.65641E+00  2.98474E-01  5.42139E-05 -3.64130E-03
 2.65641E+00  3.58510E-01  5.39907E-05 -3.59467E-03
 2.65641E+00  4.18816E-01  5.37273E-05 -3.80177E-03
 2.65641E+00  4.79492E-01  5.34234E-05 -3.42612E-03
 2.65641E+00  5.40649E-01  5.30791E-05 -3.64250E-03
 2.65641E+00  6.02415E-01  5.26938E-05 -3.59716E-03
 2.65641E+00  6.64934E-01  5.22669E-05 -3.71012E-03
 2.65641E+00  7.28364E-01  5.17977E-05 -3.67148E-03
 2.65641E+00  7.92877E-01  5.12850E-05 -3.81823E-03
 2.65641E+00  8.58663E-01  5.07274E-05 -3.76031E-03
 2.65641E+00  9.25923E-01  5.01234E-05 -3.79672E-03
 2.65641E+00  9.94875E-01  4.94712E-05 -3.81206E-03
 2.65641E+00  1.06575E+00  4.87686E-05 -3.39261E-03
 2.65641E+00  1.13878E+00  4.80130E-05 -1.67978E-03
 2.65641E+00  1.21422E+00  4.72015E-05 -1.26694E-04
 2.65641E+00  1.29233E+00  4.63295E-05  6.00751E-03
 2.65641E+00  1.37336E+00  4.53902E-05  7.33438E-03
 2.65641E+00  1.45759E+00  4.43690E-05  1.35597E-02
 2.65641E+00  1.54526E+00  4.32306E-05  2.29834E-02
 2.65641E+00  1.63662E+00  4.18697E-05  2.66853E-02
 2.65641E+00  1.73192E+00  3.99297E-05  2.74325E-02
 2.65641E+00  1.83137E+00  3.61585E-05  3.93500E-02
 2.65641E+00  1.93517E+00  2.70626E-05  4.96237E-02
 2.65641E+00  2.04348E+00  1.19793E-05  6.34082E-02
 2.65641E+00  2.15645E+00  2.52233E-06  5.09295E-02
 2.65641E+00  2.27417E+00  3.42533E-07  4.34144E-02
 2.65641E+00  2.39672E+00  3.59357E-08  6.98583E-02
 2.65641E+00  2.52413E+00  3.04460E-09  1.31140E-01
 2.65641E+00  2.65641E+00  2.04661E-10  9.31660E-02
 2.65641E+00  2.79352E+00  1.08356E-11  6.46689E-02
 2.65641E+00  2.93540E+00  1.48492E-13  2.14754E-02
 2.65641E+00  3.08196E+00  0.00000E+00  4.18599E-03
 2.65641E+00  3.23309E+00  0.00000E+00 -1.05262E-02
 2.65641E+00  3.38867E+00  0.00000E+00 -1.83730E-02
 2.65641E+00  3.54854E+00  0.00000E+00  0.00000E+00

 2.79352E+00  0.00000E+00  3.20509E-06 -2.63533E-03
 2.79352E+00  5.96174E-02  3.20308E-06 -2.73513E-03
 2.79352E+00  1.19244E-01  3.19964E-06 -2.73566E-03
 2.79352E+00  1.78901E-01  3.19377E-06 -2.60920E-03
 2.79352E+00  2.38627E-01  3.18551E-06 -2.69911E-03
 2.79352E+00  2.98474E-01  3.17485E-06 -2.62160E-03
 2.79352E+00  3.58510E-01  3.16182E-06 -2.50108E-03
 2.79352E+00  4.18816E-01  3.14642E-06 -2.65336E-03
 2.79352E+00  4.79492E-01  3.12861E-06 -2.52833E-03
 2.79352E+00  5.40649E-01  3.10839E-06 -2.40093E-03
 2.79352E+00  6.02415E-01  3.08568E-06 -2.45401E-03
 2.79352E+00  6.64934E-01  3.06045E-06 -2.59681E-03
 2.79352E+00  7.28364E-01  3.03262E-06 -2.55675E-03
 2.79352E+00  7.92877E-01  3.00207E-06 -2.55867E-03
 2.79352E+00  8.58663E-01  2.96870E-06 -2.63057E-03
 2.79352E+00  9.25923E-01  2.93237E-06 -2.78668E-03
 2.79352E+00  9.94875E-01  2.89291E-06 -2.81849E-03
 2.79352E+00  1.06575E+00  2.85013E-06 -3.02724E-03
 2.79352E+00  1.13878E+00  2.80382E-06 -2.99066E-03
 2.79352E+00  1.21422E+00  2.75370E-06 -3.01137E-03
 2.79352E+00  1.29233E+00  2.69942E-06 -2.80069E-03
 2.79352E+00  1.37336E+00  2.64047E-06 -2.28469E-03
 2.79352E+00  1.45759E+00  2.57591E-06 -9.27311E-04
 2.79352E+00  1.54526E+00  2.50357E-06  4.18079E-03
 2.79352E+00  1.63662E+00  2.41733E-06  8.27455E-03
 2.79352E+00  1.73192E+00  2.29678E-06  1.40698E-02
 2.79352E+00  1.83137E+00  2.07068E-06  1.59829E-02
 2.79352E+00  1.93517E+00  1.54135E-06  8.56963E-03
 2.79352E+00  2.04348E+00  6.77120E-07  2.30681E-02
 2.79352E+00  2.15645E+00  1.41187E-07  4.19156E-02
 2.79352E+00  2.27417E+00  1.89682E-08  3.63566E-02
 2.79352E+00  2.39672E+00  1.96611E-09  4.51289E-02
 2.79352E+00  2.52413E+00  1.64568E-10  5.95706E-02
 2.79352E+00  2.65641E+00  1.09562E-11  6.46689E-02
 2.79352E+00  2.79352E+00  2.32619E-12  6.27821E-02
 2.79352E+00  2.93540E+00 -8.02226E-15  6.14907E-02
 2.79352E+00  3.08196E+00  0.00000E+00  2.20643E-02
 2.79352E+00  3.23309E+00  0.00000E+00 -1.47970E-02
 2.79352E+00  3.38867E+00  0.00000E+00 -2.13647E-02
 2.79352E+00  3.54854E+00  0.00000E+00  0.00000E+00

 2.93540E+00  0.00000E+00  1.40786E-07 -1.93903E-03
 2.93540E+00  5.96174E-02  1.40907E-07 -1.92880E-03
 2.93540E+00  1.19244E-01  1.40754E-07 -1.84137E-03
 2.93540E+00  1.78901E-01  1.40505E-07 -1.92489E-03
 2.93540E+00  2.38627E-01  1.40149E-07 -1.90704E-03
 2.93540E+00  2.98474E-01  1.39694E-07 -1.86247E-03
 2.93540E+00  3.58510E-01  1.39130E-07 -1.83503E-03
 2.93540E+00  4.18816E-01  1.38463E-07 -1.80620E-03
 2.93540E+00  4.79492E-01  1.37691E-07 -1.80222E-03
 2.93540E+00  5.40649E-01  1.36816E-07 -1.69126E-03
 2.93540E+00  6.02415E-01  1.35830E-07 -1.72642E-03
 2.93540E+00  6.64934E-01  1.34731E-07 -1.72171E-03
 2.93540E+00  7.28364E-01  1.33518E-07 -1.67903E-03
 2.93540E+00  7.92877E-01  1.32181E-07 -1.84121E-03
 2.93540E+00  8.58663E-01  1.30718E-07 -1.83139E-03
 2.93540E+00  9.25923E-01  1.29118E-07 -1.93644E-03
 2.93540E+00  9.94875E-01  1.27375E-07 -2.02797E-03
 2.93540E+00  1.06575E+00  1.25478E-07 -2.18621E-03
 2.93540E+00  1.13878E+00  1.23413E-07 -2.33075E-03
 2.93540E+00  1.21422E+00  1.21169E-07 -2.57147E-03
 2.93540E+00  1.29233E+00  1.18727E-07 -2.74494E-03
 2.93540E+00  1.37336E+00  1.16060E-07 -2.86867E-03
 2.93540E+00  1.45759E+00  1.13124E-07 -2.82211E-03
 2.93540E+00  1.54526E+00  1.09821E-07 -2.61482E-03
 2.93540E+00  1.63662E+00  1.05883E-07 -1.31305E-03
 2.93540E+00  1.73192E+00  1.00421E-07  1.11992E-03
 2.93540E+00  1.83137E+00  9.03441E-08  2.86565E-03
 2.93540E+00  1.93517E+00  6.70676E-08  1.02808E-03
 2.93540E+00  2.04348E+00  2.93237E-08  8.32206E-03
 2.93540E+00  2.15645E+00  6.07178E-09  1.66495E-02
 2.93540E+00  2.27417E+00  8.09725E-10  9.38867E-06
 2.93540E+00  2.39672E+00  8.31760E-11  1.03516E-02
 2.93540E+00  2.52413E+00  6.63631E-12  4.04644E-02
 2.93540E+00  2.65641E+00 -9.49942E-14  2.14754E-02
 2.93540E+00  2.79352E+00 -7.52444E-14  6.14907E-02
 2.93540E+00  2.93540E+00 -4.49933E-12  3.90221E-02
 2.93540E+00  3.08196E+00  0.00000E+00  4.38261E-03
 2.93540E+00  3.23309E+00  0.00000E+00 -2.27711E-02
 2.93540E+00  3.38867E+00  0.00000E+00 -2.66622E-02
 2.93540E+00  3.54854E+00  0.00000E+00  0.00000E+00

 3.08196E+00  0.00000E+00  0.00000E+00 -1.31223E-03
 3.08196E+00  5.96174E-02  0.00000E+00 -1.32159E-03
 3.08196E+00  1.19244E-01  0.00000E+00 -1.38701E-03
 3.08196E+00  1.78901E-01  0.00000E+00 -1.33770E-03
 3.08196E+00  2.38627E-01  0.00000E+00 -1.39314E-03
 3.08196E+00  2.98474E-01  0.00000E+00 -1.27861E-03
 3.08196E+00  3.58510E-01  0.00000E+00 -1.28919E-03
 3.08196E+00  4.18816E-01  0.00000E+00 -1.23617E-03
 3.08196E+00  4.79492E-01  0.00000E+00 -1.24316E-03
 3.08196E+00  5.40649E-01  0.00000E+00 -1.19170E-03
 3.08196E+00  6.02415E-01  0.00000E+00 -1.17048E-03
 3.08196E+00  6.64934E-01  0.00000E+00 -1.16909E-03
 3.08196E+00  7.28364E-01  0.00000E+00 -1.13641E-03
 3.08196E+00  7.92877E-01  0.00000E+00 -1.27321E-03
 3.08196E+00  8.58663E-01  0.00000E+00 -1.22532E-03
 3.08196E+00  9.25923E-01  0.00000E+00 -1.26652E-03
 3.08196E+00  9.94875E-01  0.00000E+00 -1.40464E-03
 3.08196E+00  1.06575E+00  0.00000E+00 -1.40141E-03
 3.08196E+00  1.13878E+00  0.00000E+00 -1.59787E-03
 3.08196E+00  1.21422E+00  0.00000E+00 -1.73620E-03
 3.08196E+00  1.29233E+00  0.00000E+00 -1.84286E-03
 3.08196E+00  1.37336E+00  0.00000E+00 -2.09121E-03
 3.08196E+00  1.45759E+00  0.00000E+00 -2.27926E-03
 3.08196E+00  1.54526E+00  0.00000E+00 -2.82798E-03
 3.08196E+00  1.63662E+00  0.00000E+00 -2.95698E-03
 3.08196E+00  1.73192E+00  0.00000E+00 -3.23282E-03
 3.08196E+00  1.83137E+00  0.00000E+00 -2.46837E-03
 3.08196E+00  1.93517E+00  0.00000E+00 -7.71136E-04
 3.08196E+00  2.04348E+00  0.00000E+00  5.61661E-05
 3.08196E+00  2.15645E+00  0.00000E+00 -7.02532E-04
 3.08196E+00  2.27417E+00  0.00000E+00 -1.63327E-03
 3.08196E+00  2.39672E+00  0.00000E+00  1.39935E-03
 3.08196E+00  2.52413E+00  0.00000E+00  7.09707E-03
 3.08196E+00  2.65641E+00  0.00000E+00  4.18599E-03
 3.08196E+00  2.79352E+00  0.00000E+00  2.20643E-02
 3.08196E+00  2.93540E+00  0.00000E+00  4.38261E-03
 3.08196E+00  3.08196E+00  0.00000E+00 -4.24477E-03
 3.08196E+00  3.23309E+00  0.00000E+00  5.05368E-03
 3.08196E+00  3.38867E+00  0.00000E+00  7.73617E-03
 3.08196E+00  3.54854E+00  0.00000E+00  0.00000E+00

 3.23309E+00  0.00000E+00  0.00000E+00 -8.95349E-04
 3.23309E+00  5.96174E-02  0.00000E+00 -9.32044E-04
 3.23309E+00  1.19244E-01  0.00000E+00 -9.90276E-04
 3.23309E+00  1.78901E-01  0.00000E+00 -9.00313E-04
 3.23309E+00  2.38627E-01  0.00000E+00 -9.53014E-04
 3.23309E+00  2.98474E-01  0.00000E+00 -9.06445E-04
 3.23309E+00  3.58510E-01  0.00000E+00 -8.68025E-04
 3.23309E+00  4.18816E-01  0.00000E+00 -8.18293E-04
 3.23309E+00  4.79492E-01  0.00000E+00 -8.63464E-04
 3.23309E+00  5.40649E-01  0.00000E+00 -7.86803E-04
 3.23309E+00  6.02415E-01  0.00000E+00 -7.67888E-04
 3.23309E+00  6.64934E-01  0.00000E+00 -7.86823E-04
 3.23309E+00  7.28364E-01  0.00000E+00 -7.81423E-04
 3.23309E+00  7.92877E-01  0.00000E+00 -8.17743E-04
 3.23309E+00  8.58663E-01  0.00000E+00 -7.85485E-04
 3.23309E+00  9.25923E-01  0.00000E+00 -8.36094E-04
 3.23309E+00  9.94875E-01  0.00000E+00 -9.05378E-04
 3.23309E+00  1.06575E+00  0.00000E+00 -9.12705E-04
 3.23309E+00  1.13878E+00  0.00000E+00 -1.03627E-03
 3.23309E+00  1.21422E+00  0.00000E+00 -1.14108E-03
 3.23309E+00  1.29233E+00  0.00000E+00 -1.30149E-03
 3.23309E+00  1.37336E+00  0.00000E+00 -1.46062E-03
 3.23309E+00  1.45759E+00  0.00000E+00 -1.65087E-03
 3.23309E+00  1.54526E+00  0.00000E+00 -1.81164E-03
 3.23309E+00  1.63662E+00  0.00000E+00 -2.02602E-03
 3.23309E+00  1.73192E+00  0.00000E+00 -2.46458E-03
 3.23309E+00  1.83137E+00  0.00000E+00 -2.88543E-03
 3.23309E+00  1.93517E+00  0.00000E+00 -2.44862E-03
 3.23309E+00  2.04348E+00  0.00000E+00 -3.18229E-03
 3.23309E+00  2.15645E+00  0.00000E+00 -4.03487E-03
 3.23309E+00  2.27417E+00  0.00000E+00 -3.34016E-04
 3.23309E+00  2.39672E+00  0.00000E+00  7.03198E-04
 3.23309E+00  2.52413E+00  0.00000E+00 -6.66548E-03
 3.23309E+00  2.65641E+00  0.00000E+00 -1.05262E-02
 3.23309E+00  2.79352E+00  0.00000E+00 -1.47970E-02
 3.23309E+00  2.93540E+00  0.00000E+00 -2.27711E-02
 3.23309E+00  3.08196E+00  0.00000E+00  5.05368E-03
 3.23309E+00  3.23309E+00  0.00000E+00  3.51077E-02
 3.23309E+00  3.38867E+00  0.00000E+00  3.23572E-02
 3.23309E+00  3.54854E+00  0.00000E+00  0.00000E+00

 3.38867E+00  0.00000E+00  0.00000E+00 -6.48568E-04
 3.38867E+00  5.96174E-02  0.00000E+00 -6.42606E-04
 3.38867E+00  1.19244E-01  0.00000E+00 -6.05241E-04
 3.38867E+00  1.78901E-01  0.00000E+00 -6.01363E-04
 3.38867E+00  2.38627E-01  0.00000E+00 -5.91947E-04
 3.38867E+00  2.98474E-01  0.00000E+00 -6.36361E-04
 3.38867E+00  3.58510E-01  0.00000E+00 -5.65270E-04
 3.38867E+00  4.18816E-01  0.00000E+00 -5.30243E-04
 3.38867E+00  4.79492E-01  0.00000E+00 -5.81500E-04
 3.38867E+00  5.40649E-01  0.00000E+00 -5.03716E-04
 3.38867E+00  6.02415E-01  0.00000E+00 -5.01992E-04
 3.38867E+00  6.64934E-01  0.00000E+00 -4.97988E-04
 3.38867E+00  7.28364E-01  0.00000E+00 -5.08439E-04
 3.38867E+00  7.92877E-01  0.00000E+00 -5.10726E-04
 3.38867E+00  8.58663E-01  0.00000E+00 -5.04940E-04
 3.38867E+00  9.25923E-01  0.00000E+00 -5.80974E-04
 3.38867E+00  9.94875E-01  0.00000E+00 -5.89411E-04
 3.38867E+00  1.06575E+00  0.00000E+00 -6.47820E-04
 3.38867E+00  1.13878E+00  0.00000E+00 -6.50726E-04
 3.38867E+00  1.21422E+00  0.00000E+00 -7.74346E-04
 3.38867E+00  1.29233E+00  0.00000E+00 -7.66420E-04
 3.38867E+00  1.37336E+00  0.00000E+00 -9.12022E-04
 3.38867E+00  1.45759E+00  0.00000E+00 -1.04227E-03
 3.38867E+00  1.54526E+00  0.00000E+00 -1.24684E-03
 3.38867E+00  1.63662E+00  0.00000E+00 -1.36980E-03
 3.38867E+00  1.73192E+00  0.00000E+00 -1.60077E-03
 3.38867E+00  1.83137E+00  0.00000E+00 -1.85742E-03
 3.38867E+00  1.93517E+00  0.00000E+00 -2.43619E-03
 3.38867E+00  2.04348E+00  0.00000E+00 -2.55910E-03
 3.38867E+00  2.15645E+00  0.00000E+00 -2.23301E-03
 3.38867E+00  2.27417E+00  0.00000E+00 -5.60378E-03
 3.38867E+00  2.39672E+00  0.00000E+00 -1.84404E-03
 3.38867E+00  2.52413E+00  0.00000E+00 -6.00039E-04
 3.38867E+00  2.65641E+00  0.00000E+00 -1.83730E-02
 3.38867E+00  2.79352E+00  0.00000E+00 -2.13647E-02
 3.38867E+00  2.93540E+00  0.00000E+00 -2.66622E-02
 3.38867E+00  3.08196E+00  0.00000E+00  7.73617E-03
 3.38867E+00  3.23309E+00  0.00000E+00  3.23572E-02
 3.38867E+00  3.38867E+00  0.00000E+00  2.38230E-02
 3.38867E+00  3.54854E+00  0.00000E+00  0.00000E+00

 3.54854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.54854E+00  5.96174E-02  0.00000E+00  0.00000E+00
 3.54854E+00  1.19244E-01  0.00000E+00  0.00000E+00
 3.54854E+00  1.78901E-01  0.00000E+00  0.00000E+00
 3.54854E+00  2.38627E-01  0.00000E+00  0.00000E+00
 3.54854E+00  2.98474E-01  0.00000E+00  0.00000E+00
 3.54854E+00  3.58510E-01  0.00000E+00  0.00000E+00
 3.54854E+00  4.18816E-01  0.00000E+00  0.00000E+00
 3.54854E+00  4.79492E-01  0.00000E+00  0.00000E+00
 3.54854E+00  5.40649E-01  0.00000E+00  0.00000E+00
 3.54854E+00  6.02415E-01  0.00000E+00  0.00000E+00
 3.54854E+00  6.64934E-01  0.00000E+00  0.00000E+00
 3.54854E+00  7.28364E-01  0.00000E+00  0.00000E+00
 3.54854E+00  7.92877E-01  0.00000E+00  0.00000E+00
 3.54854E+00  8.58663E-01  0.00000E+00  0.00000E+00
 3.54854E+00  9.25923E-01  0.00000E+00  0.00000E+00
 3.54854E+00  9.94875E-01  0.00000E+00  0.00000E+00
 3.54854E+00  1.06575E+00  0.00000E+00  0.00000E+00
 3.54854E+00  1.13878E+00  0.00000E+00  0.00000E+00
 3.54854E+00  1.21422E+00  0.00000E+00  0.00000E+00
 3.54854E+00  1.29233E+00  0.00000E+00  0.00000E+00
 3.54854E+00  1.37336E+00  0.00000E+00  0.00000E+00
 3.54854E+00  1.45759E+00  0.00000E+00  0.00000E+00
 3.54854E+00  1.54526E+00  0.00000E+00  0.00000E+00
 3.54854E+00  1.63662E+00  0.00000E+00  0.00000E+00
 3.54854E+00  1.73192E+00  0.00000E+00  0.00000E+00
 3.54854E+00  1.83137E+00  0.00000E+00  0.00000E+00
 3.54854E+00  1.93517E+00  0.00000E+00  0.00000E+00
 3.54854E+00  2.04348E+00  0.00000E+00  0.00000E+00
 3.54854E+00  2.15645E+00  0.00000E+00  0.00000E+00
 3.54854E+00  2.27417E+00  0.00000E+00  0.00000E+00
 3.54854E+00  2.39672E+00  0.00000E+00  0.00000E+00
 3.54854E+00  2.52413E+00  0.00000E+00  0.00000E+00
 3.54854E+00  2.65641E+00  0.00000E+00  0.00000E+00
 3.54854E+00  2.79352E+00  0.00000E+00  0.00000E+00
 3.54854E+00  2.93540E+00  0.00000E+00  0.00000E+00
 3.54854E+00  3.08196E+00  0.00000E+00  0.00000E+00
 3.54854E+00  3.23309E+00  0.00000E+00  0.00000E+00
 3.54854E+00  3.38867E+00  0.00000E+00  0.00000E+00
 3.54854E+00  3.54854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF0.60 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -7.60196E+01
 0.00000E+00  6.27469E-02 -7.94923E+01 -7.57331E+01
 0.00000E+00  1.25502E-01 -7.84519E+01 -7.49768E+01
 0.00000E+00  1.88286E-01 -7.67939E+01 -7.37201E+01
 0.00000E+00  2.51135E-01 -7.46162E+01 -7.19768E+01
 0.00000E+00  3.14096E-01 -7.20290E+01 -6.97340E+01
 0.00000E+00  3.77234E-01 -6.91388E+01 -6.70857E+01
 0.00000E+00  4.40625E-01 -6.60375E+01 -6.40704E+01
 0.00000E+00  5.04360E-01 -6.27968E+01 -6.07315E+01
 0.00000E+00  5.68545E-01 -5.94690E+01 -5.71379E+01
 0.00000E+00  6.33299E-01 -5.60899E+01 -5.34212E+01
 0.00000E+00  6.98755E-01 -5.26828E+01 -4.96351E+01
 0.00000E+00  7.65059E-01 -4.92625E+01 -4.57537E+01
 0.00000E+00  8.32375E-01 -4.58377E+01 -4.19587E+01
 0.00000E+00  9.00875E-01 -4.24130E+01 -3.81539E+01
 0.00000E+00  9.70748E-01 -3.89908E+01 -3.44906E+01
 0.00000E+00  1.04219E+00 -3.55730E+01 -3.09597E+01
 0.00000E+00  1.11543E+00 -3.21622E+01 -2.76914E+01
 0.00000E+00  1.19067E+00 -2.87621E+01 -2.46794E+01
 0.00000E+00  1.26815E+00 -2.53780E+01 -2.22760E+01
 0.00000E+00  1.34811E+00 -2.20166E+01 -1.96154E+01
 0.00000E+00  1.43079E+00 -1.86860E+01 -1.69532E+01
 0.00000E+00  1.51644E+00 -1.53949E+01 -1.41195E+01
 0.00000E+00  1.60530E+00 -1.21485E+01 -1.12937E+01
 0.00000E+00  1.69761E+00 -8.93831E+00 -8.38979E+00
 0.00000E+00  1.79359E+00 -5.73190E+00 -5.42472E+00
 0.00000E+00  1.89347E+00 -2.57195E+00 -2.43519E+00
 0.00000E+00  1.99743E+00 -2.29661E-01 -1.95498E-01
 0.00000E+00  2.10566E+00  2.88820E-01  2.74710E-01
 0.00000E+00  2.21829E+00  1.01028E-01  7.68877E-02
 0.00000E+00  2.33545E+00  1.84755E-02  2.09101E-03
 0.00000E+00  2.45723E+00  2.36918E-03 -8.55948E-03
 0.00000E+00  2.58369E+00  2.27958E-04 -7.22061E-03
 0.00000E+00  2.71486E+00  1.67088E-05 -5.19574E-03
 0.00000E+00  2.85072E+00  9.31803E-07 -3.90609E-03
 0.00000E+00  2.99125E+00  3.83287E-08 -2.61238E-03
 0.00000E+00  3.13639E+00  0.00000E+00 -1.88838E-03
 0.00000E+00  3.28606E+00  0.00000E+00 -1.37891E-03
 0.00000E+00  3.44015E+00  0.00000E+00 -8.33283E-04
 0.00000E+00  3.59854E+00  0.00000E+00  0.00000E+00

 6.27469E-02  0.00000E+00 -7.94923E+01 -7.57331E+01
 6.27469E-02  6.27469E-02 -7.91442E+01 -7.54692E+01
 6.27469E-02  1.25502E-01 -7.81233E+01 -7.47499E+01
 6.27469E-02  1.88286E-01 -7.64941E+01 -7.34992E+01
 6.27469E-02  2.51135E-01 -7.43504E+01 -7.17392E+01
 6.27469E-02  3.14096E-01 -7.17983E+01 -6.94875E+01
 6.27469E-02  3.77234E-01 -6.89411E+01 -6.68624E+01
 6.27469E-02  4.40625E-01 -6.58689E+01 -6.38664E+01
 6.27469E-02  5.04360E-01 -6.26528E+01 -6.05623E+01
 6.27469E-02  5.68545E-01 -5.93453E+01 -5.69982E+01
 6.27469E-02  6.33299E-01 -5.59829E+01 -5.33092E+01
 6.27469E-02  6.98755E-01 -5.25898E+01 -4.95312E+01
 6.27469E-02  7.65059E-01 -4.91812E+01 -4.57070E+01
 6.27469E-02  8.32375E-01 -4.57662E+01 -4.19036E+01
 6.27469E-02  9.00875E-01 -4.23500E+01 -3.81044E+01
 6.27469E-02  9.70748E-01 -3.89353E+01 -3.44838E+01
 6.27469E-02  1.04219E+00 -3.55243E+01 -3.09419E+01
 6.27469E-02  1.11543E+00 -3.21196E+01 -2.76501E+01
 6.27469E-02  1.19067E+00 -2.87252E+01 -2.47866E+01
 6.27469E-02  1.26815E+00 -2.53463E+01 -2.21963E+01
 6.27469E-02  1.34811E+00 -2.19897E+01 -1.96174E+01
 6.27469E-02  1.43079E+00 -1.86636E+01 -1.69026E+01
 6.27469E-02  1.51644E+00 -1.53766E+01 -1.41056E+01
 6.27469E-02  1.60530E+00 -1.21340E+01 -1.12813E+01
 6.27469E-02  1.69761E+00 -8.92737E+00 -8.37861E+00
 6.27469E-02  1.79359E+00 -5.72428E+00 -5.41452E+00
 6.27469E-02  1.89347E+00 -2.56762E+00 -2.43045E+00
 6.27469E-02  1.99743E+00 -2.28183E-01 -1.96003E-01
 6.27469E-02  2.10566E+00  2.88996E-01  2.74764E-01
 6.27469E-02  2.21829E+00  1.01021E-01  7.74742E-02
 6.27469E-02  2.33545E+00  1.84709E-02  1.51086E-03
 6.27469E-02  2.45723E+00  2.36843E-03 -8.43322E-03
 6.27469E-02  2.58369E+00  2.27881E-04 -7.10965E-03
 6.27469E-02  2.71486E+00  1.67025E-05 -5.19868E-03
 6.27469E-02  2.85072E+00  9.30326E-07 -3.83303E-03
 6.27469E-02  2.99125E+00  3.92088E-08 -2.67959E-03
 6.27469E-02  3.13639E+00  0.00000E+00 -1.91661E-03
 6.27469E-02  3.28606E+00  0.00000E+00 -1.34280E-03
 6.27469E-02  3.44015E+00  0.00000E+00 -8.41768E-04
 6.27469E-02  3.59854E+00  0.00000E+00  0.00000E+00

 1.25502E-01  0.00000E+00 -7.84519E+01 -7.49768E+01
 1.25502E-01  6.27469E-02 -7.81233E+01 -7.47499E+01
 1.25502E-01  1.25502E-01 -7.71574E+01 -7.39574E+01
 1.25502E-01  1.88286E-01 -7.56104E+01 -7.27053E+01
 1.25502E-01  2.51135E-01 -7.35641E+01 -7.10191E+01
 1.25502E-01  3.14096E-01 -7.11131E+01 -6.88083E+01
 1.25502E-01  3.77234E-01 -6.83518E+01 -6.61876E+01
 1.25502E-01  4.40625E-01 -6.53647E+01 -6.32720E+01
 1.25502E-01  5.04360E-01 -6.22213E+01 -5.99977E+01
 1.25502E-01  5.68545E-01 -5.89744E+01 -5.65138E+01
 1.25502E-01  6.33299E-01 -5.56623E+01 -5.28737E+01
 1.25502E-01  6.98755E-01 -5.23109E+01 -4.91502E+01
 1.25502E-01  7.65059E-01 -4.89373E+01 -4.53898E+01
 1.25502E-01  8.32375E-01 -4.55520E+01 -4.16518E+01
 1.25502E-01  9.00875E-01 -4.21613E+01 -3.79054E+01
 1.25502E-01  9.70748E-01 -3.87691E+01 -3.42995E+01
 1.25502E-01  1.04219E+00 -3.53784E+01 -3.08586E+01
 1.25502E-01  1.11543E+00 -3.19922E+01 -2.76885E+01
 1.25502E-01  1.19067E+00 -2.86148E+01 -2.48354E+01
 1.25502E-01  1.26815E+00 -2.52515E+01 -2.21633E+01
 1.25502E-01  1.34811E+00 -2.19094E+01 -1.95470E+01
 1.25502E-01  1.43079E+00 -1.85967E+01 -1.68288E+01
 1.25502E-01  1.51644E+00 -1.53223E+01 -1.40407E+01
 1.25502E-01  1.60530E+00 -1.20912E+01 -1.12138E+01
 1.25502E-01  1.69761E+00 -8.89510E+00 -8.33943E+00
 1.25502E-01  1.79359E+00 -5.70203E+00 -5.38818E+00
 1.25502E-01  1.89347E+00 -2.55522E+00 -2.41155E+00
 1.25502E-01  1.99743E+00 -2.24171E-01 -1.86986E-01
 1.25502E-01  2.10566E+00  2.89370E-01  2.78238E-01
 1.25502E-01  2.21829E+00  1.00972E-01  7.80239E-02
 1.25502E-01  2.33545E+00  1.84532E-02  1.50851E-03
 1.25502E-01  2.45723E+00  2.36579E-03 -8.04341E-03
 1.25502E-01  2.58369E+00  2.27613E-04 -6.97833E-03
 1.25502E-01  2.71486E+00  1.66826E-05 -5.08366E-03
 1.25502E-01  2.85072E+00  9.29220E-07 -3.64769E-03
 1.25502E-01  2.99125E+00  3.91122E-08 -2.68957E-03
 1.25502E-01  3.13639E+00  0.00000E+00 -1.91218E-03
 1.25502E-01  3.28606E+00  0.00000E+00 -1.28089E-03
 1.25502E-01  3.44015E+00  0.00000E+00 -8.14002E-04
 1.25502E-01  3.59854E+00  0.00000E+00  0.00000E+00

 1.88286E-01  0.00000E+00 -7.67939E+01 -7.37201E+01
 1.88286E-01  6.27469E-02 -7.64941E+01 -7.34992E+01
 1.88286E-01  1.25502E-01 -7.56104E+01 -7.27053E+01
 1.88286E-01  1.88286E-01 -7.41865E+01 -7.14998E+01
 1.88286E-01  2.51135E-01 -7.22880E+01 -6.97630E+01
 1.88286E-01  3.14096E-01 -6.99928E+01 -6.76871E+01
 1.88286E-01  3.77234E-01 -6.73816E+01 -6.51614E+01
 1.88286E-01  4.40625E-01 -6.45303E+01 -6.22628E+01
 1.88286E-01  5.04360E-01 -6.15045E+01 -5.91374E+01
 1.88286E-01  5.68545E-01 -5.83570E+01 -5.57884E+01
 1.88286E-01  6.33299E-01 -5.51279E+01 -5.22328E+01
 1.88286E-01  6.98755E-01 -5.18458E+01 -4.86003E+01
 1.88286E-01  7.65059E-01 -4.85305E+01 -4.49021E+01
 1.88286E-01  8.32375E-01 -4.51946E+01 -4.12283E+01
 1.88286E-01  9.00875E-01 -4.18467E+01 -3.75717E+01
 1.88286E-01  9.70748E-01 -3.84922E+01 -3.40796E+01
 1.88286E-01  1.04219E+00 -3.51353E+01 -3.07713E+01
 1.88286E-01  1.11543E+00 -3.17800E+01 -2.76940E+01
 1.88286E-01  1.19067E+00 -2.84309E+01 -2.48023E+01
 1.88286E-01  1.26815E+00 -2.50937E+01 -2.20845E+01
 1.88286E-01  1.34811E+00 -2.17757E+01 -1.94059E+01
 1.88286E-01  1.43079E+00 -1.84855E+01 -1.67246E+01
 1.88286E-01  1.51644E+00 -1.52318E+01 -1.39630E+01
 1.88286E-01  1.60530E+00 -1.20199E+01 -1.11437E+01
 1.88286E-01  1.69761E+00 -8.84148E+00 -8.27244E+00
 1.88286E-01  1.79359E+00 -5.66515E+00 -5.34581E+00
 1.88286E-01  1.89347E+00 -2.53475E+00 -2.38540E+00
 1.88286E-01  1.99743E+00 -2.17639E-01 -1.76932E-01
 1.88286E-01  2.10566E+00  2.89931E-01  2.80660E-01
 1.88286E-01  2.21829E+00  1.00878E-01  7.91199E-02
 1.88286E-01  2.33545E+00  1.84222E-02  2.04613E-03
 1.88286E-01  2.45723E+00  2.36119E-03 -8.55420E-03
 1.88286E-01  2.58369E+00  2.27151E-04 -7.24271E-03
 1.88286E-01  2.71486E+00  1.66485E-05 -5.13285E-03
 1.88286E-01  2.85072E+00  9.27338E-07 -3.88128E-03
 1.88286E-01  2.99125E+00  3.90242E-08 -2.61092E-03
 1.88286E-01  3.13639E+00  0.00000E+00 -1.88085E-03
 1.88286E-01  3.28606E+00  0.00000E+00 -1.31843E-03
 1.88286E-01  3.44015E+00  0.00000E+00 -7.43986E-04
 1.88286E-01  3.59854E+00  0.00000E+00  0.00000E+00

 2.51135E-01  0.00000E+00 -7.46162E+01 -7.19768E+01
 2.51135E-01  6.27469E-02 -7.43504E+01 -7.17392E+01
 2.51135E-01  1.25502E-01 -7.35641E+01 -7.10191E+01
 2.51135E-01  1.88286E-01 -7.22880E+01 -6.97630E+01
 2.51135E-01  2.51135E-01 -7.05699E+01 -6.81420E+01
 2.51135E-01  3.14096E-01 -6.84687E+01 -6.60607E+01
 2.51135E-01  3.77234E-01 -6.60489E+01 -6.36911E+01
 2.51135E-01  4.40625E-01 -6.33751E+01 -6.09346E+01
 2.51135E-01  5.04360E-01 -6.05064E+01 -5.78911E+01
 2.51135E-01  5.68545E-01 -5.74942E+01 -5.47106E+01
 2.51135E-01  6.33299E-01 -5.43796E+01 -5.13125E+01
 2.51135E-01  6.98755E-01 -5.11940E+01 -4.78259E+01
 2.51135E-01  7.65059E-01 -4.79601E+01 -4.42791E+01
 2.51135E-01  8.32375E-01 -4.46937E+01 -4.06833E+01
 2.51135E-01  9.00875E-01 -4.14060E+01 -3.71834E+01
 2.51135E-01  9.70748E-01 -3.81045E+01 -3.38313E+01
 2.51135E-01  1.04219E+00 -3.47951E+01 -3.06440E+01
 2.51135E-01  1.11543E+00 -3.14830E+01 -2.76070E+01
 2.51135E-01  1.19067E+00 -2.81735E+01 -2.47563E+01
 2.51135E-01  1.26815E+00 -2.48729E+01 -2.19634E+01
 2.51135E-01  1.34811E+00 -2.15886E+01 -1.92409E+01
 2.51135E-01  1.43079E+00 -1.83297E+01 -1.65658E+01
 2.51135E-01  1.51644E+00 -1.51051E+01 -1.38474E+01
 2.51135E-01  1.60530E+00 -1.19199E+01 -1.10394E+01
 2.51135E-01  1.69761E+00 -8.76629E+00 -8.19970E+00
 2.51135E-01  1.79359E+00 -5.61341E+00 -5.28469E+00
 2.51135E-01  1.89347E+00 -2.50600E+00 -2.34798E+00
 2.51135E-01  1.99743E+00 -2.08450E-01 -1.58365E-01
 2.51135E-01  2.10566E+00  2.90718E-01  2.84032E-01
 2.51135E-01  2.21829E+00  1.00746E-01  8.13742E-02
 2.51135E-01  2.33545E+00  1.83784E-02  2.23688E-03
 2.51135E-01  2.45723E+00  2.35472E-03 -8.40831E-03
 2.51135E-01  2.58369E+00  2.26499E-04 -6.94635E-03
 2.51135E-01  2.71486E+00  1.66005E-05 -4.85210E-03
 2.51135E-01  2.85072E+00  9.24701E-07 -3.55215E-03
 2.51135E-01  2.99125E+00  3.89375E-08 -2.61126E-03
 2.51135E-01  3.13639E+00  0.00000E+00 -1.92916E-03
 2.51135E-01  3.28606E+00  0.00000E+00 -1.32246E-03
 2.51135E-01  3.44015E+00  0.00000E+00 -7.83877E-04
 2.51135E-01  3.59854E+00  0.00000E+00  0.00000E+00

 3.14096E-01  0.00000E+00 -7.20290E+01 -6.97340E+01
 3.14096E-01  6.27469E-02 -7.17983E+01 -6.94875E+01
 3.14096E-01  1.25502E-01 -7.11131E+01 -6.88083E+01
 3.14096E-01  1.88286E-01 -6.99928E+01 -6.76871E+01
 3.14096E-01  2.51135E-01 -6.84687E+01 -6.60607E+01
 3.14096E-01  3.14096E-01 -6.65816E+01 -6.41242E+01
 3.14096E-01  3.77234E-01 -6.43794E+01 -6.18639E+01
 3.14096E-01  4.40625E-01 -6.19133E+01 -5.92459E+01
 3.14096E-01  5.04360E-01 -5.92340E+01 -5.64297E+01
 3.14096E-01  5.68545E-01 -5.63885E+01 -5.33265E+01
 3.14096E-01  6.33299E-01 -5.34176E+01 -5.01564E+01
 3.14096E-01  6.98755E-01 -5.03546E+01 -4.67924E+01
 3.14096E-01  7.65059E-01 -4.72251E+01 -4.34397E+01
 3.14096E-01  8.32375E-01 -4.40484E+01 -4.00148E+01
 3.14096E-01  9.00875E-01 -4.08385E+01 -3.66902E+01
 3.14096E-01  9.70748E-01 -3.76056E+01 -3.35068E+01
 3.14096E-01  1.04219E+00 -3.43576E+01 -3.04423E+01
 3.14096E-01  1.11543E+00 -3.11010E+01 -2.75419E+01
 3.14096E-01  1.19067E+00 -2.78424E+01 -2.46703E+01
 3.14096E-01  1.26815E+00 -2.45887E+01 -2.18365E+01
 3.14096E-01  1.34811E+00 -2.13479E+01 -1.91005E+01
 3.14096E-01  1.43079E+00 -1.81292E+01 -1.63770E+01
 3.14096E-01  1.51644E+00 -1.49417E+01 -1.36568E+01
 3.14096E-01  1.60530E+00 -1.17909E+01 -1.09344E+01
 3.14096E-01  1.69761E+00 -8.66922E+00 -8.08686E+00
 3.14096E-01  1.79359E+00 -5.54653E+00 -5.20843E+00
 3.14096E-01  1.89347E+00 -2.46873E+00 -2.29919E+00
 3.14096E-01  1.99743E+00 -1.96470E-01 -1.41599E-01
 3.14096E-01  2.10566E+00  2.91767E-01  2.93217E-01
 3.14096E-01  2.21829E+00  1.00580E-01  8.43639E-02
 3.14096E-01  2.33545E+00  1.83226E-02  2.89619E-03
 3.14096E-01  2.45723E+00  2.34643E-03 -8.41122E-03
 3.14096E-01  2.58369E+00  2.25663E-04 -6.93231E-03
 3.14096E-01  2.71486E+00  1.65387E-05 -4.88254E-03
 3.14096E-01  2.85072E+00  9.21301E-07 -3.58369E-03
 3.14096E-01  2.99125E+00  3.87938E-08 -2.53708E-03
 3.14096E-01  3.13639E+00  0.00000E+00 -1.66709E-03
 3.14096E-01  3.28606E+00  0.00000E+00 -1.11840E-03
 3.14096E-01  3.44015E+00  0.00000E+00 -7.63077E-04
 3.14096E-01  3.59854E+00  0.00000E+00  0.00000E+00

 3.77234E-01  0.00000E+00 -6.91388E+01 -6.70857E+01
 3.77234E-01  6.27469E-02 -6.89411E+01 -6.68624E+01
 3.77234E-01  1.25502E-01 -6.83518E+01 -6.61876E+01
 3.77234E-01  1.88286E-01 -6.73816E+01 -6.51614E+01
 3.77234E-01  2.51135E-01 -6.60489E+01 -6.36911E+01
 3.77234E-01  3.14096E-01 -6.43794E+01 -6.18639E+01
 3.77234E-01  3.77234E-01 -6.24055E+01 -5.97394E+01
 3.77234E-01  4.40625E-01 -6.01647E+01 -5.73740E+01
 3.77234E-01  5.04360E-01 -5.76974E+01 -5.46227E+01
 3.77234E-01  5.68545E-01 -5.50440E+01 -5.17554E+01
 3.77234E-01  6.33299E-01 -5.22427E+01 -4.87173E+01
 3.77234E-01  6.98755E-01 -4.93268E+01 -4.56457E+01
 3.77234E-01  7.65059E-01 -4.63243E+01 -4.24386E+01
 3.77234E-01  8.32375E-01 -4.32574E+01 -3.92342E+01
 3.77234E-01  9.00875E-01 -4.01432E+01 -3.61341E+01
 3.77234E-01  9.70748E-01 -3.69946E+01 -3.31011E+01
 3.77234E-01  1.04219E+00 -3.38219E+01 -3.01618E+01
 3.77234E-01  1.11543E+00 -3.06335E+01 -2.72526E+01
 3.77234E-01  1.19067E+00 -2.74372E+01 -2.44491E+01
 3.77234E-01  1.26815E+00 -2.42408E+01 -2.16610E+01
 3.77234E-01  1.34811E+00 -2.10531E+01 -1.89173E+01
 3.77234E-01  1.43079E+00 -1.78835E+01 -1.61914E+01
 3.77234E-01  1.51644E+00 -1.47414E+01 -1.34711E+01
 3.77234E-01  1.60530E+00 -1.16326E+01 -1.07325E+01
 3.77234E-01  1.69761E+00 -8.54984E+00 -7.95333E+00
 3.77234E-01  1.79359E+00 -5.46412E+00 -5.10190E+00
 3.77234E-01  1.89347E+00 -2.42264E+00 -2.23969E+00
 3.77234E-01  1.99743E+00 -1.81535E-01 -1.13093E-01
 3.77234E-01  2.10566E+00  2.93122E-01  3.00963E-01
 3.77234E-01  2.21829E+00  1.00387E-01  8.62611E-02
 3.77234E-01  2.33545E+00  1.82554E-02  3.04675E-03
 3.77234E-01  2.45723E+00  2.33635E-03 -8.54143E-03
 3.77234E-01  2.58369E+00  2.24643E-04 -7.00859E-03
 3.77234E-01  2.71486E+00  1.64633E-05 -5.00539E-03
 3.77234E-01  2.85072E+00  9.17145E-07 -3.38779E-03
 3.77234E-01  2.99125E+00  3.86219E-08 -2.54057E-03
 3.77234E-01  3.13639E+00  0.00000E+00 -1.82258E-03
 3.77234E-01  3.28606E+00  0.00000E+00 -1.16660E-03
 3.77234E-01  3.44015E+00  0.00000E+00 -7.16293E-04
 3.77234E-01  3.59854E+00  0.00000E+00  0.00000E+00

 4.40625E-01  0.00000E+00 -6.60375E+01 -6.40704E+01
 4.40625E-01  6.27469E-02 -6.58689E+01 -6.38664E+01
 4.40625E-01  1.25502E-01 -6.53647E+01 -6.32720E+01
 4.40625E-01  1.88286E-01 -6.45303E+01 -6.22628E+01
 4.40625E-01  2.51135E-01 -6.33751E+01 -6.09346E+01
 4.40625E-01  3.14096E-01 -6.19133E+01 -5.92459E+01
 4.40625E-01  3.77234E-01 -6.01647E+01 -5.73740E+01
 4.40625E-01  4.40625E-01 -5.81542E+01 -5.50984E+01
 4.40625E-01  5.04360E-01 -5.59111E+01 -5.25736E+01
 4.40625E-01  5.68545E-01 -5.34677E+01 -4.99797E+01
 4.40625E-01  6.33299E-01 -5.08569E+01 -4.71522E+01
 4.40625E-01  6.98755E-01 -4.81103E+01 -4.42359E+01
 4.40625E-01  7.65059E-01 -4.52562E+01 -4.12388E+01
 4.40625E-01  8.32375E-01 -4.23189E+01 -3.83406E+01
 4.40625E-01  9.00875E-01 -3.93183E+01 -3.54531E+01
 4.40625E-01  9.70748E-01 -3.62702E+01 -3.26089E+01
 4.40625E-01  1.04219E+00 -3.31871E+01 -2.97422E+01
 4.40625E-01  1.11543E+00 -3.00796E+01 -2.69572E+01
 4.40625E-01  1.19067E+00 -2.69571E+01 -2.41964E+01
 4.40625E-01  1.26815E+00 -2.38286E+01 -2.14278E+01
 4.40625E-01  1.34811E+00 -2.07036E+01 -1.86775E+01
 4.40625E-01  1.43079E+00 -1.75920E+01 -1.59419E+01
 4.40625E-01  1.51644E+00 -1.45035E+01 -1.32356E+01
 4.40625E-01  1.60530E+00 -1.14443E+01 -1.05216E+01
 4.40625E-01  1.69761E+00 -8.40760E+00 -7.80339E+00
 4.40625E-01  1.79359E+00 -5.36566E+00 -4.98941E+00
 4.40625E-01  1.89347E+00 -2.36734E+00 -2.16477E+00
 4.40625E-01  1.99743E+00 -1.63451E-01 -7.61014E-02
 4.40625E-01  2.10566E+00  2.94835E-01  3.12647E-01
 4.40625E-01  2.21829E+00  1.00174E-01  9.23446E-02
 4.40625E-01  2.33545E+00  1.81773E-02  3.71393E-03
 4.40625E-01  2.45723E+00  2.32454E-03 -8.31723E-03
 4.40625E-01  2.58369E+00  2.23442E-04 -6.98732E-03
 4.40625E-01  2.71486E+00  1.63743E-05 -4.94303E-03
 4.40625E-01  2.85072E+00  9.12233E-07 -3.58579E-03
 4.40625E-01  2.99125E+00  3.84210E-08 -2.44758E-03
 4.40625E-01  3.13639E+00  0.00000E+00 -1.71817E-03
 4.40625E-01  3.28606E+00  0.00000E+00 -1.15374E-03
 4.40625E-01  3.44015E+00  0.00000E+00 -6.78341E-04
 4.40625E-01  3.59854E+00  0.00000E+00  0.00000E+00

 5.04360E-01  0.00000E+00 -6.27968E+01 -6.07315E+01
 5.04360E-01  6.27469E-02 -6.26528E+01 -6.05623E+01
 5.04360E-01  1.25502E-01 -6.22213E+01 -5.99977E+01
 5.04360E-01  1.88286E-01 -6.15045E+01 -5.91374E+01
 5.04360E-01  2.51135E-01 -6.05064E+01 -5.78911E+01
 5.04360E-01  3.14096E-01 -5.92340E+01 -5.64297E+01
 5.04360E-01  3.77234E-01 -5.76974E+01 -5.46227E+01
 5.04360E-01  4.40625E-01 -5.59111E+01 -5.25736E+01
 5.04360E-01  5.04360E-01 -5.38944E+01 -5.03664E+01
 5.04360E-01  5.68545E-01 -5.16702E+01 -4.79632E+01
 5.04360E-01  6.33299E-01 -4.92648E+01 -4.53623E+01
 5.04360E-01  6.98755E-01 -4.67056E+01 -4.27011E+01
 5.04360E-01  7.65059E-01 -4.40193E+01 -4.00598E+01
 5.04360E-01  8.32375E-01 -4.12308E+01 -3.74123E+01
 5.04360E-01  9.00875E-01 -3.83616E+01 -3.46771E+01
 5.04360E-01  9.70748E-01 -3.54301E+01 -3.20044E+01
 5.04360E-01  1.04219E+00 -3.24513E+01 -2.92464E+01
 5.04360E-01  1.11543E+00 -2.94378E+01 -2.65552E+01
 5.04360E-01  1.19067E+00 -2.64009E+01 -2.38089E+01
 5.04360E-01  1.26815E+00 -2.33509E+01 -2.11052E+01
 5.04360E-01  1.34811E+00 -2.02983E+01 -1.83693E+01
 5.04360E-01  1.43079E+00 -1.72537E+01 -1.56462E+01
 5.04360E-01  1.51644E+00 -1.42272E+01 -1.30036E+01
 5.04360E-01  1.60530E+00 -1.12252E+01 -1.03024E+01
 5.04360E-01  1.69761E+00 -8.24175E+00 -7.61792E+00
 5.04360E-01  1.79359E+00 -5.25051E+00 -4.86223E+00
 5.04360E-01  1.89347E+00 -2.30235E+00 -2.08235E+00
 5.04360E-01  1.99743E+00 -1.41974E-01 -4.66158E-02
 5.04360E-01  2.10566E+00  2.96966E-01  3.26570E-01
 5.04360E-01  2.21829E+00  9.99485E-02  9.72154E-02
 5.04360E-01  2.33545E+00  1.80890E-02  5.58260E-03
 5.04360E-01  2.45723E+00  2.31104E-03 -8.18449E-03
 5.04360E-01  2.58369E+00  2.22063E-04 -6.87534E-03
 5.04360E-01  2.71486E+00  1.62717E-05 -4.83352E-03
 5.04360E-01  2.85072E+00  9.06564E-07 -3.57139E-03
 5.04360E-01  2.99125E+00  3.81878E-08 -2.38438E-03
 5.04360E-01  3.13639E+00  0.00000E+00 -1.61850E-03
 5.04360E-01  3.28606E+00  0.00000E+00 -1.12213E-03
 5.04360E-01  3.44015E+00  0.00000E+00 -6.98567E-04
 5.04360E-01  3.59854E+00  0.00000E+00  0.00000E+00

 5.68545E-01  0.00000E+00 -5.94690E+01 -5.71379E+01
 5.68545E-01  6.27469E-02 -5.93453E+01 -5.69982E+01
 5.68545E-01  1.25502E-01 -5.89744E+01 -5.65138E+01
 5.68545E-01  1.88286E-01 -5.83570E+01 -5.57884E+01
 5.68545E-01  2.51135E-01 -5.74942E+01 -5.47106E+01
 5.68545E-01  3.14096E-01 -5.63885E+01 -5.33265E+01
 5.68545E-01  3.77234E-01 -5.50440E+01 -5.17554E+01
 5.68545E-01  4.40625E-01 -5.34677E+01 -4.99797E+01
 5.68545E-01  5.04360E-01 -5.16702E+01 -4.79632E+01
 5.68545E-01  5.68545E-01 -4.96661E+01 -4.57361E+01
 5.68545E-01  6.33299E-01 -4.74739E+01 -4.34609E+01
 5.68545E-01  6.98755E-01 -4.51151E+01 -4.11121E+01
 5.68545E-01  7.65059E-01 -4.26129E+01 -3.87584E+01
 5.68545E-01  8.32375E-01 -3.99907E+01 -3.62959E+01
 5.68545E-01  9.00875E-01 -3.72704E+01 -3.37969E+01
 5.68545E-01  9.70748E-01 -3.44718E+01 -3.12781E+01
 5.68545E-01  1.04219E+00 -3.16120E+01 -2.86360E+01
 5.68545E-01  1.11543E+00 -2.87061E+01 -2.60238E+01
 5.68545E-01  1.19067E+00 -2.57668E+01 -2.33763E+01
 5.68545E-01  1.26815E+00 -2.28063E+01 -2.07247E+01
 5.68545E-01  1.34811E+00 -1.98360E+01 -1.80604E+01
 5.68545E-01  1.43079E+00 -1.68674E+01 -1.53941E+01
 5.68545E-01  1.51644E+00 -1.39112E+01 -1.27512E+01
 5.68545E-01  1.60530E+00 -1.09742E+01 -1.00870E+01
 5.68545E-01  1.69761E+00 -8.05137E+00 -7.42584E+00
 5.68545E-01  1.79359E+00 -5.11788E+00 -4.71489E+00
 5.68545E-01  1.89347E+00 -2.22708E+00 -1.99443E+00
 5.68545E-01  1.99743E+00 -1.16810E-01  4.10554E-06
 5.68545E-01  2.10566E+00  2.99587E-01  3.40944E-01
 5.68545E-01  2.21829E+00  9.97202E-02  1.03401E-01
 5.68545E-01  2.33545E+00  1.79914E-02  8.31312E-03
 5.68545E-01  2.45723E+00  2.29590E-03 -7.77945E-03
 5.68545E-01  2.58369E+00  2.20506E-04 -7.19407E-03
 5.68545E-01  2.71486E+00  1.61556E-05 -4.90562E-03
 5.68545E-01  2.85072E+00  9.00129E-07 -3.30881E-03
 5.68545E-01  2.99125E+00  3.79181E-08 -2.44423E-03
 5.68545E-01  3.13639E+00  0.00000E+00 -1.67755E-03
 5.68545E-01  3.28606E+00  0.00000E+00 -1.07838E-03
 5.68545E-01  3.44015E+00  0.00000E+00 -7.00028E-04
 5.68545E-01  3.59854E+00  0.00000E+00  0.00000E+00

 6.33299E-01  0.00000E+00 -5.60899E+01 -5.34212E+01
 6.33299E-01  6.27469E-02 -5.59829E+01 -5.33092E+01
 6.33299E-01  1.25502E-01 -5.56623E+01 -5.28737E+01
 6.33299E-01  1.88286E-01 -5.51279E+01 -5.22328E+01
 6.33299E-01  2.51135E-01 -5.43796E+01 -5.13125E+01
 6.33299E-01  3.14096E-01 -5.34176E+01 -5.01564E+01
 6.33299E-01  3.77234E-01 -5.22427E+01 -4.87173E+01
 6.33299E-01  4.40625E-01 -5.08569E+01 -4.71522E+01
 6.33299E-01  5.04360E-01 -4.92648E+01 -4.53623E+01
 6.33299E-01  5.68545E-01 -4.74739E+01 -4.34609E+01
 6.33299E-01  6.33299E-01 -4.54954E+01 -4.14298E+01
 6.33299E-01  6.98755E-01 -4.33441E+01 -3.94271E+01
 6.33299E-01  7.65059E-01 -4.10379E+01 -3.72701E+01
 6.33299E-01  8.32375E-01 -3.85968E+01 -3.50427E+01
 6.33299E-01  9.00875E-01 -3.60415E+01 -3.27403E+01
 6.33299E-01  9.70748E-01 -3.33917E+01 -3.03255E+01
 6.33299E-01  1.04219E+00 -3.06662E+01 -2.79177E+01
 6.33299E-01  1.11543E+00 -2.78815E+01 -2.53947E+01
 6.33299E-01  1.19067E+00 -2.50525E+01 -2.28673E+01
 6.33299E-01  1.26815E+00 -2.21926E+01 -2.02511E+01
 6.33299E-01  1.34811E+00 -1.93149E+01 -1.76448E+01
 6.33299E-01  1.43079E+00 -1.64316E+01 -1.50319E+01
 6.33299E-01  1.51644E+00 -1.35542E+01 -1.24456E+01
 6.33299E-01  1.60530E+00 -1.06902E+01 -9.84959E+00
 6.33299E-01  1.69761E+00 -7.83531E+00 -7.22480E+00
 6.33299E-01  1.79359E+00 -4.96681E+00 -4.54827E+00
 6.33299E-01  1.89347E+00 -2.14082E+00 -1.86745E+00
 6.33299E-01  1.99743E+00 -8.76079E-02  5.30292E-02
 6.33299E-01  2.10566E+00  3.02778E-01  3.59188E-01
 6.33299E-01  2.21829E+00  9.94991E-02  1.11331E-01
 6.33299E-01  2.33545E+00  1.78852E-02  1.17639E-02
 6.33299E-01  2.45723E+00  2.27915E-03 -7.74787E-03
 6.33299E-01  2.58369E+00  2.18773E-04 -6.97178E-03
 6.33299E-01  2.71486E+00  1.60258E-05 -4.85492E-03
 6.33299E-01  2.85072E+00  8.92916E-07 -3.31720E-03
 6.33299E-01  2.99125E+00  3.76235E-08 -2.35317E-03
 6.33299E-01  3.13639E+00  0.00000E+00 -1.60075E-03
 6.33299E-01  3.28606E+00  0.00000E+00 -1.02992E-03
 6.33299E-01  3.44015E+00  0.00000E+00 -6.65128E-04
 6.33299E-01  3.59854E+00  0.00000E+00  0.00000E+00

 6.98755E-01  0.00000E+00 -5.26828E+01 -4.96351E+01
 6.98755E-01  6.27469E-02 -5.25898E+01 -4.95312E+01
 6.98755E-01  1.25502E-01 -5.23109E+01 -4.91502E+01
 6.98755E-01  1.88286E-01 -5.18458E+01 -4.86003E+01
 6.98755E-01  2.51135E-01 -5.11940E+01 -4.78259E+01
 6.98755E-01  3.14096E-01 -5.03546E+01 -4.67924E+01
 6.98755E-01  3.77234E-01 -4.93268E+01 -4.56457E+01
 6.98755E-01  4.40625E-01 -4.81103E+01 -4.42359E+01
 6.98755E-01  5.04360E-01 -4.67056E+01 -4.27011E+01
 6.98755E-01  5.68545E-01 -4.51151E+01 -4.11121E+01
 6.98755E-01  6.33299E-01 -4.33441E+01 -3.94271E+01
 6.98755E-01  6.98755E-01 -4.14008E+01 -3.76100E+01
 6.98755E-01  7.65059E-01 -3.92973E+01 -3.57249E+01
 6.98755E-01  8.32375E-01 -3.70486E+01 -3.36974E+01
 6.98755E-01  9.00875E-01 -3.46721E+01 -3.15985E+01
 6.98755E-01  9.70748E-01 -3.21864E+01 -2.93838E+01
 6.98755E-01  1.04219E+00 -2.96100E+01 -2.70509E+01
 6.98755E-01  1.11543E+00 -2.69606E+01 -2.46681E+01
 6.98755E-01  1.19067E+00 -2.42546E+01 -2.22194E+01
 6.98755E-01  1.26815E+00 -2.15071E+01 -1.97361E+01
 6.98755E-01  1.34811E+00 -1.87325E+01 -1.71998E+01
 6.98755E-01  1.43079E+00 -1.59441E+01 -1.46604E+01
 6.98755E-01  1.51644E+00 -1.31543E+01 -1.20957E+01
 6.98755E-01  1.60530E+00 -1.03714E+01 -9.51223E+00
 6.98755E-01  1.69761E+00 -7.59217E+00 -6.94567E+00
 6.98755E-01  1.79359E+00 -4.79613E+00 -4.34746E+00
 6.98755E-01  1.89347E+00 -2.04274E+00 -1.75508E+00
 6.98755E-01  1.99743E+00 -5.39576E-02  1.11261E-01
 6.98755E-01  2.10566E+00  3.06637E-01  3.85117E-01
 6.98755E-01  2.21829E+00  9.92967E-02  1.21206E-01
 6.98755E-01  2.33545E+00  1.77714E-02  1.49763E-02
 6.98755E-01  2.45723E+00  2.26085E-03 -5.98522E-03
 6.98755E-01  2.58369E+00  2.16864E-04 -7.32714E-03
 6.98755E-01  2.71486E+00  1.58822E-05 -4.92501E-03
 6.98755E-01  2.85072E+00  8.84916E-07 -3.61519E-03
 6.98755E-01  2.99125E+00  3.72917E-08 -2.48546E-03
 6.98755E-01  3.13639E+00  0.00000E+00 -1.58332E-03
 6.98755E-01  3.28606E+00  0.00000E+00 -1.01981E-03
 6.98755E-01  3.44015E+00  0.00000E+00 -6.57110E-04
 6.98755E-01  3.59854E+00  0.00000E+00  0.00000E+00

 7.65059E-01  0.00000E+00 -4.92625E+01 -4.57537E+01
 7.65059E-01  6.27469E-02 -4.91812E+01 -4.57070E+01
 7.65059E-01  1.25502E-01 -4.89373E+01 -4.53898E+01
 7.65059E-01  1.88286E-01 -4.85305E+01 -4.49021E+01
 7.65059E-01  2.51135E-01 -4.79601E+01 -4.42791E+01
 7.65059E-01  3.14096E-01 -4.72251E+01 -4.34397E+01
 7.65059E-01  3.77234E-01 -4.63243E+01 -4.24386E+01
 7.65059E-01  4.40625E-01 -4.52562E+01 -4.12388E+01
 7.65059E-01  5.04360E-01 -4.40193E+01 -4.00598E+01
 7.65059E-01  5.68545E-01 -4.26129E+01 -3.87584E+01
 7.65059E-01  6.33299E-01 -4.10379E+01 -3.72701E+01
 7.65059E-01  6.98755E-01 -3.92973E+01 -3.57249E+01
 7.65059E-01  7.65059E-01 -3.73973E+01 -3.40244E+01
 7.65059E-01  8.32375E-01 -3.53473E+01 -3.22067E+01
 7.65059E-01  9.00875E-01 -3.31604E+01 -3.02582E+01
 7.65059E-01  9.70748E-01 -3.08519E+01 -2.82118E+01
 7.65059E-01  1.04219E+00 -2.84389E+01 -2.60515E+01
 7.65059E-01  1.11543E+00 -2.59389E+01 -2.38212E+01
 7.65059E-01  1.19067E+00 -2.33692E+01 -2.15499E+01
 7.65059E-01  1.26815E+00 -2.07463E+01 -1.91046E+01
 7.65059E-01  1.34811E+00 -1.80858E+01 -1.66592E+01
 7.65059E-01  1.43079E+00 -1.54024E+01 -1.42080E+01
 7.65059E-01  1.51644E+00 -1.27093E+01 -1.17173E+01
 7.65059E-01  1.60530E+00 -1.00159E+01 -9.21931E+00
 7.65059E-01  1.69761E+00 -7.32028E+00 -6.69902E+00
 7.65059E-01  1.79359E+00 -4.60448E+00 -4.15132E+00
 7.65059E-01  1.89347E+00 -1.93185E+00 -1.64131E+00
 7.65059E-01  1.99743E+00 -1.53838E-02  1.79974E-01
 7.65059E-01  2.10566E+00  3.11273E-01  4.05420E-01
 7.65059E-01  2.21829E+00  9.91265E-02  1.35931E-01
 7.65059E-01  2.33545E+00  1.76510E-02  2.28067E-02
 7.65059E-01  2.45723E+00  2.24105E-03 -4.42405E-03
 7.65059E-01  2.58369E+00  2.14779E-04 -6.84414E-03
 7.65059E-01  2.71486E+00  1.57246E-05 -5.25471E-03
 7.65059E-01  2.85072E+00  8.76103E-07 -3.57133E-03
 7.65059E-01  2.99125E+00  3.69221E-08 -2.38175E-03
 7.65059E-01  3.13639E+00  0.00000E+00 -1.62529E-03
 7.65059E-01  3.28606E+00  0.00000E+00 -1.08473E-03
 7.65059E-01  3.44015E+00  0.00000E+00 -6.81429E-04
 7.65059E-01  3.59854E+00  0.00000E+00  0.00000E+00

 8.32375E-01  0.00000E+00 -4.58377E+01 -4.19587E+01
 8.32375E-01  6.27469E-02 -4.57662E+01 -4.19036E+01
 8.32375E-01  1.25502E-01 -4.55520E+01 -4.16518E+01
 8.32375E-01  1.88286E-01 -4.51946E+01 -4.12283E+01
 8.32375E-01  2.51135E-01 -4.46937E+01 -4.06833E+01
 8.32375E-01  3.14096E-01 -4.40484E+01 -4.00148E+01
 8.32375E-01  3.77234E-01 -4.32574E+01 -3.92342E+01
 8.32375E-01  4.40625E-01 -4.23189E+01 -3.83406E+01
 8.32375E-01  5.04360E-01 -4.12308E+01 -3.74123E+01
 8.32375E-01  5.68545E-01 -3.99907E+01 -3.62959E+01
 8.32375E-01  6.33299E-01 -3.85968E+01 -3.50427E+01
 8.32375E-01  6.98755E-01 -3.70486E+01 -3.36974E+01
 8.32375E-01  7.65059E-01 -3.53473E+01 -3.22067E+01
 8.32375E-01  8.32375E-01 -3.34974E+01 -3.05885E+01
 8.32375E-01  9.00875E-01 -3.15065E+01 -2.88212E+01
 8.32375E-01  9.70748E-01 -2.93855E+01 -2.69217E+01
 8.32375E-01  1.04219E+00 -2.71486E+01 -2.49210E+01
 8.32375E-01  1.11543E+00 -2.48116E+01 -2.28417E+01
 8.32375E-01  1.19067E+00 -2.23917E+01 -2.06749E+01
 8.32375E-01  1.26815E+00 -1.99059E+01 -1.83871E+01
 8.32375E-01  1.34811E+00 -1.73711E+01 -1.60930E+01
 8.32375E-01  1.43079E+00 -1.48032E+01 -1.36769E+01
 8.32375E-01  1.51644E+00 -1.22165E+01 -1.13017E+01
 8.32375E-01  1.60530E+00 -9.62144E+00 -8.82115E+00
 8.32375E-01  1.69761E+00 -7.01765E+00 -6.40370E+00
 8.32375E-01  1.79359E+00 -4.39023E+00 -3.94149E+00
 8.32375E-01  1.89347E+00 -1.80701E+00 -1.47141E+00
 8.32375E-01  1.99743E+00  2.86597E-02  2.32083E-01
 8.32375E-01  2.10566E+00  3.16814E-01  4.37163E-01
 8.32375E-01  2.21829E+00  9.90036E-02  1.45285E-01
 8.32375E-01  2.33545E+00  1.75252E-02  3.09278E-02
 8.32375E-01  2.45723E+00  2.21979E-03 -2.36172E-03
 8.32375E-01  2.58369E+00  2.12518E-04 -6.79334E-03
 8.32375E-01  2.71486E+00  1.55526E-05 -5.44469E-03
 8.32375E-01  2.85072E+00  8.66455E-07 -3.61280E-03
 8.32375E-01  2.99125E+00  3.65196E-08 -2.44496E-03
 8.32375E-01  3.13639E+00  0.00000E+00 -1.74718E-03
 8.32375E-01  3.28606E+00  0.00000E+00 -1.21247E-03
 8.32375E-01  3.44015E+00  0.00000E+00 -7.65527E-04
 8.32375E-01  3.59854E+00  0.00000E+00  0.00000E+00

 9.00875E-01  0.00000E+00 -4.24130E+01 -3.81539E+01
 9.00875E-01  6.27469E-02 -4.23500E+01 -3.81044E+01
 9.00875E-01  1.25502E-01 -4.21613E+01 -3.79054E+01
 9.00875E-01  1.88286E-01 -4.18467E+01 -3.75717E+01
 9.00875E-01  2.51135E-01 -4.14060E+01 -3.71834E+01
 9.00875E-01  3.14096E-01 -4.08385E+01 -3.66902E+01
 9.00875E-01  3.77234E-01 -4.01432E+01 -3.61341E+01
 9.00875E-01  4.40625E-01 -3.93183E+01 -3.54531E+01
 9.00875E-01  5.04360E-01 -3.83616E+01 -3.46771E+01
 9.00875E-01  5.68545E-01 -3.72704E+01 -3.37969E+01
 9.00875E-01  6.33299E-01 -3.60415E+01 -3.27403E+01
 9.00875E-01  6.98755E-01 -3.46721E+01 -3.15985E+01
 9.00875E-01  7.65059E-01 -3.31604E+01 -3.02582E+01
 9.00875E-01  8.32375E-01 -3.15065E+01 -2.88212E+01
 9.00875E-01  9.00875E-01 -2.97129E+01 -2.72116E+01
 9.00875E-01  9.70748E-01 -2.77860E+01 -2.55437E+01
 9.00875E-01  1.04219E+00 -2.57352E+01 -2.36689E+01
 9.00875E-01  1.11543E+00 -2.35736E+01 -2.17474E+01
 9.00875E-01  1.19067E+00 -2.13166E+01 -1.96540E+01
 9.00875E-01  1.26815E+00 -1.89810E+01 -1.76240E+01
 9.00875E-01  1.34811E+00 -1.65840E+01 -1.53778E+01
 9.00875E-01  1.43079E+00 -1.41427E+01 -1.30788E+01
 9.00875E-01  1.51644E+00 -1.16725E+01 -1.08059E+01
 9.00875E-01  1.60530E+00 -9.18512E+00 -8.43713E+00
 9.00875E-01  1.69761E+00 -6.68192E+00 -6.10696E+00
 9.00875E-01  1.79359E+00 -4.15150E+00 -3.68905E+00
 9.00875E-01  1.89347E+00 -1.66689E+00 -1.33653E+00
 9.00875E-01  1.99743E+00  7.88008E-02  3.03609E-01
 9.00875E-01  2.10566E+00  3.23404E-01  4.58980E-01
 9.00875E-01  2.21829E+00  9.89452E-02  1.67909E-01
 9.00875E-01  2.33545E+00  1.73952E-02  3.56532E-02
 9.00875E-01  2.45723E+00  2.19713E-03  2.34229E-03
 9.00875E-01  2.58369E+00  2.10078E-04 -6.15599E-03
 9.00875E-01  2.71486E+00  1.53659E-05 -5.29749E-03
 9.00875E-01  2.85072E+00  8.55939E-07 -3.89306E-03
 9.00875E-01  2.99125E+00  3.60797E-08 -2.60255E-03
 9.00875E-01  3.13639E+00  0.00000E+00 -1.73392E-03
 9.00875E-01  3.28606E+00  0.00000E+00 -1.14622E-03
 9.00875E-01  3.44015E+00  0.00000E+00 -6.80418E-04
 9.00875E-01  3.59854E+00  0.00000E+00  0.00000E+00

 9.70748E-01  0.00000E+00 -3.89908E+01 -3.44906E+01
 9.70748E-01  6.27469E-02 -3.89353E+01 -3.44838E+01
 9.70748E-01  1.25502E-01 -3.87691E+01 -3.42995E+01
 9.70748E-01  1.88286E-01 -3.84922E+01 -3.40796E+01
 9.70748E-01  2.51135E-01 -3.81045E+01 -3.38313E+01
 9.70748E-01  3.14096E-01 -3.76056E+01 -3.35068E+01
 9.70748E-01  3.77234E-01 -3.69946E+01 -3.31011E+01
 9.70748E-01  4.40625E-01 -3.62702E+01 -3.26089E+01
 9.70748E-01  5.04360E-01 -3.54301E+01 -3.20044E+01
 9.70748E-01  5.68545E-01 -3.44718E+01 -3.12781E+01
 9.70748E-01  6.33299E-01 -3.33917E+01 -3.03255E+01
 9.70748E-01  6.98755E-01 -3.21864E+01 -2.93838E+01
 9.70748E-01  7.65059E-01 -3.08519E+01 -2.82118E+01
 9.70748E-01  8.32375E-01 -2.93855E+01 -2.69217E+01
 9.70748E-01  9.00875E-01 -2.77860E+01 -2.55437E+01
 9.70748E-01  9.70748E-01 -2.60547E+01 -2.39596E+01
 9.70748E-01  1.04219E+00 -2.41966E+01 -2.23299E+01
 9.70748E-01  1.11543E+00 -2.22204E+01 -2.05275E+01
 9.70748E-01  1.19067E+00 -2.01384E+01 -1.86831E+01
 9.70748E-01  1.26815E+00 -1.79657E+01 -1.66211E+01
 9.70748E-01  1.34811E+00 -1.57192E+01 -1.46211E+01
 9.70748E-01  1.43079E+00 -1.34163E+01 -1.24968E+01
 9.70748E-01  1.51644E+00 -1.10735E+01 -1.02855E+01
 9.70748E-01  1.60530E+00 -8.70367E+00 -8.03952E+00
 9.70748E-01  1.69761E+00 -6.31037E+00 -5.75255E+00
 9.70748E-01  1.79359E+00 -3.88610E+00 -3.44784E+00
 9.70748E-01  1.89347E+00 -1.50997E+00 -1.18316E+00
 9.70748E-01  1.99743E+00  1.35759E-01  3.90835E-01
 9.70748E-01  2.10566E+00  3.31206E-01  5.01728E-01
 9.70748E-01  2.21829E+00  9.89707E-02  1.90007E-01
 9.70748E-01  2.33545E+00  1.72625E-02  5.12687E-02
 9.70748E-01  2.45723E+00  2.17312E-03  8.35817E-03
 9.70748E-01  2.58369E+00  2.07459E-04 -5.03981E-03
 9.70748E-01  2.71486E+00  1.51641E-05 -5.42301E-03
 9.70748E-01  2.85072E+00  8.44518E-07 -3.77391E-03
 9.70748E-01  2.99125E+00  3.56003E-08 -2.81699E-03
 9.70748E-01  3.13639E+00  0.00000E+00 -1.90850E-03
 9.70748E-01  3.28606E+00  0.00000E+00 -1.21083E-03
 9.70748E-01  3.44015E+00  0.00000E+00 -8.18839E-04
 9.70748E-01  3.59854E+00  0.00000E+00  0.00000E+00

 1.04219E+00  0.00000E+00 -3.55730E+01 -3.09597E+01
 1.04219E+00  6.27469E-02 -3.55243E+01 -3.09419E+01
 1.04219E+00  1.25502E-01 -3.53784E+01 -3.08586E+01
 1.04219E+00  1.88286E-01 -3.51353E+01 -3.07713E+01
 1.04219E+00  2.51135E-01 -3.47951E+01 -3.06440E+01
 1.04219E+00  3.14096E-01 -3.43576E+01 -3.04423E+01
 1.04219E+00  3.77234E-01 -3.38219E+01 -3.01618E+01
 1.04219E+00  4.40625E-01 -3.31871E+01 -2.97422E+01
 1.04219E+00  5.04360E-01 -3.24513E+01 -2.92464E+01
 1.04219E+00  5.68545E-01 -3.16120E+01 -2.86360E+01
 1.04219E+00  6.33299E-01 -3.06662E+01 -2.79177E+01
 1.04219E+00  6.98755E-01 -2.96100E+01 -2.70509E+01
 1.04219E+00  7.65059E-01 -2.84389E+01 -2.60515E+01
 1.04219E+00  8.32375E-01 -2.71486E+01 -2.49210E+01
 1.04219E+00  9.00875E-01 -2.57352E+01 -2.36689E+01
 1.04219E+00  9.70748E-01 -2.41966E+01 -2.23299E+01
 1.04219E+00  1.04219E+00 -2.25332E+01 -2.08010E+01
 1.04219E+00  1.11543E+00 -2.07490E+01 -1.91853E+01
 1.04219E+00  1.19067E+00 -1.88521E+01 -1.74635E+01
 1.04219E+00  1.26815E+00 -1.68543E+01 -1.56487E+01
 1.04219E+00  1.34811E+00 -1.47708E+01 -1.37417E+01
 1.04219E+00  1.43079E+00 -1.26186E+01 -1.17230E+01
 1.04219E+00  1.51644E+00 -1.04147E+01 -9.66548E+00
 1.04219E+00  1.60530E+00 -8.17323E+00 -7.51981E+00
 1.04219E+00  1.69761E+00 -5.89981E+00 -5.35380E+00
 1.04219E+00  1.79359E+00 -3.59151E+00 -3.16762E+00
 1.04219E+00  1.89347E+00 -1.33451E+00 -9.83235E-01
 1.04219E+00  1.99743E+00  2.00351E-01  4.61329E-01
 1.04219E+00  2.10566E+00  3.40407E-01  5.18420E-01
 1.04219E+00  2.21829E+00  9.91019E-02  2.03668E-01
 1.04219E+00  2.33545E+00  1.71285E-02  6.45130E-02
 1.04219E+00  2.45723E+00  2.14782E-03  1.62001E-02
 1.04219E+00  2.58369E+00  2.04657E-04 -2.08241E-03
 1.04219E+00  2.71486E+00  1.49466E-05 -5.46408E-03
 1.04219E+00  2.85072E+00  8.32147E-07 -4.41613E-03
 1.04219E+00  2.99125E+00  3.50810E-08 -2.90026E-03
 1.04219E+00  3.13639E+00  0.00000E+00 -1.98343E-03
 1.04219E+00  3.28606E+00  0.00000E+00 -1.34868E-03
 1.04219E+00  3.44015E+00  0.00000E+00 -8.01312E-04
 1.04219E+00  3.59854E+00  0.00000E+00  0.00000E+00

 1.11543E+00  0.00000E+00 -3.21622E+01 -2.76914E+01
 1.11543E+00  6.27469E-02 -3.21196E+01 -2.76501E+01
 1.11543E+00  1.25502E-01 -3.19922E+01 -2.76885E+01
 1.11543E+00  1.88286E-01 -3.17800E+01 -2.76940E+01
 1.11543E+00  2.51135E-01 -3.14830E+01 -2.76070E+01
 1.11543E+00  3.14096E-01 -3.11010E+01 -2.75419E+01
 1.11543E+00  3.77234E-01 -3.06335E+01 -2.72526E+01
 1.11543E+00  4.40625E-01 -3.00796E+01 -2.69572E+01
 1.11543E+00  5.04360E-01 -2.94378E+01 -2.65552E+01
 1.11543E+00  5.68545E-01 -2.87061E+01 -2.60238E+01
 1.11543E+00  6.33299E-01 -2.78815E+01 -2.53947E+01
 1.11543E+00  6.98755E-01 -2.69606E+01 -2.46681E+01
 1.11543E+00  7.65059E-01 -2.59389E+01 -2.38212E+01
 1.11543E+00  8.32375E-01 -2.48116E+01 -2.28417E+01
 1.11543E+00  9.00875E-01 -2.35736E+01 -2.17474E+01
 1.11543E+00  9.70748E-01 -2.22204E+01 -2.05275E+01
 1.11543E+00  1.04219E+00 -2.07490E+01 -1.91853E+01
 1.11543E+00  1.11543E+00 -1.91591E+01 -1.77569E+01
 1.11543E+00  1.19067E+00 -1.74539E+01 -1.61870E+01
 1.11543E+00  1.26815E+00 -1.56411E+01 -1.45198E+01
 1.11543E+00  1.34811E+00 -1.37327E+01 -1.27577E+01
 1.11543E+00  1.43079E+00 -1.17438E+01 -1.09057E+01
 1.11543E+00  1.51644E+00 -9.69097E+00 -8.99223E+00
 1.11543E+00  1.60530E+00 -7.58927E+00 -7.03454E+00
 1.11543E+00  1.69761E+00 -5.44655E+00 -4.97931E+00
 1.11543E+00  1.79359E+00 -3.26487E+00 -2.84768E+00
 1.11543E+00  1.89347E+00 -1.13853E+00 -7.98085E-01
 1.11543E+00  1.99743E+00  2.73500E-01  5.67046E-01
 1.11543E+00  2.10566E+00  3.51212E-01  5.41491E-01
 1.11543E+00  2.21829E+00  9.93627E-02  2.30938E-01
 1.11543E+00  2.33545E+00  1.69952E-02  7.94998E-02
 1.11543E+00  2.45723E+00  2.12129E-03  2.31639E-02
 1.11543E+00  2.58369E+00  2.01671E-04 -1.63787E-03
 1.11543E+00  2.71486E+00  1.47126E-05 -5.07908E-03
 1.11543E+00  2.85072E+00  8.18773E-07 -4.35033E-03
 1.11543E+00  2.99125E+00  3.45132E-08 -3.04730E-03
 1.11543E+00  3.13639E+00  0.00000E+00 -2.04600E-03
 1.11543E+00  3.28606E+00  0.00000E+00 -1.39194E-03
 1.11543E+00  3.44015E+00  0.00000E+00 -9.00856E-04
 1.11543E+00  3.59854E+00  0.00000E+00  0.00000E+00

 1.19067E+00  0.00000E+00 -2.87621E+01 -2.46794E+01
 1.19067E+00  6.27469E-02 -2.87252E+01 -2.47866E+01
 1.19067E+00  1.25502E-01 -2.86148E+01 -2.48354E+01
 1.19067E+00  1.88286E-01 -2.84309E+01 -2.48023E+01
 1.19067E+00  2.51135E-01 -2.81735E+01 -2.47563E+01
 1.19067E+00  3.14096E-01 -2.78424E+01 -2.46703E+01
 1.19067E+00  3.77234E-01 -2.74372E+01 -2.44491E+01
 1.19067E+00  4.40625E-01 -2.69571E+01 -2.41964E+01
 1.19067E+00  5.04360E-01 -2.64009E+01 -2.38089E+01
 1.19067E+00  5.68545E-01 -2.57668E+01 -2.33763E+01
 1.19067E+00  6.33299E-01 -2.50525E+01 -2.28673E+01
 1.19067E+00  6.98755E-01 -2.42546E+01 -2.22194E+01
 1.19067E+00  7.65059E-01 -2.33692E+01 -2.15499E+01
 1.19067E+00  8.32375E-01 -2.23917E+01 -2.06749E+01
 1.19067E+00  9.00875E-01 -2.13166E+01 -1.96540E+01
 1.19067E+00  9.70748E-01 -2.01384E+01 -1.86831E+01
 1.19067E+00  1.04219E+00 -1.88521E+01 -1.74635E+01
 1.19067E+00  1.11543E+00 -1.74539E+01 -1.61870E+01
 1.19067E+00  1.19067E+00 -1.59429E+01 -1.48260E+01
 1.19067E+00  1.26815E+00 -1.43221E+01 -1.32988E+01
 1.19067E+00  1.34811E+00 -1.25990E+01 -1.17183E+01
 1.19067E+00  1.43079E+00 -1.07854E+01 -9.98337E+00
 1.19067E+00  1.51644E+00 -8.89630E+00 -8.25491E+00
 1.19067E+00  1.60530E+00 -6.94665E+00 -6.38671E+00
 1.19067E+00  1.69761E+00 -4.94634E+00 -4.47604E+00
 1.19067E+00  1.79359E+00 -2.90288E+00 -2.50015E+00
 1.19067E+00  1.89347E+00 -9.19813E-01 -5.80931E-01
 1.19067E+00  1.99743E+00  3.56227E-01  6.41955E-01
 1.19067E+00  2.10566E+00  3.63851E-01  5.60842E-01
 1.19067E+00  2.21829E+00  9.97794E-02  2.32872E-01
 1.19067E+00  2.33545E+00  1.68641E-02  8.45453E-02
 1.19067E+00  2.45723E+00  2.09357E-03  3.54394E-02
 1.19067E+00  2.58369E+00  1.98493E-04  7.78614E-03
 1.19067E+00  2.71486E+00  1.44614E-05 -3.98672E-03
 1.19067E+00  2.85072E+00  8.04327E-07 -4.82953E-03
 1.19067E+00  2.99125E+00  3.39012E-08 -3.63439E-03
 1.19067E+00  3.13639E+00  0.00000E+00 -2.37167E-03
 1.19067E+00  3.28606E+00  0.00000E+00 -1.49136E-03
 1.19067E+00  3.44015E+00  0.00000E+00 -1.01232E-03
 1.19067E+00  3.59854E+00  0.00000E+00  0.00000E+00

 1.26815E+00  0.00000E+00 -2.53780E+01 -2.22760E+01
 1.26815E+00  6.27469E-02 -2.53463E+01 -2.21963E+01
 1.26815E+00  1.25502E-01 -2.52515E+01 -2.21633E+01
 1.26815E+00  1.88286E-01 -2.50937E+01 -2.20845E+01
 1.26815E+00  2.51135E-01 -2.48729E+01 -2.19634E+01
 1.26815E+00  3.14096E-01 -2.45887E+01 -2.18365E+01
 1.26815E+00  3.77234E-01 -2.42408E+01 -2.16610E+01
 1.26815E+00  4.40625E-01 -2.38286E+01 -2.14278E+01
 1.26815E+00  5.04360E-01 -2.33509E+01 -2.11052E+01
 1.26815E+00  5.68545E-01 -2.28063E+01 -2.07247E+01
 1.26815E+00  6.33299E-01 -2.21926E+01 -2.02511E+01
 1.26815E+00  6.98755E-01 -2.15071E+01 -1.97361E+01
 1.26815E+00  7.65059E-01 -2.07463E+01 -1.91046E+01
 1.26815E+00  8.32375E-01 -1.99059E+01 -1.83871E+01
 1.26815E+00  9.00875E-01 -1.89810E+01 -1.76240E+01
 1.26815E+00  9.70748E-01 -1.79657E+01 -1.66211E+01
 1.26815E+00  1.04219E+00 -1.68543E+01 -1.56487E+01
 1.26815E+00  1.11543E+00 -1.56411E+01 -1.45198E+01
 1.26815E+00  1.19067E+00 -1.43221E+01 -1.32988E+01
 1.26815E+00  1.26815E+00 -1.28959E+01 -1.19871E+01
 1.26815E+00  1.34811E+00 -1.13653E+01 -1.05682E+01
 1.26815E+00  1.43079E+00 -9.73754E+00 -8.98254E+00
 1.26815E+00  1.51644E+00 -8.02443E+00 -7.42807E+00
 1.26815E+00  1.60530E+00 -6.23962E+00 -5.72890E+00
 1.26815E+00  1.69761E+00 -4.39436E+00 -3.97461E+00
 1.26815E+00  1.79359E+00 -2.50177E+00 -2.11210E+00
 1.26815E+00  1.89347E+00 -6.75850E-01 -3.77273E-01
 1.26815E+00  1.99743E+00  4.49654E-01  7.01479E-01
 1.26815E+00  2.10566E+00  3.78567E-01  6.15324E-01
 1.26815E+00  2.21829E+00  1.00379E-01  2.52075E-01
 1.26815E+00  2.33545E+00  1.67372E-02  1.00812E-01
 1.26815E+00  2.45723E+00  2.06471E-03  4.90649E-02
 1.26815E+00  2.58369E+00  1.95116E-04  1.17221E-02
 1.26815E+00  2.71486E+00  1.41918E-05 -2.04618E-03
 1.26815E+00  2.85072E+00  7.88726E-07 -4.81758E-03
 1.26815E+00  2.99125E+00  3.32388E-08 -3.93235E-03
 1.26815E+00  3.13639E+00  0.00000E+00 -2.64018E-03
 1.26815E+00  3.28606E+00  0.00000E+00 -1.74207E-03
 1.26815E+00  3.44015E+00  0.00000E+00 -1.11162E-03
 1.26815E+00  3.59854E+00  0.00000E+00  0.00000E+00

 1.34811E+00  0.00000E+00 -2.20166E+01 -1.96154E+01
 1.34811E+00  6.27469E-02 -2.19897E+01 -1.96174E+01
 1.34811E+00  1.25502E-01 -2.19094E+01 -1.95470E+01
 1.34811E+00  1.88286E-01 -2.17757E+01 -1.94059E+01
 1.34811E+00  2.51135E-01 -2.15886E+01 -1.92409E+01
 1.34811E+00  3.14096E-01 -2.13479E+01 -1.91005E+01
 1.34811E+00  3.77234E-01 -2.10531E+01 -1.89173E+01
 1.34811E+00  4.40625E-01 -2.07036E+01 -1.86775E+01
 1.34811E+00  5.04360E-01 -2.02983E+01 -1.83693E+01
 1.34811E+00  5.68545E-01 -1.98360E+01 -1.80604E+01
 1.34811E+00  6.33299E-01 -1.93149E+01 -1.76448E+01
 1.34811E+00  6.98755E-01 -1.87325E+01 -1.71998E+01
 1.34811E+00  7.65059E-01 -1.80858E+01 -1.66592E+01
 1.34811E+00  8.32375E-01 -1.73711E+01 -1.60930E+01
 1.34811E+00  9.00875E-01 -1.65840E+01 -1.53778E+01
 1.34811E+00  9.70748E-01 -1.57192E+01 -1.46211E+01
 1.34811E+00  1.04219E+00 -1.47708E+01 -1.37417E+01
 1.34811E+00  1.11543E+00 -1.37327E+01 -1.27577E+01
 1.34811E+00  1.19067E+00 -1.25990E+01 -1.17183E+01
 1.34811E+00  1.26815E+00 -1.13653E+01 -1.05682E+01
 1.34811E+00  1.34811E+00 -1.00300E+01 -9.27268E+00
 1.34811E+00  1.43079E+00 -8.59558E+00 -7.93944E+00
 1.34811E+00  1.51644E+00 -7.06936E+00 -6.47929E+00
 1.34811E+00  1.60530E+00 -5.46210E+00 -4.94423E+00
 1.34811E+00  1.69761E+00 -3.78524E+00 -3.36492E+00
 1.34811E+00  1.79359E+00 -2.05735E+00 -1.71827E+00
 1.34811E+00  1.89347E+00 -4.03880E-01 -1.05664E-01
 1.34811E+00  1.99743E+00  5.54980E-01  8.09184E-01
 1.34811E+00  2.10566E+00  3.95607E-01  6.08362E-01
 1.34811E+00  2.21829E+00  1.01187E-01  2.37252E-01
 1.34811E+00  2.33545E+00  1.66154E-02  1.07295E-01
 1.34811E+00  2.45723E+00  2.03463E-03  6.00152E-02
 1.34811E+00  2.58369E+00  1.91522E-04  1.91912E-02
 1.34811E+00  2.71486E+00  1.39019E-05  1.48988E-03
 1.34811E+00  2.85072E+00  7.71841E-07 -4.29890E-03
 1.34811E+00  2.99125E+00  3.25151E-08 -4.19954E-03
 1.34811E+00  3.13639E+00  0.00000E+00 -2.87519E-03
 1.34811E+00  3.28606E+00  0.00000E+00 -1.92417E-03
 1.34811E+00  3.44015E+00  0.00000E+00 -1.25168E-03
 1.34811E+00  3.59854E+00  0.00000E+00  0.00000E+00

 1.43079E+00  0.00000E+00 -1.86860E+01 -1.69532E+01
 1.43079E+00  6.27469E-02 -1.86636E+01 -1.69026E+01
 1.43079E+00  1.25502E-01 -1.85967E+01 -1.68288E+01
 1.43079E+00  1.88286E-01 -1.84855E+01 -1.67246E+01
 1.43079E+00  2.51135E-01 -1.83297E+01 -1.65658E+01
 1.43079E+00  3.14096E-01 -1.81292E+01 -1.63770E+01
 1.43079E+00  3.77234E-01 -1.78835E+01 -1.61914E+01
 1.43079E+00  4.40625E-01 -1.75920E+01 -1.59419E+01
 1.43079E+00  5.04360E-01 -1.72537E+01 -1.56462E+01
 1.43079E+00  5.68545E-01 -1.68674E+01 -1.53941E+01
 1.43079E+00  6.33299E-01 -1.64316E+01 -1.50319E+01
 1.43079E+00  6.98755E-01 -1.59441E+01 -1.46604E+01
 1.43079E+00  7.65059E-01 -1.54024E+01 -1.42080E+01
 1.43079E+00  8.32375E-01 -1.48032E+01 -1.36769E+01
 1.43079E+00  9.00875E-01 -1.41427E+01 -1.30788E+01
 1.43079E+00  9.70748E-01 -1.34163E+01 -1.24968E+01
 1.43079E+00  1.04219E+00 -1.26186E+01 -1.17230E+01
 1.43079E+00  1.11543E+00 -1.17438E+01 -1.09057E+01
 1.43079E+00  1.19067E+00 -1.07854E+01 -9.98337E+00
 1.43079E+00  1.26815E+00 -9.73754E+00 -8.98254E+00
 1.43079E+00  1.34811E+00 -8.59558E+00 -7.93944E+00
 1.43079E+00  1.43079E+00 -7.35777E+00 -6.77238E+00
 1.43079E+00  1.51644E+00 -6.02643E+00 -5.51086E+00
 1.43079E+00  1.60530E+00 -4.60824E+00 -4.16528E+00
 1.43079E+00  1.69761E+00 -3.11336E+00 -2.71734E+00
 1.43079E+00  1.79359E+00 -1.56507E+00 -1.23829E+00
 1.43079E+00  1.89347E+00 -1.00961E-01  1.76939E-01
 1.43079E+00  1.99743E+00  6.73396E-01  9.33810E-01
 1.43079E+00  2.10566E+00  4.15181E-01  6.17931E-01
 1.43079E+00  2.21829E+00  1.02216E-01  2.85238E-01
 1.43079E+00  2.33545E+00  1.64981E-02  1.30657E-01
 1.43079E+00  2.45723E+00  2.00305E-03  6.70614E-02
 1.43079E+00  2.58369E+00  1.87672E-04  3.38642E-02
 1.43079E+00  2.71486E+00  1.35883E-05  3.26714E-03
 1.43079E+00  2.85072E+00  7.53459E-07 -3.65053E-03
 1.43079E+00  2.99125E+00  3.17236E-08 -4.42666E-03
 1.43079E+00  3.13639E+00  0.00000E+00 -3.44354E-03
 1.43079E+00  3.28606E+00  0.00000E+00 -2.11071E-03
 1.43079E+00  3.44015E+00  0.00000E+00 -1.38245E-03
 1.43079E+00  3.59854E+00  0.00000E+00  0.00000E+00

 1.51644E+00  0.00000E+00 -1.53949E+01 -1.41195E+01
 1.51644E+00  6.27469E-02 -1.53766E+01 -1.41056E+01
 1.51644E+00  1.25502E-01 -1.53223E+01 -1.40407E+01
 1.51644E+00  1.88286E-01 -1.52318E+01 -1.39630E+01
 1.51644E+00  2.51135E-01 -1.51051E+01 -1.38474E+01
 1.51644E+00  3.14096E-01 -1.49417E+01 -1.36568E+01
 1.51644E+00  3.77234E-01 -1.47414E+01 -1.34711E+01
 1.51644E+00  4.40625E-01 -1.45035E+01 -1.32356E+01
 1.51644E+00  5.04360E-01 -1.42272E+01 -1.30036E+01
 1.51644E+00  5.68545E-01 -1.39112E+01 -1.27512E+01
 1.51644E+00  6.33299E-01 -1.35542E+01 -1.24456E+01
 1.51644E+00  6.98755E-01 -1.31543E+01 -1.20957E+01
 1.51644E+00  7.65059E-01 -1.27093E+01 -1.17173E+01
 1.51644E+00  8.32375E-01 -1.22165E+01 -1.13017E+01
 1.51644E+00  9.00875E-01 -1.16725E+01 -1.08059E+01
 1.51644E+00  9.70748E-01 -1.10735E+01 -1.02855E+01
 1.51644E+00  1.04219E+00 -1.04147E+01 -9.66548E+00
 1.51644E+00  1.11543E+00 -9.69097E+00 -8.99223E+00
 1.51644E+00  1.19067E+00 -8.89630E+00 -8.25491E+00
 1.51644E+00  1.26815E+00 -8.02443E+00 -7.42807E+00
 1.51644E+00  1.34811E+00 -7.06936E+00 -6.47929E+00
 1.51644E+00  1.43079E+00 -6.02643E+00 -5.51086E+00
 1.51644E+00  1.51644E+00 -4.89376E+00 -4.39529E+00
 1.51644E+00  1.60530E+00 -3.67354E+00 -3.24090E+00
 1.51644E+00  1.69761E+00 -2.37344E+00 -1.97366E+00
 1.51644E+00  1.79359E+00 -1.02043E+00 -6.53095E-01
 1.51644E+00  1.89347E+00  2.35669E-01  5.15779E-01
 1.51644E+00  1.99743E+00  8.05800E-01  1.06662E+00
 1.51644E+00  2.10566E+00  4.37344E-01  6.15450E-01
 1.51644E+00  2.21829E+00  1.03446E-01  2.55338E-01
 1.51644E+00  2.33545E+00  1.63791E-02  1.31215E-01
 1.51644E+00  2.45723E+00  1.96903E-03  8.21042E-02
 1.51644E+00  2.58369E+00  1.83467E-04  5.04706E-02
 1.51644E+00  2.71486E+00  1.32431E-05  8.90558E-03
 1.51644E+00  2.85072E+00  7.33126E-07 -2.77797E-03
 1.51644E+00  2.99125E+00  3.08469E-08 -4.75110E-03
 1.51644E+00  3.13639E+00  0.00000E+00 -3.88760E-03
 1.51644E+00  3.28606E+00  0.00000E+00 -2.40876E-03
 1.51644E+00  3.44015E+00  0.00000E+00 -1.59196E-03
 1.51644E+00  3.59854E+00  0.00000E+00  0.00000E+00

 1.60530E+00  0.00000E+00 -1.21485E+01 -1.12937E+01
 1.60530E+00  6.27469E-02 -1.21340E+01 -1.12813E+01
 1.60530E+00  1.25502E-01 -1.20912E+01 -1.12138E+01
 1.60530E+00  1.88286E-01 -1.20199E+01 -1.11437E+01
 1.60530E+00  2.51135E-01 -1.19199E+01 -1.10394E+01
 1.60530E+00  3.14096E-01 -1.17909E+01 -1.09344E+01
 1.60530E+00  3.77234E-01 -1.16326E+01 -1.07325E+01
 1.60530E+00  4.40625E-01 -1.14443E+01 -1.05216E+01
 1.60530E+00  5.04360E-01 -1.12252E+01 -1.03024E+01
 1.60530E+00  5.68545E-01 -1.09742E+01 -1.00870E+01
 1.60530E+00  6.33299E-01 -1.06902E+01 -9.84959E+00
 1.60530E+00  6.98755E-01 -1.03714E+01 -9.51223E+00
 1.60530E+00  7.65059E-01 -1.00159E+01 -9.21931E+00
 1.60530E+00  8.32375E-01 -9.62144E+00 -8.82115E+00
 1.60530E+00  9.00875E-01 -9.18512E+00 -8.43713E+00
 1.60530E+00  9.70748E-01 -8.70367E+00 -8.03952E+00
 1.60530E+00  1.04219E+00 -8.17323E+00 -7.51981E+00
 1.60530E+00  1.11543E+00 -7.58927E+00 -7.03454E+00
 1.60530E+00  1.19067E+00 -6.94665E+00 -6.38671E+00
 1.60530E+00  1.26815E+00 -6.23962E+00 -5.72890E+00
 1.60530E+00  1.34811E+00 -5.46210E+00 -4.94423E+00
 1.60530E+00  1.43079E+00 -4.60824E+00 -4.16528E+00
 1.60530E+00  1.51644E+00 -3.67354E+00 -3.24090E+00
 1.60530E+00  1.60530E+00 -2.65655E+00 -2.26101E+00
 1.60530E+00  1.69761E+00 -1.56225E+00 -1.17573E+00
 1.60530E+00  1.79359E+00 -4.20478E-01 -8.74496E-02
 1.60530E+00  1.89347E+00  6.07162E-01  8.44319E-01
 1.60530E+00  1.99743E+00  9.51701E-01  1.19644E+00
 1.60530E+00  2.10566E+00  4.61584E-01  6.68548E-01
 1.60530E+00  2.21829E+00  1.04732E-01  2.66105E-01
 1.60530E+00  2.33545E+00  1.62339E-02  1.14806E-01
 1.60530E+00  2.45723E+00  1.92950E-03  8.41512E-02
 1.60530E+00  2.58369E+00  1.78614E-04  5.84988E-02
 1.60530E+00  2.71486E+00  1.28451E-05  1.95398E-02
 1.60530E+00  2.85072E+00  7.09648E-07  5.08995E-04
 1.60530E+00  2.99125E+00  2.98317E-08 -5.05296E-03
 1.60530E+00  3.13639E+00  0.00000E+00 -4.44650E-03
 1.60530E+00  3.28606E+00  0.00000E+00 -2.75490E-03
 1.60530E+00  3.44015E+00  0.00000E+00 -1.82312E-03
 1.60530E+00  3.59854E+00  0.00000E+00  0.00000E+00

 1.69761E+00  0.00000E+00 -8.93831E+00 -8.38979E+00
 1.69761E+00  6.27469E-02 -8.92737E+00 -8.37861E+00
 1.69761E+00  1.25502E-01 -8.89510E+00 -8.33943E+00
 1.69761E+00  1.88286E-01 -8.84148E+00 -8.27244E+00
 1.69761E+00  2.51135E-01 -8.76629E+00 -8.19970E+00
 1.69761E+00  3.14096E-01 -8.66922E+00 -8.08686E+00
 1.69761E+00  3.77234E-01 -8.54984E+00 -7.95333E+00
 1.69761E+00  4.40625E-01 -8.40760E+00 -7.80339E+00
 1.69761E+00  5.04360E-01 -8.24175E+00 -7.61792E+00
 1.69761E+00  5.68545E-01 -8.05137E+00 -7.42584E+00
 1.69761E+00  6.33299E-01 -7.83531E+00 -7.22480E+00
 1.69761E+00  6.98755E-01 -7.59217E+00 -6.94567E+00
 1.69761E+00  7.65059E-01 -7.32028E+00 -6.69902E+00
 1.69761E+00  8.32375E-01 -7.01765E+00 -6.40370E+00
 1.69761E+00  9.00875E-01 -6.68192E+00 -6.10696E+00
 1.69761E+00  9.70748E-01 -6.31037E+00 -5.75255E+00
 1.69761E+00  1.04219E+00 -5.89981E+00 -5.35380E+00
 1.69761E+00  1.11543E+00 -5.44655E+00 -4.97931E+00
 1.69761E+00  1.19067E+00 -4.94634E+00 -4.47604E+00
 1.69761E+00  1.26815E+00 -4.39436E+00 -3.97461E+00
 1.69761E+00  1.34811E+00 -3.78524E+00 -3.36492E+00
 1.69761E+00  1.43079E+00 -3.11336E+00 -2.71734E+00
 1.69761E+00  1.51644E+00 -2.37344E+00 -1.97366E+00
 1.69761E+00  1.60530E+00 -1.56225E+00 -1.17573E+00
 1.69761E+00  1.69761E+00 -6.83212E-01 -3.37112E-01
 1.69761E+00  1.79359E+00  2.30795E-01  5.80844E-01
 1.69761E+00  1.89347E+00  1.00747E+00  1.28676E+00
 1.69761E+00  1.99743E+00  1.10509E+00  1.38114E+00
 1.69761E+00  2.10566E+00  4.85281E-01  6.71124E-01
 1.69761E+00  2.21829E+00  1.05504E-01  2.50527E-01
 1.69761E+00  2.33545E+00  1.59757E-02  1.35966E-01
 1.69761E+00  2.45723E+00  1.87429E-03  1.02693E-01
 1.69761E+00  2.58369E+00  1.72178E-04  5.62632E-02
 1.69761E+00  2.71486E+00  1.23273E-05  2.69988E-02
 1.69761E+00  2.85072E+00  6.79350E-07  2.39386E-03
 1.69761E+00  2.99125E+00  2.85248E-08 -4.88751E-03
 1.69761E+00  3.13639E+00  0.00000E+00 -4.64631E-03
 1.69761E+00  3.28606E+00  0.00000E+00 -3.39042E-03
 1.69761E+00  3.44015E+00  0.00000E+00 -2.08599E-03
 1.69761E+00  3.59854E+00  0.00000E+00  0.00000E+00

 1.79359E+00  0.00000E+00 -5.73190E+00 -5.42472E+00
 1.79359E+00  6.27469E-02 -5.72428E+00 -5.41452E+00
 1.79359E+00  1.25502E-01 -5.70203E+00 -5.38818E+00
 1.79359E+00  1.88286E-01 -5.66515E+00 -5.34581E+00
 1.79359E+00  2.51135E-01 -5.61341E+00 -5.28469E+00
 1.79359E+00  3.14096E-01 -5.54653E+00 -5.20843E+00
 1.79359E+00  3.77234E-01 -5.46412E+00 -5.10190E+00
 1.79359E+00  4.40625E-01 -5.36566E+00 -4.98941E+00
 1.79359E+00  5.04360E-01 -5.25051E+00 -4.86223E+00
 1.79359E+00  5.68545E-01 -5.11788E+00 -4.71489E+00
 1.79359E+00  6.33299E-01 -4.96681E+00 -4.54827E+00
 1.79359E+00  6.98755E-01 -4.79613E+00 -4.34746E+00
 1.79359E+00  7.65059E-01 -4.60448E+00 -4.15132E+00
 1.79359E+00  8.32375E-01 -4.39023E+00 -3.94149E+00
 1.79359E+00  9.00875E-01 -4.15150E+00 -3.68905E+00
 1.79359E+00  9.70748E-01 -3.88610E+00 -3.44784E+00
 1.79359E+00  1.04219E+00 -3.59151E+00 -3.16762E+00
 1.79359E+00  1.11543E+00 -3.26487E+00 -2.84768E+00
 1.79359E+00  1.19067E+00 -2.90288E+00 -2.50015E+00
 1.79359E+00  1.26815E+00 -2.50177E+00 -2.11210E+00
 1.79359E+00  1.34811E+00 -2.05735E+00 -1.71827E+00
 1.79359E+00  1.43079E+00 -1.56507E+00 -1.23829E+00
 1.79359E+00  1.51644E+00 -1.02043E+00 -6.53095E-01
 1.79359E+00  1.60530E+00 -4.20478E-01 -8.74496E-02
 1.79359E+00  1.69761E+00  2.30795E-01  5.80844E-01
 1.79359E+00  1.79359E+00  8.96625E-01  1.19557E+00
 1.79359E+00  1.89347E+00  1.39777E+00  1.68587E+00
 1.79359E+00  1.99743E+00  1.23669E+00  1.44098E+00
 1.79359E+00  2.10566E+00  4.97490E-01  6.94017E-01
 1.79359E+00  2.21829E+00  1.03562E-01  3.31594E-01
 1.79359E+00  2.33545E+00  1.52865E-02  1.39117E-01
 1.79359E+00  2.45723E+00  1.76712E-03  1.02975E-01
 1.79359E+00  2.58369E+00  1.60889E-04  3.25533E-02
 1.79359E+00  2.71486E+00  1.14586E-05  2.78692E-02
 1.79359E+00  2.85072E+00  6.29606E-07  1.17614E-02
 1.79359E+00  2.99125E+00  2.64002E-08 -3.72444E-03
 1.79359E+00  3.13639E+00  0.00000E+00 -5.58568E-03
 1.79359E+00  3.28606E+00  0.00000E+00 -3.34238E-03
 1.79359E+00  3.44015E+00  0.00000E+00 -2.56610E-03
 1.79359E+00  3.59854E+00  0.00000E+00  0.00000E+00

 1.89347E+00  0.00000E+00 -2.57195E+00 -2.43519E+00
 1.89347E+00  6.27469E-02 -2.56762E+00 -2.43045E+00
 1.89347E+00  1.25502E-01 -2.55522E+00 -2.41155E+00
 1.89347E+00  1.88286E-01 -2.53475E+00 -2.38540E+00
 1.89347E+00  2.51135E-01 -2.50600E+00 -2.34798E+00
 1.89347E+00  3.14096E-01 -2.46873E+00 -2.29919E+00
 1.89347E+00  3.77234E-01 -2.42264E+00 -2.23969E+00
 1.89347E+00  4.40625E-01 -2.36734E+00 -2.16477E+00
 1.89347E+00  5.04360E-01 -2.30235E+00 -2.08235E+00
 1.89347E+00  5.68545E-01 -2.22708E+00 -1.99443E+00
 1.89347E+00  6.33299E-01 -2.14082E+00 -1.86745E+00
 1.89347E+00  6.98755E-01 -2.04274E+00 -1.75508E+00
 1.89347E+00  7.65059E-01 -1.93185E+00 -1.64131E+00
 1.89347E+00  8.32375E-01 -1.80701E+00 -1.47141E+00
 1.89347E+00  9.00875E-01 -1.66689E+00 -1.33653E+00
 1.89347E+00  9.70748E-01 -1.50997E+00 -1.18316E+00
 1.89347E+00  1.04219E+00 -1.33451E+00 -9.83235E-01
 1.89347E+00  1.11543E+00 -1.13853E+00 -7.98085E-01
 1.89347E+00  1.19067E+00 -9.19813E-01 -5.80931E-01
 1.89347E+00  1.26815E+00 -6.75850E-01 -3.77273E-01
 1.89347E+00  1.34811E+00 -4.03880E-01 -1.05664E-01
 1.89347E+00  1.43079E+00 -1.00961E-01  1.76939E-01
 1.89347E+00  1.51644E+00  2.35669E-01  5.15779E-01
 1.89347E+00  1.60530E+00  6.07162E-01  8.44319E-01
 1.89347E+00  1.69761E+00  1.00747E+00  1.28676E+00
 1.89347E+00  1.79359E+00  1.39777E+00  1.68587E+00
 1.89347E+00  1.89347E+00  1.60863E+00  1.86988E+00
 1.89347E+00  1.99743E+00  1.23248E+00  1.48096E+00
 1.89347E+00  2.10566E+00  4.59085E-01  6.76196E-01
 1.89347E+00  2.21829E+00  9.14812E-02  3.03094E-01
 1.89347E+00  2.33545E+00  1.31341E-02  1.44559E-01
 1.89347E+00  2.45723E+00  1.49297E-03  1.30692E-01
 1.89347E+00  2.58369E+00  1.34516E-04  3.89034E-02
 1.89347E+00  2.71486E+00  9.52066E-06  2.33601E-02
 1.89347E+00  2.85072E+00  5.21281E-07  1.07414E-02
 1.89347E+00  2.99125E+00  2.18237E-08 -3.03149E-03
 1.89347E+00  3.13639E+00  0.00000E+00 -6.06419E-03
 1.89347E+00  3.28606E+00  0.00000E+00 -4.13003E-03
 1.89347E+00  3.44015E+00  0.00000E+00 -2.74309E-03
 1.89347E+00  3.59854E+00  0.00000E+00  0.00000E+00

 1.99743E+00  0.00000E+00 -2.29661E-01 -1.95498E-01
 1.99743E+00  6.27469E-02 -2.28183E-01 -1.96003E-01
 1.99743E+00  1.25502E-01 -2.24171E-01 -1.86986E-01
 1.99743E+00  1.88286E-01 -2.17639E-01 -1.76932E-01
 1.99743E+00  2.51135E-01 -2.08450E-01 -1.58365E-01
 1.99743E+00  3.14096E-01 -1.96470E-01 -1.41599E-01
 1.99743E+00  3.77234E-01 -1.81535E-01 -1.13093E-01
 1.99743E+00  4.40625E-01 -1.63451E-01 -7.61014E-02
 1.99743E+00  5.04360E-01 -1.41974E-01 -4.66158E-02
 1.99743E+00  5.68545E-01 -1.16810E-01  4.10554E-06
 1.99743E+00  6.33299E-01 -8.76079E-02  5.30292E-02
 1.99743E+00  6.98755E-01 -5.39576E-02  1.11261E-01
 1.99743E+00  7.65059E-01 -1.53838E-02  1.79974E-01
 1.99743E+00  8.32375E-01  2.86597E-02  2.32083E-01
 1.99743E+00  9.00875E-01  7.88008E-02  3.03609E-01
 1.99743E+00  9.70748E-01  1.35759E-01  3.90835E-01
 1.99743E+00  1.04219E+00  2.00351E-01  4.61329E-01
 1.99743E+00  1.11543E+00  2.73500E-01  5.67046E-01
 1.99743E+00  1.19067E+00  3.56227E-01  6.41955E-01
 1.99743E+00  1.26815E+00  4.49654E-01  7.01479E-01
 1.99743E+00  1.34811E+00  5.54980E-01  8.09184E-01
 1.99743E+00  1.43079E+00  6.73396E-01  9.33810E-01
 1.99743E+00  1.51644E+00  8.05800E-01  1.06662E+00
 1.99743E+00  1.60530E+00  9.51701E-01  1.19644E+00
 1.99743E+00  1.69761E+00  1.10509E+00  1.38114E+00
 1.99743E+00  1.79359E+00  1.23669E+00  1.44098E+00
 1.99743E+00  1.89347E+00  1.23248E+00  1.48096E+00
 1.99743E+00  1.99743E+00  8.56356E-01  1.07748E+00
 1.99743E+00  2.10566E+00  2.99026E-01  4.70863E-01
 1.99743E+00  2.21829E+00  5.71305E-02  2.60958E-01
 1.99743E+00  2.33545E+00  7.96624E-03  1.62417E-01
 1.99743E+00  2.45723E+00  8.88587E-04  9.79281E-02
 1.99743E+00  2.58369E+00  7.90781E-05  9.71025E-02
 1.99743E+00  2.71486E+00  5.55314E-06  4.31827E-02
 1.99743E+00  2.85072E+00  3.02572E-07  7.64895E-03
 1.99743E+00  2.99125E+00  1.26326E-08 -4.61570E-03
 1.99743E+00  3.13639E+00  0.00000E+00 -7.22089E-03
 1.99743E+00  3.28606E+00  0.00000E+00 -5.58989E-03
 1.99743E+00  3.44015E+00  0.00000E+00 -3.03974E-03
 1.99743E+00  3.59854E+00  0.00000E+00  0.00000E+00

 2.10566E+00  0.00000E+00  2.88820E-01  2.74710E-01
 2.10566E+00  6.27469E-02  2.88996E-01  2.74764E-01
 2.10566E+00  1.25502E-01  2.89370E-01  2.78238E-01
 2.10566E+00  1.88286E-01  2.89931E-01  2.80660E-01
 2.10566E+00  2.51135E-01  2.90718E-01  2.84032E-01
 2.10566E+00  3.14096E-01  2.91767E-01  2.93217E-01
 2.10566E+00  3.77234E-01  2.93122E-01  3.00963E-01
 2.10566E+00  4.40625E-01  2.94835E-01  3.12647E-01
 2.10566E+00  5.04360E-01  2.96966E-01  3.26570E-01
 2.10566E+00  5.68545E-01  2.99587E-01  3.40944E-01
 2.10566E+00  6.33299E-01  3.02778E-01  3.59188E-01
 2.10566E+00  6.98755E-01  3.06637E-01  3.85117E-01
 2.10566E+00  7.65059E-01  3.11273E-01  4.05420E-01
 2.10566E+00  8.32375E-01  3.16814E-01  4.37163E-01
 2.10566E+00  9.00875E-01  3.23404E-01  4.58980E-01
 2.10566E+00  9.70748E-01  3.31206E-01  5.01728E-01
 2.10566E+00  1.04219E+00  3.40407E-01  5.18420E-01
 2.10566E+00  1.11543E+00  3.51212E-01  5.41491E-01
 2.10566E+00  1.19067E+00  3.63851E-01  5.60842E-01
 2.10566E+00  1.26815E+00  3.78567E-01  6.15324E-01
 2.10566E+00  1.34811E+00  3.95607E-01  6.08362E-01
 2.10566E+00  1.43079E+00  4.15181E-01  6.17931E-01
 2.10566E+00  1.51644E+00  4.37344E-01  6.15450E-01
 2.10566E+00  1.60530E+00  4.61584E-01  6.68548E-01
 2.10566E+00  1.69761E+00  4.85281E-01  6.71124E-01
 2.10566E+00  1.79359E+00  4.97490E-01  6.94017E-01
 2.10566E+00  1.89347E+00  4.59085E-01  6.76196E-01
 2.10566E+00  1.99743E+00  2.99026E-01  4.70863E-01
 2.10566E+00  2.10566E+00  9.91971E-02  2.86147E-01
 2.10566E+00  2.21829E+00  1.82394E-02  2.14047E-01
 2.10566E+00  2.33545E+00  2.46963E-03  1.27211E-01
 2.10566E+00  2.45723E+00  2.69848E-04  1.07244E-01
 2.10566E+00  2.58369E+00  2.36674E-05  6.97200E-02
 2.10566E+00  2.71486E+00  1.64521E-06  2.24058E-02
 2.10566E+00  2.85072E+00  8.89938E-08 -6.69730E-03
 2.10566E+00  2.99125E+00  3.69656E-09  6.88508E-03
 2.10566E+00  3.13639E+00  0.00000E+00 -2.23785E-03
 2.10566E+00  3.28606E+00  0.00000E+00 -9.82352E-03
 2.10566E+00  3.44015E+00  0.00000E+00 -2.55742E-03
 2.10566E+00  3.59854E+00  0.00000E+00  0.00000E+00

 2.21829E+00  0.00000E+00  1.01028E-01  7.68877E-02
 2.21829E+00  6.27469E-02  1.01021E-01  7.74742E-02
 2.21829E+00  1.25502E-01  1.00972E-01  7.80239E-02
 2.21829E+00  1.88286E-01  1.00878E-01  7.91199E-02
 2.21829E+00  2.51135E-01  1.00746E-01  8.13742E-02
 2.21829E+00  3.14096E-01  1.00580E-01  8.43639E-02
 2.21829E+00  3.77234E-01  1.00387E-01  8.62611E-02
 2.21829E+00  4.40625E-01  1.00174E-01  9.23446E-02
 2.21829E+00  5.04360E-01  9.99485E-02  9.72154E-02
 2.21829E+00  5.68545E-01  9.97202E-02  1.03401E-01
 2.21829E+00  6.33299E-01  9.94991E-02  1.11331E-01
 2.21829E+00  6.98755E-01  9.92967E-02  1.21206E-01
 2.21829E+00  7.65059E-01  9.91265E-02  1.35931E-01
 2.21829E+00  8.32375E-01  9.90036E-02  1.45285E-01
 2.21829E+00  9.00875E-01  9.89452E-02  1.67909E-01
 2.21829E+00  9.70748E-01  9.89707E-02  1.90007E-01
 2.21829E+00  1.04219E+00  9.91019E-02  2.03668E-01
 2.21829E+00  1.11543E+00  9.93627E-02  2.30938E-01
 2.21829E+00  1.19067E+00  9.97794E-02  2.32872E-01
 2.21829E+00  1.26815E+00  1.00379E-01  2.52075E-01
 2.21829E+00  1.34811E+00  1.01187E-01  2.37252E-01
 2.21829E+00  1.43079E+00  1.02216E-01  2.85238E-01
 2.21829E+00  1.51644E+00  1.03446E-01  2.55338E-01
 2.21829E+00  1.60530E+00  1.04732E-01  2.66105E-01
 2.21829E+00  1.69761E+00  1.05504E-01  2.50527E-01
 2.21829E+00  1.79359E+00  1.03562E-01  3.31594E-01
 2.21829E+00  1.89347E+00  9.14812E-02  3.03094E-01
 2.21829E+00  1.99743E+00  5.71305E-02  2.60958E-01
 2.21829E+00  2.10566E+00  1.82394E-02  2.14047E-01
 2.21829E+00  2.21829E+00  3.24696E-03  1.91072E-01
 2.21829E+00  2.33545E+00  4.27760E-04  1.51512E-01
 2.21829E+00  2.45723E+00  4.57779E-05  1.04327E-01
 2.21829E+00  2.58369E+00  3.95319E-06  8.43808E-02
 2.21829E+00  2.71486E+00  2.71720E-07  5.73527E-02
 2.21829E+00  2.85072E+00  1.45757E-08 -2.05438E-03
 2.21829E+00  2.99125E+00  6.01281E-10 -3.18962E-03
 2.21829E+00  3.13639E+00  0.00000E+00 -3.74134E-03
 2.21829E+00  3.28606E+00  0.00000E+00 -7.89146E-03
 2.21829E+00  3.44015E+00  0.00000E+00 -4.53632E-03
 2.21829E+00  3.59854E+00  0.00000E+00  0.00000E+00

 2.33545E+00  0.00000E+00  1.84755E-02  2.09101E-03
 2.33545E+00  6.27469E-02  1.84709E-02  1.51086E-03
 2.33545E+00  1.25502E-01  1.84532E-02  1.50851E-03
 2.33545E+00  1.88286E-01  1.84222E-02  2.04613E-03
 2.33545E+00  2.51135E-01  1.83784E-02  2.23688E-03
 2.33545E+00  3.14096E-01  1.83226E-02  2.89619E-03
 2.33545E+00  3.77234E-01  1.82554E-02  3.04675E-03
 2.33545E+00  4.40625E-01  1.81773E-02  3.71393E-03
 2.33545E+00  5.04360E-01  1.80890E-02  5.58260E-03
 2.33545E+00  5.68545E-01  1.79914E-02  8.31312E-03
 2.33545E+00  6.33299E-01  1.78852E-02  1.17639E-02
 2.33545E+00  6.98755E-01  1.77714E-02  1.49763E-02
 2.33545E+00  7.65059E-01  1.76510E-02  2.28067E-02
 2.33545E+00  8.32375E-01  1.75252E-02  3.09278E-02
 2.33545E+00  9.00875E-01  1.73952E-02  3.56532E-02
 2.33545E+00  9.70748E-01  1.72625E-02  5.12687E-02
 2.33545E+00  1.04219E+00  1.71285E-02  6.45130E-02
 2.33545E+00  1.11543E+00  1.69952E-02  7.94998E-02
 2.33545E+00  1.19067E+00  1.68641E-02  8.45453E-02
 2.33545E+00  1.26815E+00  1.67372E-02  1.00812E-01
 2.33545E+00  1.34811E+00  1.66154E-02  1.07295E-01
 2.33545E+00  1.43079E+00  1.64981E-02  1.30657E-01
 2.33545E+00  1.51644E+00  1.63791E-02  1.31215E-01
 2.33545E+00  1.60530E+00  1.62339E-02  1.14806E-01
 2.33545E+00  1.69761E+00  1.59757E-02  1.35966E-01
 2.33545E+00  1.79359E+00  1.52865E-02  1.39117E-01
 2.33545E+00  1.89347E+00  1.31341E-02  1.44559E-01
 2.33545E+00  1.99743E+00  7.96624E-03  1.62417E-01
 2.33545E+00  2.10566E+00  2.46963E-03  1.27211E-01
 2.33545E+00  2.21829E+00  4.27760E-04  1.51512E-01
 2.33545E+00  2.33545E+00  5.49324E-05  1.87138E-01
 2.33545E+00  2.45723E+00  5.75556E-06  1.70583E-01
 2.33545E+00  2.58369E+00  4.88717E-07  6.86573E-02
 2.33545E+00  2.71486E+00  3.31653E-08 -5.90224E-04
 2.33545E+00  2.85072E+00  1.76191E-09  5.78105E-02
 2.33545E+00  2.99125E+00  6.96285E-11  2.76776E-02
 2.33545E+00  3.13639E+00  0.00000E+00 -1.09023E-02
 2.33545E+00  3.28606E+00  0.00000E+00 -1.18033E-02
 2.33545E+00  3.44015E+00  0.00000E+00 -2.71770E-03
 2.33545E+00  3.59854E+00  0.00000E+00  0.00000E+00

 2.45723E+00  0.00000E+00  2.36918E-03 -8.55948E-03
 2.45723E+00  6.27469E-02  2.36843E-03 -8.43322E-03
 2.45723E+00  1.25502E-01  2.36579E-03 -8.04341E-03
 2.45723E+00  1.88286E-01  2.36119E-03 -8.55420E-03
 2.45723E+00  2.51135E-01  2.35472E-03 -8.40831E-03
 2.45723E+00  3.14096E-01  2.34643E-03 -8.41122E-03
 2.45723E+00  3.77234E-01  2.33635E-03 -8.54143E-03
 2.45723E+00  4.40625E-01  2.32454E-03 -8.31723E-03
 2.45723E+00  5.04360E-01  2.31104E-03 -8.18449E-03
 2.45723E+00  5.68545E-01  2.29590E-03 -7.77945E-03
 2.45723E+00  6.33299E-01  2.27915E-03 -7.74787E-03
 2.45723E+00  6.98755E-01  2.26085E-03 -5.98522E-03
 2.45723E+00  7.65059E-01  2.24105E-03 -4.42405E-03
 2.45723E+00  8.32375E-01  2.21979E-03 -2.36172E-03
 2.45723E+00  9.00875E-01  2.19713E-03  2.34229E-03
 2.45723E+00  9.70748E-01  2.17312E-03  8.35817E-03
 2.45723E+00  1.04219E+00  2.14782E-03  1.62001E-02
 2.45723E+00  1.11543E+00  2.12129E-03  2.31639E-02
 2.45723E+00  1.19067E+00  2.09357E-03  3.54394E-02
 2.45723E+00  1.26815E+00  2.06471E-03  4.90649E-02
 2.45723E+00  1.34811E+00  2.03463E-03  6.00152E-02
 2.45723E+00  1.43079E+00  2.00305E-03  6.70614E-02
 2.45723E+00  1.51644E+00  1.96903E-03  8.21042E-02
 2.45723E+00  1.60530E+00  1.92950E-03  8.41512E-02
 2.45723E+00  1.69761E+00  1.87429E-03  1.02693E-01
 2.45723E+00  1.79359E+00  1.76712E-03  1.02975E-01
 2.45723E+00  1.89347E+00  1.49297E-03  1.30692E-01
 2.45723E+00  1.99743E+00  8.88587E-04  9.79281E-02
 2.45723E+00  2.10566E+00  2.69848E-04  1.07244E-01
 2.45723E+00  2.21829E+00  4.57779E-05  1.04327E-01
 2.45723E+00  2.33545E+00  5.75556E-06  1.70583E-01
 2.45723E+00  2.45723E+00  5.91514E-07  1.45104E-01
 2.45723E+00  2.58369E+00  4.93947E-08  1.00916E-01
 2.45723E+00  2.71486E+00  3.30737E-09  6.20759E-02
 2.45723E+00  2.85072E+00  1.73929E-10  3.35627E-02
 2.45723E+00  2.99125E+00  7.28751E-12 -1.85205E-03
 2.45723E+00  3.13639E+00  0.00000E+00 -3.15701E-03
 2.45723E+00  3.28606E+00  0.00000E+00 -2.66992E-03
 2.45723E+00  3.44015E+00  0.00000E+00 -1.00312E-02
 2.45723E+00  3.59854E+00  0.00000E+00  0.00000E+00

 2.58369E+00  0.00000E+00  2.27961E-04 -7.22060E-03
 2.58369E+00  6.27469E-02  2.27881E-04 -7.10965E-03
 2.58369E+00  1.25502E-01  2.27613E-04 -6.97833E-03
 2.58369E+00  1.88286E-01  2.27151E-04 -7.24271E-03
 2.58369E+00  2.51135E-01  2.26499E-04 -6.94635E-03
 2.58369E+00  3.14096E-01  2.25663E-04 -6.93231E-03
 2.58369E+00  3.77234E-01  2.24643E-04 -7.00859E-03
 2.58369E+00  4.40625E-01  2.23442E-04 -6.98732E-03
 2.58369E+00  5.04360E-01  2.22063E-04 -6.87534E-03
 2.58369E+00  5.68545E-01  2.20506E-04 -7.19407E-03
 2.58369E+00  6.33299E-01  2.18773E-04 -6.97178E-03
 2.58369E+00  6.98755E-01  2.16864E-04 -7.32714E-03
 2.58369E+00  7.65059E-01  2.14779E-04 -6.84414E-03
 2.58369E+00  8.32375E-01  2.12518E-04 -6.79334E-03
 2.58369E+00  9.00875E-01  2.10078E-04 -6.15599E-03
 2.58369E+00  9.70748E-01  2.07459E-04 -5.03981E-03
 2.58369E+00  1.04219E+00  2.04657E-04 -2.08241E-03
 2.58369E+00  1.11543E+00  2.01671E-04 -1.63787E-03
 2.58369E+00  1.19067E+00  1.98493E-04  7.78614E-03
 2.58369E+00  1.26815E+00  1.95116E-04  1.17221E-02
 2.58369E+00  1.34811E+00  1.91522E-04  1.91912E-02
 2.58369E+00  1.43079E+00  1.87672E-04  3.38642E-02
 2.58369E+00  1.51644E+00  1.83467E-04  5.04706E-02
 2.58369E+00  1.60530E+00  1.78614E-04  5.84988E-02
 2.58369E+00  1.69761E+00  1.72178E-04  5.62632E-02
 2.58369E+00  1.79359E+00  1.60889E-04  3.25533E-02
 2.58369E+00  1.89347E+00  1.34516E-04  3.89034E-02
 2.58369E+00  1.99743E+00  7.90781E-05  9.71025E-02
 2.58369E+00  2.10566E+00  2.36674E-05  6.97200E-02
 2.58369E+00  2.21829E+00  3.95319E-06  8.43808E-02
 2.58369E+00  2.33545E+00  4.88717E-07  6.86573E-02
 2.58369E+00  2.45723E+00  4.93954E-08  1.00916E-01
 2.58369E+00  2.58369E+00  4.06032E-09  1.00737E-01
 2.58369E+00  2.71486E+00  2.68180E-10  9.47438E-02
 2.58369E+00  2.85072E+00  1.42944E-11  6.36492E-02
 2.58369E+00  2.99125E+00  7.27145E-13  1.37355E-02
 2.58369E+00  3.13639E+00  0.00000E+00 -5.28756E-03
 2.58369E+00  3.28606E+00  0.00000E+00 -1.48520E-02
 2.58369E+00  3.44015E+00  0.00000E+00 -2.01829E-02
 2.58369E+00  3.59854E+00  0.00000E+00  0.00000E+00

 2.71486E+00  0.00000E+00  1.67076E-05 -5.19574E-03
 2.71486E+00  6.27469E-02  1.67025E-05 -5.19868E-03
 2.71486E+00  1.25502E-01  1.66826E-05 -5.08366E-03
 2.71486E+00  1.88286E-01  1.66485E-05 -5.13285E-03
 2.71486E+00  2.51135E-01  1.66004E-05 -4.85210E-03
 2.71486E+00  3.14096E-01  1.65387E-05 -4.88254E-03
 2.71486E+00  3.77234E-01  1.64633E-05 -5.00539E-03
 2.71486E+00  4.40625E-01  1.63743E-05 -4.94303E-03
 2.71486E+00  5.04360E-01  1.62717E-05 -4.83352E-03
 2.71486E+00  5.68545E-01  1.61556E-05 -4.90562E-03
 2.71486E+00  6.33299E-01  1.60258E-05 -4.85492E-03
 2.71486E+00  6.98755E-01  1.58822E-05 -4.92501E-03
 2.71486E+00  7.65059E-01  1.57246E-05 -5.25471E-03
 2.71486E+00  8.32375E-01  1.55526E-05 -5.44469E-03
 2.71486E+00  9.00875E-01  1.53659E-05 -5.29749E-03
 2.71486E+00  9.70748E-01  1.51641E-05 -5.42301E-03
 2.71486E+00  1.04219E+00  1.49466E-05 -5.46408E-03
 2.71486E+00  1.11543E+00  1.47126E-05 -5.07908E-03
 2.71486E+00  1.19067E+00  1.44614E-05 -3.98672E-03
 2.71486E+00  1.26815E+00  1.41918E-05 -2.04618E-03
 2.71486E+00  1.34811E+00  1.39019E-05  1.48988E-03
 2.71486E+00  1.43079E+00  1.35883E-05  3.26714E-03
 2.71486E+00  1.51644E+00  1.32431E-05  8.90558E-03
 2.71486E+00  1.60530E+00  1.28451E-05  1.95398E-02
 2.71486E+00  1.69761E+00  1.23273E-05  2.69988E-02
 2.71486E+00  1.79359E+00  1.14586E-05  2.78692E-02
 2.71486E+00  1.89347E+00  9.52066E-06  2.33601E-02
 2.71486E+00  1.99743E+00  5.55314E-06  4.31827E-02
 2.71486E+00  2.10566E+00  1.64521E-06  2.24058E-02
 2.71486E+00  2.21829E+00  2.71720E-07  5.73527E-02
 2.71486E+00  2.33545E+00  3.31655E-08 -5.90224E-04
 2.71486E+00  2.45723E+00  3.30733E-09  6.20759E-02
 2.71486E+00  2.58369E+00  2.68183E-10  9.47438E-02
 2.71486E+00  2.71486E+00  1.74599E-11  6.65066E-02
 2.71486E+00  2.85072E+00 -8.24426E-14  2.97267E-02
 2.71486E+00  2.99125E+00 -1.04706E-12  4.01820E-02
 2.71486E+00  3.13639E+00  0.00000E+00  1.08879E-02
 2.71486E+00  3.28606E+00  0.00000E+00 -1.97068E-02
 2.71486E+00  3.44015E+00  0.00000E+00 -1.76443E-02
 2.71486E+00  3.59854E+00  0.00000E+00  0.00000E+00

 2.85072E+00  0.00000E+00  9.27975E-07 -3.90609E-03
 2.85072E+00  6.27469E-02  9.30272E-07 -3.83303E-03
 2.85072E+00  1.25502E-01  9.29221E-07 -3.64769E-03
 2.85072E+00  1.88286E-01  9.27343E-07 -3.88128E-03
 2.85072E+00  2.51135E-01  9.24698E-07 -3.55215E-03
 2.85072E+00  3.14096E-01  9.21299E-07 -3.58369E-03
 2.85072E+00  3.77234E-01  9.17143E-07 -3.38779E-03
 2.85072E+00  4.40625E-01  9.12232E-07 -3.58579E-03
 2.85072E+00  5.04360E-01  9.06563E-07 -3.57139E-03
 2.85072E+00  5.68545E-01  9.00128E-07 -3.30881E-03
 2.85072E+00  6.33299E-01  8.92918E-07 -3.31720E-03
 2.85072E+00  6.98755E-01  8.84916E-07 -3.61519E-03
 2.85072E+00  7.65059E-01  8.76103E-07 -3.57133E-03
 2.85072E+00  8.32375E-01  8.66455E-07 -3.61280E-03
 2.85072E+00  9.00875E-01  8.55939E-07 -3.89306E-03
 2.85072E+00  9.70748E-01  8.44518E-07 -3.77391E-03
 2.85072E+00  1.04219E+00  8.32148E-07 -4.41613E-03
 2.85072E+00  1.11543E+00  8.18773E-07 -4.35033E-03
 2.85072E+00  1.19067E+00  8.04328E-07 -4.82953E-03
 2.85072E+00  1.26815E+00  7.88726E-07 -4.81758E-03
 2.85072E+00  1.34811E+00  7.71841E-07 -4.29890E-03
 2.85072E+00  1.43079E+00  7.53459E-07 -3.65053E-03
 2.85072E+00  1.51644E+00  7.33125E-07 -2.77797E-03
 2.85072E+00  1.60530E+00  7.09648E-07  5.08995E-04
 2.85072E+00  1.69761E+00  6.79350E-07  2.39386E-03
 2.85072E+00  1.79359E+00  6.29605E-07  1.17614E-02
 2.85072E+00  1.89347E+00  5.21281E-07  1.07414E-02
 2.85072E+00  1.99743E+00  3.02572E-07  7.64895E-03
 2.85072E+00  2.10566E+00  8.89935E-08 -6.69730E-03
 2.85072E+00  2.21829E+00  1.45760E-08 -2.05438E-03
 2.85072E+00  2.33545E+00  1.76204E-09  5.78105E-02
 2.85072E+00  2.45723E+00  1.73816E-10  3.35627E-02
 2.85072E+00  2.58369E+00  1.41355E-11  6.36492E-02
 2.85072E+00  2.71486E+00  8.13103E-15  2.97267E-02
 2.85072E+00  2.85072E+00  3.26681E-12  6.52246E-03
 2.85072E+00  2.99125E+00 -2.11280E-12  2.78854E-02
 2.85072E+00  3.13639E+00  0.00000E+00 -3.54559E-03
 2.85072E+00  3.28606E+00  0.00000E+00 -2.30757E-02
 2.85072E+00  3.44015E+00  0.00000E+00 -8.84788E-03
 2.85072E+00  3.59854E+00  0.00000E+00  0.00000E+00

 2.99125E+00  0.00000E+00  4.17261E-08 -2.61237E-03
 2.99125E+00  6.27469E-02  3.92129E-08 -2.67959E-03
 2.99125E+00  1.25502E-01  3.91253E-08 -2.68957E-03
 2.99125E+00  1.88286E-01  3.90441E-08 -2.61092E-03
 2.99125E+00  2.51135E-01  3.89333E-08 -2.61126E-03
 2.99125E+00  3.14096E-01  3.87927E-08 -2.53708E-03
 2.99125E+00  3.77234E-01  3.86205E-08 -2.54057E-03
 2.99125E+00  4.40625E-01  3.84174E-08 -2.44758E-03
 2.99125E+00  5.04360E-01  3.81866E-08 -2.38438E-03
 2.99125E+00  5.68545E-01  3.79204E-08 -2.44423E-03
 2.99125E+00  6.33299E-01  3.76201E-08 -2.35317E-03
 2.99125E+00  6.98755E-01  3.72874E-08 -2.48546E-03
 2.99125E+00  7.65059E-01  3.69221E-08 -2.38175E-03
 2.99125E+00  8.32375E-01  3.65206E-08 -2.44496E-03
 2.99125E+00  9.00875E-01  3.60809E-08 -2.60255E-03
 2.99125E+00  9.70748E-01  3.56015E-08 -2.81699E-03
 2.99125E+00  1.04219E+00  3.50797E-08 -2.90026E-03
 2.99125E+00  1.11543E+00  3.45154E-08 -3.04730E-03
 2.99125E+00  1.19067E+00  3.39044E-08 -3.63439E-03
 2.99125E+00  1.26815E+00  3.32372E-08 -3.93235E-03
 2.99125E+00  1.34811E+00  3.25147E-08 -4.19954E-03
 2.99125E+00  1.43079E+00  3.17267E-08 -4.42666E-03
 2.99125E+00  1.51644E+00  3.08476E-08 -4.75110E-03
 2.99125E+00  1.60530E+00  2.98314E-08 -5.05296E-03
 2.99125E+00  1.69761E+00  2.85251E-08 -4.88751E-03
 2.99125E+00  1.79359E+00  2.64008E-08 -3.72444E-03
 2.99125E+00  1.89347E+00  2.18235E-08 -3.03149E-03
 2.99125E+00  1.99743E+00  1.26323E-08 -4.61570E-03
 2.99125E+00  2.10566E+00  3.69687E-09  6.88508E-03
 2.99125E+00  2.21829E+00  6.01483E-10 -3.18962E-03
 2.99125E+00  2.33545E+00  7.01325E-11  2.76776E-02
 2.99125E+00  2.45723E+00  7.66844E-12 -1.85205E-03
 2.99125E+00  2.58369E+00  3.27886E-13  1.37355E-02
 2.99125E+00  2.71486E+00 -2.49170E-12  4.01820E-02
 2.99125E+00  2.85072E+00 -1.62692E-12  2.78854E-02
 2.99125E+00  2.99125E+00 -6.94134E-12  5.56981E-03
 2.99125E+00  3.13639E+00  0.00000E+00 -1.01845E-03
 2.99125E+00  3.28606E+00  0.00000E+00 -8.22477E-03
 2.99125E+00  3.44015E+00  0.00000E+00 -1.54597E-02
 2.99125E+00  3.59854E+00  0.00000E+00  0.00000E+00

 3.13639E+00  0.00000E+00  0.00000E+00 -1.88838E-03
 3.13639E+00  6.27469E-02  0.00000E+00 -1.91661E-03
 3.13639E+00  1.25502E-01  0.00000E+00 -1.91218E-03
 3.13639E+00  1.88286E-01  0.00000E+00 -1.88085E-03
 3.13639E+00  2.51135E-01  0.00000E+00 -1.92916E-03
 3.13639E+00  3.14096E-01  0.00000E+00 -1.66709E-03
 3.13639E+00  3.77234E-01  0.00000E+00 -1.82258E-03
 3.13639E+00  4.40625E-01  0.00000E+00 -1.71817E-03
 3.13639E+00  5.04360E-01  0.00000E+00 -1.61850E-03
 3.13639E+00  5.68545E-01  0.00000E+00 -1.67755E-03
 3.13639E+00  6.33299E-01  0.00000E+00 -1.60075E-03
 3.13639E+00  6.98755E-01  0.00000E+00 -1.58332E-03
 3.13639E+00  7.65059E-01  0.00000E+00 -1.62529E-03
 3.13639E+00  8.32375E-01  0.00000E+00 -1.74718E-03
 3.13639E+00  9.00875E-01  0.00000E+00 -1.73392E-03
 3.13639E+00  9.70748E-01  0.00000E+00 -1.90850E-03
 3.13639E+00  1.04219E+00  0.00000E+00 -1.98343E-03
 3.13639E+00  1.11543E+00  0.00000E+00 -2.04600E-03
 3.13639E+00  1.19067E+00  0.00000E+00 -2.37167E-03
 3.13639E+00  1.26815E+00  0.00000E+00 -2.64018E-03
 3.13639E+00  1.34811E+00  0.00000E+00 -2.87519E-03
 3.13639E+00  1.43079E+00  0.00000E+00 -3.44354E-03
 3.13639E+00  1.51644E+00  0.00000E+00 -3.88760E-03
 3.13639E+00  1.60530E+00  0.00000E+00 -4.44650E-03
 3.13639E+00  1.69761E+00  0.00000E+00 -4.64631E-03
 3.13639E+00  1.79359E+00  0.00000E+00 -5.58568E-03
 3.13639E+00  1.89347E+00  0.00000E+00 -6.06419E-03
 3.13639E+00  1.99743E+00  0.00000E+00 -7.22089E-03
 3.13639E+00  2.10566E+00  0.00000E+00 -2.23785E-03
 3.13639E+00  2.21829E+00  0.00000E+00 -3.74134E-03
 3.13639E+00  2.33545E+00  0.00000E+00 -1.09023E-02
 3.13639E+00  2.45723E+00  0.00000E+00 -3.15701E-03
 3.13639E+00  2.58369E+00  0.00000E+00 -5.28756E-03
 3.13639E+00  2.71486E+00  0.00000E+00  1.08879E-02
 3.13639E+00  2.85072E+00  0.00000E+00 -3.54559E-03
 3.13639E+00  2.99125E+00  0.00000E+00 -1.01845E-03
 3.13639E+00  3.13639E+00  0.00000E+00 -8.63491E-03
 3.13639E+00  3.28606E+00  0.00000E+00 -2.11946E-02
 3.13639E+00  3.44015E+00  0.00000E+00 -2.28064E-02
 3.13639E+00  3.59854E+00  0.00000E+00  0.00000E+00

 3.28606E+00  0.00000E+00  0.00000E+00 -1.37891E-03
 3.28606E+00  6.27469E-02  0.00000E+00 -1.34280E-03
 3.28606E+00  1.25502E-01  0.00000E+00 -1.28089E-03
 3.28606E+00  1.88286E-01  0.00000E+00 -1.31843E-03
 3.28606E+00  2.51135E-01  0.00000E+00 -1.32246E-03
 3.28606E+00  3.14096E-01  0.00000E+00 -1.11840E-03
 3.28606E+00  3.77234E-01  0.00000E+00 -1.16660E-03
 3.28606E+00  4.40625E-01  0.00000E+00 -1.15374E-03
 3.28606E+00  5.04360E-01  0.00000E+00 -1.12213E-03
 3.28606E+00  5.68545E-01  0.00000E+00 -1.07838E-03
 3.28606E+00  6.33299E-01  0.00000E+00 -1.02992E-03
 3.28606E+00  6.98755E-01  0.00000E+00 -1.01981E-03
 3.28606E+00  7.65059E-01  0.00000E+00 -1.08473E-03
 3.28606E+00  8.32375E-01  0.00000E+00 -1.21247E-03
 3.28606E+00  9.00875E-01  0.00000E+00 -1.14622E-03
 3.28606E+00  9.70748E-01  0.00000E+00 -1.21083E-03
 3.28606E+00  1.04219E+00  0.00000E+00 -1.34868E-03
 3.28606E+00  1.11543E+00  0.00000E+00 -1.39194E-03
 3.28606E+00  1.19067E+00  0.00000E+00 -1.49136E-03
 3.28606E+00  1.26815E+00  0.00000E+00 -1.74207E-03
 3.28606E+00  1.34811E+00  0.00000E+00 -1.92417E-03
 3.28606E+00  1.43079E+00  0.00000E+00 -2.11071E-03
 3.28606E+00  1.51644E+00  0.00000E+00 -2.40876E-03
 3.28606E+00  1.60530E+00  0.00000E+00 -2.75490E-03
 3.28606E+00  1.69761E+00  0.00000E+00 -3.39042E-03
 3.28606E+00  1.79359E+00  0.00000E+00 -3.34238E-03
 3.28606E+00  1.89347E+00  0.00000E+00 -4.13003E-03
 3.28606E+00  1.99743E+00  0.00000E+00 -5.58989E-03
 3.28606E+00  2.10566E+00  0.00000E+00 -9.82352E-03
 3.28606E+00  2.21829E+00  0.00000E+00 -7.89146E-03
 3.28606E+00  2.33545E+00  0.00000E+00 -1.18033E-02
 3.28606E+00  2.45723E+00  0.00000E+00 -2.66992E-03
 3.28606E+00  2.58369E+00  0.00000E+00 -1.48520E-02
 3.28606E+00  2.71486E+00  0.00000E+00 -1.97068E-02
 3.28606E+00  2.85072E+00  0.00000E+00 -2.30757E-02
 3.28606E+00  2.99125E+00  0.00000E+00 -8.22477E-03
 3.28606E+00  3.13639E+00  0.00000E+00 -2.11946E-02
 3.28606E+00  3.28606E+00  0.00000E+00 -3.32719E-02
 3.28606E+00  3.44015E+00  0.00000E+00 -2.11030E-02
 3.28606E+00  3.59854E+00  0.00000E+00  0.00000E+00

 3.44015E+00  0.00000E+00  0.00000E+00 -8.33283E-04
 3.44015E+00  6.27469E-02  0.00000E+00 -8.41768E-04
 3.44015E+00  1.25502E-01  0.00000E+00 -8.14002E-04
 3.44015E+00  1.88286E-01  0.00000E+00 -7.43986E-04
 3.44015E+00  2.51135E-01  0.00000E+00 -7.83877E-04
 3.44015E+00  3.14096E-01  0.00000E+00 -7.63077E-04
 3.44015E+00  3.77234E-01  0.00000E+00 -7.16293E-04
 3.44015E+00  4.40625E-01  0.00000E+00 -6.78341E-04
 3.44015E+00  5.04360E-01  0.00000E+00 -6.98567E-04
 3.44015E+00  5.68545E-01  0.00000E+00 -7.00028E-04
 3.44015E+00  6.33299E-01  0.00000E+00 -6.65128E-04
 3.44015E+00  6.98755E-01  0.00000E+00 -6.57110E-04
 3.44015E+00  7.65059E-01  0.00000E+00 -6.81429E-04
 3.44015E+00  8.32375E-01  0.00000E+00 -7.65527E-04
 3.44015E+00  9.00875E-01  0.00000E+00 -6.80418E-04
 3.44015E+00  9.70748E-01  0.00000E+00 -8.18839E-04
 3.44015E+00  1.04219E+00  0.00000E+00 -8.01312E-04
 3.44015E+00  1.11543E+00  0.00000E+00 -9.00856E-04
 3.44015E+00  1.19067E+00  0.00000E+00 -1.01232E-03
 3.44015E+00  1.26815E+00  0.00000E+00 -1.11162E-03
 3.44015E+00  1.34811E+00  0.00000E+00 -1.25168E-03
 3.44015E+00  1.43079E+00  0.00000E+00 -1.38245E-03
 3.44015E+00  1.51644E+00  0.00000E+00 -1.59196E-03
 3.44015E+00  1.60530E+00  0.00000E+00 -1.82312E-03
 3.44015E+00  1.69761E+00  0.00000E+00 -2.08599E-03
 3.44015E+00  1.79359E+00  0.00000E+00 -2.56610E-03
 3.44015E+00  1.89347E+00  0.00000E+00 -2.74309E-03
 3.44015E+00  1.99743E+00  0.00000E+00 -3.03974E-03
 3.44015E+00  2.10566E+00  0.00000E+00 -2.55742E-03
 3.44015E+00  2.21829E+00  0.00000E+00 -4.53632E-03
 3.44015E+00  2.33545E+00  0.00000E+00 -2.71770E-03
 3.44015E+00  2.45723E+00  0.00000E+00 -1.00312E-02
 3.44015E+00  2.58369E+00  0.00000E+00 -2.01829E-02
 3.44015E+00  2.71486E+00  0.00000E+00 -1.76443E-02
 3.44015E+00  2.85072E+00  0.00000E+00 -8.84788E-03
 3.44015E+00  2.99125E+00  0.00000E+00 -1.54597E-02
 3.44015E+00  3.13639E+00  0.00000E+00 -2.28064E-02
 3.44015E+00  3.28606E+00  0.00000E+00 -2.11030E-02
 3.44015E+00  3.44015E+00  0.00000E+00 -8.45342E-03
 3.44015E+00  3.59854E+00  0.00000E+00  0.00000E+00

 3.59854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.59854E+00  6.27469E-02  0.00000E+00  0.00000E+00
 3.59854E+00  1.25502E-01  0.00000E+00  0.00000E+00
 3.59854E+00  1.88286E-01  0.00000E+00  0.00000E+00
 3.59854E+00  2.51135E-01  0.00000E+00  0.00000E+00
 3.59854E+00  3.14096E-01  0.00000E+00  0.00000E+00
 3.59854E+00  3.77234E-01  0.00000E+00  0.00000E+00
 3.59854E+00  4.40625E-01  0.00000E+00  0.00000E+00
 3.59854E+00  5.04360E-01  0.00000E+00  0.00000E+00
 3.59854E+00  5.68545E-01  0.00000E+00  0.00000E+00
 3.59854E+00  6.33299E-01  0.00000E+00  0.00000E+00
 3.59854E+00  6.98755E-01  0.00000E+00  0.00000E+00
 3.59854E+00  7.65059E-01  0.00000E+00  0.00000E+00
 3.59854E+00  8.32375E-01  0.00000E+00  0.00000E+00
 3.59854E+00  9.00875E-01  0.00000E+00  0.00000E+00
 3.59854E+00  9.70748E-01  0.00000E+00  0.00000E+00
 3.59854E+00  1.04219E+00  0.00000E+00  0.00000E+00
 3.59854E+00  1.11543E+00  0.00000E+00  0.00000E+00
 3.59854E+00  1.19067E+00  0.00000E+00  0.00000E+00
 3.59854E+00  1.26815E+00  0.00000E+00  0.00000E+00
 3.59854E+00  1.34811E+00  0.00000E+00  0.00000E+00
 3.59854E+00  1.43079E+00  0.00000E+00  0.00000E+00
 3.59854E+00  1.51644E+00  0.00000E+00  0.00000E+00
 3.59854E+00  1.60530E+00  0.00000E+00  0.00000E+00
 3.59854E+00  1.69761E+00  0.00000E+00  0.00000E+00
 3.59854E+00  1.79359E+00  0.00000E+00  0.00000E+00
 3.59854E+00  1.89347E+00  0.00000E+00  0.00000E+00
 3.59854E+00  1.99743E+00  0.00000E+00  0.00000E+00
 3.59854E+00  2.10566E+00  0.00000E+00  0.00000E+00
 3.59854E+00  2.21829E+00  0.00000E+00  0.00000E+00
 3.59854E+00  2.33545E+00  0.00000E+00  0.00000E+00
 3.59854E+00  2.45723E+00  0.00000E+00  0.00000E+00
 3.59854E+00  2.58369E+00  0.00000E+00  0.00000E+00
 3.59854E+00  2.71486E+00  0.00000E+00  0.00000E+00
 3.59854E+00  2.85072E+00  0.00000E+00  0.00000E+00
 3.59854E+00  2.99125E+00  0.00000E+00  0.00000E+00
 3.59854E+00  3.13639E+00  0.00000E+00  0.00000E+00
 3.59854E+00  3.28606E+00  0.00000E+00  0.00000E+00
 3.59854E+00  3.44015E+00  0.00000E+00  0.00000E+00
 3.59854E+00  3.59854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF0.65 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -8.02909E+01
 0.00000E+00  6.57104E-02 -7.94582E+01 -7.99985E+01
 0.00000E+00  1.31429E-01 -7.83204E+01 -7.91322E+01
 0.00000E+00  1.97174E-01 -7.65148E+01 -7.75845E+01
 0.00000E+00  2.62979E-01 -7.41570E+01 -7.55764E+01
 0.00000E+00  3.28891E-01 -7.13744E+01 -7.30102E+01
 0.00000E+00  3.94967E-01 -6.82877E+01 -6.99458E+01
 0.00000E+00  4.61281E-01 -6.49975E+01 -6.64052E+01
 0.00000E+00  5.27916E-01 -6.15805E+01 -6.26274E+01
 0.00000E+00  5.94972E-01 -5.80906E+01 -5.85523E+01
 0.00000E+00  6.62561E-01 -5.45642E+01 -5.43694E+01
 0.00000E+00  7.30805E-01 -5.10245E+01 -5.00757E+01
 0.00000E+00  7.99843E-01 -4.74860E+01 -4.58605E+01
 0.00000E+00  8.69826E-01 -4.39572E+01 -4.15755E+01
 0.00000E+00  9.40915E-01 -4.04426E+01 -3.75440E+01
 0.00000E+00  1.01329E+00 -3.69455E+01 -3.35278E+01
 0.00000E+00  1.08712E+00 -3.34688E+01 -2.97601E+01
 0.00000E+00  1.16263E+00 -3.00162E+01 -2.61986E+01
 0.00000E+00  1.24001E+00 -2.65928E+01 -2.28310E+01
 0.00000E+00  1.31948E+00 -2.32045E+01 -2.00333E+01
 0.00000E+00  1.40126E+00 -1.98583E+01 -1.75003E+01
 0.00000E+00  1.48558E+00 -1.65620E+01 -1.48158E+01
 0.00000E+00  1.57267E+00 -1.33213E+01 -1.21061E+01
 0.00000E+00  1.66276E+00 -1.01328E+01 -9.33464E+00
 0.00000E+00  1.75608E+00 -6.97195E+00 -6.49794E+00
 0.00000E+00  1.85285E+00 -3.81412E+00 -3.57230E+00
 0.00000E+00  1.95328E+00 -1.00561E+00 -9.24333E-01
 0.00000E+00  2.05755E+00  2.55324E-01  2.52105E-01
 0.00000E+00  2.16585E+00  1.84879E-01  1.52228E-01
 0.00000E+00  2.27834E+00  4.43004E-02  1.37578E-02
 0.00000E+00  2.39513E+00  6.94706E-03 -1.34831E-02
 0.00000E+00  2.51635E+00  8.13047E-04 -1.25053E-02
 0.00000E+00  2.64206E+00  7.28276E-05 -9.86842E-03
 0.00000E+00  2.77231E+00  5.03774E-06 -6.85882E-03
 0.00000E+00  2.90713E+00  2.66054E-07 -4.77690E-03
 0.00000E+00  3.04650E+00  0.00000E+00 -3.34779E-03
 0.00000E+00  3.19040E+00  0.00000E+00 -2.36994E-03
 0.00000E+00  3.33876E+00  0.00000E+00 -1.63922E-03
 0.00000E+00  3.49150E+00  0.00000E+00 -9.91102E-04
 0.00000E+00  3.64854E+00  0.00000E+00  0.00000E+00

 6.57104E-02  0.00000E+00 -7.94582E+01 -7.99985E+01
 6.57104E-02  6.57104E-02 -7.90774E+01 -7.97071E+01
 6.57104E-02  1.31429E-01 -7.79628E+01 -7.88063E+01
 6.57104E-02  1.97174E-01 -7.61913E+01 -7.73423E+01
 6.57104E-02  2.62979E-01 -7.38729E+01 -7.52998E+01
 6.57104E-02  3.28891E-01 -7.11303E+01 -7.27126E+01
 6.57104E-02  3.94967E-01 -6.80803E+01 -6.96819E+01
 6.57104E-02  4.61281E-01 -6.48218E+01 -6.62164E+01
 6.57104E-02  5.27916E-01 -6.14312E+01 -6.23933E+01
 6.57104E-02  5.94972E-01 -5.79629E+01 -5.83755E+01
 6.57104E-02  6.62561E-01 -5.44541E+01 -5.42120E+01
 6.57104E-02  7.30805E-01 -5.09290E+01 -4.99760E+01
 6.57104E-02  7.99843E-01 -4.74027E+01 -4.57232E+01
 6.57104E-02  8.69826E-01 -4.38841E+01 -4.15500E+01
 6.57104E-02  9.40915E-01 -4.03784E+01 -3.74518E+01
 6.57104E-02  1.01329E+00 -3.68892E+01 -3.34986E+01
 6.57104E-02  1.08712E+00 -3.34196E+01 -2.97733E+01
 6.57104E-02  1.16263E+00 -2.99735E+01 -2.61876E+01
 6.57104E-02  1.24001E+00 -2.65560E+01 -2.28734E+01
 6.57104E-02  1.31948E+00 -2.31731E+01 -2.00177E+01
 6.57104E-02  1.40126E+00 -1.98320E+01 -1.74540E+01
 6.57104E-02  1.48558E+00 -1.65404E+01 -1.47948E+01
 6.57104E-02  1.57267E+00 -1.33040E+01 -1.20916E+01
 6.57104E-02  1.66276E+00 -1.01194E+01 -9.32138E+00
 6.57104E-02  1.75608E+00 -6.96221E+00 -6.47574E+00
 6.57104E-02  1.85285E+00 -3.80794E+00 -3.56844E+00
 6.57104E-02  1.95328E+00 -1.00283E+00 -9.18073E-01
 6.57104E-02  2.05755E+00  2.55900E-01  2.54809E-01
 6.57104E-02  2.16585E+00  1.84900E-01  1.54075E-01
 6.57104E-02  2.27834E+00  4.42913E-02  1.48809E-02
 6.57104E-02  2.39513E+00  6.94484E-03 -1.27754E-02
 6.57104E-02  2.51635E+00  8.12749E-04 -1.27111E-02
 6.57104E-02  2.64206E+00  7.27998E-05 -9.36281E-03
 6.57104E-02  2.77231E+00  5.03579E-06 -6.84743E-03
 6.57104E-02  2.90713E+00  2.66414E-07 -4.76702E-03
 6.57104E-02  3.04650E+00  0.00000E+00 -3.61006E-03
 6.57104E-02  3.19040E+00  0.00000E+00 -2.66036E-03
 6.57104E-02  3.33876E+00  0.00000E+00 -1.67954E-03
 6.57104E-02  3.49150E+00  0.00000E+00 -9.40794E-04
 6.57104E-02  3.64854E+00  0.00000E+00  0.00000E+00

 1.31429E-01  0.00000E+00 -7.83204E+01 -7.91322E+01
 1.31429E-01  6.57104E-02 -7.79628E+01 -7.88063E+01
 1.31429E-01  1.31429E-01 -7.69135E+01 -7.79455E+01
 1.31429E-01  1.97174E-01 -7.52384E+01 -7.64879E+01
 1.31429E-01  2.62979E-01 -7.30328E+01 -7.44353E+01
 1.31429E-01  3.28891E-01 -7.04051E+01 -7.19200E+01
 1.31429E-01  3.94967E-01 -6.74619E+01 -6.89230E+01
 1.31429E-01  4.61281E-01 -6.42965E+01 -6.55173E+01
 1.31429E-01  5.27916E-01 -6.09839E+01 -6.18271E+01
 1.31429E-01  5.94972E-01 -5.75800E+01 -5.78416E+01
 1.31429E-01  6.62561E-01 -5.41241E+01 -5.37659E+01
 1.31429E-01  7.30805E-01 -5.06426E+01 -4.95939E+01
 1.31429E-01  7.99843E-01 -4.71527E+01 -4.54143E+01
 1.31429E-01  8.69826E-01 -4.36650E+01 -4.12602E+01
 1.31429E-01  9.40915E-01 -4.01860E+01 -3.72632E+01
 1.31429E-01  1.01329E+00 -3.67205E+01 -3.33531E+01
 1.31429E-01  1.08712E+00 -3.32723E+01 -2.96009E+01
 1.31429E-01  1.16263E+00 -2.98458E+01 -2.60919E+01
 1.31429E-01  1.24001E+00 -2.64461E+01 -2.29373E+01
 1.31429E-01  1.31948E+00 -2.30796E+01 -2.00981E+01
 1.31429E-01  1.40126E+00 -1.97537E+01 -1.73790E+01
 1.31429E-01  1.48558E+00 -1.64760E+01 -1.47575E+01
 1.31429E-01  1.57267E+00 -1.32525E+01 -1.20443E+01
 1.31429E-01  1.66276E+00 -1.00798E+01 -9.28481E+00
 1.31429E-01  1.75608E+00 -6.93363E+00 -6.44632E+00
 1.31429E-01  1.85285E+00 -3.79006E+00 -3.54822E+00
 1.31429E-01  1.95328E+00 -9.95073E-01 -9.06183E-01
 1.31429E-01  2.05755E+00  2.57344E-01  2.58169E-01
 1.31429E-01  2.16585E+00  1.84894E-01  1.53650E-01
 1.31429E-01  2.27834E+00  4.42526E-02  1.46423E-02
 1.31429E-01  2.39513E+00  6.93678E-03 -1.26501E-02
 1.31429E-01  2.51635E+00  8.11719E-04 -1.28469E-02
 1.31429E-01  2.64206E+00  7.27047E-05 -9.62204E-03
 1.31429E-01  2.77231E+00  5.02920E-06 -6.78728E-03
 1.31429E-01  2.90713E+00  2.66101E-07 -5.02031E-03
 1.31429E-01  3.04650E+00  0.00000E+00 -3.42416E-03
 1.31429E-01  3.19040E+00  0.00000E+00 -2.42217E-03
 1.31429E-01  3.33876E+00  0.00000E+00 -1.69731E-03
 1.31429E-01  3.49150E+00  0.00000E+00 -9.41542E-04
 1.31429E-01  3.64854E+00  0.00000E+00  0.00000E+00

 1.97174E-01  0.00000E+00 -7.65148E+01 -7.75845E+01
 1.97174E-01  6.57104E-02 -7.61913E+01 -7.73423E+01
 1.97174E-01  1.31429E-01 -7.52384E+01 -7.64879E+01
 1.97174E-01  1.97174E-01 -7.37067E+01 -7.50111E+01
 1.97174E-01  2.62979E-01 -7.16709E+01 -7.30749E+01
 1.97174E-01  3.28891E-01 -6.92196E+01 -7.05779E+01
 1.97174E-01  3.94967E-01 -6.64434E+01 -6.76723E+01
 1.97174E-01  4.61281E-01 -6.34266E+01 -6.44126E+01
 1.97174E-01  5.27916E-01 -6.02406E+01 -6.07926E+01
 1.97174E-01  5.94972E-01 -5.69423E+01 -5.70310E+01
 1.97174E-01  6.62561E-01 -5.35738E+01 -5.30207E+01
 1.97174E-01  7.30805E-01 -5.01649E+01 -4.89805E+01
 1.97174E-01  7.99843E-01 -4.67358E+01 -4.49219E+01
 1.97174E-01  8.69826E-01 -4.32996E+01 -4.08975E+01
 1.97174E-01  9.40915E-01 -3.98655E+01 -3.68965E+01
 1.97174E-01  1.01329E+00 -3.64396E+01 -3.31184E+01
 1.97174E-01  1.08712E+00 -3.30271E+01 -2.94835E+01
 1.97174E-01  1.16263E+00 -2.96330E+01 -2.61198E+01
 1.97174E-01  1.24001E+00 -2.62631E+01 -2.29894E+01
 1.97174E-01  1.31948E+00 -2.29239E+01 -2.00687E+01
 1.97174E-01  1.40126E+00 -1.96232E+01 -1.73417E+01
 1.97174E-01  1.48558E+00 -1.63690E+01 -1.46116E+01
 1.97174E-01  1.57267E+00 -1.31669E+01 -1.19711E+01
 1.97174E-01  1.66276E+00 -1.00140E+01 -9.20593E+00
 1.97174E-01  1.75608E+00 -6.88617E+00 -6.39557E+00
 1.97174E-01  1.85285E+00 -3.76044E+00 -3.50399E+00
 1.97174E-01  1.95328E+00 -9.82303E-01 -8.85617E-01
 1.97174E-01  2.05755E+00  2.59651E-01  2.65282E-01
 1.97174E-01  2.16585E+00  1.84856E-01  1.57789E-01
 1.97174E-01  2.27834E+00  4.41836E-02  1.56827E-02
 1.97174E-01  2.39513E+00  6.92278E-03 -1.34219E-02
 1.97174E-01  2.51635E+00  8.09943E-04 -1.32614E-02
 1.97174E-01  2.64206E+00  7.25418E-05 -9.27616E-03
 1.97174E-01  2.77231E+00  5.01794E-06 -6.86293E-03
 1.97174E-01  2.90713E+00  2.65514E-07 -4.86691E-03
 1.97174E-01  3.04650E+00  0.00000E+00 -3.64639E-03
 1.97174E-01  3.19040E+00  0.00000E+00 -2.47305E-03
 1.97174E-01  3.33876E+00  0.00000E+00 -1.51280E-03
 1.97174E-01  3.49150E+00  0.00000E+00 -1.00077E-03
 1.97174E-01  3.64854E+00  0.00000E+00  0.00000E+00

 2.62979E-01  0.00000E+00 -7.41570E+01 -7.55764E+01
 2.62979E-01  6.57104E-02 -7.38729E+01 -7.52998E+01
 2.62979E-01  1.31429E-01 -7.30328E+01 -7.44353E+01
 2.62979E-01  1.97174E-01 -7.16709E+01 -7.30749E+01
 2.62979E-01  2.62979E-01 -6.98406E+01 -7.11698E+01
 2.62979E-01  3.28891E-01 -6.76075E+01 -6.88308E+01
 2.62979E-01  3.94967E-01 -6.50439E+01 -6.60222E+01
 2.62979E-01  4.61281E-01 -6.22212E+01 -6.28680E+01
 2.62979E-01  5.27916E-01 -5.92049E+01 -5.94863E+01
 2.62979E-01  5.94972E-01 -5.60508E+01 -5.58319E+01
 2.62979E-01  6.62561E-01 -5.28032E+01 -5.20126E+01
 2.62979E-01  7.30805E-01 -4.94954E+01 -4.81719E+01
 2.62979E-01  7.99843E-01 -4.61513E+01 -4.42156E+01
 2.62979E-01  8.69826E-01 -4.27878E+01 -4.03124E+01
 2.62979E-01  9.40915E-01 -3.94166E+01 -3.64248E+01
 2.62979E-01  1.01329E+00 -3.60464E+01 -3.28014E+01
 2.62979E-01  1.08712E+00 -3.26839E+01 -2.93009E+01
 2.62979E-01  1.16263E+00 -2.93353E+01 -2.59981E+01
 2.62979E-01  1.24001E+00 -2.60069E+01 -2.29515E+01
 2.62979E-01  1.31948E+00 -2.27061E+01 -2.00048E+01
 2.62979E-01  1.40126E+00 -1.94406E+01 -1.72353E+01
 2.62979E-01  1.48558E+00 -1.62190E+01 -1.44955E+01
 2.62979E-01  1.57267E+00 -1.30469E+01 -1.18150E+01
 2.62979E-01  1.66276E+00 -9.92158E+00 -9.10954E+00
 2.62979E-01  1.75608E+00 -6.81959E+00 -6.31138E+00
 2.62979E-01  1.85285E+00 -3.71884E+00 -3.44844E+00
 2.62979E-01  1.95328E+00 -9.64328E-01 -8.54138E-01
 2.62979E-01  2.05755E+00  2.62905E-01  2.74147E-01
 2.62979E-01  2.16585E+00  1.84804E-01  1.63192E-01
 2.62979E-01  2.27834E+00  4.40870E-02  1.68356E-02
 2.62979E-01  2.39513E+00  6.90313E-03 -1.32230E-02
 2.62979E-01  2.51635E+00  8.07446E-04 -1.26935E-02
 2.62979E-01  2.64206E+00  7.23126E-05 -9.25013E-03
 2.62979E-01  2.77231E+00  5.00212E-06 -6.64876E-03
 2.62979E-01  2.90713E+00  2.64690E-07 -4.77901E-03
 2.62979E-01  3.04650E+00  0.00000E+00 -3.39348E-03
 2.62979E-01  3.19040E+00  0.00000E+00 -2.41249E-03
 2.62979E-01  3.33876E+00  0.00000E+00 -1.59798E-03
 2.62979E-01  3.49150E+00  0.00000E+00 -9.04062E-04
 2.62979E-01  3.64854E+00  0.00000E+00  0.00000E+00

 3.28891E-01  0.00000E+00 -7.13744E+01 -7.30102E+01
 3.28891E-01  6.57104E-02 -7.11303E+01 -7.27126E+01
 3.28891E-01  1.31429E-01 -7.04051E+01 -7.19200E+01
 3.28891E-01  1.97174E-01 -6.92196E+01 -7.05779E+01
 3.28891E-01  2.62979E-01 -6.76075E+01 -6.88308E+01
 3.28891E-01  3.28891E-01 -6.56136E+01 -6.65813E+01
 3.28891E-01  3.94967E-01 -6.32905E+01 -6.39925E+01
 3.28891E-01  4.61281E-01 -6.06950E+01 -6.10443E+01
 3.28891E-01  5.27916E-01 -5.78833E+01 -5.77998E+01
 3.28891E-01  5.94972E-01 -5.49075E+01 -5.43768E+01
 3.28891E-01  6.62561E-01 -5.18121E+01 -5.07347E+01
 3.28891E-01  7.30805E-01 -4.86332E+01 -4.71058E+01
 3.28891E-01  7.99843E-01 -4.53985E+01 -4.33228E+01
 3.28891E-01  8.69826E-01 -4.21288E+01 -3.95916E+01
 3.28891E-01  9.40915E-01 -3.88391E+01 -3.58756E+01
 3.28891E-01  1.01329E+00 -3.55407E+01 -3.23390E+01
 3.28891E-01  1.08712E+00 -3.22426E+01 -2.90434E+01
 3.28891E-01  1.16263E+00 -2.89524E+01 -2.58739E+01
 3.28891E-01  1.24001E+00 -2.56775E+01 -2.28383E+01
 3.28891E-01  1.31948E+00 -2.24258E+01 -1.99613E+01
 3.28891E-01  1.40126E+00 -1.92057E+01 -1.71252E+01
 3.28891E-01  1.48558E+00 -1.60258E+01 -1.43768E+01
 3.28891E-01  1.57267E+00 -1.28922E+01 -1.16903E+01
 3.28891E-01  1.66276E+00 -9.80237E+00 -8.96768E+00
 3.28891E-01  1.75608E+00 -6.73357E+00 -6.21562E+00
 3.28891E-01  1.85285E+00 -3.66496E+00 -3.38870E+00
 3.28891E-01  1.95328E+00 -9.40937E-01 -8.16791E-01
 3.28891E-01  2.05755E+00  2.67188E-01  2.91529E-01
 3.28891E-01  2.16585E+00  1.84753E-01  1.66470E-01
 3.28891E-01  2.27834E+00  4.39647E-02  1.75882E-02
 3.28891E-01  2.39513E+00  6.87804E-03 -1.31078E-02
 3.28891E-01  2.51635E+00  8.04246E-04 -1.26453E-02
 3.28891E-01  2.64206E+00  7.20183E-05 -9.31752E-03
 3.28891E-01  2.77231E+00  4.98179E-06 -6.73142E-03
 3.28891E-01  2.90713E+00  2.63635E-07 -4.74159E-03
 3.28891E-01  3.04650E+00  0.00000E+00 -3.30278E-03
 3.28891E-01  3.19040E+00  0.00000E+00 -2.29819E-03
 3.28891E-01  3.33876E+00  0.00000E+00 -1.50253E-03
 3.28891E-01  3.49150E+00  0.00000E+00 -8.69687E-04
 3.28891E-01  3.64854E+00  0.00000E+00  0.00000E+00

 3.94967E-01  0.00000E+00 -6.82877E+01 -6.99458E+01
 3.94967E-01  6.57104E-02 -6.80803E+01 -6.96819E+01
 3.94967E-01  1.31429E-01 -6.74619E+01 -6.89230E+01
 3.94967E-01  1.97174E-01 -6.64434E+01 -6.76723E+01
 3.94967E-01  2.62979E-01 -6.50439E+01 -6.60222E+01
 3.94967E-01  3.28891E-01 -6.32905E+01 -6.39925E+01
 3.94967E-01  3.94967E-01 -6.12183E+01 -6.14950E+01
 3.94967E-01  4.61281E-01 -5.88687E+01 -5.88397E+01
 3.94967E-01  5.27916E-01 -5.62864E+01 -5.58285E+01
 3.94967E-01  5.94972E-01 -5.35165E+01 -5.26284E+01
 3.94967E-01  6.62561E-01 -5.06012E+01 -4.92633E+01
 3.94967E-01  7.30805E-01 -4.75775E+01 -4.57815E+01
 3.94967E-01  7.99843E-01 -4.44762E+01 -4.22353E+01
 3.94967E-01  8.69826E-01 -4.13215E+01 -3.86869E+01
 3.94967E-01  9.40915E-01 -3.81319E+01 -3.52189E+01
 3.94967E-01  1.01329E+00 -3.49220E+01 -3.19420E+01
 3.94967E-01  1.08712E+00 -3.17029E+01 -2.87588E+01
 3.94967E-01  1.16263E+00 -2.84841E+01 -2.56880E+01
 3.94967E-01  1.24001E+00 -2.52745E+01 -2.27138E+01
 3.94967E-01  1.31948E+00 -2.20828E+01 -1.97893E+01
 3.94967E-01  1.40126E+00 -1.89180E+01 -1.69924E+01
 3.94967E-01  1.48558E+00 -1.57890E+01 -1.42155E+01
 3.94967E-01  1.57267E+00 -1.27024E+01 -1.15174E+01
 3.94967E-01  1.66276E+00 -9.65588E+00 -8.82035E+00
 3.94967E-01  1.75608E+00 -6.62765E+00 -6.10883E+00
 3.94967E-01  1.85285E+00 -3.59842E+00 -3.28746E+00
 3.94967E-01  1.95328E+00 -9.11876E-01 -7.75504E-01
 3.94967E-01  2.05755E+00  2.72599E-01  3.09298E-01
 3.94967E-01  2.16585E+00  1.84723E-01  1.74566E-01
 3.94967E-01  2.27834E+00  4.38190E-02  2.12626E-02
 3.94967E-01  2.39513E+00  6.84772E-03 -1.22307E-02
 3.94967E-01  2.51635E+00  8.00358E-04 -1.27354E-02
 3.94967E-01  2.64206E+00  7.16599E-05 -9.07334E-03
 3.94967E-01  2.77231E+00  4.95698E-06 -6.42047E-03
 3.94967E-01  2.90713E+00  2.62341E-07 -4.45168E-03
 3.94967E-01  3.04650E+00  0.00000E+00 -3.32549E-03
 3.94967E-01  3.19040E+00  0.00000E+00 -2.23208E-03
 3.94967E-01  3.33876E+00  0.00000E+00 -1.31290E-03
 3.94967E-01  3.49150E+00  0.00000E+00 -8.41959E-04
 3.94967E-01  3.64854E+00  0.00000E+00  0.00000E+00

 4.61281E-01  0.00000E+00 -6.49975E+01 -6.64052E+01
 4.61281E-01  6.57104E-02 -6.48218E+01 -6.62164E+01
 4.61281E-01  1.31429E-01 -6.42965E+01 -6.55173E+01
 4.61281E-01  1.97174E-01 -6.34266E+01 -6.44126E+01
 4.61281E-01  2.62979E-01 -6.22212E+01 -6.28680E+01
 4.61281E-01  3.28891E-01 -6.06950E+01 -6.10443E+01
 4.61281E-01  3.94967E-01 -5.88687E+01 -5.88397E+01
 4.61281E-01  4.61281E-01 -5.67694E+01 -5.63179E+01
 4.61281E-01  5.27916E-01 -5.44295E+01 -5.35911E+01
 4.61281E-01  5.94972E-01 -5.18849E+01 -5.06098E+01
 4.61281E-01  6.62561E-01 -4.91727E+01 -4.75073E+01
 4.61281E-01  7.30805E-01 -4.63281E+01 -4.42801E+01
 4.61281E-01  7.99843E-01 -4.33830E+01 -4.10225E+01
 4.61281E-01  8.69826E-01 -4.03643E+01 -3.77132E+01
 4.61281E-01  9.40915E-01 -3.72938E+01 -3.45278E+01
 4.61281E-01  1.01329E+00 -3.41890E+01 -3.14156E+01
 4.61281E-01  1.08712E+00 -3.10637E+01 -2.83489E+01
 4.61281E-01  1.16263E+00 -2.79297E+01 -2.54093E+01
 4.61281E-01  1.24001E+00 -2.47974E+01 -2.24361E+01
 4.61281E-01  1.31948E+00 -2.16766E+01 -1.95569E+01
 4.61281E-01  1.40126E+00 -1.85770E+01 -1.67783E+01
 4.61281E-01  1.48558E+00 -1.55081E+01 -1.40392E+01
 4.61281E-01  1.57267E+00 -1.24769E+01 -1.13396E+01
 4.61281E-01  1.66276E+00 -9.48151E+00 -8.62772E+00
 4.61281E-01  1.75608E+00 -6.50127E+00 -5.93124E+00
 4.61281E-01  1.85285E+00 -3.51873E+00 -3.20431E+00
 4.61281E-01  1.95328E+00 -8.76834E-01 -7.16585E-01
 4.61281E-01  2.05755E+00  2.79253E-01  3.35231E-01
 4.61281E-01  2.16585E+00  1.84735E-01  1.85921E-01
 4.61281E-01  2.27834E+00  4.36525E-02  2.57977E-02
 4.61281E-01  2.39513E+00  6.81241E-03 -1.17448E-02
 4.61281E-01  2.51635E+00  7.95799E-04 -1.24717E-02
 4.61281E-01  2.64206E+00  7.12380E-05 -9.84998E-03
 4.61281E-01  2.77231E+00  4.92772E-06 -6.68669E-03
 4.61281E-01  2.90713E+00  2.60813E-07 -4.50916E-03
 4.61281E-01  3.04650E+00  0.00000E+00 -3.10480E-03
 4.61281E-01  3.19040E+00  0.00000E+00 -2.09350E-03
 4.61281E-01  3.33876E+00  0.00000E+00 -1.35296E-03
 4.61281E-01  3.49150E+00  0.00000E+00 -8.23013E-04
 4.61281E-01  3.64854E+00  0.00000E+00  0.00000E+00

 5.27916E-01  0.00000E+00 -6.15805E+01 -6.26274E+01
 5.27916E-01  6.57104E-02 -6.14312E+01 -6.23933E+01
 5.27916E-01  1.31429E-01 -6.09839E+01 -6.18271E+01
 5.27916E-01  1.97174E-01 -6.02406E+01 -6.07926E+01
 5.27916E-01  2.62979E-01 -5.92049E+01 -5.94863E+01
 5.27916E-01  3.28891E-01 -5.78833E+01 -5.77998E+01
 5.27916E-01  3.94967E-01 -5.62864E+01 -5.58285E+01
 5.27916E-01  4.61281E-01 -5.44295E+01 -5.35911E+01
 5.27916E-01  5.27916E-01 -5.23335E+01 -5.10467E+01
 5.27916E-01  5.94972E-01 -5.00243E+01 -4.84224E+01
 5.27916E-01  6.62561E-01 -4.75314E+01 -4.55900E+01
 5.27916E-01  7.30805E-01 -4.48858E+01 -4.26200E+01
 5.27916E-01  7.99843E-01 -4.21179E+01 -3.96514E+01
 5.27916E-01  8.69826E-01 -3.92555E+01 -3.66589E+01
 5.27916E-01  9.40915E-01 -3.63228E+01 -3.37299E+01
 5.27916E-01  1.01329E+00 -3.33400E+01 -3.07713E+01
 5.27916E-01  1.08712E+00 -3.03238E+01 -2.78287E+01
 5.27916E-01  1.16263E+00 -2.72881E+01 -2.49422E+01
 5.27916E-01  1.24001E+00 -2.42451E+01 -2.21105E+01
 5.27916E-01  1.31948E+00 -2.12061E+01 -1.92930E+01
 5.27916E-01  1.40126E+00 -1.81818E+01 -1.65314E+01
 5.27916E-01  1.48558E+00 -1.51822E+01 -1.38033E+01
 5.27916E-01  1.57267E+00 -1.22148E+01 -1.11254E+01
 5.27916E-01  1.66276E+00 -9.27850E+00 -8.42737E+00
 5.27916E-01  1.75608E+00 -6.35371E+00 -5.80220E+00
 5.27916E-01  1.85285E+00 -3.42529E+00 -3.08032E+00
 5.27916E-01  1.95328E+00 -8.35423E-01 -6.54042E-01
 5.27916E-01  2.05755E+00  2.87293E-01  3.58061E-01
 5.27916E-01  2.16585E+00  1.84814E-01  1.93634E-01
 5.27916E-01  2.27834E+00  4.34682E-02  2.92296E-02
 5.27916E-01  2.39513E+00  6.77233E-03 -1.12888E-02
 5.27916E-01  2.51635E+00  7.90584E-04 -1.26082E-02
 5.27916E-01  2.64206E+00  7.07534E-05 -8.92662E-03
 5.27916E-01  2.77231E+00  4.89402E-06 -6.50001E-03
 5.27916E-01  2.90713E+00  2.59054E-07 -4.65663E-03
 5.27916E-01  3.04650E+00  0.00000E+00 -3.16397E-03
 5.27916E-01  3.19040E+00  0.00000E+00 -2.17662E-03
 5.27916E-01  3.33876E+00  0.00000E+00 -1.51919E-03
 5.27916E-01  3.49150E+00  0.00000E+00 -9.58795E-04
 5.27916E-01  3.64854E+00  0.00000E+00  0.00000E+00

 5.94972E-01  0.00000E+00 -5.80906E+01 -5.85523E+01
 5.94972E-01  6.57104E-02 -5.79629E+01 -5.83755E+01
 5.94972E-01  1.31429E-01 -5.75800E+01 -5.78416E+01
 5.94972E-01  1.97174E-01 -5.69423E+01 -5.70310E+01
 5.94972E-01  2.62979E-01 -5.60508E+01 -5.58319E+01
 5.94972E-01  3.28891E-01 -5.49075E+01 -5.43768E+01
 5.94972E-01  3.94967E-01 -5.35165E+01 -5.26284E+01
 5.94972E-01  4.61281E-01 -5.18849E+01 -5.06098E+01
 5.94972E-01  5.27916E-01 -5.00243E+01 -4.84224E+01
 5.94972E-01  5.94972E-01 -4.79509E+01 -4.59779E+01
 5.94972E-01  6.62561E-01 -4.56858E+01 -4.34987E+01
 5.94972E-01  7.30805E-01 -4.32534E+01 -4.08249E+01
 5.94972E-01  7.99843E-01 -4.06803E+01 -3.81518E+01
 5.94972E-01  8.69826E-01 -3.79930E+01 -3.55080E+01
 5.94972E-01  9.40915E-01 -3.52164E+01 -3.27511E+01
 5.94972E-01  1.01329E+00 -3.23727E+01 -2.99938E+01
 5.94972E-01  1.08712E+00 -2.94809E+01 -2.72478E+01
 5.94972E-01  1.16263E+00 -2.65573E+01 -2.44654E+01
 5.94972E-01  1.24001E+00 -2.36161E+01 -2.16916E+01
 5.94972E-01  1.31948E+00 -2.06701E+01 -1.89692E+01
 5.94972E-01  1.40126E+00 -1.77312E+01 -1.61841E+01
 5.94972E-01  1.48558E+00 -1.48102E+01 -1.35434E+01
 5.94972E-01  1.57267E+00 -1.19152E+01 -1.08754E+01
 5.94972E-01  1.66276E+00 -9.04586E+00 -8.29871E+00
 5.94972E-01  1.75608E+00 -6.18407E+00 -5.61083E+00
 5.94972E-01  1.85285E+00 -3.31737E+00 -2.95704E+00
 5.94972E-01  1.95328E+00 -7.87176E-01 -5.83298E-01
 5.94972E-01  2.05755E+00  2.96882E-01  3.88584E-01
 5.94972E-01  2.16585E+00  1.84988E-01  2.10924E-01
 5.94972E-01  2.27834E+00  4.32692E-02  3.76797E-02
 5.94972E-01  2.39513E+00  6.72778E-03 -9.44448E-03
 5.94972E-01  2.51635E+00  7.84731E-04 -1.24323E-02
 5.94972E-01  2.64206E+00  7.02068E-05 -9.28731E-03
 5.94972E-01  2.77231E+00  4.85588E-06 -6.30073E-03
 5.94972E-01  2.90713E+00  2.57057E-07 -4.43688E-03
 5.94972E-01  3.04650E+00  0.00000E+00 -3.23653E-03
 5.94972E-01  3.19040E+00  0.00000E+00 -2.13071E-03
 5.94972E-01  3.33876E+00  0.00000E+00 -1.33800E-03
 5.94972E-01  3.49150E+00  0.00000E+00 -8.82560E-04
 5.94972E-01  3.64854E+00  0.00000E+00  0.00000E+00

 6.62561E-01  0.00000E+00 -5.45642E+01 -5.43694E+01
 6.62561E-01  6.57104E-02 -5.44541E+01 -5.42120E+01
 6.62561E-01  1.31429E-01 -5.41241E+01 -5.37659E+01
 6.62561E-01  1.97174E-01 -5.35738E+01 -5.30207E+01
 6.62561E-01  2.62979E-01 -5.28032E+01 -5.20126E+01
 6.62561E-01  3.28891E-01 -5.18121E+01 -5.07347E+01
 6.62561E-01  3.94967E-01 -5.06012E+01 -4.92633E+01
 6.62561E-01  4.61281E-01 -4.91727E+01 -4.75073E+01
 6.62561E-01  5.27916E-01 -4.75314E+01 -4.55900E+01
 6.62561E-01  5.94972E-01 -4.56858E+01 -4.34987E+01
 6.62561E-01  6.62561E-01 -4.36486E+01 -4.11991E+01
 6.62561E-01  7.30805E-01 -4.14370E+01 -3.89355E+01
 6.62561E-01  7.99843E-01 -3.90716E+01 -3.65614E+01
 6.62561E-01  8.69826E-01 -3.65754E+01 -3.41231E+01
 6.62561E-01  9.40915E-01 -3.39720E+01 -3.16460E+01
 6.62561E-01  1.01329E+00 -3.12841E+01 -2.91374E+01
 6.62561E-01  1.08712E+00 -2.85324E+01 -2.64708E+01
 6.62561E-01  1.16263E+00 -2.57351E+01 -2.38714E+01
 6.62561E-01  1.24001E+00 -2.29084E+01 -2.11967E+01
 6.62561E-01  1.31948E+00 -2.00668E+01 -1.84726E+01
 6.62561E-01  1.40126E+00 -1.72236E+01 -1.59014E+01
 6.62561E-01  1.48558E+00 -1.43905E+01 -1.32118E+01
 6.62561E-01  1.57267E+00 -1.15766E+01 -1.06245E+01
 6.62561E-01  1.66276E+00 -8.78237E+00 -8.00104E+00
 6.62561E-01  1.75608E+00 -5.99131E+00 -5.42320E+00
 6.62561E-01  1.85285E+00 -3.19409E+00 -2.83837E+00
 6.62561E-01  1.95328E+00 -7.31542E-01 -5.06876E-01
 6.62561E-01  2.05755E+00  3.08212E-01  4.21838E-01
 6.62561E-01  2.16585E+00  1.85291E-01  2.20816E-01
 6.62561E-01  2.27834E+00  4.30593E-02  4.29645E-02
 6.62561E-01  2.39513E+00  6.67904E-03 -7.09384E-03
 6.62561E-01  2.51635E+00  7.78254E-04 -1.28313E-02
 6.62561E-01  2.64206E+00  6.95985E-05 -9.46442E-03
 6.62561E-01  2.77231E+00  4.81329E-06 -6.35149E-03
 6.62561E-01  2.90713E+00  2.54820E-07 -4.49017E-03
 6.62561E-01  3.04650E+00  0.00000E+00 -3.14972E-03
 6.62561E-01  3.19040E+00  0.00000E+00 -2.17313E-03
 6.62561E-01  3.33876E+00  0.00000E+00 -1.44814E-03
 6.62561E-01  3.49150E+00  0.00000E+00 -8.75797E-04
 6.62561E-01  3.64854E+00  0.00000E+00  0.00000E+00

 7.30805E-01  0.00000E+00 -5.10245E+01 -5.00757E+01
 7.30805E-01  6.57104E-02 -5.09290E+01 -4.99760E+01
 7.30805E-01  1.31429E-01 -5.06426E+01 -4.95939E+01
 7.30805E-01  1.97174E-01 -5.01649E+01 -4.89805E+01
 7.30805E-01  2.62979E-01 -4.94954E+01 -4.81719E+01
 7.30805E-01  3.28891E-01 -4.86332E+01 -4.71058E+01
 7.30805E-01  3.94967E-01 -4.75775E+01 -4.57815E+01
 7.30805E-01  4.61281E-01 -4.63281E+01 -4.42801E+01
 7.30805E-01  5.27916E-01 -4.48858E+01 -4.26200E+01
 7.30805E-01  5.94972E-01 -4.32534E+01 -4.08249E+01
 7.30805E-01  6.62561E-01 -4.14370E+01 -3.89355E+01
 7.30805E-01  7.30805E-01 -3.94464E+01 -3.69656E+01
 7.30805E-01  7.99843E-01 -3.72958E+01 -3.49020E+01
 7.30805E-01  8.69826E-01 -3.50027E+01 -3.26675E+01
 7.30805E-01  9.40915E-01 -3.25873E+01 -3.04071E+01
 7.30805E-01  1.01329E+00 -3.00710E+01 -2.80645E+01
 7.30805E-01  1.08712E+00 -2.74748E+01 -2.55761E+01
 7.30805E-01  1.16263E+00 -2.48182E+01 -2.31206E+01
 7.30805E-01  1.24001E+00 -2.21191E+01 -2.06024E+01
 7.30805E-01  1.31948E+00 -1.93937E+01 -1.80260E+01
 7.30805E-01  1.40126E+00 -1.66568E+01 -1.54083E+01
 7.30805E-01  1.48558E+00 -1.39214E+01 -1.28624E+01
 7.30805E-01  1.57267E+00 -1.11975E+01 -1.02990E+01
 7.30805E-01  1.66276E+00 -8.48655E+00 -7.78194E+00
 7.30805E-01  1.75608E+00 -5.77413E+00 -5.21450E+00
 7.30805E-01  1.85285E+00 -3.05445E+00 -2.67805E+00
 7.30805E-01  1.95328E+00 -6.67883E-01 -4.28803E-01
 7.30805E-01  2.05755E+00  3.21505E-01  4.50860E-01
 7.30805E-01  2.16585E+00  1.85759E-01  2.40639E-01
 7.30805E-01  2.27834E+00  4.28426E-02  5.13602E-02
 7.30805E-01  2.39513E+00  6.62643E-03 -1.50675E-03
 7.30805E-01  2.51635E+00  7.71172E-04 -1.17238E-02
 7.30805E-01  2.64206E+00  6.89289E-05 -9.53559E-03
 7.30805E-01  2.77231E+00  4.76622E-06 -6.66783E-03
 7.30805E-01  2.90713E+00  2.52344E-07 -4.47656E-03
 7.30805E-01  3.04650E+00  0.00000E+00 -3.10188E-03
 7.30805E-01  3.19040E+00  0.00000E+00 -2.19048E-03
 7.30805E-01  3.33876E+00  0.00000E+00 -1.45530E-03
 7.30805E-01  3.49150E+00  0.00000E+00 -8.77272E-04
 7.30805E-01  3.64854E+00  0.00000E+00  0.00000E+00

 7.99843E-01  0.00000E+00 -4.74860E+01 -4.58605E+01
 7.99843E-01  6.57104E-02 -4.74027E+01 -4.57232E+01
 7.99843E-01  1.31429E-01 -4.71527E+01 -4.54143E+01
 7.99843E-01  1.97174E-01 -4.67358E+01 -4.49219E+01
 7.99843E-01  2.62979E-01 -4.61513E+01 -4.42156E+01
 7.99843E-01  3.28891E-01 -4.53985E+01 -4.33228E+01
 7.99843E-01  3.94967E-01 -4.44762E+01 -4.22353E+01
 7.99843E-01  4.61281E-01 -4.33830E+01 -4.10225E+01
 7.99843E-01  5.27916E-01 -4.21179E+01 -3.96514E+01
 7.99843E-01  5.94972E-01 -4.06803E+01 -3.81518E+01
 7.99843E-01  6.62561E-01 -3.90716E+01 -3.65614E+01
 7.99843E-01  7.30805E-01 -3.72958E+01 -3.49020E+01
 7.99843E-01  7.99843E-01 -3.53605E+01 -3.30321E+01
 7.99843E-01  8.69826E-01 -3.32772E+01 -3.11159E+01
 7.99843E-01  9.40915E-01 -3.10611E+01 -2.90279E+01
 7.99843E-01  1.01329E+00 -2.87303E+01 -2.68622E+01
 7.99843E-01  1.08712E+00 -2.63043E+01 -2.45951E+01
 7.99843E-01  1.16263E+00 -2.38027E+01 -2.22938E+01
 7.99843E-01  1.24001E+00 -2.12447E+01 -1.98413E+01
 7.99843E-01  1.31948E+00 -1.86479E+01 -1.74023E+01
 7.99843E-01  1.40126E+00 -1.60284E+01 -1.49227E+01
 7.99843E-01  1.48558E+00 -1.34006E+01 -1.24599E+01
 7.99843E-01  1.57267E+00 -1.07757E+01 -9.99285E+00
 7.99843E-01  1.66276E+00 -8.15664E+00 -7.47335E+00
 7.99843E-01  1.75608E+00 -5.53102E+00 -5.00429E+00
 7.99843E-01  1.85285E+00 -2.89723E+00 -2.50069E+00
 7.99843E-01  1.95328E+00 -5.95469E-01 -3.25258E-01
 7.99843E-01  2.05755E+00  3.37012E-01  4.96014E-01
 7.99843E-01  2.16585E+00  1.86434E-01  2.58133E-01
 7.99843E-01  2.27834E+00  4.26234E-02  6.77809E-02
 7.99843E-01  2.39513E+00  6.57030E-03  2.84593E-03
 7.99843E-01  2.51635E+00  7.63499E-04 -1.06168E-02
 7.99843E-01  2.64206E+00  6.81980E-05 -1.01199E-02
 7.99843E-01  2.77231E+00  4.71462E-06 -7.15638E-03
 7.99843E-01  2.90713E+00  2.49619E-07 -4.81431E-03
 7.99843E-01  3.04650E+00  0.00000E+00 -3.29630E-03
 7.99843E-01  3.19040E+00  0.00000E+00 -2.27714E-03
 7.99843E-01  3.33876E+00  0.00000E+00 -1.48901E-03
 7.99843E-01  3.49150E+00  0.00000E+00 -8.79051E-04
 7.99843E-01  3.64854E+00  0.00000E+00  0.00000E+00

 8.69826E-01  0.00000E+00 -4.39572E+01 -4.15755E+01
 8.69826E-01  6.57104E-02 -4.38841E+01 -4.15500E+01
 8.69826E-01  1.31429E-01 -4.36650E+01 -4.12602E+01
 8.69826E-01  1.97174E-01 -4.32996E+01 -4.08975E+01
 8.69826E-01  2.62979E-01 -4.27878E+01 -4.03124E+01
 8.69826E-01  3.28891E-01 -4.21288E+01 -3.95916E+01
 8.69826E-01  3.94967E-01 -4.13215E+01 -3.86869E+01
 8.69826E-01  4.61281E-01 -4.03643E+01 -3.77132E+01
 8.69826E-01  5.27916E-01 -3.92555E+01 -3.66589E+01
 8.69826E-01  5.94972E-01 -3.79930E+01 -3.55080E+01
 8.69826E-01  6.62561E-01 -3.65754E+01 -3.41231E+01
 8.69826E-01  7.30805E-01 -3.50027E+01 -3.26675E+01
 8.69826E-01  7.99843E-01 -3.32772E+01 -3.11159E+01
 8.69826E-01  8.69826E-01 -3.14046E+01 -2.93182E+01
 8.69826E-01  9.40915E-01 -2.93944E+01 -2.75030E+01
 8.69826E-01  1.01329E+00 -2.72597E+01 -2.55336E+01
 8.69826E-01  1.08712E+00 -2.50170E+01 -2.34498E+01
 8.69826E-01  1.16263E+00 -2.26845E+01 -2.12671E+01
 8.69826E-01  1.24001E+00 -2.02811E+01 -1.90322E+01
 8.69826E-01  1.31948E+00 -1.78254E+01 -1.67204E+01
 8.69826E-01  1.40126E+00 -1.53349E+01 -1.43375E+01
 8.69826E-01  1.48558E+00 -1.28253E+01 -1.19537E+01
 8.69826E-01  1.57267E+00 -1.03090E+01 -9.63285E+00
 8.69826E-01  1.66276E+00 -7.79055E+00 -7.18508E+00
 8.69826E-01  1.75608E+00 -5.26021E+00 -4.74937E+00
 8.69826E-01  1.85285E+00 -2.72107E+00 -2.35813E+00
 8.69826E-01  1.95328E+00 -5.13466E-01 -2.26279E-01
 8.69826E-01  2.05755E+00  3.55018E-01  5.34459E-01
 8.69826E-01  2.16585E+00  1.87364E-01  2.89123E-01
 8.69826E-01  2.27834E+00  4.24070E-02  7.40011E-02
 8.69826E-01  2.39513E+00  6.51101E-03  1.18099E-02
 8.69826E-01  2.51635E+00  7.55251E-04 -8.21162E-03
 8.69826E-01  2.64206E+00  6.74058E-05 -9.91377E-03
 8.69826E-01  2.77231E+00  4.65840E-06 -7.09813E-03
 8.69826E-01  2.90713E+00  2.46641E-07 -4.95248E-03
 8.69826E-01  3.04650E+00  0.00000E+00 -3.49564E-03
 8.69826E-01  3.19040E+00  0.00000E+00 -2.27367E-03
 8.69826E-01  3.33876E+00  0.00000E+00 -1.44547E-03
 8.69826E-01  3.49150E+00  0.00000E+00 -9.68371E-04
 8.69826E-01  3.64854E+00  0.00000E+00  0.00000E+00

 9.40915E-01  0.00000E+00 -4.04426E+01 -3.75440E+01
 9.40915E-01  6.57104E-02 -4.03784E+01 -3.74518E+01
 9.40915E-01  1.31429E-01 -4.01860E+01 -3.72632E+01
 9.40915E-01  1.97174E-01 -3.98655E+01 -3.68965E+01
 9.40915E-01  2.62979E-01 -3.94166E+01 -3.64248E+01
 9.40915E-01  3.28891E-01 -3.88391E+01 -3.58756E+01
 9.40915E-01  3.94967E-01 -3.81319E+01 -3.52189E+01
 9.40915E-01  4.61281E-01 -3.72938E+01 -3.45278E+01
 9.40915E-01  5.27916E-01 -3.63228E+01 -3.37299E+01
 9.40915E-01  5.94972E-01 -3.52164E+01 -3.27511E+01
 9.40915E-01  6.62561E-01 -3.39720E+01 -3.16460E+01
 9.40915E-01  7.30805E-01 -3.25873E+01 -3.04071E+01
 9.40915E-01  7.99843E-01 -3.10611E+01 -2.90279E+01
 9.40915E-01  8.69826E-01 -2.93944E+01 -2.75030E+01
 9.40915E-01  9.40915E-01 -2.75911E+01 -2.58492E+01
 9.40915E-01  1.01329E+00 -2.56590E+01 -2.41200E+01
 9.40915E-01  1.08712E+00 -2.36100E+01 -2.21684E+01
 9.40915E-01  1.16263E+00 -2.14591E+01 -2.01899E+01
 9.40915E-01  1.24001E+00 -1.92236E+01 -1.80704E+01
 9.40915E-01  1.31948E+00 -1.69220E+01 -1.59708E+01
 9.40915E-01  1.40126E+00 -1.45724E+01 -1.37422E+01
 9.40915E-01  1.48558E+00 -1.21919E+01 -1.14579E+01
 9.40915E-01  1.57267E+00 -9.79430E+00 -9.17265E+00
 9.40915E-01  1.66276E+00 -7.38580E+00 -6.83456E+00
 9.40915E-01  1.75608E+00 -4.95964E+00 -4.52413E+00
 9.40915E-01  1.85285E+00 -2.52436E+00 -2.16069E+00
 9.40915E-01  1.95328E+00 -4.20919E-01 -1.43257E-01
 9.40915E-01  2.05755E+00  3.75845E-01  5.58238E-01
 9.40915E-01  2.16585E+00  1.88601E-01  3.03547E-01
 9.40915E-01  2.27834E+00  4.21988E-02  9.92746E-02
 9.40915E-01  2.39513E+00  6.44894E-03  1.91961E-02
 9.40915E-01  2.51635E+00  7.46446E-04 -4.10950E-03
 9.40915E-01  2.64206E+00  6.65521E-05 -9.59559E-03
 9.40915E-01  2.77231E+00  4.59747E-06 -7.59261E-03
 9.40915E-01  2.90713E+00  2.43401E-07 -5.34896E-03
 9.40915E-01  3.04650E+00  0.00000E+00 -3.63431E-03
 9.40915E-01  3.19040E+00  0.00000E+00 -2.46516E-03
 9.40915E-01  3.33876E+00  0.00000E+00 -1.59331E-03
 9.40915E-01  3.49150E+00  0.00000E+00 -8.68500E-04
 9.40915E-01  3.64854E+00  0.00000E+00  0.00000E+00

 1.01329E+00  0.00000E+00 -3.69455E+01 -3.35278E+01
 1.01329E+00  6.57104E-02 -3.68892E+01 -3.34986E+01
 1.01329E+00  1.31429E-01 -3.67205E+01 -3.33531E+01
 1.01329E+00  1.97174E-01 -3.64396E+01 -3.31184E+01
 1.01329E+00  2.62979E-01 -3.60464E+01 -3.28014E+01
 1.01329E+00  3.28891E-01 -3.55407E+01 -3.23390E+01
 1.01329E+00  3.94967E-01 -3.49220E+01 -3.19420E+01
 1.01329E+00  4.61281E-01 -3.41890E+01 -3.14156E+01
 1.01329E+00  5.27916E-01 -3.33400E+01 -3.07713E+01
 1.01329E+00  5.94972E-01 -3.23727E+01 -2.99938E+01
 1.01329E+00  6.62561E-01 -3.12841E+01 -2.91374E+01
 1.01329E+00  7.30805E-01 -3.00710E+01 -2.80645E+01
 1.01329E+00  7.99843E-01 -2.87303E+01 -2.68622E+01
 1.01329E+00  8.69826E-01 -2.72597E+01 -2.55336E+01
 1.01329E+00  9.40915E-01 -2.56590E+01 -2.41200E+01
 1.01329E+00  1.01329E+00 -2.39310E+01 -2.25031E+01
 1.01329E+00  1.08712E+00 -2.20820E+01 -2.07882E+01
 1.01329E+00  1.16263E+00 -2.01227E+01 -1.89537E+01
 1.01329E+00  1.24001E+00 -1.80672E+01 -1.70557E+01
 1.01329E+00  1.31948E+00 -1.59325E+01 -1.50225E+01
 1.01329E+00  1.40126E+00 -1.37363E+01 -1.29226E+01
 1.01329E+00  1.48558E+00 -1.14966E+01 -1.07899E+01
 1.01329E+00  1.57267E+00 -9.22825E+00 -8.64793E+00
 1.01329E+00  1.66276E+00 -6.93951E+00 -6.42099E+00
 1.01329E+00  1.75608E+00 -4.62693E+00 -4.18400E+00
 1.01329E+00  1.85285E+00 -2.30531E+00 -1.93855E+00
 1.01329E+00  1.95328E+00 -3.16752E-01 -3.68263E-03
 1.01329E+00  2.05755E+00  3.99851E-01  6.14520E-01
 1.01329E+00  2.16585E+00  1.90205E-01  3.26269E-01
 1.01329E+00  2.27834E+00  4.20049E-02  1.16097E-01
 1.01329E+00  2.39513E+00  6.38454E-03  3.14974E-02
 1.01329E+00  2.51635E+00  7.37098E-04 -1.28746E-03
 1.01329E+00  2.64206E+00  6.56361E-05 -8.49182E-03
 1.01329E+00  2.77231E+00  4.53169E-06 -7.96387E-03
 1.01329E+00  2.90713E+00  2.39890E-07 -5.51168E-03
 1.01329E+00  3.04650E+00  0.00000E+00 -3.70581E-03
 1.01329E+00  3.19040E+00  0.00000E+00 -2.60057E-03
 1.01329E+00  3.33876E+00  0.00000E+00 -1.70973E-03
 1.01329E+00  3.49150E+00  0.00000E+00 -1.01604E-03
 1.01329E+00  3.64854E+00  0.00000E+00  0.00000E+00

 1.08712E+00  0.00000E+00 -3.34688E+01 -2.97601E+01
 1.08712E+00  6.57104E-02 -3.34196E+01 -2.97733E+01
 1.08712E+00  1.31429E-01 -3.32723E+01 -2.96009E+01
 1.08712E+00  1.97174E-01 -3.30271E+01 -2.94835E+01
 1.08712E+00  2.62979E-01 -3.26839E+01 -2.93009E+01
 1.08712E+00  3.28891E-01 -3.22426E+01 -2.90434E+01
 1.08712E+00  3.94967E-01 -3.17029E+01 -2.87588E+01
 1.08712E+00  4.61281E-01 -3.10637E+01 -2.83489E+01
 1.08712E+00  5.27916E-01 -3.03238E+01 -2.78287E+01
 1.08712E+00  5.94972E-01 -2.94809E+01 -2.72478E+01
 1.08712E+00  6.62561E-01 -2.85324E+01 -2.64708E+01
 1.08712E+00  7.30805E-01 -2.74748E+01 -2.55761E+01
 1.08712E+00  7.99843E-01 -2.63043E+01 -2.45951E+01
 1.08712E+00  8.69826E-01 -2.50170E+01 -2.34498E+01
 1.08712E+00  9.40915E-01 -2.36100E+01 -2.21684E+01
 1.08712E+00  1.01329E+00 -2.20820E+01 -2.07882E+01
 1.08712E+00  1.08712E+00 -2.04346E+01 -1.92178E+01
 1.08712E+00  1.16263E+00 -1.86733E+01 -1.76246E+01
 1.08712E+00  1.24001E+00 -1.68078E+01 -1.58724E+01
 1.08712E+00  1.31948E+00 -1.48517E+01 -1.40779E+01
 1.08712E+00  1.40126E+00 -1.28215E+01 -1.21420E+01
 1.08712E+00  1.48558E+00 -1.07345E+01 -1.01506E+01
 1.08712E+00  1.57267E+00 -8.60677E+00 -8.10507E+00
 1.08712E+00  1.66276E+00 -6.44829E+00 -6.02099E+00
 1.08712E+00  1.75608E+00 -4.25936E+00 -3.85932E+00
 1.08712E+00  1.85285E+00 -2.06185E+00 -1.75974E+00
 1.08712E+00  1.95328E+00 -1.99751E-01  6.58139E-02
 1.08712E+00  2.05755E+00  4.27438E-01  6.43897E-01
 1.08712E+00  2.16585E+00  1.92239E-01  3.38200E-01
 1.08712E+00  2.27834E+00  4.18319E-02  1.33013E-01
 1.08712E+00  2.39513E+00  6.31824E-03  4.64184E-02
 1.08712E+00  2.51635E+00  7.27221E-04  6.03902E-03
 1.08712E+00  2.64206E+00  6.46570E-05 -8.07162E-03
 1.08712E+00  2.77231E+00  4.46090E-06 -8.32106E-03
 1.08712E+00  2.90713E+00  2.36094E-07 -5.97635E-03
 1.08712E+00  3.04650E+00  0.00000E+00 -4.17950E-03
 1.08712E+00  3.19040E+00  0.00000E+00 -2.77665E-03
 1.08712E+00  3.33876E+00  0.00000E+00 -1.78540E-03
 1.08712E+00  3.49150E+00  0.00000E+00 -1.15017E-03
 1.08712E+00  3.64854E+00  0.00000E+00  0.00000E+00

 1.16263E+00  0.00000E+00 -3.00162E+01 -2.61986E+01
 1.16263E+00  6.57104E-02 -2.99735E+01 -2.61876E+01
 1.16263E+00  1.31429E-01 -2.98458E+01 -2.60919E+01
 1.16263E+00  1.97174E-01 -2.96330E+01 -2.61198E+01
 1.16263E+00  2.62979E-01 -2.93353E+01 -2.59981E+01
 1.16263E+00  3.28891E-01 -2.89524E+01 -2.58739E+01
 1.16263E+00  3.94967E-01 -2.84841E+01 -2.56880E+01
 1.16263E+00  4.61281E-01 -2.79297E+01 -2.54093E+01
 1.16263E+00  5.27916E-01 -2.72881E+01 -2.49422E+01
 1.16263E+00  5.94972E-01 -2.65573E+01 -2.44654E+01
 1.16263E+00  6.62561E-01 -2.57351E+01 -2.38714E+01
 1.16263E+00  7.30805E-01 -2.48182E+01 -2.31206E+01
 1.16263E+00  7.99843E-01 -2.38027E+01 -2.22938E+01
 1.16263E+00  8.69826E-01 -2.26845E+01 -2.12671E+01
 1.16263E+00  9.40915E-01 -2.14591E+01 -2.01899E+01
 1.16263E+00  1.01329E+00 -2.01227E+01 -1.89537E+01
 1.16263E+00  1.08712E+00 -1.86733E+01 -1.76246E+01
 1.16263E+00  1.16263E+00 -1.71116E+01 -1.61862E+01
 1.16263E+00  1.24001E+00 -1.54425E+01 -1.46087E+01
 1.16263E+00  1.31948E+00 -1.36750E+01 -1.29355E+01
 1.16263E+00  1.40126E+00 -1.18224E+01 -1.12210E+01
 1.16263E+00  1.48558E+00 -9.90046E+00 -9.34980E+00
 1.16263E+00  1.57267E+00 -7.92520E+00 -7.44624E+00
 1.16263E+00  1.66276E+00 -5.90823E+00 -5.53420E+00
 1.16263E+00  1.75608E+00 -3.85377E+00 -3.50865E+00
 1.16263E+00  1.85285E+00 -1.79166E+00 -1.47097E+00
 1.16263E+00  1.95328E+00 -6.85696E-02  1.91054E-01
 1.16263E+00  2.05755E+00  4.59045E-01  6.66419E-01
 1.16263E+00  2.16585E+00  1.94774E-01  3.44841E-01
 1.16263E+00  2.27834E+00  4.16869E-02  1.34698E-01
 1.16263E+00  2.39513E+00  6.25050E-03  5.79028E-02
 1.16263E+00  2.51635E+00  7.16825E-04  1.41645E-02
 1.16263E+00  2.64206E+00  6.36133E-05 -3.65559E-03
 1.16263E+00  2.77231E+00  4.38489E-06 -7.88551E-03
 1.16263E+00  2.90713E+00  2.31999E-07 -6.73218E-03
 1.16263E+00  3.04650E+00  0.00000E+00 -4.46173E-03
 1.16263E+00  3.19040E+00  0.00000E+00 -3.00718E-03
 1.16263E+00  3.33876E+00  0.00000E+00 -2.00243E-03
 1.16263E+00  3.49150E+00  0.00000E+00 -1.11927E-03
 1.16263E+00  3.64854E+00  0.00000E+00  0.00000E+00

 1.24001E+00  0.00000E+00 -2.65928E+01 -2.28310E+01
 1.24001E+00  6.57104E-02 -2.65560E+01 -2.28734E+01
 1.24001E+00  1.31429E-01 -2.64461E+01 -2.29373E+01
 1.24001E+00  1.97174E-01 -2.62631E+01 -2.29894E+01
 1.24001E+00  2.62979E-01 -2.60069E+01 -2.29515E+01
 1.24001E+00  3.28891E-01 -2.56775E+01 -2.28383E+01
 1.24001E+00  3.94967E-01 -2.52745E+01 -2.27138E+01
 1.24001E+00  4.61281E-01 -2.47974E+01 -2.24361E+01
 1.24001E+00  5.27916E-01 -2.42451E+01 -2.21105E+01
 1.24001E+00  5.94972E-01 -2.36161E+01 -2.16916E+01
 1.24001E+00  6.62561E-01 -2.29084E+01 -2.11967E+01
 1.24001E+00  7.30805E-01 -2.21191E+01 -2.06024E+01
 1.24001E+00  7.99843E-01 -2.12447E+01 -1.98413E+01
 1.24001E+00  8.69826E-01 -2.02811E+01 -1.90322E+01
 1.24001E+00  9.40915E-01 -1.92236E+01 -1.80704E+01
 1.24001E+00  1.01329E+00 -1.80672E+01 -1.70557E+01
 1.24001E+00  1.08712E+00 -1.68078E+01 -1.58724E+01
 1.24001E+00  1.16263E+00 -1.54425E+01 -1.46087E+01
 1.24001E+00  1.24001E+00 -1.39715E+01 -1.32351E+01
 1.24001E+00  1.31948E+00 -1.23992E+01 -1.17591E+01
 1.24001E+00  1.40126E+00 -1.07341E+01 -1.01424E+01
 1.24001E+00  1.48558E+00 -8.98891E+00 -8.52922E+00
 1.24001E+00  1.57267E+00 -7.17835E+00 -6.74488E+00
 1.24001E+00  1.66276E+00 -5.31485E+00 -4.93372E+00
 1.24001E+00  1.75608E+00 -3.40656E+00 -3.11387E+00
 1.24001E+00  1.85285E+00 -1.49211E+00 -1.18355E+00
 1.24001E+00  1.95328E+00  7.82769E-02  3.43992E-01
 1.24001E+00  2.05755E+00  4.95148E-01  7.46806E-01
 1.24001E+00  2.16585E+00  1.97882E-01  3.67072E-01
 1.24001E+00  2.27834E+00  4.15769E-02  1.65546E-01
 1.24001E+00  2.39513E+00  6.18172E-03  6.94210E-02
 1.24001E+00  2.51635E+00  7.05912E-04  2.27935E-02
 1.24001E+00  2.64206E+00  6.25024E-05  1.67081E-03
 1.24001E+00  2.77231E+00  4.30335E-06 -7.49475E-03
 1.24001E+00  2.90713E+00  2.27583E-07 -6.97559E-03
 1.24001E+00  3.04650E+00  0.00000E+00 -4.93810E-03
 1.24001E+00  3.19040E+00  0.00000E+00 -3.37104E-03
 1.24001E+00  3.33876E+00  0.00000E+00 -2.13702E-03
 1.24001E+00  3.49150E+00  0.00000E+00 -1.37101E-03
 1.24001E+00  3.64854E+00  0.00000E+00  0.00000E+00

 1.31948E+00  0.00000E+00 -2.32045E+01 -2.00333E+01
 1.31948E+00  6.57104E-02 -2.31731E+01 -2.00177E+01
 1.31948E+00  1.31429E-01 -2.30796E+01 -2.00981E+01
 1.31948E+00  1.97174E-01 -2.29239E+01 -2.00687E+01
 1.31948E+00  2.62979E-01 -2.27061E+01 -2.00048E+01
 1.31948E+00  3.28891E-01 -2.24258E+01 -1.99613E+01
 1.31948E+00  3.94967E-01 -2.20828E+01 -1.97893E+01
 1.31948E+00  4.61281E-01 -2.16766E+01 -1.95569E+01
 1.31948E+00  5.27916E-01 -2.12061E+01 -1.92930E+01
 1.31948E+00  5.94972E-01 -2.06701E+01 -1.89692E+01
 1.31948E+00  6.62561E-01 -2.00668E+01 -1.84726E+01
 1.31948E+00  7.30805E-01 -1.93937E+01 -1.80260E+01
 1.31948E+00  7.99843E-01 -1.86479E+01 -1.74023E+01
 1.31948E+00  8.69826E-01 -1.78254E+01 -1.67204E+01
 1.31948E+00  9.40915E-01 -1.69220E+01 -1.59708E+01
 1.31948E+00  1.01329E+00 -1.59325E+01 -1.50225E+01
 1.31948E+00  1.08712E+00 -1.48517E+01 -1.40779E+01
 1.31948E+00  1.16263E+00 -1.36750E+01 -1.29355E+01
 1.31948E+00  1.24001E+00 -1.23992E+01 -1.17591E+01
 1.31948E+00  1.31948E+00 -1.10239E+01 -1.04176E+01
 1.31948E+00  1.40126E+00 -9.55302E+00 -8.98873E+00
 1.31948E+00  1.48558E+00 -7.99473E+00 -7.53679E+00
 1.31948E+00  1.57267E+00 -6.36077E+00 -5.96199E+00
 1.31948E+00  1.66276E+00 -4.66320E+00 -4.31726E+00
 1.31948E+00  1.75608E+00 -2.91367E+00 -2.66358E+00
 1.31948E+00  1.85285E+00 -1.16025E+00 -8.83809E-01
 1.31948E+00  1.95328E+00  2.42406E-01  4.46123E-01
 1.31948E+00  2.05755E+00  5.36239E-01  7.36600E-01
 1.31948E+00  2.16585E+00  2.01637E-01  3.91103E-01
 1.31948E+00  2.27834E+00  4.15082E-02  1.53157E-01
 1.31948E+00  2.39513E+00  6.11212E-03  7.38837E-02
 1.31948E+00  2.51635E+00  6.94462E-04  3.08810E-02
 1.31948E+00  2.64206E+00  6.13198E-05  6.58911E-03
 1.31948E+00  2.77231E+00  4.21582E-06 -6.01500E-03
 1.31948E+00  2.90713E+00  2.22818E-07 -7.39841E-03
 1.31948E+00  3.04650E+00  0.00000E+00 -5.51368E-03
 1.31948E+00  3.19040E+00  0.00000E+00 -3.75474E-03
 1.31948E+00  3.33876E+00  0.00000E+00 -2.38473E-03
 1.31948E+00  3.49150E+00  0.00000E+00 -1.48715E-03
 1.31948E+00  3.64854E+00  0.00000E+00  0.00000E+00

 1.40126E+00  0.00000E+00 -1.98583E+01 -1.75003E+01
 1.40126E+00  6.57104E-02 -1.98320E+01 -1.74540E+01
 1.40126E+00  1.31429E-01 -1.97537E+01 -1.73790E+01
 1.40126E+00  1.97174E-01 -1.96232E+01 -1.73417E+01
 1.40126E+00  2.62979E-01 -1.94406E+01 -1.72353E+01
 1.40126E+00  3.28891E-01 -1.92057E+01 -1.71252E+01
 1.40126E+00  3.94967E-01 -1.89180E+01 -1.69924E+01
 1.40126E+00  4.61281E-01 -1.85770E+01 -1.67783E+01
 1.40126E+00  5.27916E-01 -1.81818E+01 -1.65314E+01
 1.40126E+00  5.94972E-01 -1.77312E+01 -1.61841E+01
 1.40126E+00  6.62561E-01 -1.72236E+01 -1.59014E+01
 1.40126E+00  7.30805E-01 -1.66568E+01 -1.54083E+01
 1.40126E+00  7.99843E-01 -1.60284E+01 -1.49227E+01
 1.40126E+00  8.69826E-01 -1.53349E+01 -1.43375E+01
 1.40126E+00  9.40915E-01 -1.45724E+01 -1.37422E+01
 1.40126E+00  1.01329E+00 -1.37363E+01 -1.29226E+01
 1.40126E+00  1.08712E+00 -1.28215E+01 -1.21420E+01
 1.40126E+00  1.16263E+00 -1.18224E+01 -1.12210E+01
 1.40126E+00  1.24001E+00 -1.07341E+01 -1.01424E+01
 1.40126E+00  1.31948E+00 -9.55302E+00 -8.98873E+00
 1.40126E+00  1.40126E+00 -8.27863E+00 -7.82485E+00
 1.40126E+00  1.48558E+00 -6.91422E+00 -6.48459E+00
 1.40126E+00  1.57267E+00 -5.46732E+00 -5.09139E+00
 1.40126E+00  1.66276E+00 -3.94808E+00 -3.64044E+00
 1.40126E+00  1.75608E+00 -2.37066E+00 -2.06828E+00
 1.40126E+00  1.85285E+00 -7.92882E-01 -5.35024E-01
 1.40126E+00  1.95328E+00  4.25513E-01  6.32407E-01
 1.40126E+00  2.05755E+00  5.82794E-01  8.05038E-01
 1.40126E+00  2.16585E+00  2.06096E-01  3.70583E-01
 1.40126E+00  2.27834E+00  4.14836E-02  1.64284E-01
 1.40126E+00  2.39513E+00  6.04147E-03  8.90717E-02
 1.40126E+00  2.51635E+00  6.82397E-04  3.61215E-02
 1.40126E+00  2.64206E+00  6.00557E-05  1.10318E-02
 1.40126E+00  2.77231E+00  4.12149E-06 -3.73308E-03
 1.40126E+00  2.90713E+00  2.17655E-07 -8.14641E-03
 1.40126E+00  3.04650E+00  0.00000E+00 -6.26611E-03
 1.40126E+00  3.19040E+00  0.00000E+00 -4.02081E-03
 1.40126E+00  3.33876E+00  0.00000E+00 -2.67237E-03
 1.40126E+00  3.49150E+00  0.00000E+00 -1.65359E-03
 1.40126E+00  3.64854E+00  0.00000E+00  0.00000E+00

 1.48558E+00  0.00000E+00 -1.65620E+01 -1.48158E+01
 1.48558E+00  6.57104E-02 -1.65404E+01 -1.47948E+01
 1.48558E+00  1.31429E-01 -1.64760E+01 -1.47575E+01
 1.48558E+00  1.97174E-01 -1.63690E+01 -1.46116E+01
 1.48558E+00  2.62979E-01 -1.62190E+01 -1.44955E+01
 1.48558E+00  3.28891E-01 -1.60258E+01 -1.43768E+01
 1.48558E+00  3.94967E-01 -1.57890E+01 -1.42155E+01
 1.48558E+00  4.61281E-01 -1.55081E+01 -1.40392E+01
 1.48558E+00  5.27916E-01 -1.51822E+01 -1.38033E+01
 1.48558E+00  5.94972E-01 -1.48102E+01 -1.35434E+01
 1.48558E+00  6.62561E-01 -1.43905E+01 -1.32118E+01
 1.48558E+00  7.30805E-01 -1.39214E+01 -1.28624E+01
 1.48558E+00  7.99843E-01 -1.34006E+01 -1.24599E+01
 1.48558E+00  8.69826E-01 -1.28253E+01 -1.19537E+01
 1.48558E+00  9.40915E-01 -1.21919E+01 -1.14579E+01
 1.48558E+00  1.01329E+00 -1.14966E+01 -1.07899E+01
 1.48558E+00  1.08712E+00 -1.07345E+01 -1.01506E+01
 1.48558E+00  1.16263E+00 -9.90046E+00 -9.34980E+00
 1.48558E+00  1.24001E+00 -8.98891E+00 -8.52922E+00
 1.48558E+00  1.31948E+00 -7.99473E+00 -7.53679E+00
 1.48558E+00  1.40126E+00 -6.91422E+00 -6.48459E+00
 1.48558E+00  1.48558E+00 -5.74642E+00 -5.37028E+00
 1.48558E+00  1.57267E+00 -4.49423E+00 -4.15160E+00
 1.48558E+00  1.66276E+00 -3.16460E+00 -2.87171E+00
 1.48558E+00  1.75608E+00 -1.77300E+00 -1.48544E+00
 1.48558E+00  1.85285E+00 -3.86734E-01 -1.48486E-01
 1.48558E+00  1.95328E+00  6.29165E-01  8.26339E-01
 1.48558E+00  2.05755E+00  6.35144E-01  7.74770E-01
 1.48558E+00  2.16585E+00  2.11270E-01  3.59671E-01
 1.48558E+00  2.27834E+00  4.14970E-02  1.68689E-01
 1.48558E+00  2.39513E+00  5.96817E-03  1.11041E-01
 1.48558E+00  2.51635E+00  6.69491E-04  4.66644E-02
 1.48558E+00  2.64206E+00  5.86874E-05  1.63375E-02
 1.48558E+00  2.77231E+00  4.01867E-06  4.32385E-04
 1.48558E+00  2.90713E+00  2.11999E-07 -6.76603E-03
 1.48558E+00  3.04650E+00  0.00000E+00 -6.97069E-03
 1.48558E+00  3.19040E+00  0.00000E+00 -4.91336E-03
 1.48558E+00  3.33876E+00  0.00000E+00 -3.12923E-03
 1.48558E+00  3.49150E+00  0.00000E+00 -1.95312E-03
 1.48558E+00  3.64854E+00  0.00000E+00  0.00000E+00

 1.57267E+00  0.00000E+00 -1.33213E+01 -1.21061E+01
 1.57267E+00  6.57104E-02 -1.33040E+01 -1.20916E+01
 1.57267E+00  1.31429E-01 -1.32525E+01 -1.20443E+01
 1.57267E+00  1.97174E-01 -1.31669E+01 -1.19711E+01
 1.57267E+00  2.62979E-01 -1.30469E+01 -1.18150E+01
 1.57267E+00  3.28891E-01 -1.28922E+01 -1.16903E+01
 1.57267E+00  3.94967E-01 -1.27024E+01 -1.15174E+01
 1.57267E+00  4.61281E-01 -1.24769E+01 -1.13396E+01
 1.57267E+00  5.27916E-01 -1.22148E+01 -1.11254E+01
 1.57267E+00  5.94972E-01 -1.19152E+01 -1.08754E+01
 1.57267E+00  6.62561E-01 -1.15766E+01 -1.06245E+01
 1.57267E+00  7.30805E-01 -1.11975E+01 -1.02990E+01
 1.57267E+00  7.99843E-01 -1.07757E+01 -9.99285E+00
 1.57267E+00  8.69826E-01 -1.03090E+01 -9.63285E+00
 1.57267E+00  9.40915E-01 -9.79430E+00 -9.17265E+00
 1.57267E+00  1.01329E+00 -9.22825E+00 -8.64793E+00
 1.57267E+00  1.08712E+00 -8.60677E+00 -8.10507E+00
 1.57267E+00  1.16263E+00 -7.92520E+00 -7.44624E+00
 1.57267E+00  1.24001E+00 -7.17835E+00 -6.74488E+00
 1.57267E+00  1.31948E+00 -6.36077E+00 -5.96199E+00
 1.57267E+00  1.40126E+00 -5.46732E+00 -5.09139E+00
 1.57267E+00  1.48558E+00 -4.49423E+00 -4.15160E+00
 1.57267E+00  1.57267E+00 -3.44047E+00 -3.16822E+00
 1.57267E+00  1.66276E+00 -2.30950E+00 -2.00644E+00
 1.57267E+00  1.75608E+00 -1.11707E+00 -8.46381E-01
 1.57267E+00  1.85285E+00  6.06367E-02  2.90630E-01
 1.57267E+00  1.95328E+00  8.54022E-01  1.04531E+00
 1.57267E+00  2.05755E+00  6.93056E-01  9.03267E-01
 1.57267E+00  2.16585E+00  2.17005E-01  3.91591E-01
 1.57267E+00  2.27834E+00  4.15118E-02  1.48220E-01
 1.57267E+00  2.39513E+00  5.88650E-03  1.34393E-01
 1.57267E+00  2.51635E+00  6.55070E-04  5.56698E-02
 1.57267E+00  2.64206E+00  5.71536E-05  1.89653E-02
 1.57267E+00  2.77231E+00  3.90306E-06  5.80044E-03
 1.57267E+00  2.90713E+00  2.05621E-07 -5.85532E-03
 1.57267E+00  3.04650E+00  0.00000E+00 -7.44713E-03
 1.57267E+00  3.19040E+00  0.00000E+00 -5.38197E-03
 1.57267E+00  3.33876E+00  0.00000E+00 -3.76859E-03
 1.57267E+00  3.49150E+00  0.00000E+00 -2.15214E-03
 1.57267E+00  3.64854E+00  0.00000E+00  0.00000E+00

 1.66276E+00  0.00000E+00 -1.01328E+01 -9.33464E+00
 1.66276E+00  6.57104E-02 -1.01194E+01 -9.32138E+00
 1.66276E+00  1.31429E-01 -1.00798E+01 -9.28481E+00
 1.66276E+00  1.97174E-01 -1.00140E+01 -9.20593E+00
 1.66276E+00  2.62979E-01 -9.92158E+00 -9.10954E+00
 1.66276E+00  3.28891E-01 -9.80237E+00 -8.96768E+00
 1.66276E+00  3.94967E-01 -9.65588E+00 -8.82035E+00
 1.66276E+00  4.61281E-01 -9.48151E+00 -8.62772E+00
 1.66276E+00  5.27916E-01 -9.27850E+00 -8.42737E+00
 1.66276E+00  5.94972E-01 -9.04586E+00 -8.29871E+00
 1.66276E+00  6.62561E-01 -8.78237E+00 -8.00104E+00
 1.66276E+00  7.30805E-01 -8.48655E+00 -7.78194E+00
 1.66276E+00  7.99843E-01 -8.15664E+00 -7.47335E+00
 1.66276E+00  8.69826E-01 -7.79055E+00 -7.18508E+00
 1.66276E+00  9.40915E-01 -7.38580E+00 -6.83456E+00
 1.66276E+00  1.01329E+00 -6.93951E+00 -6.42099E+00
 1.66276E+00  1.08712E+00 -6.44829E+00 -6.02099E+00
 1.66276E+00  1.16263E+00 -5.90823E+00 -5.53420E+00
 1.66276E+00  1.24001E+00 -5.31485E+00 -4.93372E+00
 1.66276E+00  1.31948E+00 -4.66320E+00 -4.31726E+00
 1.66276E+00  1.40126E+00 -3.94808E+00 -3.64044E+00
 1.66276E+00  1.48558E+00 -3.16460E+00 -2.87171E+00
 1.66276E+00  1.57267E+00 -2.30950E+00 -2.00644E+00
 1.66276E+00  1.66276E+00 -1.38366E+00 -1.14103E+00
 1.66276E+00  1.75608E+00 -4.03085E-01 -1.53099E-01
 1.66276E+00  1.85285E+00  5.47730E-01  7.85050E-01
 1.66276E+00  1.95328E+00  1.09701E+00  1.27304E+00
 1.66276E+00  2.05755E+00  7.54242E-01  9.16988E-01
 1.66276E+00  2.16585E+00  2.22597E-01  3.89879E-01
 1.66276E+00  2.27834E+00  4.13934E-02  1.52475E-01
 1.66276E+00  2.39513E+00  5.77741E-03  1.00093E-01
 1.66276E+00  2.51635E+00  6.37018E-04  9.89257E-02
 1.66276E+00  2.64206E+00  5.52703E-05  3.88507E-02
 1.66276E+00  2.77231E+00  3.76213E-06  4.54490E-03
 1.66276E+00  2.90713E+00  1.97861E-07 -5.36784E-03
 1.66276E+00  3.04650E+00  0.00000E+00 -7.59203E-03
 1.66276E+00  3.19040E+00  0.00000E+00 -6.33788E-03
 1.66276E+00  3.33876E+00  0.00000E+00 -4.15426E-03
 1.66276E+00  3.49150E+00  0.00000E+00 -2.51115E-03
 1.66276E+00  3.64854E+00  0.00000E+00  0.00000E+00

 1.75608E+00  0.00000E+00 -6.97195E+00 -6.49794E+00
 1.75608E+00  6.57104E-02 -6.96221E+00 -6.47574E+00
 1.75608E+00  1.31429E-01 -6.93363E+00 -6.44632E+00
 1.75608E+00  1.97174E-01 -6.88617E+00 -6.39557E+00
 1.75608E+00  2.62979E-01 -6.81959E+00 -6.31138E+00
 1.75608E+00  3.28891E-01 -6.73357E+00 -6.21562E+00
 1.75608E+00  3.94967E-01 -6.62765E+00 -6.10883E+00
 1.75608E+00  4.61281E-01 -6.50127E+00 -5.93124E+00
 1.75608E+00  5.27916E-01 -6.35371E+00 -5.80220E+00
 1.75608E+00  5.94972E-01 -6.18407E+00 -5.61083E+00
 1.75608E+00  6.62561E-01 -5.99131E+00 -5.42320E+00
 1.75608E+00  7.30805E-01 -5.77413E+00 -5.21450E+00
 1.75608E+00  7.99843E-01 -5.53102E+00 -5.00429E+00
 1.75608E+00  8.69826E-01 -5.26021E+00 -4.74937E+00
 1.75608E+00  9.40915E-01 -4.95964E+00 -4.52413E+00
 1.75608E+00  1.01329E+00 -4.62693E+00 -4.18400E+00
 1.75608E+00  1.08712E+00 -4.25936E+00 -3.85932E+00
 1.75608E+00  1.16263E+00 -3.85377E+00 -3.50865E+00
 1.75608E+00  1.24001E+00 -3.40656E+00 -3.11387E+00
 1.75608E+00  1.31948E+00 -2.91367E+00 -2.66358E+00
 1.75608E+00  1.40126E+00 -2.37066E+00 -2.06828E+00
 1.75608E+00  1.48558E+00 -1.77300E+00 -1.48544E+00
 1.75608E+00  1.57267E+00 -1.11707E+00 -8.46381E-01
 1.75608E+00  1.66276E+00 -4.03085E-01 -1.53099E-01
 1.75608E+00  1.75608E+00  3.51570E-01  6.40982E-01
 1.75608E+00  1.85285E+00  1.05469E+00  1.27158E+00
 1.75608E+00  1.95328E+00  1.33892E+00  1.50664E+00
 1.75608E+00  2.05755E+00  8.08196E-01  9.67135E-01
 1.75608E+00  2.16585E+00  2.25237E-01  3.34053E-01
 1.75608E+00  2.27834E+00  4.06456E-02  1.67797E-01
 1.75608E+00  2.39513E+00  5.57372E-03  1.19615E-01
 1.75608E+00  2.51635E+00  6.08075E-04  5.31309E-02
 1.75608E+00  2.64206E+00  5.24161E-05  3.92293E-02
 1.75608E+00  2.77231E+00  3.55399E-06  1.20796E-02
 1.75608E+00  2.90713E+00  1.86535E-07  1.13625E-03
 1.75608E+00  3.04650E+00  0.00000E+00 -6.65275E-03
 1.75608E+00  3.19040E+00  0.00000E+00 -7.84517E-03
 1.75608E+00  3.33876E+00  0.00000E+00 -4.45383E-03
 1.75608E+00  3.49150E+00  0.00000E+00 -3.04231E-03
 1.75608E+00  3.64854E+00  0.00000E+00  0.00000E+00

 1.85285E+00  0.00000E+00 -3.81412E+00 -3.57230E+00
 1.85285E+00  6.57104E-02 -3.80794E+00 -3.56844E+00
 1.85285E+00  1.31429E-01 -3.79006E+00 -3.54822E+00
 1.85285E+00  1.97174E-01 -3.76044E+00 -3.50399E+00
 1.85285E+00  2.62979E-01 -3.71884E+00 -3.44844E+00
 1.85285E+00  3.28891E-01 -3.66496E+00 -3.38870E+00
 1.85285E+00  3.94967E-01 -3.59842E+00 -3.28746E+00
 1.85285E+00  4.61281E-01 -3.51873E+00 -3.20431E+00
 1.85285E+00  5.27916E-01 -3.42529E+00 -3.08032E+00
 1.85285E+00  5.94972E-01 -3.31737E+00 -2.95704E+00
 1.85285E+00  6.62561E-01 -3.19409E+00 -2.83837E+00
 1.85285E+00  7.30805E-01 -3.05445E+00 -2.67805E+00
 1.85285E+00  7.99843E-01 -2.89723E+00 -2.50069E+00
 1.85285E+00  8.69826E-01 -2.72107E+00 -2.35813E+00
 1.85285E+00  9.40915E-01 -2.52436E+00 -2.16069E+00
 1.85285E+00  1.01329E+00 -2.30531E+00 -1.93855E+00
 1.85285E+00  1.08712E+00 -2.06185E+00 -1.75974E+00
 1.85285E+00  1.16263E+00 -1.79166E+00 -1.47097E+00
 1.85285E+00  1.24001E+00 -1.49211E+00 -1.18355E+00
 1.85285E+00  1.31948E+00 -1.16025E+00 -8.83809E-01
 1.85285E+00  1.40126E+00 -7.92882E-01 -5.35024E-01
 1.85285E+00  1.48558E+00 -3.86734E-01 -1.48486E-01
 1.85285E+00  1.57267E+00  6.06367E-02  2.90630E-01
 1.85285E+00  1.66276E+00  5.47730E-01  7.85050E-01
 1.85285E+00  1.75608E+00  1.05469E+00  1.27158E+00
 1.85285E+00  1.85285E+00  1.48549E+00  1.67797E+00
 1.85285E+00  1.95328E+00  1.49820E+00  1.69120E+00
 1.85285E+00  2.05755E+00  8.14651E-01  1.00791E+00
 1.85285E+00  2.16585E+00  2.14875E-01  3.32183E-01
 1.85285E+00  2.27834E+00  3.75664E-02  1.52749E-01
 1.85285E+00  2.39513E+00  5.05122E-03  1.05589E-01
 1.85285E+00  2.51635E+00  5.44403E-04  6.58781E-02
 1.85285E+00  2.64206E+00  4.65716E-05  3.05514E-02
 1.85285E+00  2.77231E+00  3.14331E-06  6.83191E-03
 1.85285E+00  2.90713E+00  1.64591E-07 -7.28276E-04
 1.85285E+00  3.04650E+00  0.00000E+00 -8.38531E-03
 1.85285E+00  3.19040E+00  0.00000E+00 -8.95936E-03
 1.85285E+00  3.33876E+00  0.00000E+00 -5.13181E-03
 1.85285E+00  3.49150E+00  0.00000E+00 -3.42403E-03
 1.85285E+00  3.64854E+00  0.00000E+00  0.00000E+00

 1.95328E+00  0.00000E+00 -1.00561E+00 -9.24333E-01
 1.95328E+00  6.57104E-02 -1.00283E+00 -9.18073E-01
 1.95328E+00  1.31429E-01 -9.95073E-01 -9.06183E-01
 1.95328E+00  1.97174E-01 -9.82303E-01 -8.85617E-01
 1.95328E+00  2.62979E-01 -9.64328E-01 -8.54138E-01
 1.95328E+00  3.28891E-01 -9.40937E-01 -8.16791E-01
 1.95328E+00  3.94967E-01 -9.11876E-01 -7.75504E-01
 1.95328E+00  4.61281E-01 -8.76834E-01 -7.16585E-01
 1.95328E+00  5.27916E-01 -8.35423E-01 -6.54042E-01
 1.95328E+00  5.94972E-01 -7.87176E-01 -5.83298E-01
 1.95328E+00  6.62561E-01 -7.31542E-01 -5.06876E-01
 1.95328E+00  7.30805E-01 -6.67883E-01 -4.28803E-01
 1.95328E+00  7.99843E-01 -5.95469E-01 -3.25258E-01
 1.95328E+00  8.69826E-01 -5.13466E-01 -2.26279E-01
 1.95328E+00  9.40915E-01 -4.20919E-01 -1.43257E-01
 1.95328E+00  1.01329E+00 -3.16752E-01 -3.68263E-03
 1.95328E+00  1.08712E+00 -1.99751E-01  6.58139E-02
 1.95328E+00  1.16263E+00 -6.85696E-02  1.91054E-01
 1.95328E+00  1.24001E+00  7.82769E-02  3.43992E-01
 1.95328E+00  1.31948E+00  2.42406E-01  4.46123E-01
 1.95328E+00  1.40126E+00  4.25513E-01  6.32407E-01
 1.95328E+00  1.48558E+00  6.29165E-01  8.26339E-01
 1.95328E+00  1.57267E+00  8.54022E-01  1.04531E+00
 1.95328E+00  1.66276E+00  1.09701E+00  1.27304E+00
 1.95328E+00  1.75608E+00  1.33892E+00  1.50664E+00
 1.95328E+00  1.85285E+00  1.49820E+00  1.69120E+00
 1.95328E+00  1.95328E+00  1.31740E+00  1.49004E+00
 1.95328E+00  2.05755E+00  6.59119E-01  8.36436E-01
 1.95328E+00  2.16585E+00  1.65100E-01  3.08291E-01
 1.95328E+00  2.27834E+00  2.79308E-02  1.55078E-01
 1.95328E+00  2.39513E+00  3.67489E-03  9.71852E-02
 1.95328E+00  2.51635E+00  3.90537E-04  2.29355E-02
 1.95328E+00  2.64206E+00  3.31061E-05  2.89039E-02
 1.95328E+00  2.77231E+00  2.22185E-06  1.47878E-02
 1.95328E+00  2.90713E+00  1.15982E-07 -1.35194E-03
 1.95328E+00  3.04650E+00  0.00000E+00 -7.36104E-04
 1.95328E+00  3.19040E+00  0.00000E+00 -4.77157E-03
 1.95328E+00  3.33876E+00  0.00000E+00 -7.64165E-03
 1.95328E+00  3.49150E+00  0.00000E+00 -3.47516E-03
 1.95328E+00  3.64854E+00  0.00000E+00  0.00000E+00

 2.05755E+00  0.00000E+00  2.55324E-01  2.52105E-01
 2.05755E+00  6.57104E-02  2.55900E-01  2.54809E-01
 2.05755E+00  1.31429E-01  2.57344E-01  2.58169E-01
 2.05755E+00  1.97174E-01  2.59651E-01  2.65282E-01
 2.05755E+00  2.62979E-01  2.62905E-01  2.74147E-01
 2.05755E+00  3.28891E-01  2.67188E-01  2.91529E-01
 2.05755E+00  3.94967E-01  2.72599E-01  3.09298E-01
 2.05755E+00  4.61281E-01  2.79253E-01  3.35231E-01
 2.05755E+00  5.27916E-01  2.87293E-01  3.58061E-01
 2.05755E+00  5.94972E-01  2.96882E-01  3.88584E-01
 2.05755E+00  6.62561E-01  3.08212E-01  4.21838E-01
 2.05755E+00  7.30805E-01  3.21505E-01  4.50860E-01
 2.05755E+00  7.99843E-01  3.37012E-01  4.96014E-01
 2.05755E+00  8.69826E-01  3.55018E-01  5.34459E-01
 2.05755E+00  9.40915E-01  3.75845E-01  5.58238E-01
 2.05755E+00  1.01329E+00  3.99851E-01  6.14520E-01
 2.05755E+00  1.08712E+00  4.27438E-01  6.43897E-01
 2.05755E+00  1.16263E+00  4.59045E-01  6.66419E-01
 2.05755E+00  1.24001E+00  4.95148E-01  7.46806E-01
 2.05755E+00  1.31948E+00  5.36239E-01  7.36600E-01
 2.05755E+00  1.40126E+00  5.82794E-01  8.05038E-01
 2.05755E+00  1.48558E+00  6.35144E-01  7.74770E-01
 2.05755E+00  1.57267E+00  6.93056E-01  9.03267E-01
 2.05755E+00  1.66276E+00  7.54242E-01  9.16988E-01
 2.05755E+00  1.75608E+00  8.08196E-01  9.67135E-01
 2.05755E+00  1.85285E+00  8.14651E-01  1.00791E+00
 2.05755E+00  1.95328E+00  6.59119E-01  8.36436E-01
 2.05755E+00  2.05755E+00  3.09826E-01  4.58489E-01
 2.05755E+00  2.16585E+00  7.41664E-02  1.81077E-01
 2.05755E+00  2.27834E+00  1.21509E-02  1.38639E-01
 2.05755E+00  2.39513E+00  1.56235E-03  8.13807E-02
 2.05755E+00  2.51635E+00  1.63403E-04  4.56434E-02
 2.05755E+00  2.64206E+00  1.36981E-05  3.99582E-02
 2.05755E+00  2.77231E+00  9.12246E-07  2.22947E-02
 2.05755E+00  2.90713E+00  4.73758E-08 -2.73237E-02
 2.05755E+00  3.04650E+00  0.00000E+00 -1.14692E-02
 2.05755E+00  3.19040E+00  0.00000E+00 -3.48672E-03
 2.05755E+00  3.33876E+00  0.00000E+00 -1.01824E-02
 2.05755E+00  3.49150E+00  0.00000E+00 -3.72371E-03
 2.05755E+00  3.64854E+00  0.00000E+00  0.00000E+00

 2.16585E+00  0.00000E+00  1.84879E-01  1.52228E-01
 2.16585E+00  6.57104E-02  1.84900E-01  1.54075E-01
 2.16585E+00  1.31429E-01  1.84894E-01  1.53650E-01
 2.16585E+00  1.97174E-01  1.84856E-01  1.57789E-01
 2.16585E+00  2.62979E-01  1.84804E-01  1.63192E-01
 2.16585E+00  3.28891E-01  1.84753E-01  1.66470E-01
 2.16585E+00  3.94967E-01  1.84723E-01  1.74566E-01
 2.16585E+00  4.61281E-01  1.84735E-01  1.85921E-01
 2.16585E+00  5.27916E-01  1.84814E-01  1.93634E-01
 2.16585E+00  5.94972E-01  1.84988E-01  2.10924E-01
 2.16585E+00  6.62561E-01  1.85291E-01  2.20816E-01
 2.16585E+00  7.30805E-01  1.85759E-01  2.40639E-01
 2.16585E+00  7.99843E-01  1.86434E-01  2.58133E-01
 2.16585E+00  8.69826E-01  1.87364E-01  2.89123E-01
 2.16585E+00  9.40915E-01  1.88601E-01  3.03547E-01
 2.16585E+00  1.01329E+00  1.90205E-01  3.26269E-01
 2.16585E+00  1.08712E+00  1.92239E-01  3.38200E-01
 2.16585E+00  1.16263E+00  1.94774E-01  3.44841E-01
 2.16585E+00  1.24001E+00  1.97882E-01  3.67072E-01
 2.16585E+00  1.31948E+00  2.01637E-01  3.91103E-01
 2.16585E+00  1.40126E+00  2.06096E-01  3.70583E-01
 2.16585E+00  1.48558E+00  2.11270E-01  3.59671E-01
 2.16585E+00  1.57267E+00  2.17005E-01  3.91591E-01
 2.16585E+00  1.66276E+00  2.22597E-01  3.89879E-01
 2.16585E+00  1.75608E+00  2.25237E-01  3.34053E-01
 2.16585E+00  1.85285E+00  2.14875E-01  3.32183E-01
 2.16585E+00  1.95328E+00  1.65100E-01  3.08291E-01
 2.16585E+00  2.05755E+00  7.41664E-02  1.81077E-01
 2.16585E+00  2.16585E+00  1.70933E-02  1.55562E-01
 2.16585E+00  2.27834E+00  2.71822E-03  1.29533E-01
 2.16585E+00  2.39513E+00  3.41465E-04  8.14984E-02
 2.16585E+00  2.51635E+00  3.51009E-05  6.56374E-02
 2.16585E+00  2.64206E+00  2.90512E-06  2.49304E-02
 2.16585E+00  2.77231E+00  1.91656E-07 -1.80460E-02
 2.16585E+00  2.90713E+00  9.88587E-09 -3.43935E-03
 2.16585E+00  3.04650E+00  0.00000E+00 -1.37126E-02
 2.16585E+00  3.19040E+00  0.00000E+00 -1.44483E-02
 2.16585E+00  3.33876E+00  0.00000E+00 -5.33122E-03
 2.16585E+00  3.49150E+00  0.00000E+00 -5.97550E-03
 2.16585E+00  3.64854E+00  0.00000E+00  0.00000E+00

 2.27834E+00  0.00000E+00  4.43004E-02  1.37578E-02
 2.27834E+00  6.57104E-02  4.42913E-02  1.48809E-02
 2.27834E+00  1.31429E-01  4.42526E-02  1.46423E-02
 2.27834E+00  1.97174E-01  4.41836E-02  1.56827E-02
 2.27834E+00  2.62979E-01  4.40870E-02  1.68356E-02
 2.27834E+00  3.28891E-01  4.39647E-02  1.75882E-02
 2.27834E+00  3.94967E-01  4.38190E-02  2.12626E-02
 2.27834E+00  4.61281E-01  4.36525E-02  2.57977E-02
 2.27834E+00  5.27916E-01  4.34682E-02  2.92296E-02
 2.27834E+00  5.94972E-01  4.32692E-02  3.76797E-02
 2.27834E+00  6.62561E-01  4.30593E-02  4.29645E-02
 2.27834E+00  7.30805E-01  4.28426E-02  5.13602E-02
 2.27834E+00  7.99843E-01  4.26234E-02  6.77809E-02
 2.27834E+00  8.69826E-01  4.24070E-02  7.40011E-02
 2.27834E+00  9.40915E-01  4.21988E-02  9.92746E-02
 2.27834E+00  1.01329E+00  4.20049E-02  1.16097E-01
 2.27834E+00  1.08712E+00  4.18319E-02  1.33013E-01
 2.27834E+00  1.16263E+00  4.16869E-02  1.34698E-01
 2.27834E+00  1.24001E+00  4.15769E-02  1.65546E-01
 2.27834E+00  1.31948E+00  4.15082E-02  1.53157E-01
 2.27834E+00  1.40126E+00  4.14836E-02  1.64284E-01
 2.27834E+00  1.48558E+00  4.14970E-02  1.68689E-01
 2.27834E+00  1.57267E+00  4.15118E-02  1.48220E-01
 2.27834E+00  1.66276E+00  4.13934E-02  1.52475E-01
 2.27834E+00  1.75608E+00  4.06456E-02  1.67797E-01
 2.27834E+00  1.85285E+00  3.75664E-02  1.52749E-01
 2.27834E+00  1.95328E+00  2.79308E-02  1.55078E-01
 2.27834E+00  2.05755E+00  1.21509E-02  1.38639E-01
 2.27834E+00  2.16585E+00  2.71822E-03  1.29533E-01
 2.27834E+00  2.27834E+00  4.21219E-04  9.29519E-02
 2.27834E+00  2.39513E+00  5.17614E-05  8.60978E-02
 2.27834E+00  2.51635E+00  5.22871E-06  9.44678E-02
 2.27834E+00  2.64206E+00  4.26958E-07  2.83671E-02
 2.27834E+00  2.77231E+00  2.78818E-08 -4.32578E-03
 2.27834E+00  2.90713E+00  1.42722E-09 -2.76571E-02
 2.27834E+00  3.04650E+00  0.00000E+00 -2.21677E-02
 2.27834E+00  3.19040E+00  0.00000E+00 -1.73157E-02
 2.27834E+00  3.33876E+00  0.00000E+00 -1.46303E-02
 2.27834E+00  3.49150E+00  0.00000E+00 -6.20598E-03
 2.27834E+00  3.64854E+00  0.00000E+00  0.00000E+00

 2.39513E+00  0.00000E+00  6.94706E-03 -1.34831E-02
 2.39513E+00  6.57104E-02  6.94484E-03 -1.27754E-02
 2.39513E+00  1.31429E-01  6.93678E-03 -1.26501E-02
 2.39513E+00  1.97174E-01  6.92278E-03 -1.34219E-02
 2.39513E+00  2.62979E-01  6.90313E-03 -1.32230E-02
 2.39513E+00  3.28891E-01  6.87804E-03 -1.31078E-02
 2.39513E+00  3.94967E-01  6.84772E-03 -1.22307E-02
 2.39513E+00  4.61281E-01  6.81241E-03 -1.17448E-02
 2.39513E+00  5.27916E-01  6.77233E-03 -1.12888E-02
 2.39513E+00  5.94972E-01  6.72778E-03 -9.44448E-03
 2.39513E+00  6.62561E-01  6.67904E-03 -7.09384E-03
 2.39513E+00  7.30805E-01  6.62643E-03 -1.50675E-03
 2.39513E+00  7.99843E-01  6.57030E-03  2.84593E-03
 2.39513E+00  8.69826E-01  6.51101E-03  1.18099E-02
 2.39513E+00  9.40915E-01  6.44894E-03  1.91961E-02
 2.39513E+00  1.01329E+00  6.38454E-03  3.14974E-02
 2.39513E+00  1.08712E+00  6.31824E-03  4.64184E-02
 2.39513E+00  1.16263E+00  6.25050E-03  5.79028E-02
 2.39513E+00  1.24001E+00  6.18172E-03  6.94210E-02
 2.39513E+00  1.31948E+00  6.11212E-03  7.38837E-02
 2.39513E+00  1.40126E+00  6.04147E-03  8.90717E-02
 2.39513E+00  1.48558E+00  5.96817E-03  1.11041E-01
 2.39513E+00  1.57267E+00  5.88650E-03  1.34393E-01
 2.39513E+00  1.66276E+00  5.77741E-03  1.00093E-01
 2.39513E+00  1.75608E+00  5.57372E-03  1.19615E-01
 2.39513E+00  1.85285E+00  5.05122E-03  1.05589E-01
 2.39513E+00  1.95328E+00  3.67489E-03  9.71852E-02
 2.39513E+00  2.05755E+00  1.56235E-03  8.13807E-02
 2.39513E+00  2.16585E+00  3.41465E-04  8.14984E-02
 2.39513E+00  2.27834E+00  5.17614E-05  8.60978E-02
 2.39513E+00  2.39513E+00  6.23161E-06  8.24703E-02
 2.39513E+00  2.51635E+00  6.18496E-07  7.08432E-02
 2.39513E+00  2.64206E+00  4.97793E-08  4.60611E-02
 2.39513E+00  2.77231E+00  3.21412E-09  2.02817E-02
 2.39513E+00  2.90713E+00  1.63283E-10  8.96963E-03
 2.39513E+00  3.04650E+00  0.00000E+00 -1.19668E-02
 2.39513E+00  3.19040E+00  0.00000E+00 -2.16628E-02
 2.39513E+00  3.33876E+00  0.00000E+00 -1.43346E-02
 2.39513E+00  3.49150E+00  0.00000E+00 -6.04716E-03
 2.39513E+00  3.64854E+00  0.00000E+00  0.00000E+00

 2.51635E+00  0.00000E+00  8.13046E-04 -1.25053E-02
 2.51635E+00  6.57104E-02  8.12749E-04 -1.27111E-02
 2.51635E+00  1.31429E-01  8.11719E-04 -1.28469E-02
 2.51635E+00  1.97174E-01  8.09943E-04 -1.32614E-02
 2.51635E+00  2.62979E-01  8.07446E-04 -1.26935E-02
 2.51635E+00  3.28891E-01  8.04246E-04 -1.26453E-02
 2.51635E+00  3.94967E-01  8.00358E-04 -1.27354E-02
 2.51635E+00  4.61281E-01  7.95799E-04 -1.24717E-02
 2.51635E+00  5.27916E-01  7.90584E-04 -1.26082E-02
 2.51635E+00  5.94972E-01  7.84731E-04 -1.24323E-02
 2.51635E+00  6.62561E-01  7.78254E-04 -1.28313E-02
 2.51635E+00  7.30805E-01  7.71172E-04 -1.17238E-02
 2.51635E+00  7.99843E-01  7.63499E-04 -1.06168E-02
 2.51635E+00  8.69826E-01  7.55251E-04 -8.21162E-03
 2.51635E+00  9.40915E-01  7.46446E-04 -4.10950E-03
 2.51635E+00  1.01329E+00  7.37098E-04 -1.28746E-03
 2.51635E+00  1.08712E+00  7.27221E-04  6.03902E-03
 2.51635E+00  1.16263E+00  7.16825E-04  1.41645E-02
 2.51635E+00  1.24001E+00  7.05912E-04  2.27935E-02
 2.51635E+00  1.31948E+00  6.94462E-04  3.08810E-02
 2.51635E+00  1.40126E+00  6.82397E-04  3.61215E-02
 2.51635E+00  1.48558E+00  6.69491E-04  4.66644E-02
 2.51635E+00  1.57267E+00  6.55070E-04  5.56698E-02
 2.51635E+00  1.66276E+00  6.37018E-04  9.89257E-02
 2.51635E+00  1.75608E+00  6.08075E-04  5.31309E-02
 2.51635E+00  1.85285E+00  5.44403E-04  6.58781E-02
 2.51635E+00  1.95328E+00  3.90537E-04  2.29355E-02
 2.51635E+00  2.05755E+00  1.63403E-04  4.56434E-02
 2.51635E+00  2.16585E+00  3.51009E-05  6.56374E-02
 2.51635E+00  2.27834E+00  5.22871E-06  9.44678E-02
 2.51635E+00  2.39513E+00  6.18497E-07  7.08432E-02
 2.51635E+00  2.51635E+00  6.03805E-08  3.61821E-02
 2.51635E+00  2.64206E+00  4.78896E-09  7.49327E-02
 2.51635E+00  2.77231E+00  3.05396E-10  2.56884E-02
 2.51635E+00  2.90713E+00  1.49631E-11 -9.00606E-03
 2.51635E+00  3.04650E+00  0.00000E+00 -2.49831E-02
 2.51635E+00  3.19040E+00  0.00000E+00 -1.58601E-02
 2.51635E+00  3.33876E+00  0.00000E+00 -1.08874E-02
 2.51635E+00  3.49150E+00  0.00000E+00 -1.66270E-02
 2.51635E+00  3.64854E+00  0.00000E+00  0.00000E+00

 2.64206E+00  0.00000E+00  7.28273E-05 -9.86842E-03
 2.64206E+00  6.57104E-02  7.27998E-05 -9.36281E-03
 2.64206E+00  1.31429E-01  7.27047E-05 -9.62204E-03
 2.64206E+00  1.97174E-01  7.25418E-05 -9.27616E-03
 2.64206E+00  2.62979E-01  7.23126E-05 -9.25013E-03
 2.64206E+00  3.28891E-01  7.20183E-05 -9.31752E-03
 2.64206E+00  3.94967E-01  7.16599E-05 -9.07334E-03
 2.64206E+00  4.61281E-01  7.12380E-05 -9.84998E-03
 2.64206E+00  5.27916E-01  7.07534E-05 -8.92662E-03
 2.64206E+00  5.94972E-01  7.02068E-05 -9.28731E-03
 2.64206E+00  6.62561E-01  6.95985E-05 -9.46442E-03
 2.64206E+00  7.30805E-01  6.89289E-05 -9.53559E-03
 2.64206E+00  7.99843E-01  6.81980E-05 -1.01199E-02
 2.64206E+00  8.69826E-01  6.74058E-05 -9.91377E-03
 2.64206E+00  9.40915E-01  6.65521E-05 -9.59559E-03
 2.64206E+00  1.01329E+00  6.56361E-05 -8.49182E-03
 2.64206E+00  1.08712E+00  6.46570E-05 -8.07162E-03
 2.64206E+00  1.16263E+00  6.36133E-05 -3.65559E-03
 2.64206E+00  1.24001E+00  6.25024E-05  1.67081E-03
 2.64206E+00  1.31948E+00  6.13198E-05  6.58911E-03
 2.64206E+00  1.40126E+00  6.00557E-05  1.10318E-02
 2.64206E+00  1.48558E+00  5.86874E-05  1.63375E-02
 2.64206E+00  1.57267E+00  5.71536E-05  1.89653E-02
 2.64206E+00  1.66276E+00  5.52703E-05  3.88507E-02
 2.64206E+00  1.75608E+00  5.24161E-05  3.92293E-02
 2.64206E+00  1.85285E+00  4.65716E-05  3.05514E-02
 2.64206E+00  1.95328E+00  3.31061E-05  2.89039E-02
 2.64206E+00  2.05755E+00  1.36981E-05  3.99582E-02
 2.64206E+00  2.16585E+00  2.90511E-06  2.49304E-02
 2.64206E+00  2.27834E+00  4.26958E-07  2.83671E-02
 2.64206E+00  2.39513E+00  4.97791E-08  4.60611E-02
 2.64206E+00  2.51635E+00  4.78916E-09  7.49327E-02
 2.64206E+00  2.64206E+00  3.74696E-10  1.06717E-03
 2.64206E+00  2.77231E+00  2.35300E-11 -2.58734E-03
 2.64206E+00  2.90713E+00  1.63625E-12 -5.09186E-03
 2.64206E+00  3.04650E+00  0.00000E+00 -4.13334E-03
 2.64206E+00  3.19040E+00  0.00000E+00 -3.45827E-02
 2.64206E+00  3.33876E+00  0.00000E+00 -3.52547E-02
 2.64206E+00  3.49150E+00  0.00000E+00 -1.26110E-03
 2.64206E+00  3.64854E+00  0.00000E+00  0.00000E+00

 2.77231E+00  0.00000E+00  5.03797E-06 -6.85882E-03
 2.77231E+00  6.57104E-02  5.03579E-06 -6.84743E-03
 2.77231E+00  1.31429E-01  5.02920E-06 -6.78728E-03
 2.77231E+00  1.97174E-01  5.01794E-06 -6.86293E-03
 2.77231E+00  2.62979E-01  5.00212E-06 -6.64876E-03
 2.77231E+00  3.28891E-01  4.98179E-06 -6.73142E-03
 2.77231E+00  3.94967E-01  4.95698E-06 -6.42047E-03
 2.77231E+00  4.61281E-01  4.92772E-06 -6.68669E-03
 2.77231E+00  5.27916E-01  4.89402E-06 -6.50001E-03
 2.77231E+00  5.94972E-01  4.85588E-06 -6.30073E-03
 2.77231E+00  6.62561E-01  4.81329E-06 -6.35149E-03
 2.77231E+00  7.30805E-01  4.76622E-06 -6.66783E-03
 2.77231E+00  7.99843E-01  4.71462E-06 -7.15638E-03
 2.77231E+00  8.69826E-01  4.65840E-06 -7.09813E-03
 2.77231E+00  9.40915E-01  4.59747E-06 -7.59261E-03
 2.77231E+00  1.01329E+00  4.53169E-06 -7.96387E-03
 2.77231E+00  1.08712E+00  4.46090E-06 -8.32106E-03
 2.77231E+00  1.16263E+00  4.38489E-06 -7.88551E-03
 2.77231E+00  1.24001E+00  4.30335E-06 -7.49475E-03
 2.77231E+00  1.31948E+00  4.21582E-06 -6.01500E-03
 2.77231E+00  1.40126E+00  4.12149E-06 -3.73308E-03
 2.77231E+00  1.48558E+00  4.01867E-06  4.32385E-04
 2.77231E+00  1.57267E+00  3.90306E-06  5.80044E-03
 2.77231E+00  1.66276E+00  3.76213E-06  4.54490E-03
 2.77231E+00  1.75608E+00  3.55399E-06  1.20796E-02
 2.77231E+00  1.85285E+00  3.14331E-06  6.83191E-03
 2.77231E+00  1.95328E+00  2.22185E-06  1.47878E-02
 2.77231E+00  2.05755E+00  9.12246E-07  2.22947E-02
 2.77231E+00  2.16585E+00  1.91656E-07 -1.80460E-02
 2.77231E+00  2.27834E+00  2.78816E-08 -4.32578E-03
 2.77231E+00  2.39513E+00  3.21388E-09  2.02817E-02
 2.77231E+00  2.51635E+00  3.05592E-10  2.56884E-02
 2.77231E+00  2.64206E+00  2.36210E-11 -2.58734E-03
 2.77231E+00  2.77231E+00  8.74692E-13  1.41682E-02
 2.77231E+00  2.90713E+00 -2.38350E-13 -1.79010E-02
 2.77231E+00  3.04650E+00  0.00000E+00 -3.61154E-02
 2.77231E+00  3.19040E+00  0.00000E+00 -1.62925E-02
 2.77231E+00  3.33876E+00  0.00000E+00 -2.09540E-02
 2.77231E+00  3.49150E+00  0.00000E+00 -3.70716E-02
 2.77231E+00  3.64854E+00  0.00000E+00  0.00000E+00

 2.90713E+00  0.00000E+00  2.69286E-07 -4.77690E-03
 2.90713E+00  6.57104E-02  2.66472E-07 -4.76702E-03
 2.90713E+00  1.31429E-01  2.66101E-07 -5.02031E-03
 2.90713E+00  1.97174E-01  2.65519E-07 -4.86691E-03
 2.90713E+00  2.62979E-01  2.64691E-07 -4.77901E-03
 2.90713E+00  3.28891E-01  2.63631E-07 -4.74159E-03
 2.90713E+00  3.94967E-01  2.62341E-07 -4.45168E-03
 2.90713E+00  4.61281E-01  2.60816E-07 -4.50916E-03
 2.90713E+00  5.27916E-01  2.59054E-07 -4.65663E-03
 2.90713E+00  5.94972E-01  2.57055E-07 -4.43688E-03
 2.90713E+00  6.62561E-01  2.54819E-07 -4.49017E-03
 2.90713E+00  7.30805E-01  2.52342E-07 -4.47656E-03
 2.90713E+00  7.99843E-01  2.49618E-07 -4.81431E-03
 2.90713E+00  8.69826E-01  2.46640E-07 -4.95248E-03
 2.90713E+00  9.40915E-01  2.43401E-07 -5.34896E-03
 2.90713E+00  1.01329E+00  2.39890E-07 -5.51168E-03
 2.90713E+00  1.08712E+00  2.36095E-07 -5.97635E-03
 2.90713E+00  1.16263E+00  2.32000E-07 -6.73218E-03
 2.90713E+00  1.24001E+00  2.27584E-07 -6.97559E-03
 2.90713E+00  1.31948E+00  2.22818E-07 -7.39841E-03
 2.90713E+00  1.40126E+00  2.17654E-07 -8.14641E-03
 2.90713E+00  1.48558E+00  2.11999E-07 -6.76603E-03
 2.90713E+00  1.57267E+00  2.05621E-07 -5.85532E-03
 2.90713E+00  1.66276E+00  1.97861E-07 -5.36784E-03
 2.90713E+00  1.75608E+00  1.86535E-07  1.13625E-03
 2.90713E+00  1.85285E+00  1.64591E-07 -7.28276E-04
 2.90713E+00  1.95328E+00  1.15982E-07 -1.35194E-03
 2.90713E+00  2.05755E+00  4.73759E-08 -2.73237E-02
 2.90713E+00  2.16585E+00  9.88529E-09 -3.43935E-03
 2.90713E+00  2.27834E+00  1.42738E-09 -2.76571E-02
 2.90713E+00  2.39513E+00  1.63355E-10  8.96963E-03
 2.90713E+00  2.51635E+00  1.52997E-11 -9.00606E-03
 2.90713E+00  2.64206E+00  1.33208E-12 -5.09186E-03
 2.90713E+00  2.77231E+00  1.12401E-12 -1.79010E-02
 2.90713E+00  2.90713E+00  7.76186E-13 -1.71916E-02
 2.90713E+00  3.04650E+00  0.00000E+00 -7.17103E-03
 2.90713E+00  3.19040E+00  0.00000E+00 -2.19498E-02
 2.90713E+00  3.33876E+00  0.00000E+00 -4.85806E-02
 2.90713E+00  3.49150E+00  0.00000E+00 -4.70176E-02
 2.90713E+00  3.64854E+00  0.00000E+00  0.00000E+00

 3.04650E+00  0.00000E+00  0.00000E+00 -3.34779E-03
 3.04650E+00  6.57104E-02  0.00000E+00 -3.61006E-03
 3.04650E+00  1.31429E-01  0.00000E+00 -3.42416E-03
 3.04650E+00  1.97174E-01  0.00000E+00 -3.64639E-03
 3.04650E+00  2.62979E-01  0.00000E+00 -3.39348E-03
 3.04650E+00  3.28891E-01  0.00000E+00 -3.30278E-03
 3.04650E+00  3.94967E-01  0.00000E+00 -3.32549E-03
 3.04650E+00  4.61281E-01  0.00000E+00 -3.10480E-03
 3.04650E+00  5.27916E-01  0.00000E+00 -3.16397E-03
 3.04650E+00  5.94972E-01  0.00000E+00 -3.23653E-03
 3.04650E+00  6.62561E-01  0.00000E+00 -3.14972E-03
 3.04650E+00  7.30805E-01  0.00000E+00 -3.10188E-03
 3.04650E+00  7.99843E-01  0.00000E+00 -3.29630E-03
 3.04650E+00  8.69826E-01  0.00000E+00 -3.49564E-03
 3.04650E+00  9.40915E-01  0.00000E+00 -3.63431E-03
 3.04650E+00  1.01329E+00  0.00000E+00 -3.70581E-03
 3.04650E+00  1.08712E+00  0.00000E+00 -4.17950E-03
 3.04650E+00  1.16263E+00  0.00000E+00 -4.46173E-03
 3.04650E+00  1.24001E+00  0.00000E+00 -4.93810E-03
 3.04650E+00  1.31948E+00  0.00000E+00 -5.51368E-03
 3.04650E+00  1.40126E+00  0.00000E+00 -6.26611E-03
 3.04650E+00  1.48558E+00  0.00000E+00 -6.97069E-03
 3.04650E+00  1.57267E+00  0.00000E+00 -7.44713E-03
 3.04650E+00  1.66276E+00  0.00000E+00 -7.59203E-03
 3.04650E+00  1.75608E+00  0.00000E+00 -6.65275E-03
 3.04650E+00  1.85285E+00  0.00000E+00 -8.38531E-03
 3.04650E+00  1.95328E+00  0.00000E+00 -7.36104E-04
 3.04650E+00  2.05755E+00  0.00000E+00 -1.14692E-02
 3.04650E+00  2.16585E+00  0.00000E+00 -1.37126E-02
 3.04650E+00  2.27834E+00  0.00000E+00 -2.21677E-02
 3.04650E+00  2.39513E+00  0.00000E+00 -1.19668E-02
 3.04650E+00  2.51635E+00  0.00000E+00 -2.49831E-02
 3.04650E+00  2.64206E+00  0.00000E+00 -4.13334E-03
 3.04650E+00  2.77231E+00  0.00000E+00 -3.61154E-02
 3.04650E+00  2.90713E+00  0.00000E+00 -7.17103E-03
 3.04650E+00  3.04650E+00  0.00000E+00  3.32061E-02
 3.04650E+00  3.19040E+00  0.00000E+00 -1.27430E-02
 3.04650E+00  3.33876E+00  0.00000E+00 -5.57293E-02
 3.04650E+00  3.49150E+00  0.00000E+00 -3.40893E-02
 3.04650E+00  3.64854E+00  0.00000E+00  0.00000E+00

 3.19040E+00  0.00000E+00  0.00000E+00 -2.36994E-03
 3.19040E+00  6.57104E-02  0.00000E+00 -2.66036E-03
 3.19040E+00  1.31429E-01  0.00000E+00 -2.42217E-03
 3.19040E+00  1.97174E-01  0.00000E+00 -2.47305E-03
 3.19040E+00  2.62979E-01  0.00000E+00 -2.41249E-03
 3.19040E+00  3.28891E-01  0.00000E+00 -2.29819E-03
 3.19040E+00  3.94967E-01  0.00000E+00 -2.23208E-03
 3.19040E+00  4.61281E-01  0.00000E+00 -2.09350E-03
 3.19040E+00  5.27916E-01  0.00000E+00 -2.17662E-03
 3.19040E+00  5.94972E-01  0.00000E+00 -2.13071E-03
 3.19040E+00  6.62561E-01  0.00000E+00 -2.17313E-03
 3.19040E+00  7.30805E-01  0.00000E+00 -2.19048E-03
 3.19040E+00  7.99843E-01  0.00000E+00 -2.27714E-03
 3.19040E+00  8.69826E-01  0.00000E+00 -2.27367E-03
 3.19040E+00  9.40915E-01  0.00000E+00 -2.46516E-03
 3.19040E+00  1.01329E+00  0.00000E+00 -2.60057E-03
 3.19040E+00  1.08712E+00  0.00000E+00 -2.77665E-03
 3.19040E+00  1.16263E+00  0.00000E+00 -3.00718E-03
 3.19040E+00  1.24001E+00  0.00000E+00 -3.37104E-03
 3.19040E+00  1.31948E+00  0.00000E+00 -3.75474E-03
 3.19040E+00  1.40126E+00  0.00000E+00 -4.02081E-03
 3.19040E+00  1.48558E+00  0.00000E+00 -4.91336E-03
 3.19040E+00  1.57267E+00  0.00000E+00 -5.38197E-03
 3.19040E+00  1.66276E+00  0.00000E+00 -6.33788E-03
 3.19040E+00  1.75608E+00  0.00000E+00 -7.84517E-03
 3.19040E+00  1.85285E+00  0.00000E+00 -8.95936E-03
 3.19040E+00  1.95328E+00  0.00000E+00 -4.77157E-03
 3.19040E+00  2.05755E+00  0.00000E+00 -3.48672E-03
 3.19040E+00  2.16585E+00  0.00000E+00 -1.44483E-02
 3.19040E+00  2.27834E+00  0.00000E+00 -1.73157E-02
 3.19040E+00  2.39513E+00  0.00000E+00 -2.16628E-02
 3.19040E+00  2.51635E+00  0.00000E+00 -1.58601E-02
 3.19040E+00  2.64206E+00  0.00000E+00 -3.45827E-02
 3.19040E+00  2.77231E+00  0.00000E+00 -1.62925E-02
 3.19040E+00  2.90713E+00  0.00000E+00 -2.19498E-02
 3.19040E+00  3.04650E+00  0.00000E+00 -1.27430E-02
 3.19040E+00  3.19040E+00  0.00000E+00 -1.56104E-02
 3.19040E+00  3.33876E+00  0.00000E+00 -4.79946E-02
 3.19040E+00  3.49150E+00  0.00000E+00 -6.19781E-02
 3.19040E+00  3.64854E+00  0.00000E+00  0.00000E+00

 3.33876E+00  0.00000E+00  0.00000E+00 -1.63922E-03
 3.33876E+00  6.57104E-02  0.00000E+00 -1.67954E-03
 3.33876E+00  1.31429E-01  0.00000E+00 -1.69731E-03
 3.33876E+00  1.97174E-01  0.00000E+00 -1.51280E-03
 3.33876E+00  2.62979E-01  0.00000E+00 -1.59798E-03
 3.33876E+00  3.28891E-01  0.00000E+00 -1.50253E-03
 3.33876E+00  3.94967E-01  0.00000E+00 -1.31290E-03
 3.33876E+00  4.61281E-01  0.00000E+00 -1.35296E-03
 3.33876E+00  5.27916E-01  0.00000E+00 -1.51919E-03
 3.33876E+00  5.94972E-01  0.00000E+00 -1.33800E-03
 3.33876E+00  6.62561E-01  0.00000E+00 -1.44814E-03
 3.33876E+00  7.30805E-01  0.00000E+00 -1.45530E-03
 3.33876E+00  7.99843E-01  0.00000E+00 -1.48901E-03
 3.33876E+00  8.69826E-01  0.00000E+00 -1.44547E-03
 3.33876E+00  9.40915E-01  0.00000E+00 -1.59331E-03
 3.33876E+00  1.01329E+00  0.00000E+00 -1.70973E-03
 3.33876E+00  1.08712E+00  0.00000E+00 -1.78540E-03
 3.33876E+00  1.16263E+00  0.00000E+00 -2.00243E-03
 3.33876E+00  1.24001E+00  0.00000E+00 -2.13702E-03
 3.33876E+00  1.31948E+00  0.00000E+00 -2.38473E-03
 3.33876E+00  1.40126E+00  0.00000E+00 -2.67237E-03
 3.33876E+00  1.48558E+00  0.00000E+00 -3.12923E-03
 3.33876E+00  1.57267E+00  0.00000E+00 -3.76859E-03
 3.33876E+00  1.66276E+00  0.00000E+00 -4.15426E-03
 3.33876E+00  1.75608E+00  0.00000E+00 -4.45383E-03
 3.33876E+00  1.85285E+00  0.00000E+00 -5.13181E-03
 3.33876E+00  1.95328E+00  0.00000E+00 -7.64165E-03
 3.33876E+00  2.05755E+00  0.00000E+00 -1.01824E-02
 3.33876E+00  2.16585E+00  0.00000E+00 -5.33122E-03
 3.33876E+00  2.27834E+00  0.00000E+00 -1.46303E-02
 3.33876E+00  2.39513E+00  0.00000E+00 -1.43346E-02
 3.33876E+00  2.51635E+00  0.00000E+00 -1.08874E-02
 3.33876E+00  2.64206E+00  0.00000E+00 -3.52547E-02
 3.33876E+00  2.77231E+00  0.00000E+00 -2.09540E-02
 3.33876E+00  2.90713E+00  0.00000E+00 -4.85806E-02
 3.33876E+00  3.04650E+00  0.00000E+00 -5.57293E-02
 3.33876E+00  3.19040E+00  0.00000E+00 -4.79946E-02
 3.33876E+00  3.33876E+00  0.00000E+00 -6.26420E-02
 3.33876E+00  3.49150E+00  0.00000E+00 -6.68896E-02
 3.33876E+00  3.64854E+00  0.00000E+00  0.00000E+00

 3.49150E+00  0.00000E+00  0.00000E+00 -9.91102E-04
 3.49150E+00  6.57104E-02  0.00000E+00 -9.40794E-04
 3.49150E+00  1.31429E-01  0.00000E+00 -9.41542E-04
 3.49150E+00  1.97174E-01  0.00000E+00 -1.00077E-03
 3.49150E+00  2.62979E-01  0.00000E+00 -9.04062E-04
 3.49150E+00  3.28891E-01  0.00000E+00 -8.69687E-04
 3.49150E+00  3.94967E-01  0.00000E+00 -8.41959E-04
 3.49150E+00  4.61281E-01  0.00000E+00 -8.23013E-04
 3.49150E+00  5.27916E-01  0.00000E+00 -9.58795E-04
 3.49150E+00  5.94972E-01  0.00000E+00 -8.82560E-04
 3.49150E+00  6.62561E-01  0.00000E+00 -8.75797E-04
 3.49150E+00  7.30805E-01  0.00000E+00 -8.77272E-04
 3.49150E+00  7.99843E-01  0.00000E+00 -8.79051E-04
 3.49150E+00  8.69826E-01  0.00000E+00 -9.68371E-04
 3.49150E+00  9.40915E-01  0.00000E+00 -8.68500E-04
 3.49150E+00  1.01329E+00  0.00000E+00 -1.01604E-03
 3.49150E+00  1.08712E+00  0.00000E+00 -1.15017E-03
 3.49150E+00  1.16263E+00  0.00000E+00 -1.11927E-03
 3.49150E+00  1.24001E+00  0.00000E+00 -1.37101E-03
 3.49150E+00  1.31948E+00  0.00000E+00 -1.48715E-03
 3.49150E+00  1.40126E+00  0.00000E+00 -1.65359E-03
 3.49150E+00  1.48558E+00  0.00000E+00 -1.95312E-03
 3.49150E+00  1.57267E+00  0.00000E+00 -2.15214E-03
 3.49150E+00  1.66276E+00  0.00000E+00 -2.51115E-03
 3.49150E+00  1.75608E+00  0.00000E+00 -3.04231E-03
 3.49150E+00  1.85285E+00  0.00000E+00 -3.42403E-03
 3.49150E+00  1.95328E+00  0.00000E+00 -3.47516E-03
 3.49150E+00  2.05755E+00  0.00000E+00 -3.72371E-03
 3.49150E+00  2.16585E+00  0.00000E+00 -5.97550E-03
 3.49150E+00  2.27834E+00  0.00000E+00 -6.20598E-03
 3.49150E+00  2.39513E+00  0.00000E+00 -6.04716E-03
 3.49150E+00  2.51635E+00  0.00000E+00 -1.66270E-02
 3.49150E+00  2.64206E+00  0.00000E+00 -1.26110E-03
 3.49150E+00  2.77231E+00  0.00000E+00 -3.70716E-02
 3.49150E+00  2.90713E+00  0.00000E+00 -4.70176E-02
 3.49150E+00  3.04650E+00  0.00000E+00 -3.40893E-02
 3.49150E+00  3.19040E+00  0.00000E+00 -6.19781E-02
 3.49150E+00  3.33876E+00  0.00000E+00 -6.68896E-02
 3.49150E+00  3.49150E+00  0.00000E+00 -2.36874E-02
 3.49150E+00  3.64854E+00  0.00000E+00  0.00000E+00

 3.64854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.64854E+00  6.57104E-02  0.00000E+00  0.00000E+00
 3.64854E+00  1.31429E-01  0.00000E+00  0.00000E+00
 3.64854E+00  1.97174E-01  0.00000E+00  0.00000E+00
 3.64854E+00  2.62979E-01  0.00000E+00  0.00000E+00
 3.64854E+00  3.28891E-01  0.00000E+00  0.00000E+00
 3.64854E+00  3.94967E-01  0.00000E+00  0.00000E+00
 3.64854E+00  4.61281E-01  0.00000E+00  0.00000E+00
 3.64854E+00  5.27916E-01  0.00000E+00  0.00000E+00
 3.64854E+00  5.94972E-01  0.00000E+00  0.00000E+00
 3.64854E+00  6.62561E-01  0.00000E+00  0.00000E+00
 3.64854E+00  7.30805E-01  0.00000E+00  0.00000E+00
 3.64854E+00  7.99843E-01  0.00000E+00  0.00000E+00
 3.64854E+00  8.69826E-01  0.00000E+00  0.00000E+00
 3.64854E+00  9.40915E-01  0.00000E+00  0.00000E+00
 3.64854E+00  1.01329E+00  0.00000E+00  0.00000E+00
 3.64854E+00  1.08712E+00  0.00000E+00  0.00000E+00
 3.64854E+00  1.16263E+00  0.00000E+00  0.00000E+00
 3.64854E+00  1.24001E+00  0.00000E+00  0.00000E+00
 3.64854E+00  1.31948E+00  0.00000E+00  0.00000E+00
 3.64854E+00  1.40126E+00  0.00000E+00  0.00000E+00
 3.64854E+00  1.48558E+00  0.00000E+00  0.00000E+00
 3.64854E+00  1.57267E+00  0.00000E+00  0.00000E+00
 3.64854E+00  1.66276E+00  0.00000E+00  0.00000E+00
 3.64854E+00  1.75608E+00  0.00000E+00  0.00000E+00
 3.64854E+00  1.85285E+00  0.00000E+00  0.00000E+00
 3.64854E+00  1.95328E+00  0.00000E+00  0.00000E+00
 3.64854E+00  2.05755E+00  0.00000E+00  0.00000E+00
 3.64854E+00  2.16585E+00  0.00000E+00  0.00000E+00
 3.64854E+00  2.27834E+00  0.00000E+00  0.00000E+00
 3.64854E+00  2.39513E+00  0.00000E+00  0.00000E+00
 3.64854E+00  2.51635E+00  0.00000E+00  0.00000E+00
 3.64854E+00  2.64206E+00  0.00000E+00  0.00000E+00
 3.64854E+00  2.77231E+00  0.00000E+00  0.00000E+00
 3.64854E+00  2.90713E+00  0.00000E+00  0.00000E+00
 3.64854E+00  3.04650E+00  0.00000E+00  0.00000E+00
 3.64854E+00  3.19040E+00  0.00000E+00  0.00000E+00
 3.64854E+00  3.33876E+00  0.00000E+00  0.00000E+00
 3.64854E+00  3.49150E+00  0.00000E+00  0.00000E+00
 3.64854E+00  3.64854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF0.70 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -8.50681E+01
 0.00000E+00  6.85267E-02 -7.94244E+01 -8.47598E+01
 0.00000E+00  1.37061E-01 -7.81904E+01 -8.36856E+01
 0.00000E+00  2.05620E-01 -7.62403E+01 -8.20174E+01
 0.00000E+00  2.74236E-01 -7.37079E+01 -7.95992E+01
 0.00000E+00  3.42951E-01 -7.07386E+01 -7.66280E+01
 0.00000E+00  4.11821E-01 -6.74660E+01 -7.30963E+01
 0.00000E+00  4.80913E-01 -6.39992E+01 -6.90570E+01
 0.00000E+00  5.50308E-01 -6.04184E+01 -6.47413E+01
 0.00000E+00  6.20097E-01 -5.67790E+01 -6.01033E+01
 0.00000E+00  6.90384E-01 -5.31172E+01 -5.54322E+01
 0.00000E+00  7.61287E-01 -4.94560E+01 -5.06275E+01
 0.00000E+00  8.32934E-01 -4.58095E+01 -4.59721E+01
 0.00000E+00  9.05464E-01 -4.21859E+01 -4.14183E+01
 0.00000E+00  9.79031E-01 -3.85901E+01 -3.69836E+01
 0.00000E+00  1.05380E+00 -3.50261E+01 -3.27605E+01
 0.00000E+00  1.12994E+00 -3.14978E+01 -2.87279E+01
 0.00000E+00  1.20764E+00 -2.80103E+01 -2.49341E+01
 0.00000E+00  1.28709E+00 -2.45692E+01 -2.13954E+01
 0.00000E+00  1.36850E+00 -2.11811E+01 -1.81602E+01
 0.00000E+00  1.45207E+00 -1.78529E+01 -1.56066E+01
 0.00000E+00  1.53802E+00 -1.45908E+01 -1.29056E+01
 0.00000E+00  1.62657E+00 -1.13952E+01 -1.02536E+01
 0.00000E+00  1.71793E+00 -8.24993E+00 -7.52350E+00
 0.00000E+00  1.81232E+00 -5.11824E+00 -4.72187E+00
 0.00000E+00  1.90995E+00 -2.09817E+00 -1.93644E+00
 0.00000E+00  2.01102E+00 -6.61696E-02 -4.11599E-02
 0.00000E+00  2.11573E+00  2.74890E-01  2.35899E-01
 0.00000E+00  2.22425E+00  9.35836E-02  4.55017E-02
 0.00000E+00  2.33674E+00  1.81050E-02 -1.75240E-02
 0.00000E+00  2.45334E+00  2.53960E-03 -2.07578E-02
 0.00000E+00  2.57416E+00  2.74086E-04 -1.62196E-02
 0.00000E+00  2.69931E+00  2.29604E-05 -1.17892E-02
 0.00000E+00  2.82883E+00  1.49999E-06 -8.72349E-03
 0.00000E+00  2.96278E+00  7.66902E-08 -6.44268E-03
 0.00000E+00  3.10117E+00  0.00000E+00 -4.67506E-03
 0.00000E+00  3.24398E+00  0.00000E+00 -3.34082E-03
 0.00000E+00  3.39119E+00  0.00000E+00 -2.10724E-03
 0.00000E+00  3.54273E+00  0.00000E+00 -1.07184E-03
 0.00000E+00  3.69854E+00  0.00000E+00  0.00000E+00

 6.85267E-02  0.00000E+00 -7.94244E+01 -8.47598E+01
 6.85267E-02  6.85267E-02 -7.90112E+01 -8.44161E+01
 6.85267E-02  1.37061E-01 -7.78044E+01 -8.33586E+01
 6.85267E-02  2.05620E-01 -7.58938E+01 -8.16230E+01
 6.85267E-02  2.74236E-01 -7.34066E+01 -7.92954E+01
 6.85267E-02  3.42951E-01 -7.04820E+01 -7.63180E+01
 6.85267E-02  4.11821E-01 -6.72499E+01 -7.27662E+01
 6.85267E-02  4.80913E-01 -6.38172E+01 -6.88046E+01
 6.85267E-02  5.50308E-01 -6.02644E+01 -6.44659E+01
 6.85267E-02  6.20097E-01 -5.66477E+01 -5.99261E+01
 6.85267E-02  6.90384E-01 -5.30043E+01 -5.52464E+01
 6.85267E-02  7.61287E-01 -4.93583E+01 -5.05333E+01
 6.85267E-02  8.32934E-01 -4.57244E+01 -4.58516E+01
 6.85267E-02  9.05464E-01 -4.21114E+01 -4.13137E+01
 6.85267E-02  9.79031E-01 -3.85250E+01 -3.69295E+01
 6.85267E-02  1.05380E+00 -3.49692E+01 -3.27274E+01
 6.85267E-02  1.12994E+00 -3.14485E+01 -2.86801E+01
 6.85267E-02  1.20764E+00 -2.79677E+01 -2.49147E+01
 6.85267E-02  1.28709E+00 -2.45328E+01 -2.13647E+01
 6.85267E-02  1.36850E+00 -2.11504E+01 -1.82520E+01
 6.85267E-02  1.45207E+00 -1.78275E+01 -1.55675E+01
 6.85267E-02  1.53802E+00 -1.45702E+01 -1.29103E+01
 6.85267E-02  1.62657E+00 -1.13790E+01 -1.02143E+01
 6.85267E-02  1.71793E+00 -8.23776E+00 -7.52432E+00
 6.85267E-02  1.81232E+00 -5.10993E+00 -4.70233E+00
 6.85267E-02  1.90995E+00 -2.09365E+00 -1.92176E+00
 6.85267E-02  2.01102E+00 -6.47394E-02 -3.58332E-02
 6.85267E-02  2.11573E+00  2.75045E-01  2.42830E-01
 6.85267E-02  2.22425E+00  9.35734E-02  4.68865E-02
 6.85267E-02  2.33674E+00  1.80995E-02 -1.83283E-02
 6.85267E-02  2.45334E+00  2.53862E-03 -2.16263E-02
 6.85267E-02  2.57416E+00  2.73974E-04 -1.61784E-02
 6.85267E-02  2.69931E+00  2.29498E-05 -1.21029E-02
 6.85267E-02  2.82883E+00  1.49831E-06 -8.49503E-03
 6.85267E-02  2.96278E+00  7.54760E-08 -6.14468E-03
 6.85267E-02  3.10117E+00  0.00000E+00 -4.43384E-03
 6.85267E-02  3.24398E+00  0.00000E+00 -3.00147E-03
 6.85267E-02  3.39119E+00  0.00000E+00 -1.93055E-03
 6.85267E-02  3.54273E+00  0.00000E+00 -1.09283E-03
 6.85267E-02  3.69854E+00  0.00000E+00  0.00000E+00

 1.37061E-01  0.00000E+00 -7.81904E+01 -8.36856E+01
 1.37061E-01  6.85267E-02 -7.78044E+01 -8.33586E+01
 1.37061E-01  1.37061E-01 -7.66739E+01 -8.23300E+01
 1.37061E-01  2.05620E-01 -7.48747E+01 -8.06224E+01
 1.37061E-01  2.74236E-01 -7.25158E+01 -7.82787E+01
 1.37061E-01  3.42951E-01 -6.97199E+01 -7.53792E+01
 1.37061E-01  4.11821E-01 -6.66050E+01 -7.19442E+01
 1.37061E-01  4.80913E-01 -6.32728E+01 -6.80596E+01
 1.37061E-01  5.50308E-01 -5.98031E+01 -6.37936E+01
 1.37061E-01  6.20097E-01 -5.62540E+01 -5.93905E+01
 1.37061E-01  6.90384E-01 -5.26659E+01 -5.47799E+01
 1.37061E-01  7.61287E-01 -4.90652E+01 -5.01398E+01
 1.37061E-01  8.32934E-01 -4.54691E+01 -4.55516E+01
 1.37061E-01  9.05464E-01 -4.18883E+01 -4.11044E+01
 1.37061E-01  9.79031E-01 -3.83297E+01 -3.67228E+01
 1.37061E-01  1.05380E+00 -3.47989E+01 -3.25793E+01
 1.37061E-01  1.12994E+00 -3.13006E+01 -2.86184E+01
 1.37061E-01  1.20764E+00 -2.78404E+01 -2.48579E+01
 1.37061E-01  1.28709E+00 -2.44241E+01 -2.14030E+01
 1.37061E-01  1.36850E+00 -2.10588E+01 -1.83209E+01
 1.37061E-01  1.45207E+00 -1.77517E+01 -1.55055E+01
 1.37061E-01  1.53802E+00 -1.45089E+01 -1.28490E+01
 1.37061E-01  1.62657E+00 -1.13309E+01 -1.01765E+01
 1.37061E-01  1.71793E+00 -8.20193E+00 -7.49893E+00
 1.37061E-01  1.81232E+00 -5.08569E+00 -4.67024E+00
 1.37061E-01  1.90995E+00 -2.08075E+00 -1.90955E+00
 1.37061E-01  2.01102E+00 -6.08960E-02 -2.34408E-02
 1.37061E-01  2.11573E+00  2.75354E-01  2.43825E-01
 1.37061E-01  2.22425E+00  9.35130E-02  4.88016E-02
 1.37061E-01  2.33674E+00  1.80785E-02 -1.70172E-02
 1.37061E-01  2.45334E+00  2.53522E-03 -2.09783E-02
 1.37061E-01  2.57416E+00  2.73587E-04 -1.56165E-02
 1.37061E-01  2.69931E+00  2.29169E-05 -1.15356E-02
 1.37061E-01  2.82883E+00  1.49620E-06 -8.52257E-03
 1.37061E-01  2.96278E+00  7.53708E-08 -6.29940E-03
 1.37061E-01  3.10117E+00  0.00000E+00 -4.56321E-03
 1.37061E-01  3.24398E+00  0.00000E+00 -3.10360E-03
 1.37061E-01  3.39119E+00  0.00000E+00 -1.93037E-03
 1.37061E-01  3.54273E+00  0.00000E+00 -1.06088E-03
 1.37061E-01  3.69854E+00  0.00000E+00  0.00000E+00

 2.05620E-01  0.00000E+00 -7.62403E+01 -8.20174E+01
 2.05620E-01  6.85267E-02 -7.58938E+01 -8.16230E+01
 2.05620E-01  1.37061E-01 -7.48747E+01 -8.06224E+01
 2.05620E-01  2.05620E-01 -7.32397E+01 -7.89592E+01
 2.05620E-01  2.74236E-01 -7.10732E+01 -7.67045E+01
 2.05620E-01  3.42951E-01 -6.84739E+01 -7.38696E+01
 2.05620E-01  4.11821E-01 -6.55424E+01 -7.05805E+01
 2.05620E-01  4.80913E-01 -6.23707E+01 -6.68159E+01
 2.05620E-01  5.50308E-01 -5.90359E+01 -6.27325E+01
 2.05620E-01  6.20097E-01 -5.55982E+01 -5.84601E+01
 2.05620E-01  6.90384E-01 -5.21015E+01 -5.40449E+01
 2.05620E-01  7.61287E-01 -4.85764E+01 -4.94714E+01
 2.05620E-01  8.32934E-01 -4.50434E+01 -4.49967E+01
 2.05620E-01  9.05464E-01 -4.15163E+01 -4.06554E+01
 2.05620E-01  9.79031E-01 -3.80046E+01 -3.64099E+01
 2.05620E-01  1.05380E+00 -3.45153E+01 -3.22736E+01
 2.05620E-01  1.12994E+00 -3.10545E+01 -2.83722E+01
 2.05620E-01  1.20764E+00 -2.76283E+01 -2.47372E+01
 2.05620E-01  1.28709E+00 -2.42431E+01 -2.14218E+01
 2.05620E-01  1.36850E+00 -2.09063E+01 -1.83560E+01
 2.05620E-01  1.45207E+00 -1.76255E+01 -1.55703E+01
 2.05620E-01  1.53802E+00 -1.44069E+01 -1.27493E+01
 2.05620E-01  1.62657E+00 -1.12510E+01 -1.01145E+01
 2.05620E-01  1.71793E+00 -8.14235E+00 -7.42306E+00
 2.05620E-01  1.81232E+00 -5.04547E+00 -4.64855E+00
 2.05620E-01  1.90995E+00 -2.05941E+00 -1.87066E+00
 2.05620E-01  2.01102E+00 -5.46153E-02 -7.85924E-03
 2.05620E-01  2.11573E+00  2.75819E-01  2.50324E-01
 2.05620E-01  2.22425E+00  9.34015E-02  5.14631E-02
 2.05620E-01  2.33674E+00  1.80420E-02 -1.71690E-02
 2.05620E-01  2.45334E+00  2.52934E-03 -2.14907E-02
 2.05620E-01  2.57416E+00  2.72924E-04 -1.62201E-02
 2.05620E-01  2.69931E+00  2.28608E-05 -1.18482E-02
 2.05620E-01  2.82883E+00  1.49257E-06 -8.06511E-03
 2.05620E-01  2.96278E+00  7.52010E-08 -5.76943E-03
 2.05620E-01  3.10117E+00  0.00000E+00 -4.23054E-03
 2.05620E-01  3.24398E+00  0.00000E+00 -2.97296E-03
 2.05620E-01  3.39119E+00  0.00000E+00 -1.91649E-03
 2.05620E-01  3.54273E+00  0.00000E+00 -1.03334E-03
 2.05620E-01  3.69854E+00  0.00000E+00  0.00000E+00

 2.74236E-01  0.00000E+00 -7.37079E+01 -7.95992E+01
 2.74236E-01  6.85267E-02 -7.34066E+01 -7.92954E+01
 2.74236E-01  1.37061E-01 -7.25158E+01 -7.82787E+01
 2.74236E-01  2.05620E-01 -7.10732E+01 -7.67045E+01
 2.74236E-01  2.74236E-01 -6.91371E+01 -7.45538E+01
 2.74236E-01  3.42951E-01 -6.67801E+01 -7.18204E+01
 2.74236E-01  4.11821E-01 -6.40814E+01 -6.86734E+01
 2.74236E-01  4.80913E-01 -6.11197E+01 -6.50848E+01
 2.74236E-01  5.50308E-01 -5.79662E+01 -6.12526E+01
 2.74236E-01  6.20097E-01 -5.46809E+01 -5.71585E+01
 2.74236E-01  6.90384E-01 -5.13109E+01 -5.29309E+01
 2.74236E-01  7.61287E-01 -4.78913E+01 -4.86919E+01
 2.74236E-01  8.32934E-01 -4.44469E+01 -4.43529E+01
 2.74236E-01  9.05464E-01 -4.09954E+01 -4.00768E+01
 2.74236E-01  9.79031E-01 -3.75495E+01 -3.59091E+01
 2.74236E-01  1.05380E+00 -3.41185E+01 -3.19424E+01
 2.74236E-01  1.12994E+00 -3.07101E+01 -2.81677E+01
 2.74236E-01  1.20764E+00 -2.73315E+01 -2.46730E+01
 2.74236E-01  1.28709E+00 -2.39898E+01 -2.13761E+01
 2.74236E-01  1.36850E+00 -2.06930E+01 -1.83603E+01
 2.74236E-01  1.45207E+00 -1.74488E+01 -1.54429E+01
 2.74236E-01  1.53802E+00 -1.42639E+01 -1.27196E+01
 2.74236E-01  1.62657E+00 -1.11389E+01 -1.00148E+01
 2.74236E-01  1.71793E+00 -8.05876E+00 -7.31189E+00
 2.74236E-01  1.81232E+00 -4.98899E+00 -4.56059E+00
 2.74236E-01  1.90995E+00 -2.02938E+00 -1.83598E+00
 2.74236E-01  2.01102E+00 -4.57483E-02  1.50462E-02
 2.74236E-01  2.11573E+00  2.76480E-01  2.55490E-01
 2.74236E-01  2.22425E+00  9.32462E-02  5.59361E-02
 2.74236E-01  2.33674E+00  1.79909E-02 -1.67946E-02
 2.74236E-01  2.45334E+00  2.52110E-03 -2.22854E-02
 2.74236E-01  2.57416E+00  2.71993E-04 -1.60198E-02
 2.74236E-01  2.69931E+00  2.27821E-05 -1.16509E-02
 2.74236E-01  2.82883E+00  1.48749E-06 -8.06586E-03
 2.74236E-01  2.96278E+00  7.49419E-08 -5.92993E-03
 2.74236E-01  3.10117E+00  0.00000E+00 -4.34644E-03
 2.74236E-01  3.24398E+00  0.00000E+00 -2.87994E-03
 2.74236E-01  3.39119E+00  0.00000E+00 -1.84662E-03
 2.74236E-01  3.54273E+00  0.00000E+00 -1.10262E-03
 2.74236E-01  3.69854E+00  0.00000E+00  0.00000E+00

 3.42951E-01  0.00000E+00 -7.07386E+01 -7.66280E+01
 3.42951E-01  6.85267E-02 -7.04820E+01 -7.63180E+01
 3.42951E-01  1.37061E-01 -6.97199E+01 -7.53792E+01
 3.42951E-01  2.05620E-01 -6.84739E+01 -7.38696E+01
 3.42951E-01  2.74236E-01 -6.67801E+01 -7.18204E+01
 3.42951E-01  3.42951E-01 -6.46865E+01 -6.92850E+01
 3.42951E-01  4.11821E-01 -6.22507E+01 -6.63207E+01
 3.42951E-01  4.80913E-01 -5.95347E+01 -6.30401E+01
 3.42951E-01  5.50308E-01 -5.66003E+01 -5.94596E+01
 3.42951E-01  6.20097E-01 -5.35039E+01 -5.56416E+01
 3.42951E-01  6.90384E-01 -5.02940E+01 -5.15961E+01
 3.42951E-01  7.61287E-01 -4.70091E+01 -4.75094E+01
 3.42951E-01  8.32934E-01 -4.36788E+01 -4.34007E+01
 3.42951E-01  9.05464E-01 -4.03252E+01 -3.92964E+01
 3.42951E-01  9.79031E-01 -3.69643E+01 -3.53105E+01
 3.42951E-01  1.05380E+00 -3.36085E+01 -3.15031E+01
 3.42951E-01  1.12994E+00 -3.02675E+01 -2.79378E+01
 3.42951E-01  1.20764E+00 -2.69500E+01 -2.44814E+01
 3.42951E-01  1.28709E+00 -2.36642E+01 -2.13228E+01
 3.42951E-01  1.36850E+00 -2.04185E+01 -1.82526E+01
 3.42951E-01  1.45207E+00 -1.72214E+01 -1.53773E+01
 3.42951E-01  1.53802E+00 -1.40796E+01 -1.25881E+01
 3.42951E-01  1.62657E+00 -1.09942E+01 -9.87667E+00
 3.42951E-01  1.71793E+00 -7.95081E+00 -7.22714E+00
 3.42951E-01  1.81232E+00 -4.91591E+00 -4.47061E+00
 3.42951E-01  1.90995E+00 -1.99037E+00 -1.77866E+00
 3.42951E-01  2.01102E+00 -3.41388E-02  3.90718E-02
 3.42951E-01  2.11573E+00  2.77380E-01  2.72712E-01
 3.42951E-01  2.22425E+00  9.30538E-02  6.01040E-02
 3.42951E-01  2.33674E+00  1.79260E-02 -1.47198E-02
 3.42951E-01  2.45334E+00  2.51058E-03 -2.22731E-02
 3.42951E-01  2.57416E+00  2.70799E-04 -1.68276E-02
 3.42951E-01  2.69931E+00  2.26811E-05 -1.15632E-02
 3.42951E-01  2.82883E+00  1.48096E-06 -8.13204E-03
 3.42951E-01  2.96278E+00  7.46211E-08 -5.88208E-03
 3.42951E-01  3.10117E+00  0.00000E+00 -3.97859E-03
 3.42951E-01  3.24398E+00  0.00000E+00 -2.81241E-03
 3.42951E-01  3.39119E+00  0.00000E+00 -1.95090E-03
 3.42951E-01  3.54273E+00  0.00000E+00 -9.64724E-04
 3.42951E-01  3.69854E+00  0.00000E+00  0.00000E+00

 4.11821E-01  0.00000E+00 -6.74660E+01 -7.30963E+01
 4.11821E-01  6.85267E-02 -6.72499E+01 -7.27662E+01
 4.11821E-01  1.37061E-01 -6.66050E+01 -7.19442E+01
 4.11821E-01  2.05620E-01 -6.55424E+01 -7.05805E+01
 4.11821E-01  2.74236E-01 -6.40814E+01 -6.86734E+01
 4.11821E-01  3.42951E-01 -6.22507E+01 -6.63207E+01
 4.11821E-01  4.11821E-01 -6.00877E+01 -6.35800E+01
 4.11821E-01  4.80913E-01 -5.76373E+01 -6.05633E+01
 4.11821E-01  5.50308E-01 -5.49486E+01 -5.72144E+01
 4.11821E-01  6.20097E-01 -5.20711E+01 -5.36927E+01
 4.11821E-01  6.90384E-01 -4.90512E+01 -4.99780E+01
 4.11821E-01  7.61287E-01 -4.59292E+01 -4.61536E+01
 4.11821E-01  8.32934E-01 -4.27383E+01 -4.22569E+01
 4.11821E-01  9.05464E-01 -3.95047E+01 -3.84276E+01
 4.11821E-01  9.79031E-01 -3.62483E+01 -3.46296E+01
 4.11821E-01  1.05380E+00 -3.29848E+01 -3.09979E+01
 4.11821E-01  1.12994E+00 -2.97264E+01 -2.75522E+01
 4.11821E-01  1.20764E+00 -2.64836E+01 -2.42800E+01
 4.11821E-01  1.28709E+00 -2.32660E+01 -2.11647E+01
 4.11821E-01  1.36850E+00 -2.00828E+01 -1.81676E+01
 4.11821E-01  1.45207E+00 -1.69429E+01 -1.52957E+01
 4.11821E-01  1.53802E+00 -1.38537E+01 -1.24788E+01
 4.11821E-01  1.62657E+00 -1.08166E+01 -9.77863E+00
 4.11821E-01  1.71793E+00 -7.81802E+00 -7.07272E+00
 4.11821E-01  1.81232E+00 -4.82577E+00 -4.38349E+00
 4.11821E-01  1.90995E+00 -1.94203E+00 -1.69199E+00
 4.11821E-01  2.01102E+00 -1.96029E-02  7.27405E-02
 4.11821E-01  2.11573E+00  2.78569E-01  2.85066E-01
 4.11821E-01  2.22425E+00  9.28319E-02  6.66168E-02
 4.11821E-01  2.33674E+00  1.78481E-02 -1.36625E-02
 4.11821E-01  2.45334E+00  2.49784E-03 -2.19640E-02
 4.11821E-01  2.57416E+00  2.69349E-04 -1.60137E-02
 4.11821E-01  2.69931E+00  2.25580E-05 -1.15717E-02
 4.11821E-01  2.82883E+00  1.47298E-06 -8.01819E-03
 4.11821E-01  2.96278E+00  7.42268E-08 -5.77770E-03
 4.11821E-01  3.10117E+00  0.00000E+00 -4.01086E-03
 4.11821E-01  3.24398E+00  0.00000E+00 -2.59947E-03
 4.11821E-01  3.39119E+00  0.00000E+00 -1.72920E-03
 4.11821E-01  3.54273E+00  0.00000E+00 -1.03931E-03
 4.11821E-01  3.69854E+00  0.00000E+00  0.00000E+00

 4.80913E-01  0.00000E+00 -6.39992E+01 -6.90570E+01
 4.80913E-01  6.85267E-02 -6.38172E+01 -6.88046E+01
 4.80913E-01  1.37061E-01 -6.32728E+01 -6.80596E+01
 4.80913E-01  2.05620E-01 -6.23707E+01 -6.68159E+01
 4.80913E-01  2.74236E-01 -6.11197E+01 -6.50848E+01
 4.80913E-01  3.42951E-01 -5.95347E+01 -6.30401E+01
 4.80913E-01  4.11821E-01 -5.76373E+01 -6.05633E+01
 4.80913E-01  4.80913E-01 -5.54564E+01 -5.77684E+01
 4.80913E-01  5.50308E-01 -5.30274E+01 -5.47550E+01
 4.80913E-01  6.20097E-01 -5.03899E+01 -5.14793E+01
 4.80913E-01  6.90384E-01 -4.75848E+01 -4.80858E+01
 4.80913E-01  7.61287E-01 -4.46513E+01 -4.45619E+01
 4.80913E-01  8.32934E-01 -4.16241E+01 -4.09726E+01
 4.80913E-01  9.05464E-01 -3.85326E+01 -3.73996E+01
 4.80913E-01  9.79031E-01 -3.54005E+01 -3.38159E+01
 4.80913E-01  1.05380E+00 -3.22466E+01 -3.04615E+01
 4.80913E-01  1.12994E+00 -2.90861E+01 -2.71427E+01
 4.80913E-01  1.20764E+00 -2.59318E+01 -2.40224E+01
 4.80913E-01  1.28709E+00 -2.27947E+01 -2.09017E+01
 4.80913E-01  1.36850E+00 -1.96851E+01 -1.79710E+01
 4.80913E-01  1.45207E+00 -1.66128E+01 -1.51451E+01
 4.80913E-01  1.53802E+00 -1.35856E+01 -1.22901E+01
 4.80913E-01  1.62657E+00 -1.06055E+01 -9.59776E+00
 4.80913E-01  1.71793E+00 -7.65977E+00 -6.93646E+00
 4.80913E-01  1.81232E+00 -4.71800E+00 -4.27815E+00
 4.80913E-01  1.90995E+00 -1.88392E+00 -1.60508E+00
 4.80913E-01  2.01102E+00 -1.91685E-03  1.13564E-01
 4.80913E-01  2.11573E+00  2.80107E-01  3.00292E-01
 4.80913E-01  2.22425E+00  9.25894E-02  7.21675E-02
 4.80913E-01  2.33674E+00  1.77583E-02 -1.01401E-02
 4.80913E-01  2.45334E+00  2.48296E-03 -2.10720E-02
 4.80913E-01  2.57416E+00  2.67647E-04 -1.75078E-02
 4.80913E-01  2.69931E+00  2.24132E-05 -1.17908E-02
 4.80913E-01  2.82883E+00  1.46359E-06 -7.99107E-03
 4.80913E-01  2.96278E+00  7.37634E-08 -5.68535E-03
 4.80913E-01  3.10117E+00  0.00000E+00 -3.90460E-03
 4.80913E-01  3.24398E+00  0.00000E+00 -2.79763E-03
 4.80913E-01  3.39119E+00  0.00000E+00 -1.88151E-03
 4.80913E-01  3.54273E+00  0.00000E+00 -9.62207E-04
 4.80913E-01  3.69854E+00  0.00000E+00  0.00000E+00

 5.50308E-01  0.00000E+00 -6.04184E+01 -6.47413E+01
 5.50308E-01  6.85267E-02 -6.02644E+01 -6.44659E+01
 5.50308E-01  1.37061E-01 -5.98031E+01 -6.37936E+01
 5.50308E-01  2.05620E-01 -5.90359E+01 -6.27325E+01
 5.50308E-01  2.74236E-01 -5.79662E+01 -6.12526E+01
 5.50308E-01  3.42951E-01 -5.66003E+01 -5.94596E+01
 5.50308E-01  4.11821E-01 -5.49486E+01 -5.72144E+01
 5.50308E-01  4.80913E-01 -5.30274E+01 -5.47550E+01
 5.50308E-01  5.50308E-01 -5.08592E+01 -5.20044E+01
 5.50308E-01  6.20097E-01 -4.84725E+01 -4.90872E+01
 5.50308E-01  6.90384E-01 -4.59000E+01 -4.60046E+01
 5.50308E-01  7.61287E-01 -4.31763E+01 -4.27693E+01
 5.50308E-01  8.32934E-01 -4.03352E+01 -3.94178E+01
 5.50308E-01  9.05464E-01 -3.74073E+01 -3.61989E+01
 5.50308E-01  9.79031E-01 -3.44190E+01 -3.29601E+01
 5.50308E-01  1.05380E+00 -3.13924E+01 -2.97815E+01
 5.50308E-01  1.12994E+00 -2.83456E+01 -2.66454E+01
 5.50308E-01  1.20764E+00 -2.52936E+01 -2.36234E+01
 5.50308E-01  1.28709E+00 -2.22494E+01 -2.06384E+01
 5.50308E-01  1.36850E+00 -1.92247E+01 -1.77304E+01
 5.50308E-01  1.45207E+00 -1.62302E+01 -1.48968E+01
 5.50308E-01  1.53802E+00 -1.32744E+01 -1.21784E+01
 5.50308E-01  1.62657E+00 -1.03600E+01 -9.43022E+00
 5.50308E-01  1.71793E+00 -7.47527E+00 -6.76196E+00
 5.50308E-01  1.81232E+00 -4.59187E+00 -4.13740E+00
 5.50308E-01  1.90995E+00 -1.81551E+00 -1.54956E+00
 5.50308E-01  2.01102E+00  1.91897E-02  1.47052E-01
 5.50308E-01  2.11573E+00  2.82062E-01  3.20994E-01
 5.50308E-01  2.22425E+00  9.23363E-02  8.31766E-02
 5.50308E-01  2.33674E+00  1.76574E-02 -7.68902E-03
 5.50308E-01  2.45334E+00  2.46604E-03 -2.08480E-02
 5.50308E-01  2.57416E+00  2.65699E-04 -1.66476E-02
 5.50308E-01  2.69931E+00  2.22468E-05 -1.15587E-02
 5.50308E-01  2.82883E+00  1.45277E-06 -7.92994E-03
 5.50308E-01  2.96278E+00  7.32286E-08 -5.62851E-03
 5.50308E-01  3.10117E+00  0.00000E+00 -3.97896E-03
 5.50308E-01  3.24398E+00  0.00000E+00 -2.46139E-03
 5.50308E-01  3.39119E+00  0.00000E+00 -1.46891E-03
 5.50308E-01  3.54273E+00  0.00000E+00 -1.02182E-03
 5.50308E-01  3.69854E+00  0.00000E+00  0.00000E+00

 6.20097E-01  0.00000E+00 -5.67790E+01 -6.01033E+01
 6.20097E-01  6.85267E-02 -5.66477E+01 -5.99261E+01
 6.20097E-01  1.37061E-01 -5.62540E+01 -5.93905E+01
 6.20097E-01  2.05620E-01 -5.55982E+01 -5.84601E+01
 6.20097E-01  2.74236E-01 -5.46809E+01 -5.71585E+01
 6.20097E-01  3.42951E-01 -5.35039E+01 -5.56416E+01
 6.20097E-01  4.11821E-01 -5.20711E+01 -5.36927E+01
 6.20097E-01  4.80913E-01 -5.03899E+01 -5.14793E+01
 6.20097E-01  5.50308E-01 -4.84725E+01 -4.90872E+01
 6.20097E-01  6.20097E-01 -4.63367E+01 -4.64604E+01
 6.20097E-01  6.90384E-01 -4.40059E+01 -4.36641E+01
 6.20097E-01  7.61287E-01 -4.15076E+01 -4.07495E+01
 6.20097E-01  8.32934E-01 -3.88715E+01 -3.78684E+01
 6.20097E-01  9.05464E-01 -3.61271E+01 -3.48892E+01
 6.20097E-01  9.79031E-01 -3.33019E+01 -3.19066E+01
 6.20097E-01  1.05380E+00 -3.04203E+01 -2.90002E+01
 6.20097E-01  1.12994E+00 -2.75030E+01 -2.60012E+01
 6.20097E-01  1.20764E+00 -2.45675E+01 -2.31426E+01
 6.20097E-01  1.28709E+00 -2.16289E+01 -2.02464E+01
 6.20097E-01  1.36850E+00 -1.87005E+01 -1.74036E+01
 6.20097E-01  1.45207E+00 -1.57941E+01 -1.46114E+01
 6.20097E-01  1.53802E+00 -1.29191E+01 -1.18859E+01
 6.20097E-01  1.62657E+00 -1.00792E+01 -9.22172E+00
 6.20097E-01  1.71793E+00 -7.26359E+00 -6.61543E+00
 6.20097E-01  1.81232E+00 -4.44656E+00 -3.97018E+00
 6.20097E-01  1.90995E+00 -1.73614E+00 -1.45487E+00
 6.20097E-01  2.01102E+00  4.40373E-02  2.06054E-01
 6.20097E-01  2.11573E+00  2.84512E-01  3.42456E-01
 6.20097E-01  2.22425E+00  9.20840E-02  9.56552E-02
 6.20097E-01  2.33674E+00  1.75467E-02 -1.48217E-03
 6.20097E-01  2.45334E+00  2.44717E-03 -1.87952E-02
 6.20097E-01  2.57416E+00  2.63512E-04 -1.70463E-02
 6.20097E-01  2.69931E+00  2.20592E-05 -1.19363E-02
 6.20097E-01  2.82883E+00  1.44054E-06 -7.82149E-03
 6.20097E-01  2.96278E+00  7.26186E-08 -5.57498E-03
 6.20097E-01  3.10117E+00  0.00000E+00 -4.01368E-03
 6.20097E-01  3.24398E+00  0.00000E+00 -2.70032E-03
 6.20097E-01  3.39119E+00  0.00000E+00 -1.65532E-03
 6.20097E-01  3.54273E+00  0.00000E+00 -8.99160E-04
 6.20097E-01  3.69854E+00  0.00000E+00  0.00000E+00

 6.90384E-01  0.00000E+00 -5.31172E+01 -5.54322E+01
 6.90384E-01  6.85267E-02 -5.30043E+01 -5.52464E+01
 6.90384E-01  1.37061E-01 -5.26659E+01 -5.47799E+01
 6.90384E-01  2.05620E-01 -5.21015E+01 -5.40449E+01
 6.90384E-01  2.74236E-01 -5.13109E+01 -5.29309E+01
 6.90384E-01  3.42951E-01 -5.02940E+01 -5.15961E+01
 6.90384E-01  4.11821E-01 -4.90512E+01 -4.99780E+01
 6.90384E-01  4.80913E-01 -4.75848E+01 -4.80858E+01
 6.90384E-01  5.50308E-01 -4.59000E+01 -4.60046E+01
 6.90384E-01  6.20097E-01 -4.40059E+01 -4.36641E+01
 6.90384E-01  6.90384E-01 -4.19169E+01 -4.12510E+01
 6.90384E-01  7.61287E-01 -3.96521E+01 -3.86605E+01
 6.90384E-01  8.32934E-01 -3.72348E+01 -3.60907E+01
 6.90384E-01  9.05464E-01 -3.46910E+01 -3.34573E+01
 6.90384E-01  9.79031E-01 -3.20469E+01 -3.07939E+01
 6.90384E-01  1.05380E+00 -2.93277E+01 -2.80058E+01
 6.90384E-01  1.12994E+00 -2.65559E+01 -2.52730E+01
 6.90384E-01  1.20764E+00 -2.37514E+01 -2.24728E+01
 6.90384E-01  1.28709E+00 -2.09314E+01 -1.97631E+01
 6.90384E-01  1.36850E+00 -1.81108E+01 -1.70339E+01
 6.90384E-01  1.45207E+00 -1.53030E+01 -1.43298E+01
 6.90384E-01  1.53802E+00 -1.25184E+01 -1.15945E+01
 6.90384E-01  1.62657E+00 -9.76167E+00 -8.99949E+00
 6.90384E-01  1.71793E+00 -7.02356E+00 -6.41419E+00
 6.90384E-01  1.81232E+00 -4.28106E+00 -3.83576E+00
 6.90384E-01  1.90995E+00 -1.64506E+00 -1.32473E+00
 6.90384E-01  2.01102E+00  7.29963E-02  2.50588E-01
 6.90384E-01  2.11573E+00  2.87549E-01  3.74090E-01
 6.90384E-01  2.22425E+00  9.18452E-02  1.06605E-01
 6.90384E-01  2.33674E+00  1.74276E-02  4.70639E-03
 6.90384E-01  2.45334E+00  2.42646E-03 -1.76796E-02
 6.90384E-01  2.57416E+00  2.61089E-04 -1.64774E-02
 6.90384E-01  2.69931E+00  2.18505E-05 -1.20330E-02
 6.90384E-01  2.82883E+00  1.42688E-06 -8.26015E-03
 6.90384E-01  2.96278E+00  7.19389E-08 -5.78179E-03
 6.90384E-01  3.10117E+00  0.00000E+00 -4.12099E-03
 6.90384E-01  3.24398E+00  0.00000E+00 -2.50130E-03
 6.90384E-01  3.39119E+00  0.00000E+00 -1.43539E-03
 6.90384E-01  3.54273E+00  0.00000E+00 -9.53573E-04
 6.90384E-01  3.69854E+00  0.00000E+00  0.00000E+00

 7.61287E-01  0.00000E+00 -4.94560E+01 -5.06275E+01
 7.61287E-01  6.85267E-02 -4.93583E+01 -5.05333E+01
 7.61287E-01  1.37061E-01 -4.90652E+01 -5.01398E+01
 7.61287E-01  2.05620E-01 -4.85764E+01 -4.94714E+01
 7.61287E-01  2.74236E-01 -4.78913E+01 -4.86919E+01
 7.61287E-01  3.42951E-01 -4.70091E+01 -4.75094E+01
 7.61287E-01  4.11821E-01 -4.59292E+01 -4.61536E+01
 7.61287E-01  4.80913E-01 -4.46513E+01 -4.45619E+01
 7.61287E-01  5.50308E-01 -4.31763E+01 -4.27693E+01
 7.61287E-01  6.20097E-01 -4.15076E+01 -4.07495E+01
 7.61287E-01  6.90384E-01 -3.96521E+01 -3.86605E+01
 7.61287E-01  7.61287E-01 -3.76209E+01 -3.65527E+01
 7.61287E-01  8.32934E-01 -3.54299E+01 -3.42682E+01
 7.61287E-01  9.05464E-01 -3.30994E+01 -3.19617E+01
 7.61287E-01  9.79031E-01 -3.06521E+01 -2.94155E+01
 7.61287E-01  1.05380E+00 -2.81117E+01 -2.69499E+01
 7.61287E-01  1.12994E+00 -2.55014E+01 -2.44076E+01
 7.61287E-01  1.20764E+00 -2.28426E+01 -2.18034E+01
 7.61287E-01  1.28709E+00 -2.01543E+01 -1.91759E+01
 7.61287E-01  1.36850E+00 -1.74536E+01 -1.65234E+01
 7.61287E-01  1.45207E+00 -1.47551E+01 -1.39123E+01
 7.61287E-01  1.53802E+00 -1.20706E+01 -1.13147E+01
 7.61287E-01  1.62657E+00 -9.40600E+00 -8.73098E+00
 7.61287E-01  1.71793E+00 -6.75382E+00 -6.21204E+00
 7.61287E-01  1.81232E+00 -4.09419E+00 -3.67296E+00
 7.61287E-01  1.90995E+00 -1.54142E+00 -1.22567E+00
 7.61287E-01  2.01102E+00  1.06487E-01  3.13551E-01
 7.61287E-01  2.11573E+00  2.91273E-01  3.93228E-01
 7.61287E-01  2.22425E+00  9.16342E-02  1.22096E-01
 7.61287E-01  2.33674E+00  1.73014E-02  1.35246E-02
 7.61287E-01  2.45334E+00  2.40399E-03 -1.56647E-02
 7.61287E-01  2.57416E+00  2.58438E-04 -1.68296E-02
 7.61287E-01  2.69931E+00  2.16208E-05 -1.19044E-02
 7.61287E-01  2.82883E+00  1.41181E-06 -8.50557E-03
 7.61287E-01  2.96278E+00  7.11881E-08 -6.03751E-03
 7.61287E-01  3.10117E+00  0.00000E+00 -3.90612E-03
 7.61287E-01  3.24398E+00  0.00000E+00 -2.49057E-03
 7.61287E-01  3.39119E+00  0.00000E+00 -1.60413E-03
 7.61287E-01  3.54273E+00  0.00000E+00 -9.52941E-04
 7.61287E-01  3.69854E+00  0.00000E+00  0.00000E+00

 8.32934E-01  0.00000E+00 -4.58095E+01 -4.59721E+01
 8.32934E-01  6.85267E-02 -4.57244E+01 -4.58516E+01
 8.32934E-01  1.37061E-01 -4.54691E+01 -4.55516E+01
 8.32934E-01  2.05620E-01 -4.50434E+01 -4.49967E+01
 8.32934E-01  2.74236E-01 -4.44469E+01 -4.43529E+01
 8.32934E-01  3.42951E-01 -4.36788E+01 -4.34007E+01
 8.32934E-01  4.11821E-01 -4.27383E+01 -4.22569E+01
 8.32934E-01  4.80913E-01 -4.16241E+01 -4.09726E+01
 8.32934E-01  5.50308E-01 -4.03352E+01 -3.94178E+01
 8.32934E-01  6.20097E-01 -3.88715E+01 -3.78684E+01
 8.32934E-01  6.90384E-01 -3.72348E+01 -3.60907E+01
 8.32934E-01  7.61287E-01 -3.54299E+01 -3.42682E+01
 8.32934E-01  8.32934E-01 -3.34658E+01 -3.23069E+01
 8.32934E-01  9.05464E-01 -3.13556E+01 -3.02413E+01
 8.32934E-01  9.79031E-01 -2.91167E+01 -2.80431E+01
 8.32934E-01  1.05380E+00 -2.67696E+01 -2.57089E+01
 8.32934E-01  1.12994E+00 -2.43360E+01 -2.33941E+01
 8.32934E-01  1.20764E+00 -2.18375E+01 -2.08733E+01
 8.32934E-01  1.28709E+00 -1.92947E+01 -1.85101E+01
 8.32934E-01  1.36850E+00 -1.67260E+01 -1.59632E+01
 8.32934E-01  1.45207E+00 -1.41479E+01 -1.34304E+01
 8.32934E-01  1.53802E+00 -1.15736E+01 -1.08888E+01
 8.32934E-01  1.62657E+00 -9.01034E+00 -8.48215E+00
 8.32934E-01  1.71793E+00 -6.45274E+00 -5.96702E+00
 8.32934E-01  1.81232E+00 -3.88459E+00 -3.52797E+00
 8.32934E-01  1.90995E+00 -1.42423E+00 -1.10404E+00
 8.32934E-01  2.01102E+00  1.44983E-01  3.40363E-01
 8.32934E-01  2.11573E+00  2.95800E-01  4.01376E-01
 8.32934E-01  2.22425E+00  9.14668E-02  1.42528E-01
 8.32934E-01  2.33674E+00  1.71696E-02  2.61263E-02
 8.32934E-01  2.45334E+00  2.37990E-03 -1.03338E-02
 8.32934E-01  2.57416E+00  2.55563E-04 -1.57708E-02
 8.32934E-01  2.69931E+00  2.13702E-05 -1.25575E-02
 8.32934E-01  2.82883E+00  1.39530E-06 -9.03387E-03
 8.32934E-01  2.96278E+00  7.03608E-08 -6.38851E-03
 8.32934E-01  3.10117E+00  0.00000E+00 -4.40746E-03
 8.32934E-01  3.24398E+00  0.00000E+00 -2.88122E-03
 8.32934E-01  3.39119E+00  0.00000E+00 -1.77219E-03
 8.32934E-01  3.54273E+00  0.00000E+00 -9.91410E-04
 8.32934E-01  3.69854E+00  0.00000E+00  0.00000E+00

 9.05464E-01  0.00000E+00 -4.21859E+01 -4.14183E+01
 9.05464E-01  6.85267E-02 -4.21114E+01 -4.13137E+01
 9.05464E-01  1.37061E-01 -4.18883E+01 -4.11044E+01
 9.05464E-01  2.05620E-01 -4.15163E+01 -4.06554E+01
 9.05464E-01  2.74236E-01 -4.09954E+01 -4.00768E+01
 9.05464E-01  3.42951E-01 -4.03252E+01 -3.92964E+01
 9.05464E-01  4.11821E-01 -3.95047E+01 -3.84276E+01
 9.05464E-01  4.80913E-01 -3.85326E+01 -3.73996E+01
 9.05464E-01  5.50308E-01 -3.74073E+01 -3.61989E+01
 9.05464E-01  6.20097E-01 -3.61271E+01 -3.48892E+01
 9.05464E-01  6.90384E-01 -3.46910E+01 -3.34573E+01
 9.05464E-01  7.61287E-01 -3.30994E+01 -3.19617E+01
 9.05464E-01  8.32934E-01 -3.13556E+01 -3.02413E+01
 9.05464E-01  9.05464E-01 -2.94663E+01 -2.83876E+01
 9.05464E-01  9.79031E-01 -2.74426E+01 -2.65087E+01
 9.05464E-01  1.05380E+00 -2.52998E+01 -2.44154E+01
 9.05464E-01  1.12994E+00 -2.30564E+01 -2.22131E+01
 9.05464E-01  1.20764E+00 -2.07325E+01 -2.00014E+01
 9.05464E-01  1.28709E+00 -1.83488E+01 -1.76260E+01
 9.05464E-01  1.36850E+00 -1.59249E+01 -1.52768E+01
 9.05464E-01  1.45207E+00 -1.34786E+01 -1.28912E+01
 9.05464E-01  1.53802E+00 -1.10249E+01 -1.05664E+01
 9.05464E-01  1.62657E+00 -8.57249E+00 -8.05610E+00
 9.05464E-01  1.71793E+00 -6.11843E+00 -5.72133E+00
 9.05464E-01  1.81232E+00 -3.65067E+00 -3.27498E+00
 9.05464E-01  1.90995E+00 -1.29235E+00 -1.01047E+00
 9.05464E-01  2.01102E+00  1.89013E-01  4.03582E-01
 9.05464E-01  2.11573E+00  3.01258E-01  4.45615E-01
 9.05464E-01  2.22425E+00  9.13605E-02  1.68026E-01
 9.05464E-01  2.33674E+00  1.70340E-02  3.80692E-02
 9.05464E-01  2.45334E+00  2.35429E-03 -4.11895E-03
 9.05464E-01  2.57416E+00  2.52469E-04 -1.50660E-02
 9.05464E-01  2.69931E+00  2.10986E-05 -1.30598E-02
 9.05464E-01  2.82883E+00  1.37733E-06 -9.35438E-03
 9.05464E-01  2.96278E+00  6.94575E-08 -6.30679E-03
 9.05464E-01  3.10117E+00  0.00000E+00 -4.38060E-03
 9.05464E-01  3.24398E+00  0.00000E+00 -2.90074E-03
 9.05464E-01  3.39119E+00  0.00000E+00 -1.78316E-03
 9.05464E-01  3.54273E+00  0.00000E+00 -1.34115E-03
 9.05464E-01  3.69854E+00  0.00000E+00  0.00000E+00

 9.79031E-01  0.00000E+00 -3.85901E+01 -3.69836E+01
 9.79031E-01  6.85267E-02 -3.85250E+01 -3.69295E+01
 9.79031E-01  1.37061E-01 -3.83297E+01 -3.67228E+01
 9.79031E-01  2.05620E-01 -3.80046E+01 -3.64099E+01
 9.79031E-01  2.74236E-01 -3.75495E+01 -3.59091E+01
 9.79031E-01  3.42951E-01 -3.69643E+01 -3.53105E+01
 9.79031E-01  4.11821E-01 -3.62483E+01 -3.46296E+01
 9.79031E-01  4.80913E-01 -3.54005E+01 -3.38159E+01
 9.79031E-01  5.50308E-01 -3.44190E+01 -3.29601E+01
 9.79031E-01  6.20097E-01 -3.33019E+01 -3.19066E+01
 9.79031E-01  6.90384E-01 -3.20469E+01 -3.07939E+01
 9.79031E-01  7.61287E-01 -3.06521E+01 -2.94155E+01
 9.79031E-01  8.32934E-01 -2.91167E+01 -2.80431E+01
 9.79031E-01  9.05464E-01 -2.74426E+01 -2.65087E+01
 9.79031E-01  9.79031E-01 -2.56349E+01 -2.47034E+01
 9.79031E-01  1.05380E+00 -2.37029E+01 -2.28673E+01
 9.79031E-01  1.12994E+00 -2.16601E+01 -2.09398E+01
 9.79031E-01  1.20764E+00 -1.95236E+01 -1.88152E+01
 9.79031E-01  1.28709E+00 -1.73123E+01 -1.67207E+01
 9.79031E-01  1.36850E+00 -1.50461E+01 -1.45211E+01
 9.79031E-01  1.45207E+00 -1.27437E+01 -1.22266E+01
 9.79031E-01  1.53802E+00 -1.04214E+01 -9.98127E+00
 9.79031E-01  1.62657E+00 -8.08987E+00 -7.70390E+00
 9.79031E-01  1.71793E+00 -5.74868E+00 -5.37246E+00
 9.79031E-01  1.81232E+00 -3.39065E+00 -3.08188E+00
 9.79031E-01  1.90995E+00 -1.14454E+00 -8.51002E-01
 9.79031E-01  2.01102E+00  2.39172E-01  4.49872E-01
 9.79031E-01  2.11573E+00  3.07787E-01  4.73023E-01
 9.79031E-01  2.22425E+00  9.13345E-02  1.74963E-01
 9.79031E-01  2.33674E+00  1.68963E-02  5.22212E-02
 9.79031E-01  2.45334E+00  2.32729E-03  3.95914E-03
 9.79031E-01  2.57416E+00  2.49160E-04 -1.27015E-02
 9.79031E-01  2.69931E+00  2.08061E-05 -1.38237E-02
 9.79031E-01  2.82883E+00  1.35788E-06 -9.87473E-03
 9.79031E-01  2.96278E+00  6.84789E-08 -7.16043E-03
 9.79031E-01  3.10117E+00  0.00000E+00 -4.87301E-03
 9.79031E-01  3.24398E+00  0.00000E+00 -2.93014E-03
 9.79031E-01  3.39119E+00  0.00000E+00 -1.92654E-03
 9.79031E-01  3.54273E+00  0.00000E+00 -1.11318E-03
 9.79031E-01  3.69854E+00  0.00000E+00  0.00000E+00

 1.05380E+00  0.00000E+00 -3.50261E+01 -3.27605E+01
 1.05380E+00  6.85267E-02 -3.49692E+01 -3.27274E+01
 1.05380E+00  1.37061E-01 -3.47989E+01 -3.25793E+01
 1.05380E+00  2.05620E-01 -3.45153E+01 -3.22736E+01
 1.05380E+00  2.74236E-01 -3.41185E+01 -3.19424E+01
 1.05380E+00  3.42951E-01 -3.36085E+01 -3.15031E+01
 1.05380E+00  4.11821E-01 -3.29848E+01 -3.09979E+01
 1.05380E+00  4.80913E-01 -3.22466E+01 -3.04615E+01
 1.05380E+00  5.50308E-01 -3.13924E+01 -2.97815E+01
 1.05380E+00  6.20097E-01 -3.04203E+01 -2.90002E+01
 1.05380E+00  6.90384E-01 -2.93277E+01 -2.80058E+01
 1.05380E+00  7.61287E-01 -2.81117E+01 -2.69499E+01
 1.05380E+00  8.32934E-01 -2.67696E+01 -2.57089E+01
 1.05380E+00  9.05464E-01 -2.52998E+01 -2.44154E+01
 1.05380E+00  9.79031E-01 -2.37029E+01 -2.28673E+01
 1.05380E+00  1.05380E+00 -2.19826E+01 -2.12149E+01
 1.05380E+00  1.12994E+00 -2.01467E+01 -1.95083E+01
 1.05380E+00  1.20764E+00 -1.82076E+01 -1.76569E+01
 1.05380E+00  1.28709E+00 -1.61810E+01 -1.56910E+01
 1.05380E+00  1.36850E+00 -1.40852E+01 -1.36389E+01
 1.05380E+00  1.45207E+00 -1.19390E+01 -1.15907E+01
 1.05380E+00  1.53802E+00 -9.75956E+00 -9.39158E+00
 1.05380E+00  1.62657E+00 -7.55941E+00 -7.25348E+00
 1.05380E+00  1.71793E+00 -5.34094E+00 -5.07122E+00
 1.05380E+00  1.81232E+00 -3.10248E+00 -2.84021E+00
 1.05380E+00  1.90995E+00 -9.79363E-01 -7.34142E-01
 1.05380E+00  2.01102E+00  2.96119E-01  5.08832E-01
 1.05380E+00  2.11573E+00  3.15539E-01  4.89894E-01
 1.05380E+00  2.22425E+00  9.14091E-02  1.97374E-01
 1.05380E+00  2.33674E+00  1.67584E-02  6.19961E-02
 1.05380E+00  2.45334E+00  2.29902E-03  1.53254E-02
 1.05380E+00  2.57416E+00  2.45642E-04 -7.30140E-03
 1.05380E+00  2.69931E+00  2.04923E-05 -1.32162E-02
 1.05380E+00  2.82883E+00  1.33691E-06 -1.03747E-02
 1.05380E+00  2.96278E+00  6.74190E-08 -7.51907E-03
 1.05380E+00  3.10117E+00  0.00000E+00 -5.11656E-03
 1.05380E+00  3.24398E+00  0.00000E+00 -3.27121E-03
 1.05380E+00  3.39119E+00  0.00000E+00 -2.12102E-03
 1.05380E+00  3.54273E+00  0.00000E+00 -1.21258E-03
 1.05380E+00  3.69854E+00  0.00000E+00  0.00000E+00

 1.12994E+00  0.00000E+00 -3.14978E+01 -2.87279E+01
 1.12994E+00  6.85267E-02 -3.14485E+01 -2.86801E+01
 1.12994E+00  1.37061E-01 -3.13006E+01 -2.86184E+01
 1.12994E+00  2.05620E-01 -3.10545E+01 -2.83722E+01
 1.12994E+00  2.74236E-01 -3.07101E+01 -2.81677E+01
 1.12994E+00  3.42951E-01 -3.02675E+01 -2.79378E+01
 1.12994E+00  4.11821E-01 -2.97264E+01 -2.75522E+01
 1.12994E+00  4.80913E-01 -2.90861E+01 -2.71427E+01
 1.12994E+00  5.50308E-01 -2.83456E+01 -2.66454E+01
 1.12994E+00  6.20097E-01 -2.75030E+01 -2.60012E+01
 1.12994E+00  6.90384E-01 -2.65559E+01 -2.52730E+01
 1.12994E+00  7.61287E-01 -2.55014E+01 -2.44076E+01
 1.12994E+00  8.32934E-01 -2.43360E+01 -2.33941E+01
 1.12994E+00  9.05464E-01 -2.30564E+01 -2.22131E+01
 1.12994E+00  9.79031E-01 -2.16601E+01 -2.09398E+01
 1.12994E+00  1.05380E+00 -2.01467E+01 -1.95083E+01
 1.12994E+00  1.12994E+00 -1.85189E+01 -1.79660E+01
 1.12994E+00  1.20764E+00 -1.67833E+01 -1.62720E+01
 1.12994E+00  1.28709E+00 -1.49512E+01 -1.45135E+01
 1.12994E+00  1.36850E+00 -1.30376E+01 -1.26647E+01
 1.12994E+00  1.45207E+00 -1.10598E+01 -1.07345E+01
 1.12994E+00  1.53802E+00 -9.03518E+00 -8.72834E+00
 1.12994E+00  1.62657E+00 -6.97752E+00 -6.76831E+00
 1.12994E+00  1.71793E+00 -4.89227E+00 -4.60054E+00
 1.12994E+00  1.81232E+00 -2.78383E+00 -2.53239E+00
 1.12994E+00  1.90995E+00 -7.95238E-01 -5.08585E-01
 1.12994E+00  2.01102E+00  3.60577E-01  5.42611E-01
 1.12994E+00  2.11573E+00  3.24681E-01  4.71918E-01
 1.12994E+00  2.22425E+00  9.16063E-02  1.87521E-01
 1.12994E+00  2.33674E+00  1.66223E-02  5.80993E-02
 1.12994E+00  2.45334E+00  2.26959E-03  2.48793E-02
 1.12994E+00  2.57416E+00  2.41915E-04  2.61129E-04
 1.12994E+00  2.69931E+00  2.01569E-05 -1.22553E-02
 1.12994E+00  2.82883E+00  1.31437E-06 -1.12080E-02
 1.12994E+00  2.96278E+00  6.62740E-08 -7.94874E-03
 1.12994E+00  3.10117E+00  0.00000E+00 -5.47678E-03
 1.12994E+00  3.24398E+00  0.00000E+00 -3.68906E-03
 1.12994E+00  3.39119E+00  0.00000E+00 -2.37076E-03
 1.12994E+00  3.54273E+00  0.00000E+00 -1.31151E-03
 1.12994E+00  3.69854E+00  0.00000E+00  0.00000E+00

 1.20764E+00  0.00000E+00 -2.80103E+01 -2.49341E+01
 1.20764E+00  6.85267E-02 -2.79677E+01 -2.49147E+01
 1.20764E+00  1.37061E-01 -2.78404E+01 -2.48579E+01
 1.20764E+00  2.05620E-01 -2.76283E+01 -2.47372E+01
 1.20764E+00  2.74236E-01 -2.73315E+01 -2.46730E+01
 1.20764E+00  3.42951E-01 -2.69500E+01 -2.44814E+01
 1.20764E+00  4.11821E-01 -2.64836E+01 -2.42800E+01
 1.20764E+00  4.80913E-01 -2.59318E+01 -2.40224E+01
 1.20764E+00  5.50308E-01 -2.52936E+01 -2.36234E+01
 1.20764E+00  6.20097E-01 -2.45675E+01 -2.31426E+01
 1.20764E+00  6.90384E-01 -2.37514E+01 -2.24728E+01
 1.20764E+00  7.61287E-01 -2.28426E+01 -2.18034E+01
 1.20764E+00  8.32934E-01 -2.18375E+01 -2.08733E+01
 1.20764E+00  9.05464E-01 -2.07325E+01 -2.00014E+01
 1.20764E+00  9.79031E-01 -1.95236E+01 -1.88152E+01
 1.20764E+00  1.05380E+00 -1.82076E+01 -1.76569E+01
 1.20764E+00  1.12994E+00 -1.67833E+01 -1.62720E+01
 1.20764E+00  1.20764E+00 -1.52525E+01 -1.47901E+01
 1.20764E+00  1.28709E+00 -1.36210E+01 -1.32485E+01
 1.20764E+00  1.36850E+00 -1.18993E+01 -1.15891E+01
 1.20764E+00  1.45207E+00 -1.01015E+01 -9.82204E+00
 1.20764E+00  1.53802E+00 -8.24360E+00 -7.99558E+00
 1.20764E+00  1.62657E+00 -6.34010E+00 -6.09784E+00
 1.20764E+00  1.71793E+00 -4.39925E+00 -4.20262E+00
 1.20764E+00  1.81232E+00 -2.43207E+00 -2.24195E+00
 1.20764E+00  1.90995E+00 -5.90410E-01 -4.20934E-01
 1.20764E+00  2.01102E+00  4.33329E-01  5.98067E-01
 1.20764E+00  2.11573E+00  3.35391E-01  4.62545E-01
 1.20764E+00  2.22425E+00  9.19486E-02  2.23035E-01
 1.20764E+00  2.33674E+00  1.64900E-02  9.21266E-02
 1.20764E+00  2.45334E+00  2.23912E-03  3.17104E-02
 1.20764E+00  2.57416E+00  2.37981E-04  3.05164E-03
 1.20764E+00  2.69931E+00  1.97993E-05 -1.06070E-02
 1.20764E+00  2.82883E+00  1.29018E-06 -1.13454E-02
 1.20764E+00  2.96278E+00  6.50417E-08 -9.00168E-03
 1.20764E+00  3.10117E+00  0.00000E+00 -6.15217E-03
 1.20764E+00  3.24398E+00  0.00000E+00 -3.96416E-03
 1.20764E+00  3.39119E+00  0.00000E+00 -2.51353E-03
 1.20764E+00  3.54273E+00  0.00000E+00 -1.48453E-03
 1.20764E+00  3.69854E+00  0.00000E+00  0.00000E+00

 1.28709E+00  0.00000E+00 -2.45692E+01 -2.13954E+01
 1.28709E+00  6.85267E-02 -2.45328E+01 -2.13647E+01
 1.28709E+00  1.37061E-01 -2.44241E+01 -2.14030E+01
 1.28709E+00  2.05620E-01 -2.42431E+01 -2.14218E+01
 1.28709E+00  2.74236E-01 -2.39898E+01 -2.13761E+01
 1.28709E+00  3.42951E-01 -2.36642E+01 -2.13228E+01
 1.28709E+00  4.11821E-01 -2.32660E+01 -2.11647E+01
 1.28709E+00  4.80913E-01 -2.27947E+01 -2.09017E+01
 1.28709E+00  5.50308E-01 -2.22494E+01 -2.06384E+01
 1.28709E+00  6.20097E-01 -2.16289E+01 -2.02464E+01
 1.28709E+00  6.90384E-01 -2.09314E+01 -1.97631E+01
 1.28709E+00  7.61287E-01 -2.01543E+01 -1.91759E+01
 1.28709E+00  8.32934E-01 -1.92947E+01 -1.85101E+01
 1.28709E+00  9.05464E-01 -1.83488E+01 -1.76260E+01
 1.28709E+00  9.79031E-01 -1.73123E+01 -1.67207E+01
 1.28709E+00  1.05380E+00 -1.61810E+01 -1.56910E+01
 1.28709E+00  1.12994E+00 -1.49512E+01 -1.45135E+01
 1.28709E+00  1.20764E+00 -1.36210E+01 -1.32485E+01
 1.28709E+00  1.28709E+00 -1.21914E+01 -1.19121E+01
 1.28709E+00  1.36850E+00 -1.06677E+01 -1.03952E+01
 1.28709E+00  1.45207E+00 -9.05955E+00 -8.79516E+00
 1.28709E+00  1.53802E+00 -7.37994E+00 -7.16923E+00
 1.28709E+00  1.62657E+00 -5.64259E+00 -5.49535E+00
 1.28709E+00  1.71793E+00 -3.85803E+00 -3.66614E+00
 1.28709E+00  1.81232E+00 -2.04420E+00 -1.88314E+00
 1.28709E+00  1.90995E+00 -3.62939E-01 -1.70299E-01
 1.28709E+00  2.01102E+00  5.15204E-01  6.65994E-01
 1.28709E+00  2.11573E+00  3.47847E-01  4.41257E-01
 1.28709E+00  2.22425E+00  9.24578E-02  1.85985E-01
 1.28709E+00  2.33674E+00  1.63630E-02  1.09122E-01
 1.28709E+00  2.45334E+00  2.20765E-03  3.25986E-02
 1.28709E+00  2.57416E+00  2.33832E-04  1.22130E-02
 1.28709E+00  2.69931E+00  1.94182E-05 -5.53746E-03
 1.28709E+00  2.82883E+00  1.26425E-06 -1.20635E-02
 1.28709E+00  2.96278E+00  6.37138E-08 -9.89506E-03
 1.28709E+00  3.10117E+00  0.00000E+00 -6.99679E-03
 1.28709E+00  3.24398E+00  0.00000E+00 -4.43237E-03
 1.28709E+00  3.39119E+00  0.00000E+00 -2.83102E-03
 1.28709E+00  3.54273E+00  0.00000E+00 -1.65503E-03
 1.28709E+00  3.69854E+00  0.00000E+00  0.00000E+00

 1.36850E+00  0.00000E+00 -2.11811E+01 -1.81602E+01
 1.36850E+00  6.85267E-02 -2.11504E+01 -1.82520E+01
 1.36850E+00  1.37061E-01 -2.10588E+01 -1.83209E+01
 1.36850E+00  2.05620E-01 -2.09063E+01 -1.83560E+01
 1.36850E+00  2.74236E-01 -2.06930E+01 -1.83603E+01
 1.36850E+00  3.42951E-01 -2.04185E+01 -1.82526E+01
 1.36850E+00  4.11821E-01 -2.00828E+01 -1.81676E+01
 1.36850E+00  4.80913E-01 -1.96851E+01 -1.79710E+01
 1.36850E+00  5.50308E-01 -1.92247E+01 -1.77304E+01
 1.36850E+00  6.20097E-01 -1.87005E+01 -1.74036E+01
 1.36850E+00  6.90384E-01 -1.81108E+01 -1.70339E+01
 1.36850E+00  7.61287E-01 -1.74536E+01 -1.65234E+01
 1.36850E+00  8.32934E-01 -1.67260E+01 -1.59632E+01
 1.36850E+00  9.05464E-01 -1.59249E+01 -1.52768E+01
 1.36850E+00  9.79031E-01 -1.50461E+01 -1.45211E+01
 1.36850E+00  1.05380E+00 -1.40852E+01 -1.36389E+01
 1.36850E+00  1.12994E+00 -1.30376E+01 -1.26647E+01
 1.36850E+00  1.20764E+00 -1.18993E+01 -1.15891E+01
 1.36850E+00  1.28709E+00 -1.06677E+01 -1.03952E+01
 1.36850E+00  1.36850E+00 -9.34356E+00 -9.07087E+00
 1.36850E+00  1.45207E+00 -7.93133E+00 -7.73067E+00
 1.36850E+00  1.53802E+00 -6.43977E+00 -6.27004E+00
 1.36850E+00  1.62657E+00 -4.88023E+00 -4.71496E+00
 1.36850E+00  1.71793E+00 -3.26434E+00 -3.11501E+00
 1.36850E+00  1.81232E+00 -1.61692E+00 -1.47869E+00
 1.36850E+00  1.90995E+00 -1.10730E-01  2.86855E-02
 1.36850E+00  2.01102E+00  6.07052E-01  7.41029E-01
 1.36850E+00  2.11573E+00  3.62217E-01  5.08478E-01
 1.36850E+00  2.22425E+00  9.31511E-02  1.91801E-01
 1.36850E+00  2.33674E+00  1.62421E-02  1.14691E-01
 1.36850E+00  2.45334E+00  2.17511E-03  4.82985E-02
 1.36850E+00  2.57416E+00  2.29449E-04  1.43047E-02
 1.36850E+00  2.69931E+00  1.90114E-05 -2.07585E-05
 1.36850E+00  2.82883E+00  1.23637E-06 -1.10910E-02
 1.36850E+00  2.96278E+00  6.22800E-08 -1.08285E-02
 1.36850E+00  3.10117E+00  0.00000E+00 -7.53521E-03
 1.36850E+00  3.24398E+00  0.00000E+00 -5.18927E-03
 1.36850E+00  3.39119E+00  0.00000E+00 -3.16715E-03
 1.36850E+00  3.54273E+00  0.00000E+00 -1.87802E-03
 1.36850E+00  3.69854E+00  0.00000E+00  0.00000E+00

 1.45207E+00  0.00000E+00 -1.78529E+01 -1.56066E+01
 1.45207E+00  6.85267E-02 -1.78275E+01 -1.55675E+01
 1.45207E+00  1.37061E-01 -1.77517E+01 -1.55055E+01
 1.45207E+00  2.05620E-01 -1.76255E+01 -1.55703E+01
 1.45207E+00  2.74236E-01 -1.74488E+01 -1.54429E+01
 1.45207E+00  3.42951E-01 -1.72214E+01 -1.53773E+01
 1.45207E+00  4.11821E-01 -1.69429E+01 -1.52957E+01
 1.45207E+00  4.80913E-01 -1.66128E+01 -1.51451E+01
 1.45207E+00  5.50308E-01 -1.62302E+01 -1.48968E+01
 1.45207E+00  6.20097E-01 -1.57941E+01 -1.46114E+01
 1.45207E+00  6.90384E-01 -1.53030E+01 -1.43298E+01
 1.45207E+00  7.61287E-01 -1.47551E+01 -1.39123E+01
 1.45207E+00  8.32934E-01 -1.41479E+01 -1.34304E+01
 1.45207E+00  9.05464E-01 -1.34786E+01 -1.28912E+01
 1.45207E+00  9.79031E-01 -1.27437E+01 -1.22266E+01
 1.45207E+00  1.05380E+00 -1.19390E+01 -1.15907E+01
 1.45207E+00  1.12994E+00 -1.10598E+01 -1.07345E+01
 1.45207E+00  1.20764E+00 -1.01015E+01 -9.82204E+00
 1.45207E+00  1.28709E+00 -9.05955E+00 -8.79516E+00
 1.45207E+00  1.36850E+00 -7.93133E+00 -7.73067E+00
 1.45207E+00  1.45207E+00 -6.71687E+00 -6.53672E+00
 1.45207E+00  1.53802E+00 -5.42008E+00 -5.24310E+00
 1.45207E+00  1.62657E+00 -4.04863E+00 -3.92210E+00
 1.45207E+00  1.71793E+00 -2.61383E+00 -2.47967E+00
 1.45207E+00  1.81232E+00 -1.14673E+00 -1.06069E+00
 1.45207E+00  1.90995E+00  1.68344E-01  2.95094E-01
 1.45207E+00  2.01102E+00  7.09634E-01  7.96734E-01
 1.45207E+00  2.11573E+00  3.78612E-01  5.42521E-01
 1.45207E+00  2.22425E+00  9.40312E-02  2.16057E-01
 1.45207E+00  2.33674E+00  1.61256E-02  1.05550E-01
 1.45207E+00  2.45334E+00  2.14110E-03  5.80485E-02
 1.45207E+00  2.57416E+00  2.24780E-04  2.50742E-02
 1.45207E+00  2.69931E+00  1.85736E-05  5.64552E-03
 1.45207E+00  2.82883E+00  1.20619E-06 -9.36161E-03
 1.45207E+00  2.96278E+00  6.07202E-08 -1.18207E-02
 1.45207E+00  3.10117E+00  0.00000E+00 -8.66153E-03
 1.45207E+00  3.24398E+00  0.00000E+00 -5.97589E-03
 1.45207E+00  3.39119E+00  0.00000E+00 -3.70118E-03
 1.45207E+00  3.54273E+00  0.00000E+00 -2.11191E-03
 1.45207E+00  3.69854E+00  0.00000E+00  0.00000E+00

 1.53802E+00  0.00000E+00 -1.45908E+01 -1.29056E+01
 1.53802E+00  6.85267E-02 -1.45702E+01 -1.29103E+01
 1.53802E+00  1.37061E-01 -1.45089E+01 -1.28490E+01
 1.53802E+00  2.05620E-01 -1.44069E+01 -1.27493E+01
 1.53802E+00  2.74236E-01 -1.42639E+01 -1.27196E+01
 1.53802E+00  3.42951E-01 -1.40796E+01 -1.25881E+01
 1.53802E+00  4.11821E-01 -1.38537E+01 -1.24788E+01
 1.53802E+00  4.80913E-01 -1.35856E+01 -1.22901E+01
 1.53802E+00  5.50308E-01 -1.32744E+01 -1.21784E+01
 1.53802E+00  6.20097E-01 -1.29191E+01 -1.18859E+01
 1.53802E+00  6.90384E-01 -1.25184E+01 -1.15945E+01
 1.53802E+00  7.61287E-01 -1.20706E+01 -1.13147E+01
 1.53802E+00  8.32934E-01 -1.15736E+01 -1.08888E+01
 1.53802E+00  9.05464E-01 -1.10249E+01 -1.05664E+01
 1.53802E+00  9.79031E-01 -1.04214E+01 -9.98127E+00
 1.53802E+00  1.05380E+00 -9.75956E+00 -9.39158E+00
 1.53802E+00  1.12994E+00 -9.03518E+00 -8.72834E+00
 1.53802E+00  1.20764E+00 -8.24360E+00 -7.99558E+00
 1.53802E+00  1.28709E+00 -7.37994E+00 -7.16923E+00
 1.53802E+00  1.36850E+00 -6.43977E+00 -6.27004E+00
 1.53802E+00  1.45207E+00 -5.42008E+00 -5.24310E+00
 1.53802E+00  1.53802E+00 -4.32059E+00 -4.25642E+00
 1.53802E+00  1.62657E+00 -3.14484E+00 -3.07335E+00
 1.53802E+00  1.71793E+00 -1.90269E+00 -1.81352E+00
 1.53802E+00  1.81232E+00 -6.30470E-01 -4.94968E-01
 1.53802E+00  1.90995E+00  4.75962E-01  5.57560E-01
 1.53802E+00  2.01102E+00  8.23269E-01  8.59947E-01
 1.53802E+00  2.11573E+00  3.96949E-01  4.57118E-01
 1.53802E+00  2.22425E+00  9.50565E-02  1.77275E-01
 1.53802E+00  2.33674E+00  1.60047E-02  7.13883E-02
 1.53802E+00  2.45334E+00  2.10431E-03  4.53653E-02
 1.53802E+00  2.57416E+00  2.19674E-04  2.21085E-02
 1.53802E+00  2.69931E+00  1.80922E-05  4.18370E-03
 1.53802E+00  2.82883E+00  1.17285E-06 -4.75108E-03
 1.53802E+00  2.96278E+00  5.89905E-08 -1.08269E-02
 1.53802E+00  3.10117E+00  0.00000E+00 -1.02215E-02
 1.53802E+00  3.24398E+00  0.00000E+00 -6.62267E-03
 1.53802E+00  3.39119E+00  0.00000E+00 -4.10123E-03
 1.53802E+00  3.54273E+00  0.00000E+00 -2.44166E-03
 1.53802E+00  3.69854E+00  0.00000E+00  0.00000E+00

 1.62657E+00  0.00000E+00 -1.13952E+01 -1.02536E+01
 1.62657E+00  6.85267E-02 -1.13790E+01 -1.02143E+01
 1.62657E+00  1.37061E-01 -1.13309E+01 -1.01765E+01
 1.62657E+00  2.05620E-01 -1.12510E+01 -1.01145E+01
 1.62657E+00  2.74236E-01 -1.11389E+01 -1.00148E+01
 1.62657E+00  3.42951E-01 -1.09942E+01 -9.87667E+00
 1.62657E+00  4.11821E-01 -1.08166E+01 -9.77863E+00
 1.62657E+00  4.80913E-01 -1.06055E+01 -9.59776E+00
 1.62657E+00  5.50308E-01 -1.03600E+01 -9.43022E+00
 1.62657E+00  6.20097E-01 -1.00792E+01 -9.22172E+00
 1.62657E+00  6.90384E-01 -9.76167E+00 -8.99949E+00
 1.62657E+00  7.61287E-01 -9.40600E+00 -8.73098E+00
 1.62657E+00  8.32934E-01 -9.01034E+00 -8.48215E+00
 1.62657E+00  9.05464E-01 -8.57249E+00 -8.05610E+00
 1.62657E+00  9.79031E-01 -8.08987E+00 -7.70390E+00
 1.62657E+00  1.05380E+00 -7.55941E+00 -7.25348E+00
 1.62657E+00  1.12994E+00 -6.97752E+00 -6.76831E+00
 1.62657E+00  1.20764E+00 -6.34010E+00 -6.09784E+00
 1.62657E+00  1.28709E+00 -5.64259E+00 -5.49535E+00
 1.62657E+00  1.36850E+00 -4.88023E+00 -4.71496E+00
 1.62657E+00  1.45207E+00 -4.04863E+00 -3.92210E+00
 1.62657E+00  1.53802E+00 -3.14484E+00 -3.07335E+00
 1.62657E+00  1.62657E+00 -2.16912E+00 -2.10209E+00
 1.62657E+00  1.71793E+00 -1.12959E+00 -1.01227E+00
 1.62657E+00  1.81232E+00 -6.71711E-02  4.36292E-02
 1.62657E+00  1.90995E+00  8.11536E-01  8.72243E-01
 1.62657E+00  2.01102E+00  9.46544E-01  1.04794E+00
 1.62657E+00  2.11573E+00  4.16489E-01  4.75518E-01
 1.62657E+00  2.22425E+00  9.60428E-02  1.74359E-01
 1.62657E+00  2.33674E+00  1.58475E-02  9.79678E-02
 1.62657E+00  2.45334E+00  2.06054E-03  3.97613E-02
 1.62657E+00  2.57416E+00  2.13693E-04  3.50967E-03
 1.62657E+00  2.69931E+00  1.75305E-05  4.41875E-03
 1.62657E+00  2.82883E+00  1.13398E-06 -7.05932E-03
 1.62657E+00  2.96278E+00  5.69735E-08 -1.17173E-02
 1.62657E+00  3.10117E+00  0.00000E+00 -1.02133E-02
 1.62657E+00  3.24398E+00  0.00000E+00 -8.11044E-03
 1.62657E+00  3.39119E+00  0.00000E+00 -4.81924E-03
 1.62657E+00  3.54273E+00  0.00000E+00 -2.72181E-03
 1.62657E+00  3.69854E+00  0.00000E+00  0.00000E+00

 1.71793E+00  0.00000E+00 -8.24993E+00 -7.52350E+00
 1.71793E+00  6.85267E-02 -8.23776E+00 -7.52432E+00
 1.71793E+00  1.37061E-01 -8.20193E+00 -7.49893E+00
 1.71793E+00  2.05620E-01 -8.14235E+00 -7.42306E+00
 1.71793E+00  2.74236E-01 -8.05876E+00 -7.31189E+00
 1.71793E+00  3.42951E-01 -7.95081E+00 -7.22714E+00
 1.71793E+00  4.11821E-01 -7.81802E+00 -7.07272E+00
 1.71793E+00  4.80913E-01 -7.65977E+00 -6.93646E+00
 1.71793E+00  5.50308E-01 -7.47527E+00 -6.76196E+00
 1.71793E+00  6.20097E-01 -7.26359E+00 -6.61543E+00
 1.71793E+00  6.90384E-01 -7.02356E+00 -6.41419E+00
 1.71793E+00  7.61287E-01 -6.75382E+00 -6.21204E+00
 1.71793E+00  8.32934E-01 -6.45274E+00 -5.96702E+00
 1.71793E+00  9.05464E-01 -6.11843E+00 -5.72133E+00
 1.71793E+00  9.79031E-01 -5.74868E+00 -5.37246E+00
 1.71793E+00  1.05380E+00 -5.34094E+00 -5.07122E+00
 1.71793E+00  1.12994E+00 -4.89227E+00 -4.60054E+00
 1.71793E+00  1.20764E+00 -4.39925E+00 -4.20262E+00
 1.71793E+00  1.28709E+00 -3.85803E+00 -3.66614E+00
 1.71793E+00  1.36850E+00 -3.26434E+00 -3.11501E+00
 1.71793E+00  1.45207E+00 -2.61383E+00 -2.47967E+00
 1.71793E+00  1.53802E+00 -1.90269E+00 -1.81352E+00
 1.71793E+00  1.62657E+00 -1.12959E+00 -1.01227E+00
 1.71793E+00  1.71793E+00 -3.01998E-01 -2.18297E-01
 1.71793E+00  1.81232E+00  5.34635E-01  6.20898E-01
 1.71793E+00  1.90995E+00  1.16495E+00  1.26091E+00
 1.71793E+00  2.01102E+00  1.07138E+00  1.18029E+00
 1.71793E+00  2.11573E+00  4.34102E-01  4.72350E-01
 1.71793E+00  2.22425E+00  9.63079E-02  1.15590E-01
 1.71793E+00  2.33674E+00  1.55452E-02  5.37495E-02
 1.71793E+00  2.45334E+00  1.99587E-03  3.78854E-02
 1.71793E+00  2.57416E+00  2.05411E-04  2.14183E-02
 1.71793E+00  2.69931E+00  1.67730E-05  7.08676E-04
 1.71793E+00  2.82883E+00  1.08216E-06  6.16541E-03
 1.71793E+00  2.96278E+00  5.42955E-08 -1.82542E-02
 1.71793E+00  3.10117E+00  0.00000E+00 -1.87675E-02
 1.71793E+00  3.24398E+00  0.00000E+00 -7.09651E-03
 1.71793E+00  3.39119E+00  0.00000E+00 -6.21647E-03
 1.71793E+00  3.54273E+00  0.00000E+00 -2.91336E-03
 1.71793E+00  3.69854E+00  0.00000E+00  0.00000E+00

 1.81232E+00  0.00000E+00 -5.11824E+00 -4.72187E+00
 1.81232E+00  6.85267E-02 -5.10993E+00 -4.70233E+00
 1.81232E+00  1.37061E-01 -5.08569E+00 -4.67024E+00
 1.81232E+00  2.05620E-01 -5.04547E+00 -4.64855E+00
 1.81232E+00  2.74236E-01 -4.98899E+00 -4.56059E+00
 1.81232E+00  3.42951E-01 -4.91591E+00 -4.47061E+00
 1.81232E+00  4.11821E-01 -4.82577E+00 -4.38349E+00
 1.81232E+00  4.80913E-01 -4.71800E+00 -4.27815E+00
 1.81232E+00  5.50308E-01 -4.59187E+00 -4.13740E+00
 1.81232E+00  6.20097E-01 -4.44656E+00 -3.97018E+00
 1.81232E+00  6.90384E-01 -4.28106E+00 -3.83576E+00
 1.81232E+00  7.61287E-01 -4.09419E+00 -3.67296E+00
 1.81232E+00  8.32934E-01 -3.88459E+00 -3.52797E+00
 1.81232E+00  9.05464E-01 -3.65067E+00 -3.27498E+00
 1.81232E+00  9.79031E-01 -3.39065E+00 -3.08188E+00
 1.81232E+00  1.05380E+00 -3.10248E+00 -2.84021E+00
 1.81232E+00  1.12994E+00 -2.78383E+00 -2.53239E+00
 1.81232E+00  1.20764E+00 -2.43207E+00 -2.24195E+00
 1.81232E+00  1.28709E+00 -2.04420E+00 -1.88314E+00
 1.81232E+00  1.36850E+00 -1.61692E+00 -1.47869E+00
 1.81232E+00  1.45207E+00 -1.14673E+00 -1.06069E+00
 1.81232E+00  1.53802E+00 -6.30470E-01 -4.94968E-01
 1.81232E+00  1.62657E+00 -6.71711E-02  4.36292E-02
 1.81232E+00  1.71793E+00  5.34635E-01  6.20898E-01
 1.81232E+00  1.81232E+00  1.12496E+00  1.22878E+00
 1.81232E+00  1.90995E+00  1.48646E+00  1.59633E+00
 1.81232E+00  2.01102E+00  1.16376E+00  1.26939E+00
 1.81232E+00  2.11573E+00  4.37852E-01  5.33008E-01
 1.81232E+00  2.22425E+00  9.33977E-02  2.02441E-01
 1.81232E+00  2.33674E+00  1.47196E-02  9.10969E-02
 1.81232E+00  2.45334E+00  1.86317E-03  4.42680E-02
 1.81232E+00  2.57416E+00  1.90070E-04  7.65488E-03
 1.81232E+00  2.69931E+00  1.54362E-05  1.28985E-02
 1.81232E+00  2.82883E+00  9.92863E-07  8.90670E-03
 1.81232E+00  2.96278E+00  4.97368E-08 -8.00816E-03
 1.81232E+00  3.10117E+00  0.00000E+00 -1.29237E-02
 1.81232E+00  3.24398E+00  0.00000E+00 -1.00115E-02
 1.81232E+00  3.39119E+00  0.00000E+00 -6.59216E-03
 1.81232E+00  3.54273E+00  0.00000E+00 -3.76678E-03
 1.81232E+00  3.69854E+00  0.00000E+00  0.00000E+00

 1.90995E+00  0.00000E+00 -2.09817E+00 -1.93644E+00
 1.90995E+00  6.85267E-02 -2.09365E+00 -1.92176E+00
 1.90995E+00  1.37061E-01 -2.08075E+00 -1.90955E+00
 1.90995E+00  2.05620E-01 -2.05941E+00 -1.87066E+00
 1.90995E+00  2.74236E-01 -2.02938E+00 -1.83598E+00
 1.90995E+00  3.42951E-01 -1.99037E+00 -1.77866E+00
 1.90995E+00  4.11821E-01 -1.94203E+00 -1.69199E+00
 1.90995E+00  4.80913E-01 -1.88392E+00 -1.60508E+00
 1.90995E+00  5.50308E-01 -1.81551E+00 -1.54956E+00
 1.90995E+00  6.20097E-01 -1.73614E+00 -1.45487E+00
 1.90995E+00  6.90384E-01 -1.64506E+00 -1.32473E+00
 1.90995E+00  7.61287E-01 -1.54142E+00 -1.22567E+00
 1.90995E+00  8.32934E-01 -1.42423E+00 -1.10404E+00
 1.90995E+00  9.05464E-01 -1.29235E+00 -1.01047E+00
 1.90995E+00  9.79031E-01 -1.14454E+00 -8.51002E-01
 1.90995E+00  1.05380E+00 -9.79363E-01 -7.34142E-01
 1.90995E+00  1.12994E+00 -7.95238E-01 -5.08585E-01
 1.90995E+00  1.20764E+00 -5.90410E-01 -4.20934E-01
 1.90995E+00  1.28709E+00 -3.62939E-01 -1.70299E-01
 1.90995E+00  1.36850E+00 -1.10730E-01  2.86855E-02
 1.90995E+00  1.45207E+00  1.68344E-01  2.95094E-01
 1.90995E+00  1.53802E+00  4.75962E-01  5.57560E-01
 1.90995E+00  1.62657E+00  8.11536E-01  8.72243E-01
 1.90995E+00  1.71793E+00  1.16495E+00  1.26091E+00
 1.90995E+00  1.81232E+00  1.48646E+00  1.59633E+00
 1.90995E+00  1.90995E+00  1.58166E+00  1.68352E+00
 1.90995E+00  2.01102E+00  1.10358E+00  1.16199E+00
 1.90995E+00  2.11573E+00  3.88731E-01  4.37689E-01
 1.90995E+00  2.22425E+00  7.97135E-02  1.41877E-01
 1.90995E+00  2.33674E+00  1.22434E-02  5.13659E-02
 1.90995E+00  2.45334E+00  1.52505E-03  2.18788E-02
 1.90995E+00  2.57416E+00  1.53994E-04 -2.02207E-02
 1.90995E+00  2.69931E+00  1.24263E-05  3.23023E-02
 1.90995E+00  2.82883E+00  7.96346E-07 -5.76998E-03
 1.90995E+00  2.96278E+00  3.98177E-08 -1.58686E-02
 1.90995E+00  3.10117E+00  0.00000E+00 -1.01496E-02
 1.90995E+00  3.24398E+00  0.00000E+00 -1.24186E-02
 1.90995E+00  3.39119E+00  0.00000E+00 -7.36198E-03
 1.90995E+00  3.54273E+00  0.00000E+00 -4.50887E-03
 1.90995E+00  3.69854E+00  0.00000E+00  0.00000E+00

 2.01102E+00  0.00000E+00 -6.61696E-02 -4.11599E-02
 2.01102E+00  6.85267E-02 -6.47394E-02 -3.58332E-02
 2.01102E+00  1.37061E-01 -6.08960E-02 -2.34408E-02
 2.01102E+00  2.05620E-01 -5.46153E-02 -7.85924E-03
 2.01102E+00  2.74236E-01 -4.57483E-02  1.50462E-02
 2.01102E+00  3.42951E-01 -3.41388E-02  3.90718E-02
 2.01102E+00  4.11821E-01 -1.96029E-02  7.27405E-02
 2.01102E+00  4.80913E-01 -1.91685E-03  1.13564E-01
 2.01102E+00  5.50308E-01  1.91897E-02  1.47052E-01
 2.01102E+00  6.20097E-01  4.40373E-02  2.06054E-01
 2.01102E+00  6.90384E-01  7.29963E-02  2.50588E-01
 2.01102E+00  7.61287E-01  1.06487E-01  3.13551E-01
 2.01102E+00  8.32934E-01  1.44983E-01  3.40363E-01
 2.01102E+00  9.05464E-01  1.89013E-01  4.03582E-01
 2.01102E+00  9.79031E-01  2.39172E-01  4.49872E-01
 2.01102E+00  1.05380E+00  2.96119E-01  5.08832E-01
 2.01102E+00  1.12994E+00  3.60577E-01  5.42611E-01
 2.01102E+00  1.20764E+00  4.33329E-01  5.98067E-01
 2.01102E+00  1.28709E+00  5.15204E-01  6.65994E-01
 2.01102E+00  1.36850E+00  6.07052E-01  7.41029E-01
 2.01102E+00  1.45207E+00  7.09634E-01  7.96734E-01
 2.01102E+00  1.53802E+00  8.23269E-01  8.59947E-01
 2.01102E+00  1.62657E+00  9.46544E-01  1.04794E+00
 2.01102E+00  1.71793E+00  1.07138E+00  1.18029E+00
 2.01102E+00  1.81232E+00  1.16376E+00  1.26939E+00
 2.01102E+00  1.90995E+00  1.10358E+00  1.16199E+00
 2.01102E+00  2.01102E+00  7.10076E-01  7.90378E-01
 2.01102E+00  2.11573E+00  2.36583E-01  3.13327E-01
 2.01102E+00  2.22425E+00  4.67210E-02  7.71538E-02
 2.01102E+00  2.33674E+00  6.98660E-03  5.25914E-02
 2.01102E+00  2.45334E+00  8.54948E-04  3.42991E-02
 2.01102E+00  2.57416E+00  8.53062E-05 -4.82204E-02
 2.01102E+00  2.69931E+00  6.82896E-06 -1.01940E-02
 2.01102E+00  2.82883E+00  4.35440E-07 -2.28193E-02
 2.01102E+00  2.96278E+00  2.17044E-08 -2.39139E-02
 2.01102E+00  3.10117E+00  0.00000E+00 -1.61162E-02
 2.01102E+00  3.24398E+00  0.00000E+00 -1.54007E-02
 2.01102E+00  3.39119E+00  0.00000E+00 -9.49207E-03
 2.01102E+00  3.54273E+00  0.00000E+00 -5.04782E-03
 2.01102E+00  3.69854E+00  0.00000E+00  0.00000E+00

 2.11573E+00  0.00000E+00  2.74890E-01  2.35899E-01
 2.11573E+00  6.85267E-02  2.75045E-01  2.42830E-01
 2.11573E+00  1.37061E-01  2.75354E-01  2.43825E-01
 2.11573E+00  2.05620E-01  2.75819E-01  2.50324E-01
 2.11573E+00  2.74236E-01  2.76480E-01  2.55490E-01
 2.11573E+00  3.42951E-01  2.77380E-01  2.72712E-01
 2.11573E+00  4.11821E-01  2.78569E-01  2.85066E-01
 2.11573E+00  4.80913E-01  2.80107E-01  3.00292E-01
 2.11573E+00  5.50308E-01  2.82062E-01  3.20994E-01
 2.11573E+00  6.20097E-01  2.84512E-01  3.42456E-01
 2.11573E+00  6.90384E-01  2.87549E-01  3.74090E-01
 2.11573E+00  7.61287E-01  2.91273E-01  3.93228E-01
 2.11573E+00  8.32934E-01  2.95800E-01  4.01376E-01
 2.11573E+00  9.05464E-01  3.01258E-01  4.45615E-01
 2.11573E+00  9.79031E-01  3.07787E-01  4.73023E-01
 2.11573E+00  1.05380E+00  3.15539E-01  4.89894E-01
 2.11573E+00  1.12994E+00  3.24681E-01  4.71918E-01
 2.11573E+00  1.20764E+00  3.35391E-01  4.62545E-01
 2.11573E+00  1.28709E+00  3.47847E-01  4.41257E-01
 2.11573E+00  1.36850E+00  3.62217E-01  5.08478E-01
 2.11573E+00  1.45207E+00  3.78612E-01  5.42521E-01
 2.11573E+00  1.53802E+00  3.96949E-01  4.57118E-01
 2.11573E+00  1.62657E+00  4.16489E-01  4.75518E-01
 2.11573E+00  1.71793E+00  4.34102E-01  4.72350E-01
 2.11573E+00  1.81232E+00  4.37852E-01  5.33008E-01
 2.11573E+00  1.90995E+00  3.88731E-01  4.37689E-01
 2.11573E+00  2.01102E+00  2.36583E-01  3.13327E-01
 2.11573E+00  2.11573E+00  7.53598E-02  7.79803E-02
 2.11573E+00  2.22425E+00  1.43794E-02  9.27674E-02
 2.11573E+00  2.33674E+00  2.09343E-03  6.73510E-02
 2.11573E+00  2.45334E+00  2.51311E-04  1.30543E-02
 2.11573E+00  2.57416E+00  2.47321E-05  6.46163E-02
 2.11573E+00  2.69931E+00  1.96018E-06 -2.86976E-02
 2.11573E+00  2.82883E+00  1.24105E-07 -2.39071E-02
 2.11573E+00  2.96278E+00  6.15388E-09 -2.03059E-02
 2.11573E+00  3.10117E+00  0.00000E+00 -3.04515E-02
 2.11573E+00  3.24398E+00  0.00000E+00 -1.85558E-02
 2.11573E+00  3.39119E+00  0.00000E+00 -8.83146E-03
 2.11573E+00  3.54273E+00  0.00000E+00 -6.12860E-03
 2.11573E+00  3.69854E+00  0.00000E+00  0.00000E+00

 2.22425E+00  0.00000E+00  9.35836E-02  4.55017E-02
 2.22425E+00  6.85267E-02  9.35734E-02  4.68865E-02
 2.22425E+00  1.37061E-01  9.35130E-02  4.88016E-02
 2.22425E+00  2.05620E-01  9.34015E-02  5.14631E-02
 2.22425E+00  2.74236E-01  9.32462E-02  5.59361E-02
 2.22425E+00  3.42951E-01  9.30538E-02  6.01040E-02
 2.22425E+00  4.11821E-01  9.28319E-02  6.66168E-02
 2.22425E+00  4.80913E-01  9.25894E-02  7.21675E-02
 2.22425E+00  5.50308E-01  9.23363E-02  8.31766E-02
 2.22425E+00  6.20097E-01  9.20840E-02  9.56552E-02
 2.22425E+00  6.90384E-01  9.18452E-02  1.06605E-01
 2.22425E+00  7.61287E-01  9.16342E-02  1.22096E-01
 2.22425E+00  8.32934E-01  9.14668E-02  1.42528E-01
 2.22425E+00  9.05464E-01  9.13605E-02  1.68026E-01
 2.22425E+00  9.79031E-01  9.13345E-02  1.74963E-01
 2.22425E+00  1.05380E+00  9.14091E-02  1.97374E-01
 2.22425E+00  1.12994E+00  9.16063E-02  1.87521E-01
 2.22425E+00  1.20764E+00  9.19486E-02  2.23035E-01
 2.22425E+00  1.28709E+00  9.24578E-02  1.85985E-01
 2.22425E+00  1.36850E+00  9.31511E-02  1.91801E-01
 2.22425E+00  1.45207E+00  9.40312E-02  2.16057E-01
 2.22425E+00  1.53802E+00  9.50565E-02  1.77275E-01
 2.22425E+00  1.62657E+00  9.60428E-02  1.74359E-01
 2.22425E+00  1.71793E+00  9.63079E-02  1.15590E-01
 2.22425E+00  1.81232E+00  9.33977E-02  2.02441E-01
 2.22425E+00  1.90995E+00  7.97135E-02  1.41877E-01
 2.22425E+00  2.01102E+00  4.67210E-02  7.71538E-02
 2.22425E+00  2.11573E+00  1.43794E-02  9.27674E-02
 2.22425E+00  2.22425E+00  2.66453E-03  9.39169E-02
 2.22425E+00  2.33674E+00  3.78340E-04  6.02561E-02
 2.22425E+00  2.45334E+00  4.45540E-05  4.36186E-02
 2.22425E+00  2.57416E+00  4.32134E-06  2.40937E-02
 2.22425E+00  2.69931E+00  3.38773E-07 -2.79272E-03
 2.22425E+00  2.82883E+00  2.12782E-08  2.17638E-03
 2.22425E+00  2.96278E+00  1.04808E-09 -8.98908E-03
 2.22425E+00  3.10117E+00  0.00000E+00 -3.21072E-02
 2.22425E+00  3.24398E+00  0.00000E+00 -2.60850E-02
 2.22425E+00  3.39119E+00  0.00000E+00 -9.93544E-03
 2.22425E+00  3.54273E+00  0.00000E+00 -7.25918E-03
 2.22425E+00  3.69854E+00  0.00000E+00  0.00000E+00

 2.33674E+00  0.00000E+00  1.81050E-02 -1.75240E-02
 2.33674E+00  6.85267E-02  1.80995E-02 -1.83283E-02
 2.33674E+00  1.37061E-01  1.80785E-02 -1.70172E-02
 2.33674E+00  2.05620E-01  1.80420E-02 -1.71690E-02
 2.33674E+00  2.74236E-01  1.79909E-02 -1.67946E-02
 2.33674E+00  3.42951E-01  1.79260E-02 -1.47198E-02
 2.33674E+00  4.11821E-01  1.78481E-02 -1.36625E-02
 2.33674E+00  4.80913E-01  1.77583E-02 -1.01401E-02
 2.33674E+00  5.50308E-01  1.76574E-02 -7.68902E-03
 2.33674E+00  6.20097E-01  1.75467E-02 -1.48217E-03
 2.33674E+00  6.90384E-01  1.74276E-02  4.70639E-03
 2.33674E+00  7.61287E-01  1.73014E-02  1.35246E-02
 2.33674E+00  8.32934E-01  1.71696E-02  2.61263E-02
 2.33674E+00  9.05464E-01  1.70340E-02  3.80692E-02
 2.33674E+00  9.79031E-01  1.68963E-02  5.22212E-02
 2.33674E+00  1.05380E+00  1.67584E-02  6.19961E-02
 2.33674E+00  1.12994E+00  1.66223E-02  5.80993E-02
 2.33674E+00  1.20764E+00  1.64900E-02  9.21266E-02
 2.33674E+00  1.28709E+00  1.63630E-02  1.09122E-01
 2.33674E+00  1.36850E+00  1.62421E-02  1.14691E-01
 2.33674E+00  1.45207E+00  1.61256E-02  1.05550E-01
 2.33674E+00  1.53802E+00  1.60047E-02  7.13883E-02
 2.33674E+00  1.62657E+00  1.58475E-02  9.79678E-02
 2.33674E+00  1.71793E+00  1.55452E-02  5.37495E-02
 2.33674E+00  1.81232E+00  1.47196E-02  9.10969E-02
 2.33674E+00  1.90995E+00  1.22434E-02  5.13659E-02
 2.33674E+00  2.01102E+00  6.98660E-03  5.25914E-02
 2.33674E+00  2.11573E+00  2.09343E-03  6.73510E-02
 2.33674E+00  2.22425E+00  3.78340E-04  6.02561E-02
 2.33674E+00  2.33674E+00  5.24823E-05  6.05211E-02
 2.33674E+00  2.45334E+00  6.06132E-06  4.18306E-02
 2.33674E+00  2.57416E+00  5.78756E-07  1.54404E-02
 2.33674E+00  2.69931E+00  4.48196E-08  1.10926E-02
 2.33674E+00  2.82883E+00  2.78953E-09 -7.19066E-02
 2.33674E+00  2.96278E+00  1.36333E-10 -7.79675E-02
 2.33674E+00  3.10117E+00  0.00000E+00 -3.00536E-02
 2.33674E+00  3.24398E+00  0.00000E+00 -1.84358E-02
 2.33674E+00  3.39119E+00  0.00000E+00 -1.93881E-02
 2.33674E+00  3.54273E+00  0.00000E+00 -8.00913E-03
 2.33674E+00  3.69854E+00  0.00000E+00  0.00000E+00

 2.45334E+00  0.00000E+00  2.53960E-03 -2.07578E-02
 2.45334E+00  6.85267E-02  2.53862E-03 -2.16263E-02
 2.45334E+00  1.37061E-01  2.53522E-03 -2.09783E-02
 2.45334E+00  2.05620E-01  2.52934E-03 -2.14907E-02
 2.45334E+00  2.74236E-01  2.52110E-03 -2.22854E-02
 2.45334E+00  3.42951E-01  2.51058E-03 -2.22731E-02
 2.45334E+00  4.11821E-01  2.49784E-03 -2.19640E-02
 2.45334E+00  4.80913E-01  2.48296E-03 -2.10720E-02
 2.45334E+00  5.50308E-01  2.46604E-03 -2.08480E-02
 2.45334E+00  6.20097E-01  2.44717E-03 -1.87952E-02
 2.45334E+00  6.90384E-01  2.42646E-03 -1.76796E-02
 2.45334E+00  7.61287E-01  2.40399E-03 -1.56647E-02
 2.45334E+00  8.32934E-01  2.37990E-03 -1.03338E-02
 2.45334E+00  9.05464E-01  2.35429E-03 -4.11895E-03
 2.45334E+00  9.79031E-01  2.32729E-03  3.95914E-03
 2.45334E+00  1.05380E+00  2.29902E-03  1.53254E-02
 2.45334E+00  1.12994E+00  2.26959E-03  2.48793E-02
 2.45334E+00  1.20764E+00  2.23912E-03  3.17104E-02
 2.45334E+00  1.28709E+00  2.20765E-03  3.25986E-02
 2.45334E+00  1.36850E+00  2.17511E-03  4.82985E-02
 2.45334E+00  1.45207E+00  2.14110E-03  5.80485E-02
 2.45334E+00  1.53802E+00  2.10431E-03  4.53653E-02
 2.45334E+00  1.62657E+00  2.06054E-03  3.97613E-02
 2.45334E+00  1.71793E+00  1.99587E-03  3.78854E-02
 2.45334E+00  1.81232E+00  1.86317E-03  4.42680E-02
 2.45334E+00  1.90995E+00  1.52505E-03  2.18788E-02
 2.45334E+00  2.01102E+00  8.54948E-04  3.42991E-02
 2.45334E+00  2.11573E+00  2.51311E-04  1.30543E-02
 2.45334E+00  2.22425E+00  4.45540E-05  4.36186E-02
 2.45334E+00  2.33674E+00  6.06132E-06  4.18306E-02
 2.45334E+00  2.45334E+00  6.87746E-07  5.03281E-02
 2.45334E+00  2.57416E+00  6.46641E-08  4.51678E-02
 2.45334E+00  2.69931E+00  4.94420E-09  1.04648E-02
 2.45334E+00  2.82883E+00  3.04615E-10 -5.26958E-02
 2.45334E+00  2.96278E+00  1.49718E-11 -5.03268E-02
 2.45334E+00  3.10117E+00  0.00000E+00 -1.99323E-02
 2.45334E+00  3.24398E+00  0.00000E+00 -1.53899E-02
 2.45334E+00  3.39119E+00  0.00000E+00 -1.55718E-02
 2.45334E+00  3.54273E+00  0.00000E+00 -6.69443E-03
 2.45334E+00  3.69854E+00  0.00000E+00  0.00000E+00

 2.57416E+00  0.00000E+00  2.74089E-04 -1.62196E-02
 2.57416E+00  6.85267E-02  2.73974E-04 -1.61784E-02
 2.57416E+00  1.37061E-01  2.73587E-04 -1.56165E-02
 2.57416E+00  2.05620E-01  2.72924E-04 -1.62201E-02
 2.57416E+00  2.74236E-01  2.71993E-04 -1.60198E-02
 2.57416E+00  3.42951E-01  2.70799E-04 -1.68276E-02
 2.57416E+00  4.11821E-01  2.69349E-04 -1.60137E-02
 2.57416E+00  4.80913E-01  2.67647E-04 -1.75078E-02
 2.57416E+00  5.50308E-01  2.65699E-04 -1.66476E-02
 2.57416E+00  6.20097E-01  2.63512E-04 -1.70463E-02
 2.57416E+00  6.90384E-01  2.61089E-04 -1.64774E-02
 2.57416E+00  7.61287E-01  2.58438E-04 -1.68296E-02
 2.57416E+00  8.32934E-01  2.55563E-04 -1.57708E-02
 2.57416E+00  9.05464E-01  2.52469E-04 -1.50660E-02
 2.57416E+00  9.79031E-01  2.49160E-04 -1.27015E-02
 2.57416E+00  1.05380E+00  2.45642E-04 -7.30140E-03
 2.57416E+00  1.12994E+00  2.41915E-04  2.61129E-04
 2.57416E+00  1.20764E+00  2.37981E-04  3.05164E-03
 2.57416E+00  1.28709E+00  2.33832E-04  1.22130E-02
 2.57416E+00  1.36850E+00  2.29449E-04  1.43047E-02
 2.57416E+00  1.45207E+00  2.24780E-04  2.50742E-02
 2.57416E+00  1.53802E+00  2.19674E-04  2.21085E-02
 2.57416E+00  1.62657E+00  2.13693E-04  3.50967E-03
 2.57416E+00  1.71793E+00  2.05411E-04  2.14183E-02
 2.57416E+00  1.81232E+00  1.90070E-04  7.65488E-03
 2.57416E+00  1.90995E+00  1.53994E-04 -2.02207E-02
 2.57416E+00  2.01102E+00  8.53062E-05 -4.82204E-02
 2.57416E+00  2.11573E+00  2.47321E-05  6.46163E-02
 2.57416E+00  2.22425E+00  4.32134E-06  2.40937E-02
 2.57416E+00  2.33674E+00  5.78756E-07  1.54404E-02
 2.57416E+00  2.45334E+00  6.46648E-08  4.51678E-02
 2.57416E+00  2.57416E+00  5.99190E-09  3.41013E-02
 2.57416E+00  2.69931E+00  4.52379E-10  2.19916E-02
 2.57416E+00  2.82883E+00  2.82812E-11  6.09209E-02
 2.57416E+00  2.96278E+00  1.69704E-12 -1.98948E-02
 2.57416E+00  3.10117E+00  0.00000E+00 -4.95851E-02
 2.57416E+00  3.24398E+00  0.00000E+00 -2.67542E-02
 2.57416E+00  3.39119E+00  0.00000E+00 -2.10917E-02
 2.57416E+00  3.54273E+00  0.00000E+00 -1.20214E-02
 2.57416E+00  3.69854E+00  0.00000E+00  0.00000E+00

 2.69931E+00  0.00000E+00  2.29581E-05 -1.17892E-02
 2.69931E+00  6.85267E-02  2.29497E-05 -1.21029E-02
 2.69931E+00  1.37061E-01  2.29169E-05 -1.15356E-02
 2.69931E+00  2.05620E-01  2.28608E-05 -1.18482E-02
 2.69931E+00  2.74236E-01  2.27821E-05 -1.16509E-02
 2.69931E+00  3.42951E-01  2.26811E-05 -1.15632E-02
 2.69931E+00  4.11821E-01  2.25580E-05 -1.15717E-02
 2.69931E+00  4.80913E-01  2.24132E-05 -1.17908E-02
 2.69931E+00  5.50308E-01  2.22468E-05 -1.15587E-02
 2.69931E+00  6.20097E-01  2.20592E-05 -1.19363E-02
 2.69931E+00  6.90384E-01  2.18505E-05 -1.20330E-02
 2.69931E+00  7.61287E-01  2.16208E-05 -1.19044E-02
 2.69931E+00  8.32934E-01  2.13702E-05 -1.25575E-02
 2.69931E+00  9.05464E-01  2.10986E-05 -1.30598E-02
 2.69931E+00  9.79031E-01  2.08061E-05 -1.38237E-02
 2.69931E+00  1.05380E+00  2.04923E-05 -1.32162E-02
 2.69931E+00  1.12994E+00  2.01569E-05 -1.22553E-02
 2.69931E+00  1.20764E+00  1.97993E-05 -1.06070E-02
 2.69931E+00  1.28709E+00  1.94182E-05 -5.53746E-03
 2.69931E+00  1.36850E+00  1.90114E-05 -2.07585E-05
 2.69931E+00  1.45207E+00  1.85736E-05  5.64552E-03
 2.69931E+00  1.53802E+00  1.80922E-05  4.18370E-03
 2.69931E+00  1.62657E+00  1.75305E-05  4.41875E-03
 2.69931E+00  1.71793E+00  1.67730E-05  7.08676E-04
 2.69931E+00  1.81232E+00  1.54362E-05  1.28985E-02
 2.69931E+00  1.90995E+00  1.24263E-05  3.23023E-02
 2.69931E+00  2.01102E+00  6.82896E-06 -1.01940E-02
 2.69931E+00  2.11573E+00  1.96018E-06 -2.86976E-02
 2.69931E+00  2.22425E+00  3.38773E-07 -2.79272E-03
 2.69931E+00  2.33674E+00  4.48197E-08  1.10926E-02
 2.69931E+00  2.45334E+00  4.94415E-09  1.04648E-02
 2.69931E+00  2.57416E+00  4.52487E-10  2.19916E-02
 2.69931E+00  2.69931E+00  3.26878E-11  3.53828E-03
 2.69931E+00  2.82883E+00  1.08903E-12 -3.19385E-04
 2.69931E+00  2.96278E+00 -4.49714E-13 -7.12438E-02
 2.69931E+00  3.10117E+00  0.00000E+00 -9.04695E-02
 2.69931E+00  3.24398E+00  0.00000E+00 -7.00181E-02
 2.69931E+00  3.39119E+00  0.00000E+00 -4.59860E-02
 2.69931E+00  3.54273E+00  0.00000E+00 -1.33328E-02
 2.69931E+00  3.69854E+00  0.00000E+00  0.00000E+00

 2.82883E+00  0.00000E+00  1.49824E-06 -8.72350E-03
 2.82883E+00  6.85267E-02  1.49832E-06 -8.49503E-03
 2.82883E+00  1.37061E-01  1.49620E-06 -8.52257E-03
 2.82883E+00  2.05620E-01  1.49258E-06 -8.06511E-03
 2.82883E+00  2.74236E-01  1.48749E-06 -8.06586E-03
 2.82883E+00  3.42951E-01  1.48095E-06 -8.13204E-03
 2.82883E+00  4.11821E-01  1.47298E-06 -8.01819E-03
 2.82883E+00  4.80913E-01  1.46359E-06 -7.99107E-03
 2.82883E+00  5.50308E-01  1.45277E-06 -7.92994E-03
 2.82883E+00  6.20097E-01  1.44054E-06 -7.82149E-03
 2.82883E+00  6.90384E-01  1.42688E-06 -8.26015E-03
 2.82883E+00  7.61287E-01  1.41181E-06 -8.50557E-03
 2.82883E+00  8.32934E-01  1.39530E-06 -9.03387E-03
 2.82883E+00  9.05464E-01  1.37733E-06 -9.35438E-03
 2.82883E+00  9.79031E-01  1.35788E-06 -9.87473E-03
 2.82883E+00  1.05380E+00  1.33691E-06 -1.03747E-02
 2.82883E+00  1.12994E+00  1.31437E-06 -1.12080E-02
 2.82883E+00  1.20764E+00  1.29018E-06 -1.13454E-02
 2.82883E+00  1.28709E+00  1.26425E-06 -1.20635E-02
 2.82883E+00  1.36850E+00  1.23637E-06 -1.10910E-02
 2.82883E+00  1.45207E+00  1.20619E-06 -9.36161E-03
 2.82883E+00  1.53802E+00  1.17285E-06 -4.75108E-03
 2.82883E+00  1.62657E+00  1.13398E-06 -7.05932E-03
 2.82883E+00  1.71793E+00  1.08216E-06  6.16541E-03
 2.82883E+00  1.81232E+00  9.92863E-07  8.90670E-03
 2.82883E+00  1.90995E+00  7.96347E-07 -5.76998E-03
 2.82883E+00  2.01102E+00  4.35440E-07 -2.28193E-02
 2.82883E+00  2.11573E+00  1.24105E-07 -2.39071E-02
 2.82883E+00  2.22425E+00  2.12786E-08  2.17638E-03
 2.82883E+00  2.33674E+00  2.78948E-09 -7.19066E-02
 2.82883E+00  2.45334E+00  3.04726E-10 -5.26958E-02
 2.82883E+00  2.57416E+00  2.81034E-11  6.09209E-02
 2.82883E+00  2.69931E+00  1.14655E-12 -3.19385E-04
 2.82883E+00  2.82883E+00 -2.14168E-14 -1.67807E-02
 2.82883E+00  2.96278E+00 -9.38292E-13 -8.47582E-03
 2.82883E+00  3.10117E+00  0.00000E+00 -5.17994E-02
 2.82883E+00  3.24398E+00  0.00000E+00 -4.19069E-02
 2.82883E+00  3.39119E+00  0.00000E+00 -1.37532E-02
 2.82883E+00  3.54273E+00  0.00000E+00 -2.33429E-02
 2.82883E+00  3.69854E+00  0.00000E+00  0.00000E+00

 2.96278E+00  0.00000E+00  7.26194E-08 -6.44269E-03
 2.96278E+00  6.85267E-02  7.54512E-08 -6.14468E-03
 2.96278E+00  1.37061E-01  7.53745E-08 -6.29940E-03
 2.96278E+00  2.05620E-01  7.52025E-08 -5.76943E-03
 2.96278E+00  2.74236E-01  7.49409E-08 -5.92993E-03
 2.96278E+00  3.42951E-01  7.46239E-08 -5.88208E-03
 2.96278E+00  4.11821E-01  7.42283E-08 -5.77770E-03
 2.96278E+00  4.80913E-01  7.37621E-08 -5.68535E-03
 2.96278E+00  5.50308E-01  7.32261E-08 -5.62851E-03
 2.96278E+00  6.20097E-01  7.26194E-08 -5.57498E-03
 2.96278E+00  6.90384E-01  7.19382E-08 -5.78179E-03
 2.96278E+00  7.61287E-01  7.11864E-08 -6.03751E-03
 2.96278E+00  8.32934E-01  7.03613E-08 -6.38851E-03
 2.96278E+00  9.05464E-01  6.94588E-08 -6.30679E-03
 2.96278E+00  9.79031E-01  6.84787E-08 -7.16043E-03
 2.96278E+00  1.05380E+00  6.74180E-08 -7.51907E-03
 2.96278E+00  1.12994E+00  6.62753E-08 -7.94874E-03
 2.96278E+00  1.20764E+00  6.50418E-08 -9.00168E-03
 2.96278E+00  1.28709E+00  6.37139E-08 -9.89506E-03
 2.96278E+00  1.36850E+00  6.22797E-08 -1.08285E-02
 2.96278E+00  1.45207E+00  6.07190E-08 -1.18207E-02
 2.96278E+00  1.53802E+00  5.89909E-08 -1.08269E-02
 2.96278E+00  1.62657E+00  5.69733E-08 -1.17173E-02
 2.96278E+00  1.71793E+00  5.42946E-08 -1.82542E-02
 2.96278E+00  1.81232E+00  4.97370E-08 -8.00816E-03
 2.96278E+00  1.90995E+00  3.98179E-08 -1.58686E-02
 2.96278E+00  2.01102E+00  2.17045E-08 -2.39139E-02
 2.96278E+00  2.11573E+00  6.15357E-09 -2.03059E-02
 2.96278E+00  2.22425E+00  1.04863E-09 -8.98908E-03
 2.96278E+00  2.33674E+00  1.36604E-10 -7.79675E-02
 2.96278E+00  2.45334E+00  1.53488E-11 -5.03268E-02
 2.96278E+00  2.57416E+00  1.53180E-12 -1.98948E-02
 2.96278E+00  2.69931E+00 -4.92045E-13 -7.12438E-02
 2.96278E+00  2.82883E+00 -9.74272E-13 -8.47582E-03
 2.96278E+00  2.96278E+00 -4.21064E-12 -3.10406E-05
 2.96278E+00  3.10117E+00  0.00000E+00 -8.67596E-02
 2.96278E+00  3.24398E+00  0.00000E+00 -8.00761E-02
 2.96278E+00  3.39119E+00  0.00000E+00 -4.05252E-02
 2.96278E+00  3.54273E+00  0.00000E+00 -4.87981E-02
 2.96278E+00  3.69854E+00  0.00000E+00  0.00000E+00

 3.10117E+00  0.00000E+00  0.00000E+00 -4.67506E-03
 3.10117E+00  6.85267E-02  0.00000E+00 -4.43384E-03
 3.10117E+00  1.37061E-01  0.00000E+00 -4.56321E-03
 3.10117E+00  2.05620E-01  0.00000E+00 -4.23054E-03
 3.10117E+00  2.74236E-01  0.00000E+00 -4.34644E-03
 3.10117E+00  3.42951E-01  0.00000E+00 -3.97859E-03
 3.10117E+00  4.11821E-01  0.00000E+00 -4.01086E-03
 3.10117E+00  4.80913E-01  0.00000E+00 -3.90460E-03
 3.10117E+00  5.50308E-01  0.00000E+00 -3.97896E-03
 3.10117E+00  6.20097E-01  0.00000E+00 -4.01368E-03
 3.10117E+00  6.90384E-01  0.00000E+00 -4.12099E-03
 3.10117E+00  7.61287E-01  0.00000E+00 -3.90612E-03
 3.10117E+00  8.32934E-01  0.00000E+00 -4.40746E-03
 3.10117E+00  9.05464E-01  0.00000E+00 -4.38060E-03
 3.10117E+00  9.79031E-01  0.00000E+00 -4.87301E-03
 3.10117E+00  1.05380E+00  0.00000E+00 -5.11656E-03
 3.10117E+00  1.12994E+00  0.00000E+00 -5.47678E-03
 3.10117E+00  1.20764E+00  0.00000E+00 -6.15217E-03
 3.10117E+00  1.28709E+00  0.00000E+00 -6.99679E-03
 3.10117E+00  1.36850E+00  0.00000E+00 -7.53521E-03
 3.10117E+00  1.45207E+00  0.00000E+00 -8.66153E-03
 3.10117E+00  1.53802E+00  0.00000E+00 -1.02215E-02
 3.10117E+00  1.62657E+00  0.00000E+00 -1.02133E-02
 3.10117E+00  1.71793E+00  0.00000E+00 -1.87675E-02
 3.10117E+00  1.81232E+00  0.00000E+00 -1.29237E-02
 3.10117E+00  1.90995E+00  0.00000E+00 -1.01496E-02
 3.10117E+00  2.01102E+00  0.00000E+00 -1.61162E-02
 3.10117E+00  2.11573E+00  0.00000E+00 -3.04515E-02
 3.10117E+00  2.22425E+00  0.00000E+00 -3.21072E-02
 3.10117E+00  2.33674E+00  0.00000E+00 -3.00536E-02
 3.10117E+00  2.45334E+00  0.00000E+00 -1.99323E-02
 3.10117E+00  2.57416E+00  0.00000E+00 -4.95851E-02
 3.10117E+00  2.69931E+00  0.00000E+00 -9.04695E-02
 3.10117E+00  2.82883E+00  0.00000E+00 -5.17994E-02
 3.10117E+00  2.96278E+00  0.00000E+00 -8.67596E-02
 3.10117E+00  3.10117E+00  0.00000E+00 -5.29152E-02
 3.10117E+00  3.24398E+00  0.00000E+00 -3.39416E-02
 3.10117E+00  3.39119E+00  0.00000E+00 -5.80188E-02
 3.10117E+00  3.54273E+00  0.00000E+00 -4.10627E-02
 3.10117E+00  3.69854E+00  0.00000E+00  0.00000E+00

 3.24398E+00  0.00000E+00  0.00000E+00 -3.34082E-03
 3.24398E+00  6.85267E-02  0.00000E+00 -3.00147E-03
 3.24398E+00  1.37061E-01  0.00000E+00 -3.10360E-03
 3.24398E+00  2.05620E-01  0.00000E+00 -2.97296E-03
 3.24398E+00  2.74236E-01  0.00000E+00 -2.87994E-03
 3.24398E+00  3.42951E-01  0.00000E+00 -2.81241E-03
 3.24398E+00  4.11821E-01  0.00000E+00 -2.59947E-03
 3.24398E+00  4.80913E-01  0.00000E+00 -2.79763E-03
 3.24398E+00  5.50308E-01  0.00000E+00 -2.46139E-03
 3.24398E+00  6.20097E-01  0.00000E+00 -2.70032E-03
 3.24398E+00  6.90384E-01  0.00000E+00 -2.50130E-03
 3.24398E+00  7.61287E-01  0.00000E+00 -2.49057E-03
 3.24398E+00  8.32934E-01  0.00000E+00 -2.88122E-03
 3.24398E+00  9.05464E-01  0.00000E+00 -2.90074E-03
 3.24398E+00  9.79031E-01  0.00000E+00 -2.93014E-03
 3.24398E+00  1.05380E+00  0.00000E+00 -3.27121E-03
 3.24398E+00  1.12994E+00  0.00000E+00 -3.68906E-03
 3.24398E+00  1.20764E+00  0.00000E+00 -3.96416E-03
 3.24398E+00  1.28709E+00  0.00000E+00 -4.43237E-03
 3.24398E+00  1.36850E+00  0.00000E+00 -5.18927E-03
 3.24398E+00  1.45207E+00  0.00000E+00 -5.97589E-03
 3.24398E+00  1.53802E+00  0.00000E+00 -6.62267E-03
 3.24398E+00  1.62657E+00  0.00000E+00 -8.11044E-03
 3.24398E+00  1.71793E+00  0.00000E+00 -7.09651E-03
 3.24398E+00  1.81232E+00  0.00000E+00 -1.00115E-02
 3.24398E+00  1.90995E+00  0.00000E+00 -1.24186E-02
 3.24398E+00  2.01102E+00  0.00000E+00 -1.54007E-02
 3.24398E+00  2.11573E+00  0.00000E+00 -1.85558E-02
 3.24398E+00  2.22425E+00  0.00000E+00 -2.60850E-02
 3.24398E+00  2.33674E+00  0.00000E+00 -1.84358E-02
 3.24398E+00  2.45334E+00  0.00000E+00 -1.53899E-02
 3.24398E+00  2.57416E+00  0.00000E+00 -2.67542E-02
 3.24398E+00  2.69931E+00  0.00000E+00 -7.00181E-02
 3.24398E+00  2.82883E+00  0.00000E+00 -4.19069E-02
 3.24398E+00  2.96278E+00  0.00000E+00 -8.00761E-02
 3.24398E+00  3.10117E+00  0.00000E+00 -3.39416E-02
 3.24398E+00  3.24398E+00  0.00000E+00 -1.60139E-02
 3.24398E+00  3.39119E+00  0.00000E+00 -4.34582E-02
 3.24398E+00  3.54273E+00  0.00000E+00 -1.92786E-02
 3.24398E+00  3.69854E+00  0.00000E+00  0.00000E+00

 3.39119E+00  0.00000E+00  0.00000E+00 -2.10724E-03
 3.39119E+00  6.85267E-02  0.00000E+00 -1.93055E-03
 3.39119E+00  1.37061E-01  0.00000E+00 -1.93037E-03
 3.39119E+00  2.05620E-01  0.00000E+00 -1.91649E-03
 3.39119E+00  2.74236E-01  0.00000E+00 -1.84662E-03
 3.39119E+00  3.42951E-01  0.00000E+00 -1.95090E-03
 3.39119E+00  4.11821E-01  0.00000E+00 -1.72920E-03
 3.39119E+00  4.80913E-01  0.00000E+00 -1.88151E-03
 3.39119E+00  5.50308E-01  0.00000E+00 -1.46891E-03
 3.39119E+00  6.20097E-01  0.00000E+00 -1.65532E-03
 3.39119E+00  6.90384E-01  0.00000E+00 -1.43539E-03
 3.39119E+00  7.61287E-01  0.00000E+00 -1.60413E-03
 3.39119E+00  8.32934E-01  0.00000E+00 -1.77219E-03
 3.39119E+00  9.05464E-01  0.00000E+00 -1.78316E-03
 3.39119E+00  9.79031E-01  0.00000E+00 -1.92654E-03
 3.39119E+00  1.05380E+00  0.00000E+00 -2.12102E-03
 3.39119E+00  1.12994E+00  0.00000E+00 -2.37076E-03
 3.39119E+00  1.20764E+00  0.00000E+00 -2.51353E-03
 3.39119E+00  1.28709E+00  0.00000E+00 -2.83102E-03
 3.39119E+00  1.36850E+00  0.00000E+00 -3.16715E-03
 3.39119E+00  1.45207E+00  0.00000E+00 -3.70118E-03
 3.39119E+00  1.53802E+00  0.00000E+00 -4.10123E-03
 3.39119E+00  1.62657E+00  0.00000E+00 -4.81924E-03
 3.39119E+00  1.71793E+00  0.00000E+00 -6.21647E-03
 3.39119E+00  1.81232E+00  0.00000E+00 -6.59216E-03
 3.39119E+00  1.90995E+00  0.00000E+00 -7.36198E-03
 3.39119E+00  2.01102E+00  0.00000E+00 -9.49207E-03
 3.39119E+00  2.11573E+00  0.00000E+00 -8.83146E-03
 3.39119E+00  2.22425E+00  0.00000E+00 -9.93544E-03
 3.39119E+00  2.33674E+00  0.00000E+00 -1.93881E-02
 3.39119E+00  2.45334E+00  0.00000E+00 -1.55718E-02
 3.39119E+00  2.57416E+00  0.00000E+00 -2.10917E-02
 3.39119E+00  2.69931E+00  0.00000E+00 -4.59860E-02
 3.39119E+00  2.82883E+00  0.00000E+00 -1.37532E-02
 3.39119E+00  2.96278E+00  0.00000E+00 -4.05252E-02
 3.39119E+00  3.10117E+00  0.00000E+00 -5.80188E-02
 3.39119E+00  3.24398E+00  0.00000E+00 -4.34582E-02
 3.39119E+00  3.39119E+00  0.00000E+00 -4.64743E-02
 3.39119E+00  3.54273E+00  0.00000E+00 -4.50072E-02
 3.39119E+00  3.69854E+00  0.00000E+00  0.00000E+00

 3.54273E+00  0.00000E+00  0.00000E+00 -1.07184E-03
 3.54273E+00  6.85267E-02  0.00000E+00 -1.09283E-03
 3.54273E+00  1.37061E-01  0.00000E+00 -1.06088E-03
 3.54273E+00  2.05620E-01  0.00000E+00 -1.03334E-03
 3.54273E+00  2.74236E-01  0.00000E+00 -1.10262E-03
 3.54273E+00  3.42951E-01  0.00000E+00 -9.64724E-04
 3.54273E+00  4.11821E-01  0.00000E+00 -1.03931E-03
 3.54273E+00  4.80913E-01  0.00000E+00 -9.62207E-04
 3.54273E+00  5.50308E-01  0.00000E+00 -1.02182E-03
 3.54273E+00  6.20097E-01  0.00000E+00 -8.99160E-04
 3.54273E+00  6.90384E-01  0.00000E+00 -9.53573E-04
 3.54273E+00  7.61287E-01  0.00000E+00 -9.52941E-04
 3.54273E+00  8.32934E-01  0.00000E+00 -9.91410E-04
 3.54273E+00  9.05464E-01  0.00000E+00 -1.34115E-03
 3.54273E+00  9.79031E-01  0.00000E+00 -1.11318E-03
 3.54273E+00  1.05380E+00  0.00000E+00 -1.21258E-03
 3.54273E+00  1.12994E+00  0.00000E+00 -1.31151E-03
 3.54273E+00  1.20764E+00  0.00000E+00 -1.48453E-03
 3.54273E+00  1.28709E+00  0.00000E+00 -1.65503E-03
 3.54273E+00  1.36850E+00  0.00000E+00 -1.87802E-03
 3.54273E+00  1.45207E+00  0.00000E+00 -2.11191E-03
 3.54273E+00  1.53802E+00  0.00000E+00 -2.44166E-03
 3.54273E+00  1.62657E+00  0.00000E+00 -2.72181E-03
 3.54273E+00  1.71793E+00  0.00000E+00 -2.91336E-03
 3.54273E+00  1.81232E+00  0.00000E+00 -3.76678E-03
 3.54273E+00  1.90995E+00  0.00000E+00 -4.50887E-03
 3.54273E+00  2.01102E+00  0.00000E+00 -5.04782E-03
 3.54273E+00  2.11573E+00  0.00000E+00 -6.12860E-03
 3.54273E+00  2.22425E+00  0.00000E+00 -7.25918E-03
 3.54273E+00  2.33674E+00  0.00000E+00 -8.00913E-03
 3.54273E+00  2.45334E+00  0.00000E+00 -6.69443E-03
 3.54273E+00  2.57416E+00  0.00000E+00 -1.20214E-02
 3.54273E+00  2.69931E+00  0.00000E+00 -1.33328E-02
 3.54273E+00  2.82883E+00  0.00000E+00 -2.33429E-02
 3.54273E+00  2.96278E+00  0.00000E+00 -4.87981E-02
 3.54273E+00  3.10117E+00  0.00000E+00 -4.10627E-02
 3.54273E+00  3.24398E+00  0.00000E+00 -1.92786E-02
 3.54273E+00  3.39119E+00  0.00000E+00 -4.50072E-02
 3.54273E+00  3.54273E+00  0.00000E+00 -7.51003E-02
 3.54273E+00  3.69854E+00  0.00000E+00  0.00000E+00

 3.69854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.69854E+00  6.85267E-02  0.00000E+00  0.00000E+00
 3.69854E+00  1.37061E-01  0.00000E+00  0.00000E+00
 3.69854E+00  2.05620E-01  0.00000E+00  0.00000E+00
 3.69854E+00  2.74236E-01  0.00000E+00  0.00000E+00
 3.69854E+00  3.42951E-01  0.00000E+00  0.00000E+00
 3.69854E+00  4.11821E-01  0.00000E+00  0.00000E+00
 3.69854E+00  4.80913E-01  0.00000E+00  0.00000E+00
 3.69854E+00  5.50308E-01  0.00000E+00  0.00000E+00
 3.69854E+00  6.20097E-01  0.00000E+00  0.00000E+00
 3.69854E+00  6.90384E-01  0.00000E+00  0.00000E+00
 3.69854E+00  7.61287E-01  0.00000E+00  0.00000E+00
 3.69854E+00  8.32934E-01  0.00000E+00  0.00000E+00
 3.69854E+00  9.05464E-01  0.00000E+00  0.00000E+00
 3.69854E+00  9.79031E-01  0.00000E+00  0.00000E+00
 3.69854E+00  1.05380E+00  0.00000E+00  0.00000E+00
 3.69854E+00  1.12994E+00  0.00000E+00  0.00000E+00
 3.69854E+00  1.20764E+00  0.00000E+00  0.00000E+00
 3.69854E+00  1.28709E+00  0.00000E+00  0.00000E+00
 3.69854E+00  1.36850E+00  0.00000E+00  0.00000E+00
 3.69854E+00  1.45207E+00  0.00000E+00  0.00000E+00
 3.69854E+00  1.53802E+00  0.00000E+00  0.00000E+00
 3.69854E+00  1.62657E+00  0.00000E+00  0.00000E+00
 3.69854E+00  1.71793E+00  0.00000E+00  0.00000E+00
 3.69854E+00  1.81232E+00  0.00000E+00  0.00000E+00
 3.69854E+00  1.90995E+00  0.00000E+00  0.00000E+00
 3.69854E+00  2.01102E+00  0.00000E+00  0.00000E+00
 3.69854E+00  2.11573E+00  0.00000E+00  0.00000E+00
 3.69854E+00  2.22425E+00  0.00000E+00  0.00000E+00
 3.69854E+00  2.33674E+00  0.00000E+00  0.00000E+00
 3.69854E+00  2.45334E+00  0.00000E+00  0.00000E+00
 3.69854E+00  2.57416E+00  0.00000E+00  0.00000E+00
 3.69854E+00  2.69931E+00  0.00000E+00  0.00000E+00
 3.69854E+00  2.82883E+00  0.00000E+00  0.00000E+00
 3.69854E+00  2.96278E+00  0.00000E+00  0.00000E+00
 3.69854E+00  3.10117E+00  0.00000E+00  0.00000E+00
 3.69854E+00  3.24398E+00  0.00000E+00  0.00000E+00
 3.69854E+00  3.39119E+00  0.00000E+00  0.00000E+00
 3.69854E+00  3.54273E+00  0.00000E+00  0.00000E+00
 3.69854E+00  3.69854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF0.75 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -9.01978E+01
 0.00000E+00  7.12118E-02 -7.93908E+01 -8.97383E+01
 0.00000E+00  1.42430E-01 -7.80619E+01 -8.86134E+01
 0.00000E+00  2.13673E-01 -7.59703E+01 -8.66229E+01
 0.00000E+00  2.84969E-01 -7.32690E+01 -8.38747E+01
 0.00000E+00  3.56358E-01 -7.01208E+01 -8.04336E+01
 0.00000E+00  4.27892E-01 -6.66724E+01 -7.64149E+01
 0.00000E+00  4.99636E-01 -6.30399E+01 -7.18733E+01
 0.00000E+00  5.71663E-01 -5.93065E+01 -6.69101E+01
 0.00000E+00  6.44061E-01 -5.55284E+01 -6.17319E+01
 0.00000E+00  7.16928E-01 -5.17415E+01 -5.64944E+01
 0.00000E+00  7.90372E-01 -4.79684E+01 -5.12533E+01
 0.00000E+00  8.64515E-01 -4.42227E+01 -4.61957E+01
 0.00000E+00  9.39488E-01 -4.05124E+01 -4.11946E+01
 0.00000E+00  1.01543E+00 -3.68430E+01 -3.64897E+01
 0.00000E+00  1.09251E+00 -3.32192E+01 -3.20088E+01
 0.00000E+00  1.17087E+00 -2.96461E+01 -2.77885E+01
 0.00000E+00  1.25069E+00 -2.61295E+01 -2.38031E+01
 0.00000E+00  1.33216E+00 -2.26758E+01 -2.01214E+01
 0.00000E+00  1.41547E+00 -1.92917E+01 -1.67449E+01
 0.00000E+00  1.50080E+00 -1.59835E+01 -1.37863E+01
 0.00000E+00  1.58837E+00 -1.27542E+01 -1.12148E+01
 0.00000E+00  1.67838E+00 -9.59520E+00 -8.55279E+00
 0.00000E+00  1.77103E+00 -6.47613E+00 -5.85922E+00
 0.00000E+00  1.86653E+00 -3.38671E+00 -3.09710E+00
 0.00000E+00  1.96508E+00 -7.60288E-01 -6.63229E-01
 0.00000E+00  2.06689E+00  2.80240E-01  2.58025E-01
 0.00000E+00  2.17213E+00  1.73566E-01  1.16404E-01
 0.00000E+00  2.28099E+00  4.26060E-02 -1.56383E-02
 0.00000E+00  2.39362E+00  7.12669E-03 -3.39692E-02
 0.00000E+00  2.51017E+00  9.11999E-04 -2.69576E-02
 0.00000E+00  2.63077E+00  9.12245E-05 -2.00026E-02
 0.00000E+00  2.75551E+00  7.16670E-06 -1.45432E-02
 0.00000E+00  2.88447E+00  4.42941E-07 -1.04027E-02
 0.00000E+00  3.01772E+00  0.00000E+00 -7.56246E-03
 0.00000E+00  3.15529E+00  0.00000E+00 -5.47163E-03
 0.00000E+00  3.29717E+00  0.00000E+00 -3.66086E-03
 0.00000E+00  3.44337E+00  0.00000E+00 -2.11994E-03
 0.00000E+00  3.59384E+00  0.00000E+00 -9.84027E-04
 0.00000E+00  3.74854E+00  0.00000E+00  0.00000E+00

 7.12118E-02  0.00000E+00 -7.93908E+01 -8.97383E+01
 7.12118E-02  7.12118E-02 -7.89458E+01 -8.93800E+01
 7.12118E-02  1.42430E-01 -7.76483E+01 -8.81859E+01
 7.12118E-02  2.13673E-01 -7.56019E+01 -8.62290E+01
 7.12118E-02  2.84969E-01 -7.29514E+01 -8.35463E+01
 7.12118E-02  3.56358E-01 -6.98528E+01 -8.01216E+01
 7.12118E-02  4.27892E-01 -6.64483E+01 -7.61281E+01
 7.12118E-02  4.99636E-01 -6.28522E+01 -7.15677E+01
 7.12118E-02  5.71663E-01 -5.91483E+01 -6.66743E+01
 7.12118E-02  6.44061E-01 -5.53939E+01 -6.15661E+01
 7.12118E-02  7.16928E-01 -5.16261E+01 -5.63563E+01
 7.12118E-02  7.90372E-01 -4.78687E+01 -5.11480E+01
 7.12118E-02  8.64515E-01 -4.41360E+01 -4.61157E+01
 7.12118E-02  9.39488E-01 -4.04368E+01 -4.11699E+01
 7.12118E-02  1.01543E+00 -3.67771E+01 -3.64889E+01
 7.12118E-02  1.09251E+00 -3.31620E+01 -3.19698E+01
 7.12118E-02  1.17087E+00 -2.95967E+01 -2.77872E+01
 7.12118E-02  1.25069E+00 -2.60873E+01 -2.37976E+01
 7.12118E-02  1.33216E+00 -2.26400E+01 -2.00884E+01
 7.12118E-02  1.41547E+00 -1.92619E+01 -1.67594E+01
 7.12118E-02  1.50080E+00 -1.59591E+01 -1.38511E+01
 7.12118E-02  1.58837E+00 -1.27348E+01 -1.11550E+01
 7.12118E-02  1.67838E+00 -9.58024E+00 -8.56360E+00
 7.12118E-02  1.77103E+00 -6.46537E+00 -5.86014E+00
 7.12118E-02  1.86653E+00 -3.38006E+00 -3.08376E+00
 7.12118E-02  1.96508E+00 -7.57450E-01 -6.71121E-01
 7.12118E-02  2.06689E+00  2.80787E-01  2.58466E-01
 7.12118E-02  2.17213E+00  1.73581E-01  1.10652E-01
 7.12118E-02  2.28099E+00  4.25951E-02 -1.48794E-02
 7.12118E-02  2.39362E+00  7.12396E-03 -3.35228E-02
 7.12118E-02  2.51017E+00  9.11602E-04 -2.67647E-02
 7.12118E-02  2.63077E+00  9.11838E-05 -1.99610E-02
 7.12118E-02  2.75551E+00  7.16358E-06 -1.40851E-02
 7.12118E-02  2.88447E+00  4.41801E-07 -1.01410E-02
 7.12118E-02  3.01772E+00  0.00000E+00 -7.52971E-03
 7.12118E-02  3.15529E+00  0.00000E+00 -5.29323E-03
 7.12118E-02  3.29717E+00  0.00000E+00 -3.47260E-03
 7.12118E-02  3.44337E+00  0.00000E+00 -2.11922E-03
 7.12118E-02  3.59384E+00  0.00000E+00 -1.22683E-03
 7.12118E-02  3.74854E+00  0.00000E+00  0.00000E+00

 1.42430E-01  0.00000E+00 -7.80619E+01 -8.86134E+01
 1.42430E-01  7.12118E-02 -7.76483E+01 -8.81859E+01
 1.42430E-01  1.42430E-01 -7.64386E+01 -8.70145E+01
 1.42430E-01  2.13673E-01 -7.45191E+01 -8.50961E+01
 1.42430E-01  2.84969E-01 -7.20128E+01 -8.23820E+01
 1.42430E-01  3.56358E-01 -6.90564E+01 -7.90609E+01
 1.42430E-01  4.27892E-01 -6.57792E+01 -7.51253E+01
 1.42430E-01  4.99636E-01 -6.22905E+01 -7.06847E+01
 1.42430E-01  5.71663E-01 -5.86742E+01 -6.60285E+01
 1.42430E-01  6.44061E-01 -5.49905E+01 -6.09566E+01
 1.42430E-01  7.16928E-01 -5.12801E+01 -5.58319E+01
 1.42430E-01  7.90372E-01 -4.75697E+01 -5.07481E+01
 1.42430E-01  8.64515E-01 -4.38761E+01 -4.58038E+01
 1.42430E-01  9.39488E-01 -4.02103E+01 -4.09431E+01
 1.42430E-01  1.01543E+00 -3.65798E+01 -3.62663E+01
 1.42430E-01  1.09251E+00 -3.29908E+01 -3.18171E+01
 1.42430E-01  1.17087E+00 -2.94491E+01 -2.76553E+01
 1.42430E-01  1.25069E+00 -2.59609E+01 -2.37821E+01
 1.42430E-01  1.33216E+00 -2.25331E+01 -2.00940E+01
 1.42430E-01  1.41547E+00 -1.91728E+01 -1.68121E+01
 1.42430E-01  1.50080E+00 -1.58864E+01 -1.39408E+01
 1.42430E-01  1.58837E+00 -1.26769E+01 -1.11711E+01
 1.42430E-01  1.67838E+00 -9.53602E+00 -8.51917E+00
 1.42430E-01  1.77103E+00 -6.43382E+00 -5.82748E+00
 1.42430E-01  1.86653E+00 -3.36081E+00 -3.05837E+00
 1.42430E-01  1.96508E+00 -7.49540E-01 -6.56789E-01
 1.42430E-01  2.06689E+00  2.82138E-01  2.70286E-01
 1.42430E-01  2.17213E+00  1.73552E-01  1.14259E-01
 1.42430E-01  2.28099E+00  4.25502E-02 -1.16170E-02
 1.42430E-01  2.39362E+00  7.11418E-03 -3.30866E-02
 1.42430E-01  2.51017E+00  9.10238E-04 -2.72395E-02
 1.42430E-01  2.63077E+00  9.10433E-05 -1.95509E-02
 1.42430E-01  2.75551E+00  7.15249E-06 -1.46700E-02
 1.42430E-01  2.88447E+00  4.41115E-07 -1.09517E-02
 1.42430E-01  3.01772E+00  0.00000E+00 -7.47178E-03
 1.42430E-01  3.15529E+00  0.00000E+00 -5.00531E-03
 1.42430E-01  3.29717E+00  0.00000E+00 -3.38467E-03
 1.42430E-01  3.44337E+00  0.00000E+00 -2.15861E-03
 1.42430E-01  3.59384E+00  0.00000E+00 -1.04879E-03
 1.42430E-01  3.74854E+00  0.00000E+00  0.00000E+00

 2.13673E-01  0.00000E+00 -7.59703E+01 -8.66229E+01
 2.13673E-01  7.12118E-02 -7.56019E+01 -8.62290E+01
 2.13673E-01  1.42430E-01 -7.45191E+01 -8.50961E+01
 2.13673E-01  2.13673E-01 -7.27852E+01 -8.31965E+01
 2.13673E-01  2.84969E-01 -7.04940E+01 -8.06729E+01
 2.13673E-01  3.56358E-01 -6.77542E+01 -7.73136E+01
 2.13673E-01  4.27892E-01 -6.46761E+01 -7.36325E+01
 2.13673E-01  4.99636E-01 -6.13590E+01 -6.93469E+01
 2.13673E-01  5.71663E-01 -5.78854E+01 -6.47168E+01
 2.13673E-01  6.44061E-01 -5.43183E+01 -5.99414E+01
 2.13673E-01  7.16928E-01 -5.07031E+01 -5.50316E+01
 2.13673E-01  7.90372E-01 -4.70710E+01 -5.00651E+01
 2.13673E-01  8.64515E-01 -4.34429E+01 -4.52261E+01
 2.13673E-01  9.39488E-01 -3.98330E+01 -4.04732E+01
 2.13673E-01  1.01543E+00 -3.62513E+01 -3.59892E+01
 2.13673E-01  1.09251E+00 -3.27057E+01 -3.15592E+01
 2.13673E-01  1.17087E+00 -2.92032E+01 -2.74793E+01
 2.13673E-01  1.25069E+00 -2.57506E+01 -2.36034E+01
 2.13673E-01  1.33216E+00 -2.23552E+01 -2.00525E+01
 2.13673E-01  1.41547E+00 -1.90245E+01 -1.68595E+01
 2.13673E-01  1.50080E+00 -1.57653E+01 -1.38825E+01
 2.13673E-01  1.58837E+00 -1.25806E+01 -1.10873E+01
 2.13673E-01  1.67838E+00 -9.46243E+00 -8.43401E+00
 2.13673E-01  1.77103E+00 -6.38140E+00 -5.75046E+00
 2.13673E-01  1.86653E+00 -3.32890E+00 -3.00917E+00
 2.13673E-01  1.96508E+00 -7.36490E-01 -6.26842E-01
 2.13673E-01  2.06689E+00  2.84308E-01  2.73708E-01
 2.13673E-01  2.17213E+00  1.73481E-01  1.24176E-01
 2.13673E-01  2.28099E+00  4.24713E-02 -1.41198E-02
 2.13673E-01  2.39362E+00  7.09731E-03 -3.33649E-02
 2.13673E-01  2.51017E+00  9.07901E-04 -2.74731E-02
 2.13673E-01  2.63077E+00  9.08034E-05 -2.11054E-02
 2.13673E-01  2.75551E+00  7.13364E-06 -1.45398E-02
 2.13673E-01  2.88447E+00  4.39976E-07 -9.93501E-03
 2.13673E-01  3.01772E+00  0.00000E+00 -7.76556E-03
 2.13673E-01  3.15529E+00  0.00000E+00 -5.35700E-03
 2.13673E-01  3.29717E+00  0.00000E+00 -3.20531E-03
 2.13673E-01  3.44337E+00  0.00000E+00 -1.99735E-03
 2.13673E-01  3.59384E+00  0.00000E+00 -1.07280E-03
 2.13673E-01  3.74854E+00  0.00000E+00  0.00000E+00

 2.84969E-01  0.00000E+00 -7.32690E+01 -8.38747E+01
 2.84969E-01  7.12118E-02 -7.29514E+01 -8.35463E+01
 2.84969E-01  1.42430E-01 -7.20128E+01 -8.23820E+01
 2.84969E-01  2.13673E-01 -7.04940E+01 -8.06729E+01
 2.84969E-01  2.84969E-01 -6.84581E+01 -7.81405E+01
 2.84969E-01  3.56358E-01 -6.59841E+01 -7.50684E+01
 2.84969E-01  4.27892E-01 -6.31585E+01 -7.14301E+01
 2.84969E-01  4.99636E-01 -6.00665E+01 -6.74527E+01
 2.84969E-01  5.71663E-01 -5.67850E+01 -6.31630E+01
 2.84969E-01  6.44061E-01 -5.33778E+01 -5.85879E+01
 2.84969E-01  7.16928E-01 -4.98948E+01 -5.38713E+01
 2.84969E-01  7.90372E-01 -4.63722E+01 -4.92155E+01
 2.84969E-01  8.64515E-01 -4.28360E+01 -4.44556E+01
 2.84969E-01  9.39488E-01 -3.93048E+01 -3.99346E+01
 2.84969E-01  1.01543E+00 -3.57917E+01 -3.54642E+01
 2.84969E-01  1.09251E+00 -3.23070E+01 -3.12286E+01
 2.84969E-01  1.17087E+00 -2.88592E+01 -2.71971E+01
 2.84969E-01  1.25069E+00 -2.54563E+01 -2.34418E+01
 2.84969E-01  1.33216E+00 -2.21062E+01 -2.00063E+01
 2.84969E-01  1.41547E+00 -1.88169E+01 -1.68284E+01
 2.84969E-01  1.50080E+00 -1.55956E+01 -1.38988E+01
 2.84969E-01  1.58837E+00 -1.24456E+01 -1.10746E+01
 2.84969E-01  1.67838E+00 -9.35920E+00 -8.35406E+00
 2.84969E-01  1.77103E+00 -6.30780E+00 -5.67196E+00
 2.84969E-01  1.86653E+00 -3.28400E+00 -2.95635E+00
 2.84969E-01  1.96508E+00 -7.18072E-01 -5.90341E-01
 2.84969E-01  2.06689E+00  2.87388E-01  2.89523E-01
 2.84969E-01  2.17213E+00  1.73387E-01  1.28250E-01
 2.84969E-01  2.28099E+00  4.23615E-02 -1.04495E-02
 2.84969E-01  2.39362E+00  7.07374E-03 -3.31509E-02
 2.84969E-01  2.51017E+00  9.04624E-04 -2.72309E-02
 2.84969E-01  2.63077E+00  9.04668E-05 -1.96537E-02
 2.84969E-01  2.75551E+00  7.10720E-06 -1.41579E-02
 2.84969E-01  2.88447E+00  4.38363E-07 -1.02274E-02
 2.84969E-01  3.01772E+00  0.00000E+00 -7.32359E-03
 2.84969E-01  3.15529E+00  0.00000E+00 -4.77604E-03
 2.84969E-01  3.29717E+00  0.00000E+00 -3.14399E-03
 2.84969E-01  3.44337E+00  0.00000E+00 -2.08318E-03
 2.84969E-01  3.59384E+00  0.00000E+00 -9.81657E-04
 2.84969E-01  3.74854E+00  0.00000E+00  0.00000E+00

 3.56358E-01  0.00000E+00 -7.01208E+01 -8.04336E+01
 3.56358E-01  7.12118E-02 -6.98528E+01 -8.01216E+01
 3.56358E-01  1.42430E-01 -6.90564E+01 -7.90609E+01
 3.56358E-01  2.13673E-01 -6.77542E+01 -7.73136E+01
 3.56358E-01  2.84969E-01 -6.59841E+01 -7.50684E+01
 3.56358E-01  3.56358E-01 -6.37974E+01 -7.22071E+01
 3.56358E-01  4.27892E-01 -6.12561E+01 -6.88818E+01
 3.56358E-01  4.99636E-01 -5.84276E+01 -6.51048E+01
 3.56358E-01  5.71663E-01 -5.53787E+01 -6.10941E+01
 3.56358E-01  6.44061E-01 -5.21705E+01 -5.68748E+01
 3.56358E-01  7.16928E-01 -4.88547E+01 -5.24814E+01
 3.56358E-01  7.90372E-01 -4.54725E+01 -4.80347E+01
 3.56358E-01  8.64515E-01 -4.20551E+01 -4.35279E+01
 3.56358E-01  9.39488E-01 -3.86255E+01 -3.91953E+01
 3.56358E-01  1.01543E+00 -3.52011E+01 -3.49075E+01
 3.56358E-01  1.09251E+00 -3.17948E+01 -3.07315E+01
 3.56358E-01  1.17087E+00 -2.84173E+01 -2.69364E+01
 3.56358E-01  1.25069E+00 -2.50781E+01 -2.33417E+01
 3.56358E-01  1.33216E+00 -2.17862E+01 -1.99885E+01
 3.56358E-01  1.41547E+00 -1.85500E+01 -1.68023E+01
 3.56358E-01  1.50080E+00 -1.53772E+01 -1.38267E+01
 3.56358E-01  1.58837E+00 -1.22716E+01 -1.10083E+01
 3.56358E-01  1.67838E+00 -9.22594E+00 -8.29071E+00
 3.56358E-01  1.77103E+00 -6.21264E+00 -5.55097E+00
 3.56358E-01  1.86653E+00 -3.22578E+00 -2.87394E+00
 3.56358E-01  1.96508E+00 -6.94040E-01 -5.44061E-01
 3.56358E-01  2.06689E+00  2.91474E-01  3.12210E-01
 3.56358E-01  2.17213E+00  1.73289E-01  1.37387E-01
 3.56358E-01  2.28099E+00  4.22233E-02 -5.15723E-03
 3.56358E-01  2.39362E+00  7.04374E-03 -3.39072E-02
 3.56358E-01  2.51017E+00  9.00434E-04 -2.79035E-02
 3.56358E-01  2.63077E+00  9.00355E-05 -1.95615E-02
 3.56358E-01  2.75551E+00  7.07328E-06 -1.43037E-02
 3.56358E-01  2.88447E+00  4.36302E-07 -1.01360E-02
 3.56358E-01  3.01772E+00  0.00000E+00 -6.97465E-03
 3.56358E-01  3.15529E+00  0.00000E+00 -4.94492E-03
 3.56358E-01  3.29717E+00  0.00000E+00 -3.35272E-03
 3.56358E-01  3.44337E+00  0.00000E+00 -2.01539E-03
 3.56358E-01  3.59384E+00  0.00000E+00 -1.09298E-03
 3.56358E-01  3.74854E+00  0.00000E+00  0.00000E+00

 4.27892E-01  0.00000E+00 -6.66724E+01 -7.64149E+01
 4.27892E-01  7.12118E-02 -6.64483E+01 -7.61281E+01
 4.27892E-01  1.42430E-01 -6.57792E+01 -7.51253E+01
 4.27892E-01  2.13673E-01 -6.46761E+01 -7.36325E+01
 4.27892E-01  2.84969E-01 -6.31585E+01 -7.14301E+01
 4.27892E-01  3.56358E-01 -6.12561E+01 -6.88818E+01
 4.27892E-01  4.27892E-01 -5.90088E+01 -6.57971E+01
 4.27892E-01  4.99636E-01 -5.64647E+01 -6.23375E+01
 4.27892E-01  5.71663E-01 -5.36772E+01 -5.87293E+01
 4.27892E-01  6.44061E-01 -5.07001E+01 -5.47807E+01
 4.27892E-01  7.16928E-01 -4.75836E+01 -5.07708E+01
 4.27892E-01  7.90372E-01 -4.43715E+01 -4.65919E+01
 4.27892E-01  8.64515E-01 -4.10992E+01 -4.23921E+01
 4.27892E-01  9.39488E-01 -3.77945E+01 -3.81776E+01
 4.27892E-01  1.01543E+00 -3.44789E+01 -3.41482E+01
 4.27892E-01  1.09251E+00 -3.11687E+01 -3.02481E+01
 4.27892E-01  1.17087E+00 -2.78773E+01 -2.65293E+01
 4.27892E-01  1.25069E+00 -2.46159E+01 -2.30699E+01
 4.27892E-01  1.33216E+00 -2.13948E+01 -1.97756E+01
 4.27892E-01  1.41547E+00 -1.82233E+01 -1.67075E+01
 4.27892E-01  1.50080E+00 -1.51096E+01 -1.37628E+01
 4.27892E-01  1.58837E+00 -1.20581E+01 -1.09195E+01
 4.27892E-01  1.67838E+00 -9.06218E+00 -8.19583E+00
 4.27892E-01  1.77103E+00 -6.09541E+00 -5.49928E+00
 4.27892E-01  1.86653E+00 -3.15378E+00 -2.79183E+00
 4.27892E-01  1.96508E+00 -6.64098E-01 -5.03409E-01
 4.27892E-01  2.06689E+00  2.96678E-01  3.38475E-01
 4.27892E-01  2.17213E+00  1.73208E-01  1.47066E-01
 4.27892E-01  2.28099E+00  4.20598E-02 -2.12484E-03
 4.27892E-01  2.39362E+00  7.00764E-03 -3.23012E-02
 4.27892E-01  2.51017E+00  8.95360E-04 -2.76516E-02
 4.27892E-01  2.63077E+00  8.95114E-05 -1.99509E-02
 4.27892E-01  2.75551E+00  7.03197E-06 -1.38356E-02
 4.27892E-01  2.88447E+00  4.33787E-07 -9.64379E-03
 4.27892E-01  3.01772E+00  0.00000E+00 -7.07986E-03
 4.27892E-01  3.15529E+00  0.00000E+00 -4.86985E-03
 4.27892E-01  3.29717E+00  0.00000E+00 -3.05506E-03
 4.27892E-01  3.44337E+00  0.00000E+00 -1.80916E-03
 4.27892E-01  3.59384E+00  0.00000E+00 -1.12270E-03
 4.27892E-01  3.74854E+00  0.00000E+00  0.00000E+00

 4.99636E-01  0.00000E+00 -6.30399E+01 -7.18733E+01
 4.99636E-01  7.12118E-02 -6.28522E+01 -7.15677E+01
 4.99636E-01  1.42430E-01 -6.22905E+01 -7.06847E+01
 4.99636E-01  2.13673E-01 -6.13590E+01 -6.93469E+01
 4.99636E-01  2.84969E-01 -6.00665E+01 -6.74527E+01
 4.99636E-01  3.56358E-01 -5.84276E+01 -6.51048E+01
 4.99636E-01  4.27892E-01 -5.64647E+01 -6.23375E+01
 4.99636E-01  4.99636E-01 -5.42085E+01 -5.93503E+01
 4.99636E-01  5.71663E-01 -5.16972E+01 -5.60055E+01
 4.99636E-01  6.44061E-01 -4.89740E+01 -5.24561E+01
 4.99636E-01  7.16928E-01 -4.60837E+01 -4.87075E+01
 4.99636E-01  7.90372E-01 -4.30688E+01 -4.49326E+01
 4.99636E-01  8.64515E-01 -3.99673E+01 -4.10146E+01
 4.99636E-01  9.39488E-01 -3.68107E+01 -3.71032E+01
 4.99636E-01  1.01543E+00 -3.36243E+01 -3.33158E+01
 4.99636E-01  1.09251E+00 -3.04282E+01 -2.96489E+01
 4.99636E-01  1.17087E+00 -2.72387E+01 -2.61509E+01
 4.99636E-01  1.25069E+00 -2.40693E+01 -2.28018E+01
 4.99636E-01  1.33216E+00 -2.09317E+01 -1.96327E+01
 4.99636E-01  1.41547E+00 -1.78364E+01 -1.65491E+01
 4.99636E-01  1.50080E+00 -1.47924E+01 -1.35851E+01
 4.99636E-01  1.58837E+00 -1.18046E+01 -1.08161E+01
 4.99636E-01  1.67838E+00 -8.86725E+00 -8.05810E+00
 4.99636E-01  1.77103E+00 -5.95544E+00 -5.37080E+00
 4.99636E-01  1.86653E+00 -3.06743E+00 -2.72068E+00
 4.99636E-01  1.96508E+00 -6.27882E-01 -4.34423E-01
 4.99636E-01  2.06689E+00  3.03137E-01  3.59031E-01
 4.99636E-01  2.17213E+00  1.73173E-01  1.69640E-01
 4.99636E-01  2.28099E+00  4.18743E-02  4.22712E-03
 4.99636E-01  2.39362E+00  6.96577E-03 -2.98281E-02
 4.99636E-01  2.51017E+00  8.89430E-04 -2.68309E-02
 4.99636E-01  2.63077E+00  8.88964E-05 -1.96521E-02
 4.99636E-01  2.75551E+00  6.98337E-06 -1.41967E-02
 4.99636E-01  2.88447E+00  4.30822E-07 -9.84164E-03
 4.99636E-01  3.01772E+00  0.00000E+00 -6.55083E-03
 4.99636E-01  3.15529E+00  0.00000E+00 -4.45593E-03
 4.99636E-01  3.29717E+00  0.00000E+00 -3.01374E-03
 4.99636E-01  3.44337E+00  0.00000E+00 -1.87665E-03
 4.99636E-01  3.59384E+00  0.00000E+00 -9.29036E-04
 4.99636E-01  3.74854E+00  0.00000E+00  0.00000E+00

 5.71663E-01  0.00000E+00 -5.93065E+01 -6.69101E+01
 5.71663E-01  7.12118E-02 -5.91483E+01 -6.66743E+01
 5.71663E-01  1.42430E-01 -5.86742E+01 -6.60285E+01
 5.71663E-01  2.13673E-01 -5.78854E+01 -6.47168E+01
 5.71663E-01  2.84969E-01 -5.67850E+01 -6.31630E+01
 5.71663E-01  3.56358E-01 -5.53787E+01 -6.10941E+01
 5.71663E-01  4.27892E-01 -5.36772E+01 -5.87293E+01
 5.71663E-01  4.99636E-01 -5.16972E+01 -5.60055E+01
 5.71663E-01  5.71663E-01 -4.94629E+01 -5.30367E+01
 5.71663E-01  6.44061E-01 -4.70053E+01 -4.98050E+01
 5.71663E-01  7.16928E-01 -4.43602E+01 -4.64656E+01
 5.71663E-01  7.90372E-01 -4.15658E+01 -4.29709E+01
 5.71663E-01  8.64515E-01 -3.86588E+01 -3.94920E+01
 5.71663E-01  9.39488E-01 -3.56726E+01 -3.58293E+01
 5.71663E-01  1.01543E+00 -3.26359E+01 -3.23933E+01
 5.71663E-01  1.09251E+00 -2.95722E+01 -2.89804E+01
 5.71663E-01  1.17087E+00 -2.65007E+01 -2.56695E+01
 5.71663E-01  1.25069E+00 -2.34375E+01 -2.24546E+01
 5.71663E-01  1.33216E+00 -2.03961E+01 -1.93088E+01
 5.71663E-01  1.41547E+00 -1.73885E+01 -1.63226E+01
 5.71663E-01  1.50080E+00 -1.44246E+01 -1.34220E+01
 5.71663E-01  1.58837E+00 -1.15102E+01 -1.06614E+01
 5.71663E-01  1.67838E+00 -8.64036E+00 -7.93521E+00
 5.71663E-01  1.77103E+00 -5.79197E+00 -5.26094E+00
 5.71663E-01  1.86653E+00 -2.96606E+00 -2.61168E+00
 5.71663E-01  1.96508E+00 -5.84952E-01 -4.27946E-01
 5.71663E-01  2.06689E+00  3.11008E-01  4.04951E-01
 5.71663E-01  2.17213E+00  1.73211E-01  1.77616E-01
 5.71663E-01  2.28099E+00  4.16709E-02  1.23876E-02
 5.71663E-01  2.39362E+00  6.91853E-03 -2.87069E-02
 5.71663E-01  2.51017E+00  8.82677E-04 -2.78884E-02
 5.71663E-01  2.63077E+00  8.81925E-05 -1.96046E-02
 5.71663E-01  2.75551E+00  6.92756E-06 -1.40414E-02
 5.71663E-01  2.88447E+00  4.27409E-07 -9.72220E-03
 5.71663E-01  3.01772E+00  0.00000E+00 -7.08359E-03
 5.71663E-01  3.15529E+00  0.00000E+00 -4.92742E-03
 5.71663E-01  3.29717E+00  0.00000E+00 -2.71694E-03
 5.71663E-01  3.44337E+00  0.00000E+00 -1.60656E-03
 5.71663E-01  3.59384E+00  0.00000E+00 -1.18595E-03
 5.71663E-01  3.74854E+00  0.00000E+00  0.00000E+00

 6.44061E-01  0.00000E+00 -5.55284E+01 -6.17319E+01
 6.44061E-01  7.12118E-02 -5.53939E+01 -6.15661E+01
 6.44061E-01  1.42430E-01 -5.49905E+01 -6.09566E+01
 6.44061E-01  2.13673E-01 -5.43183E+01 -5.99414E+01
 6.44061E-01  2.84969E-01 -5.33778E+01 -5.85879E+01
 6.44061E-01  3.56358E-01 -5.21705E+01 -5.68748E+01
 6.44061E-01  4.27892E-01 -5.07001E+01 -5.47807E+01
 6.44061E-01  4.99636E-01 -4.89740E+01 -5.24561E+01
 6.44061E-01  5.71663E-01 -4.70053E+01 -4.98050E+01
 6.44061E-01  6.44061E-01 -4.48132E+01 -4.70754E+01
 6.44061E-01  7.16928E-01 -4.24233E+01 -4.40248E+01
 6.44061E-01  7.90372E-01 -3.98659E+01 -4.08821E+01
 6.44061E-01  8.64515E-01 -3.71736E+01 -3.76410E+01
 6.44061E-01  9.39488E-01 -3.43790E+01 -3.44694E+01
 6.44061E-01  1.01543E+00 -3.15120E+01 -3.12835E+01
 6.44061E-01  1.09251E+00 -2.85989E+01 -2.81375E+01
 6.44061E-01  1.17087E+00 -2.56617E+01 -2.50058E+01
 6.44061E-01  1.25069E+00 -2.27192E+01 -2.19330E+01
 6.44061E-01  1.33216E+00 -1.97870E+01 -1.89604E+01
 6.44061E-01  1.41547E+00 -1.68787E+01 -1.60236E+01
 6.44061E-01  1.50080E+00 -1.40054E+01 -1.32433E+01
 6.44061E-01  1.58837E+00 -1.11739E+01 -1.04127E+01
 6.44061E-01  1.67838E+00 -8.38050E+00 -7.79726E+00
 6.44061E-01  1.77103E+00 -5.60405E+00 -5.13109E+00
 6.44061E-01  1.86653E+00 -2.84886E+00 -2.52643E+00
 6.44061E-01  1.96508E+00 -5.34790E-01 -2.83495E-01
 6.44061E-01  2.06689E+00  3.20476E-01  4.17338E-01
 6.44061E-01  2.17213E+00  1.73358E-01  2.01607E-01
 6.44061E-01  2.28099E+00  4.14538E-02  2.58866E-02
 6.44061E-01  2.39362E+00  6.86637E-03 -2.32975E-02
 6.44061E-01  2.51017E+00  8.75134E-04 -2.72430E-02
 6.44061E-01  2.63077E+00  8.74016E-05 -2.01801E-02
 6.44061E-01  2.75551E+00  6.86463E-06 -1.40611E-02
 6.44061E-01  2.88447E+00  4.23549E-07 -9.47631E-03
 6.44061E-01  3.01772E+00  0.00000E+00 -6.52824E-03
 6.44061E-01  3.15529E+00  0.00000E+00 -4.64826E-03
 6.44061E-01  3.29717E+00  0.00000E+00 -3.13165E-03
 6.44061E-01  3.44337E+00  0.00000E+00 -1.95402E-03
 6.44061E-01  3.59384E+00  0.00000E+00 -1.00929E-03
 6.44061E-01  3.74854E+00  0.00000E+00  0.00000E+00

 7.16928E-01  0.00000E+00 -5.17415E+01 -5.64944E+01
 7.16928E-01  7.12118E-02 -5.16261E+01 -5.63563E+01
 7.16928E-01  1.42430E-01 -5.12801E+01 -5.58319E+01
 7.16928E-01  2.13673E-01 -5.07031E+01 -5.50316E+01
 7.16928E-01  2.84969E-01 -4.98948E+01 -5.38713E+01
 7.16928E-01  3.56358E-01 -4.88547E+01 -5.24814E+01
 7.16928E-01  4.27892E-01 -4.75836E+01 -5.07708E+01
 7.16928E-01  4.99636E-01 -4.60837E+01 -4.87075E+01
 7.16928E-01  5.71663E-01 -4.43602E+01 -4.64656E+01
 7.16928E-01  6.44061E-01 -4.24233E+01 -4.40248E+01
 7.16928E-01  7.16928E-01 -4.02884E+01 -4.13709E+01
 7.16928E-01  7.90372E-01 -3.79766E+01 -3.86355E+01
 7.16928E-01  8.64515E-01 -3.55140E+01 -3.58255E+01
 7.16928E-01  9.39488E-01 -3.29290E+01 -3.29468E+01
 7.16928E-01  1.01543E+00 -3.02506E+01 -3.00537E+01
 7.16928E-01  1.09251E+00 -2.75060E+01 -2.71777E+01
 7.16928E-01  1.17087E+00 -2.47197E+01 -2.42463E+01
 7.16928E-01  1.25069E+00 -2.19125E+01 -2.13667E+01
 7.16928E-01  1.33216E+00 -1.91026E+01 -1.84689E+01
 7.16928E-01  1.41547E+00 -1.63053E+01 -1.56580E+01
 7.16928E-01  1.50080E+00 -1.35333E+01 -1.28779E+01
 7.16928E-01  1.58837E+00 -1.07944E+01 -1.02112E+01
 7.16928E-01  1.67838E+00 -8.08646E+00 -7.55877E+00
 7.16928E-01  1.77103E+00 -5.39059E+00 -4.97755E+00
 7.16928E-01  1.86653E+00 -2.71491E+00 -2.43283E+00
 7.16928E-01  1.96508E+00 -4.76803E-01 -2.58885E-01
 7.16928E-01  2.06689E+00  3.31749E-01  4.31454E-01
 7.16928E-01  2.17213E+00  1.73650E-01  2.14968E-01
 7.16928E-01  2.28099E+00  4.12280E-02  3.61293E-02
 7.16928E-01  2.39362E+00  6.80975E-03 -1.83603E-02
 7.16928E-01  2.51017E+00  8.66837E-04 -2.60054E-02
 7.16928E-01  2.63077E+00  8.65256E-05 -2.04697E-02
 7.16928E-01  2.75551E+00  6.79465E-06 -1.44073E-02
 7.16928E-01  2.88447E+00  4.19246E-07 -1.01615E-02
 7.16928E-01  3.01772E+00  0.00000E+00 -7.35225E-03
 7.16928E-01  3.15529E+00  0.00000E+00 -4.99189E-03
 7.16928E-01  3.29717E+00  0.00000E+00 -3.06522E-03
 7.16928E-01  3.44337E+00  0.00000E+00 -1.81297E-03
 7.16928E-01  3.59384E+00  0.00000E+00 -1.08145E-03
 7.16928E-01  3.74854E+00  0.00000E+00  0.00000E+00

 7.90372E-01  0.00000E+00 -4.79684E+01 -5.12533E+01
 7.90372E-01  7.12118E-02 -4.78687E+01 -5.11480E+01
 7.90372E-01  1.42430E-01 -4.75697E+01 -5.07481E+01
 7.90372E-01  2.13673E-01 -4.70710E+01 -5.00651E+01
 7.90372E-01  2.84969E-01 -4.63722E+01 -4.92155E+01
 7.90372E-01  3.56358E-01 -4.54725E+01 -4.80347E+01
 7.90372E-01  4.27892E-01 -4.43715E+01 -4.65919E+01
 7.90372E-01  4.99636E-01 -4.30688E+01 -4.49326E+01
 7.90372E-01  5.71663E-01 -4.15658E+01 -4.29709E+01
 7.90372E-01  6.44061E-01 -3.98659E+01 -4.08821E+01
 7.90372E-01  7.16928E-01 -3.79766E+01 -3.86355E+01
 7.90372E-01  7.90372E-01 -3.59106E+01 -3.62221E+01
 7.90372E-01  8.64515E-01 -3.36854E+01 -3.38594E+01
 7.90372E-01  9.39488E-01 -3.13235E+01 -3.13527E+01
 7.90372E-01  1.01543E+00 -2.88500E+01 -2.87474E+01
 7.90372E-01  1.09251E+00 -2.62911E+01 -2.61339E+01
 7.90372E-01  1.17087E+00 -2.36719E+01 -2.33402E+01
 7.90372E-01  1.25069E+00 -2.10151E+01 -2.06696E+01
 7.90372E-01  1.33216E+00 -1.83410E+01 -1.79247E+01
 7.90372E-01  1.41547E+00 -1.56667E+01 -1.52578E+01
 7.90372E-01  1.50080E+00 -1.30066E+01 -1.25392E+01
 7.90372E-01  1.58837E+00 -1.03702E+01 -9.92987E+00
 7.90372E-01  1.67838E+00 -7.75680E+00 -7.38671E+00
 7.90372E-01  1.77103E+00 -5.15028E+00 -4.77605E+00
 7.90372E-01  1.86653E+00 -2.56315E+00 -2.29792E+00
 7.90372E-01  1.96508E+00 -4.10324E-01 -1.91462E-01
 7.90372E-01  2.06689E+00  3.45060E-01  4.97881E-01
 7.90372E-01  2.17213E+00  1.74131E-01  2.49958E-01
 7.90372E-01  2.28099E+00  4.09987E-02  5.32999E-02
 7.90372E-01  2.39362E+00  6.74919E-03 -1.03970E-02
 7.90372E-01  2.51017E+00  8.57824E-04 -2.41113E-02
 7.90372E-01  2.63077E+00  8.55666E-05 -2.15245E-02
 7.90372E-01  2.75551E+00  6.71766E-06 -1.46192E-02
 7.90372E-01  2.88447E+00  4.14498E-07 -1.04613E-02
 7.90372E-01  3.01772E+00  0.00000E+00 -7.50682E-03
 7.90372E-01  3.15529E+00  0.00000E+00 -4.86264E-03
 7.90372E-01  3.29717E+00  0.00000E+00 -3.11752E-03
 7.90372E-01  3.44337E+00  0.00000E+00 -1.95012E-03
 7.90372E-01  3.59384E+00  0.00000E+00 -1.09014E-03
 7.90372E-01  3.74854E+00  0.00000E+00  0.00000E+00

 8.64515E-01  0.00000E+00 -4.42227E+01 -4.61957E+01
 8.64515E-01  7.12118E-02 -4.41360E+01 -4.61157E+01
 8.64515E-01  1.42430E-01 -4.38761E+01 -4.58038E+01
 8.64515E-01  2.13673E-01 -4.34429E+01 -4.52261E+01
 8.64515E-01  2.84969E-01 -4.28360E+01 -4.44556E+01
 8.64515E-01  3.56358E-01 -4.20551E+01 -4.35279E+01
 8.64515E-01  4.27892E-01 -4.10992E+01 -4.23921E+01
 8.64515E-01  4.99636E-01 -3.99673E+01 -4.10146E+01
 8.64515E-01  5.71663E-01 -3.86588E+01 -3.94920E+01
 8.64515E-01  6.44061E-01 -3.71736E+01 -3.76410E+01
 8.64515E-01  7.16928E-01 -3.55140E+01 -3.58255E+01
 8.64515E-01  7.90372E-01 -3.36854E+01 -3.38594E+01
 8.64515E-01  8.64515E-01 -3.16979E+01 -3.17838E+01
 8.64515E-01  9.39488E-01 -2.95664E+01 -2.95417E+01
 8.64515E-01  1.01543E+00 -2.73102E+01 -2.71933E+01
 8.64515E-01  1.09251E+00 -2.49519E+01 -2.48173E+01
 8.64515E-01  1.17087E+00 -2.25154E+01 -2.23456E+01
 8.64515E-01  1.25069E+00 -2.00239E+01 -1.97383E+01
 8.64515E-01  1.33216E+00 -1.74992E+01 -1.72337E+01
 8.64515E-01  1.41547E+00 -1.49603E+01 -1.46604E+01
 8.64515E-01  1.50080E+00 -1.24233E+01 -1.21179E+01
 8.64515E-01  1.58837E+00 -9.89939E+00 -9.58719E+00
 8.64515E-01  1.67838E+00 -7.38982E+00 -7.11263E+00
 8.64515E-01  1.77103E+00 -4.88161E+00 -4.58724E+00
 8.64515E-01  1.86653E+00 -2.39236E+00 -2.12908E+00
 8.64515E-01  1.96508E+00 -3.34609E-01 -1.23553E-01
 8.64515E-01  2.06689E+00  3.60671E-01  4.64529E-01
 8.64515E-01  2.17213E+00  1.74847E-01  2.49020E-01
 8.64515E-01  2.28099E+00  4.07719E-02  6.27869E-02
 8.64515E-01  2.39362E+00  6.68523E-03 -2.72193E-03
 8.64515E-01  2.51017E+00  8.48132E-04 -2.08284E-02
 8.64515E-01  2.63077E+00  8.45263E-05 -2.08262E-02
 8.64515E-01  2.75551E+00  6.63370E-06 -1.59608E-02
 8.64515E-01  2.88447E+00  4.09301E-07 -1.13033E-02
 8.64515E-01  3.01772E+00  0.00000E+00 -7.50364E-03
 8.64515E-01  3.15529E+00  0.00000E+00 -4.95041E-03
 8.64515E-01  3.29717E+00  0.00000E+00 -3.31502E-03
 8.64515E-01  3.44337E+00  0.00000E+00 -1.93148E-03
 8.64515E-01  3.59384E+00  0.00000E+00 -1.20858E-03
 8.64515E-01  3.74854E+00  0.00000E+00  0.00000E+00

 9.39488E-01  0.00000E+00 -4.05124E+01 -4.11946E+01
 9.39488E-01  7.12118E-02 -4.04368E+01 -4.11699E+01
 9.39488E-01  1.42430E-01 -4.02103E+01 -4.09431E+01
 9.39488E-01  2.13673E-01 -3.98330E+01 -4.04732E+01
 9.39488E-01  2.84969E-01 -3.93048E+01 -3.99346E+01
 9.39488E-01  3.56358E-01 -3.86255E+01 -3.91953E+01
 9.39488E-01  4.27892E-01 -3.77945E+01 -3.81776E+01
 9.39488E-01  4.99636E-01 -3.68107E+01 -3.71032E+01
 9.39488E-01  5.71663E-01 -3.56726E+01 -3.58293E+01
 9.39488E-01  6.44061E-01 -3.43790E+01 -3.44694E+01
 9.39488E-01  7.16928E-01 -3.29290E+01 -3.29468E+01
 9.39488E-01  7.90372E-01 -3.13235E+01 -3.13527E+01
 9.39488E-01  8.64515E-01 -2.95664E+01 -2.95417E+01
 9.39488E-01  9.39488E-01 -2.76655E+01 -2.76819E+01
 9.39488E-01  1.01543E+00 -2.56334E+01 -2.55948E+01
 9.39488E-01  1.09251E+00 -2.34872E+01 -2.34692E+01
 9.39488E-01  1.17087E+00 -2.12472E+01 -2.11766E+01
 9.39488E-01  1.25069E+00 -1.89354E+01 -1.88080E+01
 9.39488E-01  1.33216E+00 -1.65739E+01 -1.64740E+01
 9.39488E-01  1.41547E+00 -1.41831E+01 -1.40532E+01
 9.39488E-01  1.50080E+00 -1.17807E+01 -1.15941E+01
 9.39488E-01  1.58837E+00 -9.37967E+00 -9.19964E+00
 9.39488E-01  1.67838E+00 -6.98352E+00 -6.79345E+00
 9.39488E-01  1.77103E+00 -4.58287E+00 -4.34968E+00
 9.39488E-01  1.86653E+00 -2.20117E+00 -2.06138E+00
 9.39488E-01  1.96508E+00 -2.48827E-01 -6.92637E-02
 9.39488E-01  2.06689E+00  3.78865E-01  5.16501E-01
 9.39488E-01  2.17213E+00  1.75849E-01  2.73781E-01
 9.39488E-01  2.28099E+00  4.05537E-02  5.98823E-02
 9.39488E-01  2.39362E+00  6.61844E-03  3.32178E-03
 9.39488E-01  2.51017E+00  8.37801E-04 -1.62335E-02
 9.39488E-01  2.63077E+00  8.34065E-05 -2.13196E-02
 9.39488E-01  2.75551E+00  6.54278E-06 -1.67731E-02
 9.39488E-01  2.88447E+00  4.03651E-07 -1.19562E-02
 9.39488E-01  3.01772E+00  0.00000E+00 -8.23501E-03
 9.39488E-01  3.15529E+00  0.00000E+00 -5.57246E-03
 9.39488E-01  3.29717E+00  0.00000E+00 -3.59421E-03
 9.39488E-01  3.44337E+00  0.00000E+00 -2.07005E-03
 9.39488E-01  3.59384E+00  0.00000E+00 -9.90588E-04
 9.39488E-01  3.74854E+00  0.00000E+00  0.00000E+00

 1.01543E+00  0.00000E+00 -3.68430E+01 -3.64897E+01
 1.01543E+00  7.12118E-02 -3.67771E+01 -3.64889E+01
 1.01543E+00  1.42430E-01 -3.65798E+01 -3.62663E+01
 1.01543E+00  2.13673E-01 -3.62513E+01 -3.59892E+01
 1.01543E+00  2.84969E-01 -3.57917E+01 -3.54642E+01
 1.01543E+00  3.56358E-01 -3.52011E+01 -3.49075E+01
 1.01543E+00  4.27892E-01 -3.44789E+01 -3.41482E+01
 1.01543E+00  4.99636E-01 -3.36243E+01 -3.33158E+01
 1.01543E+00  5.71663E-01 -3.26359E+01 -3.23933E+01
 1.01543E+00  6.44061E-01 -3.15120E+01 -3.12835E+01
 1.01543E+00  7.16928E-01 -3.02506E+01 -3.00537E+01
 1.01543E+00  7.90372E-01 -2.88500E+01 -2.87474E+01
 1.01543E+00  8.64515E-01 -2.73102E+01 -2.71933E+01
 1.01543E+00  9.39488E-01 -2.56334E+01 -2.55948E+01
 1.01543E+00  1.01543E+00 -2.38258E+01 -2.38007E+01
 1.01543E+00  1.09251E+00 -2.18980E+01 -2.18580E+01
 1.01543E+00  1.17087E+00 -1.98653E+01 -1.98268E+01
 1.01543E+00  1.25069E+00 -1.77462E+01 -1.77138E+01
 1.01543E+00  1.33216E+00 -1.55614E+01 -1.55566E+01
 1.01543E+00  1.41547E+00 -1.33316E+01 -1.32923E+01
 1.01543E+00  1.50080E+00 -1.10756E+01 -1.10023E+01
 1.01543E+00  1.58837E+00 -8.80831E+00 -8.70688E+00
 1.01543E+00  1.67838E+00 -6.53557E+00 -6.37058E+00
 1.01543E+00  1.77103E+00 -4.25208E+00 -4.10151E+00
 1.01543E+00  1.86653E+00 -1.98805E+00 -1.79112E+00
 1.01543E+00  1.96508E+00 -1.52054E-01  2.53283E-02
 1.01543E+00  2.06689E+00  3.99954E-01  5.30979E-01
 1.01543E+00  2.17213E+00  1.77193E-01  2.80013E-01
 1.01543E+00  2.28099E+00  4.03508E-02  8.59503E-02
 1.01543E+00  2.39362E+00  6.54942E-03  1.77822E-02
 1.01543E+00  2.51017E+00  8.26870E-04 -1.52322E-02
 1.01543E+00  2.63077E+00  8.22084E-05 -1.95126E-02
 1.01543E+00  2.75551E+00  6.44487E-06 -1.76518E-02
 1.01543E+00  2.88447E+00  3.97540E-07 -1.27952E-02
 1.01543E+00  3.01772E+00  0.00000E+00 -8.63130E-03
 1.01543E+00  3.15529E+00  0.00000E+00 -5.90228E-03
 1.01543E+00  3.29717E+00  0.00000E+00 -3.87603E-03
 1.01543E+00  3.44337E+00  0.00000E+00 -2.20892E-03
 1.01543E+00  3.59384E+00  0.00000E+00 -1.26971E-03
 1.01543E+00  3.74854E+00  0.00000E+00  0.00000E+00

 1.09251E+00  0.00000E+00 -3.32192E+01 -3.20088E+01
 1.09251E+00  7.12118E-02 -3.31620E+01 -3.19698E+01
 1.09251E+00  1.42430E-01 -3.29908E+01 -3.18171E+01
 1.09251E+00  2.13673E-01 -3.27057E+01 -3.15592E+01
 1.09251E+00  2.84969E-01 -3.23070E+01 -3.12286E+01
 1.09251E+00  3.56358E-01 -3.17948E+01 -3.07315E+01
 1.09251E+00  4.27892E-01 -3.11687E+01 -3.02481E+01
 1.09251E+00  4.99636E-01 -3.04282E+01 -2.96489E+01
 1.09251E+00  5.71663E-01 -2.95722E+01 -2.89804E+01
 1.09251E+00  6.44061E-01 -2.85989E+01 -2.81375E+01
 1.09251E+00  7.16928E-01 -2.75060E+01 -2.71777E+01
 1.09251E+00  7.90372E-01 -2.62911E+01 -2.61339E+01
 1.09251E+00  8.64515E-01 -2.49519E+01 -2.48173E+01
 1.09251E+00  9.39488E-01 -2.34872E+01 -2.34692E+01
 1.09251E+00  1.01543E+00 -2.18980E+01 -2.18580E+01
 1.09251E+00  1.09251E+00 -2.01892E+01 -2.01790E+01
 1.09251E+00  1.17087E+00 -1.83699E+01 -1.83571E+01
 1.09251E+00  1.25069E+00 -1.64536E+01 -1.64791E+01
 1.09251E+00  1.33216E+00 -1.44577E+01 -1.44830E+01
 1.09251E+00  1.41547E+00 -1.24016E+01 -1.24054E+01
 1.09251E+00  1.50080E+00 -1.03043E+01 -1.02654E+01
 1.09251E+00  1.58837E+00 -8.18207E+00 -8.12668E+00
 1.09251E+00  1.67838E+00 -6.04323E+00 -5.97808E+00
 1.09251E+00  1.77103E+00 -3.88700E+00 -3.80822E+00
 1.09251E+00  1.86653E+00 -1.75128E+00 -1.65617E+00
 1.09251E+00  1.96508E+00 -4.32786E-02  7.54545E-02
 1.09251E+00  2.06689E+00  4.24276E-01  5.41827E-01
 1.09251E+00  2.17213E+00  1.78936E-01  2.61301E-01
 1.09251E+00  2.28099E+00  4.01703E-02  1.06133E-01
 1.09251E+00  2.39362E+00  6.47879E-03  2.88720E-02
 1.09251E+00  2.51017E+00  8.15376E-04 -3.58354E-03
 1.09251E+00  2.63077E+00  8.09332E-05 -1.51616E-02
 1.09251E+00  2.75551E+00  6.33991E-06 -1.83000E-02
 1.09251E+00  2.88447E+00  3.90957E-07 -1.40239E-02
 1.09251E+00  3.01772E+00  0.00000E+00 -9.28496E-03
 1.09251E+00  3.15529E+00  0.00000E+00 -6.45384E-03
 1.09251E+00  3.29717E+00  0.00000E+00 -4.23487E-03
 1.09251E+00  3.44337E+00  0.00000E+00 -2.44431E-03
 1.09251E+00  3.59384E+00  0.00000E+00 -1.25782E-03
 1.09251E+00  3.74854E+00  0.00000E+00  0.00000E+00

 1.17087E+00  0.00000E+00 -2.96461E+01 -2.77885E+01
 1.17087E+00  7.12118E-02 -2.95967E+01 -2.77872E+01
 1.17087E+00  1.42430E-01 -2.94491E+01 -2.76553E+01
 1.17087E+00  2.13673E-01 -2.92032E+01 -2.74793E+01
 1.17087E+00  2.84969E-01 -2.88592E+01 -2.71971E+01
 1.17087E+00  3.56358E-01 -2.84173E+01 -2.69364E+01
 1.17087E+00  4.27892E-01 -2.78773E+01 -2.65293E+01
 1.17087E+00  4.99636E-01 -2.72387E+01 -2.61509E+01
 1.17087E+00  5.71663E-01 -2.65007E+01 -2.56695E+01
 1.17087E+00  6.44061E-01 -2.56617E+01 -2.50058E+01
 1.17087E+00  7.16928E-01 -2.47197E+01 -2.42463E+01
 1.17087E+00  7.90372E-01 -2.36719E+01 -2.33402E+01
 1.17087E+00  8.64515E-01 -2.25154E+01 -2.23456E+01
 1.17087E+00  9.39488E-01 -2.12472E+01 -2.11766E+01
 1.17087E+00  1.01543E+00 -1.98653E+01 -1.98268E+01
 1.17087E+00  1.09251E+00 -1.83699E+01 -1.83571E+01
 1.17087E+00  1.17087E+00 -1.67645E+01 -1.68385E+01
 1.17087E+00  1.25069E+00 -1.50570E+01 -1.51519E+01
 1.17087E+00  1.33216E+00 -1.32598E+01 -1.33491E+01
 1.17087E+00  1.41547E+00 -1.13891E+01 -1.14760E+01
 1.17087E+00  1.50080E+00 -9.46267E+00 -9.57827E+00
 1.17087E+00  1.58837E+00 -7.49720E+00 -7.50214E+00
 1.17087E+00  1.67838E+00 -5.50331E+00 -5.52476E+00
 1.17087E+00  1.77103E+00 -3.48506E+00 -3.42747E+00
 1.17087E+00  1.86653E+00 -1.48895E+00 -1.48056E+00
 1.17087E+00  1.96508E+00  7.85999E-02  1.33904E-01
 1.17087E+00  2.06689E+00  4.52189E-01  5.48112E-01
 1.17087E+00  2.17213E+00  1.81139E-01  2.70981E-01
 1.17087E+00  2.28099E+00  4.00192E-02  9.23984E-02
 1.17087E+00  2.39362E+00  6.40714E-03  4.01112E-02
 1.17087E+00  2.51017E+00  8.03350E-04  2.53755E-03
 1.17087E+00  2.63077E+00  7.95810E-05 -1.51583E-02
 1.17087E+00  2.75551E+00  6.22774E-06 -1.82427E-02
 1.17087E+00  2.88447E+00  3.83886E-07 -1.48580E-02
 1.17087E+00  3.01772E+00  0.00000E+00 -1.03833E-02
 1.17087E+00  3.15529E+00  0.00000E+00 -6.89562E-03
 1.17087E+00  3.29717E+00  0.00000E+00 -4.56770E-03
 1.17087E+00  3.44337E+00  0.00000E+00 -2.68863E-03
 1.17087E+00  3.59384E+00  0.00000E+00 -1.50146E-03
 1.17087E+00  3.74854E+00  0.00000E+00  0.00000E+00

 1.25069E+00  0.00000E+00 -2.61295E+01 -2.38031E+01
 1.25069E+00  7.12118E-02 -2.60873E+01 -2.37976E+01
 1.25069E+00  1.42430E-01 -2.59609E+01 -2.37821E+01
 1.25069E+00  2.13673E-01 -2.57506E+01 -2.36034E+01
 1.25069E+00  2.84969E-01 -2.54563E+01 -2.34418E+01
 1.25069E+00  3.56358E-01 -2.50781E+01 -2.33417E+01
 1.25069E+00  4.27892E-01 -2.46159E+01 -2.30699E+01
 1.25069E+00  4.99636E-01 -2.40693E+01 -2.28018E+01
 1.25069E+00  5.71663E-01 -2.34375E+01 -2.24546E+01
 1.25069E+00  6.44061E-01 -2.27192E+01 -2.19330E+01
 1.25069E+00  7.16928E-01 -2.19125E+01 -2.13667E+01
 1.25069E+00  7.90372E-01 -2.10151E+01 -2.06696E+01
 1.25069E+00  8.64515E-01 -2.00239E+01 -1.97383E+01
 1.25069E+00  9.39488E-01 -1.89354E+01 -1.88080E+01
 1.25069E+00  1.01543E+00 -1.77462E+01 -1.77138E+01
 1.25069E+00  1.09251E+00 -1.64536E+01 -1.64791E+01
 1.25069E+00  1.17087E+00 -1.50570E+01 -1.51519E+01
 1.25069E+00  1.25069E+00 -1.35589E+01 -1.36837E+01
 1.25069E+00  1.33216E+00 -1.19663E+01 -1.20990E+01
 1.25069E+00  1.41547E+00 -1.02905E+01 -1.04239E+01
 1.25069E+00  1.50080E+00 -8.54634E+00 -8.62174E+00
 1.25069E+00  1.58837E+00 -6.74952E+00 -6.87042E+00
 1.25069E+00  1.67838E+00 -4.91220E+00 -4.99096E+00
 1.25069E+00  1.77103E+00 -3.04332E+00 -3.06138E+00
 1.25069E+00  1.86653E+00 -1.19892E+00 -1.20119E+00
 1.25069E+00  1.96508E+00  2.14762E-01  3.20604E-01
 1.25069E+00  2.06689E+00  4.84067E-01  5.39257E-01
 1.25069E+00  2.17213E+00  1.83864E-01  2.65647E-01
 1.25069E+00  2.28099E+00  3.99042E-02  1.04273E-01
 1.25069E+00  2.39362E+00  6.33496E-03  2.44826E-02
 1.25069E+00  2.51017E+00  7.90811E-04  7.39150E-03
 1.25069E+00  2.63077E+00  7.81504E-05 -1.40010E-02
 1.25069E+00  2.75551E+00  6.10810E-06 -1.65563E-02
 1.25069E+00  2.88447E+00  3.76303E-07 -1.55517E-02
 1.25069E+00  3.01772E+00  0.00000E+00 -1.15140E-02
 1.25069E+00  3.15529E+00  0.00000E+00 -8.38345E-03
 1.25069E+00  3.29717E+00  0.00000E+00 -5.31347E-03
 1.25069E+00  3.44337E+00  0.00000E+00 -3.00005E-03
 1.25069E+00  3.59384E+00  0.00000E+00 -1.67141E-03
 1.25069E+00  3.74854E+00  0.00000E+00  0.00000E+00

 1.33216E+00  0.00000E+00 -2.26758E+01 -2.01214E+01
 1.33216E+00  7.12118E-02 -2.26400E+01 -2.00884E+01
 1.33216E+00  1.42430E-01 -2.25331E+01 -2.00940E+01
 1.33216E+00  2.13673E-01 -2.23552E+01 -2.00525E+01
 1.33216E+00  2.84969E-01 -2.21062E+01 -2.00063E+01
 1.33216E+00  3.56358E-01 -2.17862E+01 -1.99885E+01
 1.33216E+00  4.27892E-01 -2.13948E+01 -1.97756E+01
 1.33216E+00  4.99636E-01 -2.09317E+01 -1.96327E+01
 1.33216E+00  5.71663E-01 -2.03961E+01 -1.93088E+01
 1.33216E+00  6.44061E-01 -1.97870E+01 -1.89604E+01
 1.33216E+00  7.16928E-01 -1.91026E+01 -1.84689E+01
 1.33216E+00  7.90372E-01 -1.83410E+01 -1.79247E+01
 1.33216E+00  8.64515E-01 -1.74992E+01 -1.72337E+01
 1.33216E+00  9.39488E-01 -1.65739E+01 -1.64740E+01
 1.33216E+00  1.01543E+00 -1.55614E+01 -1.55566E+01
 1.33216E+00  1.09251E+00 -1.44577E+01 -1.44830E+01
 1.33216E+00  1.17087E+00 -1.32598E+01 -1.33491E+01
 1.33216E+00  1.25069E+00 -1.19663E+01 -1.20990E+01
 1.33216E+00  1.33216E+00 -1.05790E+01 -1.06996E+01
 1.33216E+00  1.41547E+00 -9.10401E+00 -9.25368E+00
 1.33216E+00  1.50080E+00 -7.55157E+00 -7.69240E+00
 1.33216E+00  1.58837E+00 -5.93473E+00 -6.03629E+00
 1.33216E+00  1.67838E+00 -4.26588E+00 -4.37601E+00
 1.33216E+00  1.77103E+00 -2.55847E+00 -2.63162E+00
 1.33216E+00  1.86653E+00 -8.78841E-01 -9.33824E-01
 1.33216E+00  1.96508E+00  3.66459E-01  4.08404E-01
 1.33216E+00  2.06689E+00  5.20280E-01  5.58318E-01
 1.33216E+00  2.17213E+00  1.87168E-01  2.54038E-01
 1.33216E+00  2.28099E+00  3.98307E-02  5.28852E-02
 1.33216E+00  2.39362E+00  6.26250E-03  2.93779E-02
 1.33216E+00  2.51017E+00  7.77744E-04  2.42717E-02
 1.33216E+00  2.63077E+00  7.66371E-05 -7.08163E-03
 1.33216E+00  2.75551E+00  5.98044E-06 -1.87795E-02
 1.33216E+00  2.88447E+00  3.68166E-07 -1.64931E-02
 1.33216E+00  3.01772E+00  0.00000E+00 -1.29282E-02
 1.33216E+00  3.15529E+00  0.00000E+00 -8.91983E-03
 1.33216E+00  3.29717E+00  0.00000E+00 -5.89541E-03
 1.33216E+00  3.44337E+00  0.00000E+00 -3.40491E-03
 1.33216E+00  3.59384E+00  0.00000E+00 -1.91447E-03
 1.33216E+00  3.74854E+00  0.00000E+00  0.00000E+00

 1.41547E+00  0.00000E+00 -1.92917E+01 -1.67449E+01
 1.41547E+00  7.12118E-02 -1.92619E+01 -1.67594E+01
 1.41547E+00  1.42430E-01 -1.91728E+01 -1.68121E+01
 1.41547E+00  2.13673E-01 -1.90245E+01 -1.68595E+01
 1.41547E+00  2.84969E-01 -1.88169E+01 -1.68284E+01
 1.41547E+00  3.56358E-01 -1.85500E+01 -1.68023E+01
 1.41547E+00  4.27892E-01 -1.82233E+01 -1.67075E+01
 1.41547E+00  4.99636E-01 -1.78364E+01 -1.65491E+01
 1.41547E+00  5.71663E-01 -1.73885E+01 -1.63226E+01
 1.41547E+00  6.44061E-01 -1.68787E+01 -1.60236E+01
 1.41547E+00  7.16928E-01 -1.63053E+01 -1.56580E+01
 1.41547E+00  7.90372E-01 -1.56667E+01 -1.52578E+01
 1.41547E+00  8.64515E-01 -1.49603E+01 -1.46604E+01
 1.41547E+00  9.39488E-01 -1.41831E+01 -1.40532E+01
 1.41547E+00  1.01543E+00 -1.33316E+01 -1.32923E+01
 1.41547E+00  1.09251E+00 -1.24016E+01 -1.24054E+01
 1.41547E+00  1.17087E+00 -1.13891E+01 -1.14760E+01
 1.41547E+00  1.25069E+00 -1.02905E+01 -1.04239E+01
 1.41547E+00  1.33216E+00 -9.10401E+00 -9.25368E+00
 1.41547E+00  1.41547E+00 -7.83086E+00 -7.97691E+00
 1.41547E+00  1.50080E+00 -6.47619E+00 -6.59879E+00
 1.41547E+00  1.58837E+00 -5.04897E+00 -5.19933E+00
 1.41547E+00  1.67838E+00 -3.56020E+00 -3.67526E+00
 1.41547E+00  1.77103E+00 -2.02697E+00 -2.14254E+00
 1.41547E+00  1.86653E+00 -5.26200E-01 -5.52432E-01
 1.41547E+00  1.96508E+00  5.34938E-01  5.34206E-01
 1.41547E+00  2.06689E+00  5.61149E-01  5.79926E-01
 1.41547E+00  2.17213E+00  1.91085E-01  2.39729E-01
 1.41547E+00  2.28099E+00  3.97998E-02  9.51913E-02
 1.41547E+00  2.39362E+00  6.18939E-03  5.94143E-02
 1.41547E+00  2.51017E+00  7.64057E-04  3.11534E-03
 1.41547E+00  2.63077E+00  7.50289E-05 -5.17967E-03
 1.41547E+00  2.75551E+00  5.84363E-06 -1.43871E-02
 1.41547E+00  2.88447E+00  3.59399E-07 -1.78160E-02
 1.41547E+00  3.01772E+00  0.00000E+00 -1.45874E-02
 1.41547E+00  3.15529E+00  0.00000E+00 -1.05643E-02
 1.41547E+00  3.29717E+00  0.00000E+00 -6.49477E-03
 1.41547E+00  3.44337E+00  0.00000E+00 -3.97993E-03
 1.41547E+00  3.59384E+00  0.00000E+00 -2.08072E-03
 1.41547E+00  3.74854E+00  0.00000E+00  0.00000E+00

 1.50080E+00  0.00000E+00 -1.59835E+01 -1.37863E+01
 1.50080E+00  7.12118E-02 -1.59591E+01 -1.38511E+01
 1.50080E+00  1.42430E-01 -1.58864E+01 -1.39408E+01
 1.50080E+00  2.13673E-01 -1.57653E+01 -1.38825E+01
 1.50080E+00  2.84969E-01 -1.55956E+01 -1.38988E+01
 1.50080E+00  3.56358E-01 -1.53772E+01 -1.38267E+01
 1.50080E+00  4.27892E-01 -1.51096E+01 -1.37628E+01
 1.50080E+00  4.99636E-01 -1.47924E+01 -1.35851E+01
 1.50080E+00  5.71663E-01 -1.44246E+01 -1.34220E+01
 1.50080E+00  6.44061E-01 -1.40054E+01 -1.32433E+01
 1.50080E+00  7.16928E-01 -1.35333E+01 -1.28779E+01
 1.50080E+00  7.90372E-01 -1.30066E+01 -1.25392E+01
 1.50080E+00  8.64515E-01 -1.24233E+01 -1.21179E+01
 1.50080E+00  9.39488E-01 -1.17807E+01 -1.15941E+01
 1.50080E+00  1.01543E+00 -1.10756E+01 -1.10023E+01
 1.50080E+00  1.09251E+00 -1.03043E+01 -1.02654E+01
 1.50080E+00  1.17087E+00 -9.46267E+00 -9.57827E+00
 1.50080E+00  1.25069E+00 -8.54634E+00 -8.62174E+00
 1.50080E+00  1.33216E+00 -7.55157E+00 -7.69240E+00
 1.50080E+00  1.41547E+00 -6.47619E+00 -6.59879E+00
 1.50080E+00  1.50080E+00 -5.32082E+00 -5.43992E+00
 1.50080E+00  1.58837E+00 -4.08983E+00 -4.26070E+00
 1.50080E+00  1.67838E+00 -2.79153E+00 -2.97691E+00
 1.50080E+00  1.77103E+00 -1.44535E+00 -1.62747E+00
 1.50080E+00  1.86653E+00 -1.38608E-01 -2.38204E-01
 1.50080E+00  1.96508E+00  7.21196E-01  6.77206E-01
 1.50080E+00  2.06689E+00  6.06810E-01  6.21135E-01
 1.50080E+00  2.17213E+00  1.95595E-01  2.01062E-01
 1.50080E+00  2.28099E+00  3.98013E-02  7.86498E-02
 1.50080E+00  2.39362E+00  6.11354E-03  4.39173E-02
 1.50080E+00  2.51017E+00  7.49454E-04  5.38684E-03
 1.50080E+00  2.63077E+00  7.32938E-05 -1.29759E-02
 1.50080E+00  2.75551E+00  5.69505E-06 -1.68001E-02
 1.50080E+00  2.88447E+00  3.49831E-07 -1.69441E-02
 1.50080E+00  3.01772E+00  0.00000E+00 -1.59901E-02
 1.50080E+00  3.15529E+00  0.00000E+00 -1.15659E-02
 1.50080E+00  3.29717E+00  0.00000E+00 -7.55583E-03
 1.50080E+00  3.44337E+00  0.00000E+00 -4.71124E-03
 1.50080E+00  3.59384E+00  0.00000E+00 -2.49076E-03
 1.50080E+00  3.74854E+00  0.00000E+00  0.00000E+00

 1.58837E+00  0.00000E+00 -1.27542E+01 -1.12148E+01
 1.58837E+00  7.12118E-02 -1.27348E+01 -1.11550E+01
 1.58837E+00  1.42430E-01 -1.26769E+01 -1.11711E+01
 1.58837E+00  2.13673E-01 -1.25806E+01 -1.10873E+01
 1.58837E+00  2.84969E-01 -1.24456E+01 -1.10746E+01
 1.58837E+00  3.56358E-01 -1.22716E+01 -1.10083E+01
 1.58837E+00  4.27892E-01 -1.20581E+01 -1.09195E+01
 1.58837E+00  4.99636E-01 -1.18046E+01 -1.08161E+01
 1.58837E+00  5.71663E-01 -1.15102E+01 -1.06614E+01
 1.58837E+00  6.44061E-01 -1.11739E+01 -1.04127E+01
 1.58837E+00  7.16928E-01 -1.07944E+01 -1.02112E+01
 1.58837E+00  7.90372E-01 -1.03702E+01 -9.92987E+00
 1.58837E+00  8.64515E-01 -9.89939E+00 -9.58719E+00
 1.58837E+00  9.39488E-01 -9.37967E+00 -9.19964E+00
 1.58837E+00  1.01543E+00 -8.80831E+00 -8.70688E+00
 1.58837E+00  1.09251E+00 -8.18207E+00 -8.12668E+00
 1.58837E+00  1.17087E+00 -7.49720E+00 -7.50214E+00
 1.58837E+00  1.25069E+00 -6.74952E+00 -6.87042E+00
 1.58837E+00  1.33216E+00 -5.93473E+00 -6.03629E+00
 1.58837E+00  1.41547E+00 -5.04897E+00 -5.19933E+00
 1.58837E+00  1.50080E+00 -4.08983E+00 -4.26070E+00
 1.58837E+00  1.58837E+00 -3.05778E+00 -3.17821E+00
 1.58837E+00  1.67838E+00 -1.95803E+00 -2.11142E+00
 1.58837E+00  1.77103E+00 -8.11377E-01 -9.20806E-01
 1.58837E+00  1.86653E+00  2.85131E-01  1.98147E-01
 1.58837E+00  1.96508E+00  9.25038E-01  8.65475E-01
 1.58837E+00  2.06689E+00  6.56735E-01  6.29116E-01
 1.58837E+00  2.17213E+00  2.00492E-01  1.74590E-01
 1.58837E+00  2.28099E+00  3.97899E-02  1.65800E-02
 1.58837E+00  2.39362E+00  6.02770E-03  3.65426E-02
 1.58837E+00  2.51017E+00  7.33024E-04 -1.51932E-02
 1.58837E+00  2.63077E+00  7.13412E-05 -3.06765E-02
 1.58837E+00  2.75551E+00  5.52757E-06 -1.60387E-02
 1.58837E+00  2.88447E+00  3.39021E-07 -1.97278E-02
 1.58837E+00  3.01772E+00  0.00000E+00 -1.96224E-02
 1.58837E+00  3.15529E+00  0.00000E+00 -1.40577E-02
 1.58837E+00  3.29717E+00  0.00000E+00 -8.52836E-03
 1.58837E+00  3.44337E+00  0.00000E+00 -5.28595E-03
 1.58837E+00  3.59384E+00  0.00000E+00 -2.90507E-03
 1.58837E+00  3.74854E+00  0.00000E+00  0.00000E+00

 1.67838E+00  0.00000E+00 -9.59520E+00 -8.55279E+00
 1.67838E+00  7.12118E-02 -9.58024E+00 -8.56360E+00
 1.67838E+00  1.42430E-01 -9.53602E+00 -8.51917E+00
 1.67838E+00  2.13673E-01 -9.46243E+00 -8.43401E+00
 1.67838E+00  2.84969E-01 -9.35920E+00 -8.35406E+00
 1.67838E+00  3.56358E-01 -9.22594E+00 -8.29071E+00
 1.67838E+00  4.27892E-01 -9.06218E+00 -8.19583E+00
 1.67838E+00  4.99636E-01 -8.86725E+00 -8.05810E+00
 1.67838E+00  5.71663E-01 -8.64036E+00 -7.93521E+00
 1.67838E+00  6.44061E-01 -8.38050E+00 -7.79726E+00
 1.67838E+00  7.16928E-01 -8.08646E+00 -7.55877E+00
 1.67838E+00  7.90372E-01 -7.75680E+00 -7.38671E+00
 1.67838E+00  8.64515E-01 -7.38982E+00 -7.11263E+00
 1.67838E+00  9.39488E-01 -6.98352E+00 -6.79345E+00
 1.67838E+00  1.01543E+00 -6.53557E+00 -6.37058E+00
 1.67838E+00  1.09251E+00 -6.04323E+00 -5.97808E+00
 1.67838E+00  1.17087E+00 -5.50331E+00 -5.52476E+00
 1.67838E+00  1.25069E+00 -4.91220E+00 -4.99096E+00
 1.67838E+00  1.33216E+00 -4.26588E+00 -4.37601E+00
 1.67838E+00  1.41547E+00 -3.56020E+00 -3.67526E+00
 1.67838E+00  1.50080E+00 -2.79153E+00 -2.97691E+00
 1.67838E+00  1.58837E+00 -1.95803E+00 -2.11142E+00
 1.67838E+00  1.67838E+00 -1.06274E+00 -1.20465E+00
 1.67838E+00  1.77103E+00 -1.27673E-01 -2.59512E-01
 1.67838E+00  1.86653E+00  7.41140E-01  7.09132E-01
 1.67838E+00  1.96508E+00  1.14174E+00  1.05374E+00
 1.67838E+00  2.06689E+00  7.08074E-01  6.70889E-01
 1.67838E+00  2.17213E+00  2.04952E-01  1.53642E-01
 1.67838E+00  2.28099E+00  3.96060E-02  6.05818E-03
 1.67838E+00  2.39362E+00  5.90807E-03 -2.43928E-02
 1.67838E+00  2.51017E+00  7.11903E-04  1.64654E-02
 1.67838E+00  2.63077E+00  6.88947E-05 -1.62873E-02
 1.67838E+00  2.75551E+00  5.31988E-06 -2.59187E-02
 1.67838E+00  2.88447E+00  3.25670E-07 -1.78727E-02
 1.67838E+00  3.01772E+00  0.00000E+00 -1.81528E-02
 1.67838E+00  3.15529E+00  0.00000E+00 -1.50266E-02
 1.67838E+00  3.29717E+00  0.00000E+00 -1.03824E-02
 1.67838E+00  3.44337E+00  0.00000E+00 -6.02623E-03
 1.67838E+00  3.59384E+00  0.00000E+00 -3.24036E-03
 1.67838E+00  3.74854E+00  0.00000E+00  0.00000E+00

 1.77103E+00  0.00000E+00 -6.47613E+00 -5.85922E+00
 1.77103E+00  7.12118E-02 -6.46537E+00 -5.86014E+00
 1.77103E+00  1.42430E-01 -6.43382E+00 -5.82748E+00
 1.77103E+00  2.13673E-01 -6.38140E+00 -5.75046E+00
 1.77103E+00  2.84969E-01 -6.30780E+00 -5.67196E+00
 1.77103E+00  3.56358E-01 -6.21264E+00 -5.55097E+00
 1.77103E+00  4.27892E-01 -6.09541E+00 -5.49928E+00
 1.77103E+00  4.99636E-01 -5.95544E+00 -5.37080E+00
 1.77103E+00  5.71663E-01 -5.79197E+00 -5.26094E+00
 1.77103E+00  6.44061E-01 -5.60405E+00 -5.13109E+00
 1.77103E+00  7.16928E-01 -5.39059E+00 -4.97755E+00
 1.77103E+00  7.90372E-01 -5.15028E+00 -4.77605E+00
 1.77103E+00  8.64515E-01 -4.88161E+00 -4.58724E+00
 1.77103E+00  9.39488E-01 -4.58287E+00 -4.34968E+00
 1.77103E+00  1.01543E+00 -4.25208E+00 -4.10151E+00
 1.77103E+00  1.09251E+00 -3.88700E+00 -3.80822E+00
 1.77103E+00  1.17087E+00 -3.48506E+00 -3.42747E+00
 1.77103E+00  1.25069E+00 -3.04332E+00 -3.06138E+00
 1.77103E+00  1.33216E+00 -2.55847E+00 -2.63162E+00
 1.77103E+00  1.41547E+00 -2.02697E+00 -2.14254E+00
 1.77103E+00  1.50080E+00 -1.44535E+00 -1.62747E+00
 1.77103E+00  1.58837E+00 -8.11377E-01 -9.20806E-01
 1.77103E+00  1.67838E+00 -1.27673E-01 -2.59512E-01
 1.77103E+00  1.77103E+00  5.81603E-01  4.69559E-01
 1.77103E+00  1.86653E+00  1.20295E+00  1.12891E+00
 1.77103E+00  1.96508E+00  1.34778E+00  1.27156E+00
 1.77103E+00  2.06689E+00  7.48974E-01  6.68276E-01
 1.77103E+00  2.17213E+00  2.05867E-01  1.92963E-01
 1.77103E+00  2.28099E+00  3.86800E-02  6.62543E-02
 1.77103E+00  2.39362E+00  5.67242E-03  2.57147E-05
 1.77103E+00  2.51017E+00  6.76398E-04 -3.03192E-03
 1.77103E+00  2.63077E+00  6.50302E-05 -1.67158E-02
 1.77103E+00  2.75551E+00  5.00141E-06 -6.44149E-03
 1.77103E+00  2.88447E+00  3.05492E-07 -1.68954E-02
 1.77103E+00  3.01772E+00  0.00000E+00 -2.29301E-02
 1.77103E+00  3.15529E+00  0.00000E+00 -1.67949E-02
 1.77103E+00  3.29717E+00  0.00000E+00 -1.28426E-02
 1.77103E+00  3.44337E+00  0.00000E+00 -6.90901E-03
 1.77103E+00  3.59384E+00  0.00000E+00 -3.87097E-03
 1.77103E+00  3.74854E+00  0.00000E+00  0.00000E+00

 1.86653E+00  0.00000E+00 -3.38671E+00 -3.09710E+00
 1.86653E+00  7.12118E-02 -3.38006E+00 -3.08376E+00
 1.86653E+00  1.42430E-01 -3.36081E+00 -3.05837E+00
 1.86653E+00  2.13673E-01 -3.32890E+00 -3.00917E+00
 1.86653E+00  2.84969E-01 -3.28400E+00 -2.95635E+00
 1.86653E+00  3.56358E-01 -3.22578E+00 -2.87394E+00
 1.86653E+00  4.27892E-01 -3.15378E+00 -2.79183E+00
 1.86653E+00  4.99636E-01 -3.06743E+00 -2.72068E+00
 1.86653E+00  5.71663E-01 -2.96606E+00 -2.61168E+00
 1.86653E+00  6.44061E-01 -2.84886E+00 -2.52643E+00
 1.86653E+00  7.16928E-01 -2.71491E+00 -2.43283E+00
 1.86653E+00  7.90372E-01 -2.56315E+00 -2.29792E+00
 1.86653E+00  8.64515E-01 -2.39236E+00 -2.12908E+00
 1.86653E+00  9.39488E-01 -2.20117E+00 -2.06138E+00
 1.86653E+00  1.01543E+00 -1.98805E+00 -1.79112E+00
 1.86653E+00  1.09251E+00 -1.75128E+00 -1.65617E+00
 1.86653E+00  1.17087E+00 -1.48895E+00 -1.48056E+00
 1.86653E+00  1.25069E+00 -1.19892E+00 -1.20119E+00
 1.86653E+00  1.33216E+00 -8.78841E-01 -9.33824E-01
 1.86653E+00  1.41547E+00 -5.26200E-01 -5.52432E-01
 1.86653E+00  1.50080E+00 -1.38608E-01 -2.38204E-01
 1.86653E+00  1.58837E+00  2.85131E-01  1.98147E-01
 1.86653E+00  1.67838E+00  7.41140E-01  7.09132E-01
 1.86653E+00  1.77103E+00  1.20295E+00  1.12891E+00
 1.86653E+00  1.86653E+00  1.55629E+00  1.48523E+00
 1.86653E+00  1.96508E+00  1.45176E+00  1.44079E+00
 1.86653E+00  2.06689E+00  7.37141E-01  6.61799E-01
 1.86653E+00  2.17213E+00  1.92770E-01  1.43726E-01
 1.86653E+00  2.28099E+00  3.51652E-02 -2.99951E-02
 1.86653E+00  2.39362E+00  5.06079E-03 -2.89802E-02
 1.86653E+00  2.51017E+00  5.96325E-04 -5.86029E-02
 1.86653E+00  2.63077E+00  5.68974E-05 -6.55184E-02
 1.86653E+00  2.75551E+00  4.35556E-06 -4.69495E-02
 1.86653E+00  2.88447E+00  2.65360E-07 -1.45198E-02
 1.86653E+00  3.01772E+00  0.00000E+00 -1.10983E-02
 1.86653E+00  3.15529E+00  0.00000E+00 -2.23702E-02
 1.86653E+00  3.29717E+00  0.00000E+00 -1.39317E-02
 1.86653E+00  3.44337E+00  0.00000E+00 -8.42302E-03
 1.86653E+00  3.59384E+00  0.00000E+00 -4.36147E-03
 1.86653E+00  3.74854E+00  0.00000E+00  0.00000E+00

 1.96508E+00  0.00000E+00 -7.60288E-01 -6.63229E-01
 1.96508E+00  7.12118E-02 -7.57450E-01 -6.71121E-01
 1.96508E+00  1.42430E-01 -7.49540E-01 -6.56789E-01
 1.96508E+00  2.13673E-01 -7.36490E-01 -6.26842E-01
 1.96508E+00  2.84969E-01 -7.18072E-01 -5.90341E-01
 1.96508E+00  3.56358E-01 -6.94040E-01 -5.44061E-01
 1.96508E+00  4.27892E-01 -6.64098E-01 -5.03409E-01
 1.96508E+00  4.99636E-01 -6.27882E-01 -4.34423E-01
 1.96508E+00  5.71663E-01 -5.84952E-01 -4.27946E-01
 1.96508E+00  6.44061E-01 -5.34790E-01 -2.83495E-01
 1.96508E+00  7.16928E-01 -4.76803E-01 -2.58885E-01
 1.96508E+00  7.90372E-01 -4.10324E-01 -1.91462E-01
 1.96508E+00  8.64515E-01 -3.34609E-01 -1.23553E-01
 1.96508E+00  9.39488E-01 -2.48827E-01 -6.92637E-02
 1.96508E+00  1.01543E+00 -1.52054E-01  2.53283E-02
 1.96508E+00  1.09251E+00 -4.32786E-02  7.54545E-02
 1.96508E+00  1.17087E+00  7.85999E-02  1.33904E-01
 1.96508E+00  1.25069E+00  2.14762E-01  3.20604E-01
 1.96508E+00  1.33216E+00  3.66459E-01  4.08404E-01
 1.96508E+00  1.41547E+00  5.34938E-01  5.34206E-01
 1.96508E+00  1.50080E+00  7.21196E-01  6.77206E-01
 1.96508E+00  1.58837E+00  9.25038E-01  8.65475E-01
 1.96508E+00  1.67838E+00  1.14174E+00  1.05374E+00
 1.96508E+00  1.77103E+00  1.34778E+00  1.27156E+00
 1.96508E+00  1.86653E+00  1.45176E+00  1.44079E+00
 1.96508E+00  1.96508E+00  1.20581E+00  1.14137E+00
 1.96508E+00  2.06689E+00  5.69097E-01  5.76032E-01
 1.96508E+00  2.17213E+00  1.42028E-01  1.30713E-01
 1.96508E+00  2.28099E+00  2.51322E-02  2.36468E-02
 1.96508E+00  2.39362E+00  3.54305E-03 -4.11933E-02
 1.96508E+00  2.51017E+00  4.11834E-04 -4.20462E-02
 1.96508E+00  2.63077E+00  3.89409E-05 -1.41167E-02
 1.96508E+00  2.75551E+00  2.96379E-06 -6.09153E-02
 1.96508E+00  2.88447E+00  1.79954E-07 -6.01677E-02
 1.96508E+00  3.01772E+00  0.00000E+00 -4.90954E-02
 1.96508E+00  3.15529E+00  0.00000E+00 -3.11374E-02
 1.96508E+00  3.29717E+00  0.00000E+00 -1.23393E-02
 1.96508E+00  3.44337E+00  0.00000E+00 -1.07054E-02
 1.96508E+00  3.59384E+00  0.00000E+00 -4.77839E-03
 1.96508E+00  3.74854E+00  0.00000E+00  0.00000E+00

 2.06689E+00  0.00000E+00  2.80240E-01  2.58025E-01
 2.06689E+00  7.12118E-02  2.80787E-01  2.58466E-01
 2.06689E+00  1.42430E-01  2.82138E-01  2.70286E-01
 2.06689E+00  2.13673E-01  2.84308E-01  2.73708E-01
 2.06689E+00  2.84969E-01  2.87388E-01  2.89523E-01
 2.06689E+00  3.56358E-01  2.91474E-01  3.12210E-01
 2.06689E+00  4.27892E-01  2.96678E-01  3.38475E-01
 2.06689E+00  4.99636E-01  3.03137E-01  3.59031E-01
 2.06689E+00  5.71663E-01  3.11008E-01  4.04951E-01
 2.06689E+00  6.44061E-01  3.20476E-01  4.17338E-01
 2.06689E+00  7.16928E-01  3.31749E-01  4.31454E-01
 2.06689E+00  7.90372E-01  3.45060E-01  4.97881E-01
 2.06689E+00  8.64515E-01  3.60671E-01  4.64529E-01
 2.06689E+00  9.39488E-01  3.78865E-01  5.16501E-01
 2.06689E+00  1.01543E+00  3.99954E-01  5.30979E-01
 2.06689E+00  1.09251E+00  4.24276E-01  5.41827E-01
 2.06689E+00  1.17087E+00  4.52189E-01  5.48112E-01
 2.06689E+00  1.25069E+00  4.84067E-01  5.39257E-01
 2.06689E+00  1.33216E+00  5.20280E-01  5.58318E-01
 2.06689E+00  1.41547E+00  5.61149E-01  5.79926E-01
 2.06689E+00  1.50080E+00  6.06810E-01  6.21135E-01
 2.06689E+00  1.58837E+00  6.56735E-01  6.29116E-01
 2.06689E+00  1.67838E+00  7.08074E-01  6.70889E-01
 2.06689E+00  1.77103E+00  7.48974E-01  6.68276E-01
 2.06689E+00  1.86653E+00  7.37141E-01  6.61799E-01
 2.06689E+00  1.96508E+00  5.69097E-01  5.76032E-01
 2.06689E+00  2.06689E+00  2.54058E-01  2.40824E-01
 2.06689E+00  2.17213E+00  6.08480E-02  4.73870E-02
 2.06689E+00  2.28099E+00  1.04537E-02 -2.78532E-02
 2.06689E+00  2.39362E+00  1.44217E-03 -3.64876E-02
 2.06689E+00  2.51017E+00  1.65086E-04 -4.38682E-02
 2.06689E+00  2.63077E+00  1.54402E-05 -3.98514E-02
 2.06689E+00  2.75551E+00  1.16611E-06 -5.08658E-02
 2.06689E+00  2.88447E+00  7.04236E-08 -5.21321E-02
 2.06689E+00  3.01772E+00  0.00000E+00 -4.34825E-02
 2.06689E+00  3.15529E+00  0.00000E+00 -3.71601E-02
 2.06689E+00  3.29717E+00  0.00000E+00 -2.53152E-02
 2.06689E+00  3.44337E+00  0.00000E+00 -1.07997E-02
 2.06689E+00  3.59384E+00  0.00000E+00 -6.39675E-03
 2.06689E+00  3.74854E+00  0.00000E+00  0.00000E+00

 2.17213E+00  0.00000E+00  1.73566E-01  1.16404E-01
 2.17213E+00  7.12118E-02  1.73581E-01  1.10652E-01
 2.17213E+00  1.42430E-01  1.73552E-01  1.14259E-01
 2.17213E+00  2.13673E-01  1.73481E-01  1.24176E-01
 2.17213E+00  2.84969E-01  1.73387E-01  1.28250E-01
 2.17213E+00  3.56358E-01  1.73289E-01  1.37387E-01
 2.17213E+00  4.27892E-01  1.73208E-01  1.47066E-01
 2.17213E+00  4.99636E-01  1.73173E-01  1.69640E-01
 2.17213E+00  5.71663E-01  1.73211E-01  1.77616E-01
 2.17213E+00  6.44061E-01  1.73358E-01  2.01607E-01
 2.17213E+00  7.16928E-01  1.73650E-01  2.14968E-01
 2.17213E+00  7.90372E-01  1.74131E-01  2.49958E-01
 2.17213E+00  8.64515E-01  1.74847E-01  2.49020E-01
 2.17213E+00  9.39488E-01  1.75849E-01  2.73781E-01
 2.17213E+00  1.01543E+00  1.77193E-01  2.80013E-01
 2.17213E+00  1.09251E+00  1.78936E-01  2.61301E-01
 2.17213E+00  1.17087E+00  1.81139E-01  2.70981E-01
 2.17213E+00  1.25069E+00  1.83864E-01  2.65647E-01
 2.17213E+00  1.33216E+00  1.87168E-01  2.54038E-01
 2.17213E+00  1.41547E+00  1.91085E-01  2.39729E-01
 2.17213E+00  1.50080E+00  1.95595E-01  2.01062E-01
 2.17213E+00  1.58837E+00  2.00492E-01  1.74590E-01
 2.17213E+00  1.67838E+00  2.04952E-01  1.53642E-01
 2.17213E+00  1.77103E+00  2.05867E-01  1.92963E-01
 2.17213E+00  1.86653E+00  1.92770E-01  1.43726E-01
 2.17213E+00  1.96508E+00  1.42028E-01  1.30713E-01
 2.17213E+00  2.06689E+00  6.08480E-02  4.73870E-02
 2.17213E+00  2.17213E+00  1.40779E-02  1.18221E-02
 2.17213E+00  2.28099E+00  2.35328E-03 -4.59845E-02
 2.17213E+00  2.39362E+00  3.17689E-04 -4.38518E-02
 2.17213E+00  2.51017E+00  3.57768E-05  2.06228E-02
 2.17213E+00  2.63077E+00  3.30538E-06 -2.12206E-02
 2.17213E+00  2.75551E+00  2.47368E-07 -7.27817E-02
 2.17213E+00  2.88447E+00  1.48382E-08 -6.18268E-02
 2.17213E+00  3.01772E+00  0.00000E+00 -4.30935E-02
 2.17213E+00  3.15529E+00  0.00000E+00 -3.96132E-02
 2.17213E+00  3.29717E+00  0.00000E+00 -2.97668E-02
 2.17213E+00  3.44337E+00  0.00000E+00 -1.36839E-02
 2.17213E+00  3.59384E+00  0.00000E+00 -7.16563E-03
 2.17213E+00  3.74854E+00  0.00000E+00  0.00000E+00

 2.28099E+00  0.00000E+00  4.26060E-02 -1.56383E-02
 2.28099E+00  7.12118E-02  4.25951E-02 -1.48794E-02
 2.28099E+00  1.42430E-01  4.25502E-02 -1.16170E-02
 2.28099E+00  2.13673E-01  4.24713E-02 -1.41198E-02
 2.28099E+00  2.84969E-01  4.23615E-02 -1.04495E-02
 2.28099E+00  3.56358E-01  4.22233E-02 -5.15723E-03
 2.28099E+00  4.27892E-01  4.20598E-02 -2.12484E-03
 2.28099E+00  4.99636E-01  4.18743E-02  4.22712E-03
 2.28099E+00  5.71663E-01  4.16709E-02  1.23876E-02
 2.28099E+00  6.44061E-01  4.14538E-02  2.58866E-02
 2.28099E+00  7.16928E-01  4.12280E-02  3.61293E-02
 2.28099E+00  7.90372E-01  4.09987E-02  5.32999E-02
 2.28099E+00  8.64515E-01  4.07719E-02  6.27869E-02
 2.28099E+00  9.39488E-01  4.05537E-02  5.98823E-02
 2.28099E+00  1.01543E+00  4.03508E-02  8.59503E-02
 2.28099E+00  1.09251E+00  4.01703E-02  1.06133E-01
 2.28099E+00  1.17087E+00  4.00192E-02  9.23984E-02
 2.28099E+00  1.25069E+00  3.99042E-02  1.04273E-01
 2.28099E+00  1.33216E+00  3.98307E-02  5.28852E-02
 2.28099E+00  1.41547E+00  3.97998E-02  9.51913E-02
 2.28099E+00  1.50080E+00  3.98013E-02  7.86498E-02
 2.28099E+00  1.58837E+00  3.97899E-02  1.65800E-02
 2.28099E+00  1.67838E+00  3.96060E-02  6.05818E-03
 2.28099E+00  1.77103E+00  3.86800E-02  6.62543E-02
 2.28099E+00  1.86653E+00  3.51652E-02 -2.99951E-02
 2.28099E+00  1.96508E+00  2.51322E-02  2.36468E-02
 2.28099E+00  2.06689E+00  1.04537E-02 -2.78532E-02
 2.28099E+00  2.17213E+00  2.35328E-03 -4.59845E-02
 2.28099E+00  2.28099E+00  3.84144E-04 -2.86675E-02
 2.28099E+00  2.39362E+00  5.08118E-05 -8.21010E-02
 2.28099E+00  2.51017E+00  5.62947E-06 -6.56127E-02
 2.28099E+00  2.63077E+00  5.13499E-07 -4.87432E-02
 2.28099E+00  2.75551E+00  3.80567E-08 -8.10267E-02
 2.28099E+00  2.88447E+00  2.26641E-09 -5.54171E-02
 2.28099E+00  3.01772E+00  0.00000E+00 -7.28899E-02
 2.28099E+00  3.15529E+00  0.00000E+00 -6.17805E-02
 2.28099E+00  3.29717E+00  0.00000E+00 -2.12465E-02
 2.28099E+00  3.44337E+00  0.00000E+00 -1.68713E-02
 2.28099E+00  3.59384E+00  0.00000E+00 -8.35716E-03
 2.28099E+00  3.74854E+00  0.00000E+00  0.00000E+00

 2.39362E+00  0.00000E+00  7.12669E-03 -3.39692E-02
 2.39362E+00  7.12118E-02  7.12396E-03 -3.35228E-02
 2.39362E+00  1.42430E-01  7.11418E-03 -3.30866E-02
 2.39362E+00  2.13673E-01  7.09731E-03 -3.33649E-02
 2.39362E+00  2.84969E-01  7.07374E-03 -3.31509E-02
 2.39362E+00  3.56358E-01  7.04374E-03 -3.39072E-02
 2.39362E+00  4.27892E-01  7.00764E-03 -3.23012E-02
 2.39362E+00  4.99636E-01  6.96577E-03 -2.98281E-02
 2.39362E+00  5.71663E-01  6.91853E-03 -2.87069E-02
 2.39362E+00  6.44061E-01  6.86637E-03 -2.32975E-02
 2.39362E+00  7.16928E-01  6.80975E-03 -1.83603E-02
 2.39362E+00  7.90372E-01  6.74919E-03 -1.03970E-02
 2.39362E+00  8.64515E-01  6.68523E-03 -2.72193E-03
 2.39362E+00  9.39488E-01  6.61844E-03  3.32178E-03
 2.39362E+00  1.01543E+00  6.54942E-03  1.77822E-02
 2.39362E+00  1.09251E+00  6.47879E-03  2.88720E-02
 2.39362E+00  1.17087E+00  6.40714E-03  4.01112E-02
 2.39362E+00  1.25069E+00  6.33496E-03  2.44826E-02
 2.39362E+00  1.33216E+00  6.26250E-03  2.93779E-02
 2.39362E+00  1.41547E+00  6.18939E-03  5.94143E-02
 2.39362E+00  1.50080E+00  6.11354E-03  4.39173E-02
 2.39362E+00  1.58837E+00  6.02770E-03  3.65426E-02
 2.39362E+00  1.67838E+00  5.90807E-03 -2.43928E-02
 2.39362E+00  1.77103E+00  5.67242E-03  2.57147E-05
 2.39362E+00  1.86653E+00  5.06079E-03 -2.89802E-02
 2.39362E+00  1.96508E+00  3.54305E-03 -4.11933E-02
 2.39362E+00  2.06689E+00  1.44217E-03 -3.64876E-02
 2.39362E+00  2.17213E+00  3.17689E-04 -4.38518E-02
 2.39362E+00  2.28099E+00  5.08118E-05 -8.21010E-02
 2.39362E+00  2.39362E+00  6.59429E-06 -9.67869E-02
 2.39362E+00  2.51017E+00  7.18675E-07 -6.57516E-02
 2.39362E+00  2.63077E+00  6.46686E-08 -5.97108E-02
 2.39362E+00  2.75551E+00  4.74127E-09 -2.99871E-02
 2.39362E+00  2.88447E+00  2.79587E-10 -5.44996E-02
 2.39362E+00  3.01772E+00  0.00000E+00 -8.43106E-02
 2.39362E+00  3.15529E+00  0.00000E+00 -6.03016E-02
 2.39362E+00  3.29717E+00  0.00000E+00 -3.30456E-02
 2.39362E+00  3.44337E+00  0.00000E+00 -2.00374E-02
 2.39362E+00  3.59384E+00  0.00000E+00 -1.14227E-02
 2.39362E+00  3.74854E+00  0.00000E+00  0.00000E+00

 2.51017E+00  0.00000E+00  9.11998E-04 -2.69576E-02
 2.51017E+00  7.12118E-02  9.11602E-04 -2.67647E-02
 2.51017E+00  1.42430E-01  9.10238E-04 -2.72395E-02
 2.51017E+00  2.13673E-01  9.07901E-04 -2.74731E-02
 2.51017E+00  2.84969E-01  9.04624E-04 -2.72309E-02
 2.51017E+00  3.56358E-01  9.00434E-04 -2.79035E-02
 2.51017E+00  4.27892E-01  8.95360E-04 -2.76516E-02
 2.51017E+00  4.99636E-01  8.89430E-04 -2.68309E-02
 2.51017E+00  5.71663E-01  8.82677E-04 -2.78884E-02
 2.51017E+00  6.44061E-01  8.75134E-04 -2.72430E-02
 2.51017E+00  7.16928E-01  8.66837E-04 -2.60054E-02
 2.51017E+00  7.90372E-01  8.57824E-04 -2.41113E-02
 2.51017E+00  8.64515E-01  8.48132E-04 -2.08284E-02
 2.51017E+00  9.39488E-01  8.37801E-04 -1.62335E-02
 2.51017E+00  1.01543E+00  8.26870E-04 -1.52322E-02
 2.51017E+00  1.09251E+00  8.15376E-04 -3.58354E-03
 2.51017E+00  1.17087E+00  8.03350E-04  2.53755E-03
 2.51017E+00  1.25069E+00  7.90811E-04  7.39150E-03
 2.51017E+00  1.33216E+00  7.77744E-04  2.42717E-02
 2.51017E+00  1.41547E+00  7.64057E-04  3.11534E-03
 2.51017E+00  1.50080E+00  7.49454E-04  5.38684E-03
 2.51017E+00  1.58837E+00  7.33024E-04 -1.51932E-02
 2.51017E+00  1.67838E+00  7.11903E-04  1.64654E-02
 2.51017E+00  1.77103E+00  6.76398E-04 -3.03192E-03
 2.51017E+00  1.86653E+00  5.96325E-04 -5.86029E-02
 2.51017E+00  1.96508E+00  4.11834E-04 -4.20462E-02
 2.51017E+00  2.06689E+00  1.65086E-04 -4.38682E-02
 2.51017E+00  2.17213E+00  3.57768E-05  2.06228E-02
 2.51017E+00  2.28099E+00  5.62947E-06 -6.56127E-02
 2.51017E+00  2.39362E+00  7.18675E-07 -6.57516E-02
 2.51017E+00  2.51017E+00  7.71279E-08  7.16033E-03
 2.51017E+00  2.63077E+00  6.84560E-09 -5.27425E-02
 2.51017E+00  2.75551E+00  4.96202E-10 -5.81387E-02
 2.51017E+00  2.88447E+00  2.89569E-11 -5.70820E-02
 2.51017E+00  3.01772E+00  0.00000E+00 -6.78219E-02
 2.51017E+00  3.15529E+00  0.00000E+00 -6.87713E-02
 2.51017E+00  3.29717E+00  0.00000E+00 -5.79430E-02
 2.51017E+00  3.44337E+00  0.00000E+00 -3.43847E-02
 2.51017E+00  3.59384E+00  0.00000E+00 -1.58116E-02
 2.51017E+00  3.74854E+00  0.00000E+00  0.00000E+00

 2.63077E+00  0.00000E+00  9.12258E-05 -2.00026E-02
 2.63077E+00  7.12118E-02  9.11838E-05 -1.99610E-02
 2.63077E+00  1.42430E-01  9.10433E-05 -1.95509E-02
 2.63077E+00  2.13673E-01  9.08034E-05 -2.11054E-02
 2.63077E+00  2.84969E-01  9.04668E-05 -1.96537E-02
 2.63077E+00  3.56358E-01  9.00355E-05 -1.95615E-02
 2.63077E+00  4.27892E-01  8.95114E-05 -1.99509E-02
 2.63077E+00  4.99636E-01  8.88964E-05 -1.96521E-02
 2.63077E+00  5.71663E-01  8.81925E-05 -1.96046E-02
 2.63077E+00  6.44061E-01  8.74016E-05 -2.01801E-02
 2.63077E+00  7.16928E-01  8.65256E-05 -2.04697E-02
 2.63077E+00  7.90372E-01  8.55666E-05 -2.15245E-02
 2.63077E+00  8.64515E-01  8.45263E-05 -2.08262E-02
 2.63077E+00  9.39488E-01  8.34065E-05 -2.13196E-02
 2.63077E+00  1.01543E+00  8.22084E-05 -1.95126E-02
 2.63077E+00  1.09251E+00  8.09332E-05 -1.51616E-02
 2.63077E+00  1.17087E+00  7.95810E-05 -1.51583E-02
 2.63077E+00  1.25069E+00  7.81504E-05 -1.40010E-02
 2.63077E+00  1.33216E+00  7.66371E-05 -7.08163E-03
 2.63077E+00  1.41547E+00  7.50289E-05 -5.17967E-03
 2.63077E+00  1.50080E+00  7.32938E-05 -1.29759E-02
 2.63077E+00  1.58837E+00  7.13412E-05 -3.06765E-02
 2.63077E+00  1.67838E+00  6.88947E-05 -1.62873E-02
 2.63077E+00  1.77103E+00  6.50302E-05 -1.67158E-02
 2.63077E+00  1.86653E+00  5.68974E-05 -6.55184E-02
 2.63077E+00  1.96508E+00  3.89409E-05 -1.41167E-02
 2.63077E+00  2.06689E+00  1.54402E-05 -3.98514E-02
 2.63077E+00  2.17213E+00  3.30538E-06 -2.12206E-02
 2.63077E+00  2.28099E+00  5.13499E-07 -4.87432E-02
 2.63077E+00  2.39362E+00  6.46684E-08 -5.97108E-02
 2.63077E+00  2.51017E+00  6.84593E-09 -5.27425E-02
 2.63077E+00  2.63077E+00  6.00850E-10 -5.07875E-02
 2.63077E+00  2.75551E+00  4.26723E-11 -7.51405E-02
 2.63077E+00  2.88447E+00  2.87453E-12 -7.26534E-02
 2.63077E+00  3.01772E+00  0.00000E+00 -4.25809E-02
 2.63077E+00  3.15529E+00  0.00000E+00 -5.78568E-02
 2.63077E+00  3.29717E+00  0.00000E+00 -6.24714E-02
 2.63077E+00  3.44337E+00  0.00000E+00 -3.20613E-02
 2.63077E+00  3.59384E+00  0.00000E+00 -1.58950E-02
 2.63077E+00  3.74854E+00  0.00000E+00  0.00000E+00

 2.75551E+00  0.00000E+00  7.16668E-06 -1.45432E-02
 2.75551E+00  7.12118E-02  7.16356E-06 -1.40851E-02
 2.75551E+00  1.42430E-01  7.15249E-06 -1.46700E-02
 2.75551E+00  2.13673E-01  7.13364E-06 -1.45398E-02
 2.75551E+00  2.84969E-01  7.10720E-06 -1.41579E-02
 2.75551E+00  3.56358E-01  7.07328E-06 -1.43037E-02
 2.75551E+00  4.27892E-01  7.03198E-06 -1.38356E-02
 2.75551E+00  4.99636E-01  6.98337E-06 -1.41967E-02
 2.75551E+00  5.71663E-01  6.92756E-06 -1.40414E-02
 2.75551E+00  6.44061E-01  6.86463E-06 -1.40611E-02
 2.75551E+00  7.16928E-01  6.79465E-06 -1.44073E-02
 2.75551E+00  7.90372E-01  6.71766E-06 -1.46192E-02
 2.75551E+00  8.64515E-01  6.63370E-06 -1.59608E-02
 2.75551E+00  9.39488E-01  6.54278E-06 -1.67731E-02
 2.75551E+00  1.01543E+00  6.44487E-06 -1.76518E-02
 2.75551E+00  1.09251E+00  6.33991E-06 -1.83000E-02
 2.75551E+00  1.17087E+00  6.22774E-06 -1.82427E-02
 2.75551E+00  1.25069E+00  6.10810E-06 -1.65563E-02
 2.75551E+00  1.33216E+00  5.98044E-06 -1.87795E-02
 2.75551E+00  1.41547E+00  5.84363E-06 -1.43871E-02
 2.75551E+00  1.50080E+00  5.69505E-06 -1.68001E-02
 2.75551E+00  1.58837E+00  5.52757E-06 -1.60387E-02
 2.75551E+00  1.67838E+00  5.31988E-06 -2.59187E-02
 2.75551E+00  1.77103E+00  5.00141E-06 -6.44149E-03
 2.75551E+00  1.86653E+00  4.35556E-06 -4.69495E-02
 2.75551E+00  1.96508E+00  2.96379E-06 -6.09153E-02
 2.75551E+00  2.06689E+00  1.16611E-06 -5.08658E-02
 2.75551E+00  2.17213E+00  2.47369E-07 -7.27817E-02
 2.75551E+00  2.28099E+00  3.80566E-08 -8.10267E-02
 2.75551E+00  2.39362E+00  4.74108E-09 -2.99871E-02
 2.75551E+00  2.51017E+00  4.96340E-10 -5.81387E-02
 2.75551E+00  2.63077E+00  4.27679E-11 -7.51405E-02
 2.75551E+00  2.75551E+00  1.31992E-12 -1.47409E-01
 2.75551E+00  2.88447E+00 -5.10453E-13 -9.52437E-02
 2.75551E+00  3.01772E+00  0.00000E+00 -3.05513E-02
 2.75551E+00  3.15529E+00  0.00000E+00 -5.86078E-02
 2.75551E+00  3.29717E+00  0.00000E+00 -6.51817E-02
 2.75551E+00  3.44337E+00  0.00000E+00 -3.46914E-02
 2.75551E+00  3.59384E+00  0.00000E+00 -1.57356E-02
 2.75551E+00  3.74854E+00  0.00000E+00  0.00000E+00

 2.88447E+00  0.00000E+00  4.41781E-07 -1.04027E-02
 2.88447E+00  7.12118E-02  4.41797E-07 -1.01410E-02
 2.88447E+00  1.42430E-01  4.41122E-07 -1.09517E-02
 2.88447E+00  2.13673E-01  4.39976E-07 -9.93501E-03
 2.88447E+00  2.84969E-01  4.38368E-07 -1.02274E-02
 2.88447E+00  3.56358E-01  4.36303E-07 -1.01360E-02
 2.88447E+00  4.27892E-01  4.33788E-07 -9.64379E-03
 2.88447E+00  4.99636E-01  4.30820E-07 -9.84164E-03
 2.88447E+00  5.71663E-01  4.27408E-07 -9.72220E-03
 2.88447E+00  6.44061E-01  4.23549E-07 -9.47631E-03
 2.88447E+00  7.16928E-01  4.19247E-07 -1.01615E-02
 2.88447E+00  7.90372E-01  4.14497E-07 -1.04613E-02
 2.88447E+00  8.64515E-01  4.09301E-07 -1.13033E-02
 2.88447E+00  9.39488E-01  4.03650E-07 -1.19562E-02
 2.88447E+00  1.01543E+00  3.97539E-07 -1.27952E-02
 2.88447E+00  1.09251E+00  3.90957E-07 -1.40239E-02
 2.88447E+00  1.17087E+00  3.83887E-07 -1.48580E-02
 2.88447E+00  1.25069E+00  3.76304E-07 -1.55517E-02
 2.88447E+00  1.33216E+00  3.68167E-07 -1.64931E-02
 2.88447E+00  1.41547E+00  3.59399E-07 -1.78160E-02
 2.88447E+00  1.50080E+00  3.49830E-07 -1.69441E-02
 2.88447E+00  1.58837E+00  3.39021E-07 -1.97278E-02
 2.88447E+00  1.67838E+00  3.25670E-07 -1.78727E-02
 2.88447E+00  1.77103E+00  3.05492E-07 -1.68954E-02
 2.88447E+00  1.86653E+00  2.65359E-07 -1.45198E-02
 2.88447E+00  1.96508E+00  1.79954E-07 -6.01677E-02
 2.88447E+00  2.06689E+00  7.04235E-08 -5.21321E-02
 2.88447E+00  2.17213E+00  1.48379E-08 -6.18268E-02
 2.88447E+00  2.28099E+00  2.26650E-09 -5.54171E-02
 2.88447E+00  2.39362E+00  2.79533E-10 -5.44996E-02
 2.88447E+00  2.51017E+00  2.93121E-11 -5.70820E-02
 2.88447E+00  2.63077E+00  2.80755E-12 -7.26534E-02
 2.88447E+00  2.75551E+00 -6.15078E-13 -9.52437E-02
 2.88447E+00  2.88447E+00  1.41542E-12 -1.00384E-01
 2.88447E+00  3.01772E+00  0.00000E+00 -1.00877E-01
 2.88447E+00  3.15529E+00  0.00000E+00 -7.02672E-02
 2.88447E+00  3.29717E+00  0.00000E+00 -4.37853E-02
 2.88447E+00  3.44337E+00  0.00000E+00 -4.37680E-02
 2.88447E+00  3.59384E+00  0.00000E+00 -3.33805E-02
 2.88447E+00  3.74854E+00  0.00000E+00  0.00000E+00

 3.01772E+00  0.00000E+00  0.00000E+00 -7.56246E-03
 3.01772E+00  7.12118E-02  0.00000E+00 -7.52971E-03
 3.01772E+00  1.42430E-01  0.00000E+00 -7.47178E-03
 3.01772E+00  2.13673E-01  0.00000E+00 -7.76556E-03
 3.01772E+00  2.84969E-01  0.00000E+00 -7.32359E-03
 3.01772E+00  3.56358E-01  0.00000E+00 -6.97465E-03
 3.01772E+00  4.27892E-01  0.00000E+00 -7.07986E-03
 3.01772E+00  4.99636E-01  0.00000E+00 -6.55083E-03
 3.01772E+00  5.71663E-01  0.00000E+00 -7.08359E-03
 3.01772E+00  6.44061E-01  0.00000E+00 -6.52824E-03
 3.01772E+00  7.16928E-01  0.00000E+00 -7.35225E-03
 3.01772E+00  7.90372E-01  0.00000E+00 -7.50682E-03
 3.01772E+00  8.64515E-01  0.00000E+00 -7.50364E-03
 3.01772E+00  9.39488E-01  0.00000E+00 -8.23501E-03
 3.01772E+00  1.01543E+00  0.00000E+00 -8.63130E-03
 3.01772E+00  1.09251E+00  0.00000E+00 -9.28496E-03
 3.01772E+00  1.17087E+00  0.00000E+00 -1.03833E-02
 3.01772E+00  1.25069E+00  0.00000E+00 -1.15140E-02
 3.01772E+00  1.33216E+00  0.00000E+00 -1.29282E-02
 3.01772E+00  1.41547E+00  0.00000E+00 -1.45874E-02
 3.01772E+00  1.50080E+00  0.00000E+00 -1.59901E-02
 3.01772E+00  1.58837E+00  0.00000E+00 -1.96224E-02
 3.01772E+00  1.67838E+00  0.00000E+00 -1.81528E-02
 3.01772E+00  1.77103E+00  0.00000E+00 -2.29301E-02
 3.01772E+00  1.86653E+00  0.00000E+00 -1.10983E-02
 3.01772E+00  1.96508E+00  0.00000E+00 -4.90954E-02
 3.01772E+00  2.06689E+00  0.00000E+00 -4.34825E-02
 3.01772E+00  2.17213E+00  0.00000E+00 -4.30935E-02
 3.01772E+00  2.28099E+00  0.00000E+00 -7.28899E-02
 3.01772E+00  2.39362E+00  0.00000E+00 -8.43106E-02
 3.01772E+00  2.51017E+00  0.00000E+00 -6.78219E-02
 3.01772E+00  2.63077E+00  0.00000E+00 -4.25809E-02
 3.01772E+00  2.75551E+00  0.00000E+00 -3.05513E-02
 3.01772E+00  2.88447E+00  0.00000E+00 -1.00877E-01
 3.01772E+00  3.01772E+00  0.00000E+00 -1.31753E-01
 3.01772E+00  3.15529E+00  0.00000E+00 -1.17512E-01
 3.01772E+00  3.29717E+00  0.00000E+00 -8.40551E-02
 3.01772E+00  3.44337E+00  0.00000E+00 -3.08681E-02
 3.01772E+00  3.59384E+00  0.00000E+00 -8.79347E-04
 3.01772E+00  3.74854E+00  0.00000E+00  0.00000E+00

 3.15529E+00  0.00000E+00  0.00000E+00 -5.47163E-03
 3.15529E+00  7.12118E-02  0.00000E+00 -5.29323E-03
 3.15529E+00  1.42430E-01  0.00000E+00 -5.00531E-03
 3.15529E+00  2.13673E-01  0.00000E+00 -5.35700E-03
 3.15529E+00  2.84969E-01  0.00000E+00 -4.77604E-03
 3.15529E+00  3.56358E-01  0.00000E+00 -4.94492E-03
 3.15529E+00  4.27892E-01  0.00000E+00 -4.86985E-03
 3.15529E+00  4.99636E-01  0.00000E+00 -4.45593E-03
 3.15529E+00  5.71663E-01  0.00000E+00 -4.92742E-03
 3.15529E+00  6.44061E-01  0.00000E+00 -4.64826E-03
 3.15529E+00  7.16928E-01  0.00000E+00 -4.99189E-03
 3.15529E+00  7.90372E-01  0.00000E+00 -4.86264E-03
 3.15529E+00  8.64515E-01  0.00000E+00 -4.95041E-03
 3.15529E+00  9.39488E-01  0.00000E+00 -5.57246E-03
 3.15529E+00  1.01543E+00  0.00000E+00 -5.90228E-03
 3.15529E+00  1.09251E+00  0.00000E+00 -6.45384E-03
 3.15529E+00  1.17087E+00  0.00000E+00 -6.89562E-03
 3.15529E+00  1.25069E+00  0.00000E+00 -8.38345E-03
 3.15529E+00  1.33216E+00  0.00000E+00 -8.91983E-03
 3.15529E+00  1.41547E+00  0.00000E+00 -1.05643E-02
 3.15529E+00  1.50080E+00  0.00000E+00 -1.15659E-02
 3.15529E+00  1.58837E+00  0.00000E+00 -1.40577E-02
 3.15529E+00  1.67838E+00  0.00000E+00 -1.50266E-02
 3.15529E+00  1.77103E+00  0.00000E+00 -1.67949E-02
 3.15529E+00  1.86653E+00  0.00000E+00 -2.23702E-02
 3.15529E+00  1.96508E+00  0.00000E+00 -3.11374E-02
 3.15529E+00  2.06689E+00  0.00000E+00 -3.71601E-02
 3.15529E+00  2.17213E+00  0.00000E+00 -3.96132E-02
 3.15529E+00  2.28099E+00  0.00000E+00 -6.17805E-02
 3.15529E+00  2.39362E+00  0.00000E+00 -6.03016E-02
 3.15529E+00  2.51017E+00  0.00000E+00 -6.87713E-02
 3.15529E+00  2.63077E+00  0.00000E+00 -5.78568E-02
 3.15529E+00  2.75551E+00  0.00000E+00 -5.86078E-02
 3.15529E+00  2.88447E+00  0.00000E+00 -7.02672E-02
 3.15529E+00  3.01772E+00  0.00000E+00 -1.17512E-01
 3.15529E+00  3.15529E+00  0.00000E+00 -1.27378E-01
 3.15529E+00  3.29717E+00  0.00000E+00 -8.31330E-02
 3.15529E+00  3.44337E+00  0.00000E+00 -4.95718E-02
 3.15529E+00  3.59384E+00  0.00000E+00 -3.55336E-02
 3.15529E+00  3.74854E+00  0.00000E+00  0.00000E+00

 3.29717E+00  0.00000E+00  0.00000E+00 -3.66086E-03
 3.29717E+00  7.12118E-02  0.00000E+00 -3.47260E-03
 3.29717E+00  1.42430E-01  0.00000E+00 -3.38467E-03
 3.29717E+00  2.13673E-01  0.00000E+00 -3.20531E-03
 3.29717E+00  2.84969E-01  0.00000E+00 -3.14399E-03
 3.29717E+00  3.56358E-01  0.00000E+00 -3.35272E-03
 3.29717E+00  4.27892E-01  0.00000E+00 -3.05506E-03
 3.29717E+00  4.99636E-01  0.00000E+00 -3.01374E-03
 3.29717E+00  5.71663E-01  0.00000E+00 -2.71694E-03
 3.29717E+00  6.44061E-01  0.00000E+00 -3.13165E-03
 3.29717E+00  7.16928E-01  0.00000E+00 -3.06522E-03
 3.29717E+00  7.90372E-01  0.00000E+00 -3.11752E-03
 3.29717E+00  8.64515E-01  0.00000E+00 -3.31502E-03
 3.29717E+00  9.39488E-01  0.00000E+00 -3.59421E-03
 3.29717E+00  1.01543E+00  0.00000E+00 -3.87603E-03
 3.29717E+00  1.09251E+00  0.00000E+00 -4.23487E-03
 3.29717E+00  1.17087E+00  0.00000E+00 -4.56770E-03
 3.29717E+00  1.25069E+00  0.00000E+00 -5.31347E-03
 3.29717E+00  1.33216E+00  0.00000E+00 -5.89541E-03
 3.29717E+00  1.41547E+00  0.00000E+00 -6.49477E-03
 3.29717E+00  1.50080E+00  0.00000E+00 -7.55583E-03
 3.29717E+00  1.58837E+00  0.00000E+00 -8.52836E-03
 3.29717E+00  1.67838E+00  0.00000E+00 -1.03824E-02
 3.29717E+00  1.77103E+00  0.00000E+00 -1.28426E-02
 3.29717E+00  1.86653E+00  0.00000E+00 -1.39317E-02
 3.29717E+00  1.96508E+00  0.00000E+00 -1.23393E-02
 3.29717E+00  2.06689E+00  0.00000E+00 -2.53152E-02
 3.29717E+00  2.17213E+00  0.00000E+00 -2.97668E-02
 3.29717E+00  2.28099E+00  0.00000E+00 -2.12465E-02
 3.29717E+00  2.39362E+00  0.00000E+00 -3.30456E-02
 3.29717E+00  2.51017E+00  0.00000E+00 -5.79430E-02
 3.29717E+00  2.63077E+00  0.00000E+00 -6.24714E-02
 3.29717E+00  2.75551E+00  0.00000E+00 -6.51817E-02
 3.29717E+00  2.88447E+00  0.00000E+00 -4.37853E-02
 3.29717E+00  3.01772E+00  0.00000E+00 -8.40551E-02
 3.29717E+00  3.15529E+00  0.00000E+00 -8.31330E-02
 3.29717E+00  3.29717E+00  0.00000E+00 -7.32023E-02
 3.29717E+00  3.44337E+00  0.00000E+00 -1.01564E-01
 3.29717E+00  3.59384E+00  0.00000E+00 -8.47043E-02
 3.29717E+00  3.74854E+00  0.00000E+00  0.00000E+00

 3.44337E+00  0.00000E+00  0.00000E+00 -2.11994E-03
 3.44337E+00  7.12118E-02  0.00000E+00 -2.11922E-03
 3.44337E+00  1.42430E-01  0.00000E+00 -2.15861E-03
 3.44337E+00  2.13673E-01  0.00000E+00 -1.99735E-03
 3.44337E+00  2.84969E-01  0.00000E+00 -2.08318E-03
 3.44337E+00  3.56358E-01  0.00000E+00 -2.01539E-03
 3.44337E+00  4.27892E-01  0.00000E+00 -1.80916E-03
 3.44337E+00  4.99636E-01  0.00000E+00 -1.87665E-03
 3.44337E+00  5.71663E-01  0.00000E+00 -1.60656E-03
 3.44337E+00  6.44061E-01  0.00000E+00 -1.95402E-03
 3.44337E+00  7.16928E-01  0.00000E+00 -1.81297E-03
 3.44337E+00  7.90372E-01  0.00000E+00 -1.95012E-03
 3.44337E+00  8.64515E-01  0.00000E+00 -1.93148E-03
 3.44337E+00  9.39488E-01  0.00000E+00 -2.07005E-03
 3.44337E+00  1.01543E+00  0.00000E+00 -2.20892E-03
 3.44337E+00  1.09251E+00  0.00000E+00 -2.44431E-03
 3.44337E+00  1.17087E+00  0.00000E+00 -2.68863E-03
 3.44337E+00  1.25069E+00  0.00000E+00 -3.00005E-03
 3.44337E+00  1.33216E+00  0.00000E+00 -3.40491E-03
 3.44337E+00  1.41547E+00  0.00000E+00 -3.97993E-03
 3.44337E+00  1.50080E+00  0.00000E+00 -4.71124E-03
 3.44337E+00  1.58837E+00  0.00000E+00 -5.28595E-03
 3.44337E+00  1.67838E+00  0.00000E+00 -6.02623E-03
 3.44337E+00  1.77103E+00  0.00000E+00 -6.90901E-03
 3.44337E+00  1.86653E+00  0.00000E+00 -8.42302E-03
 3.44337E+00  1.96508E+00  0.00000E+00 -1.07054E-02
 3.44337E+00  2.06689E+00  0.00000E+00 -1.07997E-02
 3.44337E+00  2.17213E+00  0.00000E+00 -1.36839E-02
 3.44337E+00  2.28099E+00  0.00000E+00 -1.68713E-02
 3.44337E+00  2.39362E+00  0.00000E+00 -2.00374E-02
 3.44337E+00  2.51017E+00  0.00000E+00 -3.43847E-02
 3.44337E+00  2.63077E+00  0.00000E+00 -3.20613E-02
 3.44337E+00  2.75551E+00  0.00000E+00 -3.46914E-02
 3.44337E+00  2.88447E+00  0.00000E+00 -4.37680E-02
 3.44337E+00  3.01772E+00  0.00000E+00 -3.08681E-02
 3.44337E+00  3.15529E+00  0.00000E+00 -4.95718E-02
 3.44337E+00  3.29717E+00  0.00000E+00 -1.01564E-01
 3.44337E+00  3.44337E+00  0.00000E+00 -1.07959E-01
 3.44337E+00  3.59384E+00  0.00000E+00 -6.25790E-02
 3.44337E+00  3.74854E+00  0.00000E+00  0.00000E+00

 3.59384E+00  0.00000E+00  0.00000E+00 -9.84027E-04
 3.59384E+00  7.12118E-02  0.00000E+00 -1.22683E-03
 3.59384E+00  1.42430E-01  0.00000E+00 -1.04879E-03
 3.59384E+00  2.13673E-01  0.00000E+00 -1.07280E-03
 3.59384E+00  2.84969E-01  0.00000E+00 -9.81657E-04
 3.59384E+00  3.56358E-01  0.00000E+00 -1.09298E-03
 3.59384E+00  4.27892E-01  0.00000E+00 -1.12270E-03
 3.59384E+00  4.99636E-01  0.00000E+00 -9.29036E-04
 3.59384E+00  5.71663E-01  0.00000E+00 -1.18595E-03
 3.59384E+00  6.44061E-01  0.00000E+00 -1.00929E-03
 3.59384E+00  7.16928E-01  0.00000E+00 -1.08145E-03
 3.59384E+00  7.90372E-01  0.00000E+00 -1.09014E-03
 3.59384E+00  8.64515E-01  0.00000E+00 -1.20858E-03
 3.59384E+00  9.39488E-01  0.00000E+00 -9.90588E-04
 3.59384E+00  1.01543E+00  0.00000E+00 -1.26971E-03
 3.59384E+00  1.09251E+00  0.00000E+00 -1.25782E-03
 3.59384E+00  1.17087E+00  0.00000E+00 -1.50146E-03
 3.59384E+00  1.25069E+00  0.00000E+00 -1.67141E-03
 3.59384E+00  1.33216E+00  0.00000E+00 -1.91447E-03
 3.59384E+00  1.41547E+00  0.00000E+00 -2.08072E-03
 3.59384E+00  1.50080E+00  0.00000E+00 -2.49076E-03
 3.59384E+00  1.58837E+00  0.00000E+00 -2.90507E-03
 3.59384E+00  1.67838E+00  0.00000E+00 -3.24036E-03
 3.59384E+00  1.77103E+00  0.00000E+00 -3.87097E-03
 3.59384E+00  1.86653E+00  0.00000E+00 -4.36147E-03
 3.59384E+00  1.96508E+00  0.00000E+00 -4.77839E-03
 3.59384E+00  2.06689E+00  0.00000E+00 -6.39675E-03
 3.59384E+00  2.17213E+00  0.00000E+00 -7.16563E-03
 3.59384E+00  2.28099E+00  0.00000E+00 -8.35716E-03
 3.59384E+00  2.39362E+00  0.00000E+00 -1.14227E-02
 3.59384E+00  2.51017E+00  0.00000E+00 -1.58116E-02
 3.59384E+00  2.63077E+00  0.00000E+00 -1.58950E-02
 3.59384E+00  2.75551E+00  0.00000E+00 -1.57356E-02
 3.59384E+00  2.88447E+00  0.00000E+00 -3.33805E-02
 3.59384E+00  3.01772E+00  0.00000E+00 -8.79347E-04
 3.59384E+00  3.15529E+00  0.00000E+00 -3.55336E-02
 3.59384E+00  3.29717E+00  0.00000E+00 -8.47043E-02
 3.59384E+00  3.44337E+00  0.00000E+00 -6.25790E-02
 3.59384E+00  3.59384E+00  0.00000E+00 -4.43238E-02
 3.59384E+00  3.74854E+00  0.00000E+00  0.00000E+00

 3.74854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.74854E+00  7.12118E-02  0.00000E+00  0.00000E+00
 3.74854E+00  1.42430E-01  0.00000E+00  0.00000E+00
 3.74854E+00  2.13673E-01  0.00000E+00  0.00000E+00
 3.74854E+00  2.84969E-01  0.00000E+00  0.00000E+00
 3.74854E+00  3.56358E-01  0.00000E+00  0.00000E+00
 3.74854E+00  4.27892E-01  0.00000E+00  0.00000E+00
 3.74854E+00  4.99636E-01  0.00000E+00  0.00000E+00
 3.74854E+00  5.71663E-01  0.00000E+00  0.00000E+00
 3.74854E+00  6.44061E-01  0.00000E+00  0.00000E+00
 3.74854E+00  7.16928E-01  0.00000E+00  0.00000E+00
 3.74854E+00  7.90372E-01  0.00000E+00  0.00000E+00
 3.74854E+00  8.64515E-01  0.00000E+00  0.00000E+00
 3.74854E+00  9.39488E-01  0.00000E+00  0.00000E+00
 3.74854E+00  1.01543E+00  0.00000E+00  0.00000E+00
 3.74854E+00  1.09251E+00  0.00000E+00  0.00000E+00
 3.74854E+00  1.17087E+00  0.00000E+00  0.00000E+00
 3.74854E+00  1.25069E+00  0.00000E+00  0.00000E+00
 3.74854E+00  1.33216E+00  0.00000E+00  0.00000E+00
 3.74854E+00  1.41547E+00  0.00000E+00  0.00000E+00
 3.74854E+00  1.50080E+00  0.00000E+00  0.00000E+00
 3.74854E+00  1.58837E+00  0.00000E+00  0.00000E+00
 3.74854E+00  1.67838E+00  0.00000E+00  0.00000E+00
 3.74854E+00  1.77103E+00  0.00000E+00  0.00000E+00
 3.74854E+00  1.86653E+00  0.00000E+00  0.00000E+00
 3.74854E+00  1.96508E+00  0.00000E+00  0.00000E+00
 3.74854E+00  2.06689E+00  0.00000E+00  0.00000E+00
 3.74854E+00  2.17213E+00  0.00000E+00  0.00000E+00
 3.74854E+00  2.28099E+00  0.00000E+00  0.00000E+00
 3.74854E+00  2.39362E+00  0.00000E+00  0.00000E+00
 3.74854E+00  2.51017E+00  0.00000E+00  0.00000E+00
 3.74854E+00  2.63077E+00  0.00000E+00  0.00000E+00
 3.74854E+00  2.75551E+00  0.00000E+00  0.00000E+00
 3.74854E+00  2.88447E+00  0.00000E+00  0.00000E+00
 3.74854E+00  3.01772E+00  0.00000E+00  0.00000E+00
 3.74854E+00  3.15529E+00  0.00000E+00  0.00000E+00
 3.74854E+00  3.29717E+00  0.00000E+00  0.00000E+00
 3.74854E+00  3.44337E+00  0.00000E+00  0.00000E+00
 3.74854E+00  3.59384E+00  0.00000E+00  0.00000E+00
 3.74854E+00  3.74854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF0.80 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -9.54311E+01
 0.00000E+00  7.37797E-02 -7.93576E+01 -9.49905E+01
 0.00000E+00  1.47566E-01 -7.79349E+01 -9.35924E+01
 0.00000E+00  2.21374E-01 -7.57049E+01 -9.13657E+01
 0.00000E+00  2.95233E-01 -7.28399E+01 -8.82637E+01
 0.00000E+00  3.69180E-01 -6.95204E+01 -8.43693E+01
 0.00000E+00  4.43263E-01 -6.59053E+01 -7.97122E+01
 0.00000E+00  5.17544E-01 -6.21170E+01 -7.46088E+01
 0.00000E+00  5.92091E-01 -5.82410E+01 -6.90469E+01
 0.00000E+00  6.66988E-01 -5.43336E+01 -6.32898E+01
 0.00000E+00  7.42326E-01 -5.04306E+01 -5.75109E+01
 0.00000E+00  8.18208E-01 -4.65539E+01 -5.18596E+01
 0.00000E+00  8.94748E-01 -4.27166E+01 -4.62916E+01
 0.00000E+00  9.72069E-01 -3.89268E+01 -4.10047E+01
 0.00000E+00  1.05031E+00 -3.51905E+01 -3.59933E+01
 0.00000E+00  1.12960E+00 -3.15133E+01 -3.12579E+01
 0.00000E+00  1.21011E+00 -2.79013E+01 -2.68862E+01
 0.00000E+00  1.29200E+00 -2.43611E+01 -2.27949E+01
 0.00000E+00  1.37543E+00 -2.08993E+01 -1.89432E+01
 0.00000E+00  1.46059E+00 -1.75224E+01 -1.54937E+01
 0.00000E+00  1.54766E+00 -1.42351E+01 -1.23045E+01
 0.00000E+00  1.63683E+00 -1.10348E+01 -9.63295E+00
 0.00000E+00  1.72830E+00 -7.90072E+00 -6.99154E+00
 0.00000E+00  1.82226E+00 -4.79441E+00 -4.27528E+00
 0.00000E+00  1.91891E+00 -1.85154E+00 -1.65303E+00
 0.00000E+00  2.01845E+00  9.24206E-03  2.43731E-02
 0.00000E+00  2.12105E+00  2.66200E-01  1.97223E-01
 0.00000E+00  2.22692E+00  9.03860E-02  1.22652E-02
 0.00000E+00  2.33622E+00  1.82534E-02 -4.84748E-02
 0.00000E+00  2.44911E+00  2.73806E-03 -4.32486E-02
 0.00000E+00  2.56574E+00  3.22324E-04 -3.21128E-02
 0.00000E+00  2.68624E+00  3.00108E-05 -2.29066E-02
 0.00000E+00  2.81073E+00  2.21871E-06 -1.64350E-02
 0.00000E+00  2.93928E+00  1.30824E-07 -1.22872E-02
 0.00000E+00  3.07198E+00  0.00000E+00 -8.47539E-03
 0.00000E+00  3.20887E+00  0.00000E+00 -5.86038E-03
 0.00000E+00  3.34997E+00  0.00000E+00 -3.81062E-03
 0.00000E+00  3.49530E+00  0.00000E+00 -2.03704E-03
 0.00000E+00  3.64484E+00  0.00000E+00 -8.80707E-04
 0.00000E+00  3.79854E+00  0.00000E+00  0.00000E+00

 7.37797E-02  0.00000E+00 -7.93576E+01 -9.49905E+01
 7.37797E-02  7.37797E-02 -7.88810E+01 -9.45790E+01
 7.37797E-02  1.47566E-01 -7.74943E+01 -9.31571E+01
 7.37797E-02  2.21374E-01 -7.53153E+01 -9.09211E+01
 7.37797E-02  2.95233E-01 -7.25070E+01 -8.78619E+01
 7.37797E-02  3.69180E-01 -6.92418E+01 -8.39440E+01
 7.37797E-02  4.43263E-01 -6.56738E+01 -7.94031E+01
 7.37797E-02  5.17544E-01 -6.19241E+01 -7.42957E+01
 7.37797E-02  5.92091E-01 -5.80789E+01 -6.88142E+01
 7.37797E-02  6.66988E-01 -5.41962E+01 -6.30938E+01
 7.37797E-02  7.42326E-01 -5.03130E+01 -5.73810E+01
 7.37797E-02  8.18208E-01 -4.64524E+01 -5.16781E+01
 7.37797E-02  8.94748E-01 -4.26286E+01 -4.61883E+01
 7.37797E-02  9.72069E-01 -3.88503E+01 -4.09176E+01
 7.37797E-02  1.05031E+00 -3.51241E+01 -3.59859E+01
 7.37797E-02  1.12960E+00 -3.14560E+01 -3.12623E+01
 7.37797E-02  1.21011E+00 -2.78522E+01 -2.69064E+01
 7.37797E-02  1.29200E+00 -2.43194E+01 -2.28102E+01
 7.37797E-02  1.37543E+00 -2.08642E+01 -1.90111E+01
 7.37797E-02  1.46059E+00 -1.74935E+01 -1.55270E+01
 7.37797E-02  1.54766E+00 -1.42118E+01 -1.23701E+01
 7.37797E-02  1.63683E+00 -1.10166E+01 -9.60933E+00
 7.37797E-02  1.72830E+00 -7.88715E+00 -6.96846E+00
 7.37797E-02  1.82226E+00 -4.78526E+00 -4.28115E+00
 7.37797E-02  1.91891E+00 -1.84671E+00 -1.64442E+00
 7.37797E-02  2.01845E+00  1.07005E-02  2.72035E-02
 7.37797E-02  2.12105E+00  2.66348E-01  1.97736E-01
 7.37797E-02  2.22692E+00  9.03727E-02  1.04699E-02
 7.37797E-02  2.33622E+00  1.82467E-02 -4.79660E-02
 7.37797E-02  2.44911E+00  2.73683E-03 -4.16863E-02
 7.37797E-02  2.56574E+00  3.22169E-04 -3.18638E-02
 7.37797E-02  2.68624E+00  2.99947E-05 -2.33531E-02
 7.37797E-02  2.81073E+00  2.21677E-06 -1.71363E-02
 7.37797E-02  2.93928E+00  1.29025E-07 -1.25183E-02
 7.37797E-02  3.07198E+00  0.00000E+00 -8.82967E-03
 7.37797E-02  3.20887E+00  0.00000E+00 -5.98033E-03
 7.37797E-02  3.34997E+00  0.00000E+00 -3.79423E-03
 7.37797E-02  3.49530E+00  0.00000E+00 -2.17482E-03
 7.37797E-02  3.64484E+00  0.00000E+00 -9.39701E-04
 7.37797E-02  3.79854E+00  0.00000E+00  0.00000E+00

 1.47566E-01  0.00000E+00 -7.79349E+01 -9.35924E+01
 1.47566E-01  7.37797E-02 -7.74943E+01 -9.31571E+01
 1.47566E-01  1.47566E-01 -7.62074E+01 -9.18366E+01
 1.47566E-01  2.21374E-01 -7.41713E+01 -8.96010E+01
 1.47566E-01  2.95233E-01 -7.15233E+01 -8.65627E+01
 1.47566E-01  3.69180E-01 -6.84135E+01 -8.28044E+01
 1.47566E-01  4.43263E-01 -6.49825E+01 -7.82934E+01
 1.47566E-01  5.17544E-01 -6.13465E+01 -7.33635E+01
 1.47566E-01  5.92091E-01 -5.75932E+01 -6.80148E+01
 1.47566E-01  6.66988E-01 -5.37841E+01 -6.24583E+01
 1.47566E-01  7.42326E-01 -4.99602E+01 -5.68588E+01
 1.47566E-01  8.18208E-01 -4.61482E+01 -5.12612E+01
 1.47566E-01  8.94748E-01 -4.23648E+01 -4.59040E+01
 1.47566E-01  9.72069E-01 -3.86212E+01 -4.07471E+01
 1.47566E-01  1.05031E+00 -3.49254E+01 -3.58010E+01
 1.47566E-01  1.12960E+00 -3.12846E+01 -3.11526E+01
 1.47566E-01  1.21011E+00 -2.77053E+01 -2.67433E+01
 1.47566E-01  1.29200E+00 -2.41946E+01 -2.27314E+01
 1.47566E-01  1.37543E+00 -2.07597E+01 -1.89337E+01
 1.47566E-01  1.46059E+00 -1.74074E+01 -1.55174E+01
 1.47566E-01  1.54766E+00 -1.41426E+01 -1.24194E+01
 1.47566E-01  1.63683E+00 -1.09626E+01 -9.62149E+00
 1.47566E-01  1.72830E+00 -7.84716E+00 -6.91746E+00
 1.47566E-01  1.82226E+00 -4.75857E+00 -4.27444E+00
 1.47566E-01  1.91891E+00 -1.83292E+00 -1.64326E+00
 1.47566E-01  2.01845E+00  1.46112E-02  3.35048E-02
 1.47566E-01  2.12105E+00  2.66635E-01  2.04415E-01
 1.47566E-01  2.22692E+00  9.03013E-02  1.52751E-02
 1.47566E-01  2.33622E+00  1.82220E-02 -4.75367E-02
 1.47566E-01  2.44911E+00  2.73255E-03 -4.23421E-02
 1.47566E-01  2.56574E+00  3.21640E-04 -3.14304E-02
 1.47566E-01  2.68624E+00  2.99447E-05 -2.33875E-02
 1.47566E-01  2.81073E+00  2.21312E-06 -1.66629E-02
 1.47566E-01  2.93928E+00  1.28803E-07 -1.20816E-02
 1.47566E-01  3.07198E+00  0.00000E+00 -8.55720E-03
 1.47566E-01  3.20887E+00  0.00000E+00 -5.81956E-03
 1.47566E-01  3.34997E+00  0.00000E+00 -3.72573E-03
 1.47566E-01  3.49530E+00  0.00000E+00 -2.18095E-03
 1.47566E-01  3.64484E+00  0.00000E+00 -8.47653E-04
 1.47566E-01  3.79854E+00  0.00000E+00  0.00000E+00

 2.21374E-01  0.00000E+00 -7.57049E+01 -9.13657E+01
 2.21374E-01  7.37797E-02 -7.53153E+01 -9.09211E+01
 2.21374E-01  1.47566E-01 -7.41713E+01 -8.96010E+01
 2.21374E-01  2.21374E-01 -7.23427E+01 -8.74559E+01
 2.21374E-01  2.95233E-01 -6.99323E+01 -8.45044E+01
 2.21374E-01  3.69180E-01 -6.70590E+01 -8.08269E+01
 2.21374E-01  4.43263E-01 -6.38420E+01 -7.65810E+01
 2.21374E-01  5.17544E-01 -6.03883E+01 -7.18553E+01
 2.21374E-01  5.92091E-01 -5.67847E+01 -6.66962E+01
 2.21374E-01  6.66988E-01 -5.30971E+01 -6.14176E+01
 2.21374E-01  7.42326E-01 -4.93719E+01 -5.60231E+01
 2.21374E-01  8.18208E-01 -4.56408E+01 -5.06345E+01
 2.21374E-01  8.94748E-01 -4.19251E+01 -4.53875E+01
 2.21374E-01  9.72069E-01 -3.82395E+01 -4.02794E+01
 2.21374E-01  1.05031E+00 -3.45947E+01 -3.54704E+01
 2.21374E-01  1.12960E+00 -3.09992E+01 -3.08710E+01
 2.21374E-01  1.21011E+00 -2.74607E+01 -2.65893E+01
 2.21374E-01  1.29200E+00 -2.39870E+01 -2.25828E+01
 2.21374E-01  1.37543E+00 -2.05857E+01 -1.89359E+01
 2.21374E-01  1.46059E+00 -1.72641E+01 -1.55454E+01
 2.21374E-01  1.54766E+00 -1.40272E+01 -1.24816E+01
 2.21374E-01  1.63683E+00 -1.08727E+01 -9.61497E+00
 2.21374E-01  1.72830E+00 -7.78065E+00 -6.96259E+00
 2.21374E-01  1.82226E+00 -4.71425E+00 -4.20780E+00
 2.21374E-01  1.91891E+00 -1.81006E+00 -1.60237E+00
 2.21374E-01  2.01845E+00  2.10269E-02  5.76324E-02
 2.21374E-01  2.12105E+00  2.67069E-01  2.06849E-01
 2.21374E-01  2.22692E+00  9.01729E-02  1.39630E-02
 2.21374E-01  2.33622E+00  1.81793E-02 -4.59496E-02
 2.21374E-01  2.44911E+00  2.72523E-03 -4.47729E-02
 2.21374E-01  2.56574E+00  3.20737E-04 -3.17537E-02
 2.21374E-01  2.68624E+00  2.98596E-05 -2.26726E-02
 2.21374E-01  2.81073E+00  2.20688E-06 -1.59600E-02
 2.21374E-01  2.93928E+00  1.28444E-07 -1.17056E-02
 2.21374E-01  3.07198E+00  0.00000E+00 -8.53137E-03
 2.21374E-01  3.20887E+00  0.00000E+00 -5.77794E-03
 2.21374E-01  3.34997E+00  0.00000E+00 -3.74672E-03
 2.21374E-01  3.49530E+00  0.00000E+00 -2.37708E-03
 2.21374E-01  3.64484E+00  0.00000E+00 -9.44056E-04
 2.21374E-01  3.79854E+00  0.00000E+00  0.00000E+00

 2.95233E-01  0.00000E+00 -7.28399E+01 -8.82637E+01
 2.95233E-01  7.37797E-02 -7.25070E+01 -8.78619E+01
 2.95233E-01  1.47566E-01 -7.15233E+01 -8.65627E+01
 2.95233E-01  2.21374E-01 -6.99323E+01 -8.45044E+01
 2.95233E-01  2.95233E-01 -6.78020E+01 -8.16856E+01
 2.95233E-01  3.69180E-01 -6.52175E+01 -7.82467E+01
 2.95233E-01  4.43263E-01 -6.22721E+01 -7.41833E+01
 2.95233E-01  5.17544E-01 -5.90576E+01 -6.97686E+01
 2.95233E-01  5.92091E-01 -5.56562E+01 -6.49567E+01
 2.95233E-01  6.66988E-01 -5.21356E+01 -5.99054E+01
 2.95233E-01  7.42326E-01 -4.85475E+01 -5.48238E+01
 2.95233E-01  8.18208E-01 -4.49299E+01 -4.96935E+01
 2.95233E-01  8.94748E-01 -4.13095E+01 -4.46252E+01
 2.95233E-01  9.72069E-01 -3.77056E+01 -3.97316E+01
 2.95233E-01  1.05031E+00 -3.41322E+01 -3.50645E+01
 2.95233E-01  1.12960E+00 -3.06001E+01 -3.05669E+01
 2.95233E-01  1.21011E+00 -2.71186E+01 -2.63565E+01
 2.95233E-01  1.29200E+00 -2.36965E+01 -2.24369E+01
 2.95233E-01  1.37543E+00 -2.03422E+01 -1.88025E+01
 2.95233E-01  1.46059E+00 -1.70635E+01 -1.55006E+01
 2.95233E-01  1.54766E+00 -1.38656E+01 -1.24912E+01
 2.95233E-01  1.63683E+00 -1.07466E+01 -9.60049E+00
 2.95233E-01  1.72830E+00 -7.68728E+00 -6.84402E+00
 2.95233E-01  1.82226E+00 -4.65194E+00 -4.15679E+00
 2.95233E-01  1.91891E+00 -1.77784E+00 -1.56656E+00
 2.95233E-01  2.01845E+00  3.01181E-02  8.07027E-02
 2.95233E-01  2.12105E+00  2.67698E-01  2.21323E-01
 2.95233E-01  2.22692E+00  8.99957E-02  1.54504E-02
 2.95233E-01  2.33622E+00  1.81199E-02 -4.29349E-02
 2.95233E-01  2.44911E+00  2.71498E-03 -4.50706E-02
 2.95233E-01  2.56574E+00  3.19471E-04 -3.14469E-02
 2.95233E-01  2.68624E+00  2.97405E-05 -2.29102E-02
 2.95233E-01  2.81073E+00  2.19815E-06 -1.70473E-02
 2.95233E-01  2.93928E+00  1.27940E-07 -1.12748E-02
 2.95233E-01  3.07198E+00  0.00000E+00 -7.59260E-03
 2.95233E-01  3.20887E+00  0.00000E+00 -5.52507E-03
 2.95233E-01  3.34997E+00  0.00000E+00 -3.54345E-03
 2.95233E-01  3.49530E+00  0.00000E+00 -1.99190E-03
 2.95233E-01  3.64484E+00  0.00000E+00 -9.28728E-04
 2.95233E-01  3.79854E+00  0.00000E+00  0.00000E+00

 3.69180E-01  0.00000E+00 -6.95204E+01 -8.43693E+01
 3.69180E-01  7.37797E-02 -6.92418E+01 -8.39440E+01
 3.69180E-01  1.47566E-01 -6.84135E+01 -8.28044E+01
 3.69180E-01  2.21374E-01 -6.70590E+01 -8.08269E+01
 3.69180E-01  2.95233E-01 -6.52175E+01 -7.82467E+01
 3.69180E-01  3.69180E-01 -6.29434E+01 -7.49877E+01
 3.69180E-01  4.43263E-01 -6.03032E+01 -7.13539E+01
 3.69180E-01  5.17544E-01 -5.73691E+01 -6.72211E+01
 3.69180E-01  5.92091E-01 -5.42131E+01 -6.27688E+01
 3.69180E-01  6.66988E-01 -5.09008E+01 -5.81353E+01
 3.69180E-01  7.42326E-01 -4.74869E+01 -5.32894E+01
 3.69180E-01  8.18208E-01 -4.40150E+01 -4.84219E+01
 3.69180E-01  8.94748E-01 -4.05177E+01 -4.37099E+01
 3.69180E-01  9.72069E-01 -3.70194E+01 -3.89598E+01
 3.69180E-01  1.05031E+00 -3.35380E+01 -3.44013E+01
 3.69180E-01  1.12960E+00 -3.00874E+01 -3.01501E+01
 3.69180E-01  1.21011E+00 -2.66792E+01 -2.59592E+01
 3.69180E-01  1.29200E+00 -2.33233E+01 -2.22165E+01
 3.69180E-01  1.37543E+00 -2.00292E+01 -1.87634E+01
 3.69180E-01  1.46059E+00 -1.68053E+01 -1.54334E+01
 3.69180E-01  1.54766E+00 -1.36574E+01 -1.24428E+01
 3.69180E-01  1.63683E+00 -1.05840E+01 -9.58551E+00
 3.69180E-01  1.72830E+00 -7.56665E+00 -6.82731E+00
 3.69180E-01  1.82226E+00 -4.57124E+00 -4.08196E+00
 3.69180E-01  1.91891E+00 -1.73590E+00 -1.51999E+00
 3.69180E-01  2.01845E+00  4.20672E-02  1.11835E-01
 3.69180E-01  2.12105E+00  2.68573E-01  2.43661E-01
 3.69180E-01  2.22692E+00  8.97781E-02  2.54637E-02
 3.69180E-01  2.33622E+00  1.80447E-02 -3.89468E-02
 3.69180E-01  2.44911E+00  2.70193E-03 -4.35500E-02
 3.69180E-01  2.56574E+00  3.17853E-04 -3.24646E-02
 3.69180E-01  2.68624E+00  2.95878E-05 -2.21291E-02
 3.69180E-01  2.81073E+00  2.18694E-06 -1.65744E-02
 3.69180E-01  2.93928E+00  1.27301E-07 -1.26598E-02
 3.69180E-01  3.07198E+00  0.00000E+00 -8.22480E-03
 3.69180E-01  3.20887E+00  0.00000E+00 -5.11007E-03
 3.69180E-01  3.34997E+00  0.00000E+00 -3.51896E-03
 3.69180E-01  3.49530E+00  0.00000E+00 -2.03848E-03
 3.69180E-01  3.64484E+00  0.00000E+00 -1.19239E-03
 3.69180E-01  3.79854E+00  0.00000E+00  0.00000E+00

 4.43263E-01  0.00000E+00 -6.59053E+01 -7.97122E+01
 4.43263E-01  7.37797E-02 -6.56738E+01 -7.94031E+01
 4.43263E-01  1.47566E-01 -6.49825E+01 -7.82934E+01
 4.43263E-01  2.21374E-01 -6.38420E+01 -7.65810E+01
 4.43263E-01  2.95233E-01 -6.22721E+01 -7.41833E+01
 4.43263E-01  3.69180E-01 -6.03032E+01 -7.13539E+01
 4.43263E-01  4.43263E-01 -5.79772E+01 -6.79264E+01
 4.43263E-01  5.17544E-01 -5.53457E+01 -6.42184E+01
 4.43263E-01  5.92091E-01 -5.24660E+01 -6.01793E+01
 4.43263E-01  6.66988E-01 -4.93962E+01 -5.58750E+01
 4.43263E-01  7.42326E-01 -4.61905E+01 -5.14978E+01
 4.43263E-01  8.18208E-01 -4.28956E+01 -4.70363E+01
 4.43263E-01  8.94748E-01 -3.95490E+01 -4.24754E+01
 4.43263E-01  9.72069E-01 -3.61803E+01 -3.80287E+01
 4.43263E-01  1.05031E+00 -3.28119E+01 -3.36981E+01
 4.43263E-01  1.12960E+00 -2.94612E+01 -2.95592E+01
 4.43263E-01  1.21011E+00 -2.61424E+01 -2.56561E+01
 4.43263E-01  1.29200E+00 -2.28673E+01 -2.19923E+01
 4.43263E-01  1.37543E+00 -1.96465E+01 -1.85812E+01
 4.43263E-01  1.46059E+00 -1.64893E+01 -1.53634E+01
 4.43263E-01  1.54766E+00 -1.34022E+01 -1.24197E+01
 4.43263E-01  1.63683E+00 -1.03843E+01 -9.51381E+00
 4.43263E-01  1.72830E+00 -7.41820E+00 -6.74819E+00
 4.43263E-01  1.82226E+00 -4.47161E+00 -4.02578E+00
 4.43263E-01  1.91891E+00 -1.68385E+00 -1.45135E+00
 4.43263E-01  2.01845E+00  5.70912E-02  1.47726E-01
 4.43263E-01  2.12105E+00  2.69752E-01  2.64202E-01
 4.43263E-01  2.22692E+00  8.95297E-02  2.98336E-02
 4.43263E-01  2.33622E+00  1.79549E-02 -4.08875E-02
 4.43263E-01  2.44911E+00  2.68619E-03 -4.28387E-02
 4.43263E-01  2.56574E+00  3.15892E-04 -3.16436E-02
 4.43263E-01  2.68624E+00  2.94022E-05 -2.25070E-02
 4.43263E-01  2.81073E+00  2.17329E-06 -1.58441E-02
 4.43263E-01  2.93928E+00  1.26524E-07 -1.13687E-02
 4.43263E-01  3.07198E+00  0.00000E+00 -8.07137E-03
 4.43263E-01  3.20887E+00  0.00000E+00 -5.57169E-03
 4.43263E-01  3.34997E+00  0.00000E+00 -3.31985E-03
 4.43263E-01  3.49530E+00  0.00000E+00 -1.74154E-03
 4.43263E-01  3.64484E+00  0.00000E+00 -8.92854E-04
 4.43263E-01  3.79854E+00  0.00000E+00  0.00000E+00

 5.17544E-01  0.00000E+00 -6.21170E+01 -7.46088E+01
 5.17544E-01  7.37797E-02 -6.19241E+01 -7.42957E+01
 5.17544E-01  1.47566E-01 -6.13465E+01 -7.33635E+01
 5.17544E-01  2.21374E-01 -6.03883E+01 -7.18553E+01
 5.17544E-01  2.95233E-01 -5.90576E+01 -6.97686E+01
 5.17544E-01  3.69180E-01 -5.73691E+01 -6.72211E+01
 5.17544E-01  4.43263E-01 -5.53457E+01 -6.42184E+01
 5.17544E-01  5.17544E-01 -5.30197E+01 -6.08908E+01
 5.17544E-01  5.92091E-01 -5.04321E+01 -5.72099E+01
 5.17544E-01  6.66988E-01 -4.76296E+01 -5.34181E+01
 5.17544E-01  7.42326E-01 -4.46607E+01 -4.93539E+01
 5.17544E-01  8.18208E-01 -4.15716E+01 -4.52142E+01
 5.17544E-01  8.94748E-01 -3.84027E+01 -4.10843E+01
 5.17544E-01  9.72069E-01 -3.51876E+01 -3.69126E+01
 5.17544E-01  1.05031E+00 -3.19533E+01 -3.28688E+01
 5.17544E-01  1.12960E+00 -2.87210E+01 -2.89509E+01
 5.17544E-01  1.21011E+00 -2.55079E+01 -2.52324E+01
 5.17544E-01  1.29200E+00 -2.23281E+01 -2.17493E+01
 5.17544E-01  1.37543E+00 -1.91937E+01 -1.84119E+01
 5.17544E-01  1.46059E+00 -1.61150E+01 -1.52521E+01
 5.17544E-01  1.54766E+00 -1.30994E+01 -1.22707E+01
 5.17544E-01  1.63683E+00 -1.01469E+01 -9.40245E+00
 5.17544E-01  1.72830E+00 -7.24125E+00 -6.61496E+00
 5.17544E-01  1.82226E+00 -4.35238E+00 -3.95398E+00
 5.17544E-01  1.91891E+00 -1.62114E+00 -1.37899E+00
 5.17544E-01  2.01845E+00  7.54522E-02  1.56634E-01
 5.17544E-01  2.12105E+00  2.71306E-01  2.73978E-01
 5.17544E-01  2.22692E+00  8.92619E-02  4.42905E-02
 5.17544E-01  2.33622E+00  1.78518E-02 -3.33964E-02
 5.17544E-01  2.44911E+00  2.66788E-03 -4.33330E-02
 5.17544E-01  2.56574E+00  3.13597E-04 -3.18320E-02
 5.17544E-01  2.68624E+00  2.91844E-05 -2.24313E-02
 5.17544E-01  2.81073E+00  2.15724E-06 -1.62665E-02
 5.17544E-01  2.93928E+00  1.25601E-07 -1.14473E-02
 5.17544E-01  3.07198E+00  0.00000E+00 -7.87440E-03
 5.17544E-01  3.20887E+00  0.00000E+00 -5.68512E-03
 5.17544E-01  3.34997E+00  0.00000E+00 -3.51829E-03
 5.17544E-01  3.49530E+00  0.00000E+00 -1.76513E-03
 5.17544E-01  3.64484E+00  0.00000E+00 -1.16940E-03
 5.17544E-01  3.79854E+00  0.00000E+00  0.00000E+00

 5.92091E-01  0.00000E+00 -5.82410E+01 -6.90469E+01
 5.92091E-01  7.37797E-02 -5.80789E+01 -6.88142E+01
 5.92091E-01  1.47566E-01 -5.75932E+01 -6.80148E+01
 5.92091E-01  2.21374E-01 -5.67847E+01 -6.66962E+01
 5.92091E-01  2.95233E-01 -5.56562E+01 -6.49567E+01
 5.92091E-01  3.69180E-01 -5.42131E+01 -6.27688E+01
 5.92091E-01  4.43263E-01 -5.24660E+01 -6.01793E+01
 5.92091E-01  5.17544E-01 -5.04321E+01 -5.72099E+01
 5.92091E-01  5.92091E-01 -4.81371E+01 -5.40759E+01
 5.92091E-01  6.66988E-01 -4.56144E+01 -5.05751E+01
 5.92091E-01  7.42326E-01 -4.29031E+01 -4.70076E+01
 5.92091E-01  8.18208E-01 -4.00443E+01 -4.32431E+01
 5.92091E-01  8.94748E-01 -3.70780E+01 -3.93670E+01
 5.92091E-01  9.72069E-01 -3.40401E+01 -3.55952E+01
 5.92091E-01  1.05031E+00 -3.09611E+01 -3.18805E+01
 5.92091E-01  1.12960E+00 -2.78660E+01 -2.81528E+01
 5.92091E-01  1.21011E+00 -2.47751E+01 -2.47559E+01
 5.92091E-01  1.29200E+00 -2.17051E+01 -2.13208E+01
 5.92091E-01  1.37543E+00 -1.86700E+01 -1.81564E+01
 5.92091E-01  1.46059E+00 -1.56817E+01 -1.50596E+01
 5.92091E-01  1.54766E+00 -1.27483E+01 -1.20660E+01
 5.92091E-01  1.63683E+00 -9.87097E+00 -9.35665E+00
 5.92091E-01  1.72830E+00 -7.03495E+00 -6.50333E+00
 5.92091E-01  1.82226E+00 -4.21276E+00 -3.84581E+00
 5.92091E-01  1.91891E+00 -1.54718E+00 -1.33477E+00
 5.92091E-01  2.01845E+00  9.74627E-02  2.44774E-01
 5.92091E-01  2.12105E+00  2.73316E-01  2.96983E-01
 5.92091E-01  2.22692E+00  8.89872E-02  6.47951E-02
 5.92091E-01  2.33622E+00  1.77369E-02 -2.97584E-02
 5.92091E-01  2.44911E+00  2.64715E-03 -4.37777E-02
 5.92091E-01  2.56574E+00  3.10982E-04 -3.35699E-02
 5.92091E-01  2.68624E+00  2.89349E-05 -2.36408E-02
 5.92091E-01  2.81073E+00  2.13880E-06 -1.72589E-02
 5.92091E-01  2.93928E+00  1.24543E-07 -1.14052E-02
 5.92091E-01  3.07198E+00  0.00000E+00 -7.67574E-03
 5.92091E-01  3.20887E+00  0.00000E+00 -5.37315E-03
 5.92091E-01  3.34997E+00  0.00000E+00 -3.65939E-03
 5.92091E-01  3.49530E+00  0.00000E+00 -2.01736E-03
 5.92091E-01  3.64484E+00  0.00000E+00 -8.74201E-04
 5.92091E-01  3.79854E+00  0.00000E+00  0.00000E+00

 6.66988E-01  0.00000E+00 -5.43336E+01 -6.32898E+01
 6.66988E-01  7.37797E-02 -5.41962E+01 -6.30938E+01
 6.66988E-01  1.47566E-01 -5.37841E+01 -6.24583E+01
 6.66988E-01  2.21374E-01 -5.30971E+01 -6.14176E+01
 6.66988E-01  2.95233E-01 -5.21356E+01 -5.99054E+01
 6.66988E-01  3.69180E-01 -5.09008E+01 -5.81353E+01
 6.66988E-01  4.43263E-01 -4.93962E+01 -5.58750E+01
 6.66988E-01  5.17544E-01 -4.76296E+01 -5.34181E+01
 6.66988E-01  5.92091E-01 -4.56144E+01 -5.05751E+01
 6.66988E-01  6.66988E-01 -4.33714E+01 -4.75890E+01
 6.66988E-01  7.42326E-01 -4.09281E+01 -4.44538E+01
 6.66988E-01  8.18208E-01 -3.83175E+01 -4.10290E+01
 6.66988E-01  8.94748E-01 -3.55753E+01 -3.76151E+01
 6.66988E-01  9.72069E-01 -3.27366E+01 -3.41435E+01
 6.66988E-01  1.05031E+00 -2.98337E+01 -3.07933E+01
 6.66988E-01  1.12960E+00 -2.68946E+01 -2.74561E+01
 6.66988E-01  1.21011E+00 -2.39426E+01 -2.40764E+01
 6.66988E-01  1.29200E+00 -2.09972E+01 -2.09186E+01
 6.66988E-01  1.37543E+00 -1.80746E+01 -1.78339E+01
 6.66988E-01  1.46059E+00 -1.51883E+01 -1.48240E+01
 6.66988E-01  1.54766E+00 -1.23479E+01 -1.19379E+01
 6.66988E-01  1.63683E+00 -9.55554E+00 -9.11645E+00
 6.66988E-01  1.72830E+00 -6.79832E+00 -6.41223E+00
 6.66988E-01  1.82226E+00 -4.05184E+00 -3.78957E+00
 6.66988E-01  1.91891E+00 -1.46123E+00 -1.25782E+00
 6.66988E-01  2.01845E+00  1.23484E-01  2.39701E-01
 6.66988E-01  2.12105E+00  2.75873E-01  3.35969E-01
 6.66988E-01  2.22692E+00  8.87200E-02  7.81485E-02
 6.66988E-01  2.33622E+00  1.76119E-02 -2.07932E-02
 6.66988E-01  2.44911E+00  2.62415E-03 -3.94832E-02
 6.66988E-01  2.56574E+00  3.08056E-04 -3.30848E-02
 6.66988E-01  2.68624E+00  2.86546E-05 -2.45498E-02
 6.66988E-01  2.81073E+00  2.11802E-06 -1.67369E-02
 6.66988E-01  2.93928E+00  1.23347E-07 -1.16124E-02
 6.66988E-01  3.07198E+00  0.00000E+00 -8.12523E-03
 6.66988E-01  3.20887E+00  0.00000E+00 -5.10585E-03
 6.66988E-01  3.34997E+00  0.00000E+00 -3.21104E-03
 6.66988E-01  3.49530E+00  0.00000E+00 -1.83800E-03
 6.66988E-01  3.64484E+00  0.00000E+00 -1.14642E-03
 6.66988E-01  3.79854E+00  0.00000E+00  0.00000E+00

 7.42326E-01  0.00000E+00 -5.04306E+01 -5.75109E+01
 7.42326E-01  7.37797E-02 -5.03130E+01 -5.73810E+01
 7.42326E-01  1.47566E-01 -4.99602E+01 -5.68588E+01
 7.42326E-01  2.21374E-01 -4.93719E+01 -5.60231E+01
 7.42326E-01  2.95233E-01 -4.85475E+01 -5.48238E+01
 7.42326E-01  3.69180E-01 -4.74869E+01 -5.32894E+01
 7.42326E-01  4.43263E-01 -4.61905E+01 -5.14978E+01
 7.42326E-01  5.17544E-01 -4.46607E+01 -4.93539E+01
 7.42326E-01  5.92091E-01 -4.29031E+01 -4.70076E+01
 7.42326E-01  6.66988E-01 -4.09281E+01 -4.44538E+01
 7.42326E-01  7.42326E-01 -3.87525E+01 -4.16565E+01
 7.42326E-01  8.18208E-01 -3.63995E+01 -3.86171E+01
 7.42326E-01  8.94748E-01 -3.38971E+01 -3.56022E+01
 7.42326E-01  9.72069E-01 -3.12767E+01 -3.26146E+01
 7.42326E-01  1.05031E+00 -2.85695E+01 -2.94864E+01
 7.42326E-01  1.12960E+00 -2.58049E+01 -2.64558E+01
 7.42326E-01  1.21011E+00 -2.30086E+01 -2.34177E+01
 7.42326E-01  1.29200E+00 -2.02028E+01 -2.03212E+01
 7.42326E-01  1.37543E+00 -1.74060E+01 -1.73763E+01
 7.42326E-01  1.46059E+00 -1.46336E+01 -1.44904E+01
 7.42326E-01  1.54766E+00 -1.18968E+01 -1.16709E+01
 7.42326E-01  1.63683E+00 -9.19933E+00 -8.89309E+00
 7.42326E-01  1.72830E+00 -6.53017E+00 -6.26382E+00
 7.42326E-01  1.82226E+00 -3.86855E+00 -3.66989E+00
 7.42326E-01  1.91891E+00 -1.36249E+00 -1.20251E+00
 7.42326E-01  2.01845E+00  1.53922E-01  2.50222E-01
 7.42326E-01  2.12105E+00  2.79079E-01  3.18695E-01
 7.42326E-01  2.22692E+00  8.84761E-02  9.09166E-02
 7.42326E-01  2.33622E+00  1.74786E-02 -1.68975E-02
 7.42326E-01  2.44911E+00  2.59907E-03 -3.70090E-02
 7.42326E-01  2.56574E+00  3.04833E-04 -3.43314E-02
 7.42326E-01  2.68624E+00  2.83440E-05 -2.47172E-02
 7.42326E-01  2.81073E+00  2.09491E-06 -1.76060E-02
 7.42326E-01  2.93928E+00  1.22014E-07 -1.21286E-02
 7.42326E-01  3.07198E+00  0.00000E+00 -8.30942E-03
 7.42326E-01  3.20887E+00  0.00000E+00 -5.58565E-03
 7.42326E-01  3.34997E+00  0.00000E+00 -3.45087E-03
 7.42326E-01  3.49530E+00  0.00000E+00 -2.29892E-03
 7.42326E-01  3.64484E+00  0.00000E+00 -1.31305E-03
 7.42326E-01  3.79854E+00  0.00000E+00  0.00000E+00

 8.18208E-01  0.00000E+00 -4.65539E+01 -5.18596E+01
 8.18208E-01  7.37797E-02 -4.64524E+01 -5.16781E+01
 8.18208E-01  1.47566E-01 -4.61482E+01 -5.12612E+01
 8.18208E-01  2.21374E-01 -4.56408E+01 -5.06345E+01
 8.18208E-01  2.95233E-01 -4.49299E+01 -4.96935E+01
 8.18208E-01  3.69180E-01 -4.40150E+01 -4.84219E+01
 8.18208E-01  4.43263E-01 -4.28956E+01 -4.70363E+01
 8.18208E-01  5.17544E-01 -4.15716E+01 -4.52142E+01
 8.18208E-01  5.92091E-01 -4.00443E+01 -4.32431E+01
 8.18208E-01  6.66988E-01 -3.83175E+01 -4.10290E+01
 8.18208E-01  7.42326E-01 -3.63995E+01 -3.86171E+01
 8.18208E-01  8.18208E-01 -3.43037E+01 -3.61422E+01
 8.18208E-01  8.94748E-01 -3.20496E+01 -3.35382E+01
 8.18208E-01  9.72069E-01 -2.96616E+01 -3.09131E+01
 8.18208E-01  1.05031E+00 -2.71672E+01 -2.81298E+01
 8.18208E-01  1.12960E+00 -2.45946E+01 -2.53169E+01
 8.18208E-01  1.21011E+00 -2.19707E+01 -2.24597E+01
 8.18208E-01  1.29200E+00 -1.93197E+01 -1.96004E+01
 8.18208E-01  1.37543E+00 -1.66622E+01 -1.68434E+01
 8.18208E-01  1.46059E+00 -1.40159E+01 -1.40569E+01
 8.18208E-01  1.54766E+00 -1.13936E+01 -1.13696E+01
 8.18208E-01  1.63683E+00 -8.80087E+00 -8.65101E+00
 8.18208E-01  1.72830E+00 -6.22911E+00 -6.08978E+00
 8.18208E-01  1.82226E+00 -3.66165E+00 -3.52122E+00
 8.18208E-01  1.91891E+00 -1.25003E+00 -1.09493E+00
 8.18208E-01  2.01845E+00  1.89227E-01  3.06880E-01
 8.18208E-01  2.12105E+00  2.83050E-01  3.48732E-01
 8.18208E-01  2.22692E+00  8.82729E-02  1.01186E-01
 8.18208E-01  2.33622E+00  1.73391E-02  2.46602E-03
 8.18208E-01  2.44911E+00  2.57208E-03 -3.13184E-02
 8.18208E-01  2.56574E+00  3.01325E-04 -3.25482E-02
 8.18208E-01  2.68624E+00  2.80039E-05 -2.73415E-02
 8.18208E-01  2.81073E+00  2.06950E-06 -1.88823E-02
 8.18208E-01  2.93928E+00  1.20542E-07 -1.24684E-02
 8.18208E-01  3.07198E+00  0.00000E+00 -8.31216E-03
 8.18208E-01  3.20887E+00  0.00000E+00 -5.88922E-03
 8.18208E-01  3.34997E+00  0.00000E+00 -3.46030E-03
 8.18208E-01  3.49530E+00  0.00000E+00 -2.09843E-03
 8.18208E-01  3.64484E+00  0.00000E+00 -1.01888E-03
 8.18208E-01  3.79854E+00  0.00000E+00  0.00000E+00

 8.94748E-01  0.00000E+00 -4.27166E+01 -4.62916E+01
 8.94748E-01  7.37797E-02 -4.26286E+01 -4.61883E+01
 8.94748E-01  1.47566E-01 -4.23648E+01 -4.59040E+01
 8.94748E-01  2.21374E-01 -4.19251E+01 -4.53875E+01
 8.94748E-01  2.95233E-01 -4.13095E+01 -4.46252E+01
 8.94748E-01  3.69180E-01 -4.05177E+01 -4.37099E+01
 8.94748E-01  4.43263E-01 -3.95490E+01 -4.24754E+01
 8.94748E-01  5.17544E-01 -3.84027E+01 -4.10843E+01
 8.94748E-01  5.92091E-01 -3.70780E+01 -3.93670E+01
 8.94748E-01  6.66988E-01 -3.55753E+01 -3.76151E+01
 8.94748E-01  7.42326E-01 -3.38971E+01 -3.56022E+01
 8.94748E-01  8.18208E-01 -3.20496E+01 -3.35382E+01
 8.94748E-01  8.94748E-01 -3.00436E+01 -3.13217E+01
 8.94748E-01  9.72069E-01 -2.78956E+01 -2.90016E+01
 8.94748E-01  1.05031E+00 -2.56268E+01 -2.65863E+01
 8.94748E-01  1.12960E+00 -2.32618E+01 -2.40435E+01
 8.94748E-01  1.21011E+00 -2.08263E+01 -2.14066E+01
 8.94748E-01  1.29200E+00 -1.83451E+01 -1.88064E+01
 8.94748E-01  1.37543E+00 -1.58408E+01 -1.61374E+01
 8.94748E-01  1.46059E+00 -1.33329E+01 -1.35242E+01
 8.94748E-01  1.54766E+00 -1.08362E+01 -1.09608E+01
 8.94748E-01  1.63683E+00 -8.35839E+00 -8.34904E+00
 8.94748E-01  1.72830E+00 -5.89355E+00 -5.85197E+00
 8.94748E-01  1.82226E+00 -3.42976E+00 -3.32496E+00
 8.94748E-01  1.91891E+00 -1.12284E+00 -1.06564E+00
 8.94748E-01  2.01845E+00  2.29891E-01  3.16785E-01
 8.94748E-01  2.12105E+00  2.87909E-01  3.43741E-01
 8.94748E-01  2.22692E+00  8.81295E-02  9.07188E-02
 8.94748E-01  2.33622E+00  1.71953E-02 -6.78375E-03
 8.94748E-01  2.44911E+00  2.54336E-03 -2.81059E-02
 8.94748E-01  2.56574E+00  2.97545E-04 -3.01862E-02
 8.94748E-01  2.68624E+00  2.76347E-05 -2.68159E-02
 8.94748E-01  2.81073E+00  2.04179E-06 -1.94060E-02
 8.94748E-01  2.93928E+00  1.18933E-07 -1.31930E-02
 8.94748E-01  3.07198E+00  0.00000E+00 -9.09179E-03
 8.94748E-01  3.20887E+00  0.00000E+00 -5.79059E-03
 8.94748E-01  3.34997E+00  0.00000E+00 -3.53006E-03
 8.94748E-01  3.49530E+00  0.00000E+00 -2.27156E-03
 8.94748E-01  3.64484E+00  0.00000E+00 -1.24276E-03
 8.94748E-01  3.79854E+00  0.00000E+00  0.00000E+00

 9.72069E-01  0.00000E+00 -3.89268E+01 -4.10047E+01
 9.72069E-01  7.37797E-02 -3.88503E+01 -4.09176E+01
 9.72069E-01  1.47566E-01 -3.86212E+01 -4.07471E+01
 9.72069E-01  2.21374E-01 -3.82395E+01 -4.02794E+01
 9.72069E-01  2.95233E-01 -3.77056E+01 -3.97316E+01
 9.72069E-01  3.69180E-01 -3.70194E+01 -3.89598E+01
 9.72069E-01  4.43263E-01 -3.61803E+01 -3.80287E+01
 9.72069E-01  5.17544E-01 -3.51876E+01 -3.69126E+01
 9.72069E-01  5.92091E-01 -3.40401E+01 -3.55952E+01
 9.72069E-01  6.66988E-01 -3.27366E+01 -3.41435E+01
 9.72069E-01  7.42326E-01 -3.12767E+01 -3.26146E+01
 9.72069E-01  8.18208E-01 -2.96616E+01 -3.09131E+01
 9.72069E-01  8.94748E-01 -2.78956E+01 -2.90016E+01
 9.72069E-01  9.72069E-01 -2.59875E+01 -2.69807E+01
 9.72069E-01  1.05031E+00 -2.39513E+01 -2.48575E+01
 9.72069E-01  1.12960E+00 -2.18056E+01 -2.26293E+01
 9.72069E-01  1.21011E+00 -1.95726E+01 -2.02209E+01
 9.72069E-01  1.29200E+00 -1.72760E+01 -1.78344E+01
 9.72069E-01  1.37543E+00 -1.49387E+01 -1.53888E+01
 9.72069E-01  1.46059E+00 -1.25819E+01 -1.29255E+01
 9.72069E-01  1.54766E+00 -1.02223E+01 -1.04739E+01
 9.72069E-01  1.63683E+00 -7.86981E+00 -8.01410E+00
 9.72069E-01  1.72830E+00 -5.52163E+00 -5.56527E+00
 9.72069E-01  1.82226E+00 -3.17132E+00 -3.17926E+00
 9.72069E-01  1.91891E+00 -9.79776E-01 -9.58021E-01
 9.72069E-01  2.01845E+00  2.76456E-01  3.59812E-01
 9.72069E-01  2.12105E+00  2.93791E-01  3.05465E-01
 9.72069E-01  2.22692E+00  8.80662E-02  1.55726E-01
 9.72069E-01  2.33622E+00  1.70497E-02  1.79738E-02
 9.72069E-01  2.44911E+00  2.51312E-03 -2.26435E-02
 9.72069E-01  2.56574E+00  2.93507E-04 -2.47463E-02
 9.72069E-01  2.68624E+00  2.72371E-05 -2.93409E-02
 9.72069E-01  2.81073E+00  2.01180E-06 -1.94293E-02
 9.72069E-01  2.93928E+00  1.17185E-07 -1.43691E-02
 9.72069E-01  3.07198E+00  0.00000E+00 -9.31576E-03
 9.72069E-01  3.20887E+00  0.00000E+00 -6.49717E-03
 9.72069E-01  3.34997E+00  0.00000E+00 -4.02315E-03
 9.72069E-01  3.49530E+00  0.00000E+00 -2.35420E-03
 9.72069E-01  3.64484E+00  0.00000E+00 -1.24598E-03
 9.72069E-01  3.79854E+00  0.00000E+00  0.00000E+00

 1.05031E+00  0.00000E+00 -3.51905E+01 -3.59933E+01
 1.05031E+00  7.37797E-02 -3.51241E+01 -3.59859E+01
 1.05031E+00  1.47566E-01 -3.49254E+01 -3.58010E+01
 1.05031E+00  2.21374E-01 -3.45947E+01 -3.54704E+01
 1.05031E+00  2.95233E-01 -3.41322E+01 -3.50645E+01
 1.05031E+00  3.69180E-01 -3.35380E+01 -3.44013E+01
 1.05031E+00  4.43263E-01 -3.28119E+01 -3.36981E+01
 1.05031E+00  5.17544E-01 -3.19533E+01 -3.28688E+01
 1.05031E+00  5.92091E-01 -3.09611E+01 -3.18805E+01
 1.05031E+00  6.66988E-01 -2.98337E+01 -3.07933E+01
 1.05031E+00  7.42326E-01 -2.85695E+01 -2.94864E+01
 1.05031E+00  8.18208E-01 -2.71672E+01 -2.81298E+01
 1.05031E+00  8.94748E-01 -2.56268E+01 -2.65863E+01
 1.05031E+00  9.72069E-01 -2.39513E+01 -2.48575E+01
 1.05031E+00  1.05031E+00 -2.21477E+01 -2.29982E+01
 1.05031E+00  1.12960E+00 -2.02278E+01 -2.09737E+01
 1.05031E+00  1.21011E+00 -1.82082E+01 -1.89460E+01
 1.05031E+00  1.29200E+00 -1.61091E+01 -1.67615E+01
 1.05031E+00  1.37543E+00 -1.39525E+01 -1.45015E+01
 1.05031E+00  1.46059E+00 -1.17596E+01 -1.22092E+01
 1.05031E+00  1.54766E+00 -9.54900E+00 -9.89053E+00
 1.05031E+00  1.63683E+00 -7.33263E+00 -7.59087E+00
 1.05031E+00  1.72830E+00 -5.11125E+00 -5.25190E+00
 1.05031E+00  1.82226E+00 -2.88458E+00 -2.96835E+00
 1.05031E+00  1.91891E+00 -8.19605E-01 -8.56043E-01
 1.05031E+00  2.01845E+00  3.29508E-01  3.19784E-01
 1.05031E+00  2.12105E+00  3.00839E-01  3.56456E-01
 1.05031E+00  2.22692E+00  8.81041E-02  1.07056E-01
 1.05031E+00  2.33622E+00  1.69044E-02  1.72705E-02
 1.05031E+00  2.44911E+00  2.48155E-03 -1.19021E-02
 1.05031E+00  2.56574E+00  2.89221E-04 -2.25603E-02
 1.05031E+00  2.68624E+00  2.68114E-05 -2.65743E-02
 1.05031E+00  2.81073E+00  1.97951E-06 -2.24735E-02
 1.05031E+00  2.93928E+00  1.15296E-07 -1.57162E-02
 1.05031E+00  3.07198E+00  0.00000E+00 -1.12154E-02
 1.05031E+00  3.20887E+00  0.00000E+00 -7.15953E-03
 1.05031E+00  3.34997E+00  0.00000E+00 -4.53202E-03
 1.05031E+00  3.49530E+00  0.00000E+00 -2.49438E-03
 1.05031E+00  3.64484E+00  0.00000E+00 -1.56632E-03
 1.05031E+00  3.79854E+00  0.00000E+00  0.00000E+00

 1.12960E+00  0.00000E+00 -3.15133E+01 -3.12579E+01
 1.12960E+00  7.37797E-02 -3.14560E+01 -3.12623E+01
 1.12960E+00  1.47566E-01 -3.12846E+01 -3.11526E+01
 1.12960E+00  2.21374E-01 -3.09992E+01 -3.08710E+01
 1.12960E+00  2.95233E-01 -3.06001E+01 -3.05669E+01
 1.12960E+00  3.69180E-01 -3.00874E+01 -3.01501E+01
 1.12960E+00  4.43263E-01 -2.94612E+01 -2.95592E+01
 1.12960E+00  5.17544E-01 -2.87210E+01 -2.89509E+01
 1.12960E+00  5.92091E-01 -2.78660E+01 -2.81528E+01
 1.12960E+00  6.66988E-01 -2.68946E+01 -2.74561E+01
 1.12960E+00  7.42326E-01 -2.58049E+01 -2.64558E+01
 1.12960E+00  8.18208E-01 -2.45946E+01 -2.53169E+01
 1.12960E+00  8.94748E-01 -2.32618E+01 -2.40435E+01
 1.12960E+00  9.72069E-01 -2.18056E+01 -2.26293E+01
 1.12960E+00  1.05031E+00 -2.02278E+01 -2.09737E+01
 1.12960E+00  1.12960E+00 -1.85337E+01 -1.93540E+01
 1.12960E+00  1.21011E+00 -1.67336E+01 -1.74591E+01
 1.12960E+00  1.29200E+00 -1.48423E+01 -1.55203E+01
 1.12960E+00  1.37543E+00 -1.28785E+01 -1.34913E+01
 1.12960E+00  1.46059E+00 -1.08624E+01 -1.13793E+01
 1.12960E+00  1.54766E+00 -8.81287E+00 -9.20182E+00
 1.12960E+00  1.63683E+00 -6.74392E+00 -7.08140E+00
 1.12960E+00  1.72830E+00 -4.65995E+00 -4.87596E+00
 1.12960E+00  1.82226E+00 -2.56758E+00 -2.73551E+00
 1.12960E+00  1.91891E+00 -6.40963E-01 -7.02591E-01
 1.12960E+00  2.01845E+00  3.89674E-01  3.37843E-01
 1.12960E+00  2.12105E+00  3.09203E-01  3.09923E-01
 1.12960E+00  2.22692E+00  8.82652E-02  1.07186E-01
 1.12960E+00  2.33622E+00  1.67619E-02  3.93566E-02
 1.12960E+00  2.44911E+00  2.44884E-03  2.03506E-03
 1.12960E+00  2.56574E+00  2.84699E-04 -2.40155E-02
 1.12960E+00  2.68624E+00  2.63578E-05 -2.85376E-02
 1.12960E+00  2.81073E+00  1.94490E-06 -2.25447E-02
 1.12960E+00  2.93928E+00  1.13263E-07 -1.71226E-02
 1.12960E+00  3.07198E+00  0.00000E+00 -1.07844E-02
 1.12960E+00  3.20887E+00  0.00000E+00 -7.58968E-03
 1.12960E+00  3.34997E+00  0.00000E+00 -4.79359E-03
 1.12960E+00  3.49530E+00  0.00000E+00 -2.89132E-03
 1.12960E+00  3.64484E+00  0.00000E+00 -1.18046E-03
 1.12960E+00  3.79854E+00  0.00000E+00  0.00000E+00

 1.21011E+00  0.00000E+00 -2.79013E+01 -2.68862E+01
 1.21011E+00  7.37797E-02 -2.78522E+01 -2.69064E+01
 1.21011E+00  1.47566E-01 -2.77053E+01 -2.67433E+01
 1.21011E+00  2.21374E-01 -2.74607E+01 -2.65893E+01
 1.21011E+00  2.95233E-01 -2.71186E+01 -2.63565E+01
 1.21011E+00  3.69180E-01 -2.66792E+01 -2.59592E+01
 1.21011E+00  4.43263E-01 -2.61424E+01 -2.56561E+01
 1.21011E+00  5.17544E-01 -2.55079E+01 -2.52324E+01
 1.21011E+00  5.92091E-01 -2.47751E+01 -2.47559E+01
 1.21011E+00  6.66988E-01 -2.39426E+01 -2.40764E+01
 1.21011E+00  7.42326E-01 -2.30086E+01 -2.34177E+01
 1.21011E+00  8.18208E-01 -2.19707E+01 -2.24597E+01
 1.21011E+00  8.94748E-01 -2.08263E+01 -2.14066E+01
 1.21011E+00  9.72069E-01 -1.95726E+01 -2.02209E+01
 1.21011E+00  1.05031E+00 -1.82082E+01 -1.89460E+01
 1.21011E+00  1.12960E+00 -1.67336E+01 -1.74591E+01
 1.21011E+00  1.21011E+00 -1.51530E+01 -1.58007E+01
 1.21011E+00  1.29200E+00 -1.34754E+01 -1.41696E+01
 1.21011E+00  1.37543E+00 -1.17142E+01 -1.23026E+01
 1.21011E+00  1.46059E+00 -9.88649E+00 -1.04180E+01
 1.21011E+00  1.54766E+00 -8.01016E+00 -8.45855E+00
 1.21011E+00  1.63683E+00 -6.10030E+00 -6.53634E+00
 1.21011E+00  1.72830E+00 -4.16492E+00 -4.47455E+00
 1.21011E+00  1.82226E+00 -2.21811E+00 -2.41495E+00
 1.21011E+00  1.91891E+00 -4.42377E-01 -5.36599E-01
 1.21011E+00  2.01845E+00  4.57610E-01  3.51484E-01
 1.21011E+00  2.12105E+00  3.19037E-01  2.87297E-01
 1.21011E+00  2.22692E+00  8.85712E-02  6.72050E-02
 1.21011E+00  2.33622E+00  1.66242E-02  2.87060E-02
 1.21011E+00  2.44911E+00  2.41515E-03 -2.67162E-02
 1.21011E+00  2.56574E+00  2.79946E-04 -2.80681E-02
 1.21011E+00  2.68624E+00  2.58761E-05 -2.71204E-02
 1.21011E+00  2.81073E+00  1.90791E-06 -2.55245E-02
 1.21011E+00  2.93928E+00  1.11080E-07 -1.99725E-02
 1.21011E+00  3.07198E+00  0.00000E+00 -1.33617E-02
 1.21011E+00  3.20887E+00  0.00000E+00 -8.81581E-03
 1.21011E+00  3.34997E+00  0.00000E+00 -5.33211E-03
 1.21011E+00  3.49530E+00  0.00000E+00 -3.09856E-03
 1.21011E+00  3.64484E+00  0.00000E+00 -1.78713E-03
 1.21011E+00  3.79854E+00  0.00000E+00  0.00000E+00

 1.29200E+00  0.00000E+00 -2.43611E+01 -2.27949E+01
 1.29200E+00  7.37797E-02 -2.43194E+01 -2.28102E+01
 1.29200E+00  1.47566E-01 -2.41946E+01 -2.27314E+01
 1.29200E+00  2.21374E-01 -2.39870E+01 -2.25828E+01
 1.29200E+00  2.95233E-01 -2.36965E+01 -2.24369E+01
 1.29200E+00  3.69180E-01 -2.33233E+01 -2.22165E+01
 1.29200E+00  4.43263E-01 -2.28673E+01 -2.19923E+01
 1.29200E+00  5.17544E-01 -2.23281E+01 -2.17493E+01
 1.29200E+00  5.92091E-01 -2.17051E+01 -2.13208E+01
 1.29200E+00  6.66988E-01 -2.09972E+01 -2.09186E+01
 1.29200E+00  7.42326E-01 -2.02028E+01 -2.03212E+01
 1.29200E+00  8.18208E-01 -1.93197E+01 -1.96004E+01
 1.29200E+00  8.94748E-01 -1.83451E+01 -1.88064E+01
 1.29200E+00  9.72069E-01 -1.72760E+01 -1.78344E+01
 1.29200E+00  1.05031E+00 -1.61091E+01 -1.67615E+01
 1.29200E+00  1.12960E+00 -1.48423E+01 -1.55203E+01
 1.29200E+00  1.21011E+00 -1.34754E+01 -1.41696E+01
 1.29200E+00  1.29200E+00 -1.20117E+01 -1.26057E+01
 1.29200E+00  1.37543E+00 -1.04587E+01 -1.11046E+01
 1.29200E+00  1.46059E+00 -8.82880E+00 -9.36776E+00
 1.29200E+00  1.54766E+00 -7.13699E+00 -7.66605E+00
 1.29200E+00  1.63683E+00 -5.39805E+00 -5.82666E+00
 1.29200E+00  1.72830E+00 -3.62294E+00 -3.95800E+00
 1.29200E+00  1.82226E+00 -1.83369E+00 -2.05392E+00
 1.29200E+00  1.91891E+00 -2.22253E-01 -4.24006E-01
 1.29200E+00  2.01845E+00  5.33995E-01  4.33552E-01
 1.29200E+00  2.12105E+00  3.30492E-01  2.69373E-01
 1.29200E+00  2.22692E+00  8.90420E-02  1.04022E-01
 1.29200E+00  2.33622E+00  1.64933E-02  2.59539E-02
 1.29200E+00  2.44911E+00  2.38059E-03 -1.00894E-02
 1.29200E+00  2.56574E+00  2.74963E-04 -2.29014E-02
 1.29200E+00  2.68624E+00  2.53655E-05 -1.84483E-02
 1.29200E+00  2.81073E+00  1.86841E-06 -2.31600E-02
 1.29200E+00  2.93928E+00  1.08738E-07 -2.09187E-02
 1.29200E+00  3.07198E+00  0.00000E+00 -1.46621E-02
 1.29200E+00  3.20887E+00  0.00000E+00 -9.40011E-03
 1.29200E+00  3.34997E+00  0.00000E+00 -6.13602E-03
 1.29200E+00  3.49530E+00  0.00000E+00 -3.41264E-03
 1.29200E+00  3.64484E+00  0.00000E+00 -1.88606E-03
 1.29200E+00  3.79854E+00  0.00000E+00  0.00000E+00

 1.37543E+00  0.00000E+00 -2.08993E+01 -1.89432E+01
 1.37543E+00  7.37797E-02 -2.08642E+01 -1.90111E+01
 1.37543E+00  1.47566E-01 -2.07597E+01 -1.89337E+01
 1.37543E+00  2.21374E-01 -2.05857E+01 -1.89359E+01
 1.37543E+00  2.95233E-01 -2.03422E+01 -1.88025E+01
 1.37543E+00  3.69180E-01 -2.00292E+01 -1.87634E+01
 1.37543E+00  4.43263E-01 -1.96465E+01 -1.85812E+01
 1.37543E+00  5.17544E-01 -1.91937E+01 -1.84119E+01
 1.37543E+00  5.92091E-01 -1.86700E+01 -1.81564E+01
 1.37543E+00  6.66988E-01 -1.80746E+01 -1.78339E+01
 1.37543E+00  7.42326E-01 -1.74060E+01 -1.73763E+01
 1.37543E+00  8.18208E-01 -1.66622E+01 -1.68434E+01
 1.37543E+00  8.94748E-01 -1.58408E+01 -1.61374E+01
 1.37543E+00  9.72069E-01 -1.49387E+01 -1.53888E+01
 1.37543E+00  1.05031E+00 -1.39525E+01 -1.45015E+01
 1.37543E+00  1.12960E+00 -1.28785E+01 -1.34913E+01
 1.37543E+00  1.21011E+00 -1.17142E+01 -1.23026E+01
 1.37543E+00  1.29200E+00 -1.04587E+01 -1.11046E+01
 1.37543E+00  1.37543E+00 -9.11443E+00 -9.66987E+00
 1.37543E+00  1.46059E+00 -7.68799E+00 -8.20353E+00
 1.37543E+00  1.54766E+00 -6.19007E+00 -6.72387E+00
 1.37543E+00  1.63683E+00 -4.63333E+00 -5.08719E+00
 1.37543E+00  1.72830E+00 -3.03053E+00 -3.40724E+00
 1.37543E+00  1.82226E+00 -1.41161E+00 -1.77036E+00
 1.37543E+00  1.91891E+00  2.10892E-02 -2.64310E-01
 1.37543E+00  2.01845E+00  6.19483E-01  4.02009E-01
 1.37543E+00  2.12105E+00  3.43695E-01  2.47331E-01
 1.37543E+00  2.22692E+00  8.96916E-02  5.11700E-02
 1.37543E+00  2.33622E+00  1.63698E-02 -3.27176E-02
 1.37543E+00  2.44911E+00  2.34508E-03 -1.87960E-02
 1.37543E+00  2.56574E+00  2.69729E-04 -1.06399E-02
 1.37543E+00  2.68624E+00  2.48231E-05 -2.05572E-02
 1.37543E+00  2.81073E+00  1.82618E-06 -2.79081E-02
 1.37543E+00  2.93928E+00  1.06220E-07 -2.40212E-02
 1.37543E+00  3.07198E+00  0.00000E+00 -1.60894E-02
 1.37543E+00  3.20887E+00  0.00000E+00 -1.15271E-02
 1.37543E+00  3.34997E+00  0.00000E+00 -7.14564E-03
 1.37543E+00  3.49530E+00  0.00000E+00 -4.08307E-03
 1.37543E+00  3.64484E+00  0.00000E+00 -2.11467E-03
 1.37543E+00  3.79854E+00  0.00000E+00  0.00000E+00

 1.46059E+00  0.00000E+00 -1.75224E+01 -1.54937E+01
 1.46059E+00  7.37797E-02 -1.74935E+01 -1.55270E+01
 1.46059E+00  1.47566E-01 -1.74074E+01 -1.55174E+01
 1.46059E+00  2.21374E-01 -1.72641E+01 -1.55454E+01
 1.46059E+00  2.95233E-01 -1.70635E+01 -1.55006E+01
 1.46059E+00  3.69180E-01 -1.68053E+01 -1.54334E+01
 1.46059E+00  4.43263E-01 -1.64893E+01 -1.53634E+01
 1.46059E+00  5.17544E-01 -1.61150E+01 -1.52521E+01
 1.46059E+00  5.92091E-01 -1.56817E+01 -1.50596E+01
 1.46059E+00  6.66988E-01 -1.51883E+01 -1.48240E+01
 1.46059E+00  7.42326E-01 -1.46336E+01 -1.44904E+01
 1.46059E+00  8.18208E-01 -1.40159E+01 -1.40569E+01
 1.46059E+00  8.94748E-01 -1.33329E+01 -1.35242E+01
 1.46059E+00  9.72069E-01 -1.25819E+01 -1.29255E+01
 1.46059E+00  1.05031E+00 -1.17596E+01 -1.22092E+01
 1.46059E+00  1.12960E+00 -1.08624E+01 -1.13793E+01
 1.46059E+00  1.21011E+00 -9.88649E+00 -1.04180E+01
 1.46059E+00  1.29200E+00 -8.82880E+00 -9.36776E+00
 1.46059E+00  1.37543E+00 -7.68799E+00 -8.20353E+00
 1.46059E+00  1.46059E+00 -6.46575E+00 -6.95697E+00
 1.46059E+00  1.54766E+00 -5.16765E+00 -5.66460E+00
 1.46059E+00  1.63683E+00 -3.80279E+00 -4.26101E+00
 1.46059E+00  1.72830E+00 -2.38420E+00 -2.75583E+00
 1.46059E+00  1.82226E+00 -9.49087E-01 -1.26630E+00
 1.46059E+00  1.91891E+00  2.89269E-01  5.96526E-02
 1.46059E+00  2.01845E+00  7.14601E-01  5.12085E-01
 1.46059E+00  2.12105E+00  3.58709E-01  2.68533E-01
 1.46059E+00  2.22692E+00  9.05166E-02  3.00179E-02
 1.46059E+00  2.33622E+00  1.62513E-02 -1.75179E-02
 1.46059E+00  2.44911E+00  2.30816E-03 -4.34080E-02
 1.46059E+00  2.56574E+00  2.64178E-04 -1.66005E-02
 1.46059E+00  2.68624E+00  2.42422E-05 -3.92665E-02
 1.46059E+00  2.81073E+00  1.78067E-06 -3.66051E-02
 1.46059E+00  2.93928E+00  1.03494E-07 -2.63573E-02
 1.46059E+00  3.07198E+00  0.00000E+00 -1.88145E-02
 1.46059E+00  3.20887E+00  0.00000E+00 -1.35824E-02
 1.46059E+00  3.34997E+00  0.00000E+00 -7.89560E-03
 1.46059E+00  3.49530E+00  0.00000E+00 -4.50339E-03
 1.46059E+00  3.64484E+00  0.00000E+00 -2.37556E-03
 1.46059E+00  3.79854E+00  0.00000E+00  0.00000E+00

 1.54766E+00  0.00000E+00 -1.42351E+01 -1.23045E+01
 1.54766E+00  7.37797E-02 -1.42118E+01 -1.23701E+01
 1.54766E+00  1.47566E-01 -1.41426E+01 -1.24194E+01
 1.54766E+00  2.21374E-01 -1.40272E+01 -1.24816E+01
 1.54766E+00  2.95233E-01 -1.38656E+01 -1.24912E+01
 1.54766E+00  3.69180E-01 -1.36574E+01 -1.24428E+01
 1.54766E+00  4.43263E-01 -1.34022E+01 -1.24197E+01
 1.54766E+00  5.17544E-01 -1.30994E+01 -1.22707E+01
 1.54766E+00  5.92091E-01 -1.27483E+01 -1.20660E+01
 1.54766E+00  6.66988E-01 -1.23479E+01 -1.19379E+01
 1.54766E+00  7.42326E-01 -1.18968E+01 -1.16709E+01
 1.54766E+00  8.18208E-01 -1.13936E+01 -1.13696E+01
 1.54766E+00  8.94748E-01 -1.08362E+01 -1.09608E+01
 1.54766E+00  9.72069E-01 -1.02223E+01 -1.04739E+01
 1.54766E+00  1.05031E+00 -9.54900E+00 -9.89053E+00
 1.54766E+00  1.12960E+00 -8.81287E+00 -9.20182E+00
 1.54766E+00  1.21011E+00 -8.01016E+00 -8.45855E+00
 1.54766E+00  1.29200E+00 -7.13699E+00 -7.66605E+00
 1.54766E+00  1.37543E+00 -6.19007E+00 -6.72387E+00
 1.54766E+00  1.46059E+00 -5.16765E+00 -5.66460E+00
 1.54766E+00  1.54766E+00 -4.07086E+00 -4.59616E+00
 1.54766E+00  1.63683E+00 -2.90468E+00 -3.38184E+00
 1.54766E+00  1.72830E+00 -1.68118E+00 -2.05530E+00
 1.54766E+00  1.82226E+00 -4.43857E-01 -7.82620E-01
 1.54766E+00  1.91891E+00  5.83282E-01  3.43375E-01
 1.54766E+00  2.01845E+00  8.19340E-01  6.31064E-01
 1.54766E+00  2.12105E+00  3.75378E-01  2.25185E-01
 1.54766E+00  2.22692E+00  9.14647E-02 -4.94585E-02
 1.54766E+00  2.33622E+00  1.61273E-02 -6.45565E-02
 1.54766E+00  2.44911E+00  2.26821E-03 -1.79143E-02
 1.54766E+00  2.56574E+00  2.58118E-04 -2.47939E-02
 1.54766E+00  2.68624E+00  2.36046E-05 -3.34176E-02
 1.54766E+00  2.81073E+00  1.73050E-06 -3.21724E-02
 1.54766E+00  2.93928E+00  1.00480E-07 -3.08162E-02
 1.54766E+00  3.07198E+00  0.00000E+00 -2.08620E-02
 1.54766E+00  3.20887E+00  0.00000E+00 -1.45966E-02
 1.54766E+00  3.34997E+00  0.00000E+00 -9.44195E-03
 1.54766E+00  3.49530E+00  0.00000E+00 -5.12606E-03
 1.54766E+00  3.64484E+00  0.00000E+00 -2.81785E-03
 1.54766E+00  3.79854E+00  0.00000E+00  0.00000E+00

 1.63683E+00  0.00000E+00 -1.10348E+01 -9.63295E+00
 1.63683E+00  7.37797E-02 -1.10166E+01 -9.60933E+00
 1.63683E+00  1.47566E-01 -1.09626E+01 -9.62149E+00
 1.63683E+00  2.21374E-01 -1.08727E+01 -9.61497E+00
 1.63683E+00  2.95233E-01 -1.07466E+01 -9.60049E+00
 1.63683E+00  3.69180E-01 -1.05840E+01 -9.58551E+00
 1.63683E+00  4.43263E-01 -1.03843E+01 -9.51381E+00
 1.63683E+00  5.17544E-01 -1.01469E+01 -9.40245E+00
 1.63683E+00  5.92091E-01 -9.87097E+00 -9.35665E+00
 1.63683E+00  6.66988E-01 -9.55554E+00 -9.11645E+00
 1.63683E+00  7.42326E-01 -9.19933E+00 -8.89309E+00
 1.63683E+00  8.18208E-01 -8.80087E+00 -8.65101E+00
 1.63683E+00  8.94748E-01 -8.35839E+00 -8.34904E+00
 1.63683E+00  9.72069E-01 -7.86981E+00 -8.01410E+00
 1.63683E+00  1.05031E+00 -7.33263E+00 -7.59087E+00
 1.63683E+00  1.12960E+00 -6.74392E+00 -7.08140E+00
 1.63683E+00  1.21011E+00 -6.10030E+00 -6.53634E+00
 1.63683E+00  1.29200E+00 -5.39805E+00 -5.82666E+00
 1.63683E+00  1.37543E+00 -4.63333E+00 -5.08719E+00
 1.63683E+00  1.46059E+00 -3.80279E+00 -4.26101E+00
 1.63683E+00  1.54766E+00 -2.90468E+00 -3.38184E+00
 1.63683E+00  1.63683E+00 -1.94068E+00 -2.29959E+00
 1.63683E+00  1.72830E+00 -9.21558E-01 -1.31539E+00
 1.63683E+00  1.82226E+00  1.03697E-01 -2.22569E-01
 1.63683E+00  1.91891E+00  9.01447E-01  6.23693E-01
 1.63683E+00  2.01845E+00  9.31770E-01  7.04706E-01
 1.63683E+00  2.12105E+00  3.92840E-01  1.98015E-01
 1.63683E+00  2.22692E+00  9.23265E-02 -3.35633E-02
 1.63683E+00  2.33622E+00  1.59609E-02 -6.73666E-02
 1.63683E+00  2.44911E+00  2.22007E-03 -3.87094E-02
 1.63683E+00  2.56574E+00  2.50963E-04 -5.15739E-02
 1.63683E+00  2.68624E+00  2.28568E-05 -4.63149E-02
 1.63683E+00  2.81073E+00  1.67176E-06 -4.24537E-02
 1.63683E+00  2.93928E+00  9.69500E-08 -3.60395E-02
 1.63683E+00  3.07198E+00  0.00000E+00 -2.75270E-02
 1.63683E+00  3.20887E+00  0.00000E+00 -1.79077E-02
 1.63683E+00  3.34997E+00  0.00000E+00 -1.09194E-02
 1.63683E+00  3.49530E+00  0.00000E+00 -6.05990E-03
 1.63683E+00  3.64484E+00  0.00000E+00 -3.23359E-03
 1.63683E+00  3.79854E+00  0.00000E+00  0.00000E+00

 1.72830E+00  0.00000E+00 -7.90072E+00 -6.99154E+00
 1.72830E+00  7.37797E-02 -7.88715E+00 -6.96846E+00
 1.72830E+00  1.47566E-01 -7.84716E+00 -6.91746E+00
 1.72830E+00  2.21374E-01 -7.78065E+00 -6.96259E+00
 1.72830E+00  2.95233E-01 -7.68728E+00 -6.84402E+00
 1.72830E+00  3.69180E-01 -7.56665E+00 -6.82731E+00
 1.72830E+00  4.43263E-01 -7.41820E+00 -6.74819E+00
 1.72830E+00  5.17544E-01 -7.24125E+00 -6.61496E+00
 1.72830E+00  5.92091E-01 -7.03495E+00 -6.50333E+00
 1.72830E+00  6.66988E-01 -6.79832E+00 -6.41223E+00
 1.72830E+00  7.42326E-01 -6.53017E+00 -6.26382E+00
 1.72830E+00  8.18208E-01 -6.22911E+00 -6.08978E+00
 1.72830E+00  8.94748E-01 -5.89355E+00 -5.85197E+00
 1.72830E+00  9.72069E-01 -5.52163E+00 -5.56527E+00
 1.72830E+00  1.05031E+00 -5.11125E+00 -5.25190E+00
 1.72830E+00  1.12960E+00 -4.65995E+00 -4.87596E+00
 1.72830E+00  1.21011E+00 -4.16492E+00 -4.47455E+00
 1.72830E+00  1.29200E+00 -3.62294E+00 -3.95800E+00
 1.72830E+00  1.37543E+00 -3.03053E+00 -3.40724E+00
 1.72830E+00  1.46059E+00 -2.38420E+00 -2.75583E+00
 1.72830E+00  1.54766E+00 -1.68118E+00 -2.05530E+00
 1.72830E+00  1.63683E+00 -9.21558E-01 -1.31539E+00
 1.72830E+00  1.72830E+00 -1.15773E-01 -4.97730E-01
 1.72830E+00  1.82226E+00  6.81915E-01  3.54053E-01
 1.72830E+00  1.91891E+00  1.23106E+00  9.96838E-01
 1.72830E+00  2.01845E+00  1.04262E+00  7.78602E-01
 1.72830E+00  2.12105E+00  4.07672E-01  2.97927E-01
 1.72830E+00  2.22692E+00  9.23461E-02 -2.10155E-02
 1.72830E+00  2.33622E+00  1.56261E-02 -1.04927E-01
 1.72830E+00  2.44911E+00  2.14662E-03 -1.15311E-01
 1.72830E+00  2.56574E+00  2.40807E-04 -6.59543E-02
 1.72830E+00  2.68624E+00  2.18270E-05 -3.95928E-02
 1.72830E+00  2.81073E+00  1.59200E-06 -4.14104E-02
 1.72830E+00  2.93928E+00  9.21860E-08 -3.43880E-02
 1.72830E+00  3.07198E+00  0.00000E+00 -3.05976E-02
 1.72830E+00  3.20887E+00  0.00000E+00 -2.30483E-02
 1.72830E+00  3.34997E+00  0.00000E+00 -1.21342E-02
 1.72830E+00  3.49530E+00  0.00000E+00 -7.53149E-03
 1.72830E+00  3.64484E+00  0.00000E+00 -3.73269E-03
 1.72830E+00  3.79854E+00  0.00000E+00  0.00000E+00

 1.82226E+00  0.00000E+00 -4.79441E+00 -4.27528E+00
 1.82226E+00  7.37797E-02 -4.78526E+00 -4.28115E+00
 1.82226E+00  1.47566E-01 -4.75857E+00 -4.27444E+00
 1.82226E+00  2.21374E-01 -4.71425E+00 -4.20780E+00
 1.82226E+00  2.95233E-01 -4.65194E+00 -4.15679E+00
 1.82226E+00  3.69180E-01 -4.57124E+00 -4.08196E+00
 1.82226E+00  4.43263E-01 -4.47161E+00 -4.02578E+00
 1.82226E+00  5.17544E-01 -4.35238E+00 -3.95398E+00
 1.82226E+00  5.92091E-01 -4.21276E+00 -3.84581E+00
 1.82226E+00  6.66988E-01 -4.05184E+00 -3.78957E+00
 1.82226E+00  7.42326E-01 -3.86855E+00 -3.66989E+00
 1.82226E+00  8.18208E-01 -3.66165E+00 -3.52122E+00
 1.82226E+00  8.94748E-01 -3.42976E+00 -3.32496E+00
 1.82226E+00  9.72069E-01 -3.17132E+00 -3.17926E+00
 1.82226E+00  1.05031E+00 -2.88458E+00 -2.96835E+00
 1.82226E+00  1.12960E+00 -2.56758E+00 -2.73551E+00
 1.82226E+00  1.21011E+00 -2.21811E+00 -2.41495E+00
 1.82226E+00  1.29200E+00 -1.83369E+00 -2.05392E+00
 1.82226E+00  1.37543E+00 -1.41161E+00 -1.77036E+00
 1.82226E+00  1.46059E+00 -9.49087E-01 -1.26630E+00
 1.82226E+00  1.54766E+00 -4.43857E-01 -7.82620E-01
 1.82226E+00  1.63683E+00  1.03697E-01 -2.22569E-01
 1.82226E+00  1.72830E+00  6.81915E-01  3.54053E-01
 1.82226E+00  1.82226E+00  1.23200E+00  9.82843E-01
 1.82226E+00  1.91891E+00  1.51561E+00  1.29697E+00
 1.82226E+00  2.01845E+00  1.11522E+00  8.78341E-01
 1.82226E+00  2.12105E+00  4.07366E-01  2.20340E-01
 1.82226E+00  2.22692E+00  8.88955E-02 -4.42823E-02
 1.82226E+00  2.33622E+00  1.46988E-02 -1.00195E-01
 1.82226E+00  2.44911E+00  1.99126E-03 -9.09158E-02
 1.82226E+00  2.56574E+00  2.21426E-04 -9.00716E-02
 1.82226E+00  2.68624E+00  1.99591E-05 -8.66618E-02
 1.82226E+00  2.81073E+00  1.45105E-06 -5.81322E-02
 1.82226E+00  2.93928E+00  8.38818E-08 -5.44056E-02
 1.82226E+00  3.07198E+00  0.00000E+00 -4.07532E-02
 1.82226E+00  3.20887E+00  0.00000E+00 -2.45268E-02
 1.82226E+00  3.34997E+00  0.00000E+00 -1.51558E-02
 1.82226E+00  3.49530E+00  0.00000E+00 -8.27578E-03
 1.82226E+00  3.64484E+00  0.00000E+00 -4.31593E-03
 1.82226E+00  3.79854E+00  0.00000E+00  0.00000E+00

 1.91891E+00  0.00000E+00 -1.85154E+00 -1.65303E+00
 1.91891E+00  7.37797E-02 -1.84671E+00 -1.64442E+00
 1.91891E+00  1.47566E-01 -1.83292E+00 -1.64326E+00
 1.91891E+00  2.21374E-01 -1.81006E+00 -1.60237E+00
 1.91891E+00  2.95233E-01 -1.77784E+00 -1.56656E+00
 1.91891E+00  3.69180E-01 -1.73590E+00 -1.51999E+00
 1.91891E+00  4.43263E-01 -1.68385E+00 -1.45135E+00
 1.91891E+00  5.17544E-01 -1.62114E+00 -1.37899E+00
 1.91891E+00  5.92091E-01 -1.54718E+00 -1.33477E+00
 1.91891E+00  6.66988E-01 -1.46123E+00 -1.25782E+00
 1.91891E+00  7.42326E-01 -1.36249E+00 -1.20251E+00
 1.91891E+00  8.18208E-01 -1.25003E+00 -1.09493E+00
 1.91891E+00  8.94748E-01 -1.12284E+00 -1.06564E+00
 1.91891E+00  9.72069E-01 -9.79776E-01 -9.58021E-01
 1.91891E+00  1.05031E+00 -8.19605E-01 -8.56043E-01
 1.91891E+00  1.12960E+00 -6.40963E-01 -7.02591E-01
 1.91891E+00  1.21011E+00 -4.42377E-01 -5.36599E-01
 1.91891E+00  1.29200E+00 -2.22253E-01 -4.24006E-01
 1.91891E+00  1.37543E+00  2.10892E-02 -2.64310E-01
 1.91891E+00  1.46059E+00  2.89269E-01  5.96526E-02
 1.91891E+00  1.54766E+00  5.83282E-01  3.43375E-01
 1.91891E+00  1.63683E+00  9.01447E-01  6.23693E-01
 1.91891E+00  1.72830E+00  1.23106E+00  9.96838E-01
 1.91891E+00  1.82226E+00  1.51561E+00  1.29697E+00
 1.91891E+00  1.91891E+00  1.54880E+00  1.31009E+00
 1.91891E+00  2.01845E+00  1.02806E+00  8.23167E-01
 1.91891E+00  2.12105E+00  3.53409E-01  1.67940E-01
 1.91891E+00  2.22692E+00  7.42964E-02 -3.73462E-02
 1.91891E+00  2.33622E+00  1.19845E-02 -1.30938E-01
 1.91891E+00  2.44911E+00  1.59840E-03 -1.50051E-01
 1.91891E+00  2.56574E+00  1.75950E-04 -1.25388E-01
 1.91891E+00  2.68624E+00  1.57567E-05 -9.65364E-02
 1.91891E+00  2.81073E+00  1.14109E-06 -6.74614E-02
 1.91891E+00  2.93928E+00  6.58284E-08 -6.46014E-02
 1.91891E+00  3.07198E+00  0.00000E+00 -4.58077E-02
 1.91891E+00  3.20887E+00  0.00000E+00 -3.33212E-02
 1.91891E+00  3.34997E+00  0.00000E+00 -1.70753E-02
 1.91891E+00  3.49530E+00  0.00000E+00 -1.02323E-02
 1.91891E+00  3.64484E+00  0.00000E+00 -4.93912E-03
 1.91891E+00  3.79854E+00  0.00000E+00  0.00000E+00

 2.01845E+00  0.00000E+00  9.24206E-03  2.43731E-02
 2.01845E+00  7.37797E-02  1.07005E-02  2.72035E-02
 2.01845E+00  1.47566E-01  1.46112E-02  3.35048E-02
 2.01845E+00  2.21374E-01  2.10269E-02  5.76324E-02
 2.01845E+00  2.95233E-01  3.01181E-02  8.07027E-02
 2.01845E+00  3.69180E-01  4.20672E-02  1.11835E-01
 2.01845E+00  4.43263E-01  5.70912E-02  1.47726E-01
 2.01845E+00  5.17544E-01  7.54522E-02  1.56634E-01
 2.01845E+00  5.92091E-01  9.74627E-02  2.44774E-01
 2.01845E+00  6.66988E-01  1.23484E-01  2.39701E-01
 2.01845E+00  7.42326E-01  1.53922E-01  2.50222E-01
 2.01845E+00  8.18208E-01  1.89227E-01  3.06880E-01
 2.01845E+00  8.94748E-01  2.29891E-01  3.16785E-01
 2.01845E+00  9.72069E-01  2.76456E-01  3.59812E-01
 2.01845E+00  1.05031E+00  3.29508E-01  3.19784E-01
 2.01845E+00  1.12960E+00  3.89674E-01  3.37843E-01
 2.01845E+00  1.21011E+00  4.57610E-01  3.51484E-01
 2.01845E+00  1.29200E+00  5.33995E-01  4.33552E-01
 2.01845E+00  1.37543E+00  6.19483E-01  4.02009E-01
 2.01845E+00  1.46059E+00  7.14601E-01  5.12085E-01
 2.01845E+00  1.54766E+00  8.19340E-01  6.31064E-01
 2.01845E+00  1.63683E+00  9.31770E-01  7.04706E-01
 2.01845E+00  1.72830E+00  1.04262E+00  7.78602E-01
 2.01845E+00  1.82226E+00  1.11522E+00  8.78341E-01
 2.01845E+00  1.91891E+00  1.02806E+00  8.23167E-01
 2.01845E+00  2.01845E+00  6.34075E-01  4.98736E-01
 2.01845E+00  2.12105E+00  2.07083E-01  2.91646E-02
 2.01845E+00  2.22692E+00  4.20216E-02 -1.73543E-01
 2.01845E+00  2.33622E+00  6.60814E-03 -1.40693E-01
 2.01845E+00  2.44911E+00  8.66423E-04 -9.43883E-02
 2.01845E+00  2.56574E+00  9.42682E-05 -1.03396E-01
 2.01845E+00  2.68624E+00  8.37442E-06 -1.53136E-01
 2.01845E+00  2.81073E+00  6.03293E-07 -1.11009E-01
 2.01845E+00  2.93928E+00  3.46854E-08 -8.12950E-02
 2.01845E+00  3.07198E+00  0.00000E+00 -3.57178E-02
 2.01845E+00  3.20887E+00  0.00000E+00 -3.08398E-02
 2.01845E+00  3.34997E+00  0.00000E+00 -2.65914E-02
 2.01845E+00  3.49530E+00  0.00000E+00 -1.05537E-02
 2.01845E+00  3.64484E+00  0.00000E+00 -6.24918E-03
 2.01845E+00  3.79854E+00  0.00000E+00  0.00000E+00

 2.12105E+00  0.00000E+00  2.66200E-01  1.97223E-01
 2.12105E+00  7.37797E-02  2.66348E-01  1.97736E-01
 2.12105E+00  1.47566E-01  2.66635E-01  2.04415E-01
 2.12105E+00  2.21374E-01  2.67069E-01  2.06849E-01
 2.12105E+00  2.95233E-01  2.67698E-01  2.21323E-01
 2.12105E+00  3.69180E-01  2.68573E-01  2.43661E-01
 2.12105E+00  4.43263E-01  2.69752E-01  2.64202E-01
 2.12105E+00  5.17544E-01  2.71306E-01  2.73978E-01
 2.12105E+00  5.92091E-01  2.73316E-01  2.96983E-01
 2.12105E+00  6.66988E-01  2.75873E-01  3.35969E-01
 2.12105E+00  7.42326E-01  2.79079E-01  3.18695E-01
 2.12105E+00  8.18208E-01  2.83050E-01  3.48732E-01
 2.12105E+00  8.94748E-01  2.87909E-01  3.43741E-01
 2.12105E+00  9.72069E-01  2.93791E-01  3.05465E-01
 2.12105E+00  1.05031E+00  3.00839E-01  3.56456E-01
 2.12105E+00  1.12960E+00  3.09203E-01  3.09923E-01
 2.12105E+00  1.21011E+00  3.19037E-01  2.87297E-01
 2.12105E+00  1.29200E+00  3.30492E-01  2.69373E-01
 2.12105E+00  1.37543E+00  3.43695E-01  2.47331E-01
 2.12105E+00  1.46059E+00  3.58709E-01  2.68533E-01
 2.12105E+00  1.54766E+00  3.75378E-01  2.25185E-01
 2.12105E+00  1.63683E+00  3.92840E-01  1.98015E-01
 2.12105E+00  1.72830E+00  4.07672E-01  2.97927E-01
 2.12105E+00  1.82226E+00  4.07366E-01  2.20340E-01
 2.12105E+00  1.91891E+00  3.53409E-01  1.67940E-01
 2.12105E+00  2.01845E+00  2.07083E-01  2.91646E-02
 2.12105E+00  2.12105E+00  6.48727E-02 -8.92178E-02
 2.12105E+00  2.22692E+00  1.27469E-02 -2.08302E-01
 2.12105E+00  2.33622E+00  1.95445E-03 -1.21549E-01
 2.12105E+00  2.44911E+00  2.51628E-04 -1.46692E-01
 2.12105E+00  2.56574E+00  2.70162E-05 -1.45070E-01
 2.12105E+00  2.68624E+00  2.37657E-06 -9.50784E-02
 2.12105E+00  2.81073E+00  1.69997E-07 -1.12316E-01
 2.12105E+00  2.93928E+00  9.72180E-09 -8.84119E-02
 2.12105E+00  3.07198E+00  0.00000E+00 -5.59730E-02
 2.12105E+00  3.20887E+00  0.00000E+00 -5.38573E-02
 2.12105E+00  3.34997E+00  0.00000E+00 -2.18381E-02
 2.12105E+00  3.49530E+00  0.00000E+00 -1.48000E-02
 2.12105E+00  3.64484E+00  0.00000E+00 -6.59923E-03
 2.12105E+00  3.79854E+00  0.00000E+00  0.00000E+00

 2.22692E+00  0.00000E+00  9.03860E-02  1.22652E-02
 2.22692E+00  7.37797E-02  9.03727E-02  1.04699E-02
 2.22692E+00  1.47566E-01  9.03013E-02  1.52751E-02
 2.22692E+00  2.21374E-01  9.01729E-02  1.39630E-02
 2.22692E+00  2.95233E-01  8.99957E-02  1.54504E-02
 2.22692E+00  3.69180E-01  8.97781E-02  2.54637E-02
 2.22692E+00  4.43263E-01  8.95297E-02  2.98336E-02
 2.22692E+00  5.17544E-01  8.92619E-02  4.42905E-02
 2.22692E+00  5.92091E-01  8.89872E-02  6.47951E-02
 2.22692E+00  6.66988E-01  8.87200E-02  7.81485E-02
 2.22692E+00  7.42326E-01  8.84761E-02  9.09166E-02
 2.22692E+00  8.18208E-01  8.82729E-02  1.01186E-01
 2.22692E+00  8.94748E-01  8.81295E-02  9.07188E-02
 2.22692E+00  9.72069E-01  8.80662E-02  1.55726E-01
 2.22692E+00  1.05031E+00  8.81041E-02  1.07056E-01
 2.22692E+00  1.12960E+00  8.82652E-02  1.07186E-01
 2.22692E+00  1.21011E+00  8.85712E-02  6.72050E-02
 2.22692E+00  1.29200E+00  8.90420E-02  1.04022E-01
 2.22692E+00  1.37543E+00  8.96916E-02  5.11700E-02
 2.22692E+00  1.46059E+00  9.05166E-02  3.00179E-02
 2.22692E+00  1.54766E+00  9.14647E-02 -4.94585E-02
 2.22692E+00  1.63683E+00  9.23265E-02 -3.35633E-02
 2.22692E+00  1.72830E+00  9.23461E-02 -2.10155E-02
 2.22692E+00  1.82226E+00  8.88955E-02 -4.42823E-02
 2.22692E+00  1.91891E+00  7.42964E-02 -3.73462E-02
 2.22692E+00  2.01845E+00  4.20216E-02 -1.73543E-01
 2.22692E+00  2.12105E+00  1.27469E-02 -2.08302E-01
 2.22692E+00  2.22692E+00  2.43662E-03 -1.25346E-01
 2.22692E+00  2.33622E+00  3.64891E-04 -1.25001E-01
 2.22692E+00  2.44911E+00  4.61308E-05 -1.17898E-01
 2.22692E+00  2.56574E+00  4.88441E-06 -1.53375E-01
 2.22692E+00  2.68624E+00  4.25135E-07 -1.53509E-01
 2.22692E+00  2.81073E+00  3.01714E-08 -1.22331E-01
 2.22692E+00  2.93928E+00  1.71536E-09 -7.05696E-02
 2.22692E+00  3.07198E+00  0.00000E+00 -5.24221E-02
 2.22692E+00  3.20887E+00  0.00000E+00 -4.94280E-02
 2.22692E+00  3.34997E+00  0.00000E+00 -3.22199E-02
 2.22692E+00  3.49530E+00  0.00000E+00 -1.79742E-02
 2.22692E+00  3.64484E+00  0.00000E+00 -7.80938E-03
 2.22692E+00  3.79854E+00  0.00000E+00  0.00000E+00

 2.33622E+00  0.00000E+00  1.82534E-02 -4.84748E-02
 2.33622E+00  7.37797E-02  1.82467E-02 -4.79660E-02
 2.33622E+00  1.47566E-01  1.82220E-02 -4.75367E-02
 2.33622E+00  2.21374E-01  1.81793E-02 -4.59496E-02
 2.33622E+00  2.95233E-01  1.81199E-02 -4.29349E-02
 2.33622E+00  3.69180E-01  1.80447E-02 -3.89468E-02
 2.33622E+00  4.43263E-01  1.79549E-02 -4.08875E-02
 2.33622E+00  5.17544E-01  1.78518E-02 -3.33964E-02
 2.33622E+00  5.92091E-01  1.77369E-02 -2.97584E-02
 2.33622E+00  6.66988E-01  1.76119E-02 -2.07932E-02
 2.33622E+00  7.42326E-01  1.74786E-02 -1.68975E-02
 2.33622E+00  8.18208E-01  1.73391E-02  2.46602E-03
 2.33622E+00  8.94748E-01  1.71953E-02 -6.78375E-03
 2.33622E+00  9.72069E-01  1.70497E-02  1.79738E-02
 2.33622E+00  1.05031E+00  1.69044E-02  1.72705E-02
 2.33622E+00  1.12960E+00  1.67619E-02  3.93566E-02
 2.33622E+00  1.21011E+00  1.66242E-02  2.87060E-02
 2.33622E+00  1.29200E+00  1.64933E-02  2.59539E-02
 2.33622E+00  1.37543E+00  1.63698E-02 -3.27176E-02
 2.33622E+00  1.46059E+00  1.62513E-02 -1.75179E-02
 2.33622E+00  1.54766E+00  1.61273E-02 -6.45565E-02
 2.33622E+00  1.63683E+00  1.59609E-02 -6.73666E-02
 2.33622E+00  1.72830E+00  1.56261E-02 -1.04927E-01
 2.33622E+00  1.82226E+00  1.46988E-02 -1.00195E-01
 2.33622E+00  1.91891E+00  1.19845E-02 -1.30938E-01
 2.33622E+00  2.01845E+00  6.60814E-03 -1.40693E-01
 2.33622E+00  2.12105E+00  1.95445E-03 -1.21549E-01
 2.33622E+00  2.22692E+00  3.64891E-04 -1.25001E-01
 2.33622E+00  2.33622E+00  5.34554E-05 -1.64825E-01
 2.33622E+00  2.44911E+00  6.63526E-06 -1.53837E-01
 2.33622E+00  2.56574E+00  6.92185E-07 -1.50294E-01
 2.33622E+00  2.68624E+00  5.95401E-08 -1.37827E-01
 2.33622E+00  2.81073E+00  4.18783E-09 -1.29817E-01
 2.33622E+00  2.93928E+00  2.36543E-10 -9.12633E-02
 2.33622E+00  3.07198E+00  0.00000E+00 -6.83937E-02
 2.33622E+00  3.20887E+00  0.00000E+00 -6.89669E-02
 2.33622E+00  3.34997E+00  0.00000E+00 -5.25956E-02
 2.33622E+00  3.49530E+00  0.00000E+00 -2.40446E-02
 2.33622E+00  3.64484E+00  0.00000E+00 -9.20563E-03
 2.33622E+00  3.79854E+00  0.00000E+00  0.00000E+00

 2.44911E+00  0.00000E+00  2.73806E-03 -4.32486E-02
 2.44911E+00  7.37797E-02  2.73683E-03 -4.16863E-02
 2.44911E+00  1.47566E-01  2.73255E-03 -4.23421E-02
 2.44911E+00  2.21374E-01  2.72523E-03 -4.47729E-02
 2.44911E+00  2.95233E-01  2.71498E-03 -4.50706E-02
 2.44911E+00  3.69180E-01  2.70193E-03 -4.35500E-02
 2.44911E+00  4.43263E-01  2.68619E-03 -4.28387E-02
 2.44911E+00  5.17544E-01  2.66788E-03 -4.33330E-02
 2.44911E+00  5.92091E-01  2.64715E-03 -4.37777E-02
 2.44911E+00  6.66988E-01  2.62415E-03 -3.94832E-02
 2.44911E+00  7.42326E-01  2.59907E-03 -3.70090E-02
 2.44911E+00  8.18208E-01  2.57208E-03 -3.13184E-02
 2.44911E+00  8.94748E-01  2.54336E-03 -2.81059E-02
 2.44911E+00  9.72069E-01  2.51312E-03 -2.26435E-02
 2.44911E+00  1.05031E+00  2.48155E-03 -1.19021E-02
 2.44911E+00  1.12960E+00  2.44884E-03  2.03506E-03
 2.44911E+00  1.21011E+00  2.41515E-03 -2.67162E-02
 2.44911E+00  1.29200E+00  2.38059E-03 -1.00894E-02
 2.44911E+00  1.37543E+00  2.34508E-03 -1.87960E-02
 2.44911E+00  1.46059E+00  2.30816E-03 -4.34080E-02
 2.44911E+00  1.54766E+00  2.26821E-03 -1.79143E-02
 2.44911E+00  1.63683E+00  2.22007E-03 -3.87094E-02
 2.44911E+00  1.72830E+00  2.14662E-03 -1.15311E-01
 2.44911E+00  1.82226E+00  1.99126E-03 -9.09158E-02
 2.44911E+00  1.91891E+00  1.59840E-03 -1.50051E-01
 2.44911E+00  2.01845E+00  8.66423E-04 -9.43883E-02
 2.44911E+00  2.12105E+00  2.51628E-04 -1.46692E-01
 2.44911E+00  2.22692E+00  4.61308E-05 -1.17898E-01
 2.44911E+00  2.33622E+00  6.63526E-06 -1.53837E-01
 2.44911E+00  2.44911E+00  8.10055E-07 -1.45118E-01
 2.44911E+00  2.56574E+00  8.32885E-08 -1.85579E-01
 2.44911E+00  2.68624E+00  7.07762E-09 -9.84821E-02
 2.44911E+00  2.81073E+00  4.92930E-10 -9.56920E-02
 2.44911E+00  2.93928E+00  2.76514E-11 -1.29304E-01
 2.44911E+00  3.07198E+00  0.00000E+00 -7.72961E-02
 2.44911E+00  3.20887E+00  0.00000E+00 -7.74458E-02
 2.44911E+00  3.34997E+00  0.00000E+00 -5.66945E-02
 2.44911E+00  3.49530E+00  0.00000E+00 -1.79793E-02
 2.44911E+00  3.64484E+00  0.00000E+00 -1.29901E-02
 2.44911E+00  3.79854E+00  0.00000E+00  0.00000E+00

 2.56574E+00  0.00000E+00  3.22326E-04 -3.21127E-02
 2.56574E+00  7.37797E-02  3.22169E-04 -3.18638E-02
 2.56574E+00  1.47566E-01  3.21640E-04 -3.14304E-02
 2.56574E+00  2.21374E-01  3.20737E-04 -3.17537E-02
 2.56574E+00  2.95233E-01  3.19471E-04 -3.14469E-02
 2.56574E+00  3.69180E-01  3.17853E-04 -3.24646E-02
 2.56574E+00  4.43263E-01  3.15892E-04 -3.16436E-02
 2.56574E+00  5.17544E-01  3.13597E-04 -3.18320E-02
 2.56574E+00  5.92091E-01  3.10982E-04 -3.35699E-02
 2.56574E+00  6.66988E-01  3.08056E-04 -3.30848E-02
 2.56574E+00  7.42326E-01  3.04833E-04 -3.43314E-02
 2.56574E+00  8.18208E-01  3.01325E-04 -3.25482E-02
 2.56574E+00  8.94748E-01  2.97545E-04 -3.01862E-02
 2.56574E+00  9.72069E-01  2.93507E-04 -2.47463E-02
 2.56574E+00  1.05031E+00  2.89221E-04 -2.25603E-02
 2.56574E+00  1.12960E+00  2.84699E-04 -2.40155E-02
 2.56574E+00  1.21011E+00  2.79946E-04 -2.80681E-02
 2.56574E+00  1.29200E+00  2.74963E-04 -2.29014E-02
 2.56574E+00  1.37543E+00  2.69729E-04 -1.06399E-02
 2.56574E+00  1.46059E+00  2.64178E-04 -1.66005E-02
 2.56574E+00  1.54766E+00  2.58118E-04 -2.47939E-02
 2.56574E+00  1.63683E+00  2.50963E-04 -5.15739E-02
 2.56574E+00  1.72830E+00  2.40807E-04 -6.59543E-02
 2.56574E+00  1.82226E+00  2.21426E-04 -9.00716E-02
 2.56574E+00  1.91891E+00  1.75950E-04 -1.25388E-01
 2.56574E+00  2.01845E+00  9.42682E-05 -1.03396E-01
 2.56574E+00  2.12105E+00  2.70162E-05 -1.45070E-01
 2.56574E+00  2.22692E+00  4.88441E-06 -1.53375E-01
 2.56574E+00  2.33622E+00  6.92185E-07 -1.50294E-01
 2.56574E+00  2.44911E+00  8.32894E-08 -1.85579E-01
 2.56574E+00  2.56574E+00  8.44699E-09 -2.01119E-01
 2.56574E+00  2.68624E+00  7.09205E-10 -1.63133E-01
 2.56574E+00  2.81073E+00  4.95649E-11 -1.25252E-01
 2.56574E+00  2.93928E+00  2.90144E-12 -1.55124E-01
 2.56574E+00  3.07198E+00  0.00000E+00 -1.19138E-01
 2.56574E+00  3.20887E+00  0.00000E+00 -8.10570E-02
 2.56574E+00  3.34997E+00  0.00000E+00 -5.63476E-02
 2.56574E+00  3.49530E+00  0.00000E+00 -2.66303E-02
 2.56574E+00  3.64484E+00  0.00000E+00 -1.56880E-02
 2.56574E+00  3.79854E+00  0.00000E+00  0.00000E+00

 2.68624E+00  0.00000E+00  3.00078E-05 -2.29066E-02
 2.68624E+00  7.37797E-02  2.99946E-05 -2.33532E-02
 2.68624E+00  1.47566E-01  2.99447E-05 -2.33875E-02
 2.68624E+00  2.21374E-01  2.98596E-05 -2.26726E-02
 2.68624E+00  2.95233E-01  2.97404E-05 -2.29102E-02
 2.68624E+00  3.69180E-01  2.95878E-05 -2.21291E-02
 2.68624E+00  4.43263E-01  2.94022E-05 -2.25070E-02
 2.68624E+00  5.17544E-01  2.91844E-05 -2.24313E-02
 2.68624E+00  5.92091E-01  2.89349E-05 -2.36408E-02
 2.68624E+00  6.66988E-01  2.86546E-05 -2.45498E-02
 2.68624E+00  7.42326E-01  2.83440E-05 -2.47172E-02
 2.68624E+00  8.18208E-01  2.80039E-05 -2.73415E-02
 2.68624E+00  8.94748E-01  2.76347E-05 -2.68159E-02
 2.68624E+00  9.72069E-01  2.72371E-05 -2.93409E-02
 2.68624E+00  1.05031E+00  2.68114E-05 -2.65743E-02
 2.68624E+00  1.12960E+00  2.63578E-05 -2.85376E-02
 2.68624E+00  1.21011E+00  2.58761E-05 -2.71204E-02
 2.68624E+00  1.29200E+00  2.53655E-05 -1.84483E-02
 2.68624E+00  1.37543E+00  2.48231E-05 -2.05572E-02
 2.68624E+00  1.46059E+00  2.42422E-05 -3.92665E-02
 2.68624E+00  1.54766E+00  2.36046E-05 -3.34176E-02
 2.68624E+00  1.63683E+00  2.28568E-05 -4.63149E-02
 2.68624E+00  1.72830E+00  2.18270E-05 -3.95928E-02
 2.68624E+00  1.82226E+00  1.99591E-05 -8.66618E-02
 2.68624E+00  1.91891E+00  1.57567E-05 -9.65364E-02
 2.68624E+00  2.01845E+00  8.37442E-06 -1.53136E-01
 2.68624E+00  2.12105E+00  2.37657E-06 -9.50784E-02
 2.68624E+00  2.22692E+00  4.25135E-07 -1.53509E-01
 2.68624E+00  2.33622E+00  5.95401E-08 -1.37827E-01
 2.68624E+00  2.44911E+00  7.07753E-09 -9.84821E-02
 2.68624E+00  2.56574E+00  7.09472E-10 -1.63133E-01
 2.68624E+00  2.68624E+00  5.67676E-11 -1.36240E-01
 2.68624E+00  2.81073E+00  3.18608E-12 -9.87002E-02
 2.68624E+00  2.93928E+00 -4.75110E-13 -1.31060E-01
 2.68624E+00  3.07198E+00  0.00000E+00 -1.57567E-01
 2.68624E+00  3.20887E+00  0.00000E+00 -9.53713E-02
 2.68624E+00  3.34997E+00  0.00000E+00 -4.94040E-02
 2.68624E+00  3.49530E+00  0.00000E+00 -5.28985E-02
 2.68624E+00  3.64484E+00  0.00000E+00 -1.55798E-02
 2.68624E+00  3.79854E+00  0.00000E+00  0.00000E+00

 2.81073E+00  0.00000E+00  2.21879E-06 -1.64350E-02
 2.81073E+00  7.37797E-02  2.21680E-06 -1.71363E-02
 2.81073E+00  1.47566E-01  2.21312E-06 -1.66629E-02
 2.81073E+00  2.21374E-01  2.20689E-06 -1.59600E-02
 2.81073E+00  2.95233E-01  2.19815E-06 -1.70473E-02
 2.81073E+00  3.69180E-01  2.18694E-06 -1.65744E-02
 2.81073E+00  4.43263E-01  2.17329E-06 -1.58441E-02
 2.81073E+00  5.17544E-01  2.15724E-06 -1.62665E-02
 2.81073E+00  5.92091E-01  2.13880E-06 -1.72589E-02
 2.81073E+00  6.66988E-01  2.11802E-06 -1.67369E-02
 2.81073E+00  7.42326E-01  2.09491E-06 -1.76060E-02
 2.81073E+00  8.18208E-01  2.06950E-06 -1.88823E-02
 2.81073E+00  8.94748E-01  2.04179E-06 -1.94060E-02
 2.81073E+00  9.72069E-01  2.01180E-06 -1.94293E-02
 2.81073E+00  1.05031E+00  1.97951E-06 -2.24735E-02
 2.81073E+00  1.12960E+00  1.94490E-06 -2.25447E-02
 2.81073E+00  1.21011E+00  1.90791E-06 -2.55245E-02
 2.81073E+00  1.29200E+00  1.86841E-06 -2.31600E-02
 2.81073E+00  1.37543E+00  1.82618E-06 -2.79081E-02
 2.81073E+00  1.46059E+00  1.78067E-06 -3.66051E-02
 2.81073E+00  1.54766E+00  1.73050E-06 -3.21724E-02
 2.81073E+00  1.63683E+00  1.67176E-06 -4.24537E-02
 2.81073E+00  1.72830E+00  1.59200E-06 -4.14104E-02
 2.81073E+00  1.82226E+00  1.45105E-06 -5.81322E-02
 2.81073E+00  1.91891E+00  1.14109E-06 -6.74614E-02
 2.81073E+00  2.01845E+00  6.03293E-07 -1.11009E-01
 2.81073E+00  2.12105E+00  1.69997E-07 -1.12316E-01
 2.81073E+00  2.22692E+00  3.01716E-08 -1.22331E-01
 2.81073E+00  2.33622E+00  4.18764E-09 -1.29817E-01
 2.81073E+00  2.44911E+00  4.93135E-10 -9.56920E-02
 2.81073E+00  2.56574E+00  4.93788E-11 -1.25252E-01
 2.81073E+00  2.68624E+00  3.13091E-12 -9.87002E-02
 2.81073E+00  2.81073E+00  1.65874E-12 -9.36056E-02
 2.81073E+00  2.93928E+00  1.55820E-13 -1.52469E-01
 2.81073E+00  3.07198E+00  0.00000E+00 -1.63412E-01
 2.81073E+00  3.20887E+00  0.00000E+00 -1.11307E-01
 2.81073E+00  3.34997E+00  0.00000E+00 -5.85830E-02
 2.81073E+00  3.49530E+00  0.00000E+00 -4.50732E-02
 2.81073E+00  3.64484E+00  0.00000E+00 -2.67489E-02
 2.81073E+00  3.79854E+00  0.00000E+00  0.00000E+00

 2.93928E+00  0.00000E+00  1.28123E-07 -1.22872E-02
 2.93928E+00  7.37797E-02  1.29013E-07 -1.25183E-02
 2.93928E+00  1.47566E-01  1.28800E-07 -1.20816E-02
 2.93928E+00  2.21374E-01  1.28442E-07 -1.17056E-02
 2.93928E+00  2.95233E-01  1.27950E-07 -1.12748E-02
 2.93928E+00  3.69180E-01  1.27307E-07 -1.26598E-02
 2.93928E+00  4.43263E-01  1.26523E-07 -1.13687E-02
 2.93928E+00  5.17544E-01  1.25602E-07 -1.14473E-02
 2.93928E+00  5.92091E-01  1.24545E-07 -1.14052E-02
 2.93928E+00  6.66988E-01  1.23347E-07 -1.16124E-02
 2.93928E+00  7.42326E-01  1.22015E-07 -1.21286E-02
 2.93928E+00  8.18208E-01  1.20542E-07 -1.24684E-02
 2.93928E+00  8.94748E-01  1.18934E-07 -1.31930E-02
 2.93928E+00  9.72069E-01  1.17185E-07 -1.43691E-02
 2.93928E+00  1.05031E+00  1.15297E-07 -1.57162E-02
 2.93928E+00  1.12960E+00  1.13262E-07 -1.71226E-02
 2.93928E+00  1.21011E+00  1.11078E-07 -1.99725E-02
 2.93928E+00  1.29200E+00  1.08736E-07 -2.09187E-02
 2.93928E+00  1.37543E+00  1.06220E-07 -2.40212E-02
 2.93928E+00  1.46059E+00  1.03495E-07 -2.63573E-02
 2.93928E+00  1.54766E+00  1.00480E-07 -3.08162E-02
 2.93928E+00  1.63683E+00  9.69498E-08 -3.60395E-02
 2.93928E+00  1.72830E+00  9.21871E-08 -3.43880E-02
 2.93928E+00  1.82226E+00  8.38820E-08 -5.44056E-02
 2.93928E+00  1.91891E+00  6.58281E-08 -6.46014E-02
 2.93928E+00  2.01845E+00  3.46857E-08 -8.12950E-02
 2.93928E+00  2.12105E+00  9.72176E-09 -8.84119E-02
 2.93928E+00  2.22692E+00  1.71518E-09 -7.05696E-02
 2.93928E+00  2.33622E+00  2.36152E-10 -9.12633E-02
 2.93928E+00  2.44911E+00  2.76312E-11 -1.29304E-01
 2.93928E+00  2.56574E+00  2.56123E-12 -1.55124E-01
 2.93928E+00  2.68624E+00 -3.25023E-13 -1.31060E-01
 2.93928E+00  2.81073E+00  1.09365E-15 -1.52469E-01
 2.93928E+00  2.93928E+00 -5.67139E-12 -1.99466E-01
 2.93928E+00  3.07198E+00  0.00000E+00 -1.07911E-01
 2.93928E+00  3.20887E+00  0.00000E+00 -7.60010E-02
 2.93928E+00  3.34997E+00  0.00000E+00 -8.18199E-02
 2.93928E+00  3.49530E+00  0.00000E+00 -3.14419E-02
 2.93928E+00  3.64484E+00  0.00000E+00 -2.79783E-02
 2.93928E+00  3.79854E+00  0.00000E+00  0.00000E+00

 3.07198E+00  0.00000E+00  0.00000E+00 -8.47539E-03
 3.07198E+00  7.37797E-02  0.00000E+00 -8.82967E-03
 3.07198E+00  1.47566E-01  0.00000E+00 -8.55720E-03
 3.07198E+00  2.21374E-01  0.00000E+00 -8.53137E-03
 3.07198E+00  2.95233E-01  0.00000E+00 -7.59260E-03
 3.07198E+00  3.69180E-01  0.00000E+00 -8.22480E-03
 3.07198E+00  4.43263E-01  0.00000E+00 -8.07137E-03
 3.07198E+00  5.17544E-01  0.00000E+00 -7.87440E-03
 3.07198E+00  5.92091E-01  0.00000E+00 -7.67574E-03
 3.07198E+00  6.66988E-01  0.00000E+00 -8.12523E-03
 3.07198E+00  7.42326E-01  0.00000E+00 -8.30942E-03
 3.07198E+00  8.18208E-01  0.00000E+00 -8.31216E-03
 3.07198E+00  8.94748E-01  0.00000E+00 -9.09179E-03
 3.07198E+00  9.72069E-01  0.00000E+00 -9.31576E-03
 3.07198E+00  1.05031E+00  0.00000E+00 -1.12154E-02
 3.07198E+00  1.12960E+00  0.00000E+00 -1.07844E-02
 3.07198E+00  1.21011E+00  0.00000E+00 -1.33617E-02
 3.07198E+00  1.29200E+00  0.00000E+00 -1.46621E-02
 3.07198E+00  1.37543E+00  0.00000E+00 -1.60894E-02
 3.07198E+00  1.46059E+00  0.00000E+00 -1.88145E-02
 3.07198E+00  1.54766E+00  0.00000E+00 -2.08620E-02
 3.07198E+00  1.63683E+00  0.00000E+00 -2.75270E-02
 3.07198E+00  1.72830E+00  0.00000E+00 -3.05976E-02
 3.07198E+00  1.82226E+00  0.00000E+00 -4.07532E-02
 3.07198E+00  1.91891E+00  0.00000E+00 -4.58077E-02
 3.07198E+00  2.01845E+00  0.00000E+00 -3.57178E-02
 3.07198E+00  2.12105E+00  0.00000E+00 -5.59730E-02
 3.07198E+00  2.22692E+00  0.00000E+00 -5.24221E-02
 3.07198E+00  2.33622E+00  0.00000E+00 -6.83937E-02
 3.07198E+00  2.44911E+00  0.00000E+00 -7.72961E-02
 3.07198E+00  2.56574E+00  0.00000E+00 -1.19138E-01
 3.07198E+00  2.68624E+00  0.00000E+00 -1.57567E-01
 3.07198E+00  2.81073E+00  0.00000E+00 -1.63412E-01
 3.07198E+00  2.93928E+00  0.00000E+00 -1.07911E-01
 3.07198E+00  3.07198E+00  0.00000E+00 -5.85472E-02
 3.07198E+00  3.20887E+00  0.00000E+00 -1.02902E-01
 3.07198E+00  3.34997E+00  0.00000E+00 -1.13414E-01
 3.07198E+00  3.49530E+00  0.00000E+00 -7.89529E-02
 3.07198E+00  3.64484E+00  0.00000E+00 -8.07047E-02
 3.07198E+00  3.79854E+00  0.00000E+00  0.00000E+00

 3.20887E+00  0.00000E+00  0.00000E+00 -5.86038E-03
 3.20887E+00  7.37797E-02  0.00000E+00 -5.98033E-03
 3.20887E+00  1.47566E-01  0.00000E+00 -5.81956E-03
 3.20887E+00  2.21374E-01  0.00000E+00 -5.77794E-03
 3.20887E+00  2.95233E-01  0.00000E+00 -5.52507E-03
 3.20887E+00  3.69180E-01  0.00000E+00 -5.11007E-03
 3.20887E+00  4.43263E-01  0.00000E+00 -5.57169E-03
 3.20887E+00  5.17544E-01  0.00000E+00 -5.68512E-03
 3.20887E+00  5.92091E-01  0.00000E+00 -5.37315E-03
 3.20887E+00  6.66988E-01  0.00000E+00 -5.10585E-03
 3.20887E+00  7.42326E-01  0.00000E+00 -5.58565E-03
 3.20887E+00  8.18208E-01  0.00000E+00 -5.88922E-03
 3.20887E+00  8.94748E-01  0.00000E+00 -5.79059E-03
 3.20887E+00  9.72069E-01  0.00000E+00 -6.49717E-03
 3.20887E+00  1.05031E+00  0.00000E+00 -7.15953E-03
 3.20887E+00  1.12960E+00  0.00000E+00 -7.58968E-03
 3.20887E+00  1.21011E+00  0.00000E+00 -8.81581E-03
 3.20887E+00  1.29200E+00  0.00000E+00 -9.40011E-03
 3.20887E+00  1.37543E+00  0.00000E+00 -1.15271E-02
 3.20887E+00  1.46059E+00  0.00000E+00 -1.35824E-02
 3.20887E+00  1.54766E+00  0.00000E+00 -1.45966E-02
 3.20887E+00  1.63683E+00  0.00000E+00 -1.79077E-02
 3.20887E+00  1.72830E+00  0.00000E+00 -2.30483E-02
 3.20887E+00  1.82226E+00  0.00000E+00 -2.45268E-02
 3.20887E+00  1.91891E+00  0.00000E+00 -3.33212E-02
 3.20887E+00  2.01845E+00  0.00000E+00 -3.08398E-02
 3.20887E+00  2.12105E+00  0.00000E+00 -5.38573E-02
 3.20887E+00  2.22692E+00  0.00000E+00 -4.94280E-02
 3.20887E+00  2.33622E+00  0.00000E+00 -6.89669E-02
 3.20887E+00  2.44911E+00  0.00000E+00 -7.74458E-02
 3.20887E+00  2.56574E+00  0.00000E+00 -8.10570E-02
 3.20887E+00  2.68624E+00  0.00000E+00 -9.53713E-02
 3.20887E+00  2.81073E+00  0.00000E+00 -1.11307E-01
 3.20887E+00  2.93928E+00  0.00000E+00 -7.60010E-02
 3.20887E+00  3.07198E+00  0.00000E+00 -1.02902E-01
 3.20887E+00  3.20887E+00  0.00000E+00 -1.27650E-01
 3.20887E+00  3.34997E+00  0.00000E+00 -1.01880E-01
 3.20887E+00  3.49530E+00  0.00000E+00 -8.65546E-02
 3.20887E+00  3.64484E+00  0.00000E+00 -5.16479E-02
 3.20887E+00  3.79854E+00  0.00000E+00  0.00000E+00

 3.34997E+00  0.00000E+00  0.00000E+00 -3.81062E-03
 3.34997E+00  7.37797E-02  0.00000E+00 -3.79423E-03
 3.34997E+00  1.47566E-01  0.00000E+00 -3.72573E-03
 3.34997E+00  2.21374E-01  0.00000E+00 -3.74672E-03
 3.34997E+00  2.95233E-01  0.00000E+00 -3.54345E-03
 3.34997E+00  3.69180E-01  0.00000E+00 -3.51896E-03
 3.34997E+00  4.43263E-01  0.00000E+00 -3.31985E-03
 3.34997E+00  5.17544E-01  0.00000E+00 -3.51829E-03
 3.34997E+00  5.92091E-01  0.00000E+00 -3.65939E-03
 3.34997E+00  6.66988E-01  0.00000E+00 -3.21104E-03
 3.34997E+00  7.42326E-01  0.00000E+00 -3.45087E-03
 3.34997E+00  8.18208E-01  0.00000E+00 -3.46030E-03
 3.34997E+00  8.94748E-01  0.00000E+00 -3.53006E-03
 3.34997E+00  9.72069E-01  0.00000E+00 -4.02315E-03
 3.34997E+00  1.05031E+00  0.00000E+00 -4.53202E-03
 3.34997E+00  1.12960E+00  0.00000E+00 -4.79359E-03
 3.34997E+00  1.21011E+00  0.00000E+00 -5.33211E-03
 3.34997E+00  1.29200E+00  0.00000E+00 -6.13602E-03
 3.34997E+00  1.37543E+00  0.00000E+00 -7.14564E-03
 3.34997E+00  1.46059E+00  0.00000E+00 -7.89560E-03
 3.34997E+00  1.54766E+00  0.00000E+00 -9.44195E-03
 3.34997E+00  1.63683E+00  0.00000E+00 -1.09194E-02
 3.34997E+00  1.72830E+00  0.00000E+00 -1.21342E-02
 3.34997E+00  1.82226E+00  0.00000E+00 -1.51558E-02
 3.34997E+00  1.91891E+00  0.00000E+00 -1.70753E-02
 3.34997E+00  2.01845E+00  0.00000E+00 -2.65914E-02
 3.34997E+00  2.12105E+00  0.00000E+00 -2.18381E-02
 3.34997E+00  2.22692E+00  0.00000E+00 -3.22199E-02
 3.34997E+00  2.33622E+00  0.00000E+00 -5.25956E-02
 3.34997E+00  2.44911E+00  0.00000E+00 -5.66945E-02
 3.34997E+00  2.56574E+00  0.00000E+00 -5.63476E-02
 3.34997E+00  2.68624E+00  0.00000E+00 -4.94040E-02
 3.34997E+00  2.81073E+00  0.00000E+00 -5.85830E-02
 3.34997E+00  2.93928E+00  0.00000E+00 -8.18199E-02
 3.34997E+00  3.07198E+00  0.00000E+00 -1.13414E-01
 3.34997E+00  3.20887E+00  0.00000E+00 -1.01880E-01
 3.34997E+00  3.34997E+00  0.00000E+00 -9.94896E-02
 3.34997E+00  3.49530E+00  0.00000E+00 -8.33071E-02
 3.34997E+00  3.64484E+00  0.00000E+00 -8.86383E-03
 3.34997E+00  3.79854E+00  0.00000E+00  0.00000E+00

 3.49530E+00  0.00000E+00  0.00000E+00 -2.03704E-03
 3.49530E+00  7.37797E-02  0.00000E+00 -2.17482E-03
 3.49530E+00  1.47566E-01  0.00000E+00 -2.18095E-03
 3.49530E+00  2.21374E-01  0.00000E+00 -2.37708E-03
 3.49530E+00  2.95233E-01  0.00000E+00 -1.99190E-03
 3.49530E+00  3.69180E-01  0.00000E+00 -2.03848E-03
 3.49530E+00  4.43263E-01  0.00000E+00 -1.74154E-03
 3.49530E+00  5.17544E-01  0.00000E+00 -1.76513E-03
 3.49530E+00  5.92091E-01  0.00000E+00 -2.01736E-03
 3.49530E+00  6.66988E-01  0.00000E+00 -1.83800E-03
 3.49530E+00  7.42326E-01  0.00000E+00 -2.29892E-03
 3.49530E+00  8.18208E-01  0.00000E+00 -2.09843E-03
 3.49530E+00  8.94748E-01  0.00000E+00 -2.27156E-03
 3.49530E+00  9.72069E-01  0.00000E+00 -2.35420E-03
 3.49530E+00  1.05031E+00  0.00000E+00 -2.49438E-03
 3.49530E+00  1.12960E+00  0.00000E+00 -2.89132E-03
 3.49530E+00  1.21011E+00  0.00000E+00 -3.09856E-03
 3.49530E+00  1.29200E+00  0.00000E+00 -3.41264E-03
 3.49530E+00  1.37543E+00  0.00000E+00 -4.08307E-03
 3.49530E+00  1.46059E+00  0.00000E+00 -4.50339E-03
 3.49530E+00  1.54766E+00  0.00000E+00 -5.12606E-03
 3.49530E+00  1.63683E+00  0.00000E+00 -6.05990E-03
 3.49530E+00  1.72830E+00  0.00000E+00 -7.53149E-03
 3.49530E+00  1.82226E+00  0.00000E+00 -8.27578E-03
 3.49530E+00  1.91891E+00  0.00000E+00 -1.02323E-02
 3.49530E+00  2.01845E+00  0.00000E+00 -1.05537E-02
 3.49530E+00  2.12105E+00  0.00000E+00 -1.48000E-02
 3.49530E+00  2.22692E+00  0.00000E+00 -1.79742E-02
 3.49530E+00  2.33622E+00  0.00000E+00 -2.40446E-02
 3.49530E+00  2.44911E+00  0.00000E+00 -1.79793E-02
 3.49530E+00  2.56574E+00  0.00000E+00 -2.66303E-02
 3.49530E+00  2.68624E+00  0.00000E+00 -5.28985E-02
 3.49530E+00  2.81073E+00  0.00000E+00 -4.50732E-02
 3.49530E+00  2.93928E+00  0.00000E+00 -3.14419E-02
 3.49530E+00  3.07198E+00  0.00000E+00 -7.89529E-02
 3.49530E+00  3.20887E+00  0.00000E+00 -8.65546E-02
 3.49530E+00  3.34997E+00  0.00000E+00 -8.33071E-02
 3.49530E+00  3.49530E+00  0.00000E+00 -9.73570E-02
 3.49530E+00  3.64484E+00  0.00000E+00 -6.43366E-02
 3.49530E+00  3.79854E+00  0.00000E+00  0.00000E+00

 3.64484E+00  0.00000E+00  0.00000E+00 -8.80707E-04
 3.64484E+00  7.37797E-02  0.00000E+00 -9.39701E-04
 3.64484E+00  1.47566E-01  0.00000E+00 -8.47653E-04
 3.64484E+00  2.21374E-01  0.00000E+00 -9.44056E-04
 3.64484E+00  2.95233E-01  0.00000E+00 -9.28728E-04
 3.64484E+00  3.69180E-01  0.00000E+00 -1.19239E-03
 3.64484E+00  4.43263E-01  0.00000E+00 -8.92854E-04
 3.64484E+00  5.17544E-01  0.00000E+00 -1.16940E-03
 3.64484E+00  5.92091E-01  0.00000E+00 -8.74201E-04
 3.64484E+00  6.66988E-01  0.00000E+00 -1.14642E-03
 3.64484E+00  7.42326E-01  0.00000E+00 -1.31305E-03
 3.64484E+00  8.18208E-01  0.00000E+00 -1.01888E-03
 3.64484E+00  8.94748E-01  0.00000E+00 -1.24276E-03
 3.64484E+00  9.72069E-01  0.00000E+00 -1.24598E-03
 3.64484E+00  1.05031E+00  0.00000E+00 -1.56632E-03
 3.64484E+00  1.12960E+00  0.00000E+00 -1.18046E-03
 3.64484E+00  1.21011E+00  0.00000E+00 -1.78713E-03
 3.64484E+00  1.29200E+00  0.00000E+00 -1.88606E-03
 3.64484E+00  1.37543E+00  0.00000E+00 -2.11467E-03
 3.64484E+00  1.46059E+00  0.00000E+00 -2.37556E-03
 3.64484E+00  1.54766E+00  0.00000E+00 -2.81785E-03
 3.64484E+00  1.63683E+00  0.00000E+00 -3.23359E-03
 3.64484E+00  1.72830E+00  0.00000E+00 -3.73269E-03
 3.64484E+00  1.82226E+00  0.00000E+00 -4.31593E-03
 3.64484E+00  1.91891E+00  0.00000E+00 -4.93912E-03
 3.64484E+00  2.01845E+00  0.00000E+00 -6.24918E-03
 3.64484E+00  2.12105E+00  0.00000E+00 -6.59923E-03
 3.64484E+00  2.22692E+00  0.00000E+00 -7.80938E-03
 3.64484E+00  2.33622E+00  0.00000E+00 -9.20563E-03
 3.64484E+00  2.44911E+00  0.00000E+00 -1.29901E-02
 3.64484E+00  2.56574E+00  0.00000E+00 -1.56880E-02
 3.64484E+00  2.68624E+00  0.00000E+00 -1.55798E-02
 3.64484E+00  2.81073E+00  0.00000E+00 -2.67489E-02
 3.64484E+00  2.93928E+00  0.00000E+00 -2.79783E-02
 3.64484E+00  3.07198E+00  0.00000E+00 -8.07047E-02
 3.64484E+00  3.20887E+00  0.00000E+00 -5.16479E-02
 3.64484E+00  3.34997E+00  0.00000E+00 -8.86383E-03
 3.64484E+00  3.49530E+00  0.00000E+00 -6.43366E-02
 3.64484E+00  3.64484E+00  0.00000E+00 -5.62757E-02
 3.64484E+00  3.79854E+00  0.00000E+00  0.00000E+00

 3.79854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.79854E+00  7.37797E-02  0.00000E+00  0.00000E+00
 3.79854E+00  1.47566E-01  0.00000E+00  0.00000E+00
 3.79854E+00  2.21374E-01  0.00000E+00  0.00000E+00
 3.79854E+00  2.95233E-01  0.00000E+00  0.00000E+00
 3.79854E+00  3.69180E-01  0.00000E+00  0.00000E+00
 3.79854E+00  4.43263E-01  0.00000E+00  0.00000E+00
 3.79854E+00  5.17544E-01  0.00000E+00  0.00000E+00
 3.79854E+00  5.92091E-01  0.00000E+00  0.00000E+00
 3.79854E+00  6.66988E-01  0.00000E+00  0.00000E+00
 3.79854E+00  7.42326E-01  0.00000E+00  0.00000E+00
 3.79854E+00  8.18208E-01  0.00000E+00  0.00000E+00
 3.79854E+00  8.94748E-01  0.00000E+00  0.00000E+00
 3.79854E+00  9.72069E-01  0.00000E+00  0.00000E+00
 3.79854E+00  1.05031E+00  0.00000E+00  0.00000E+00
 3.79854E+00  1.12960E+00  0.00000E+00  0.00000E+00
 3.79854E+00  1.21011E+00  0.00000E+00  0.00000E+00
 3.79854E+00  1.29200E+00  0.00000E+00  0.00000E+00
 3.79854E+00  1.37543E+00  0.00000E+00  0.00000E+00
 3.79854E+00  1.46059E+00  0.00000E+00  0.00000E+00
 3.79854E+00  1.54766E+00  0.00000E+00  0.00000E+00
 3.79854E+00  1.63683E+00  0.00000E+00  0.00000E+00
 3.79854E+00  1.72830E+00  0.00000E+00  0.00000E+00
 3.79854E+00  1.82226E+00  0.00000E+00  0.00000E+00
 3.79854E+00  1.91891E+00  0.00000E+00  0.00000E+00
 3.79854E+00  2.01845E+00  0.00000E+00  0.00000E+00
 3.79854E+00  2.12105E+00  0.00000E+00  0.00000E+00
 3.79854E+00  2.22692E+00  0.00000E+00  0.00000E+00
 3.79854E+00  2.33622E+00  0.00000E+00  0.00000E+00
 3.79854E+00  2.44911E+00  0.00000E+00  0.00000E+00
 3.79854E+00  2.56574E+00  0.00000E+00  0.00000E+00
 3.79854E+00  2.68624E+00  0.00000E+00  0.00000E+00
 3.79854E+00  2.81073E+00  0.00000E+00  0.00000E+00
 3.79854E+00  2.93928E+00  0.00000E+00  0.00000E+00
 3.79854E+00  3.07198E+00  0.00000E+00  0.00000E+00
 3.79854E+00  3.20887E+00  0.00000E+00  0.00000E+00
 3.79854E+00  3.34997E+00  0.00000E+00  0.00000E+00
 3.79854E+00  3.49530E+00  0.00000E+00  0.00000E+00
 3.79854E+00  3.64484E+00  0.00000E+00  0.00000E+00
 3.79854E+00  3.79854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF0.85 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -1.00441E+02
 0.00000E+00  7.62422E-02 -7.93247E+01 -9.99251E+01
 0.00000E+00  1.52490E-01 -7.78095E+01 -9.84126E+01
 0.00000E+00  2.28760E-01 -7.54438E+01 -9.58711E+01
 0.00000E+00  3.05077E-01 -7.24202E+01 -9.23898E+01
 0.00000E+00  3.81477E-01 -6.89365E+01 -8.79482E+01
 0.00000E+00  4.58006E-01 -6.51631E+01 -8.28906E+01
 0.00000E+00  5.34721E-01 -6.12279E+01 -7.70795E+01
 0.00000E+00  6.11688E-01 -5.72180E+01 -7.09669E+01
 0.00000E+00  6.88984E-01 -5.31899E+01 -6.46202E+01
 0.00000E+00  7.66697E-01 -4.91786E+01 -5.83589E+01
 0.00000E+00  8.44923E-01 -4.52055E+01 -5.21397E+01
 0.00000E+00  9.23770E-01 -4.12834E+01 -4.62234E+01
 0.00000E+00  1.00335E+00 -3.74204E+01 -4.06178E+01
 0.00000E+00  1.08380E+00 -3.36232E+01 -3.53534E+01
 0.00000E+00  1.16525E+00 -2.98985E+01 -3.05642E+01
 0.00000E+00  1.24784E+00 -2.62531E+01 -2.59810E+01
 0.00000E+00  1.33173E+00 -2.26939E+01 -2.18260E+01
 0.00000E+00  1.41708E+00 -1.92279E+01 -1.79780E+01
 0.00000E+00  1.50405E+00 -1.58607E+01 -1.44074E+01
 0.00000E+00  1.59283E+00 -1.25940E+01 -1.11395E+01
 0.00000E+00  1.68359E+00 -9.41641E+00 -8.13601E+00
 0.00000E+00  1.77652E+00 -6.29433E+00 -5.57375E+00
 0.00000E+00  1.87181E+00 -3.22393E+00 -2.83600E+00
 0.00000E+00  1.96964E+00 -6.72975E-01 -5.73203E-01
 0.00000E+00  2.07020E+00  2.86479E-01  2.27842E-01
 0.00000E+00  2.17367E+00  1.70829E-01  6.82251E-02
 0.00000E+00  2.28023E+00  4.30834E-02 -5.43941E-02
 0.00000E+00  2.39006E+00  7.56779E-03 -6.54018E-02
 0.00000E+00  2.50331E+00  1.03540E-03 -4.91208E-02
 0.00000E+00  2.62014E+00  1.12597E-04 -3.58757E-02
 0.00000E+00  2.74067E+00  9.78323E-06 -2.54003E-02
 0.00000E+00  2.86502E+00  6.80838E-07 -1.78383E-02
 0.00000E+00  2.99330E+00  3.56606E-08 -1.31674E-02
 0.00000E+00  3.12559E+00  0.00000E+00 -9.54680E-03
 0.00000E+00  3.26194E+00  0.00000E+00 -6.05370E-03
 0.00000E+00  3.40240E+00  0.00000E+00 -4.06620E-03
 0.00000E+00  3.54699E+00  0.00000E+00 -2.12342E-03
 0.00000E+00  3.69571E+00  0.00000E+00 -6.16606E-04
 0.00000E+00  3.84854E+00  0.00000E+00  0.00000E+00

 7.62422E-02  0.00000E+00 -7.93247E+01 -9.99251E+01
 7.62422E-02  7.62422E-02 -7.88169E+01 -9.94304E+01
 7.62422E-02  1.52490E-01 -7.73424E+01 -9.79655E+01
 7.62422E-02  2.28760E-01 -7.50339E+01 -9.53948E+01
 7.62422E-02  3.05077E-01 -7.20728E+01 -9.18989E+01
 7.62422E-02  3.81477E-01 -6.86480E+01 -8.76303E+01
 7.62422E-02  4.58006E-01 -6.49248E+01 -8.24739E+01
 7.62422E-02  5.34721E-01 -6.10301E+01 -7.67483E+01
 7.62422E-02  6.11688E-01 -5.70524E+01 -7.06875E+01
 7.62422E-02  6.88984E-01 -5.30498E+01 -6.44197E+01
 7.62422E-02  7.66697E-01 -4.90589E+01 -5.81325E+01
 7.62422E-02  8.44923E-01 -4.51025E+01 -5.19877E+01
 7.62422E-02  9.23770E-01 -4.11942E+01 -4.61407E+01
 7.62422E-02  1.00335E+00 -3.73432E+01 -4.05871E+01
 7.62422E-02  1.08380E+00 -3.35566E+01 -3.53628E+01
 7.62422E-02  1.16525E+00 -2.98413E+01 -3.05153E+01
 7.62422E-02  1.24784E+00 -2.62044E+01 -2.60038E+01
 7.62422E-02  1.33173E+00 -2.26529E+01 -2.17897E+01
 7.62422E-02  1.41708E+00 -1.91938E+01 -1.78944E+01
 7.62422E-02  1.50405E+00 -1.58330E+01 -1.44387E+01
 7.62422E-02  1.59283E+00 -1.25720E+01 -1.10945E+01
 7.62422E-02  1.68359E+00 -9.39957E+00 -8.18483E+00
 7.62422E-02  1.77652E+00 -6.28230E+00 -5.54425E+00
 7.62422E-02  1.87181E+00 -3.21658E+00 -2.86379E+00
 7.62422E-02  1.96964E+00 -6.69913E-01 -5.90943E-01
 7.62422E-02  2.07020E+00  2.87053E-01  2.41280E-01
 7.62422E-02  2.17367E+00  1.70841E-01  7.57565E-02
 7.62422E-02  2.28023E+00  4.30704E-02 -5.90656E-02
 7.62422E-02  2.39006E+00  7.56443E-03 -6.69196E-02
 7.62422E-02  2.50331E+00  1.03488E-03 -5.30232E-02
 7.62422E-02  2.62014E+00  1.12539E-04 -3.63741E-02
 7.62422E-02  2.74067E+00  9.77814E-06 -2.62174E-02
 7.62422E-02  2.86502E+00  6.79215E-07 -1.92883E-02
 7.62422E-02  2.99330E+00  3.73852E-08 -1.34376E-02
 7.62422E-02  3.12559E+00  0.00000E+00 -9.34122E-03
 7.62422E-02  3.26194E+00  0.00000E+00 -6.15443E-03
 7.62422E-02  3.40240E+00  0.00000E+00 -3.77331E-03
 7.62422E-02  3.54699E+00  0.00000E+00 -2.16296E-03
 7.62422E-02  3.69571E+00  0.00000E+00 -7.89174E-04
 7.62422E-02  3.84854E+00  0.00000E+00  0.00000E+00

 1.52490E-01  0.00000E+00 -7.78095E+01 -9.84126E+01
 1.52490E-01  7.62422E-02 -7.73424E+01 -9.79655E+01
 1.52490E-01  1.52490E-01 -7.59803E+01 -9.64223E+01
 1.52490E-01  2.28760E-01 -7.38311E+01 -9.39122E+01
 1.52490E-01  3.05077E-01 -7.10464E+01 -9.05000E+01
 1.52490E-01  3.81477E-01 -6.77900E+01 -8.61727E+01
 1.52490E-01  4.58006E-01 -6.42130E+01 -8.12717E+01
 1.52490E-01  5.34721E-01 -6.04381E+01 -7.57130E+01
 1.52490E-01  6.11688E-01 -5.65560E+01 -6.98112E+01
 1.52490E-01  6.88984E-01 -5.26296E+01 -6.37380E+01
 1.52490E-01  7.66697E-01 -4.87000E+01 -5.76226E+01
 1.52490E-01  8.44923E-01 -4.47935E+01 -5.16208E+01
 1.52490E-01  9.23770E-01 -4.09271E+01 -4.58496E+01
 1.52490E-01  1.00335E+00 -3.71120E+01 -4.03202E+01
 1.52490E-01  1.08380E+00 -3.33572E+01 -3.51940E+01
 1.52490E-01  1.16525E+00 -2.96703E+01 -3.03222E+01
 1.52490E-01  1.24784E+00 -2.60588E+01 -2.58456E+01
 1.52490E-01  1.33173E+00 -2.25303E+01 -2.16830E+01
 1.52490E-01  1.41708E+00 -1.90921E+01 -1.78390E+01
 1.52490E-01  1.50405E+00 -1.57503E+01 -1.44245E+01
 1.52490E-01  1.59283E+00 -1.25066E+01 -1.11149E+01
 1.52490E-01  1.68359E+00 -9.34976E+00 -8.22777E+00
 1.52490E-01  1.77652E+00 -6.24700E+00 -5.51417E+00
 1.52490E-01  1.87181E+00 -3.19531E+00 -2.84302E+00
 1.52490E-01  1.96964E+00 -6.61363E-01 -5.64280E-01
 1.52490E-01  2.07020E+00  2.88470E-01  2.38598E-01
 1.52490E-01  2.17367E+00  1.70801E-01  7.01522E-02
 1.52490E-01  2.28023E+00  4.30179E-02 -5.34741E-02
 1.52490E-01  2.39006E+00  7.55249E-03 -6.57226E-02
 1.52490E-01  2.50331E+00  1.03310E-03 -4.95733E-02
 1.52490E-01  2.62014E+00  1.12340E-04 -3.40351E-02
 1.52490E-01  2.74067E+00  9.76071E-06 -2.56490E-02
 1.52490E-01  2.86502E+00  6.78010E-07 -1.79044E-02
 1.52490E-01  2.99330E+00  3.72846E-08 -1.30134E-02
 1.52490E-01  3.12559E+00  0.00000E+00 -9.66591E-03
 1.52490E-01  3.26194E+00  0.00000E+00 -6.57785E-03
 1.52490E-01  3.40240E+00  0.00000E+00 -3.58882E-03
 1.52490E-01  3.54699E+00  0.00000E+00 -2.06211E-03
 1.52490E-01  3.69571E+00  0.00000E+00 -7.37450E-04
 1.52490E-01  3.84854E+00  0.00000E+00  0.00000E+00

 2.28760E-01  0.00000E+00 -7.54438E+01 -9.58711E+01
 2.28760E-01  7.62422E-02 -7.50339E+01 -9.53948E+01
 2.28760E-01  1.52490E-01 -7.38311E+01 -9.39122E+01
 2.28760E-01  2.28760E-01 -7.19117E+01 -9.15066E+01
 2.28760E-01  3.05077E-01 -6.93871E+01 -8.81738E+01
 2.28760E-01  3.81477E-01 -6.63865E+01 -8.40625E+01
 2.28760E-01  4.58006E-01 -6.30380E+01 -7.92744E+01
 2.28760E-01  5.34721E-01 -5.94552E+01 -7.40296E+01
 2.28760E-01  6.11688E-01 -5.57296E+01 -6.84662E+01
 2.28760E-01  6.88984E-01 -5.19291E+01 -6.25869E+01
 2.28760E-01  7.66697E-01 -4.81014E+01 -5.67598E+01
 2.28760E-01  8.44923E-01 -4.42784E+01 -5.09535E+01
 2.28760E-01  9.23770E-01 -4.04820E+01 -4.53045E+01
 2.28760E-01  1.00335E+00 -3.67272E+01 -3.99984E+01
 2.28760E-01  1.08380E+00 -3.30253E+01 -3.48939E+01
 2.28760E-01  1.16525E+00 -2.93855E+01 -3.01264E+01
 2.28760E-01  1.24784E+00 -2.58164E+01 -2.57064E+01
 2.28760E-01  1.33173E+00 -2.23262E+01 -2.16179E+01
 2.28760E-01  1.41708E+00 -1.89228E+01 -1.78080E+01
 2.28760E-01  1.50405E+00 -1.56126E+01 -1.43261E+01
 2.28760E-01  1.59283E+00 -1.23976E+01 -1.12129E+01
 2.28760E-01  1.68359E+00 -9.26683E+00 -8.25784E+00
 2.28760E-01  1.77652E+00 -6.18829E+00 -5.52757E+00
 2.28760E-01  1.87181E+00 -3.15997E+00 -2.79340E+00
 2.28760E-01  1.96964E+00 -6.47218E-01 -5.39687E-01
 2.28760E-01  2.07020E+00  2.90763E-01  2.38039E-01
 2.28760E-01  2.17367E+00  1.70714E-01  8.06417E-02
 2.28760E-01  2.28023E+00  4.29267E-02 -4.69424E-02
 2.28760E-01  2.39006E+00  7.53204E-03 -6.58173E-02
 2.28760E-01  2.50331E+00  1.03006E-03 -4.69126E-02
 2.28760E-01  2.62014E+00  1.12000E-04 -3.62171E-02
 2.28760E-01  2.74067E+00  9.73117E-06 -2.60144E-02
 2.28760E-01  2.86502E+00  6.75987E-07 -1.82237E-02
 2.28760E-01  2.99330E+00  3.71884E-08 -1.29301E-02
 2.28760E-01  3.12559E+00  0.00000E+00 -9.37727E-03
 2.28760E-01  3.26194E+00  0.00000E+00 -5.61587E-03
 2.28760E-01  3.40240E+00  0.00000E+00 -3.45384E-03
 2.28760E-01  3.54699E+00  0.00000E+00 -1.97100E-03
 2.28760E-01  3.69571E+00  0.00000E+00 -6.87623E-04
 2.28760E-01  3.84854E+00  0.00000E+00  0.00000E+00

 3.05077E-01  0.00000E+00 -7.24202E+01 -9.23898E+01
 3.05077E-01  7.62422E-02 -7.20728E+01 -9.18989E+01
 3.05077E-01  1.52490E-01 -7.10464E+01 -9.05000E+01
 3.05077E-01  2.28760E-01 -6.93871E+01 -8.81738E+01
 3.05077E-01  3.05077E-01 -6.71673E+01 -8.50039E+01
 3.05077E-01  3.81477E-01 -6.44780E+01 -8.11533E+01
 3.05077E-01  4.58006E-01 -6.14193E+01 -7.67418E+01
 3.05077E-01  5.34721E-01 -5.80893E+01 -7.18064E+01
 3.05077E-01  6.11688E-01 -5.45754E+01 -6.65597E+01
 3.05077E-01  6.88984E-01 -5.09485E+01 -6.10475E+01
 3.05077E-01  7.66697E-01 -4.72627E+01 -5.55011E+01
 3.05077E-01  8.44923E-01 -4.35570E+01 -4.99770E+01
 3.05077E-01  9.23770E-01 -3.98592E+01 -4.46315E+01
 3.05077E-01  1.00335E+00 -3.61890E+01 -3.94105E+01
 3.05077E-01  1.08380E+00 -3.25612E+01 -3.44434E+01
 3.05077E-01  1.16525E+00 -2.89873E+01 -2.97774E+01
 3.05077E-01  1.24784E+00 -2.54774E+01 -2.55224E+01
 3.05077E-01  1.33173E+00 -2.20407E+01 -2.14501E+01
 3.05077E-01  1.41708E+00 -1.86859E+01 -1.76715E+01
 3.05077E-01  1.50405E+00 -1.54198E+01 -1.43146E+01
 3.05077E-01  1.59283E+00 -1.22447E+01 -1.12199E+01
 3.05077E-01  1.68359E+00 -9.15046E+00 -8.26965E+00
 3.05077E-01  1.77652E+00 -6.10581E+00 -5.48149E+00
 3.05077E-01  1.87181E+00 -3.11021E+00 -2.75887E+00
 3.05077E-01  1.96964E+00 -6.27207E-01 -4.84762E-01
 3.05077E-01  2.07020E+00  2.94037E-01  2.75098E-01
 3.05077E-01  2.17367E+00  1.70601E-01  8.74161E-02
 3.05077E-01  2.28023E+00  4.28004E-02 -4.83034E-02
 3.05077E-01  2.39006E+00  7.50355E-03 -6.53490E-02
 3.05077E-01  2.50331E+00  1.02582E-03 -5.13969E-02
 3.05077E-01  2.62014E+00  1.11525E-04 -3.66146E-02
 3.05077E-01  2.74067E+00  9.68980E-06 -2.55691E-02
 3.05077E-01  2.86502E+00  6.73148E-07 -1.81709E-02
 3.05077E-01  2.99330E+00  3.70328E-08 -1.35748E-02
 3.05077E-01  3.12559E+00  0.00000E+00 -9.49178E-03
 3.05077E-01  3.26194E+00  0.00000E+00 -5.79554E-03
 3.05077E-01  3.40240E+00  0.00000E+00 -3.73569E-03
 3.05077E-01  3.54699E+00  0.00000E+00 -1.97569E-03
 3.05077E-01  3.69571E+00  0.00000E+00 -9.19017E-04
 3.05077E-01  3.84854E+00  0.00000E+00  0.00000E+00

 3.81477E-01  0.00000E+00 -6.89365E+01 -8.79482E+01
 3.81477E-01  7.62422E-02 -6.86480E+01 -8.76303E+01
 3.81477E-01  1.52490E-01 -6.77900E+01 -8.61727E+01
 3.81477E-01  2.28760E-01 -6.63865E+01 -8.40625E+01
 3.81477E-01  3.05077E-01 -6.44780E+01 -8.11533E+01
 3.81477E-01  3.81477E-01 -6.21218E+01 -7.76229E+01
 3.81477E-01  4.58006E-01 -5.93883E+01 -7.35550E+01
 3.81477E-01  5.34721E-01 -5.63549E+01 -6.90652E+01
 3.81477E-01  6.11688E-01 -5.30985E+01 -6.41586E+01
 3.81477E-01  6.88984E-01 -4.96887E+01 -5.90803E+01
 3.81477E-01  7.66697E-01 -4.61836E+01 -5.39259E+01
 3.81477E-01  8.44923E-01 -4.26288E+01 -4.87392E+01
 3.81477E-01  9.23770E-01 -3.90584E+01 -4.36569E+01
 3.81477E-01  1.00335E+00 -3.54976E+01 -3.86754E+01
 3.81477E-01  1.08380E+00 -3.19652E+01 -3.39704E+01
 3.81477E-01  1.16525E+00 -2.84759E+01 -2.93940E+01
 3.81477E-01  1.24784E+00 -2.50420E+01 -2.52090E+01
 3.81477E-01  1.33173E+00 -2.16739E+01 -2.11892E+01
 3.81477E-01  1.41708E+00 -1.83813E+01 -1.76187E+01
 3.81477E-01  1.50405E+00 -1.51716E+01 -1.42543E+01
 3.81477E-01  1.59283E+00 -1.20477E+01 -1.11878E+01
 3.81477E-01  1.68359E+00 -9.00022E+00 -8.22319E+00
 3.81477E-01  1.77652E+00 -5.99911E+00 -5.48491E+00
 3.81477E-01  1.87181E+00 -3.04560E+00 -2.75567E+00
 3.81477E-01  1.96964E+00 -6.01037E-01 -4.68453E-01
 3.81477E-01  2.07020E+00  2.98409E-01  2.92023E-01
 3.81477E-01  2.17367E+00  1.70487E-01  8.22856E-02
 3.81477E-01  2.28023E+00  4.26424E-02 -3.99890E-02
 3.81477E-01  2.39006E+00  7.46742E-03 -6.69869E-02
 3.81477E-01  2.50331E+00  1.02040E-03 -5.04286E-02
 3.81477E-01  2.62014E+00  1.10917E-04 -3.61723E-02
 3.81477E-01  2.74067E+00  9.63681E-06 -2.60070E-02
 3.81477E-01  2.86502E+00  6.69509E-07 -1.83127E-02
 3.81477E-01  2.99330E+00  3.68370E-08 -1.37911E-02
 3.81477E-01  3.12559E+00  0.00000E+00 -8.67369E-03
 3.81477E-01  3.26194E+00  0.00000E+00 -5.91657E-03
 3.81477E-01  3.40240E+00  0.00000E+00 -3.65315E-03
 3.81477E-01  3.54699E+00  0.00000E+00 -1.84751E-03
 3.81477E-01  3.69571E+00  0.00000E+00 -8.68680E-04
 3.81477E-01  3.84854E+00  0.00000E+00  0.00000E+00

 4.58006E-01  0.00000E+00 -6.51631E+01 -8.28906E+01
 4.58006E-01  7.62422E-02 -6.49248E+01 -8.24739E+01
 4.58006E-01  1.52490E-01 -6.42130E+01 -8.12717E+01
 4.58006E-01  2.28760E-01 -6.30380E+01 -7.92744E+01
 4.58006E-01  3.05077E-01 -6.14193E+01 -7.67418E+01
 4.58006E-01  3.81477E-01 -5.93883E+01 -7.35550E+01
 4.58006E-01  4.58006E-01 -5.69888E+01 -6.98395E+01
 4.58006E-01  5.34721E-01 -5.42753E+01 -6.57776E+01
 4.58006E-01  6.11688E-01 -5.13094E+01 -6.14585E+01
 4.58006E-01  6.88984E-01 -4.81533E+01 -5.67990E+01
 4.58006E-01  7.66697E-01 -4.48648E+01 -5.20538E+01
 4.58006E-01  8.44923E-01 -4.14935E+01 -4.72475E+01
 4.58006E-01  9.23770E-01 -3.80792E+01 -4.25185E+01
 4.58006E-01  1.00335E+00 -3.46526E+01 -3.78056E+01
 4.58006E-01  1.08380E+00 -3.12373E+01 -3.32698E+01
 4.58006E-01  1.16525E+00 -2.78516E+01 -2.89318E+01
 4.58006E-01  1.24784E+00 -2.45103E+01 -2.48334E+01
 4.58006E-01  1.33173E+00 -2.12257E+01 -2.10079E+01
 4.58006E-01  1.41708E+00 -1.80087E+01 -1.74792E+01
 4.58006E-01  1.50405E+00 -1.48676E+01 -1.42373E+01
 4.58006E-01  1.59283E+00 -1.18061E+01 -1.10890E+01
 4.58006E-01  1.68359E+00 -8.81555E+00 -8.25985E+00
 4.58006E-01  1.77652E+00 -5.86757E+00 -5.39891E+00
 4.58006E-01  1.87181E+00 -2.96560E+00 -2.67682E+00
 4.58006E-01  1.96964E+00 -5.68353E-01 -4.40170E-01
 4.58006E-01  2.07020E+00  3.04015E-01  3.11845E-01
 4.58006E-01  2.17367E+00  1.70401E-01  1.02369E-01
 4.58006E-01  2.28023E+00  4.24567E-02 -3.19944E-02
 4.58006E-01  2.39006E+00  7.42410E-03 -6.46881E-02
 4.58006E-01  2.50331E+00  1.01386E-03 -5.11959E-02
 4.58006E-01  2.62014E+00  1.10180E-04 -3.56324E-02
 4.58006E-01  2.74067E+00  9.57240E-06 -2.84783E-02
 4.58006E-01  2.86502E+00  6.65077E-07 -1.84431E-02
 4.58006E-01  2.99330E+00  3.65996E-08 -1.26097E-02
 4.58006E-01  3.12559E+00  0.00000E+00 -8.90664E-03
 4.58006E-01  3.26194E+00  0.00000E+00 -5.77815E-03
 4.58006E-01  3.40240E+00  0.00000E+00 -3.89866E-03
 4.58006E-01  3.54699E+00  0.00000E+00 -1.62513E-03
 4.58006E-01  3.69571E+00  0.00000E+00 -8.48638E-04
 4.58006E-01  3.84854E+00  0.00000E+00  0.00000E+00

 5.34721E-01  0.00000E+00 -6.12279E+01 -7.70795E+01
 5.34721E-01  7.62422E-02 -6.10301E+01 -7.67483E+01
 5.34721E-01  1.52490E-01 -6.04381E+01 -7.57130E+01
 5.34721E-01  2.28760E-01 -5.94552E+01 -7.40296E+01
 5.34721E-01  3.05077E-01 -5.80893E+01 -7.18064E+01
 5.34721E-01  3.81477E-01 -5.63549E+01 -6.90652E+01
 5.34721E-01  4.58006E-01 -5.42753E+01 -6.57776E+01
 5.34721E-01  5.34721E-01 -5.18845E+01 -6.22128E+01
 5.34721E-01  6.11688E-01 -4.92259E+01 -5.82926E+01
 5.34721E-01  6.88984E-01 -4.63499E+01 -5.41162E+01
 5.34721E-01  7.66697E-01 -4.33085E+01 -4.98879E+01
 5.34721E-01  8.44923E-01 -4.01512E+01 -4.54955E+01
 5.34721E-01  9.23770E-01 -3.69210E+01 -4.10170E+01
 5.34721E-01  1.00335E+00 -3.36536E+01 -3.66744E+01
 5.34721E-01  1.08380E+00 -3.03771E+01 -3.23397E+01
 5.34721E-01  1.16525E+00 -2.71140E+01 -2.82919E+01
 5.34721E-01  1.24784E+00 -2.38820E+01 -2.43813E+01
 5.34721E-01  1.33173E+00 -2.06959E+01 -2.07387E+01
 5.34721E-01  1.41708E+00 -1.75678E+01 -1.73608E+01
 5.34721E-01  1.50405E+00 -1.45074E+01 -1.40787E+01
 5.34721E-01  1.59283E+00 -1.15192E+01 -1.10938E+01
 5.34721E-01  1.68359E+00 -8.59577E+00 -8.15802E+00
 5.34721E-01  1.77652E+00 -5.71047E+00 -5.40036E+00
 5.34721E-01  1.87181E+00 -2.86954E+00 -2.64062E+00
 5.34721E-01  1.96964E+00 -5.28720E-01 -3.93075E-01
 5.34721E-01  2.07020E+00  3.11018E-01  3.31804E-01
 5.34721E-01  2.17367E+00  1.70374E-01  1.19141E-01
 5.34721E-01  2.28023E+00  4.22480E-02 -2.17312E-02
 5.34721E-01  2.39006E+00  7.37411E-03 -6.01908E-02
 5.34721E-01  2.50331E+00  1.00624E-03 -5.27102E-02
 5.34721E-01  2.62014E+00  1.09317E-04 -3.75049E-02
 5.34721E-01  2.74067E+00  9.49678E-06 -2.44678E-02
 5.34721E-01  2.86502E+00  6.59864E-07 -1.71826E-02
 5.34721E-01  2.99330E+00  3.63171E-08 -1.25182E-02
 5.34721E-01  3.12559E+00  0.00000E+00 -9.16412E-03
 5.34721E-01  3.26194E+00  0.00000E+00 -5.33725E-03
 5.34721E-01  3.40240E+00  0.00000E+00 -3.26970E-03
 5.34721E-01  3.54699E+00  0.00000E+00 -2.00334E-03
 5.34721E-01  3.69571E+00  0.00000E+00 -9.60517E-04
 5.34721E-01  3.84854E+00  0.00000E+00  0.00000E+00

 6.11688E-01  0.00000E+00 -5.72180E+01 -7.09669E+01
 6.11688E-01  7.62422E-02 -5.70524E+01 -7.06875E+01
 6.11688E-01  1.52490E-01 -5.65560E+01 -6.98112E+01
 6.11688E-01  2.28760E-01 -5.57296E+01 -6.84662E+01
 6.11688E-01  3.05077E-01 -5.45754E+01 -6.65597E+01
 6.11688E-01  3.81477E-01 -5.30985E+01 -6.41586E+01
 6.11688E-01  4.58006E-01 -5.13094E+01 -6.14585E+01
 6.11688E-01  5.34721E-01 -4.92259E+01 -5.82926E+01
 6.11688E-01  6.11688E-01 -4.68751E+01 -5.48626E+01
 6.11688E-01  6.88984E-01 -4.42927E+01 -5.12506E+01
 6.11688E-01  7.66697E-01 -4.15205E+01 -4.74286E+01
 6.11688E-01  8.44923E-01 -3.86031E+01 -4.34183E+01
 6.11688E-01  9.23770E-01 -3.55834E+01 -3.93560E+01
 6.11688E-01  1.00335E+00 -3.24995E+01 -3.53370E+01
 6.11688E-01  1.08380E+00 -2.93838E+01 -3.13160E+01
 6.11688E-01  1.16525E+00 -2.62624E+01 -2.75261E+01
 6.11688E-01  1.24784E+00 -2.31567E+01 -2.38808E+01
 6.11688E-01  1.33173E+00 -2.00838E+01 -2.04196E+01
 6.11688E-01  1.41708E+00 -1.70580E+01 -1.70967E+01
 6.11688E-01  1.50405E+00 -1.40903E+01 -1.39076E+01
 6.11688E-01  1.59283E+00 -1.11863E+01 -1.08967E+01
 6.11688E-01  1.68359E+00 -8.34000E+00 -8.15346E+00
 6.11688E-01  1.77652E+00 -5.52694E+00 -5.28296E+00
 6.11688E-01  1.87181E+00 -2.75667E+00 -2.57111E+00
 6.11688E-01  1.96964E+00 -4.81622E-01 -3.84102E-01
 6.11688E-01  2.07020E+00  3.19606E-01  3.29783E-01
 6.11688E-01  2.17367E+00  1.70443E-01  1.24242E-01
 6.11688E-01  2.28023E+00  4.20214E-02 -1.52301E-02
 6.11688E-01  2.39006E+00  7.31802E-03 -5.67696E-02
 6.11688E-01  2.50331E+00  9.97603E-04 -5.15332E-02
 6.11688E-01  2.62014E+00  1.08333E-04 -3.76374E-02
 6.11688E-01  2.74067E+00  9.41019E-06 -2.66905E-02
 6.11688E-01  2.86502E+00  6.53877E-07 -1.96679E-02
 6.11688E-01  2.99330E+00  3.59938E-08 -1.26583E-02
 6.11688E-01  3.12559E+00  0.00000E+00 -9.40635E-03
 6.11688E-01  3.26194E+00  0.00000E+00 -6.11568E-03
 6.11688E-01  3.40240E+00  0.00000E+00 -3.03769E-03
 6.11688E-01  3.54699E+00  0.00000E+00 -1.99214E-03
 6.11688E-01  3.69571E+00  0.00000E+00 -7.36999E-04
 6.11688E-01  3.84854E+00  0.00000E+00  0.00000E+00

 6.88984E-01  0.00000E+00 -5.31899E+01 -6.46202E+01
 6.88984E-01  7.62422E-02 -5.30498E+01 -6.44197E+01
 6.88984E-01  1.52490E-01 -5.26296E+01 -6.37380E+01
 6.88984E-01  2.28760E-01 -5.19291E+01 -6.25869E+01
 6.88984E-01  3.05077E-01 -5.09485E+01 -6.10475E+01
 6.88984E-01  3.81477E-01 -4.96887E+01 -5.90803E+01
 6.88984E-01  4.58006E-01 -4.81533E+01 -5.67990E+01
 6.88984E-01  5.34721E-01 -4.63499E+01 -5.41162E+01
 6.88984E-01  6.11688E-01 -4.42927E+01 -5.12506E+01
 6.88984E-01  6.88984E-01 -4.20034E+01 -4.80587E+01
 6.88984E-01  7.66697E-01 -3.95119E+01 -4.45902E+01
 6.88984E-01  8.44923E-01 -3.68535E+01 -4.11119E+01
 6.88984E-01  9.23770E-01 -3.40668E+01 -3.74773E+01
 6.88984E-01  1.00335E+00 -3.11895E+01 -3.38672E+01
 6.88984E-01  1.08380E+00 -2.82559E+01 -3.02260E+01
 6.88984E-01  1.16525E+00 -2.52957E+01 -2.67529E+01
 6.88984E-01  1.24784E+00 -2.23332E+01 -2.32805E+01
 6.88984E-01  1.33173E+00 -1.93886E+01 -1.99783E+01
 6.88984E-01  1.41708E+00 -1.64784E+01 -1.67630E+01
 6.88984E-01  1.50405E+00 -1.36153E+01 -1.36869E+01
 6.88984E-01  1.59283E+00 -1.08064E+01 -1.07651E+01
 6.88984E-01  1.68359E+00 -8.04722E+00 -7.92996E+00
 6.88984E-01  1.77652E+00 -5.31598E+00 -5.19890E+00
 6.88984E-01  1.87181E+00 -2.62608E+00 -2.49730E+00
 6.88984E-01  1.96964E+00 -4.26465E-01 -3.57786E-01
 6.88984E-01  2.07020E+00  3.29995E-01  3.37246E-01
 6.88984E-01  2.17367E+00  1.70651E-01  1.42218E-01
 6.88984E-01  2.28023E+00  4.17829E-02 -3.21158E-03
 6.88984E-01  2.39006E+00  7.25650E-03 -5.24006E-02
 6.88984E-01  2.50331E+00  9.87998E-04 -5.26174E-02
 6.88984E-01  2.62014E+00  1.07231E-04 -3.96438E-02
 6.88984E-01  2.74067E+00  9.31285E-06 -2.71023E-02
 6.88984E-01  2.86502E+00  6.47130E-07 -1.84142E-02
 6.88984E-01  2.99330E+00  3.56301E-08 -1.31338E-02
 6.88984E-01  3.12559E+00  0.00000E+00 -9.20907E-03
 6.88984E-01  3.26194E+00  0.00000E+00 -5.92899E-03
 6.88984E-01  3.40240E+00  0.00000E+00 -4.02651E-03
 6.88984E-01  3.54699E+00  0.00000E+00 -1.90178E-03
 6.88984E-01  3.69571E+00  0.00000E+00 -8.59485E-04
 6.88984E-01  3.84854E+00  0.00000E+00  0.00000E+00

 7.66697E-01  0.00000E+00 -4.91786E+01 -5.83589E+01
 7.66697E-01  7.62422E-02 -4.90589E+01 -5.81325E+01
 7.66697E-01  1.52490E-01 -4.87000E+01 -5.76226E+01
 7.66697E-01  2.28760E-01 -4.81014E+01 -5.67598E+01
 7.66697E-01  3.05077E-01 -4.72627E+01 -5.55011E+01
 7.66697E-01  3.81477E-01 -4.61836E+01 -5.39259E+01
 7.66697E-01  4.58006E-01 -4.48648E+01 -5.20538E+01
 7.66697E-01  5.34721E-01 -4.33085E+01 -4.98879E+01
 7.66697E-01  6.11688E-01 -4.15205E+01 -4.74286E+01
 7.66697E-01  6.88984E-01 -3.95119E+01 -4.45902E+01
 7.66697E-01  7.66697E-01 -3.73003E+01 -4.16870E+01
 7.66697E-01  8.44923E-01 -3.49109E+01 -3.86138E+01
 7.66697E-01  9.23770E-01 -3.23739E+01 -3.54141E+01
 7.66697E-01  1.00335E+00 -2.97232E+01 -3.22010E+01
 7.66697E-01  1.08380E+00 -2.69921E+01 -2.89831E+01
 7.66697E-01  1.16525E+00 -2.42120E+01 -2.57901E+01
 7.66697E-01  1.24784E+00 -2.14098E+01 -2.25732E+01
 7.66697E-01  1.33173E+00 -1.86087E+01 -1.94408E+01
 7.66697E-01  1.41708E+00 -1.58276E+01 -1.63730E+01
 7.66697E-01  1.50405E+00 -1.30811E+01 -1.34114E+01
 7.66697E-01  1.59283E+00 -1.03782E+01 -1.05455E+01
 7.66697E-01  1.68359E+00 -7.71620E+00 -7.72766E+00
 7.66697E-01  1.77652E+00 -5.07641E+00 -5.06104E+00
 7.66697E-01  1.87181E+00 -2.47676E+00 -2.37951E+00
 7.66697E-01  1.96964E+00 -3.62592E-01 -3.08133E-01
 7.66697E-01  2.07020E+00  3.42425E-01  3.61009E-01
 7.66697E-01  2.17367E+00  1.71043E-01  1.38376E-01
 7.66697E-01  2.28023E+00  4.15389E-02 -3.53577E-04
 7.66697E-01  2.39006E+00  7.19026E-03 -4.50216E-02
 7.66697E-01  2.50331E+00  9.77490E-04 -5.03302E-02
 7.66697E-01  2.62014E+00  1.06016E-04 -3.89046E-02
 7.66697E-01  2.74067E+00  9.20501E-06 -2.83109E-02
 7.66697E-01  2.86502E+00  6.39629E-07 -1.91051E-02
 7.66697E-01  2.99330E+00  3.52194E-08 -1.39880E-02
 7.66697E-01  3.12559E+00  0.00000E+00 -9.51883E-03
 7.66697E-01  3.26194E+00  0.00000E+00 -6.04041E-03
 7.66697E-01  3.40240E+00  0.00000E+00 -3.35995E-03
 7.66697E-01  3.54699E+00  0.00000E+00 -1.79528E-03
 7.66697E-01  3.69571E+00  0.00000E+00 -9.27396E-04
 7.66697E-01  3.84854E+00  0.00000E+00  0.00000E+00

 8.44923E-01  0.00000E+00 -4.52055E+01 -5.21397E+01
 8.44923E-01  7.62422E-02 -4.51025E+01 -5.19877E+01
 8.44923E-01  1.52490E-01 -4.47935E+01 -5.16208E+01
 8.44923E-01  2.28760E-01 -4.42784E+01 -5.09535E+01
 8.44923E-01  3.05077E-01 -4.35570E+01 -4.99770E+01
 8.44923E-01  3.81477E-01 -4.26288E+01 -4.87392E+01
 8.44923E-01  4.58006E-01 -4.14935E+01 -4.72475E+01
 8.44923E-01  5.34721E-01 -4.01512E+01 -4.54955E+01
 8.44923E-01  6.11688E-01 -3.86031E+01 -4.34183E+01
 8.44923E-01  6.88984E-01 -3.68535E+01 -4.11119E+01
 8.44923E-01  7.66697E-01 -3.49109E+01 -3.86138E+01
 8.44923E-01  8.44923E-01 -3.27899E+01 -3.60347E+01
 8.44923E-01  9.23770E-01 -3.05115E+01 -3.31929E+01
 8.44923E-01  1.00335E+00 -2.81021E+01 -3.03868E+01
 8.44923E-01  1.08380E+00 -2.55913E+01 -2.75150E+01
 8.44923E-01  1.16525E+00 -2.30093E+01 -2.46186E+01
 8.44923E-01  1.24784E+00 -2.03846E+01 -2.16278E+01
 8.44923E-01  1.33173E+00 -1.77423E+01 -1.87115E+01
 8.44923E-01  1.41708E+00 -1.51039E+01 -1.57829E+01
 8.44923E-01  1.50405E+00 -1.24862E+01 -1.29614E+01
 8.44923E-01  1.59283E+00 -9.90016E+00 -1.01727E+01
 8.44923E-01  1.68359E+00 -7.34550E+00 -7.60757E+00
 8.44923E-01  1.77652E+00 -4.80690E+00 -4.86966E+00
 8.44923E-01  1.87181E+00 -2.30757E+00 -2.38220E+00
 8.44923E-01  1.96964E+00 -2.89277E-01 -3.29285E-01
 8.44923E-01  2.07020E+00  3.57158E-01  3.49224E-01
 8.44923E-01  2.17367E+00  1.71671E-01  1.50294E-01
 8.44923E-01  2.28023E+00  4.12963E-02  1.23166E-02
 8.44923E-01  2.39006E+00  7.12005E-03 -5.33727E-02
 8.44923E-01  2.50331E+00  9.66146E-04 -4.84296E-02
 8.44923E-01  2.62014E+00  1.04693E-04 -4.04510E-02
 8.44923E-01  2.74067E+00  9.08687E-06 -2.95481E-02
 8.44923E-01  2.86502E+00  6.31382E-07 -2.14842E-02
 8.44923E-01  2.99330E+00  3.47696E-08 -1.41651E-02
 8.44923E-01  3.12559E+00  0.00000E+00 -9.65408E-03
 8.44923E-01  3.26194E+00  0.00000E+00 -6.49416E-03
 8.44923E-01  3.40240E+00  0.00000E+00 -3.70715E-03
 8.44923E-01  3.54699E+00  0.00000E+00 -2.23967E-03
 8.44923E-01  3.69571E+00  0.00000E+00 -1.17416E-03
 8.44923E-01  3.84854E+00  0.00000E+00  0.00000E+00

 9.23770E-01  0.00000E+00 -4.12834E+01 -4.62234E+01
 9.23770E-01  7.62422E-02 -4.11942E+01 -4.61407E+01
 9.23770E-01  1.52490E-01 -4.09271E+01 -4.58496E+01
 9.23770E-01  2.28760E-01 -4.04820E+01 -4.53045E+01
 9.23770E-01  3.05077E-01 -3.98592E+01 -4.46315E+01
 9.23770E-01  3.81477E-01 -3.90584E+01 -4.36569E+01
 9.23770E-01  4.58006E-01 -3.80792E+01 -4.25185E+01
 9.23770E-01  5.34721E-01 -3.69210E+01 -4.10170E+01
 9.23770E-01  6.11688E-01 -3.55834E+01 -3.93560E+01
 9.23770E-01  6.88984E-01 -3.40668E+01 -3.74773E+01
 9.23770E-01  7.66697E-01 -3.23739E+01 -3.54141E+01
 9.23770E-01  8.44923E-01 -3.05115E+01 -3.31929E+01
 9.23770E-01  9.23770E-01 -2.84913E+01 -3.09561E+01
 9.23770E-01  1.00335E+00 -2.63311E+01 -2.85157E+01
 9.23770E-01  1.08380E+00 -2.40538E+01 -2.59695E+01
 9.23770E-01  1.16525E+00 -2.16860E+01 -2.32527E+01
 9.23770E-01  1.24784E+00 -1.92549E+01 -2.05956E+01
 9.23770E-01  1.33173E+00 -1.67868E+01 -1.79449E+01
 9.23770E-01  1.41708E+00 -1.43049E+01 -1.51467E+01
 9.23770E-01  1.50405E+00 -1.18285E+01 -1.24818E+01
 9.23770E-01  1.59283E+00 -9.37056E+00 -9.84246E+00
 9.23770E-01  1.68359E+00 -6.93347E+00 -7.20038E+00
 9.23770E-01  1.77652E+00 -4.50593E+00 -4.75772E+00
 9.23770E-01  1.87181E+00 -2.11727E+00 -2.20315E+00
 9.23770E-01  1.96964E+00 -2.05730E-01 -2.58957E-01
 9.23770E-01  2.07020E+00  3.74477E-01  3.24651E-01
 9.23770E-01  2.17367E+00  1.72588E-01  1.63198E-01
 9.23770E-01  2.28023E+00  4.10627E-02 -1.33218E-03
 9.23770E-01  2.39006E+00  7.04666E-03 -3.56882E-02
 9.23770E-01  2.50331E+00  9.54034E-04 -3.98267E-02
 9.23770E-01  2.62014E+00  1.03265E-04 -4.45897E-02
 9.23770E-01  2.74067E+00  8.95863E-06 -3.26327E-02
 9.23770E-01  2.86502E+00  6.22393E-07 -2.24982E-02
 9.23770E-01  2.99330E+00  3.42774E-08 -1.62476E-02
 9.23770E-01  3.12559E+00  0.00000E+00 -1.08083E-02
 9.23770E-01  3.26194E+00  0.00000E+00 -7.23268E-03
 9.23770E-01  3.40240E+00  0.00000E+00 -3.95339E-03
 9.23770E-01  3.54699E+00  0.00000E+00 -2.50649E-03
 9.23770E-01  3.69571E+00  0.00000E+00 -1.20428E-03
 9.23770E-01  3.84854E+00  0.00000E+00  0.00000E+00

 1.00335E+00  0.00000E+00 -3.74204E+01 -4.06178E+01
 1.00335E+00  7.62422E-02 -3.73432E+01 -4.05871E+01
 1.00335E+00  1.52490E-01 -3.71120E+01 -4.03202E+01
 1.00335E+00  2.28760E-01 -3.67272E+01 -3.99984E+01
 1.00335E+00  3.05077E-01 -3.61890E+01 -3.94105E+01
 1.00335E+00  3.81477E-01 -3.54976E+01 -3.86754E+01
 1.00335E+00  4.58006E-01 -3.46526E+01 -3.78056E+01
 1.00335E+00  5.34721E-01 -3.36536E+01 -3.66744E+01
 1.00335E+00  6.11688E-01 -3.24995E+01 -3.53370E+01
 1.00335E+00  6.88984E-01 -3.11895E+01 -3.38672E+01
 1.00335E+00  7.66697E-01 -2.97232E+01 -3.22010E+01
 1.00335E+00  8.44923E-01 -2.81021E+01 -3.03868E+01
 1.00335E+00  9.23770E-01 -2.63311E+01 -2.85157E+01
 1.00335E+00  1.00335E+00 -2.44197E+01 -2.63930E+01
 1.00335E+00  1.08380E+00 -2.23831E+01 -2.41546E+01
 1.00335E+00  1.16525E+00 -2.02414E+01 -2.18753E+01
 1.00335E+00  1.24784E+00 -1.80185E+01 -1.94597E+01
 1.00335E+00  1.33173E+00 -1.57393E+01 -1.69493E+01
 1.00335E+00  1.41708E+00 -1.34280E+01 -1.44760E+01
 1.00335E+00  1.50405E+00 -1.11055E+01 -1.19293E+01
 1.00335E+00  1.59283E+00 -8.78716E+00 -9.36592E+00
 1.00335E+00  1.68359E+00 -6.47815E+00 -6.93445E+00
 1.00335E+00  1.77652E+00 -4.17178E+00 -4.46181E+00
 1.00335E+00  1.87181E+00 -1.90445E+00 -2.17075E+00
 1.00335E+00  1.96964E+00 -1.11089E-01 -2.02490E-01
 1.00335E+00  2.07020E+00  3.94687E-01  3.31387E-01
 1.00335E+00  2.17367E+00  1.73854E-01  1.29942E-01
 1.00335E+00  2.28023E+00  4.08459E-02 -6.57044E-03
 1.00335E+00  2.39006E+00  6.97091E-03 -4.40910E-02
 1.00335E+00  2.50331E+00  9.41221E-04 -4.76050E-02
 1.00335E+00  2.62014E+00  1.01737E-04 -4.45609E-02
 1.00335E+00  2.74067E+00  8.82048E-06 -3.33587E-02
 1.00335E+00  2.86502E+00  6.12663E-07 -2.47905E-02
 1.00335E+00  2.99330E+00  3.37451E-08 -1.65821E-02
 1.00335E+00  3.12559E+00  0.00000E+00 -1.12449E-02
 1.00335E+00  3.26194E+00  0.00000E+00 -7.42176E-03
 1.00335E+00  3.40240E+00  0.00000E+00 -4.26473E-03
 1.00335E+00  3.54699E+00  0.00000E+00 -2.62645E-03
 1.00335E+00  3.69571E+00  0.00000E+00 -1.30360E-03
 1.00335E+00  3.84854E+00  0.00000E+00  0.00000E+00

 1.08380E+00  0.00000E+00 -3.36232E+01 -3.53534E+01
 1.08380E+00  7.62422E-02 -3.35566E+01 -3.53628E+01
 1.08380E+00  1.52490E-01 -3.33572E+01 -3.51940E+01
 1.08380E+00  2.28760E-01 -3.30253E+01 -3.48939E+01
 1.08380E+00  3.05077E-01 -3.25612E+01 -3.44434E+01
 1.08380E+00  3.81477E-01 -3.19652E+01 -3.39704E+01
 1.08380E+00  4.58006E-01 -3.12373E+01 -3.32698E+01
 1.08380E+00  5.34721E-01 -3.03771E+01 -3.23397E+01
 1.08380E+00  6.11688E-01 -2.93838E+01 -3.13160E+01
 1.08380E+00  6.88984E-01 -2.82559E+01 -3.02260E+01
 1.08380E+00  7.66697E-01 -2.69921E+01 -2.89831E+01
 1.08380E+00  8.44923E-01 -2.55913E+01 -2.75150E+01
 1.08380E+00  9.23770E-01 -2.40538E+01 -2.59695E+01
 1.08380E+00  1.00335E+00 -2.23831E+01 -2.41546E+01
 1.08380E+00  1.08380E+00 -2.05867E+01 -2.22527E+01
 1.08380E+00  1.16525E+00 -1.86777E+01 -2.02367E+01
 1.08380E+00  1.24784E+00 -1.66740E+01 -1.80581E+01
 1.08380E+00  1.33173E+00 -1.45970E+01 -1.58698E+01
 1.08380E+00  1.41708E+00 -1.24699E+01 -1.35958E+01
 1.08380E+00  1.50405E+00 -1.03142E+01 -1.12534E+01
 1.08380E+00  1.59283E+00 -8.14729E+00 -8.86035E+00
 1.08380E+00  1.68359E+00 -5.97726E+00 -6.54810E+00
 1.08380E+00  1.77652E+00 -3.80254E+00 -4.18523E+00
 1.08380E+00  1.87181E+00 -1.66761E+00 -1.96624E+00
 1.08380E+00  1.96964E+00 -4.42505E-03 -1.60088E-01
 1.08380E+00  2.07020E+00  4.18106E-01  3.24312E-01
 1.08380E+00  2.17367E+00  1.75526E-01  7.75549E-02
 1.08380E+00  2.28023E+00  4.06538E-02 -2.71223E-02
 1.08380E+00  2.39006E+00  6.89364E-03 -4.95074E-02
 1.08380E+00  2.50331E+00  9.27774E-04 -3.83017E-02
 1.08380E+00  2.62014E+00  1.00113E-04 -4.15329E-02
 1.08380E+00  2.74067E+00  8.67252E-06 -3.63975E-02
 1.08380E+00  2.86502E+00  6.02191E-07 -2.71198E-02
 1.08380E+00  2.99330E+00  3.31678E-08 -1.91394E-02
 1.08380E+00  3.12559E+00  0.00000E+00 -1.25103E-02
 1.08380E+00  3.26194E+00  0.00000E+00 -7.48696E-03
 1.08380E+00  3.40240E+00  0.00000E+00 -4.47690E-03
 1.08380E+00  3.54699E+00  0.00000E+00 -2.67018E-03
 1.08380E+00  3.69571E+00  0.00000E+00 -1.49033E-03
 1.08380E+00  3.84854E+00  0.00000E+00  0.00000E+00

 1.16525E+00  0.00000E+00 -2.98985E+01 -3.05642E+01
 1.16525E+00  7.62422E-02 -2.98413E+01 -3.05153E+01
 1.16525E+00  1.52490E-01 -2.96703E+01 -3.03222E+01
 1.16525E+00  2.28760E-01 -2.93855E+01 -3.01264E+01
 1.16525E+00  3.05077E-01 -2.89873E+01 -2.97774E+01
 1.16525E+00  3.81477E-01 -2.84759E+01 -2.93940E+01
 1.16525E+00  4.58006E-01 -2.78516E+01 -2.89318E+01
 1.16525E+00  5.34721E-01 -2.71140E+01 -2.82919E+01
 1.16525E+00  6.11688E-01 -2.62624E+01 -2.75261E+01
 1.16525E+00  6.88984E-01 -2.52957E+01 -2.67529E+01
 1.16525E+00  7.66697E-01 -2.42120E+01 -2.57901E+01
 1.16525E+00  8.44923E-01 -2.30093E+01 -2.46186E+01
 1.16525E+00  9.23770E-01 -2.16860E+01 -2.32527E+01
 1.16525E+00  1.00335E+00 -2.02414E+01 -2.18753E+01
 1.16525E+00  1.08380E+00 -1.86777E+01 -2.02367E+01
 1.16525E+00  1.16525E+00 -1.70010E+01 -1.84966E+01
 1.16525E+00  1.24784E+00 -1.52224E+01 -1.65853E+01
 1.16525E+00  1.33173E+00 -1.33580E+01 -1.46826E+01
 1.16525E+00  1.41708E+00 -1.14274E+01 -1.25368E+01
 1.16525E+00  1.50405E+00 -9.45127E+00 -1.04597E+01
 1.16525E+00  1.59283E+00 -7.44787E+00 -8.24810E+00
 1.16525E+00  1.68359E+00 -5.42815E+00 -6.08186E+00
 1.16525E+00  1.77652E+00 -3.39602E+00 -3.93943E+00
 1.16525E+00  1.87181E+00 -1.40507E+00 -1.76563E+00
 1.16525E+00  1.96964E+00  1.15241E-01 -1.12408E-01
 1.16525E+00  2.07020E+00  4.45069E-01  3.04508E-01
 1.16525E+00  2.17367E+00  1.77667E-01  9.17135E-02
 1.16525E+00  2.28023E+00  4.04945E-02  2.53197E-03
 1.16525E+00  2.39006E+00  6.81563E-03 -5.83626E-02
 1.16525E+00  2.50331E+00  9.13753E-04 -4.07440E-02
 1.16525E+00  2.62014E+00  9.83956E-05 -4.17940E-02
 1.16525E+00  2.74067E+00  8.51477E-06 -4.16982E-02
 1.16525E+00  2.86502E+00  5.90965E-07 -2.93583E-02
 1.16525E+00  2.99330E+00  3.25466E-08 -2.06904E-02
 1.16525E+00  3.12559E+00  0.00000E+00 -1.37352E-02
 1.16525E+00  3.26194E+00  0.00000E+00 -8.97827E-03
 1.16525E+00  3.40240E+00  0.00000E+00 -5.79408E-03
 1.16525E+00  3.54699E+00  0.00000E+00 -2.88763E-03
 1.16525E+00  3.69571E+00  0.00000E+00 -1.52690E-03
 1.16525E+00  3.84854E+00  0.00000E+00  0.00000E+00

 1.24784E+00  0.00000E+00 -2.62531E+01 -2.59810E+01
 1.24784E+00  7.62422E-02 -2.62044E+01 -2.60038E+01
 1.24784E+00  1.52490E-01 -2.60588E+01 -2.58456E+01
 1.24784E+00  2.28760E-01 -2.58164E+01 -2.57064E+01
 1.24784E+00  3.05077E-01 -2.54774E+01 -2.55224E+01
 1.24784E+00  3.81477E-01 -2.50420E+01 -2.52090E+01
 1.24784E+00  4.58006E-01 -2.45103E+01 -2.48334E+01
 1.24784E+00  5.34721E-01 -2.38820E+01 -2.43813E+01
 1.24784E+00  6.11688E-01 -2.31567E+01 -2.38808E+01
 1.24784E+00  6.88984E-01 -2.23332E+01 -2.32805E+01
 1.24784E+00  7.66697E-01 -2.14098E+01 -2.25732E+01
 1.24784E+00  8.44923E-01 -2.03846E+01 -2.16278E+01
 1.24784E+00  9.23770E-01 -1.92549E+01 -2.05956E+01
 1.24784E+00  1.00335E+00 -1.80185E+01 -1.94597E+01
 1.24784E+00  1.08380E+00 -1.66740E+01 -1.80581E+01
 1.24784E+00  1.16525E+00 -1.52224E+01 -1.65853E+01
 1.24784E+00  1.24784E+00 -1.36687E+01 -1.49877E+01
 1.24784E+00  1.33173E+00 -1.20224E+01 -1.32273E+01
 1.24784E+00  1.41708E+00 -1.02981E+01 -1.14371E+01
 1.24784E+00  1.50405E+00 -8.51321E+00 -9.55959E+00
 1.24784E+00  1.59283E+00 -6.68544E+00 -7.55419E+00
 1.24784E+00  1.68359E+00 -4.82777E+00 -5.55380E+00
 1.24784E+00  1.77652E+00 -2.94973E+00 -3.53616E+00
 1.24784E+00  1.87181E+00 -1.11501E+00 -1.55904E+00
 1.24784E+00  1.96964E+00  2.48937E-01 -7.23550E-02
 1.24784E+00  2.07020E+00  4.75909E-01  3.04016E-01
 1.24784E+00  2.17367E+00  1.80335E-01  3.03120E-02
 1.24784E+00  2.28023E+00  4.03751E-02 -3.50086E-02
 1.24784E+00  2.39006E+00  6.73755E-03 -5.08948E-02
 1.24784E+00  2.50331E+00  8.99198E-04 -6.65969E-02
 1.24784E+00  2.62014E+00  9.65853E-05 -4.69473E-02
 1.24784E+00  2.74067E+00  8.34707E-06 -4.24827E-02
 1.24784E+00  2.86502E+00  5.78963E-07 -3.22558E-02
 1.24784E+00  2.99330E+00  3.18830E-08 -2.42294E-02
 1.24784E+00  3.12559E+00  0.00000E+00 -1.61573E-02
 1.24784E+00  3.26194E+00  0.00000E+00 -1.02778E-02
 1.24784E+00  3.40240E+00  0.00000E+00 -6.04136E-03
 1.24784E+00  3.54699E+00  0.00000E+00 -3.42281E-03
 1.24784E+00  3.69571E+00  0.00000E+00 -1.63476E-03
 1.24784E+00  3.84854E+00  0.00000E+00  0.00000E+00

 1.33173E+00  0.00000E+00 -2.26939E+01 -2.18260E+01
 1.33173E+00  7.62422E-02 -2.26529E+01 -2.17897E+01
 1.33173E+00  1.52490E-01 -2.25303E+01 -2.16830E+01
 1.33173E+00  2.28760E-01 -2.23262E+01 -2.16179E+01
 1.33173E+00  3.05077E-01 -2.20407E+01 -2.14501E+01
 1.33173E+00  3.81477E-01 -2.16739E+01 -2.11892E+01
 1.33173E+00  4.58006E-01 -2.12257E+01 -2.10079E+01
 1.33173E+00  5.34721E-01 -2.06959E+01 -2.07387E+01
 1.33173E+00  6.11688E-01 -2.00838E+01 -2.04196E+01
 1.33173E+00  6.88984E-01 -1.93886E+01 -1.99783E+01
 1.33173E+00  7.66697E-01 -1.86087E+01 -1.94408E+01
 1.33173E+00  8.44923E-01 -1.77423E+01 -1.87115E+01
 1.33173E+00  9.23770E-01 -1.67868E+01 -1.79449E+01
 1.33173E+00  1.00335E+00 -1.57393E+01 -1.69493E+01
 1.33173E+00  1.08380E+00 -1.45970E+01 -1.58698E+01
 1.33173E+00  1.16525E+00 -1.33580E+01 -1.46826E+01
 1.33173E+00  1.24784E+00 -1.20224E+01 -1.32273E+01
 1.33173E+00  1.33173E+00 -1.05942E+01 -1.17620E+01
 1.33173E+00  1.41708E+00 -9.08157E+00 -1.01625E+01
 1.33173E+00  1.50405E+00 -7.49732E+00 -8.51285E+00
 1.33173E+00  1.59283E+00 -5.85651E+00 -6.75423E+00
 1.33173E+00  1.68359E+00 -4.17276E+00 -4.93895E+00
 1.33173E+00  1.77652E+00 -2.46088E+00 -3.08658E+00
 1.33173E+00  1.87181E+00 -7.95443E-01 -1.30144E+00
 1.33173E+00  1.96964E+00  3.97716E-01  2.71025E-02
 1.33173E+00  2.07020E+00  5.10944E-01  2.42471E-01
 1.33173E+00  2.17367E+00  1.83581E-01  5.50583E-02
 1.33173E+00  2.28023E+00  4.03012E-02 -6.13027E-02
 1.33173E+00  2.39006E+00  6.65977E-03 -7.03220E-02
 1.33173E+00  2.50331E+00  8.84112E-04 -6.55095E-02
 1.33173E+00  2.62014E+00  9.46790E-05 -6.86194E-02
 1.33173E+00  2.74067E+00  8.16888E-06 -4.37794E-02
 1.33173E+00  2.86502E+00  5.66133E-07 -3.66844E-02
 1.33173E+00  2.99330E+00  3.11681E-08 -2.69105E-02
 1.33173E+00  3.12559E+00  0.00000E+00 -1.82829E-02
 1.33173E+00  3.26194E+00  0.00000E+00 -1.17379E-02
 1.33173E+00  3.40240E+00  0.00000E+00 -7.08770E-03
 1.33173E+00  3.54699E+00  0.00000E+00 -3.55720E-03
 1.33173E+00  3.69571E+00  0.00000E+00 -1.89413E-03
 1.33173E+00  3.84854E+00  0.00000E+00  0.00000E+00

 1.41708E+00  0.00000E+00 -1.92279E+01 -1.79780E+01
 1.41708E+00  7.62422E-02 -1.91938E+01 -1.78944E+01
 1.41708E+00  1.52490E-01 -1.90921E+01 -1.78390E+01
 1.41708E+00  2.28760E-01 -1.89228E+01 -1.78080E+01
 1.41708E+00  3.05077E-01 -1.86859E+01 -1.76715E+01
 1.41708E+00  3.81477E-01 -1.83813E+01 -1.76187E+01
 1.41708E+00  4.58006E-01 -1.80087E+01 -1.74792E+01
 1.41708E+00  5.34721E-01 -1.75678E+01 -1.73608E+01
 1.41708E+00  6.11688E-01 -1.70580E+01 -1.70967E+01
 1.41708E+00  6.88984E-01 -1.64784E+01 -1.67630E+01
 1.41708E+00  7.66697E-01 -1.58276E+01 -1.63730E+01
 1.41708E+00  8.44923E-01 -1.51039E+01 -1.57829E+01
 1.41708E+00  9.23770E-01 -1.43049E+01 -1.51467E+01
 1.41708E+00  1.00335E+00 -1.34280E+01 -1.44760E+01
 1.41708E+00  1.08380E+00 -1.24699E+01 -1.35958E+01
 1.41708E+00  1.16525E+00 -1.14274E+01 -1.25368E+01
 1.41708E+00  1.24784E+00 -1.02981E+01 -1.14371E+01
 1.41708E+00  1.33173E+00 -9.08157E+00 -1.01625E+01
 1.41708E+00  1.41708E+00 -7.78072E+00 -8.85265E+00
 1.41708E+00  1.50405E+00 -6.40264E+00 -7.43913E+00
 1.41708E+00  1.59283E+00 -4.95814E+00 -5.83963E+00
 1.41708E+00  1.68359E+00 -3.45974E+00 -4.21183E+00
 1.41708E+00  1.77652E+00 -1.92652E+00 -2.56318E+00
 1.41708E+00  1.87181E+00 -4.44289E-01 -1.00085E+00
 1.41708E+00  1.96964E+00  5.62585E-01  1.13867E-01
 1.41708E+00  2.07020E+00  5.50424E-01  2.26031E-01
 1.41708E+00  2.17367E+00  1.87433E-01 -7.96763E-02
 1.41708E+00  2.28023E+00  4.02736E-02 -4.41267E-02
 1.41708E+00  2.39006E+00  6.58189E-03 -1.52464E-01
 1.41708E+00  2.50331E+00  8.68398E-04 -7.91564E-02
 1.41708E+00  2.62014E+00  9.26629E-05 -5.70068E-02
 1.41708E+00  2.74067E+00  7.97880E-06 -4.89482E-02
 1.41708E+00  2.86502E+00  5.52368E-07 -4.10030E-02
 1.41708E+00  2.99330E+00  3.03967E-08 -2.92581E-02
 1.41708E+00  3.12559E+00  0.00000E+00 -2.11682E-02
 1.41708E+00  3.26194E+00  0.00000E+00 -1.32598E-02
 1.41708E+00  3.40240E+00  0.00000E+00 -8.12523E-03
 1.41708E+00  3.54699E+00  0.00000E+00 -4.61407E-03
 1.41708E+00  3.69571E+00  0.00000E+00 -2.28051E-03
 1.41708E+00  3.84854E+00  0.00000E+00  0.00000E+00

 1.50405E+00  0.00000E+00 -1.58607E+01 -1.44074E+01
 1.50405E+00  7.62422E-02 -1.58330E+01 -1.44387E+01
 1.50405E+00  1.52490E-01 -1.57503E+01 -1.44245E+01
 1.50405E+00  2.28760E-01 -1.56126E+01 -1.43261E+01
 1.50405E+00  3.05077E-01 -1.54198E+01 -1.43146E+01
 1.50405E+00  3.81477E-01 -1.51716E+01 -1.42543E+01
 1.50405E+00  4.58006E-01 -1.48676E+01 -1.42373E+01
 1.50405E+00  5.34721E-01 -1.45074E+01 -1.40787E+01
 1.50405E+00  6.11688E-01 -1.40903E+01 -1.39076E+01
 1.50405E+00  6.88984E-01 -1.36153E+01 -1.36869E+01
 1.50405E+00  7.66697E-01 -1.30811E+01 -1.34114E+01
 1.50405E+00  8.44923E-01 -1.24862E+01 -1.29614E+01
 1.50405E+00  9.23770E-01 -1.18285E+01 -1.24818E+01
 1.50405E+00  1.00335E+00 -1.11055E+01 -1.19293E+01
 1.50405E+00  1.08380E+00 -1.03142E+01 -1.12534E+01
 1.50405E+00  1.16525E+00 -9.45127E+00 -1.04597E+01
 1.50405E+00  1.24784E+00 -8.51321E+00 -9.55959E+00
 1.50405E+00  1.33173E+00 -7.49732E+00 -8.51285E+00
 1.50405E+00  1.41708E+00 -6.40264E+00 -7.43913E+00
 1.50405E+00  1.50405E+00 -5.23123E+00 -6.08440E+00
 1.50405E+00  1.59283E+00 -3.98903E+00 -4.85946E+00
 1.50405E+00  1.68359E+00 -2.68592E+00 -3.51365E+00
 1.50405E+00  1.77652E+00 -1.34388E+00 -2.04005E+00
 1.50405E+00  1.87181E+00 -5.96887E-02 -6.51286E-01
 1.50405E+00  1.96964E+00  7.44234E-01  3.56814E-01
 1.50405E+00  2.07020E+00  5.94396E-01  2.46276E-01
 1.50405E+00  2.17367E+00  1.91857E-01 -8.42374E-02
 1.50405E+00  2.28023E+00  4.02802E-02 -1.08070E-01
 1.50405E+00  2.39006E+00  6.50155E-03 -1.16016E-01
 1.50405E+00  2.50331E+00  8.51710E-04 -7.20622E-02
 1.50405E+00  2.62014E+00  9.04971E-05 -6.12380E-02
 1.50405E+00  2.74067E+00  7.77322E-06 -4.91767E-02
 1.50405E+00  2.86502E+00  5.37408E-07 -5.37247E-02
 1.50405E+00  2.99330E+00  2.95573E-08 -3.69698E-02
 1.50405E+00  3.12559E+00  0.00000E+00 -2.43551E-02
 1.50405E+00  3.26194E+00  0.00000E+00 -1.58707E-02
 1.50405E+00  3.40240E+00  0.00000E+00 -9.09591E-03
 1.50405E+00  3.54699E+00  0.00000E+00 -4.93112E-03
 1.50405E+00  3.69571E+00  0.00000E+00 -2.58245E-03
 1.50405E+00  3.84854E+00  0.00000E+00  0.00000E+00

 1.59283E+00  0.00000E+00 -1.25940E+01 -1.11395E+01
 1.59283E+00  7.62422E-02 -1.25720E+01 -1.10945E+01
 1.59283E+00  1.52490E-01 -1.25066E+01 -1.11149E+01
 1.59283E+00  2.28760E-01 -1.23976E+01 -1.12129E+01
 1.59283E+00  3.05077E-01 -1.22447E+01 -1.12199E+01
 1.59283E+00  3.81477E-01 -1.20477E+01 -1.11878E+01
 1.59283E+00  4.58006E-01 -1.18061E+01 -1.10890E+01
 1.59283E+00  5.34721E-01 -1.15192E+01 -1.10938E+01
 1.59283E+00  6.11688E-01 -1.11863E+01 -1.08967E+01
 1.59283E+00  6.88984E-01 -1.08064E+01 -1.07651E+01
 1.59283E+00  7.66697E-01 -1.03782E+01 -1.05455E+01
 1.59283E+00  8.44923E-01 -9.90016E+00 -1.01727E+01
 1.59283E+00  9.23770E-01 -9.37056E+00 -9.84246E+00
 1.59283E+00  1.00335E+00 -8.78716E+00 -9.36592E+00
 1.59283E+00  1.08380E+00 -8.14729E+00 -8.86035E+00
 1.59283E+00  1.16525E+00 -7.44787E+00 -8.24810E+00
 1.59283E+00  1.24784E+00 -6.68544E+00 -7.55419E+00
 1.59283E+00  1.33173E+00 -5.85651E+00 -6.75423E+00
 1.59283E+00  1.41708E+00 -4.95814E+00 -5.83963E+00
 1.59283E+00  1.50405E+00 -3.98903E+00 -4.85946E+00
 1.59283E+00  1.59283E+00 -2.95089E+00 -3.75659E+00
 1.59283E+00  1.68359E+00 -1.85050E+00 -2.53061E+00
 1.59283E+00  1.77652E+00 -7.11608E-01 -1.37167E+00
 1.59283E+00  1.87181E+00  3.58835E-01 -1.82806E-01
 1.59283E+00  1.96964E+00  9.42036E-01  5.01607E-01
 1.59283E+00  2.07020E+00  6.42193E-01  2.45265E-01
 1.59283E+00  2.17367E+00  1.96620E-01 -5.90292E-02
 1.59283E+00  2.28023E+00  4.02704E-02 -1.52673E-01
 1.59283E+00  2.39006E+00  6.41043E-03 -1.67460E-01
 1.59283E+00  2.50331E+00  8.32942E-04 -1.15425E-01
 1.59283E+00  2.62014E+00  8.80633E-05 -4.16651E-02
 1.59283E+00  2.74067E+00  7.54190E-06 -8.52480E-02
 1.59283E+00  2.86502E+00  5.20540E-07 -4.91602E-02
 1.59283E+00  2.99330E+00  2.86082E-08 -4.57664E-02
 1.59283E+00  3.12559E+00  0.00000E+00 -2.89782E-02
 1.59283E+00  3.26194E+00  0.00000E+00 -1.80966E-02
 1.59283E+00  3.40240E+00  0.00000E+00 -1.10922E-02
 1.59283E+00  3.54699E+00  0.00000E+00 -5.76960E-03
 1.59283E+00  3.69571E+00  0.00000E+00 -2.86561E-03
 1.59283E+00  3.84854E+00  0.00000E+00  0.00000E+00

 1.68359E+00  0.00000E+00 -9.41641E+00 -8.13601E+00
 1.68359E+00  7.62422E-02 -9.39957E+00 -8.18483E+00
 1.68359E+00  1.52490E-01 -9.34976E+00 -8.22777E+00
 1.68359E+00  2.28760E-01 -9.26683E+00 -8.25784E+00
 1.68359E+00  3.05077E-01 -9.15046E+00 -8.26965E+00
 1.68359E+00  3.81477E-01 -9.00022E+00 -8.22319E+00
 1.68359E+00  4.58006E-01 -8.81555E+00 -8.25985E+00
 1.68359E+00  5.34721E-01 -8.59577E+00 -8.15802E+00
 1.68359E+00  6.11688E-01 -8.34000E+00 -8.15346E+00
 1.68359E+00  6.88984E-01 -8.04722E+00 -7.92996E+00
 1.68359E+00  7.66697E-01 -7.71620E+00 -7.72766E+00
 1.68359E+00  8.44923E-01 -7.34550E+00 -7.60757E+00
 1.68359E+00  9.23770E-01 -6.93347E+00 -7.20038E+00
 1.68359E+00  1.00335E+00 -6.47815E+00 -6.93445E+00
 1.68359E+00  1.08380E+00 -5.97726E+00 -6.54810E+00
 1.68359E+00  1.16525E+00 -5.42815E+00 -6.08186E+00
 1.68359E+00  1.24784E+00 -4.82777E+00 -5.55380E+00
 1.68359E+00  1.33173E+00 -4.17276E+00 -4.93895E+00
 1.68359E+00  1.41708E+00 -3.45974E+00 -4.21183E+00
 1.68359E+00  1.50405E+00 -2.68592E+00 -3.51365E+00
 1.68359E+00  1.59283E+00 -1.85050E+00 -2.53061E+00
 1.68359E+00  1.68359E+00 -9.58012E-01 -1.66357E+00
 1.68359E+00  1.77652E+00 -3.37527E-02 -6.79703E-01
 1.68359E+00  1.87181E+00  8.06140E-01  2.50251E-01
 1.68359E+00  1.96964E+00  1.15047E+00  6.78973E-01
 1.68359E+00  2.07020E+00  6.90701E-01  2.64349E-01
 1.68359E+00  2.17367E+00  2.00834E-01 -1.18252E-01
 1.68359E+00  2.28023E+00  4.00683E-02 -2.17691E-01
 1.68359E+00  2.39006E+00  6.28111E-03 -1.89316E-01
 1.68359E+00  2.50331E+00  8.08588E-04 -7.76335E-02
 1.68359E+00  2.62014E+00  8.49945E-05 -1.01655E-01
 1.68359E+00  2.74067E+00  7.25365E-06 -6.96322E-02
 1.68359E+00  2.86502E+00  4.99628E-07 -6.24476E-02
 1.68359E+00  2.99330E+00  2.74328E-08 -5.06757E-02
 1.68359E+00  3.12559E+00  0.00000E+00 -3.07959E-02
 1.68359E+00  3.26194E+00  0.00000E+00 -2.14360E-02
 1.68359E+00  3.40240E+00  0.00000E+00 -1.24725E-02
 1.68359E+00  3.54699E+00  0.00000E+00 -6.75414E-03
 1.68359E+00  3.69571E+00  0.00000E+00 -3.33988E-03
 1.68359E+00  3.84854E+00  0.00000E+00  0.00000E+00

 1.77652E+00  0.00000E+00 -6.29433E+00 -5.57375E+00
 1.77652E+00  7.62422E-02 -6.28230E+00 -5.54425E+00
 1.77652E+00  1.52490E-01 -6.24700E+00 -5.51417E+00
 1.77652E+00  2.28760E-01 -6.18829E+00 -5.52757E+00
 1.77652E+00  3.05077E-01 -6.10581E+00 -5.48149E+00
 1.77652E+00  3.81477E-01 -5.99911E+00 -5.48491E+00
 1.77652E+00  4.58006E-01 -5.86757E+00 -5.39891E+00
 1.77652E+00  5.34721E-01 -5.71047E+00 -5.40036E+00
 1.77652E+00  6.11688E-01 -5.52694E+00 -5.28296E+00
 1.77652E+00  6.88984E-01 -5.31598E+00 -5.19890E+00
 1.77652E+00  7.66697E-01 -5.07641E+00 -5.06104E+00
 1.77652E+00  8.44923E-01 -4.80690E+00 -4.86966E+00
 1.77652E+00  9.23770E-01 -4.50593E+00 -4.75772E+00
 1.77652E+00  1.00335E+00 -4.17178E+00 -4.46181E+00
 1.77652E+00  1.08380E+00 -3.80254E+00 -4.18523E+00
 1.77652E+00  1.16525E+00 -3.39602E+00 -3.93943E+00
 1.77652E+00  1.24784E+00 -2.94973E+00 -3.53616E+00
 1.77652E+00  1.33173E+00 -2.46088E+00 -3.08658E+00
 1.77652E+00  1.41708E+00 -1.92652E+00 -2.56318E+00
 1.77652E+00  1.50405E+00 -1.34388E+00 -2.04005E+00
 1.77652E+00  1.59283E+00 -7.11608E-01 -1.37167E+00
 1.77652E+00  1.68359E+00 -3.37527E-02 -6.79703E-01
 1.77652E+00  1.77652E+00  6.62082E-01  1.04345E-01
 1.77652E+00  1.87181E+00  1.25260E+00  7.65176E-01
 1.77652E+00  1.96964E+00  1.34408E+00  8.94524E-01
 1.77652E+00  2.07020E+00  7.27445E-01  3.19471E-01
 1.77652E+00  2.17367E+00  2.01214E-01 -1.58481E-01
 1.77652E+00  2.28023E+00  3.90536E-02 -1.62504E-01
 1.77652E+00  2.39006E+00  6.01963E-03 -2.33338E-01
 1.77652E+00  2.50331E+00  7.66824E-04 -1.20216E-01
 1.77652E+00  2.62014E+00  8.00678E-05 -1.18416E-01
 1.77652E+00  2.74067E+00  6.80530E-06 -9.44584E-02
 1.77652E+00  2.86502E+00  4.67625E-07 -8.20289E-02
 1.77652E+00  2.99330E+00  2.56470E-08 -5.29818E-02
 1.77652E+00  3.12559E+00  0.00000E+00 -4.58810E-02
 1.77652E+00  3.26194E+00  0.00000E+00 -2.59279E-02
 1.77652E+00  3.40240E+00  0.00000E+00 -1.50799E-02
 1.77652E+00  3.54699E+00  0.00000E+00 -7.82275E-03
 1.77652E+00  3.69571E+00  0.00000E+00 -4.10518E-03
 1.77652E+00  3.84854E+00  0.00000E+00  0.00000E+00

 1.87181E+00  0.00000E+00 -3.22393E+00 -2.83600E+00
 1.87181E+00  7.62422E-02 -3.21658E+00 -2.86379E+00
 1.87181E+00  1.52490E-01 -3.19531E+00 -2.84302E+00
 1.87181E+00  2.28760E-01 -3.15997E+00 -2.79340E+00
 1.87181E+00  3.05077E-01 -3.11021E+00 -2.75887E+00
 1.87181E+00  3.81477E-01 -3.04560E+00 -2.75567E+00
 1.87181E+00  4.58006E-01 -2.96560E+00 -2.67682E+00
 1.87181E+00  5.34721E-01 -2.86954E+00 -2.64062E+00
 1.87181E+00  6.11688E-01 -2.75667E+00 -2.57111E+00
 1.87181E+00  6.88984E-01 -2.62608E+00 -2.49730E+00
 1.87181E+00  7.66697E-01 -2.47676E+00 -2.37951E+00
 1.87181E+00  8.44923E-01 -2.30757E+00 -2.38220E+00
 1.87181E+00  9.23770E-01 -2.11727E+00 -2.20315E+00
 1.87181E+00  1.00335E+00 -1.90445E+00 -2.17075E+00
 1.87181E+00  1.08380E+00 -1.66761E+00 -1.96624E+00
 1.87181E+00  1.16525E+00 -1.40507E+00 -1.76563E+00
 1.87181E+00  1.24784E+00 -1.11501E+00 -1.55904E+00
 1.87181E+00  1.33173E+00 -7.95443E-01 -1.30144E+00
 1.87181E+00  1.41708E+00 -4.44289E-01 -1.00085E+00
 1.87181E+00  1.50405E+00 -5.96887E-02 -6.51286E-01
 1.87181E+00  1.59283E+00  3.58835E-01 -1.82806E-01
 1.87181E+00  1.68359E+00  8.06140E-01  2.50251E-01
 1.87181E+00  1.77652E+00  1.25260E+00  7.65176E-01
 1.87181E+00  1.87181E+00  1.57588E+00  1.07737E+00
 1.87181E+00  1.96964E+00  1.42744E+00  1.02086E+00
 1.87181E+00  2.07020E+00  7.09182E-01  3.54715E-01
 1.87181E+00  2.17367E+00  1.86977E-01 -1.83291E-01
 1.87181E+00  2.28023E+00  3.52609E-02 -2.80657E-01
 1.87181E+00  2.39006E+00  5.33532E-03 -2.44610E-01
 1.87181E+00  2.50331E+00  6.71619E-04 -1.89876E-01
 1.87181E+00  2.62014E+00  6.95897E-05 -1.75312E-01
 1.87181E+00  2.74067E+00  5.88673E-06 -1.03593E-01
 1.87181E+00  2.86502E+00  4.03391E-07 -6.38947E-02
 1.87181E+00  2.99330E+00  2.20975E-08 -6.65812E-02
 1.87181E+00  3.12559E+00  0.00000E+00 -5.07141E-02
 1.87181E+00  3.26194E+00  0.00000E+00 -3.04442E-02
 1.87181E+00  3.40240E+00  0.00000E+00 -1.83396E-02
 1.87181E+00  3.54699E+00  0.00000E+00 -9.08199E-03
 1.87181E+00  3.69571E+00  0.00000E+00 -4.61728E-03
 1.87181E+00  3.84854E+00  0.00000E+00  0.00000E+00

 1.96964E+00  0.00000E+00 -6.72975E-01 -5.73203E-01
 1.96964E+00  7.62422E-02 -6.69913E-01 -5.90943E-01
 1.96964E+00  1.52490E-01 -6.61363E-01 -5.64280E-01
 1.96964E+00  2.28760E-01 -6.47218E-01 -5.39687E-01
 1.96964E+00  3.05077E-01 -6.27207E-01 -4.84762E-01
 1.96964E+00  3.81477E-01 -6.01037E-01 -4.68453E-01
 1.96964E+00  4.58006E-01 -5.68353E-01 -4.40170E-01
 1.96964E+00  5.34721E-01 -5.28720E-01 -3.93075E-01
 1.96964E+00  6.11688E-01 -4.81622E-01 -3.84102E-01
 1.96964E+00  6.88984E-01 -4.26465E-01 -3.57786E-01
 1.96964E+00  7.66697E-01 -3.62592E-01 -3.08133E-01
 1.96964E+00  8.44923E-01 -2.89277E-01 -3.29285E-01
 1.96964E+00  9.23770E-01 -2.05730E-01 -2.58957E-01
 1.96964E+00  1.00335E+00 -1.11089E-01 -2.02490E-01
 1.96964E+00  1.08380E+00 -4.42505E-03 -1.60088E-01
 1.96964E+00  1.16525E+00  1.15241E-01 -1.12408E-01
 1.96964E+00  1.24784E+00  2.48937E-01 -7.23550E-02
 1.96964E+00  1.33173E+00  3.97716E-01  2.71025E-02
 1.96964E+00  1.41708E+00  5.62585E-01  1.13867E-01
 1.96964E+00  1.50405E+00  7.44234E-01  3.56814E-01
 1.96964E+00  1.59283E+00  9.42036E-01  5.01607E-01
 1.96964E+00  1.68359E+00  1.15047E+00  6.78973E-01
 1.96964E+00  1.77652E+00  1.34408E+00  8.94524E-01
 1.96964E+00  1.87181E+00  1.42744E+00  1.02086E+00
 1.96964E+00  1.96964E+00  1.15941E+00  7.22897E-01
 1.96964E+00  2.07020E+00  5.37382E-01  1.96904E-01
 1.96964E+00  2.17367E+00  1.35471E-01 -2.13264E-01
 1.96964E+00  2.28023E+00  2.48064E-02 -2.93370E-01
 1.96964E+00  2.39006E+00  3.67866E-03 -2.06704E-01
 1.96964E+00  2.50331E+00  4.56865E-04 -2.05988E-01
 1.96964E+00  2.62014E+00  4.69106E-05 -1.86439E-01
 1.96964E+00  2.74067E+00  3.94515E-06 -2.04913E-01
 1.96964E+00  2.86502E+00  2.69368E-07 -1.36781E-01
 1.96964E+00  2.99330E+00  1.47280E-08 -7.66278E-02
 1.96964E+00  3.12559E+00  0.00000E+00 -7.37968E-02
 1.96964E+00  3.26194E+00  0.00000E+00 -4.06730E-02
 1.96964E+00  3.40240E+00  0.00000E+00 -2.32808E-02
 1.96964E+00  3.54699E+00  0.00000E+00 -1.09904E-02
 1.96964E+00  3.69571E+00  0.00000E+00 -5.50856E-03
 1.96964E+00  3.84854E+00  0.00000E+00  0.00000E+00

 2.07020E+00  0.00000E+00  2.86479E-01  2.27842E-01
 2.07020E+00  7.62422E-02  2.87053E-01  2.41280E-01
 2.07020E+00  1.52490E-01  2.88470E-01  2.38598E-01
 2.07020E+00  2.28760E-01  2.90763E-01  2.38039E-01
 2.07020E+00  3.05077E-01  2.94037E-01  2.75098E-01
 2.07020E+00  3.81477E-01  2.98409E-01  2.92023E-01
 2.07020E+00  4.58006E-01  3.04015E-01  3.11845E-01
 2.07020E+00  5.34721E-01  3.11018E-01  3.31804E-01
 2.07020E+00  6.11688E-01  3.19606E-01  3.29783E-01
 2.07020E+00  6.88984E-01  3.29995E-01  3.37246E-01
 2.07020E+00  7.66697E-01  3.42425E-01  3.61009E-01
 2.07020E+00  8.44923E-01  3.57158E-01  3.49224E-01
 2.07020E+00  9.23770E-01  3.74477E-01  3.24651E-01
 2.07020E+00  1.00335E+00  3.94687E-01  3.31387E-01
 2.07020E+00  1.08380E+00  4.18106E-01  3.24312E-01
 2.07020E+00  1.16525E+00  4.45069E-01  3.04508E-01
 2.07020E+00  1.24784E+00  4.75909E-01  3.04016E-01
 2.07020E+00  1.33173E+00  5.10944E-01  2.42471E-01
 2.07020E+00  1.41708E+00  5.50424E-01  2.26031E-01
 2.07020E+00  1.50405E+00  5.94396E-01  2.46276E-01
 2.07020E+00  1.59283E+00  6.42193E-01  2.45265E-01
 2.07020E+00  1.68359E+00  6.90701E-01  2.64349E-01
 2.07020E+00  1.77652E+00  7.27445E-01  3.19471E-01
 2.07020E+00  1.87181E+00  7.09182E-01  3.54715E-01
 2.07020E+00  1.96964E+00  5.37382E-01  1.96904E-01
 2.07020E+00  2.07020E+00  2.36212E-01 -1.06617E-01
 2.07020E+00  2.17367E+00  5.72473E-02 -2.03091E-01
 2.07020E+00  2.28023E+00  1.01887E-02 -2.90466E-01
 2.07020E+00  2.39006E+00  1.47958E-03 -2.31812E-01
 2.07020E+00  2.50331E+00  1.81011E-04 -2.05235E-01
 2.07020E+00  2.62014E+00  1.83859E-05 -2.19799E-01
 2.07020E+00  2.74067E+00  1.53444E-06 -2.24263E-01
 2.07020E+00  2.86502E+00  1.04193E-07 -1.58188E-01
 2.07020E+00  2.99330E+00  5.67539E-09 -7.01825E-02
 2.07020E+00  3.12559E+00  0.00000E+00 -6.89067E-02
 2.07020E+00  3.26194E+00  0.00000E+00 -5.99239E-02
 2.07020E+00  3.40240E+00  0.00000E+00 -2.45993E-02
 2.07020E+00  3.54699E+00  0.00000E+00 -1.28235E-02
 2.07020E+00  3.69571E+00  0.00000E+00 -6.06787E-03
 2.07020E+00  3.84854E+00  0.00000E+00  0.00000E+00

 2.17367E+00  0.00000E+00  1.70829E-01  6.82251E-02
 2.17367E+00  7.62422E-02  1.70841E-01  7.57565E-02
 2.17367E+00  1.52490E-01  1.70801E-01  7.01522E-02
 2.17367E+00  2.28760E-01  1.70714E-01  8.06417E-02
 2.17367E+00  3.05077E-01  1.70601E-01  8.74161E-02
 2.17367E+00  3.81477E-01  1.70487E-01  8.22856E-02
 2.17367E+00  4.58006E-01  1.70401E-01  1.02369E-01
 2.17367E+00  5.34721E-01  1.70374E-01  1.19141E-01
 2.17367E+00  6.11688E-01  1.70443E-01  1.24242E-01
 2.17367E+00  6.88984E-01  1.70651E-01  1.42218E-01
 2.17367E+00  7.66697E-01  1.71043E-01  1.38376E-01
 2.17367E+00  8.44923E-01  1.71671E-01  1.50294E-01
 2.17367E+00  9.23770E-01  1.72588E-01  1.63198E-01
 2.17367E+00  1.00335E+00  1.73854E-01  1.29942E-01
 2.17367E+00  1.08380E+00  1.75526E-01  7.75549E-02
 2.17367E+00  1.16525E+00  1.77667E-01  9.17135E-02
 2.17367E+00  1.24784E+00  1.80335E-01  3.03120E-02
 2.17367E+00  1.33173E+00  1.83581E-01  5.50583E-02
 2.17367E+00  1.41708E+00  1.87433E-01 -7.96763E-02
 2.17367E+00  1.50405E+00  1.91857E-01 -8.42374E-02
 2.17367E+00  1.59283E+00  1.96620E-01 -5.90292E-02
 2.17367E+00  1.68359E+00  2.00834E-01 -1.18252E-01
 2.17367E+00  1.77652E+00  2.01214E-01 -1.58481E-01
 2.17367E+00  1.87181E+00  1.86977E-01 -1.83291E-01
 2.17367E+00  1.96964E+00  1.35471E-01 -2.13264E-01
 2.17367E+00  2.07020E+00  5.72473E-02 -2.03091E-01
 2.17367E+00  2.17367E+00  1.34228E-02 -3.00054E-01
 2.17367E+00  2.28023E+00  2.32710E-03 -2.68091E-01
 2.17367E+00  2.39006E+00  3.30964E-04 -2.37608E-01
 2.17367E+00  2.50331E+00  3.98522E-05 -2.42030E-01
 2.17367E+00  2.62014E+00  3.99965E-06 -2.30894E-01
 2.17367E+00  2.74067E+00  3.30839E-07 -1.50509E-01
 2.17367E+00  2.86502E+00  2.23138E-08 -1.37176E-01
 2.17367E+00  2.99330E+00  1.20907E-09 -1.34433E-01
 2.17367E+00  3.12559E+00  0.00000E+00 -9.52978E-02
 2.17367E+00  3.26194E+00  0.00000E+00 -6.12285E-02
 2.17367E+00  3.40240E+00  0.00000E+00 -4.03140E-02
 2.17367E+00  3.54699E+00  0.00000E+00 -1.55887E-02
 2.17367E+00  3.69571E+00  0.00000E+00 -7.66729E-03
 2.17367E+00  3.84854E+00  0.00000E+00  0.00000E+00

 2.28023E+00  0.00000E+00  4.30834E-02 -5.43941E-02
 2.28023E+00  7.62422E-02  4.30704E-02 -5.90656E-02
 2.28023E+00  1.52490E-01  4.30179E-02 -5.34741E-02
 2.28023E+00  2.28760E-01  4.29267E-02 -4.69424E-02
 2.28023E+00  3.05077E-01  4.28004E-02 -4.83034E-02
 2.28023E+00  3.81477E-01  4.26424E-02 -3.99890E-02
 2.28023E+00  4.58006E-01  4.24567E-02 -3.19944E-02
 2.28023E+00  5.34721E-01  4.22480E-02 -2.17312E-02
 2.28023E+00  6.11688E-01  4.20214E-02 -1.52301E-02
 2.28023E+00  6.88984E-01  4.17829E-02 -3.21158E-03
 2.28023E+00  7.66697E-01  4.15389E-02 -3.53577E-04
 2.28023E+00  8.44923E-01  4.12963E-02  1.23166E-02
 2.28023E+00  9.23770E-01  4.10627E-02 -1.33218E-03
 2.28023E+00  1.00335E+00  4.08459E-02 -6.57044E-03
 2.28023E+00  1.08380E+00  4.06538E-02 -2.71223E-02
 2.28023E+00  1.16525E+00  4.04945E-02  2.53197E-03
 2.28023E+00  1.24784E+00  4.03751E-02 -3.50086E-02
 2.28023E+00  1.33173E+00  4.03012E-02 -6.13027E-02
 2.28023E+00  1.41708E+00  4.02736E-02 -4.41267E-02
 2.28023E+00  1.50405E+00  4.02802E-02 -1.08070E-01
 2.28023E+00  1.59283E+00  4.02704E-02 -1.52673E-01
 2.28023E+00  1.68359E+00  4.00683E-02 -2.17691E-01
 2.28023E+00  1.77652E+00  3.90536E-02 -1.62504E-01
 2.28023E+00  1.87181E+00  3.52609E-02 -2.80657E-01
 2.28023E+00  1.96964E+00  2.48064E-02 -2.93370E-01
 2.28023E+00  2.07020E+00  1.01887E-02 -2.90466E-01
 2.28023E+00  2.17367E+00  2.32710E-03 -2.68091E-01
 2.28023E+00  2.28023E+00  3.94390E-04 -2.40303E-01
 2.28023E+00  2.39006E+00  5.50069E-05 -3.00627E-01
 2.28023E+00  2.50331E+00  6.51990E-06 -2.31723E-01
 2.28023E+00  2.62014E+00  6.46285E-07 -2.63352E-01
 2.28023E+00  2.74067E+00  5.29569E-08 -2.75706E-01
 2.28023E+00  2.86502E+00  3.54580E-09 -2.09181E-01
 2.28023E+00  2.99330E+00  1.90995E-10 -1.46777E-01
 2.28023E+00  3.12559E+00  0.00000E+00 -1.11104E-01
 2.28023E+00  3.26194E+00  0.00000E+00 -4.24758E-02
 2.28023E+00  3.40240E+00  0.00000E+00 -3.51969E-02
 2.28023E+00  3.54699E+00  0.00000E+00 -2.09391E-02
 2.28023E+00  3.69571E+00  0.00000E+00 -8.52949E-03
 2.28023E+00  3.84854E+00  0.00000E+00  0.00000E+00

 2.39006E+00  0.00000E+00  7.56779E-03 -6.54018E-02
 2.39006E+00  7.62422E-02  7.56443E-03 -6.69196E-02
 2.39006E+00  1.52490E-01  7.55249E-03 -6.57226E-02
 2.39006E+00  2.28760E-01  7.53204E-03 -6.58173E-02
 2.39006E+00  3.05077E-01  7.50355E-03 -6.53490E-02
 2.39006E+00  3.81477E-01  7.46742E-03 -6.69869E-02
 2.39006E+00  4.58006E-01  7.42410E-03 -6.46881E-02
 2.39006E+00  5.34721E-01  7.37411E-03 -6.01908E-02
 2.39006E+00  6.11688E-01  7.31802E-03 -5.67696E-02
 2.39006E+00  6.88984E-01  7.25650E-03 -5.24006E-02
 2.39006E+00  7.66697E-01  7.19026E-03 -4.50216E-02
 2.39006E+00  8.44923E-01  7.12005E-03 -5.33727E-02
 2.39006E+00  9.23770E-01  7.04666E-03 -3.56882E-02
 2.39006E+00  1.00335E+00  6.97091E-03 -4.40910E-02
 2.39006E+00  1.08380E+00  6.89364E-03 -4.95074E-02
 2.39006E+00  1.16525E+00  6.81563E-03 -5.83626E-02
 2.39006E+00  1.24784E+00  6.73755E-03 -5.08948E-02
 2.39006E+00  1.33173E+00  6.65977E-03 -7.03220E-02
 2.39006E+00  1.41708E+00  6.58189E-03 -1.52464E-01
 2.39006E+00  1.50405E+00  6.50155E-03 -1.16016E-01
 2.39006E+00  1.59283E+00  6.41043E-03 -1.67460E-01
 2.39006E+00  1.68359E+00  6.28111E-03 -1.89316E-01
 2.39006E+00  1.77652E+00  6.01963E-03 -2.33338E-01
 2.39006E+00  1.87181E+00  5.33532E-03 -2.44610E-01
 2.39006E+00  1.96964E+00  3.67866E-03 -2.06704E-01
 2.39006E+00  2.07020E+00  1.47958E-03 -2.31812E-01
 2.39006E+00  2.17367E+00  3.30964E-04 -2.37608E-01
 2.39006E+00  2.28023E+00  5.50069E-05 -3.00627E-01
 2.39006E+00  2.39006E+00  7.53403E-06 -2.55737E-01
 2.39006E+00  2.50331E+00  8.79042E-07 -2.69454E-01
 2.39006E+00  2.62014E+00  8.60003E-08 -2.89312E-01
 2.39006E+00  2.74067E+00  6.97414E-09 -2.12180E-01
 2.39006E+00  2.86502E+00  4.63122E-10 -1.30738E-01
 2.39006E+00  2.99330E+00  2.32594E-11 -1.79866E-01
 2.39006E+00  3.12559E+00  0.00000E+00 -1.31362E-01
 2.39006E+00  3.26194E+00  0.00000E+00 -7.70738E-02
 2.39006E+00  3.40240E+00  0.00000E+00 -6.50684E-02
 2.39006E+00  3.54699E+00  0.00000E+00 -2.42551E-02
 2.39006E+00  3.69571E+00  0.00000E+00 -1.12275E-02
 2.39006E+00  3.84854E+00  0.00000E+00  0.00000E+00

 2.50331E+00  0.00000E+00  1.03540E-03 -4.91208E-02
 2.50331E+00  7.62422E-02  1.03488E-03 -5.30232E-02
 2.50331E+00  1.52490E-01  1.03310E-03 -4.95733E-02
 2.50331E+00  2.28760E-01  1.03006E-03 -4.69126E-02
 2.50331E+00  3.05077E-01  1.02582E-03 -5.13969E-02
 2.50331E+00  3.81477E-01  1.02040E-03 -5.04286E-02
 2.50331E+00  4.58006E-01  1.01386E-03 -5.11959E-02
 2.50331E+00  5.34721E-01  1.00624E-03 -5.27102E-02
 2.50331E+00  6.11688E-01  9.97603E-04 -5.15332E-02
 2.50331E+00  6.88984E-01  9.87998E-04 -5.26174E-02
 2.50331E+00  7.66697E-01  9.77490E-04 -5.03302E-02
 2.50331E+00  8.44923E-01  9.66146E-04 -4.84296E-02
 2.50331E+00  9.23770E-01  9.54034E-04 -3.98267E-02
 2.50331E+00  1.00335E+00  9.41221E-04 -4.76050E-02
 2.50331E+00  1.08380E+00  9.27774E-04 -3.83017E-02
 2.50331E+00  1.16525E+00  9.13753E-04 -4.07440E-02
 2.50331E+00  1.24784E+00  8.99198E-04 -6.65969E-02
 2.50331E+00  1.33173E+00  8.84112E-04 -6.55095E-02
 2.50331E+00  1.41708E+00  8.68398E-04 -7.91564E-02
 2.50331E+00  1.50405E+00  8.51710E-04 -7.20622E-02
 2.50331E+00  1.59283E+00  8.32942E-04 -1.15425E-01
 2.50331E+00  1.68359E+00  8.08588E-04 -7.76335E-02
 2.50331E+00  1.77652E+00  7.66824E-04 -1.20216E-01
 2.50331E+00  1.87181E+00  6.71619E-04 -1.89876E-01
 2.50331E+00  1.96964E+00  4.56865E-04 -2.05988E-01
 2.50331E+00  2.07020E+00  1.81011E-04 -2.05235E-01
 2.50331E+00  2.17367E+00  3.98522E-05 -2.42030E-01
 2.50331E+00  2.28023E+00  6.51990E-06 -2.31723E-01
 2.50331E+00  2.39006E+00  8.79043E-07 -2.69454E-01
 2.50331E+00  2.50331E+00  1.01060E-07 -1.97953E-01
 2.50331E+00  2.62014E+00  9.75764E-09 -2.26392E-01
 2.50331E+00  2.74067E+00  7.82940E-10 -2.23977E-01
 2.50331E+00  2.86502E+00  5.15820E-11 -2.32786E-01
 2.50331E+00  2.99330E+00  2.91651E-12 -2.26036E-01
 2.50331E+00  3.12559E+00  0.00000E+00 -1.38214E-01
 2.50331E+00  3.26194E+00  0.00000E+00 -6.94476E-02
 2.50331E+00  3.40240E+00  0.00000E+00 -8.11421E-02
 2.50331E+00  3.54699E+00  0.00000E+00 -3.81522E-02
 2.50331E+00  3.69571E+00  0.00000E+00 -1.21470E-02
 2.50331E+00  3.84854E+00  0.00000E+00  0.00000E+00

 2.62014E+00  0.00000E+00  1.12600E-04 -3.58757E-02
 2.62014E+00  7.62422E-02  1.12539E-04 -3.63741E-02
 2.62014E+00  1.52490E-01  1.12340E-04 -3.40351E-02
 2.62014E+00  2.28760E-01  1.12000E-04 -3.62171E-02
 2.62014E+00  3.05077E-01  1.11525E-04 -3.66146E-02
 2.62014E+00  3.81477E-01  1.10917E-04 -3.61723E-02
 2.62014E+00  4.58006E-01  1.10180E-04 -3.56324E-02
 2.62014E+00  5.34721E-01  1.09317E-04 -3.75049E-02
 2.62014E+00  6.11688E-01  1.08333E-04 -3.76374E-02
 2.62014E+00  6.88984E-01  1.07231E-04 -3.96438E-02
 2.62014E+00  7.66697E-01  1.06016E-04 -3.89046E-02
 2.62014E+00  8.44923E-01  1.04693E-04 -4.04510E-02
 2.62014E+00  9.23770E-01  1.03265E-04 -4.45897E-02
 2.62014E+00  1.00335E+00  1.01737E-04 -4.45609E-02
 2.62014E+00  1.08380E+00  1.00113E-04 -4.15329E-02
 2.62014E+00  1.16525E+00  9.83956E-05 -4.17940E-02
 2.62014E+00  1.24784E+00  9.65853E-05 -4.69473E-02
 2.62014E+00  1.33173E+00  9.46790E-05 -6.86194E-02
 2.62014E+00  1.41708E+00  9.26629E-05 -5.70068E-02
 2.62014E+00  1.50405E+00  9.04971E-05 -6.12380E-02
 2.62014E+00  1.59283E+00  8.80633E-05 -4.16651E-02
 2.62014E+00  1.68359E+00  8.49945E-05 -1.01655E-01
 2.62014E+00  1.77652E+00  8.00678E-05 -1.18416E-01
 2.62014E+00  1.87181E+00  6.95897E-05 -1.75312E-01
 2.62014E+00  1.96964E+00  4.69106E-05 -1.86439E-01
 2.62014E+00  2.07020E+00  1.83859E-05 -2.19799E-01
 2.62014E+00  2.17367E+00  3.99965E-06 -2.30894E-01
 2.62014E+00  2.28023E+00  6.46285E-07 -2.63352E-01
 2.62014E+00  2.39006E+00  8.60000E-08 -2.89312E-01
 2.62014E+00  2.50331E+00  9.75812E-09 -2.26392E-01
 2.62014E+00  2.62014E+00  9.32049E-10 -1.86761E-01
 2.62014E+00  2.74067E+00  7.34425E-11 -2.27256E-01
 2.62014E+00  2.86502E+00  5.45498E-12 -2.48769E-01
 2.62014E+00  2.99330E+00  3.76174E-13 -1.98963E-01
 2.62014E+00  3.12559E+00  0.00000E+00 -1.86436E-01
 2.62014E+00  3.26194E+00  0.00000E+00 -1.37444E-01
 2.62014E+00  3.40240E+00  0.00000E+00 -6.82755E-02
 2.62014E+00  3.54699E+00  0.00000E+00 -3.87977E-02
 2.62014E+00  3.69571E+00  0.00000E+00 -1.58345E-02
 2.62014E+00  3.84854E+00  0.00000E+00  0.00000E+00

 2.74067E+00  0.00000E+00  9.78302E-06 -2.54003E-02
 2.74067E+00  7.62422E-02  9.77812E-06 -2.62174E-02
 2.74067E+00  1.52490E-01  9.76071E-06 -2.56490E-02
 2.74067E+00  2.28760E-01  9.73117E-06 -2.60144E-02
 2.74067E+00  3.05077E-01  9.68980E-06 -2.55691E-02
 2.74067E+00  3.81477E-01  9.63681E-06 -2.60070E-02
 2.74067E+00  4.58006E-01  9.57240E-06 -2.84783E-02
 2.74067E+00  5.34721E-01  9.49678E-06 -2.44678E-02
 2.74067E+00  6.11688E-01  9.41019E-06 -2.66905E-02
 2.74067E+00  6.88984E-01  9.31285E-06 -2.71023E-02
 2.74067E+00  7.66697E-01  9.20501E-06 -2.83109E-02
 2.74067E+00  8.44923E-01  9.08687E-06 -2.95481E-02
 2.74067E+00  9.23770E-01  8.95864E-06 -3.26327E-02
 2.74067E+00  1.00335E+00  8.82048E-06 -3.33587E-02
 2.74067E+00  1.08380E+00  8.67252E-06 -3.63975E-02
 2.74067E+00  1.16525E+00  8.51477E-06 -4.16982E-02
 2.74067E+00  1.24784E+00  8.34707E-06 -4.24827E-02
 2.74067E+00  1.33173E+00  8.16888E-06 -4.37794E-02
 2.74067E+00  1.41708E+00  7.97880E-06 -4.89482E-02
 2.74067E+00  1.50405E+00  7.77322E-06 -4.91767E-02
 2.74067E+00  1.59283E+00  7.54190E-06 -8.52480E-02
 2.74067E+00  1.68359E+00  7.25365E-06 -6.96322E-02
 2.74067E+00  1.77652E+00  6.80530E-06 -9.44584E-02
 2.74067E+00  1.87181E+00  5.88673E-06 -1.03593E-01
 2.74067E+00  1.96964E+00  3.94515E-06 -2.04913E-01
 2.74067E+00  2.07020E+00  1.53444E-06 -2.24263E-01
 2.74067E+00  2.17367E+00  3.30840E-07 -1.50509E-01
 2.74067E+00  2.28023E+00  5.29570E-08 -2.75706E-01
 2.74067E+00  2.39006E+00  6.97407E-09 -2.12180E-01
 2.74067E+00  2.50331E+00  7.82968E-10 -2.23977E-01
 2.74067E+00  2.62014E+00  7.35812E-11 -2.27256E-01
 2.74067E+00  2.74067E+00  4.55352E-12 -2.53390E-01
 2.74067E+00  2.86502E+00  1.06289E-13 -2.19803E-01
 2.74067E+00  2.99330E+00 -7.20851E-13 -1.62074E-01
 2.74067E+00  3.12559E+00  0.00000E+00 -1.57551E-01
 2.74067E+00  3.26194E+00  0.00000E+00 -1.37896E-01
 2.74067E+00  3.40240E+00  0.00000E+00 -9.28733E-02
 2.74067E+00  3.54699E+00  0.00000E+00 -5.44378E-02
 2.74067E+00  3.69571E+00  0.00000E+00 -2.49535E-02
 2.74067E+00  3.84854E+00  0.00000E+00  0.00000E+00

 2.86502E+00  0.00000E+00  6.77172E-07 -1.78383E-02
 2.86502E+00  7.62422E-02  6.79192E-07 -1.92883E-02
 2.86502E+00  1.52490E-01  6.78018E-07 -1.79044E-02
 2.86502E+00  2.28760E-01  6.75986E-07 -1.82237E-02
 2.86502E+00  3.05077E-01  6.73149E-07 -1.81709E-02
 2.86502E+00  3.81477E-01  6.69508E-07 -1.83127E-02
 2.86502E+00  4.58006E-01  6.65076E-07 -1.84431E-02
 2.86502E+00  5.34721E-01  6.59862E-07 -1.71826E-02
 2.86502E+00  6.11688E-01  6.53878E-07 -1.96679E-02
 2.86502E+00  6.88984E-01  6.47131E-07 -1.84142E-02
 2.86502E+00  7.66697E-01  6.39629E-07 -1.91051E-02
 2.86502E+00  8.44923E-01  6.31382E-07 -2.14842E-02
 2.86502E+00  9.23770E-01  6.22393E-07 -2.24982E-02
 2.86502E+00  1.00335E+00  6.12663E-07 -2.47905E-02
 2.86502E+00  1.08380E+00  6.02191E-07 -2.71198E-02
 2.86502E+00  1.16525E+00  5.90966E-07 -2.93583E-02
 2.86502E+00  1.24784E+00  5.78963E-07 -3.22558E-02
 2.86502E+00  1.33173E+00  5.66134E-07 -3.66844E-02
 2.86502E+00  1.41708E+00  5.52369E-07 -4.10030E-02
 2.86502E+00  1.50405E+00  5.37408E-07 -5.37247E-02
 2.86502E+00  1.59283E+00  5.20540E-07 -4.91602E-02
 2.86502E+00  1.68359E+00  4.99628E-07 -6.24476E-02
 2.86502E+00  1.77652E+00  4.67625E-07 -8.20289E-02
 2.86502E+00  1.87181E+00  4.03391E-07 -6.38947E-02
 2.86502E+00  1.96964E+00  2.69368E-07 -1.36781E-01
 2.86502E+00  2.07020E+00  1.04193E-07 -1.58188E-01
 2.86502E+00  2.17367E+00  2.23136E-08 -1.37176E-01
 2.86502E+00  2.28023E+00  3.54590E-09 -2.09181E-01
 2.86502E+00  2.39006E+00  4.63078E-10 -1.30738E-01
 2.86502E+00  2.50331E+00  5.17197E-11 -2.32786E-01
 2.86502E+00  2.62014E+00  5.16513E-12 -2.48769E-01
 2.86502E+00  2.74067E+00 -2.79250E-13 -2.19803E-01
 2.86502E+00  2.86502E+00  3.43403E-12 -2.45455E-01
 2.86502E+00  2.99330E+00 -2.59709E-12 -2.03250E-01
 2.86502E+00  3.12559E+00  0.00000E+00 -1.43694E-01
 2.86502E+00  3.26194E+00  0.00000E+00 -1.60277E-01
 2.86502E+00  3.40240E+00  0.00000E+00 -1.25068E-01
 2.86502E+00  3.54699E+00  0.00000E+00 -7.21433E-02
 2.86502E+00  3.69571E+00  0.00000E+00 -3.45502E-02
 2.86502E+00  3.84854E+00  0.00000E+00  0.00000E+00

 2.99330E+00  0.00000E+00  4.03958E-08 -1.31673E-02
 2.99330E+00  7.62422E-02  3.73655E-08 -1.34376E-02
 2.99330E+00  1.52490E-01  3.72957E-08 -1.30134E-02
 2.99330E+00  2.28760E-01  3.71880E-08 -1.29301E-02
 2.99330E+00  3.05077E-01  3.70338E-08 -1.35748E-02
 2.99330E+00  3.81477E-01  3.68358E-08 -1.37911E-02
 2.99330E+00  4.58006E-01  3.65978E-08 -1.26097E-02
 2.99330E+00  5.34721E-01  3.63183E-08 -1.25182E-02
 2.99330E+00  6.11688E-01  3.59926E-08 -1.26583E-02
 2.99330E+00  6.88984E-01  3.56253E-08 -1.31338E-02
 2.99330E+00  7.66697E-01  3.52187E-08 -1.39880E-02
 2.99330E+00  8.44923E-01  3.47704E-08 -1.41651E-02
 2.99330E+00  9.23770E-01  3.42791E-08 -1.62476E-02
 2.99330E+00  1.00335E+00  3.37446E-08 -1.65821E-02
 2.99330E+00  1.08380E+00  3.31680E-08 -1.91394E-02
 2.99330E+00  1.16525E+00  3.25497E-08 -2.06904E-02
 2.99330E+00  1.24784E+00  3.18828E-08 -2.42294E-02
 2.99330E+00  1.33173E+00  3.11672E-08 -2.69105E-02
 2.99330E+00  1.41708E+00  3.03992E-08 -2.92581E-02
 2.99330E+00  1.50405E+00  2.95583E-08 -3.69698E-02
 2.99330E+00  1.59283E+00  2.86077E-08 -4.57664E-02
 2.99330E+00  1.68359E+00  2.74328E-08 -5.06757E-02
 2.99330E+00  1.77652E+00  2.56479E-08 -5.29818E-02
 2.99330E+00  1.87181E+00  2.20975E-08 -6.65812E-02
 2.99330E+00  1.96964E+00  1.47273E-08 -7.66278E-02
 2.99330E+00  2.07020E+00  5.67593E-09 -7.01825E-02
 2.99330E+00  2.17367E+00  1.20905E-09 -1.34433E-01
 2.99330E+00  2.28023E+00  1.90558E-10 -1.46777E-01
 2.99330E+00  2.39006E+00  2.37765E-11 -1.79866E-01
 2.99330E+00  2.50331E+00  3.13291E-12 -2.26036E-01
 2.99330E+00  2.62014E+00  1.44154E-13 -1.98963E-01
 2.99330E+00  2.74067E+00 -1.51560E-12 -1.62074E-01
 2.99330E+00  2.86502E+00 -1.97610E-12 -2.03250E-01
 2.99330E+00  2.99330E+00 -6.09577E-12 -2.42122E-01
 2.99330E+00  3.12559E+00  0.00000E+00 -1.87117E-01
 2.99330E+00  3.26194E+00  0.00000E+00 -1.48352E-01
 2.99330E+00  3.40240E+00  0.00000E+00 -1.51297E-01
 2.99330E+00  3.54699E+00  0.00000E+00 -4.52385E-02
 2.99330E+00  3.69571E+00  0.00000E+00 -4.00893E-02
 2.99330E+00  3.84854E+00  0.00000E+00  0.00000E+00

 3.12559E+00  0.00000E+00  0.00000E+00 -9.54680E-03
 3.12559E+00  7.62422E-02  0.00000E+00 -9.34122E-03
 3.12559E+00  1.52490E-01  0.00000E+00 -9.66591E-03
 3.12559E+00  2.28760E-01  0.00000E+00 -9.37727E-03
 3.12559E+00  3.05077E-01  0.00000E+00 -9.49178E-03
 3.12559E+00  3.81477E-01  0.00000E+00 -8.67369E-03
 3.12559E+00  4.58006E-01  0.00000E+00 -8.90664E-03
 3.12559E+00  5.34721E-01  0.00000E+00 -9.16412E-03
 3.12559E+00  6.11688E-01  0.00000E+00 -9.40635E-03
 3.12559E+00  6.88984E-01  0.00000E+00 -9.20907E-03
 3.12559E+00  7.66697E-01  0.00000E+00 -9.51883E-03
 3.12559E+00  8.44923E-01  0.00000E+00 -9.65408E-03
 3.12559E+00  9.23770E-01  0.00000E+00 -1.08083E-02
 3.12559E+00  1.00335E+00  0.00000E+00 -1.12449E-02
 3.12559E+00  1.08380E+00  0.00000E+00 -1.25103E-02
 3.12559E+00  1.16525E+00  0.00000E+00 -1.37352E-02
 3.12559E+00  1.24784E+00  0.00000E+00 -1.61573E-02
 3.12559E+00  1.33173E+00  0.00000E+00 -1.82829E-02
 3.12559E+00  1.41708E+00  0.00000E+00 -2.11682E-02
 3.12559E+00  1.50405E+00  0.00000E+00 -2.43551E-02
 3.12559E+00  1.59283E+00  0.00000E+00 -2.89782E-02
 3.12559E+00  1.68359E+00  0.00000E+00 -3.07959E-02
 3.12559E+00  1.77652E+00  0.00000E+00 -4.58810E-02
 3.12559E+00  1.87181E+00  0.00000E+00 -5.07141E-02
 3.12559E+00  1.96964E+00  0.00000E+00 -7.37968E-02
 3.12559E+00  2.07020E+00  0.00000E+00 -6.89067E-02
 3.12559E+00  2.17367E+00  0.00000E+00 -9.52978E-02
 3.12559E+00  2.28023E+00  0.00000E+00 -1.11104E-01
 3.12559E+00  2.39006E+00  0.00000E+00 -1.31362E-01
 3.12559E+00  2.50331E+00  0.00000E+00 -1.38214E-01
 3.12559E+00  2.62014E+00  0.00000E+00 -1.86436E-01
 3.12559E+00  2.74067E+00  0.00000E+00 -1.57551E-01
 3.12559E+00  2.86502E+00  0.00000E+00 -1.43694E-01
 3.12559E+00  2.99330E+00  0.00000E+00 -1.87117E-01
 3.12559E+00  3.12559E+00  0.00000E+00 -1.69724E-01
 3.12559E+00  3.26194E+00  0.00000E+00 -1.23502E-01
 3.12559E+00  3.40240E+00  0.00000E+00 -1.08135E-01
 3.12559E+00  3.54699E+00  0.00000E+00 -7.33162E-02
 3.12559E+00  3.69571E+00  0.00000E+00 -5.56691E-02
 3.12559E+00  3.84854E+00  0.00000E+00  0.00000E+00

 3.26194E+00  0.00000E+00  0.00000E+00 -6.05370E-03
 3.26194E+00  7.62422E-02  0.00000E+00 -6.15443E-03
 3.26194E+00  1.52490E-01  0.00000E+00 -6.57785E-03
 3.26194E+00  2.28760E-01  0.00000E+00 -5.61587E-03
 3.26194E+00  3.05077E-01  0.00000E+00 -5.79554E-03
 3.26194E+00  3.81477E-01  0.00000E+00 -5.91657E-03
 3.26194E+00  4.58006E-01  0.00000E+00 -5.77815E-03
 3.26194E+00  5.34721E-01  0.00000E+00 -5.33725E-03
 3.26194E+00  6.11688E-01  0.00000E+00 -6.11568E-03
 3.26194E+00  6.88984E-01  0.00000E+00 -5.92899E-03
 3.26194E+00  7.66697E-01  0.00000E+00 -6.04041E-03
 3.26194E+00  8.44923E-01  0.00000E+00 -6.49416E-03
 3.26194E+00  9.23770E-01  0.00000E+00 -7.23268E-03
 3.26194E+00  1.00335E+00  0.00000E+00 -7.42176E-03
 3.26194E+00  1.08380E+00  0.00000E+00 -7.48696E-03
 3.26194E+00  1.16525E+00  0.00000E+00 -8.97827E-03
 3.26194E+00  1.24784E+00  0.00000E+00 -1.02778E-02
 3.26194E+00  1.33173E+00  0.00000E+00 -1.17379E-02
 3.26194E+00  1.41708E+00  0.00000E+00 -1.32598E-02
 3.26194E+00  1.50405E+00  0.00000E+00 -1.58707E-02
 3.26194E+00  1.59283E+00  0.00000E+00 -1.80966E-02
 3.26194E+00  1.68359E+00  0.00000E+00 -2.14360E-02
 3.26194E+00  1.77652E+00  0.00000E+00 -2.59279E-02
 3.26194E+00  1.87181E+00  0.00000E+00 -3.04442E-02
 3.26194E+00  1.96964E+00  0.00000E+00 -4.06730E-02
 3.26194E+00  2.07020E+00  0.00000E+00 -5.99239E-02
 3.26194E+00  2.17367E+00  0.00000E+00 -6.12285E-02
 3.26194E+00  2.28023E+00  0.00000E+00 -4.24758E-02
 3.26194E+00  2.39006E+00  0.00000E+00 -7.70738E-02
 3.26194E+00  2.50331E+00  0.00000E+00 -6.94476E-02
 3.26194E+00  2.62014E+00  0.00000E+00 -1.37444E-01
 3.26194E+00  2.74067E+00  0.00000E+00 -1.37896E-01
 3.26194E+00  2.86502E+00  0.00000E+00 -1.60277E-01
 3.26194E+00  2.99330E+00  0.00000E+00 -1.48352E-01
 3.26194E+00  3.12559E+00  0.00000E+00 -1.23502E-01
 3.26194E+00  3.26194E+00  0.00000E+00 -1.12619E-01
 3.26194E+00  3.40240E+00  0.00000E+00 -7.95591E-02
 3.26194E+00  3.54699E+00  0.00000E+00 -8.28444E-02
 3.26194E+00  3.69571E+00  0.00000E+00 -6.93643E-02
 3.26194E+00  3.84854E+00  0.00000E+00  0.00000E+00

 3.40240E+00  0.00000E+00  0.00000E+00 -4.06620E-03
 3.40240E+00  7.62422E-02  0.00000E+00 -3.77331E-03
 3.40240E+00  1.52490E-01  0.00000E+00 -3.58882E-03
 3.40240E+00  2.28760E-01  0.00000E+00 -3.45384E-03
 3.40240E+00  3.05077E-01  0.00000E+00 -3.73569E-03
 3.40240E+00  3.81477E-01  0.00000E+00 -3.65315E-03
 3.40240E+00  4.58006E-01  0.00000E+00 -3.89866E-03
 3.40240E+00  5.34721E-01  0.00000E+00 -3.26970E-03
 3.40240E+00  6.11688E-01  0.00000E+00 -3.03769E-03
 3.40240E+00  6.88984E-01  0.00000E+00 -4.02651E-03
 3.40240E+00  7.66697E-01  0.00000E+00 -3.35995E-03
 3.40240E+00  8.44923E-01  0.00000E+00 -3.70715E-03
 3.40240E+00  9.23770E-01  0.00000E+00 -3.95339E-03
 3.40240E+00  1.00335E+00  0.00000E+00 -4.26473E-03
 3.40240E+00  1.08380E+00  0.00000E+00 -4.47690E-03
 3.40240E+00  1.16525E+00  0.00000E+00 -5.79408E-03
 3.40240E+00  1.24784E+00  0.00000E+00 -6.04136E-03
 3.40240E+00  1.33173E+00  0.00000E+00 -7.08770E-03
 3.40240E+00  1.41708E+00  0.00000E+00 -8.12523E-03
 3.40240E+00  1.50405E+00  0.00000E+00 -9.09591E-03
 3.40240E+00  1.59283E+00  0.00000E+00 -1.10922E-02
 3.40240E+00  1.68359E+00  0.00000E+00 -1.24725E-02
 3.40240E+00  1.77652E+00  0.00000E+00 -1.50799E-02
 3.40240E+00  1.87181E+00  0.00000E+00 -1.83396E-02
 3.40240E+00  1.96964E+00  0.00000E+00 -2.32808E-02
 3.40240E+00  2.07020E+00  0.00000E+00 -2.45993E-02
 3.40240E+00  2.17367E+00  0.00000E+00 -4.03140E-02
 3.40240E+00  2.28023E+00  0.00000E+00 -3.51969E-02
 3.40240E+00  2.39006E+00  0.00000E+00 -6.50684E-02
 3.40240E+00  2.50331E+00  0.00000E+00 -8.11421E-02
 3.40240E+00  2.62014E+00  0.00000E+00 -6.82755E-02
 3.40240E+00  2.74067E+00  0.00000E+00 -9.28733E-02
 3.40240E+00  2.86502E+00  0.00000E+00 -1.25068E-01
 3.40240E+00  2.99330E+00  0.00000E+00 -1.51297E-01
 3.40240E+00  3.12559E+00  0.00000E+00 -1.08135E-01
 3.40240E+00  3.26194E+00  0.00000E+00 -7.95591E-02
 3.40240E+00  3.40240E+00  0.00000E+00 -1.38265E-01
 3.40240E+00  3.54699E+00  0.00000E+00 -9.69212E-02
 3.40240E+00  3.69571E+00  0.00000E+00 -6.10467E-02
 3.40240E+00  3.84854E+00  0.00000E+00  0.00000E+00

 3.54699E+00  0.00000E+00  0.00000E+00 -2.12342E-03
 3.54699E+00  7.62422E-02  0.00000E+00 -2.16296E-03
 3.54699E+00  1.52490E-01  0.00000E+00 -2.06211E-03
 3.54699E+00  2.28760E-01  0.00000E+00 -1.97100E-03
 3.54699E+00  3.05077E-01  0.00000E+00 -1.97569E-03
 3.54699E+00  3.81477E-01  0.00000E+00 -1.84751E-03
 3.54699E+00  4.58006E-01  0.00000E+00 -1.62513E-03
 3.54699E+00  5.34721E-01  0.00000E+00 -2.00334E-03
 3.54699E+00  6.11688E-01  0.00000E+00 -1.99214E-03
 3.54699E+00  6.88984E-01  0.00000E+00 -1.90178E-03
 3.54699E+00  7.66697E-01  0.00000E+00 -1.79528E-03
 3.54699E+00  8.44923E-01  0.00000E+00 -2.23967E-03
 3.54699E+00  9.23770E-01  0.00000E+00 -2.50649E-03
 3.54699E+00  1.00335E+00  0.00000E+00 -2.62645E-03
 3.54699E+00  1.08380E+00  0.00000E+00 -2.67018E-03
 3.54699E+00  1.16525E+00  0.00000E+00 -2.88763E-03
 3.54699E+00  1.24784E+00  0.00000E+00 -3.42281E-03
 3.54699E+00  1.33173E+00  0.00000E+00 -3.55720E-03
 3.54699E+00  1.41708E+00  0.00000E+00 -4.61407E-03
 3.54699E+00  1.50405E+00  0.00000E+00 -4.93112E-03
 3.54699E+00  1.59283E+00  0.00000E+00 -5.76960E-03
 3.54699E+00  1.68359E+00  0.00000E+00 -6.75414E-03
 3.54699E+00  1.77652E+00  0.00000E+00 -7.82275E-03
 3.54699E+00  1.87181E+00  0.00000E+00 -9.08199E-03
 3.54699E+00  1.96964E+00  0.00000E+00 -1.09904E-02
 3.54699E+00  2.07020E+00  0.00000E+00 -1.28235E-02
 3.54699E+00  2.17367E+00  0.00000E+00 -1.55887E-02
 3.54699E+00  2.28023E+00  0.00000E+00 -2.09391E-02
 3.54699E+00  2.39006E+00  0.00000E+00 -2.42551E-02
 3.54699E+00  2.50331E+00  0.00000E+00 -3.81522E-02
 3.54699E+00  2.62014E+00  0.00000E+00 -3.87977E-02
 3.54699E+00  2.74067E+00  0.00000E+00 -5.44378E-02
 3.54699E+00  2.86502E+00  0.00000E+00 -7.21433E-02
 3.54699E+00  2.99330E+00  0.00000E+00 -4.52385E-02
 3.54699E+00  3.12559E+00  0.00000E+00 -7.33162E-02
 3.54699E+00  3.26194E+00  0.00000E+00 -8.28444E-02
 3.54699E+00  3.40240E+00  0.00000E+00 -9.69212E-02
 3.54699E+00  3.54699E+00  0.00000E+00 -1.49227E-01
 3.54699E+00  3.69571E+00  0.00000E+00 -5.38303E-02
 3.54699E+00  3.84854E+00  0.00000E+00  0.00000E+00

 3.69571E+00  0.00000E+00  0.00000E+00 -6.16606E-04
 3.69571E+00  7.62422E-02  0.00000E+00 -7.89174E-04
 3.69571E+00  1.52490E-01  0.00000E+00 -7.37450E-04
 3.69571E+00  2.28760E-01  0.00000E+00 -6.87623E-04
 3.69571E+00  3.05077E-01  0.00000E+00 -9.19017E-04
 3.69571E+00  3.81477E-01  0.00000E+00 -8.68680E-04
 3.69571E+00  4.58006E-01  0.00000E+00 -8.48638E-04
 3.69571E+00  5.34721E-01  0.00000E+00 -9.60517E-04
 3.69571E+00  6.11688E-01  0.00000E+00 -7.36999E-04
 3.69571E+00  6.88984E-01  0.00000E+00 -8.59485E-04
 3.69571E+00  7.66697E-01  0.00000E+00 -9.27396E-04
 3.69571E+00  8.44923E-01  0.00000E+00 -1.17416E-03
 3.69571E+00  9.23770E-01  0.00000E+00 -1.20428E-03
 3.69571E+00  1.00335E+00  0.00000E+00 -1.30360E-03
 3.69571E+00  1.08380E+00  0.00000E+00 -1.49033E-03
 3.69571E+00  1.16525E+00  0.00000E+00 -1.52690E-03
 3.69571E+00  1.24784E+00  0.00000E+00 -1.63476E-03
 3.69571E+00  1.33173E+00  0.00000E+00 -1.89413E-03
 3.69571E+00  1.41708E+00  0.00000E+00 -2.28051E-03
 3.69571E+00  1.50405E+00  0.00000E+00 -2.58245E-03
 3.69571E+00  1.59283E+00  0.00000E+00 -2.86561E-03
 3.69571E+00  1.68359E+00  0.00000E+00 -3.33988E-03
 3.69571E+00  1.77652E+00  0.00000E+00 -4.10518E-03
 3.69571E+00  1.87181E+00  0.00000E+00 -4.61728E-03
 3.69571E+00  1.96964E+00  0.00000E+00 -5.50856E-03
 3.69571E+00  2.07020E+00  0.00000E+00 -6.06787E-03
 3.69571E+00  2.17367E+00  0.00000E+00 -7.66729E-03
 3.69571E+00  2.28023E+00  0.00000E+00 -8.52949E-03
 3.69571E+00  2.39006E+00  0.00000E+00 -1.12275E-02
 3.69571E+00  2.50331E+00  0.00000E+00 -1.21470E-02
 3.69571E+00  2.62014E+00  0.00000E+00 -1.58345E-02
 3.69571E+00  2.74067E+00  0.00000E+00 -2.49535E-02
 3.69571E+00  2.86502E+00  0.00000E+00 -3.45502E-02
 3.69571E+00  2.99330E+00  0.00000E+00 -4.00893E-02
 3.69571E+00  3.12559E+00  0.00000E+00 -5.56691E-02
 3.69571E+00  3.26194E+00  0.00000E+00 -6.93643E-02
 3.69571E+00  3.40240E+00  0.00000E+00 -6.10467E-02
 3.69571E+00  3.54699E+00  0.00000E+00 -5.38303E-02
 3.69571E+00  3.69571E+00  0.00000E+00 -6.68512E-02
 3.69571E+00  3.84854E+00  0.00000E+00  0.00000E+00

 3.84854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.84854E+00  7.62422E-02  0.00000E+00  0.00000E+00
 3.84854E+00  1.52490E-01  0.00000E+00  0.00000E+00
 3.84854E+00  2.28760E-01  0.00000E+00  0.00000E+00
 3.84854E+00  3.05077E-01  0.00000E+00  0.00000E+00
 3.84854E+00  3.81477E-01  0.00000E+00  0.00000E+00
 3.84854E+00  4.58006E-01  0.00000E+00  0.00000E+00
 3.84854E+00  5.34721E-01  0.00000E+00  0.00000E+00
 3.84854E+00  6.11688E-01  0.00000E+00  0.00000E+00
 3.84854E+00  6.88984E-01  0.00000E+00  0.00000E+00
 3.84854E+00  7.66697E-01  0.00000E+00  0.00000E+00
 3.84854E+00  8.44923E-01  0.00000E+00  0.00000E+00
 3.84854E+00  9.23770E-01  0.00000E+00  0.00000E+00
 3.84854E+00  1.00335E+00  0.00000E+00  0.00000E+00
 3.84854E+00  1.08380E+00  0.00000E+00  0.00000E+00
 3.84854E+00  1.16525E+00  0.00000E+00  0.00000E+00
 3.84854E+00  1.24784E+00  0.00000E+00  0.00000E+00
 3.84854E+00  1.33173E+00  0.00000E+00  0.00000E+00
 3.84854E+00  1.41708E+00  0.00000E+00  0.00000E+00
 3.84854E+00  1.50405E+00  0.00000E+00  0.00000E+00
 3.84854E+00  1.59283E+00  0.00000E+00  0.00000E+00
 3.84854E+00  1.68359E+00  0.00000E+00  0.00000E+00
 3.84854E+00  1.77652E+00  0.00000E+00  0.00000E+00
 3.84854E+00  1.87181E+00  0.00000E+00  0.00000E+00
 3.84854E+00  1.96964E+00  0.00000E+00  0.00000E+00
 3.84854E+00  2.07020E+00  0.00000E+00  0.00000E+00
 3.84854E+00  2.17367E+00  0.00000E+00  0.00000E+00
 3.84854E+00  2.28023E+00  0.00000E+00  0.00000E+00
 3.84854E+00  2.39006E+00  0.00000E+00  0.00000E+00
 3.84854E+00  2.50331E+00  0.00000E+00  0.00000E+00
 3.84854E+00  2.62014E+00  0.00000E+00  0.00000E+00
 3.84854E+00  2.74067E+00  0.00000E+00  0.00000E+00
 3.84854E+00  2.86502E+00  0.00000E+00  0.00000E+00
 3.84854E+00  2.99330E+00  0.00000E+00  0.00000E+00
 3.84854E+00  3.12559E+00  0.00000E+00  0.00000E+00
 3.84854E+00  3.26194E+00  0.00000E+00  0.00000E+00
 3.84854E+00  3.40240E+00  0.00000E+00  0.00000E+00
 3.84854E+00  3.54699E+00  0.00000E+00  0.00000E+00
 3.84854E+00  3.69571E+00  0.00000E+00  0.00000E+00
 3.84854E+00  3.84854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF0.90 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -1.04811E+02
 0.00000E+00  7.86101E-02 -7.92920E+01 -1.04253E+02
 0.00000E+00  1.57226E-01 -7.76855E+01 -1.02589E+02
 0.00000E+00  2.35862E-01 -7.51870E+01 -9.97647E+01
 0.00000E+00  3.14542E-01 -7.20094E+01 -9.59181E+01
 0.00000E+00  3.93302E-01 -6.83682E+01 -9.10988E+01
 0.00000E+00  4.72183E-01 -6.44442E+01 -8.53344E+01
 0.00000E+00  5.51240E-01 -6.03700E+01 -7.91597E+01
 0.00000E+00  6.30536E-01 -5.62341E+01 -7.23613E+01
 0.00000E+00  7.10143E-01 -5.20926E+01 -6.55849E+01
 0.00000E+00  7.90144E-01 -4.79800E+01 -5.86675E+01
 0.00000E+00  8.70630E-01 -4.39170E+01 -5.22286E+01
 0.00000E+00  9.51702E-01 -3.99160E+01 -4.59108E+01
 0.00000E+00  1.03347E+00 -3.59856E+01 -3.99529E+01
 0.00000E+00  1.11606E+00 -3.21331E+01 -3.46257E+01
 0.00000E+00  1.19959E+00 -2.83662E+01 -2.95422E+01
 0.00000E+00  1.28420E+00 -2.46922E+01 -2.50155E+01
 0.00000E+00  1.37004E+00 -2.11184E+01 -2.08013E+01
 0.00000E+00  1.45726E+00 -1.76515E+01 -1.68868E+01
 0.00000E+00  1.54602E+00 -1.42956E+01 -1.33477E+01
 0.00000E+00  1.63648E+00 -1.10472E+01 -1.00079E+01
 0.00000E+00  1.72882E+00 -7.88333E+00 -6.98734E+00
 0.00000E+00  1.82321E+00 -4.76367E+00 -4.16755E+00
 0.00000E+00  1.91983E+00 -1.82684E+00 -1.63279E+00
 0.00000E+00  2.01886E+00  1.31462E-02  8.59937E-03
 0.00000E+00  2.12048E+00  2.67173E-01  1.65033E-01
 0.00000E+00  2.22486E+00  9.28375E-02 -3.72594E-02
 0.00000E+00  2.33219E+00  1.94490E-02 -8.71067E-02
 0.00000E+00  2.44262E+00  3.07199E-03 -7.35787E-02
 0.00000E+00  2.55633E+00  3.85635E-04 -5.48357E-02
 0.00000E+00  2.67344E+00  3.89395E-05 -4.02484E-02
 0.00000E+00  2.79411E+00  3.16392E-06 -2.93153E-02
 0.00000E+00  2.91846E+00  2.06279E-07 -2.04453E-02
 0.00000E+00  3.04659E+00  0.00000E+00 -1.42918E-02
 0.00000E+00  3.17859E+00  0.00000E+00 -1.00102E-02
 0.00000E+00  3.31454E+00  0.00000E+00 -6.72290E-03
 0.00000E+00  3.45448E+00  0.00000E+00 -3.06305E-03
 0.00000E+00  3.59845E+00  0.00000E+00 -1.69899E-03
 0.00000E+00  3.74647E+00  0.00000E+00 -5.15314E-04
 0.00000E+00  3.89854E+00  0.00000E+00  0.00000E+00

 7.86101E-02  0.00000E+00 -7.92920E+01 -1.04253E+02
 7.86101E-02  7.86101E-02 -7.87535E+01 -1.03671E+02
 7.86101E-02  1.57226E-01 -7.71926E+01 -1.01942E+02
 7.86101E-02  2.35862E-01 -7.47575E+01 -9.92629E+01
 7.86101E-02  3.14542E-01 -7.16484E+01 -9.53638E+01
 7.86101E-02  3.93302E-01 -6.80704E+01 -9.05967E+01
 7.86101E-02  4.72183E-01 -6.41996E+01 -8.49960E+01
 7.86101E-02  5.51240E-01 -6.01678E+01 -7.86966E+01
 7.86101E-02  6.30536E-01 -5.60653E+01 -7.21246E+01
 7.86101E-02  7.10143E-01 -5.19501E+01 -6.52834E+01
 7.86101E-02  7.90144E-01 -4.78585E+01 -5.86038E+01
 7.86101E-02  8.70630E-01 -4.38126E+01 -5.20100E+01
 7.86101E-02  9.51702E-01 -3.98260E+01 -4.58441E+01
 7.86101E-02  1.03347E+00 -3.59079E+01 -4.00041E+01
 7.86101E-02  1.11606E+00 -3.20665E+01 -3.45397E+01
 7.86101E-02  1.19959E+00 -2.83093E+01 -2.95992E+01
 7.86101E-02  1.28420E+00 -2.46441E+01 -2.49897E+01
 7.86101E-02  1.37004E+00 -2.10782E+01 -2.07469E+01
 7.86101E-02  1.45726E+00 -1.76184E+01 -1.68636E+01
 7.86101E-02  1.54602E+00 -1.42691E+01 -1.32547E+01
 7.86101E-02  1.63648E+00 -1.10265E+01 -9.99307E+00
 7.86101E-02  1.72882E+00 -7.86798E+00 -6.99433E+00
 7.86101E-02  1.82321E+00 -4.75336E+00 -4.18904E+00
 7.86101E-02  1.91983E+00 -1.82142E+00 -1.62197E+00
 7.86101E-02  2.01886E+00  1.47750E-02 -1.01750E-02
 7.86101E-02  2.12048E+00  2.67339E-01  1.56222E-01
 7.86101E-02  2.22486E+00  9.28217E-02 -3.37509E-02
 7.86101E-02  2.33219E+00  1.94409E-02 -9.14313E-02
 7.86101E-02  2.44262E+00  3.07042E-03 -7.56491E-02
 7.86101E-02  2.55633E+00  3.85422E-04 -5.31656E-02
 7.86101E-02  2.67344E+00  3.89161E-05 -3.76979E-02
 7.86101E-02  2.79411E+00  3.16164E-06 -2.76293E-02
 7.86101E-02  2.91846E+00  2.06582E-07 -2.02702E-02
 7.86101E-02  3.04659E+00  0.00000E+00 -1.42240E-02
 7.86101E-02  3.17859E+00  0.00000E+00 -9.58612E-03
 7.86101E-02  3.31454E+00  0.00000E+00 -6.26538E-03
 7.86101E-02  3.45448E+00  0.00000E+00 -3.52276E-03
 7.86101E-02  3.59845E+00  0.00000E+00 -1.43021E-03
 7.86101E-02  3.74647E+00  0.00000E+00 -5.90006E-04
 7.86101E-02  3.89854E+00  0.00000E+00  0.00000E+00

 1.57226E-01  0.00000E+00 -7.76855E+01 -1.02589E+02
 1.57226E-01  7.86101E-02 -7.71926E+01 -1.01942E+02
 1.57226E-01  1.57226E-01 -7.57571E+01 -1.00339E+02
 1.57226E-01  2.35862E-01 -7.34982E+01 -9.75640E+01
 1.57226E-01  3.14542E-01 -7.05816E+01 -9.38774E+01
 1.57226E-01  3.93302E-01 -6.71848E+01 -8.91252E+01
 1.57226E-01  4.72183E-01 -6.34688E+01 -8.36940E+01
 1.57226E-01  5.51240E-01 -5.95623E+01 -7.75962E+01
 1.57226E-01  6.30536E-01 -5.55591E+01 -7.11675E+01
 1.57226E-01  7.10143E-01 -5.15226E+01 -6.45766E+01
 1.57226E-01  7.90144E-01 -4.74940E+01 -5.79806E+01
 1.57226E-01  8.70630E-01 -4.34995E+01 -5.16544E+01
 1.57226E-01  9.51702E-01 -3.95560E+01 -4.55101E+01
 1.57226E-01  1.03347E+00 -3.56754E+01 -3.97370E+01
 1.57226E-01  1.11606E+00 -3.18669E+01 -3.43964E+01
 1.57226E-01  1.19959E+00 -2.81391E+01 -2.94650E+01
 1.57226E-01  1.28420E+00 -2.45002E+01 -2.49269E+01
 1.57226E-01  1.37004E+00 -2.09581E+01 -2.06768E+01
 1.57226E-01  1.45726E+00 -1.75200E+01 -1.68366E+01
 1.57226E-01  1.54602E+00 -1.41902E+01 -1.32727E+01
 1.57226E-01  1.63648E+00 -1.09652E+01 -1.00379E+01
 1.57226E-01  1.72882E+00 -7.82269E+00 -7.06061E+00
 1.57226E-01  1.82321E+00 -4.72324E+00 -4.17891E+00
 1.57226E-01  1.91983E+00 -1.80591E+00 -1.58920E+00
 1.57226E-01  2.01886E+00  1.91662E-02  2.45992E-02
 1.57226E-01  2.12048E+00  2.67666E-01  1.52038E-01
 1.57226E-01  2.22486E+00  9.27390E-02 -4.46304E-02
 1.57226E-01  2.33219E+00  1.94110E-02 -9.27875E-02
 1.57226E-01  2.44262E+00  3.06497E-03 -7.56450E-02
 1.57226E-01  2.55633E+00  3.84702E-04 -5.62591E-02
 1.57226E-01  2.67344E+00  3.88422E-05 -3.91167E-02
 1.57226E-01  2.79411E+00  3.15567E-06 -2.73525E-02
 1.57226E-01  2.91846E+00  2.06212E-07 -2.04966E-02
 1.57226E-01  3.04659E+00  0.00000E+00 -1.48555E-02
 1.57226E-01  3.17859E+00  0.00000E+00 -1.00219E-02
 1.57226E-01  3.31454E+00  0.00000E+00 -6.23357E-03
 1.57226E-01  3.45448E+00  0.00000E+00 -3.71945E-03
 1.57226E-01  3.59845E+00  0.00000E+00 -1.73867E-03
 1.57226E-01  3.74647E+00  0.00000E+00 -6.51505E-04
 1.57226E-01  3.89854E+00  0.00000E+00  0.00000E+00

 2.35862E-01  0.00000E+00 -7.51870E+01 -9.97647E+01
 2.35862E-01  7.86101E-02 -7.47575E+01 -9.92629E+01
 2.35862E-01  1.57226E-01 -7.34982E+01 -9.75640E+01
 2.35862E-01  2.35862E-01 -7.14913E+01 -9.49238E+01
 2.35862E-01  3.14542E-01 -6.88575E+01 -9.12776E+01
 2.35862E-01  3.93302E-01 -6.57352E+01 -8.67699E+01
 2.35862E-01  4.72183E-01 -6.22616E+01 -8.15539E+01
 2.35862E-01  5.51240E-01 -5.85567E+01 -7.58282E+01
 2.35862E-01  6.30536E-01 -5.47161E+01 -6.96519E+01
 2.35862E-01  7.10143E-01 -5.08097E+01 -6.34371E+01
 2.35862E-01  7.90144E-01 -4.68861E+01 -5.71418E+01
 2.35862E-01  8.70630E-01 -4.29777E+01 -5.08756E+01
 2.35862E-01  9.51702E-01 -3.91065E+01 -4.50075E+01
 2.35862E-01  1.03347E+00 -3.52882E+01 -3.94248E+01
 2.35862E-01  1.11606E+00 -3.15347E+01 -3.42131E+01
 2.35862E-01  1.19959E+00 -2.78558E+01 -2.92928E+01
 2.35862E-01  1.28420E+00 -2.42608E+01 -2.46843E+01
 2.35862E-01  1.37004E+00 -2.07583E+01 -2.06202E+01
 2.35862E-01  1.45726E+00 -1.73560E+01 -1.67598E+01
 2.35862E-01  1.54602E+00 -1.40587E+01 -1.32405E+01
 2.35862E-01  1.63648E+00 -1.08630E+01 -1.00051E+01
 2.35862E-01  1.72882E+00 -7.74732E+00 -7.07791E+00
 2.35862E-01  1.82321E+00 -4.67316E+00 -4.28495E+00
 2.35862E-01  1.91983E+00 -1.78017E+00 -1.62535E+00
 2.35862E-01  2.01886E+00  2.64033E-02  3.62090E-02
 2.35862E-01  2.12048E+00  2.68171E-01  1.81421E-01
 2.35862E-01  2.22486E+00  9.25922E-02 -3.14320E-02
 2.35862E-01  2.33219E+00  1.93598E-02 -9.06478E-02
 2.35862E-01  2.44262E+00  3.05568E-03 -7.35004E-02
 2.35862E-01  2.55633E+00  3.83478E-04 -5.44565E-02
 2.35862E-01  2.67344E+00  3.87169E-05 -3.94759E-02
 2.35862E-01  2.79411E+00  3.14555E-06 -2.71117E-02
 2.35862E-01  2.91846E+00  2.05563E-07 -1.93863E-02
 2.35862E-01  3.04659E+00  0.00000E+00 -1.45978E-02
 2.35862E-01  3.17859E+00  0.00000E+00 -9.82454E-03
 2.35862E-01  3.31454E+00  0.00000E+00 -5.63202E-03
 2.35862E-01  3.45448E+00  0.00000E+00 -3.25650E-03
 2.35862E-01  3.59845E+00  0.00000E+00 -1.63292E-03
 2.35862E-01  3.74647E+00  0.00000E+00 -6.67896E-04
 2.35862E-01  3.89854E+00  0.00000E+00  0.00000E+00

 3.14542E-01  0.00000E+00 -7.20094E+01 -9.59181E+01
 3.14542E-01  7.86101E-02 -7.16484E+01 -9.53638E+01
 3.14542E-01  1.57226E-01 -7.05816E+01 -9.38774E+01
 3.14542E-01  2.35862E-01 -6.88575E+01 -9.12776E+01
 3.14542E-01  3.14542E-01 -6.65526E+01 -8.78714E+01
 3.14542E-01  3.93302E-01 -6.37637E+01 -8.35910E+01
 3.14542E-01  4.72183E-01 -6.05975E+01 -7.87463E+01
 3.14542E-01  5.51240E-01 -5.71583E+01 -7.33745E+01
 3.14542E-01  6.30536E-01 -5.35382E+01 -6.77300E+01
 3.14542E-01  7.10143E-01 -4.98116E+01 -6.17381E+01
 3.14542E-01  7.90144E-01 -4.60345E+01 -5.58503E+01
 3.14542E-01  8.70630E-01 -4.22470E+01 -5.00216E+01
 3.14542E-01  9.51702E-01 -3.84777E+01 -4.43700E+01
 3.14542E-01  1.03347E+00 -3.47470E+01 -3.89001E+01
 3.14542E-01  1.11606E+00 -3.10703E+01 -3.37789E+01
 3.14542E-01  1.19959E+00 -2.74597E+01 -2.89512E+01
 3.14542E-01  1.28420E+00 -2.39260E+01 -2.45412E+01
 3.14542E-01  1.37004E+00 -2.04788E+01 -2.04149E+01
 3.14542E-01  1.45726E+00 -1.71265E+01 -1.66429E+01
 3.14542E-01  1.54602E+00 -1.38744E+01 -1.31825E+01
 3.14542E-01  1.63648E+00 -1.07197E+01 -1.00037E+01
 3.14542E-01  1.72882E+00 -7.64148E+00 -7.09796E+00
 3.14542E-01  1.82321E+00 -4.60271E+00 -4.19498E+00
 3.14542E-01  1.91983E+00 -1.74382E+00 -1.58045E+00
 3.14542E-01  2.01886E+00  3.66907E-02  5.61164E-02
 3.14542E-01  2.12048E+00  2.68914E-01  1.85206E-01
 3.14542E-01  2.22486E+00  9.23918E-02 -2.12306E-02
 3.14542E-01  2.33219E+00  1.92887E-02 -9.36923E-02
 3.14542E-01  2.44262E+00  3.04273E-03 -7.33262E-02
 3.14542E-01  2.55633E+00  3.81766E-04 -5.76576E-02
 3.14542E-01  2.67344E+00  3.85417E-05 -3.93329E-02
 3.14542E-01  2.79411E+00  3.13139E-06 -2.69934E-02
 3.14542E-01  2.91846E+00  2.04653E-07 -1.86442E-02
 3.14542E-01  3.04659E+00  0.00000E+00 -1.39227E-02
 3.14542E-01  3.17859E+00  0.00000E+00 -1.00503E-02
 3.14542E-01  3.31454E+00  0.00000E+00 -6.10417E-03
 3.14542E-01  3.45448E+00  0.00000E+00 -3.40750E-03
 3.14542E-01  3.59845E+00  0.00000E+00 -1.85912E-03
 3.14542E-01  3.74647E+00  0.00000E+00 -6.54867E-04
 3.14542E-01  3.89854E+00  0.00000E+00  0.00000E+00

 3.93302E-01  0.00000E+00 -6.83682E+01 -9.10988E+01
 3.93302E-01  7.86101E-02 -6.80704E+01 -9.05967E+01
 3.93302E-01  1.57226E-01 -6.71848E+01 -8.91252E+01
 3.93302E-01  2.35862E-01 -6.57352E+01 -8.67699E+01
 3.93302E-01  3.14542E-01 -6.37637E+01 -8.35910E+01
 3.93302E-01  3.93302E-01 -6.13300E+01 -7.97369E+01
 3.93302E-01  4.72183E-01 -5.85084E+01 -7.52994E+01
 3.93302E-01  5.51240E-01 -5.53813E+01 -7.03580E+01
 3.93302E-01  6.30536E-01 -5.20303E+01 -6.50995E+01
 3.93302E-01  7.10143E-01 -4.85292E+01 -5.97605E+01
 3.93302E-01  7.90144E-01 -4.49390E+01 -5.42562E+01
 3.93302E-01  8.70630E-01 -4.13074E+01 -4.87408E+01
 3.93302E-01  9.51702E-01 -3.76697E+01 -4.33562E+01
 3.93302E-01  1.03347E+00 -3.40520E+01 -3.81989E+01
 3.93302E-01  1.11606E+00 -3.04741E+01 -3.33253E+01
 3.93302E-01  1.19959E+00 -2.69512E+01 -2.85649E+01
 3.93302E-01  1.28420E+00 -2.34960E+01 -2.43235E+01
 3.93302E-01  1.37004E+00 -2.01197E+01 -2.01760E+01
 3.93302E-01  1.45726E+00 -1.68314E+01 -1.65786E+01
 3.93302E-01  1.54602E+00 -1.36371E+01 -1.31388E+01
 3.93302E-01  1.63648E+00 -1.05348E+01 -9.99281E+00
 3.93302E-01  1.72882E+00 -7.50469E+00 -7.08329E+00
 3.93302E-01  1.82321E+00 -4.51139E+00 -4.19722E+00
 3.93302E-01  1.91983E+00 -1.69646E+00 -1.53404E+00
 3.93302E-01  2.01886E+00  5.02508E-02  5.89016E-02
 3.93302E-01  2.12048E+00  2.69956E-01  1.90494E-01
 3.93302E-01  2.22486E+00  9.21486E-02 -2.26135E-02
 3.93302E-01  2.33219E+00  1.91992E-02 -8.09124E-02
 3.93302E-01  2.44262E+00  3.02628E-03 -7.86888E-02
 3.93302E-01  2.55633E+00  3.79582E-04 -5.58888E-02
 3.93302E-01  2.67344E+00  3.83175E-05 -4.05924E-02
 3.93302E-01  2.79411E+00  3.11325E-06 -2.89140E-02
 3.93302E-01  2.91846E+00  2.03485E-07 -1.96460E-02
 3.93302E-01  3.04659E+00  0.00000E+00 -1.37896E-02
 3.93302E-01  3.17859E+00  0.00000E+00 -1.01337E-02
 3.93302E-01  3.31454E+00  0.00000E+00 -6.30739E-03
 3.93302E-01  3.45448E+00  0.00000E+00 -3.67282E-03
 3.93302E-01  3.59845E+00  0.00000E+00 -1.71723E-03
 3.93302E-01  3.74647E+00  0.00000E+00 -6.64419E-04
 3.93302E-01  3.89854E+00  0.00000E+00  0.00000E+00

 4.72183E-01  0.00000E+00 -6.44442E+01 -8.53344E+01
 4.72183E-01  7.86101E-02 -6.41996E+01 -8.49960E+01
 4.72183E-01  1.57226E-01 -6.34688E+01 -8.36940E+01
 4.72183E-01  2.35862E-01 -6.22616E+01 -8.15539E+01
 4.72183E-01  3.14542E-01 -6.05975E+01 -7.87463E+01
 4.72183E-01  3.93302E-01 -5.85084E+01 -7.52994E+01
 4.72183E-01  4.72183E-01 -5.60398E+01 -7.13344E+01
 4.72183E-01  5.51240E-01 -5.32494E+01 -6.69340E+01
 4.72183E-01  6.30536E-01 -5.02026E+01 -6.21638E+01
 4.72183E-01  7.10143E-01 -4.69657E+01 -5.73237E+01
 4.72183E-01  7.90144E-01 -4.36002E+01 -5.22591E+01
 4.72183E-01  8.70630E-01 -4.01585E+01 -4.72614E+01
 4.72183E-01  9.51702E-01 -3.66821E+01 -4.22616E+01
 4.72183E-01  1.03347E+00 -3.32032E+01 -3.73559E+01
 4.72183E-01  1.11606E+00 -2.97462E+01 -3.26056E+01
 4.72183E-01  1.19959E+00 -2.63304E+01 -2.81563E+01
 4.72183E-01  1.28420E+00 -2.29710E+01 -2.38607E+01
 4.72183E-01  1.37004E+00 -1.96808E+01 -1.99951E+01
 4.72183E-01  1.45726E+00 -1.64703E+01 -1.64185E+01
 4.72183E-01  1.54602E+00 -1.33463E+01 -1.29954E+01
 4.72183E-01  1.63648E+00 -1.03079E+01 -1.00036E+01
 4.72183E-01  1.72882E+00 -7.33631E+00 -7.01748E+00
 4.72183E-01  1.82321E+00 -4.39856E+00 -4.21450E+00
 4.72183E-01  1.91983E+00 -1.63757E+00 -1.56738E+00
 4.72183E-01  2.01886E+00  6.73505E-02  7.26056E-02
 4.72183E-01  2.12048E+00  2.71373E-01  2.06296E-01
 4.72183E-01  2.22486E+00  9.18754E-02  3.38330E-03
 4.72183E-01  2.33219E+00  1.90928E-02 -8.16812E-02
 4.72183E-01  2.44262E+00  3.00649E-03 -7.77155E-02
 4.72183E-01  2.55633E+00  3.76941E-04 -5.70138E-02
 4.72183E-01  2.67344E+00  3.80455E-05 -3.88543E-02
 4.72183E-01  2.79411E+00  3.09120E-06 -2.82347E-02
 4.72183E-01  2.91846E+00  2.02063E-07 -1.94006E-02
 4.72183E-01  3.04659E+00  0.00000E+00 -1.32090E-02
 4.72183E-01  3.17859E+00  0.00000E+00 -9.28952E-03
 4.72183E-01  3.31454E+00  0.00000E+00 -5.84589E-03
 4.72183E-01  3.45448E+00  0.00000E+00 -3.74829E-03
 4.72183E-01  3.59845E+00  0.00000E+00 -2.08313E-03
 4.72183E-01  3.74647E+00  0.00000E+00 -9.32182E-04
 4.72183E-01  3.89854E+00  0.00000E+00  0.00000E+00

 5.51240E-01  0.00000E+00 -6.03700E+01 -7.91597E+01
 5.51240E-01  7.86101E-02 -6.01678E+01 -7.86966E+01
 5.51240E-01  1.57226E-01 -5.95623E+01 -7.75962E+01
 5.51240E-01  2.35862E-01 -5.85567E+01 -7.58282E+01
 5.51240E-01  3.14542E-01 -5.71583E+01 -7.33745E+01
 5.51240E-01  3.93302E-01 -5.53813E+01 -7.03580E+01
 5.51240E-01  4.72183E-01 -5.32494E+01 -6.69340E+01
 5.51240E-01  5.51240E-01 -5.07980E+01 -6.30299E+01
 5.51240E-01  6.30536E-01 -4.80734E+01 -5.89807E+01
 5.51240E-01  7.10143E-01 -4.51289E+01 -5.45702E+01
 5.51240E-01  7.90144E-01 -4.20205E+01 -5.00527E+01
 5.51240E-01  8.70630E-01 -3.88005E+01 -4.54437E+01
 5.51240E-01  9.51702E-01 -3.55145E+01 -4.07842E+01
 5.51240E-01  1.03347E+00 -3.22001E+01 -3.62129E+01
 5.51240E-01  1.11606E+00 -2.88866E+01 -3.17423E+01
 5.51240E-01  1.19959E+00 -2.55974E+01 -2.75899E+01
 5.51240E-01  1.28420E+00 -2.23508E+01 -2.34585E+01
 5.51240E-01  1.37004E+00 -1.91620E+01 -1.97476E+01
 5.51240E-01  1.45726E+00 -1.60428E+01 -1.62333E+01
 5.51240E-01  1.54602E+00 -1.30016E+01 -1.29814E+01
 5.51240E-01  1.63648E+00 -1.00382E+01 -9.89156E+00
 5.51240E-01  1.72882E+00 -7.13559E+00 -6.96144E+00
 5.51240E-01  1.82321E+00 -4.26347E+00 -4.13893E+00
 5.51240E-01  1.91983E+00 -1.56655E+00 -1.48221E+00
 5.51240E-01  2.01886E+00  8.83112E-02  4.46793E-02
 5.51240E-01  2.12048E+00  2.73255E-01  1.84224E-01
 5.51240E-01  2.22486E+00  9.15871E-02  1.31360E-02
 5.51240E-01  2.33219E+00  1.89714E-02 -6.45175E-02
 5.51240E-01  2.44262E+00  2.98357E-03 -7.32129E-02
 5.51240E-01  2.55633E+00  3.73862E-04 -5.77593E-02
 5.51240E-01  2.67344E+00  3.77271E-05 -4.15485E-02
 5.51240E-01  2.79411E+00  3.06531E-06 -2.91283E-02
 5.51240E-01  2.91846E+00  2.00394E-07 -1.99152E-02
 5.51240E-01  3.04659E+00  0.00000E+00 -1.40521E-02
 5.51240E-01  3.17859E+00  0.00000E+00 -9.94162E-03
 5.51240E-01  3.31454E+00  0.00000E+00 -5.80965E-03
 5.51240E-01  3.45448E+00  0.00000E+00 -3.46993E-03
 5.51240E-01  3.59845E+00  0.00000E+00 -1.59776E-03
 5.51240E-01  3.74647E+00  0.00000E+00 -8.64969E-04
 5.51240E-01  3.89854E+00  0.00000E+00  0.00000E+00

 6.30536E-01  0.00000E+00 -5.62341E+01 -7.23613E+01
 6.30536E-01  7.86101E-02 -5.60653E+01 -7.21246E+01
 6.30536E-01  1.57226E-01 -5.55591E+01 -7.11675E+01
 6.30536E-01  2.35862E-01 -5.47161E+01 -6.96519E+01
 6.30536E-01  3.14542E-01 -5.35382E+01 -6.77300E+01
 6.30536E-01  3.93302E-01 -5.20303E+01 -6.50995E+01
 6.30536E-01  4.72183E-01 -5.02026E+01 -6.21638E+01
 6.30536E-01  5.51240E-01 -4.80734E+01 -5.89807E+01
 6.30536E-01  6.30536E-01 -4.56711E+01 -5.53834E+01
 6.30536E-01  7.10143E-01 -4.30335E+01 -5.15437E+01
 6.30536E-01  7.90144E-01 -4.02056E+01 -4.75185E+01
 6.30536E-01  8.70630E-01 -3.72348E+01 -4.33397E+01
 6.30536E-01  9.51702E-01 -3.41667E+01 -3.91368E+01
 6.30536E-01  1.03347E+00 -3.10420E+01 -3.49110E+01
 6.30536E-01  1.11606E+00 -2.78945E+01 -3.08053E+01
 6.30536E-01  1.19959E+00 -2.47515E+01 -2.68559E+01
 6.30536E-01  1.28420E+00 -2.16350E+01 -2.30293E+01
 6.30536E-01  1.37004E+00 -1.85626E+01 -1.94190E+01
 6.30536E-01  1.45726E+00 -1.55485E+01 -1.59516E+01
 6.30536E-01  1.54602E+00 -1.26021E+01 -1.28542E+01
 6.30536E-01  1.63648E+00 -9.72486E+00 -9.79151E+00
 6.30536E-01  1.72882E+00 -6.90163E+00 -6.94586E+00
 6.30536E-01  1.82321E+00 -4.10522E+00 -4.08760E+00
 6.30536E-01  1.91983E+00 -1.48266E+00 -1.52904E+00
 6.30536E-01  2.01886E+00  1.13510E-01  1.18190E-01
 6.30536E-01  2.12048E+00  2.75701E-01  2.07409E-01
 6.30536E-01  2.22486E+00  9.13005E-02 -5.58096E-03
 6.30536E-01  2.33219E+00  1.88372E-02 -7.06735E-02
 6.30536E-01  2.44262E+00  2.95775E-03 -7.91640E-02
 6.30536E-01  2.55633E+00  3.70363E-04 -5.62194E-02
 6.30536E-01  2.67344E+00  3.73636E-05 -4.21412E-02
 6.30536E-01  2.79411E+00  3.03565E-06 -3.09610E-02
 6.30536E-01  2.91846E+00  1.98475E-07 -2.07942E-02
 6.30536E-01  3.04659E+00  0.00000E+00 -1.46512E-02
 6.30536E-01  3.17859E+00  0.00000E+00 -9.60728E-03
 6.30536E-01  3.31454E+00  0.00000E+00 -5.87152E-03
 6.30536E-01  3.45448E+00  0.00000E+00 -3.48396E-03
 6.30536E-01  3.59845E+00  0.00000E+00 -1.94089E-03
 6.30536E-01  3.74647E+00  0.00000E+00 -8.03502E-04
 6.30536E-01  3.89854E+00  0.00000E+00  0.00000E+00

 7.10143E-01  0.00000E+00 -5.20926E+01 -6.55849E+01
 7.10143E-01  7.86101E-02 -5.19501E+01 -6.52834E+01
 7.10143E-01  1.57226E-01 -5.15226E+01 -6.45766E+01
 7.10143E-01  2.35862E-01 -5.08097E+01 -6.34371E+01
 7.10143E-01  3.14542E-01 -4.98116E+01 -6.17381E+01
 7.10143E-01  3.93302E-01 -4.85292E+01 -5.97605E+01
 7.10143E-01  4.72183E-01 -4.69657E+01 -5.73237E+01
 7.10143E-01  5.51240E-01 -4.51289E+01 -5.45702E+01
 7.10143E-01  6.30536E-01 -4.30335E+01 -5.15437E+01
 7.10143E-01  7.10143E-01 -4.07024E+01 -4.81943E+01
 7.10143E-01  7.90144E-01 -3.81671E+01 -4.47016E+01
 7.10143E-01  8.70630E-01 -3.54657E+01 -4.09849E+01
 7.10143E-01  9.51702E-01 -3.26394E+01 -3.72776E+01
 7.10143E-01  1.03347E+00 -2.97283E+01 -3.34315E+01
 7.10143E-01  1.11606E+00 -2.67688E+01 -2.96293E+01
 7.10143E-01  1.19959E+00 -2.37917E+01 -2.59792E+01
 7.10143E-01  1.28420E+00 -2.08226E+01 -2.23833E+01
 7.10143E-01  1.37004E+00 -1.78820E+01 -1.90322E+01
 7.10143E-01  1.45726E+00 -1.49863E+01 -1.58431E+01
 7.10143E-01  1.54602E+00 -1.21469E+01 -1.26322E+01
 7.10143E-01  1.63648E+00 -9.36692E+00 -9.63928E+00
 7.10143E-01  1.72882E+00 -6.63336E+00 -6.78798E+00
 7.10143E-01  1.82321E+00 -3.92280E+00 -4.01803E+00
 7.10143E-01  1.91983E+00 -1.38509E+00 -1.46301E+00
 7.10143E-01  2.01886E+00  1.43375E-01  6.34029E-02
 7.10143E-01  2.12048E+00  2.78825E-01  2.01181E-01
 7.10143E-01  2.22486E+00  9.10342E-02  5.49086E-03
 7.10143E-01  2.33219E+00  1.86926E-02 -6.06866E-02
 7.10143E-01  2.44262E+00  2.92928E-03 -7.03225E-02
 7.10143E-01  2.55633E+00  3.66466E-04 -6.25428E-02
 7.10143E-01  2.67344E+00  3.69564E-05 -4.20013E-02
 7.10143E-01  2.79411E+00  3.00230E-06 -2.93650E-02
 7.10143E-01  2.91846E+00  1.96314E-07 -2.07205E-02
 7.10143E-01  3.04659E+00  0.00000E+00 -1.56902E-02
 7.10143E-01  3.17859E+00  0.00000E+00 -9.80664E-03
 7.10143E-01  3.31454E+00  0.00000E+00 -6.02847E-03
 7.10143E-01  3.45448E+00  0.00000E+00 -3.54788E-03
 7.10143E-01  3.59845E+00  0.00000E+00 -1.90517E-03
 7.10143E-01  3.74647E+00  0.00000E+00 -1.21949E-03
 7.10143E-01  3.89854E+00  0.00000E+00  0.00000E+00

 7.90144E-01  0.00000E+00 -4.79800E+01 -5.86675E+01
 7.90144E-01  7.86101E-02 -4.78585E+01 -5.86038E+01
 7.90144E-01  1.57226E-01 -4.74940E+01 -5.79806E+01
 7.90144E-01  2.35862E-01 -4.68861E+01 -5.71418E+01
 7.90144E-01  3.14542E-01 -4.60345E+01 -5.58503E+01
 7.90144E-01  3.93302E-01 -4.49390E+01 -5.42562E+01
 7.90144E-01  4.72183E-01 -4.36002E+01 -5.22591E+01
 7.90144E-01  5.51240E-01 -4.20205E+01 -5.00527E+01
 7.90144E-01  6.30536E-01 -4.02056E+01 -4.75185E+01
 7.90144E-01  7.10143E-01 -3.81671E+01 -4.47016E+01
 7.90144E-01  7.90144E-01 -3.59239E+01 -4.15673E+01
 7.90144E-01  8.70630E-01 -3.35024E+01 -3.84577E+01
 7.90144E-01  9.51702E-01 -3.09354E+01 -3.51335E+01
 7.90144E-01  1.03347E+00 -2.82588E+01 -3.17656E+01
 7.90144E-01  1.11606E+00 -2.55082E+01 -2.83669E+01
 7.90144E-01  1.19959E+00 -2.27165E+01 -2.50527E+01
 7.90144E-01  1.28420E+00 -1.99122E+01 -2.17305E+01
 7.90144E-01  1.37004E+00 -1.71187E+01 -1.85282E+01
 7.90144E-01  1.45726E+00 -1.43551E+01 -1.53699E+01
 7.90144E-01  1.54602E+00 -1.16349E+01 -1.22856E+01
 7.90144E-01  1.63648E+00 -8.96312E+00 -9.45554E+00
 7.90144E-01  1.72882E+00 -6.32956E+00 -6.62774E+00
 7.90144E-01  1.82321E+00 -3.71505E+00 -3.96345E+00
 7.90144E-01  1.91983E+00 -1.27293E+00 -1.38228E+00
 7.90144E-01  2.01886E+00  1.78374E-01  7.85336E-02
 7.90144E-01  2.12048E+00  2.82751E-01  2.13238E-01
 7.90144E-01  2.22486E+00  9.08089E-02  1.16259E-02
 7.90144E-01  2.33219E+00  1.85400E-02 -8.02799E-02
 7.90144E-01  2.44262E+00  2.89841E-03 -6.42045E-02
 7.90144E-01  2.55633E+00  3.62193E-04 -6.35628E-02
 7.90144E-01  2.67344E+00  3.65070E-05 -4.62871E-02
 7.90144E-01  2.79411E+00  2.96535E-06 -3.17800E-02
 7.90144E-01  2.91846E+00  1.93909E-07 -2.21282E-02
 7.90144E-01  3.04659E+00  0.00000E+00 -1.47361E-02
 7.90144E-01  3.17859E+00  0.00000E+00 -1.00097E-02
 7.90144E-01  3.31454E+00  0.00000E+00 -5.86377E-03
 7.90144E-01  3.45448E+00  0.00000E+00 -3.78181E-03
 7.90144E-01  3.59845E+00  0.00000E+00 -2.03627E-03
 7.90144E-01  3.74647E+00  0.00000E+00 -1.15828E-03
 7.90144E-01  3.89854E+00  0.00000E+00  0.00000E+00

 8.70630E-01  0.00000E+00 -4.39170E+01 -5.22286E+01
 8.70630E-01  7.86101E-02 -4.38126E+01 -5.20100E+01
 8.70630E-01  1.57226E-01 -4.34995E+01 -5.16544E+01
 8.70630E-01  2.35862E-01 -4.29777E+01 -5.08756E+01
 8.70630E-01  3.14542E-01 -4.22470E+01 -5.00216E+01
 8.70630E-01  3.93302E-01 -4.13074E+01 -4.87408E+01
 8.70630E-01  4.72183E-01 -4.01585E+01 -4.72614E+01
 8.70630E-01  5.51240E-01 -3.88005E+01 -4.54437E+01
 8.70630E-01  6.30536E-01 -3.72348E+01 -4.33397E+01
 8.70630E-01  7.10143E-01 -3.54657E+01 -4.09849E+01
 8.70630E-01  7.90144E-01 -3.35024E+01 -3.84577E+01
 8.70630E-01  8.70630E-01 -3.13603E+01 -3.56558E+01
 8.70630E-01  9.51702E-01 -2.90618E+01 -3.28943E+01
 8.70630E-01  1.03347E+00 -2.66351E+01 -2.99118E+01
 8.70630E-01  1.11606E+00 -2.41118E+01 -2.69793E+01
 8.70630E-01  1.19959E+00 -2.15241E+01 -2.38678E+01
 8.70630E-01  1.28420E+00 -1.89018E+01 -2.08459E+01
 8.70630E-01  1.37004E+00 -1.62710E+01 -1.78219E+01
 8.70630E-01  1.45726E+00 -1.36532E+01 -1.48569E+01
 8.70630E-01  1.54602E+00 -1.10644E+01 -1.20224E+01
 8.70630E-01  1.63648E+00 -8.51202E+00 -9.24801E+00
 8.70630E-01  1.72882E+00 -5.98882E+00 -6.42732E+00
 8.70630E-01  1.82321E+00 -3.48067E+00 -3.79185E+00
 8.70630E-01  1.91983E+00 -1.14517E+00 -1.35503E+00
 8.70630E-01  2.01886E+00  2.19017E-01  5.55412E-02
 8.70630E-01  2.12048E+00  2.87618E-01  1.74207E-01
 8.70630E-01  2.22486E+00  9.06470E-02 -1.67458E-02
 8.70630E-01  2.33219E+00  1.83824E-02 -6.38156E-02
 8.70630E-01  2.44262E+00  2.86545E-03 -6.60603E-02
 8.70630E-01  2.55633E+00  3.57568E-04 -6.54902E-02
 8.70630E-01  2.67344E+00  3.60169E-05 -4.87435E-02
 8.70630E-01  2.79411E+00  2.92486E-06 -3.48575E-02
 8.70630E-01  2.91846E+00  1.91267E-07 -2.24091E-02
 8.70630E-01  3.04659E+00  0.00000E+00 -1.56799E-02
 8.70630E-01  3.17859E+00  0.00000E+00 -1.08291E-02
 8.70630E-01  3.31454E+00  0.00000E+00 -6.85270E-03
 8.70630E-01  3.45448E+00  0.00000E+00 -4.15877E-03
 8.70630E-01  3.59845E+00  0.00000E+00 -2.18530E-03
 8.70630E-01  3.74647E+00  0.00000E+00 -1.19694E-03
 8.70630E-01  3.89854E+00  0.00000E+00  0.00000E+00

 9.51702E-01  0.00000E+00 -3.99160E+01 -4.59108E+01
 9.51702E-01  7.86101E-02 -3.98260E+01 -4.58441E+01
 9.51702E-01  1.57226E-01 -3.95560E+01 -4.55101E+01
 9.51702E-01  2.35862E-01 -3.91065E+01 -4.50075E+01
 9.51702E-01  3.14542E-01 -3.84777E+01 -4.43700E+01
 9.51702E-01  3.93302E-01 -3.76697E+01 -4.33562E+01
 9.51702E-01  4.72183E-01 -3.66821E+01 -4.22616E+01
 9.51702E-01  5.51240E-01 -3.55145E+01 -4.07842E+01
 9.51702E-01  6.30536E-01 -3.41667E+01 -3.91368E+01
 9.51702E-01  7.10143E-01 -3.26394E+01 -3.72776E+01
 9.51702E-01  7.90144E-01 -3.09354E+01 -3.51335E+01
 9.51702E-01  8.70630E-01 -2.90618E+01 -3.28943E+01
 9.51702E-01  9.51702E-01 -2.70311E+01 -3.04189E+01
 9.51702E-01  1.03347E+00 -2.48624E+01 -2.79102E+01
 9.51702E-01  1.11606E+00 -2.25803E+01 -2.53069E+01
 9.51702E-01  1.19959E+00 -2.02129E+01 -2.25536E+01
 9.51702E-01  1.28420E+00 -1.77892E+01 -1.98375E+01
 9.51702E-01  1.37004E+00 -1.53365E+01 -1.70685E+01
 9.51702E-01  1.45726E+00 -1.28785E+01 -1.42088E+01
 9.51702E-01  1.54602E+00 -1.04336E+01 -1.15650E+01
 9.51702E-01  1.63648E+00 -8.01188E+00 -8.84011E+00
 9.51702E-01  1.72882E+00 -5.60953E+00 -6.24302E+00
 9.51702E-01  1.82321E+00 -3.21824E+00 -3.69185E+00
 9.51702E-01  1.91983E+00 -1.00072E+00 -1.27764E+00
 9.51702E-01  2.01886E+00  2.65848E-01  5.89787E-02
 9.51702E-01  2.12048E+00  2.93568E-01  1.81618E-01
 9.51702E-01  2.22486E+00  9.05721E-02 -3.03367E-02
 9.51702E-01  2.33219E+00  1.82225E-02 -8.80721E-02
 9.51702E-01  2.44262E+00  2.83067E-03 -1.00863E-01
 9.51702E-01  2.55633E+00  3.52615E-04 -6.07135E-02
 9.51702E-01  2.67344E+00  3.54876E-05 -5.28658E-02
 9.51702E-01  2.79411E+00  2.88089E-06 -3.84033E-02
 9.51702E-01  2.91846E+00  1.88387E-07 -2.66544E-02
 9.51702E-01  3.04659E+00  0.00000E+00 -1.75876E-02
 9.51702E-01  3.17859E+00  0.00000E+00 -1.16281E-02
 9.51702E-01  3.31454E+00  0.00000E+00 -7.31952E-03
 9.51702E-01  3.45448E+00  0.00000E+00 -4.05730E-03
 9.51702E-01  3.59845E+00  0.00000E+00 -2.11617E-03
 9.51702E-01  3.74647E+00  0.00000E+00 -1.33807E-03
 9.51702E-01  3.89854E+00  0.00000E+00  0.00000E+00

 1.03347E+00  0.00000E+00 -3.59856E+01 -3.99529E+01
 1.03347E+00  7.86101E-02 -3.59079E+01 -4.00041E+01
 1.03347E+00  1.57226E-01 -3.56754E+01 -3.97370E+01
 1.03347E+00  2.35862E-01 -3.52882E+01 -3.94248E+01
 1.03347E+00  3.14542E-01 -3.47470E+01 -3.89001E+01
 1.03347E+00  3.93302E-01 -3.40520E+01 -3.81989E+01
 1.03347E+00  4.72183E-01 -3.32032E+01 -3.73559E+01
 1.03347E+00  5.51240E-01 -3.22001E+01 -3.62129E+01
 1.03347E+00  6.30536E-01 -3.10420E+01 -3.49110E+01
 1.03347E+00  7.10143E-01 -2.97283E+01 -3.34315E+01
 1.03347E+00  7.90144E-01 -2.82588E+01 -3.17656E+01
 1.03347E+00  8.70630E-01 -2.66351E+01 -2.99118E+01
 1.03347E+00  9.51702E-01 -2.48624E+01 -2.79102E+01
 1.03347E+00  1.03347E+00 -2.29511E+01 -2.58161E+01
 1.03347E+00  1.11606E+00 -2.09172E+01 -2.34539E+01
 1.03347E+00  1.19959E+00 -1.87826E+01 -2.10669E+01
 1.03347E+00  1.28420E+00 -1.65723E+01 -1.86087E+01
 1.03347E+00  1.37004E+00 -1.43127E+01 -1.61107E+01
 1.03347E+00  1.45726E+00 -1.20285E+01 -1.35399E+01
 1.03347E+00  1.54602E+00 -9.74022E+00 -1.09713E+01
 1.03347E+00  1.63648E+00 -7.46064E+00 -8.48195E+00
 1.03347E+00  1.72882E+00 -5.18987E+00 -5.93380E+00
 1.03347E+00  1.82321E+00 -2.92618E+00 -3.39605E+00
 1.03347E+00  1.91983E+00 -8.38416E-01 -1.26349E+00
 1.03347E+00  2.01886E+00  3.19450E-01  6.85154E-02
 1.03347E+00  2.12048E+00  3.00755E-01  1.53857E-01
 1.03347E+00  2.22486E+00  9.06088E-02 -3.69763E-02
 1.03347E+00  2.33219E+00  1.80634E-02 -7.80285E-02
 1.03347E+00  2.44262E+00  2.79437E-03 -8.25245E-02
 1.03347E+00  2.55633E+00  3.47356E-04 -7.19676E-02
 1.03347E+00  2.67344E+00  3.49206E-05 -5.49201E-02
 1.03347E+00  2.79411E+00  2.83351E-06 -3.89824E-02
 1.03347E+00  2.91846E+00  1.85272E-07 -2.91574E-02
 1.03347E+00  3.04659E+00  0.00000E+00 -1.90607E-02
 1.03347E+00  3.17859E+00  0.00000E+00 -1.23659E-02
 1.03347E+00  3.31454E+00  0.00000E+00 -7.84439E-03
 1.03347E+00  3.45448E+00  0.00000E+00 -4.53969E-03
 1.03347E+00  3.59845E+00  0.00000E+00 -2.42702E-03
 1.03347E+00  3.74647E+00  0.00000E+00 -1.34473E-03
 1.03347E+00  3.89854E+00  0.00000E+00  0.00000E+00

 1.11606E+00  0.00000E+00 -3.21331E+01 -3.46257E+01
 1.11606E+00  7.86101E-02 -3.20665E+01 -3.45397E+01
 1.11606E+00  1.57226E-01 -3.18669E+01 -3.43964E+01
 1.11606E+00  2.35862E-01 -3.15347E+01 -3.42131E+01
 1.11606E+00  3.14542E-01 -3.10703E+01 -3.37789E+01
 1.11606E+00  3.93302E-01 -3.04741E+01 -3.33253E+01
 1.11606E+00  4.72183E-01 -2.97462E+01 -3.26056E+01
 1.11606E+00  5.51240E-01 -2.88866E+01 -3.17423E+01
 1.11606E+00  6.30536E-01 -2.78945E+01 -3.08053E+01
 1.11606E+00  7.10143E-01 -2.67688E+01 -2.96293E+01
 1.11606E+00  7.90144E-01 -2.55082E+01 -2.83669E+01
 1.11606E+00  8.70630E-01 -2.41118E+01 -2.69793E+01
 1.11606E+00  9.51702E-01 -2.25803E+01 -2.53069E+01
 1.11606E+00  1.03347E+00 -2.09172E+01 -2.34539E+01
 1.11606E+00  1.11606E+00 -1.91310E+01 -2.15604E+01
 1.11606E+00  1.19959E+00 -1.72355E+01 -1.94683E+01
 1.11606E+00  1.28420E+00 -1.52498E+01 -1.73397E+01
 1.11606E+00  1.37004E+00 -1.31967E+01 -1.50378E+01
 1.11606E+00  1.45726E+00 -1.11001E+01 -1.26477E+01
 1.11606E+00  1.54602E+00 -8.98139E+00 -1.03115E+01
 1.11606E+00  1.63648E+00 -6.85585E+00 -7.97508E+00
 1.11606E+00  1.72882E+00 -4.72776E+00 -5.62138E+00
 1.11606E+00  1.82321E+00 -2.60274E+00 -3.22673E+00
 1.11606E+00  1.91983E+00 -6.56993E-01 -1.17695E+00
 1.11606E+00  2.01886E+00  3.80432E-01  4.02595E-02
 1.11606E+00  2.12048E+00  3.09332E-01  6.99458E-02
 1.11606E+00  2.22486E+00  9.07818E-02 -7.64676E-02
 1.11606E+00  2.33219E+00  1.79081E-02 -1.28811E-01
 1.11606E+00  2.44262E+00  2.75686E-03 -6.97146E-02
 1.11606E+00  2.55633E+00  3.41815E-04 -8.27516E-02
 1.11606E+00  2.67344E+00  3.43168E-05 -5.57411E-02
 1.11606E+00  2.79411E+00  2.78273E-06 -4.41664E-02
 1.11606E+00  2.91846E+00  1.81917E-07 -3.29985E-02
 1.11606E+00  3.04659E+00  0.00000E+00 -2.18449E-02
 1.11606E+00  3.17859E+00  0.00000E+00 -1.36036E-02
 1.11606E+00  3.31454E+00  0.00000E+00 -8.54292E-03
 1.11606E+00  3.45448E+00  0.00000E+00 -5.01722E-03
 1.11606E+00  3.59845E+00  0.00000E+00 -3.04042E-03
 1.11606E+00  3.74647E+00  0.00000E+00 -1.40935E-03
 1.11606E+00  3.89854E+00  0.00000E+00  0.00000E+00

 1.19959E+00  0.00000E+00 -2.83662E+01 -2.95422E+01
 1.19959E+00  7.86101E-02 -2.83093E+01 -2.95992E+01
 1.19959E+00  1.57226E-01 -2.81391E+01 -2.94650E+01
 1.19959E+00  2.35862E-01 -2.78558E+01 -2.92928E+01
 1.19959E+00  3.14542E-01 -2.74597E+01 -2.89512E+01
 1.19959E+00  3.93302E-01 -2.69512E+01 -2.85649E+01
 1.19959E+00  4.72183E-01 -2.63304E+01 -2.81563E+01
 1.19959E+00  5.51240E-01 -2.55974E+01 -2.75899E+01
 1.19959E+00  6.30536E-01 -2.47515E+01 -2.68559E+01
 1.19959E+00  7.10143E-01 -2.37917E+01 -2.59792E+01
 1.19959E+00  7.90144E-01 -2.27165E+01 -2.50527E+01
 1.19959E+00  8.70630E-01 -2.15241E+01 -2.38678E+01
 1.19959E+00  9.51702E-01 -2.02129E+01 -2.25536E+01
 1.19959E+00  1.03347E+00 -1.87826E+01 -2.10669E+01
 1.19959E+00  1.11606E+00 -1.72355E+01 -1.94683E+01
 1.19959E+00  1.19959E+00 -1.55784E+01 -1.77124E+01
 1.19959E+00  1.28420E+00 -1.38232E+01 -1.57899E+01
 1.19959E+00  1.37004E+00 -1.19871E+01 -1.37381E+01
 1.19959E+00  1.45726E+00 -1.00904E+01 -1.16743E+01
 1.19959E+00  1.54602E+00 -8.15401E+00 -9.64684E+00
 1.19959E+00  1.63648E+00 -6.19466E+00 -7.37891E+00
 1.19959E+00  1.72882E+00 -4.22076E+00 -5.18019E+00
 1.19959E+00  1.82321E+00 -2.24601E+00 -2.96030E+00
 1.19959E+00  1.91983E+00 -4.55118E-01 -9.89168E-01
 1.19959E+00  2.01886E+00  4.49417E-01  5.62924E-02
 1.19959E+00  2.12048E+00  3.19456E-01  4.22994E-02
 1.19959E+00  2.22486E+00  9.11153E-02 -9.12733E-02
 1.19959E+00  2.33219E+00  1.77593E-02 -1.37955E-01
 1.19959E+00  2.44262E+00  2.71838E-03 -1.19802E-01
 1.19959E+00  2.55633E+00  3.36007E-04 -9.34984E-02
 1.19959E+00  2.67344E+00  3.36770E-05 -6.95002E-02
 1.19959E+00  2.79411E+00  2.72855E-06 -5.40187E-02
 1.19959E+00  2.91846E+00  1.78323E-07 -3.67211E-02
 1.19959E+00  3.04659E+00  0.00000E+00 -2.54394E-02
 1.19959E+00  3.17859E+00  0.00000E+00 -1.58451E-02
 1.19959E+00  3.31454E+00  0.00000E+00 -9.98735E-03
 1.19959E+00  3.45448E+00  0.00000E+00 -5.59117E-03
 1.19959E+00  3.59845E+00  0.00000E+00 -3.01507E-03
 1.19959E+00  3.74647E+00  0.00000E+00 -1.47535E-03
 1.19959E+00  3.89854E+00  0.00000E+00  0.00000E+00

 1.28420E+00  0.00000E+00 -2.46922E+01 -2.50155E+01
 1.28420E+00  7.86101E-02 -2.46441E+01 -2.49897E+01
 1.28420E+00  1.57226E-01 -2.45002E+01 -2.49269E+01
 1.28420E+00  2.35862E-01 -2.42608E+01 -2.46843E+01
 1.28420E+00  3.14542E-01 -2.39260E+01 -2.45412E+01
 1.28420E+00  3.93302E-01 -2.34960E+01 -2.43235E+01
 1.28420E+00  4.72183E-01 -2.29710E+01 -2.38607E+01
 1.28420E+00  5.51240E-01 -2.23508E+01 -2.34585E+01
 1.28420E+00  6.30536E-01 -2.16350E+01 -2.30293E+01
 1.28420E+00  7.10143E-01 -2.08226E+01 -2.23833E+01
 1.28420E+00  7.90144E-01 -1.99122E+01 -2.17305E+01
 1.28420E+00  8.70630E-01 -1.89018E+01 -2.08459E+01
 1.28420E+00  9.51702E-01 -1.77892E+01 -1.98375E+01
 1.28420E+00  1.03347E+00 -1.65723E+01 -1.86087E+01
 1.28420E+00  1.11606E+00 -1.52498E+01 -1.73397E+01
 1.28420E+00  1.19959E+00 -1.38232E+01 -1.57899E+01
 1.28420E+00  1.28420E+00 -1.22980E+01 -1.41749E+01
 1.28420E+00  1.37004E+00 -1.06843E+01 -1.24429E+01
 1.28420E+00  1.45726E+00 -8.99730E+00 -1.06161E+01
 1.28420E+00  1.54602E+00 -7.25493E+00 -8.72096E+00
 1.28420E+00  1.63648E+00 -5.47392E+00 -6.72192E+00
 1.28420E+00  1.72882E+00 -3.66614E+00 -4.74783E+00
 1.28420E+00  1.82321E+00 -1.85382E+00 -2.66797E+00
 1.28420E+00  1.91983E+00 -2.31377E-01 -9.03859E-01
 1.28420E+00  2.01886E+00  5.27027E-01  3.00535E-02
 1.28420E+00  2.12048E+00  3.31275E-01 -1.96775E-02
 1.28420E+00  2.22486E+00  9.16307E-02 -8.78457E-02
 1.28420E+00  2.33219E+00  1.76192E-02 -8.90607E-02
 1.28420E+00  2.44262E+00  2.67910E-03 -1.46161E-01
 1.28420E+00  2.55633E+00  3.29940E-04 -1.00631E-01
 1.28420E+00  2.67344E+00  3.30008E-05 -6.64624E-02
 1.28420E+00  2.79411E+00  2.67087E-06 -5.56629E-02
 1.28420E+00  2.91846E+00  1.74475E-07 -4.00693E-02
 1.28420E+00  3.04659E+00  0.00000E+00 -2.94309E-02
 1.28420E+00  3.17859E+00  0.00000E+00 -1.90288E-02
 1.28420E+00  3.31454E+00  0.00000E+00 -1.18108E-02
 1.28420E+00  3.45448E+00  0.00000E+00 -6.66737E-03
 1.28420E+00  3.59845E+00  0.00000E+00 -3.51195E-03
 1.28420E+00  3.74647E+00  0.00000E+00 -1.68103E-03
 1.28420E+00  3.89854E+00  0.00000E+00  0.00000E+00

 1.37004E+00  0.00000E+00 -2.11184E+01 -2.08013E+01
 1.37004E+00  7.86101E-02 -2.10782E+01 -2.07469E+01
 1.37004E+00  1.57226E-01 -2.09581E+01 -2.06768E+01
 1.37004E+00  2.35862E-01 -2.07583E+01 -2.06202E+01
 1.37004E+00  3.14542E-01 -2.04788E+01 -2.04149E+01
 1.37004E+00  3.93302E-01 -2.01197E+01 -2.01760E+01
 1.37004E+00  4.72183E-01 -1.96808E+01 -1.99951E+01
 1.37004E+00  5.51240E-01 -1.91620E+01 -1.97476E+01
 1.37004E+00  6.30536E-01 -1.85626E+01 -1.94190E+01
 1.37004E+00  7.10143E-01 -1.78820E+01 -1.90322E+01
 1.37004E+00  7.90144E-01 -1.71187E+01 -1.85282E+01
 1.37004E+00  8.70630E-01 -1.62710E+01 -1.78219E+01
 1.37004E+00  9.51702E-01 -1.53365E+01 -1.70685E+01
 1.37004E+00  1.03347E+00 -1.43127E+01 -1.61107E+01
 1.37004E+00  1.11606E+00 -1.31967E+01 -1.50378E+01
 1.37004E+00  1.19959E+00 -1.19871E+01 -1.37381E+01
 1.37004E+00  1.28420E+00 -1.06843E+01 -1.24429E+01
 1.37004E+00  1.37004E+00 -9.29248E+00 -1.09103E+01
 1.37004E+00  1.45726E+00 -7.82061E+00 -9.38155E+00
 1.37004E+00  1.54602E+00 -6.28170E+00 -7.67351E+00
 1.37004E+00  1.63648E+00 -4.69045E+00 -5.94719E+00
 1.37004E+00  1.72882E+00 -3.06092E+00 -4.15017E+00
 1.37004E+00  1.82321E+00 -1.42384E+00 -2.32619E+00
 1.37004E+00  1.91983E+00  1.56884E-02 -7.71136E-01
 1.37004E+00  2.01886E+00  6.13843E-01  7.60846E-02
 1.37004E+00  2.12048E+00  3.44909E-01 -2.21130E-02
 1.37004E+00  2.22486E+00  9.23424E-02 -1.44394E-01
 1.37004E+00  2.33219E+00  1.74889E-02 -1.65703E-01
 1.37004E+00  2.44262E+00  2.63902E-03 -1.52202E-01
 1.37004E+00  2.55633E+00  3.23598E-04 -1.20618E-01
 1.37004E+00  2.67344E+00  3.22856E-05 -8.36712E-02
 1.37004E+00  2.79411E+00  2.60941E-06 -7.75933E-02
 1.37004E+00  2.91846E+00  1.70356E-07 -4.95091E-02
 1.37004E+00  3.04659E+00  0.00000E+00 -3.37878E-02
 1.37004E+00  3.17859E+00  0.00000E+00 -1.96881E-02
 1.37004E+00  3.31454E+00  0.00000E+00 -1.36925E-02
 1.37004E+00  3.45448E+00  0.00000E+00 -7.30458E-03
 1.37004E+00  3.59845E+00  0.00000E+00 -4.05808E-03
 1.37004E+00  3.74647E+00  0.00000E+00 -1.77847E-03
 1.37004E+00  3.89854E+00  0.00000E+00  0.00000E+00

 1.45726E+00  0.00000E+00 -1.76515E+01 -1.68868E+01
 1.45726E+00  7.86101E-02 -1.76184E+01 -1.68636E+01
 1.45726E+00  1.57226E-01 -1.75200E+01 -1.68366E+01
 1.45726E+00  2.35862E-01 -1.73560E+01 -1.67598E+01
 1.45726E+00  3.14542E-01 -1.71265E+01 -1.66429E+01
 1.45726E+00  3.93302E-01 -1.68314E+01 -1.65786E+01
 1.45726E+00  4.72183E-01 -1.64703E+01 -1.64185E+01
 1.45726E+00  5.51240E-01 -1.60428E+01 -1.62333E+01
 1.45726E+00  6.30536E-01 -1.55485E+01 -1.59516E+01
 1.45726E+00  7.10143E-01 -1.49863E+01 -1.58431E+01
 1.45726E+00  7.90144E-01 -1.43551E+01 -1.53699E+01
 1.45726E+00  8.70630E-01 -1.36532E+01 -1.48569E+01
 1.45726E+00  9.51702E-01 -1.28785E+01 -1.42088E+01
 1.45726E+00  1.03347E+00 -1.20285E+01 -1.35399E+01
 1.45726E+00  1.11606E+00 -1.11001E+01 -1.26477E+01
 1.45726E+00  1.19959E+00 -1.00904E+01 -1.16743E+01
 1.45726E+00  1.28420E+00 -8.99730E+00 -1.06161E+01
 1.45726E+00  1.37004E+00 -7.82061E+00 -9.38155E+00
 1.45726E+00  1.45726E+00 -6.56360E+00 -8.00537E+00
 1.45726E+00  1.54602E+00 -5.23364E+00 -6.57508E+00
 1.45726E+00  1.63648E+00 -3.84167E+00 -5.08056E+00
 1.45726E+00  1.72882E+00 -2.40218E+00 -3.50052E+00
 1.45726E+00  1.82321E+00 -9.53716E-01 -1.85828E+00
 1.45726E+00  1.91983E+00  2.87433E-01 -3.93824E-01
 1.45726E+00  2.01886E+00  7.10293E-01  1.23339E-01
 1.45726E+00  2.12048E+00  3.60402E-01 -7.91992E-02
 1.45726E+00  2.22486E+00  9.32464E-02 -2.32139E-01
 1.45726E+00  2.33219E+00  1.73661E-02 -2.79051E-01
 1.45726E+00  2.44262E+00  2.59765E-03 -1.34204E-01
 1.45726E+00  2.55633E+00  3.16911E-04 -1.13617E-01
 1.45726E+00  2.67344E+00  3.15234E-05 -9.65344E-02
 1.45726E+00  2.79411E+00  2.54347E-06 -7.84359E-02
 1.45726E+00  2.91846E+00  1.65914E-07 -5.67845E-02
 1.45726E+00  3.04659E+00  0.00000E+00 -3.97500E-02
 1.45726E+00  3.17859E+00  0.00000E+00 -2.58933E-02
 1.45726E+00  3.31454E+00  0.00000E+00 -1.48714E-02
 1.45726E+00  3.45448E+00  0.00000E+00 -8.65051E-03
 1.45726E+00  3.59845E+00  0.00000E+00 -4.51184E-03
 1.45726E+00  3.74647E+00  0.00000E+00 -2.18724E-03
 1.45726E+00  3.89854E+00  0.00000E+00  0.00000E+00

 1.54602E+00  0.00000E+00 -1.42956E+01 -1.33477E+01
 1.54602E+00  7.86101E-02 -1.42691E+01 -1.32547E+01
 1.54602E+00  1.57226E-01 -1.41902E+01 -1.32727E+01
 1.54602E+00  2.35862E-01 -1.40587E+01 -1.32405E+01
 1.54602E+00  3.14542E-01 -1.38744E+01 -1.31825E+01
 1.54602E+00  3.93302E-01 -1.36371E+01 -1.31388E+01
 1.54602E+00  4.72183E-01 -1.33463E+01 -1.29954E+01
 1.54602E+00  5.51240E-01 -1.30016E+01 -1.29814E+01
 1.54602E+00  6.30536E-01 -1.26021E+01 -1.28542E+01
 1.54602E+00  7.10143E-01 -1.21469E+01 -1.26322E+01
 1.54602E+00  7.90144E-01 -1.16349E+01 -1.22856E+01
 1.54602E+00  8.70630E-01 -1.10644E+01 -1.20224E+01
 1.54602E+00  9.51702E-01 -1.04336E+01 -1.15650E+01
 1.54602E+00  1.03347E+00 -9.74022E+00 -1.09713E+01
 1.54602E+00  1.11606E+00 -8.98139E+00 -1.03115E+01
 1.54602E+00  1.19959E+00 -8.15401E+00 -9.64684E+00
 1.54602E+00  1.28420E+00 -7.25493E+00 -8.72096E+00
 1.54602E+00  1.37004E+00 -6.28170E+00 -7.67351E+00
 1.54602E+00  1.45726E+00 -5.23364E+00 -6.57508E+00
 1.54602E+00  1.54602E+00 -4.11318E+00 -5.37580E+00
 1.54602E+00  1.63648E+00 -2.92676E+00 -4.13231E+00
 1.54602E+00  1.72882E+00 -1.68786E+00 -2.70389E+00
 1.54602E+00  1.82321E+00 -4.41682E-01 -1.34191E+00
 1.54602E+00  1.91983E+00  5.84541E-01 -2.09231E-01
 1.54602E+00  2.01886E+00  8.16248E-01  2.45534E-01
 1.54602E+00  2.12048E+00  3.77577E-01 -1.43727E-01
 1.54602E+00  2.22486E+00  9.42860E-02 -2.75973E-01
 1.54602E+00  2.33219E+00  1.72391E-02 -2.78210E-01
 1.54602E+00  2.44262E+00  2.55317E-03 -2.35941E-01
 1.54602E+00  2.55633E+00  3.09649E-04 -1.66028E-01
 1.54602E+00  2.67344E+00  3.06908E-05 -1.30997E-01
 1.54602E+00  2.79411E+00  2.47112E-06 -9.45916E-02
 1.54602E+00  2.91846E+00  1.61024E-07 -7.25433E-02
 1.54602E+00  3.04659E+00  0.00000E+00 -5.29040E-02
 1.54602E+00  3.17859E+00  0.00000E+00 -2.82613E-02
 1.54602E+00  3.31454E+00  0.00000E+00 -1.88664E-02
 1.54602E+00  3.45448E+00  0.00000E+00 -9.76575E-03
 1.54602E+00  3.59845E+00  0.00000E+00 -5.70480E-03
 1.54602E+00  3.74647E+00  0.00000E+00 -2.61968E-03
 1.54602E+00  3.89854E+00  0.00000E+00  0.00000E+00

 1.63648E+00  0.00000E+00 -1.10472E+01 -1.00079E+01
 1.63648E+00  7.86101E-02 -1.10265E+01 -9.99307E+00
 1.63648E+00  1.57226E-01 -1.09652E+01 -1.00379E+01
 1.63648E+00  2.35862E-01 -1.08630E+01 -1.00051E+01
 1.63648E+00  3.14542E-01 -1.07197E+01 -1.00037E+01
 1.63648E+00  3.93302E-01 -1.05348E+01 -9.99281E+00
 1.63648E+00  4.72183E-01 -1.03079E+01 -1.00036E+01
 1.63648E+00  5.51240E-01 -1.00382E+01 -9.89156E+00
 1.63648E+00  6.30536E-01 -9.72486E+00 -9.79151E+00
 1.63648E+00  7.10143E-01 -9.36692E+00 -9.63928E+00
 1.63648E+00  7.90144E-01 -8.96312E+00 -9.45554E+00
 1.63648E+00  8.70630E-01 -8.51202E+00 -9.24801E+00
 1.63648E+00  9.51702E-01 -8.01188E+00 -8.84011E+00
 1.63648E+00  1.03347E+00 -7.46064E+00 -8.48195E+00
 1.63648E+00  1.11606E+00 -6.85585E+00 -7.97508E+00
 1.63648E+00  1.19959E+00 -6.19466E+00 -7.37891E+00
 1.63648E+00  1.28420E+00 -5.47392E+00 -6.72192E+00
 1.63648E+00  1.37004E+00 -4.69045E+00 -5.94719E+00
 1.63648E+00  1.45726E+00 -3.84167E+00 -5.08056E+00
 1.63648E+00  1.54602E+00 -2.92676E+00 -4.13231E+00
 1.63648E+00  1.63648E+00 -1.94846E+00 -3.09300E+00
 1.63648E+00  1.72882E+00 -9.18833E-01 -1.93436E+00
 1.63648E+00  1.82321E+00  1.11264E-01 -7.91939E-01
 1.63648E+00  1.91983E+00  9.04927E-01  9.96769E-02
 1.63648E+00  2.01886E+00  9.29605E-01  3.11363E-01
 1.63648E+00  2.12048E+00  3.95525E-01 -9.81001E-02
 1.63648E+00  2.22486E+00  9.52391E-02 -2.99660E-01
 1.63648E+00  2.33219E+00  1.70681E-02 -3.59153E-01
 1.63648E+00  2.44262E+00  2.49972E-03 -2.36663E-01
 1.63648E+00  2.55633E+00  3.01104E-04 -2.12450E-01
 1.63648E+00  2.67344E+00  2.97179E-05 -1.10971E-01
 1.63648E+00  2.79411E+00  2.38676E-06 -7.77467E-02
 1.63648E+00  2.91846E+00  1.55320E-07 -7.52142E-02
 1.63648E+00  3.04659E+00  0.00000E+00 -5.76109E-02
 1.63648E+00  3.17859E+00  0.00000E+00 -3.19064E-02
 1.63648E+00  3.31454E+00  0.00000E+00 -2.14398E-02
 1.63648E+00  3.45448E+00  0.00000E+00 -1.18743E-02
 1.63648E+00  3.59845E+00  0.00000E+00 -6.04923E-03
 1.63648E+00  3.74647E+00  0.00000E+00 -3.10956E-03
 1.63648E+00  3.89854E+00  0.00000E+00  0.00000E+00

 1.72882E+00  0.00000E+00 -7.88333E+00 -6.98734E+00
 1.72882E+00  7.86101E-02 -7.86798E+00 -6.99433E+00
 1.72882E+00  1.57226E-01 -7.82269E+00 -7.06061E+00
 1.72882E+00  2.35862E-01 -7.74732E+00 -7.07791E+00
 1.72882E+00  3.14542E-01 -7.64148E+00 -7.09796E+00
 1.72882E+00  3.93302E-01 -7.50469E+00 -7.08329E+00
 1.72882E+00  4.72183E-01 -7.33631E+00 -7.01748E+00
 1.72882E+00  5.51240E-01 -7.13559E+00 -6.96144E+00
 1.72882E+00  6.30536E-01 -6.90163E+00 -6.94586E+00
 1.72882E+00  7.10143E-01 -6.63336E+00 -6.78798E+00
 1.72882E+00  7.90144E-01 -6.32956E+00 -6.62774E+00
 1.72882E+00  8.70630E-01 -5.98882E+00 -6.42732E+00
 1.72882E+00  9.51702E-01 -5.60953E+00 -6.24302E+00
 1.72882E+00  1.03347E+00 -5.18987E+00 -5.93380E+00
 1.72882E+00  1.11606E+00 -4.72776E+00 -5.62138E+00
 1.72882E+00  1.19959E+00 -4.22076E+00 -5.18019E+00
 1.72882E+00  1.28420E+00 -3.66614E+00 -4.74783E+00
 1.72882E+00  1.37004E+00 -3.06092E+00 -4.15017E+00
 1.72882E+00  1.45726E+00 -2.40218E+00 -3.50052E+00
 1.72882E+00  1.54602E+00 -1.68786E+00 -2.70389E+00
 1.72882E+00  1.63648E+00 -9.18833E-01 -1.93436E+00
 1.72882E+00  1.72882E+00 -1.06636E-01 -9.60830E-01
 1.72882E+00  1.82321E+00  6.92557E-01 -2.01045E-01
 1.72882E+00  1.91983E+00  1.23524E+00  4.79524E-01
 1.72882E+00  2.01886E+00  1.04079E+00  3.72272E-01
 1.72882E+00  2.12048E+00  4.10700E-01 -8.79200E-02
 1.72882E+00  2.22486E+00  9.53078E-02 -4.09914E-01
 1.72882E+00  2.33219E+00  1.67154E-02 -3.25586E-01
 1.72882E+00  2.44262E+00  2.41764E-03 -3.44889E-01
 1.72882E+00  2.55633E+00  2.88951E-04 -2.35186E-01
 1.72882E+00  2.67344E+00  2.83781E-05 -1.82773E-01
 1.72882E+00  2.79411E+00  2.27235E-06 -1.17290E-01
 1.72882E+00  2.91846E+00  1.47639E-07 -8.96996E-02
 1.72882E+00  3.04659E+00  0.00000E+00 -6.90768E-02
 1.72882E+00  3.17859E+00  0.00000E+00 -4.49181E-02
 1.72882E+00  3.31454E+00  0.00000E+00 -2.63169E-02
 1.72882E+00  3.45448E+00  0.00000E+00 -1.36106E-02
 1.72882E+00  3.59845E+00  0.00000E+00 -7.32250E-03
 1.72882E+00  3.74647E+00  0.00000E+00 -3.44662E-03
 1.72882E+00  3.89854E+00  0.00000E+00  0.00000E+00

 1.82321E+00  0.00000E+00 -4.76367E+00 -4.16755E+00
 1.82321E+00  7.86101E-02 -4.75336E+00 -4.18904E+00
 1.82321E+00  1.57226E-01 -4.72324E+00 -4.17891E+00
 1.82321E+00  2.35862E-01 -4.67316E+00 -4.28495E+00
 1.82321E+00  3.14542E-01 -4.60271E+00 -4.19498E+00
 1.82321E+00  3.93302E-01 -4.51139E+00 -4.19722E+00
 1.82321E+00  4.72183E-01 -4.39856E+00 -4.21450E+00
 1.82321E+00  5.51240E-01 -4.26347E+00 -4.13893E+00
 1.82321E+00  6.30536E-01 -4.10522E+00 -4.08760E+00
 1.82321E+00  7.10143E-01 -3.92280E+00 -4.01803E+00
 1.82321E+00  7.90144E-01 -3.71505E+00 -3.96345E+00
 1.82321E+00  8.70630E-01 -3.48067E+00 -3.79185E+00
 1.82321E+00  9.51702E-01 -3.21824E+00 -3.69185E+00
 1.82321E+00  1.03347E+00 -2.92618E+00 -3.39605E+00
 1.82321E+00  1.11606E+00 -2.60274E+00 -3.22673E+00
 1.82321E+00  1.19959E+00 -2.24601E+00 -2.96030E+00
 1.82321E+00  1.28420E+00 -1.85382E+00 -2.66797E+00
 1.82321E+00  1.37004E+00 -1.42384E+00 -2.32619E+00
 1.82321E+00  1.45726E+00 -9.53716E-01 -1.85828E+00
 1.82321E+00  1.54602E+00 -4.41682E-01 -1.34191E+00
 1.82321E+00  1.63648E+00  1.11264E-01 -7.91939E-01
 1.82321E+00  1.72882E+00  6.92557E-01 -2.01045E-01
 1.82321E+00  1.82321E+00  1.24162E+00  5.15759E-01
 1.82321E+00  1.91983E+00  1.51768E+00  8.19311E-01
 1.82321E+00  2.01886E+00  1.11247E+00  5.30359E-01
 1.82321E+00  2.12048E+00  4.10265E-01 -1.62188E-01
 1.82321E+00  2.22486E+00  9.17310E-02 -3.87528E-01
 1.82321E+00  2.33219E+00  1.57196E-02 -3.50636E-01
 1.82321E+00  2.44262E+00  2.24216E-03 -2.81189E-01
 1.82321E+00  2.55633E+00  2.65602E-04 -2.29925E-01
 1.82321E+00  2.67344E+00  2.59368E-05 -1.60986E-01
 1.82321E+00  2.79411E+00  2.06967E-06 -1.28518E-01
 1.82321E+00  2.91846E+00  1.34225E-07 -1.25395E-01
 1.82321E+00  3.04659E+00  0.00000E+00 -7.26673E-02
 1.82321E+00  3.17859E+00  0.00000E+00 -5.80363E-02
 1.82321E+00  3.31454E+00  0.00000E+00 -2.83569E-02
 1.82321E+00  3.45448E+00  0.00000E+00 -1.66899E-02
 1.82321E+00  3.59845E+00  0.00000E+00 -8.31975E-03
 1.82321E+00  3.74647E+00  0.00000E+00 -4.01693E-03
 1.82321E+00  3.89854E+00  0.00000E+00  0.00000E+00

 1.91983E+00  0.00000E+00 -1.82684E+00 -1.63279E+00
 1.91983E+00  7.86101E-02 -1.82142E+00 -1.62197E+00
 1.91983E+00  1.57226E-01 -1.80591E+00 -1.58920E+00
 1.91983E+00  2.35862E-01 -1.78017E+00 -1.62535E+00
 1.91983E+00  3.14542E-01 -1.74382E+00 -1.58045E+00
 1.91983E+00  3.93302E-01 -1.69646E+00 -1.53404E+00
 1.91983E+00  4.72183E-01 -1.63757E+00 -1.56738E+00
 1.91983E+00  5.51240E-01 -1.56655E+00 -1.48221E+00
 1.91983E+00  6.30536E-01 -1.48266E+00 -1.52904E+00
 1.91983E+00  7.10143E-01 -1.38509E+00 -1.46301E+00
 1.91983E+00  7.90144E-01 -1.27293E+00 -1.38228E+00
 1.91983E+00  8.70630E-01 -1.14517E+00 -1.35503E+00
 1.91983E+00  9.51702E-01 -1.00072E+00 -1.27764E+00
 1.91983E+00  1.03347E+00 -8.38416E-01 -1.26349E+00
 1.91983E+00  1.11606E+00 -6.56993E-01 -1.17695E+00
 1.91983E+00  1.19959E+00 -4.55118E-01 -9.89168E-01
 1.91983E+00  1.28420E+00 -2.31377E-01 -9.03859E-01
 1.91983E+00  1.37004E+00  1.56884E-02 -7.71136E-01
 1.91983E+00  1.45726E+00  2.87433E-01 -3.93824E-01
 1.91983E+00  1.54602E+00  5.84541E-01 -2.09231E-01
 1.91983E+00  1.63648E+00  9.04927E-01  9.96769E-02
 1.91983E+00  1.72882E+00  1.23524E+00  4.79524E-01
 1.91983E+00  1.82321E+00  1.51768E+00  8.19311E-01
 1.91983E+00  1.91983E+00  1.54474E+00  8.53282E-01
 1.91983E+00  2.01886E+00  1.02279E+00  3.44616E-01
 1.91983E+00  2.12048E+00  3.55215E-01 -2.40783E-01
 1.91983E+00  2.22486E+00  7.65413E-02 -4.43795E-01
 1.91983E+00  2.33219E+00  1.27970E-02 -4.00094E-01
 1.91983E+00  2.44262E+00  1.79721E-03 -3.37039E-01
 1.91983E+00  2.55633E+00  2.10734E-04 -3.62348E-01
 1.91983E+00  2.67344E+00  2.04422E-05 -2.48934E-01
 1.91983E+00  2.79411E+00  1.62451E-06 -1.72269E-01
 1.91983E+00  2.91846E+00  1.05122E-07 -1.23051E-01
 1.91983E+00  3.04659E+00  0.00000E+00 -1.00978E-01
 1.91983E+00  3.17859E+00  0.00000E+00 -6.37160E-02
 1.91983E+00  3.31454E+00  0.00000E+00 -4.04242E-02
 1.91983E+00  3.45448E+00  0.00000E+00 -1.84334E-02
 1.91983E+00  3.59845E+00  0.00000E+00 -1.01139E-02
 1.91983E+00  3.74647E+00  0.00000E+00 -4.63897E-03
 1.91983E+00  3.89854E+00  0.00000E+00  0.00000E+00

 2.01886E+00  0.00000E+00  1.31462E-02  8.59937E-03
 2.01886E+00  7.86101E-02  1.47750E-02 -1.01750E-02
 2.01886E+00  1.57226E-01  1.91662E-02  2.45992E-02
 2.01886E+00  2.35862E-01  2.64033E-02  3.62090E-02
 2.01886E+00  3.14542E-01  3.66907E-02  5.61164E-02
 2.01886E+00  3.93302E-01  5.02508E-02  5.89016E-02
 2.01886E+00  4.72183E-01  6.73505E-02  7.26056E-02
 2.01886E+00  5.51240E-01  8.83112E-02  4.46793E-02
 2.01886E+00  6.30536E-01  1.13510E-01  1.18190E-01
 2.01886E+00  7.10143E-01  1.43375E-01  6.34029E-02
 2.01886E+00  7.90144E-01  1.78374E-01  7.85336E-02
 2.01886E+00  8.70630E-01  2.19017E-01  5.55412E-02
 2.01886E+00  9.51702E-01  2.65848E-01  5.89787E-02
 2.01886E+00  1.03347E+00  3.19450E-01  6.85154E-02
 2.01886E+00  1.11606E+00  3.80432E-01  4.02595E-02
 2.01886E+00  1.19959E+00  4.49417E-01  5.62924E-02
 2.01886E+00  1.28420E+00  5.27027E-01  3.00535E-02
 2.01886E+00  1.37004E+00  6.13843E-01  7.60846E-02
 2.01886E+00  1.45726E+00  7.10293E-01  1.23339E-01
 2.01886E+00  1.54602E+00  8.16248E-01  2.45534E-01
 2.01886E+00  1.63648E+00  9.29605E-01  3.11363E-01
 2.01886E+00  1.72882E+00  1.04079E+00  3.72272E-01
 2.01886E+00  1.82321E+00  1.11247E+00  5.30359E-01
 2.01886E+00  1.91983E+00  1.02279E+00  3.44616E-01
 2.01886E+00  2.01886E+00  6.29963E-01  6.26219E-02
 2.01886E+00  2.12048E+00  2.08026E-01 -3.16440E-01
 2.01886E+00  2.22486E+00  4.32917E-02 -4.47900E-01
 2.01886E+00  2.33219E+00  7.05804E-03 -4.45238E-01
 2.01886E+00  2.44262E+00  9.74705E-04 -3.94449E-01
 2.01886E+00  2.55633E+00  1.12966E-04 -3.42366E-01
 2.01886E+00  2.67344E+00  1.08700E-05 -2.88932E-01
 2.01886E+00  2.79411E+00  8.59114E-07 -2.10488E-01
 2.01886E+00  2.91846E+00  5.54005E-08 -1.66933E-01
 2.01886E+00  3.04659E+00  0.00000E+00 -8.35900E-02
 2.01886E+00  3.17859E+00  0.00000E+00 -7.27731E-02
 2.01886E+00  3.31454E+00  0.00000E+00 -4.75717E-02
 2.01886E+00  3.45448E+00  0.00000E+00 -2.20020E-02
 2.01886E+00  3.59845E+00  0.00000E+00 -1.20783E-02
 2.01886E+00  3.74647E+00  0.00000E+00 -5.52315E-03
 2.01886E+00  3.89854E+00  0.00000E+00  0.00000E+00

 2.12048E+00  0.00000E+00  2.67173E-01  1.65033E-01
 2.12048E+00  7.86101E-02  2.67339E-01  1.56222E-01
 2.12048E+00  1.57226E-01  2.67666E-01  1.52038E-01
 2.12048E+00  2.35862E-01  2.68171E-01  1.81421E-01
 2.12048E+00  3.14542E-01  2.68914E-01  1.85206E-01
 2.12048E+00  3.93302E-01  2.69956E-01  1.90494E-01
 2.12048E+00  4.72183E-01  2.71373E-01  2.06296E-01
 2.12048E+00  5.51240E-01  2.73255E-01  1.84224E-01
 2.12048E+00  6.30536E-01  2.75701E-01  2.07409E-01
 2.12048E+00  7.10143E-01  2.78825E-01  2.01181E-01
 2.12048E+00  7.90144E-01  2.82751E-01  2.13238E-01
 2.12048E+00  8.70630E-01  2.87618E-01  1.74207E-01
 2.12048E+00  9.51702E-01  2.93568E-01  1.81618E-01
 2.12048E+00  1.03347E+00  3.00755E-01  1.53857E-01
 2.12048E+00  1.11606E+00  3.09332E-01  6.99458E-02
 2.12048E+00  1.19959E+00  3.19456E-01  4.22994E-02
 2.12048E+00  1.28420E+00  3.31275E-01 -1.96775E-02
 2.12048E+00  1.37004E+00  3.44909E-01 -2.21130E-02
 2.12048E+00  1.45726E+00  3.60402E-01 -7.91992E-02
 2.12048E+00  1.54602E+00  3.77577E-01 -1.43727E-01
 2.12048E+00  1.63648E+00  3.95525E-01 -9.81001E-02
 2.12048E+00  1.72882E+00  4.10700E-01 -8.79200E-02
 2.12048E+00  1.82321E+00  4.10265E-01 -1.62188E-01
 2.12048E+00  1.91983E+00  3.55215E-01 -2.40783E-01
 2.12048E+00  2.01886E+00  2.08026E-01 -3.16440E-01
 2.12048E+00  2.12048E+00  6.59434E-02 -4.11533E-01
 2.12048E+00  2.22486E+00  1.32971E-02 -4.82004E-01
 2.12048E+00  2.33219E+00  2.11461E-03 -3.88540E-01
 2.12048E+00  2.44262E+00  2.86869E-04 -3.97111E-01
 2.12048E+00  2.55633E+00  3.28134E-05 -4.16433E-01
 2.12048E+00  2.67344E+00  3.12679E-06 -2.98416E-01
 2.12048E+00  2.79411E+00  2.45348E-07 -2.34546E-01
 2.12048E+00  2.91846E+00  1.57387E-08 -2.02276E-01
 2.12048E+00  3.04659E+00  0.00000E+00 -1.39964E-01
 2.12048E+00  3.17859E+00  0.00000E+00 -8.85516E-02
 2.12048E+00  3.31454E+00  0.00000E+00 -5.11036E-02
 2.12048E+00  3.45448E+00  0.00000E+00 -2.77992E-02
 2.12048E+00  3.59845E+00  0.00000E+00 -1.44657E-02
 2.12048E+00  3.74647E+00  0.00000E+00 -6.41929E-03
 2.12048E+00  3.89854E+00  0.00000E+00  0.00000E+00

 2.22486E+00  0.00000E+00  9.28375E-02 -3.72594E-02
 2.22486E+00  7.86101E-02  9.28217E-02 -3.37509E-02
 2.22486E+00  1.57226E-01  9.27390E-02 -4.46304E-02
 2.22486E+00  2.35862E-01  9.25922E-02 -3.14320E-02
 2.22486E+00  3.14542E-01  9.23918E-02 -2.12306E-02
 2.22486E+00  3.93302E-01  9.21486E-02 -2.26135E-02
 2.22486E+00  4.72183E-01  9.18754E-02  3.38330E-03
 2.22486E+00  5.51240E-01  9.15871E-02  1.31360E-02
 2.22486E+00  6.30536E-01  9.13005E-02 -5.58096E-03
 2.22486E+00  7.10143E-01  9.10342E-02  5.49086E-03
 2.22486E+00  7.90144E-01  9.08089E-02  1.16259E-02
 2.22486E+00  8.70630E-01  9.06470E-02 -1.67458E-02
 2.22486E+00  9.51702E-01  9.05721E-02 -3.03367E-02
 2.22486E+00  1.03347E+00  9.06088E-02 -3.69763E-02
 2.22486E+00  1.11606E+00  9.07818E-02 -7.64676E-02
 2.22486E+00  1.19959E+00  9.11153E-02 -9.12733E-02
 2.22486E+00  1.28420E+00  9.16307E-02 -8.78457E-02
 2.22486E+00  1.37004E+00  9.23424E-02 -1.44394E-01
 2.22486E+00  1.45726E+00  9.32464E-02 -2.32139E-01
 2.22486E+00  1.54602E+00  9.42860E-02 -2.75973E-01
 2.22486E+00  1.63648E+00  9.52391E-02 -2.99660E-01
 2.22486E+00  1.72882E+00  9.53078E-02 -4.09914E-01
 2.22486E+00  1.82321E+00  9.17310E-02 -3.87528E-01
 2.22486E+00  1.91983E+00  7.65413E-02 -4.43795E-01
 2.22486E+00  2.01886E+00  4.32917E-02 -4.47900E-01
 2.22486E+00  2.12048E+00  1.32971E-02 -4.82004E-01
 2.22486E+00  2.22486E+00  2.61018E-03 -3.97143E-01
 2.22486E+00  2.33219E+00  4.05624E-04 -4.20616E-01
 2.22486E+00  2.44262E+00  5.40636E-05 -3.67514E-01
 2.22486E+00  2.55633E+00  6.10019E-06 -3.34939E-01
 2.22486E+00  2.67344E+00  5.75236E-07 -3.40952E-01
 2.22486E+00  2.79411E+00  4.47799E-08 -2.88469E-01
 2.22486E+00  2.91846E+00  2.85535E-09 -1.82436E-01
 2.22486E+00  3.04659E+00  0.00000E+00 -9.44238E-02
 2.22486E+00  3.17859E+00  0.00000E+00 -9.27722E-02
 2.22486E+00  3.31454E+00  0.00000E+00 -7.67648E-02
 2.22486E+00  3.45448E+00  0.00000E+00 -3.43285E-02
 2.22486E+00  3.59845E+00  0.00000E+00 -1.69147E-02
 2.22486E+00  3.74647E+00  0.00000E+00 -7.94441E-03
 2.22486E+00  3.89854E+00  0.00000E+00  0.00000E+00

 2.33219E+00  0.00000E+00  1.94490E-02 -8.71067E-02
 2.33219E+00  7.86101E-02  1.94409E-02 -9.14313E-02
 2.33219E+00  1.57226E-01  1.94110E-02 -9.27875E-02
 2.33219E+00  2.35862E-01  1.93598E-02 -9.06478E-02
 2.33219E+00  3.14542E-01  1.92887E-02 -9.36923E-02
 2.33219E+00  3.93302E-01  1.91992E-02 -8.09124E-02
 2.33219E+00  4.72183E-01  1.90928E-02 -8.16812E-02
 2.33219E+00  5.51240E-01  1.89714E-02 -6.45175E-02
 2.33219E+00  6.30536E-01  1.88372E-02 -7.06735E-02
 2.33219E+00  7.10143E-01  1.86926E-02 -6.06866E-02
 2.33219E+00  7.90144E-01  1.85400E-02 -8.02799E-02
 2.33219E+00  8.70630E-01  1.83824E-02 -6.38156E-02
 2.33219E+00  9.51702E-01  1.82225E-02 -8.80721E-02
 2.33219E+00  1.03347E+00  1.80634E-02 -7.80285E-02
 2.33219E+00  1.11606E+00  1.79081E-02 -1.28811E-01
 2.33219E+00  1.19959E+00  1.77593E-02 -1.37955E-01
 2.33219E+00  1.28420E+00  1.76192E-02 -8.90607E-02
 2.33219E+00  1.37004E+00  1.74889E-02 -1.65703E-01
 2.33219E+00  1.45726E+00  1.73661E-02 -2.79051E-01
 2.33219E+00  1.54602E+00  1.72391E-02 -2.78210E-01
 2.33219E+00  1.63648E+00  1.70681E-02 -3.59153E-01
 2.33219E+00  1.72882E+00  1.67154E-02 -3.25586E-01
 2.33219E+00  1.82321E+00  1.57196E-02 -3.50636E-01
 2.33219E+00  1.91983E+00  1.27970E-02 -4.00094E-01
 2.33219E+00  2.01886E+00  7.05804E-03 -4.45238E-01
 2.33219E+00  2.12048E+00  2.11461E-03 -3.88540E-01
 2.33219E+00  2.22486E+00  4.05624E-04 -4.20616E-01
 2.33219E+00  2.33219E+00  6.16939E-05 -5.10168E-01
 2.33219E+00  2.44262E+00  8.07825E-06 -3.45222E-01
 2.33219E+00  2.55633E+00  8.98353E-07 -3.65228E-01
 2.33219E+00  2.67344E+00  8.37372E-08 -3.12655E-01
 2.33219E+00  2.79411E+00  6.46012E-09 -3.03879E-01
 2.33219E+00  2.91846E+00  4.09122E-10 -2.83802E-01
 2.33219E+00  3.04659E+00  0.00000E+00 -1.69446E-01
 2.33219E+00  3.17859E+00  0.00000E+00 -9.24980E-02
 2.33219E+00  3.31454E+00  0.00000E+00 -1.01124E-01
 2.33219E+00  3.45448E+00  0.00000E+00 -4.55755E-02
 2.33219E+00  3.59845E+00  0.00000E+00 -1.97927E-02
 2.33219E+00  3.74647E+00  0.00000E+00 -8.89474E-03
 2.33219E+00  3.89854E+00  0.00000E+00  0.00000E+00

 2.44262E+00  0.00000E+00  3.07199E-03 -7.35787E-02
 2.44262E+00  7.86101E-02  3.07042E-03 -7.56491E-02
 2.44262E+00  1.57226E-01  3.06497E-03 -7.56450E-02
 2.44262E+00  2.35862E-01  3.05568E-03 -7.35004E-02
 2.44262E+00  3.14542E-01  3.04273E-03 -7.33262E-02
 2.44262E+00  3.93302E-01  3.02628E-03 -7.86888E-02
 2.44262E+00  4.72183E-01  3.00649E-03 -7.77155E-02
 2.44262E+00  5.51240E-01  2.98357E-03 -7.32129E-02
 2.44262E+00  6.30536E-01  2.95775E-03 -7.91640E-02
 2.44262E+00  7.10143E-01  2.92928E-03 -7.03225E-02
 2.44262E+00  7.90144E-01  2.89841E-03 -6.42045E-02
 2.44262E+00  8.70630E-01  2.86545E-03 -6.60603E-02
 2.44262E+00  9.51702E-01  2.83067E-03 -1.00863E-01
 2.44262E+00  1.03347E+00  2.79437E-03 -8.25245E-02
 2.44262E+00  1.11606E+00  2.75686E-03 -6.97146E-02
 2.44262E+00  1.19959E+00  2.71838E-03 -1.19802E-01
 2.44262E+00  1.28420E+00  2.67910E-03 -1.46161E-01
 2.44262E+00  1.37004E+00  2.63902E-03 -1.52202E-01
 2.44262E+00  1.45726E+00  2.59765E-03 -1.34204E-01
 2.44262E+00  1.54602E+00  2.55317E-03 -2.35941E-01
 2.44262E+00  1.63648E+00  2.49972E-03 -2.36663E-01
 2.44262E+00  1.72882E+00  2.41764E-03 -3.44889E-01
 2.44262E+00  1.82321E+00  2.24216E-03 -2.81189E-01
 2.44262E+00  1.91983E+00  1.79721E-03 -3.37039E-01
 2.44262E+00  2.01886E+00  9.74705E-04 -3.94449E-01
 2.44262E+00  2.12048E+00  2.86869E-04 -3.97111E-01
 2.44262E+00  2.22486E+00  5.40636E-05 -3.67514E-01
 2.44262E+00  2.33219E+00  8.07825E-06 -3.45222E-01
 2.44262E+00  2.44262E+00  1.04111E-06 -3.52974E-01
 2.44262E+00  2.55633E+00  1.14175E-07 -3.50449E-01
 2.44262E+00  2.67344E+00  1.05182E-08 -3.56691E-01
 2.44262E+00  2.79411E+00  8.03704E-10 -3.42552E-01
 2.44262E+00  2.91846E+00  5.04879E-11 -2.72098E-01
 2.44262E+00  3.04659E+00  0.00000E+00 -2.03162E-01
 2.44262E+00  3.17859E+00  0.00000E+00 -1.27920E-01
 2.44262E+00  3.31454E+00  0.00000E+00 -9.28953E-02
 2.44262E+00  3.45448E+00  0.00000E+00 -4.50006E-02
 2.44262E+00  3.59845E+00  0.00000E+00 -2.57034E-02
 2.44262E+00  3.74647E+00  0.00000E+00 -1.10716E-02
 2.44262E+00  3.89854E+00  0.00000E+00  0.00000E+00

 2.55633E+00  0.00000E+00  3.85636E-04 -5.48357E-02
 2.55633E+00  7.86101E-02  3.85422E-04 -5.31656E-02
 2.55633E+00  1.57226E-01  3.84702E-04 -5.62591E-02
 2.55633E+00  2.35862E-01  3.83478E-04 -5.44565E-02
 2.55633E+00  3.14542E-01  3.81766E-04 -5.76576E-02
 2.55633E+00  3.93302E-01  3.79582E-04 -5.58888E-02
 2.55633E+00  4.72183E-01  3.76941E-04 -5.70138E-02
 2.55633E+00  5.51240E-01  3.73862E-04 -5.77593E-02
 2.55633E+00  6.30536E-01  3.70363E-04 -5.62194E-02
 2.55633E+00  7.10143E-01  3.66466E-04 -6.25428E-02
 2.55633E+00  7.90144E-01  3.62193E-04 -6.35628E-02
 2.55633E+00  8.70630E-01  3.57568E-04 -6.54902E-02
 2.55633E+00  9.51702E-01  3.52615E-04 -6.07135E-02
 2.55633E+00  1.03347E+00  3.47356E-04 -7.19676E-02
 2.55633E+00  1.11606E+00  3.41815E-04 -8.27516E-02
 2.55633E+00  1.19959E+00  3.36007E-04 -9.34984E-02
 2.55633E+00  1.28420E+00  3.29940E-04 -1.00631E-01
 2.55633E+00  1.37004E+00  3.23598E-04 -1.20618E-01
 2.55633E+00  1.45726E+00  3.16911E-04 -1.13617E-01
 2.55633E+00  1.54602E+00  3.09649E-04 -1.66028E-01
 2.55633E+00  1.63648E+00  3.01104E-04 -2.12450E-01
 2.55633E+00  1.72882E+00  2.88951E-04 -2.35186E-01
 2.55633E+00  1.82321E+00  2.65602E-04 -2.29925E-01
 2.55633E+00  1.91983E+00  2.10734E-04 -3.62348E-01
 2.55633E+00  2.01886E+00  1.12966E-04 -3.42366E-01
 2.55633E+00  2.12048E+00  3.28134E-05 -4.16433E-01
 2.55633E+00  2.22486E+00  6.10019E-06 -3.34939E-01
 2.55633E+00  2.33219E+00  8.98353E-07 -3.65228E-01
 2.55633E+00  2.44262E+00  1.14176E-07 -3.50449E-01
 2.55633E+00  2.55633E+00  1.23567E-08 -3.54957E-01
 2.55633E+00  2.67344E+00  1.12505E-09 -3.55431E-01
 2.55633E+00  2.79411E+00  8.54286E-11 -3.33897E-01
 2.55633E+00  2.91846E+00  5.57345E-12 -2.82517E-01
 2.55633E+00  3.04659E+00  0.00000E+00 -2.12764E-01
 2.55633E+00  3.17859E+00  0.00000E+00 -1.59070E-01
 2.55633E+00  3.31454E+00  0.00000E+00 -1.24957E-01
 2.55633E+00  3.45448E+00  0.00000E+00 -5.50688E-02
 2.55633E+00  3.59845E+00  0.00000E+00 -3.84164E-02
 2.55633E+00  3.74647E+00  0.00000E+00 -1.24621E-02
 2.55633E+00  3.89854E+00  0.00000E+00  0.00000E+00

 2.67344E+00  0.00000E+00  3.89363E-05 -4.02484E-02
 2.67344E+00  7.86101E-02  3.89161E-05 -3.76979E-02
 2.67344E+00  1.57226E-01  3.88422E-05 -3.91167E-02
 2.67344E+00  2.35862E-01  3.87169E-05 -3.94759E-02
 2.67344E+00  3.14542E-01  3.85417E-05 -3.93329E-02
 2.67344E+00  3.93302E-01  3.83175E-05 -4.05924E-02
 2.67344E+00  4.72183E-01  3.80455E-05 -3.88543E-02
 2.67344E+00  5.51240E-01  3.77271E-05 -4.15485E-02
 2.67344E+00  6.30536E-01  3.73636E-05 -4.21412E-02
 2.67344E+00  7.10143E-01  3.69564E-05 -4.20013E-02
 2.67344E+00  7.90144E-01  3.65070E-05 -4.62871E-02
 2.67344E+00  8.70630E-01  3.60169E-05 -4.87435E-02
 2.67344E+00  9.51702E-01  3.54876E-05 -5.28658E-02
 2.67344E+00  1.03347E+00  3.49206E-05 -5.49201E-02
 2.67344E+00  1.11606E+00  3.43168E-05 -5.57411E-02
 2.67344E+00  1.19959E+00  3.36770E-05 -6.95002E-02
 2.67344E+00  1.28420E+00  3.30008E-05 -6.64624E-02
 2.67344E+00  1.37004E+00  3.22856E-05 -8.36712E-02
 2.67344E+00  1.45726E+00  3.15234E-05 -9.65344E-02
 2.67344E+00  1.54602E+00  3.06908E-05 -1.30997E-01
 2.67344E+00  1.63648E+00  2.97179E-05 -1.10971E-01
 2.67344E+00  1.72882E+00  2.83781E-05 -1.82773E-01
 2.67344E+00  1.82321E+00  2.59368E-05 -1.60986E-01
 2.67344E+00  1.91983E+00  2.04422E-05 -2.48934E-01
 2.67344E+00  2.01886E+00  1.08700E-05 -2.88932E-01
 2.67344E+00  2.12048E+00  3.12679E-06 -2.98416E-01
 2.67344E+00  2.22486E+00  5.75236E-07 -3.40952E-01
 2.67344E+00  2.33219E+00  8.37372E-08 -3.12655E-01
 2.67344E+00  2.44262E+00  1.05181E-08 -3.56691E-01
 2.67344E+00  2.55633E+00  1.12543E-09 -3.55431E-01
 2.67344E+00  2.67344E+00  9.88773E-11 -3.75303E-01
 2.67344E+00  2.79411E+00  7.03976E-12 -3.63922E-01
 2.67344E+00  2.91846E+00  7.01675E-13 -2.77944E-01
 2.67344E+00  3.04659E+00  0.00000E+00 -2.76847E-01
 2.67344E+00  3.17859E+00  0.00000E+00 -1.75645E-01
 2.67344E+00  3.31454E+00  0.00000E+00 -1.38847E-01
 2.67344E+00  3.45448E+00  0.00000E+00 -6.57680E-02
 2.67344E+00  3.59845E+00  0.00000E+00 -4.28565E-02
 2.67344E+00  3.74647E+00  0.00000E+00 -1.41496E-02
 2.67344E+00  3.89854E+00  0.00000E+00  0.00000E+00

 2.79411E+00  0.00000E+00  3.16449E-06 -2.93153E-02
 2.79411E+00  7.86101E-02  3.16166E-06 -2.76293E-02
 2.79411E+00  1.57226E-01  3.15567E-06 -2.73525E-02
 2.79411E+00  2.35862E-01  3.14556E-06 -2.71117E-02
 2.79411E+00  3.14542E-01  3.13139E-06 -2.69934E-02
 2.79411E+00  3.93302E-01  3.11325E-06 -2.89140E-02
 2.79411E+00  4.72183E-01  3.09120E-06 -2.82347E-02
 2.79411E+00  5.51240E-01  3.06531E-06 -2.91283E-02
 2.79411E+00  6.30536E-01  3.03565E-06 -3.09610E-02
 2.79411E+00  7.10143E-01  3.00230E-06 -2.93650E-02
 2.79411E+00  7.90144E-01  2.96535E-06 -3.17800E-02
 2.79411E+00  8.70630E-01  2.92486E-06 -3.48575E-02
 2.79411E+00  9.51702E-01  2.88089E-06 -3.84033E-02
 2.79411E+00  1.03347E+00  2.83351E-06 -3.89824E-02
 2.79411E+00  1.11606E+00  2.78273E-06 -4.41664E-02
 2.79411E+00  1.19959E+00  2.72855E-06 -5.40187E-02
 2.79411E+00  1.28420E+00  2.67087E-06 -5.56629E-02
 2.79411E+00  1.37004E+00  2.60941E-06 -7.75933E-02
 2.79411E+00  1.45726E+00  2.54347E-06 -7.84359E-02
 2.79411E+00  1.54602E+00  2.47112E-06 -9.45916E-02
 2.79411E+00  1.63648E+00  2.38676E-06 -7.77467E-02
 2.79411E+00  1.72882E+00  2.27235E-06 -1.17290E-01
 2.79411E+00  1.82321E+00  2.06967E-06 -1.28518E-01
 2.79411E+00  1.91983E+00  1.62451E-06 -1.72269E-01
 2.79411E+00  2.01886E+00  8.59114E-07 -2.10488E-01
 2.79411E+00  2.12048E+00  2.45348E-07 -2.34546E-01
 2.79411E+00  2.22486E+00  4.47799E-08 -2.88469E-01
 2.79411E+00  2.33219E+00  6.46000E-09 -3.03879E-01
 2.79411E+00  2.44262E+00  8.03685E-10 -3.42552E-01
 2.79411E+00  2.55633E+00  8.54207E-11 -3.33897E-01
 2.79411E+00  2.67344E+00  7.06512E-12 -3.63922E-01
 2.79411E+00  2.79411E+00  2.34908E-12 -2.75522E-01
 2.79411E+00  2.91846E+00 -5.46219E-13 -2.96018E-01
 2.79411E+00  3.04659E+00  0.00000E+00 -2.40924E-01
 2.79411E+00  3.17859E+00  0.00000E+00 -2.08029E-01
 2.79411E+00  3.31454E+00  0.00000E+00 -1.54745E-01
 2.79411E+00  3.45448E+00  0.00000E+00 -7.63409E-02
 2.79411E+00  3.59845E+00  0.00000E+00 -4.04557E-02
 2.79411E+00  3.74647E+00  0.00000E+00 -2.72827E-02
 2.79411E+00  3.89854E+00  0.00000E+00  0.00000E+00

 2.91846E+00  0.00000E+00  2.09440E-07 -2.04453E-02
 2.91846E+00  7.86101E-02  2.06596E-07 -2.02702E-02
 2.91846E+00  1.57226E-01  2.06211E-07 -2.04966E-02
 2.91846E+00  2.35862E-01  2.05562E-07 -1.93863E-02
 2.91846E+00  3.14542E-01  2.04650E-07 -1.86442E-02
 2.91846E+00  3.93302E-01  2.03485E-07 -1.96460E-02
 2.91846E+00  4.72183E-01  2.02066E-07 -1.94006E-02
 2.91846E+00  5.51240E-01  2.00394E-07 -1.99152E-02
 2.91846E+00  6.30536E-01  1.98474E-07 -2.07942E-02
 2.91846E+00  7.10143E-01  1.96311E-07 -2.07205E-02
 2.91846E+00  7.90144E-01  1.93909E-07 -2.21282E-02
 2.91846E+00  8.70630E-01  1.91266E-07 -2.24091E-02
 2.91846E+00  9.51702E-01  1.88387E-07 -2.66544E-02
 2.91846E+00  1.03347E+00  1.85272E-07 -2.91574E-02
 2.91846E+00  1.11606E+00  1.81918E-07 -3.29985E-02
 2.91846E+00  1.19959E+00  1.78323E-07 -3.67211E-02
 2.91846E+00  1.28420E+00  1.74476E-07 -4.00693E-02
 2.91846E+00  1.37004E+00  1.70355E-07 -4.95091E-02
 2.91846E+00  1.45726E+00  1.65914E-07 -5.67845E-02
 2.91846E+00  1.54602E+00  1.61024E-07 -7.25433E-02
 2.91846E+00  1.63648E+00  1.55321E-07 -7.52142E-02
 2.91846E+00  1.72882E+00  1.47639E-07 -8.96996E-02
 2.91846E+00  1.82321E+00  1.34225E-07 -1.25395E-01
 2.91846E+00  1.91983E+00  1.05122E-07 -1.23051E-01
 2.91846E+00  2.01886E+00  5.54009E-08 -1.66933E-01
 2.91846E+00  2.12048E+00  1.57382E-08 -2.02276E-01
 2.91846E+00  2.22486E+00  2.85512E-09 -1.82436E-01
 2.91846E+00  2.33219E+00  4.09483E-10 -2.83802E-01
 2.91846E+00  2.44262E+00  5.04010E-11 -2.72098E-01
 2.91846E+00  2.55633E+00  5.49279E-12 -2.82517E-01
 2.91846E+00  2.67344E+00  3.99382E-13 -2.77944E-01
 2.91846E+00  2.79411E+00  5.23696E-13 -2.96018E-01
 2.91846E+00  2.91846E+00  7.43349E-13 -3.12570E-01
 2.91846E+00  3.04659E+00  0.00000E+00 -2.78436E-01
 2.91846E+00  3.17859E+00  0.00000E+00 -2.46844E-01
 2.91846E+00  3.31454E+00  0.00000E+00 -1.88747E-01
 2.91846E+00  3.45448E+00  0.00000E+00 -1.37174E-01
 2.91846E+00  3.59845E+00  0.00000E+00 -7.15784E-02
 2.91846E+00  3.74647E+00  0.00000E+00 -2.65353E-02
 2.91846E+00  3.89854E+00  0.00000E+00  0.00000E+00

 3.04659E+00  0.00000E+00  0.00000E+00 -1.42918E-02
 3.04659E+00  7.86101E-02  0.00000E+00 -1.42240E-02
 3.04659E+00  1.57226E-01  0.00000E+00 -1.48555E-02
 3.04659E+00  2.35862E-01  0.00000E+00 -1.45978E-02
 3.04659E+00  3.14542E-01  0.00000E+00 -1.39227E-02
 3.04659E+00  3.93302E-01  0.00000E+00 -1.37896E-02
 3.04659E+00  4.72183E-01  0.00000E+00 -1.32090E-02
 3.04659E+00  5.51240E-01  0.00000E+00 -1.40521E-02
 3.04659E+00  6.30536E-01  0.00000E+00 -1.46512E-02
 3.04659E+00  7.10143E-01  0.00000E+00 -1.56902E-02
 3.04659E+00  7.90144E-01  0.00000E+00 -1.47361E-02
 3.04659E+00  8.70630E-01  0.00000E+00 -1.56799E-02
 3.04659E+00  9.51702E-01  0.00000E+00 -1.75876E-02
 3.04659E+00  1.03347E+00  0.00000E+00 -1.90607E-02
 3.04659E+00  1.11606E+00  0.00000E+00 -2.18449E-02
 3.04659E+00  1.19959E+00  0.00000E+00 -2.54394E-02
 3.04659E+00  1.28420E+00  0.00000E+00 -2.94309E-02
 3.04659E+00  1.37004E+00  0.00000E+00 -3.37878E-02
 3.04659E+00  1.45726E+00  0.00000E+00 -3.97500E-02
 3.04659E+00  1.54602E+00  0.00000E+00 -5.29040E-02
 3.04659E+00  1.63648E+00  0.00000E+00 -5.76109E-02
 3.04659E+00  1.72882E+00  0.00000E+00 -6.90768E-02
 3.04659E+00  1.82321E+00  0.00000E+00 -7.26673E-02
 3.04659E+00  1.91983E+00  0.00000E+00 -1.00978E-01
 3.04659E+00  2.01886E+00  0.00000E+00 -8.35900E-02
 3.04659E+00  2.12048E+00  0.00000E+00 -1.39964E-01
 3.04659E+00  2.22486E+00  0.00000E+00 -9.44238E-02
 3.04659E+00  2.33219E+00  0.00000E+00 -1.69446E-01
 3.04659E+00  2.44262E+00  0.00000E+00 -2.03162E-01
 3.04659E+00  2.55633E+00  0.00000E+00 -2.12764E-01
 3.04659E+00  2.67344E+00  0.00000E+00 -2.76847E-01
 3.04659E+00  2.79411E+00  0.00000E+00 -2.40924E-01
 3.04659E+00  2.91846E+00  0.00000E+00 -2.78436E-01
 3.04659E+00  3.04659E+00  0.00000E+00 -2.96997E-01
 3.04659E+00  3.17859E+00  0.00000E+00 -2.02488E-01
 3.04659E+00  3.31454E+00  0.00000E+00 -1.18844E-01
 3.04659E+00  3.45448E+00  0.00000E+00 -1.52037E-01
 3.04659E+00  3.59845E+00  0.00000E+00 -7.95576E-02
 3.04659E+00  3.74647E+00  0.00000E+00 -3.29998E-02
 3.04659E+00  3.89854E+00  0.00000E+00  0.00000E+00

 3.17859E+00  0.00000E+00  0.00000E+00 -1.00102E-02
 3.17859E+00  7.86101E-02  0.00000E+00 -9.58612E-03
 3.17859E+00  1.57226E-01  0.00000E+00 -1.00219E-02
 3.17859E+00  2.35862E-01  0.00000E+00 -9.82454E-03
 3.17859E+00  3.14542E-01  0.00000E+00 -1.00503E-02
 3.17859E+00  3.93302E-01  0.00000E+00 -1.01337E-02
 3.17859E+00  4.72183E-01  0.00000E+00 -9.28952E-03
 3.17859E+00  5.51240E-01  0.00000E+00 -9.94162E-03
 3.17859E+00  6.30536E-01  0.00000E+00 -9.60728E-03
 3.17859E+00  7.10143E-01  0.00000E+00 -9.80664E-03
 3.17859E+00  7.90144E-01  0.00000E+00 -1.00097E-02
 3.17859E+00  8.70630E-01  0.00000E+00 -1.08291E-02
 3.17859E+00  9.51702E-01  0.00000E+00 -1.16281E-02
 3.17859E+00  1.03347E+00  0.00000E+00 -1.23659E-02
 3.17859E+00  1.11606E+00  0.00000E+00 -1.36036E-02
 3.17859E+00  1.19959E+00  0.00000E+00 -1.58451E-02
 3.17859E+00  1.28420E+00  0.00000E+00 -1.90288E-02
 3.17859E+00  1.37004E+00  0.00000E+00 -1.96881E-02
 3.17859E+00  1.45726E+00  0.00000E+00 -2.58933E-02
 3.17859E+00  1.54602E+00  0.00000E+00 -2.82613E-02
 3.17859E+00  1.63648E+00  0.00000E+00 -3.19064E-02
 3.17859E+00  1.72882E+00  0.00000E+00 -4.49181E-02
 3.17859E+00  1.82321E+00  0.00000E+00 -5.80363E-02
 3.17859E+00  1.91983E+00  0.00000E+00 -6.37160E-02
 3.17859E+00  2.01886E+00  0.00000E+00 -7.27731E-02
 3.17859E+00  2.12048E+00  0.00000E+00 -8.85516E-02
 3.17859E+00  2.22486E+00  0.00000E+00 -9.27722E-02
 3.17859E+00  2.33219E+00  0.00000E+00 -9.24980E-02
 3.17859E+00  2.44262E+00  0.00000E+00 -1.27920E-01
 3.17859E+00  2.55633E+00  0.00000E+00 -1.59070E-01
 3.17859E+00  2.67344E+00  0.00000E+00 -1.75645E-01
 3.17859E+00  2.79411E+00  0.00000E+00 -2.08029E-01
 3.17859E+00  2.91846E+00  0.00000E+00 -2.46844E-01
 3.17859E+00  3.04659E+00  0.00000E+00 -2.02488E-01
 3.17859E+00  3.17859E+00  0.00000E+00 -1.87585E-01
 3.17859E+00  3.31454E+00  0.00000E+00 -1.82395E-01
 3.17859E+00  3.45448E+00  0.00000E+00 -1.38582E-01
 3.17859E+00  3.59845E+00  0.00000E+00 -9.37820E-02
 3.17859E+00  3.74647E+00  0.00000E+00 -6.57280E-02
 3.17859E+00  3.89854E+00  0.00000E+00  0.00000E+00

 3.31454E+00  0.00000E+00  0.00000E+00 -6.72290E-03
 3.31454E+00  7.86101E-02  0.00000E+00 -6.26538E-03
 3.31454E+00  1.57226E-01  0.00000E+00 -6.23357E-03
 3.31454E+00  2.35862E-01  0.00000E+00 -5.63202E-03
 3.31454E+00  3.14542E-01  0.00000E+00 -6.10417E-03
 3.31454E+00  3.93302E-01  0.00000E+00 -6.30739E-03
 3.31454E+00  4.72183E-01  0.00000E+00 -5.84589E-03
 3.31454E+00  5.51240E-01  0.00000E+00 -5.80965E-03
 3.31454E+00  6.30536E-01  0.00000E+00 -5.87152E-03
 3.31454E+00  7.10143E-01  0.00000E+00 -6.02847E-03
 3.31454E+00  7.90144E-01  0.00000E+00 -5.86377E-03
 3.31454E+00  8.70630E-01  0.00000E+00 -6.85270E-03
 3.31454E+00  9.51702E-01  0.00000E+00 -7.31952E-03
 3.31454E+00  1.03347E+00  0.00000E+00 -7.84439E-03
 3.31454E+00  1.11606E+00  0.00000E+00 -8.54292E-03
 3.31454E+00  1.19959E+00  0.00000E+00 -9.98735E-03
 3.31454E+00  1.28420E+00  0.00000E+00 -1.18108E-02
 3.31454E+00  1.37004E+00  0.00000E+00 -1.36925E-02
 3.31454E+00  1.45726E+00  0.00000E+00 -1.48714E-02
 3.31454E+00  1.54602E+00  0.00000E+00 -1.88664E-02
 3.31454E+00  1.63648E+00  0.00000E+00 -2.14398E-02
 3.31454E+00  1.72882E+00  0.00000E+00 -2.63169E-02
 3.31454E+00  1.82321E+00  0.00000E+00 -2.83569E-02
 3.31454E+00  1.91983E+00  0.00000E+00 -4.04242E-02
 3.31454E+00  2.01886E+00  0.00000E+00 -4.75717E-02
 3.31454E+00  2.12048E+00  0.00000E+00 -5.11036E-02
 3.31454E+00  2.22486E+00  0.00000E+00 -7.67648E-02
 3.31454E+00  2.33219E+00  0.00000E+00 -1.01124E-01
 3.31454E+00  2.44262E+00  0.00000E+00 -9.28953E-02
 3.31454E+00  2.55633E+00  0.00000E+00 -1.24957E-01
 3.31454E+00  2.67344E+00  0.00000E+00 -1.38847E-01
 3.31454E+00  2.79411E+00  0.00000E+00 -1.54745E-01
 3.31454E+00  2.91846E+00  0.00000E+00 -1.88747E-01
 3.31454E+00  3.04659E+00  0.00000E+00 -1.18844E-01
 3.31454E+00  3.17859E+00  0.00000E+00 -1.82395E-01
 3.31454E+00  3.31454E+00  0.00000E+00 -1.08071E-01
 3.31454E+00  3.45448E+00  0.00000E+00 -1.31902E-01
 3.31454E+00  3.59845E+00  0.00000E+00 -1.28305E-01
 3.31454E+00  3.74647E+00  0.00000E+00 -5.39968E-02
 3.31454E+00  3.89854E+00  0.00000E+00  0.00000E+00

 3.45448E+00  0.00000E+00  0.00000E+00 -3.06305E-03
 3.45448E+00  7.86101E-02  0.00000E+00 -3.52276E-03
 3.45448E+00  1.57226E-01  0.00000E+00 -3.71945E-03
 3.45448E+00  2.35862E-01  0.00000E+00 -3.25650E-03
 3.45448E+00  3.14542E-01  0.00000E+00 -3.40750E-03
 3.45448E+00  3.93302E-01  0.00000E+00 -3.67282E-03
 3.45448E+00  4.72183E-01  0.00000E+00 -3.74829E-03
 3.45448E+00  5.51240E-01  0.00000E+00 -3.46993E-03
 3.45448E+00  6.30536E-01  0.00000E+00 -3.48396E-03
 3.45448E+00  7.10143E-01  0.00000E+00 -3.54788E-03
 3.45448E+00  7.90144E-01  0.00000E+00 -3.78181E-03
 3.45448E+00  8.70630E-01  0.00000E+00 -4.15877E-03
 3.45448E+00  9.51702E-01  0.00000E+00 -4.05730E-03
 3.45448E+00  1.03347E+00  0.00000E+00 -4.53969E-03
 3.45448E+00  1.11606E+00  0.00000E+00 -5.01722E-03
 3.45448E+00  1.19959E+00  0.00000E+00 -5.59117E-03
 3.45448E+00  1.28420E+00  0.00000E+00 -6.66737E-03
 3.45448E+00  1.37004E+00  0.00000E+00 -7.30458E-03
 3.45448E+00  1.45726E+00  0.00000E+00 -8.65051E-03
 3.45448E+00  1.54602E+00  0.00000E+00 -9.76575E-03
 3.45448E+00  1.63648E+00  0.00000E+00 -1.18743E-02
 3.45448E+00  1.72882E+00  0.00000E+00 -1.36106E-02
 3.45448E+00  1.82321E+00  0.00000E+00 -1.66899E-02
 3.45448E+00  1.91983E+00  0.00000E+00 -1.84334E-02
 3.45448E+00  2.01886E+00  0.00000E+00 -2.20020E-02
 3.45448E+00  2.12048E+00  0.00000E+00 -2.77992E-02
 3.45448E+00  2.22486E+00  0.00000E+00 -3.43285E-02
 3.45448E+00  2.33219E+00  0.00000E+00 -4.55755E-02
 3.45448E+00  2.44262E+00  0.00000E+00 -4.50006E-02
 3.45448E+00  2.55633E+00  0.00000E+00 -5.50688E-02
 3.45448E+00  2.67344E+00  0.00000E+00 -6.57680E-02
 3.45448E+00  2.79411E+00  0.00000E+00 -7.63409E-02
 3.45448E+00  2.91846E+00  0.00000E+00 -1.37174E-01
 3.45448E+00  3.04659E+00  0.00000E+00 -1.52037E-01
 3.45448E+00  3.17859E+00  0.00000E+00 -1.38582E-01
 3.45448E+00  3.31454E+00  0.00000E+00 -1.31902E-01
 3.45448E+00  3.45448E+00  0.00000E+00 -1.67540E-01
 3.45448E+00  3.59845E+00  0.00000E+00 -1.03695E-01
 3.45448E+00  3.74647E+00  0.00000E+00 -2.76177E-02
 3.45448E+00  3.89854E+00  0.00000E+00  0.00000E+00

 3.59845E+00  0.00000E+00  0.00000E+00 -1.69899E-03
 3.59845E+00  7.86101E-02  0.00000E+00 -1.43021E-03
 3.59845E+00  1.57226E-01  0.00000E+00 -1.73867E-03
 3.59845E+00  2.35862E-01  0.00000E+00 -1.63292E-03
 3.59845E+00  3.14542E-01  0.00000E+00 -1.85912E-03
 3.59845E+00  3.93302E-01  0.00000E+00 -1.71723E-03
 3.59845E+00  4.72183E-01  0.00000E+00 -2.08313E-03
 3.59845E+00  5.51240E-01  0.00000E+00 -1.59776E-03
 3.59845E+00  6.30536E-01  0.00000E+00 -1.94089E-03
 3.59845E+00  7.10143E-01  0.00000E+00 -1.90517E-03
 3.59845E+00  7.90144E-01  0.00000E+00 -2.03627E-03
 3.59845E+00  8.70630E-01  0.00000E+00 -2.18530E-03
 3.59845E+00  9.51702E-01  0.00000E+00 -2.11617E-03
 3.59845E+00  1.03347E+00  0.00000E+00 -2.42702E-03
 3.59845E+00  1.11606E+00  0.00000E+00 -3.04042E-03
 3.59845E+00  1.19959E+00  0.00000E+00 -3.01507E-03
 3.59845E+00  1.28420E+00  0.00000E+00 -3.51195E-03
 3.59845E+00  1.37004E+00  0.00000E+00 -4.05808E-03
 3.59845E+00  1.45726E+00  0.00000E+00 -4.51184E-03
 3.59845E+00  1.54602E+00  0.00000E+00 -5.70480E-03
 3.59845E+00  1.63648E+00  0.00000E+00 -6.04923E-03
 3.59845E+00  1.72882E+00  0.00000E+00 -7.32250E-03
 3.59845E+00  1.82321E+00  0.00000E+00 -8.31975E-03
 3.59845E+00  1.91983E+00  0.00000E+00 -1.01139E-02
 3.59845E+00  2.01886E+00  0.00000E+00 -1.20783E-02
 3.59845E+00  2.12048E+00  0.00000E+00 -1.44657E-02
 3.59845E+00  2.22486E+00  0.00000E+00 -1.69147E-02
 3.59845E+00  2.33219E+00  0.00000E+00 -1.97927E-02
 3.59845E+00  2.44262E+00  0.00000E+00 -2.57034E-02
 3.59845E+00  2.55633E+00  0.00000E+00 -3.84164E-02
 3.59845E+00  2.67344E+00  0.00000E+00 -4.28565E-02
 3.59845E+00  2.79411E+00  0.00000E+00 -4.04557E-02
 3.59845E+00  2.91846E+00  0.00000E+00 -7.15784E-02
 3.59845E+00  3.04659E+00  0.00000E+00 -7.95576E-02
 3.59845E+00  3.17859E+00  0.00000E+00 -9.37820E-02
 3.59845E+00  3.31454E+00  0.00000E+00 -1.28305E-01
 3.59845E+00  3.45448E+00  0.00000E+00 -1.03695E-01
 3.59845E+00  3.59845E+00  0.00000E+00 -5.83448E-02
 3.59845E+00  3.74647E+00  0.00000E+00 -8.35454E-03
 3.59845E+00  3.89854E+00  0.00000E+00  0.00000E+00

 3.74647E+00  0.00000E+00  0.00000E+00 -5.15314E-04
 3.74647E+00  7.86101E-02  0.00000E+00 -5.90006E-04
 3.74647E+00  1.57226E-01  0.00000E+00 -6.51505E-04
 3.74647E+00  2.35862E-01  0.00000E+00 -6.67896E-04
 3.74647E+00  3.14542E-01  0.00000E+00 -6.54867E-04
 3.74647E+00  3.93302E-01  0.00000E+00 -6.64419E-04
 3.74647E+00  4.72183E-01  0.00000E+00 -9.32182E-04
 3.74647E+00  5.51240E-01  0.00000E+00 -8.64969E-04
 3.74647E+00  6.30536E-01  0.00000E+00 -8.03502E-04
 3.74647E+00  7.10143E-01  0.00000E+00 -1.21949E-03
 3.74647E+00  7.90144E-01  0.00000E+00 -1.15828E-03
 3.74647E+00  8.70630E-01  0.00000E+00 -1.19694E-03
 3.74647E+00  9.51702E-01  0.00000E+00 -1.33807E-03
 3.74647E+00  1.03347E+00  0.00000E+00 -1.34473E-03
 3.74647E+00  1.11606E+00  0.00000E+00 -1.40935E-03
 3.74647E+00  1.19959E+00  0.00000E+00 -1.47535E-03
 3.74647E+00  1.28420E+00  0.00000E+00 -1.68103E-03
 3.74647E+00  1.37004E+00  0.00000E+00 -1.77847E-03
 3.74647E+00  1.45726E+00  0.00000E+00 -2.18724E-03
 3.74647E+00  1.54602E+00  0.00000E+00 -2.61968E-03
 3.74647E+00  1.63648E+00  0.00000E+00 -3.10956E-03
 3.74647E+00  1.72882E+00  0.00000E+00 -3.44662E-03
 3.74647E+00  1.82321E+00  0.00000E+00 -4.01693E-03
 3.74647E+00  1.91983E+00  0.00000E+00 -4.63897E-03
 3.74647E+00  2.01886E+00  0.00000E+00 -5.52315E-03
 3.74647E+00  2.12048E+00  0.00000E+00 -6.41929E-03
 3.74647E+00  2.22486E+00  0.00000E+00 -7.94441E-03
 3.74647E+00  2.33219E+00  0.00000E+00 -8.89474E-03
 3.74647E+00  2.44262E+00  0.00000E+00 -1.10716E-02
 3.74647E+00  2.55633E+00  0.00000E+00 -1.24621E-02
 3.74647E+00  2.67344E+00  0.00000E+00 -1.41496E-02
 3.74647E+00  2.79411E+00  0.00000E+00 -2.72827E-02
 3.74647E+00  2.91846E+00  0.00000E+00 -2.65353E-02
 3.74647E+00  3.04659E+00  0.00000E+00 -3.29998E-02
 3.74647E+00  3.17859E+00  0.00000E+00 -6.57280E-02
 3.74647E+00  3.31454E+00  0.00000E+00 -5.39968E-02
 3.74647E+00  3.45448E+00  0.00000E+00 -2.76177E-02
 3.74647E+00  3.59845E+00  0.00000E+00 -8.35454E-03
 3.74647E+00  3.74647E+00  0.00000E+00 -4.47262E-02
 3.74647E+00  3.89854E+00  0.00000E+00  0.00000E+00

 3.89854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.89854E+00  7.86101E-02  0.00000E+00  0.00000E+00
 3.89854E+00  1.57226E-01  0.00000E+00  0.00000E+00
 3.89854E+00  2.35862E-01  0.00000E+00  0.00000E+00
 3.89854E+00  3.14542E-01  0.00000E+00  0.00000E+00
 3.89854E+00  3.93302E-01  0.00000E+00  0.00000E+00
 3.89854E+00  4.72183E-01  0.00000E+00  0.00000E+00
 3.89854E+00  5.51240E-01  0.00000E+00  0.00000E+00
 3.89854E+00  6.30536E-01  0.00000E+00  0.00000E+00
 3.89854E+00  7.10143E-01  0.00000E+00  0.00000E+00
 3.89854E+00  7.90144E-01  0.00000E+00  0.00000E+00
 3.89854E+00  8.70630E-01  0.00000E+00  0.00000E+00
 3.89854E+00  9.51702E-01  0.00000E+00  0.00000E+00
 3.89854E+00  1.03347E+00  0.00000E+00  0.00000E+00
 3.89854E+00  1.11606E+00  0.00000E+00  0.00000E+00
 3.89854E+00  1.19959E+00  0.00000E+00  0.00000E+00
 3.89854E+00  1.28420E+00  0.00000E+00  0.00000E+00
 3.89854E+00  1.37004E+00  0.00000E+00  0.00000E+00
 3.89854E+00  1.45726E+00  0.00000E+00  0.00000E+00
 3.89854E+00  1.54602E+00  0.00000E+00  0.00000E+00
 3.89854E+00  1.63648E+00  0.00000E+00  0.00000E+00
 3.89854E+00  1.72882E+00  0.00000E+00  0.00000E+00
 3.89854E+00  1.82321E+00  0.00000E+00  0.00000E+00
 3.89854E+00  1.91983E+00  0.00000E+00  0.00000E+00
 3.89854E+00  2.01886E+00  0.00000E+00  0.00000E+00
 3.89854E+00  2.12048E+00  0.00000E+00  0.00000E+00
 3.89854E+00  2.22486E+00  0.00000E+00  0.00000E+00
 3.89854E+00  2.33219E+00  0.00000E+00  0.00000E+00
 3.89854E+00  2.44262E+00  0.00000E+00  0.00000E+00
 3.89854E+00  2.55633E+00  0.00000E+00  0.00000E+00
 3.89854E+00  2.67344E+00  0.00000E+00  0.00000E+00
 3.89854E+00  2.79411E+00  0.00000E+00  0.00000E+00
 3.89854E+00  2.91846E+00  0.00000E+00  0.00000E+00
 3.89854E+00  3.04659E+00  0.00000E+00  0.00000E+00
 3.89854E+00  3.17859E+00  0.00000E+00  0.00000E+00
 3.89854E+00  3.31454E+00  0.00000E+00  0.00000E+00
 3.89854E+00  3.45448E+00  0.00000E+00  0.00000E+00
 3.89854E+00  3.59845E+00  0.00000E+00  0.00000E+00
 3.89854E+00  3.74647E+00  0.00000E+00  0.00000E+00
 3.89854E+00  3.89854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF0.95 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -1.08083E+02
 0.00000E+00  8.08925E-02 -7.92596E+01 -1.07341E+02
 0.00000E+00  1.61790E-01 -7.75630E+01 -1.05648E+02
 0.00000E+00  2.42708E-01 -7.49342E+01 -1.02657E+02
 0.00000E+00  3.23667E-01 -7.16073E+01 -9.84820E+01
 0.00000E+00  4.04701E-01 -6.78146E+01 -9.31793E+01
 0.00000E+00  4.85850E-01 -6.37469E+01 -8.71246E+01
 0.00000E+00  5.67166E-01 -5.95409E+01 -8.03248E+01
 0.00000E+00  6.48708E-01 -5.52860E+01 -7.30837E+01
 0.00000E+00  7.30546E-01 -5.10379E+01 -6.58574E+01
 0.00000E+00  8.12756E-01 -4.68302E+01 -5.85619E+01
 0.00000E+00  8.95426E-01 -4.26830E+01 -5.17164E+01
 0.00000E+00  9.78651E-01 -3.86085E+01 -4.51253E+01
 0.00000E+00  1.06254E+00 -3.46158E+01 -3.91605E+01
 0.00000E+00  1.14720E+00 -3.07132E+01 -3.36082E+01
 0.00000E+00  1.23275E+00 -2.69088E+01 -2.85890E+01
 0.00000E+00  1.31933E+00 -2.32106E+01 -2.38952E+01
 0.00000E+00  1.40707E+00 -1.96259E+01 -1.96567E+01
 0.00000E+00  1.49612E+00 -1.61609E+01 -1.58702E+01
 0.00000E+00  1.58663E+00 -1.28170E+01 -1.22950E+01
 0.00000E+00  1.67875E+00 -9.58244E+00 -8.95605E+00
 0.00000E+00  1.77265E+00 -6.42245E+00 -5.80561E+00
 0.00000E+00  1.86849E+00 -3.32593E+00 -2.87133E+00
 0.00000E+00  1.96646E+00 -7.33500E-01 -6.24731E-01
 0.00000E+00  2.06671E+00  2.79861E-01  1.80800E-01
 0.00000E+00  2.16942E+00  1.78431E-01  1.50294E-02
 0.00000E+00  2.27476E+00  4.66754E-02 -1.20117E-01
 0.00000E+00  2.38291E+00  8.53539E-03 -1.10038E-01
 0.00000E+00  2.49401E+00  1.22751E-03 -8.29101E-02
 0.00000E+00  2.60824E+00  1.41943E-04 -5.94118E-02
 0.00000E+00  2.72574E+00  1.33593E-05 -4.16233E-02
 0.00000E+00  2.84665E+00  1.01800E-06 -3.01304E-02
 0.00000E+00  2.97110E+00  6.43300E-08 -1.98262E-02
 0.00000E+00  3.09918E+00  0.00000E+00 -1.47003E-02
 0.00000E+00  3.23102E+00  0.00000E+00 -9.17272E-03
 0.00000E+00  3.36667E+00  0.00000E+00 -5.94972E-03
 0.00000E+00  3.50622E+00  0.00000E+00 -3.14535E-03
 0.00000E+00  3.64969E+00  0.00000E+00 -1.25439E-03
 0.00000E+00  3.79713E+00  0.00000E+00 -3.64828E-04
 0.00000E+00  3.94854E+00  0.00000E+00  0.00000E+00

 8.08925E-02  0.00000E+00 -7.92596E+01 -1.07341E+02
 8.08925E-02  8.08925E-02 -7.86907E+01 -1.06881E+02
 8.08925E-02  1.61790E-01 -7.70447E+01 -1.05053E+02
 8.08925E-02  2.42708E-01 -7.44858E+01 -1.01996E+02
 8.08925E-02  3.23667E-01 -7.12332E+01 -9.79147E+01
 8.08925E-02  4.04701E-01 -6.75081E+01 -9.26976E+01
 8.08925E-02  4.85850E-01 -6.34965E+01 -8.66739E+01
 8.08925E-02  5.67166E-01 -5.93347E+01 -7.99544E+01
 8.08925E-02  6.48708E-01 -5.51143E+01 -7.27853E+01
 8.08925E-02  7.30546E-01 -5.08932E+01 -6.55722E+01
 8.08925E-02  8.12756E-01 -4.67070E+01 -5.84429E+01
 8.08925E-02  8.95426E-01 -4.25773E+01 -5.15655E+01
 8.08925E-02  9.78651E-01 -3.85177E+01 -4.51257E+01
 8.08925E-02  1.06254E+00 -3.45379E+01 -3.91010E+01
 8.08925E-02  1.14720E+00 -3.06466E+01 -3.36239E+01
 8.08925E-02  1.23275E+00 -2.68523E+01 -2.85240E+01
 8.08925E-02  1.31933E+00 -2.31632E+01 -2.38651E+01
 8.08925E-02  1.40707E+00 -1.95867E+01 -1.96341E+01
 8.08925E-02  1.49612E+00 -1.61291E+01 -1.58267E+01
 8.08925E-02  1.58663E+00 -1.27918E+01 -1.22680E+01
 8.08925E-02  1.67875E+00 -9.56322E+00 -8.92584E+00
 8.08925E-02  1.77265E+00 -6.40872E+00 -5.86650E+00
 8.08925E-02  1.86849E+00 -3.31750E+00 -2.97649E+00
 8.08925E-02  1.96646E+00 -7.29943E-01 -6.71522E-01
 8.08925E-02  2.06671E+00  2.80549E-01  1.86496E-01
 8.08925E-02  2.16942E+00  1.78448E-01  1.77132E-02
 8.08925E-02  2.27476E+00  4.66596E-02 -9.94576E-02
 8.08925E-02  2.38291E+00  8.53113E-03 -1.05194E-01
 8.08925E-02  2.49401E+00  1.22681E-03 -8.24141E-02
 8.08925E-02  2.60824E+00  1.41860E-04 -5.66360E-02
 8.08925E-02  2.72574E+00  1.33511E-05 -4.28527E-02
 8.08925E-02  2.84665E+00  1.01624E-06 -2.68089E-02
 8.08925E-02  2.97110E+00  6.23484E-08 -2.18542E-02
 8.08925E-02  3.09918E+00  0.00000E+00 -1.50543E-02
 8.08925E-02  3.23102E+00  0.00000E+00 -1.07527E-02
 8.08925E-02  3.36667E+00  0.00000E+00 -5.65935E-03
 8.08925E-02  3.50622E+00  0.00000E+00 -3.12066E-03
 8.08925E-02  3.64969E+00  0.00000E+00 -1.37328E-03
 8.08925E-02  3.79713E+00  0.00000E+00 -3.93856E-04
 8.08925E-02  3.94854E+00  0.00000E+00  0.00000E+00

 1.61790E-01  0.00000E+00 -7.75630E+01 -1.05648E+02
 1.61790E-01  8.08925E-02 -7.70447E+01 -1.05053E+02
 1.61790E-01  1.61790E-01 -7.55376E+01 -1.03329E+02
 1.61790E-01  2.42708E-01 -7.31720E+01 -1.00280E+02
 1.61790E-01  3.23667E-01 -7.01280E+01 -9.62229E+01
 1.61790E-01  4.04701E-01 -6.65965E+01 -9.11433E+01
 1.61790E-01  4.85850E-01 -6.27479E+01 -8.52475E+01
 1.61790E-01  5.67166E-01 -5.87167E+01 -7.86998E+01
 1.61790E-01  6.48708E-01 -5.45990E+01 -7.18047E+01
 1.61790E-01  7.30546E-01 -5.04589E+01 -6.47919E+01
 1.61790E-01  8.12756E-01 -4.63374E+01 -5.77752E+01
 1.61790E-01  8.95426E-01 -4.22606E+01 -5.11987E+01
 1.61790E-01  9.78651E-01 -3.82455E+01 -4.47846E+01
 1.61790E-01  1.06254E+00 -3.43044E+01 -3.88470E+01
 1.61790E-01  1.14720E+00 -3.04473E+01 -3.33926E+01
 1.61790E-01  1.23275E+00 -2.66834E+01 -2.84483E+01
 1.61790E-01  1.31933E+00 -2.30215E+01 -2.38520E+01
 1.61790E-01  1.40707E+00 -1.94696E+01 -1.95766E+01
 1.61790E-01  1.49612E+00 -1.60342E+01 -1.57575E+01
 1.61790E-01  1.58663E+00 -1.27169E+01 -1.22157E+01
 1.61790E-01  1.67875E+00 -9.50627E+00 -8.93780E+00
 1.61790E-01  1.77265E+00 -6.36834E+00 -5.86916E+00
 1.61790E-01  1.86849E+00 -3.29305E+00 -3.05779E+00
 1.61790E-01  1.96646E+00 -7.19951E-01 -6.75103E-01
 1.61790E-01  2.06671E+00  2.82275E-01  1.81656E-01
 1.61790E-01  2.16942E+00  1.78413E-01  2.37244E-02
 1.61790E-01  2.27476E+00  4.65965E-02 -1.06592E-01
 1.61790E-01  2.38291E+00  8.51603E-03 -1.04714E-01
 1.61790E-01  2.49401E+00  1.22443E-03 -7.95019E-02
 1.61790E-01  2.60824E+00  1.41576E-04 -5.98913E-02
 1.61790E-01  2.72574E+00  1.33242E-05 -4.33684E-02
 1.61790E-01  2.84665E+00  1.01423E-06 -2.86283E-02
 1.61790E-01  2.97110E+00  6.22509E-08 -1.88650E-02
 1.61790E-01  3.09918E+00  0.00000E+00 -1.43977E-02
 1.61790E-01  3.23102E+00  0.00000E+00 -8.68359E-03
 1.61790E-01  3.36667E+00  0.00000E+00 -6.07525E-03
 1.61790E-01  3.50622E+00  0.00000E+00 -2.99144E-03
 1.61790E-01  3.64969E+00  0.00000E+00 -1.47067E-03
 1.61790E-01  3.79713E+00  0.00000E+00 -5.42519E-04
 1.61790E-01  3.94854E+00  0.00000E+00  0.00000E+00

 2.42708E-01  0.00000E+00 -7.49342E+01 -1.02657E+02
 2.42708E-01  8.08925E-02 -7.44858E+01 -1.01996E+02
 2.42708E-01  1.61790E-01 -7.31720E+01 -1.00280E+02
 2.42708E-01  2.42708E-01 -7.10811E+01 -9.74170E+01
 2.42708E-01  3.23667E-01 -6.83423E+01 -9.34991E+01
 2.42708E-01  4.04701E-01 -6.51037E+01 -8.86083E+01
 2.42708E-01  4.85850E-01 -6.15108E+01 -8.30249E+01
 2.42708E-01  5.67166E-01 -5.76900E+01 -7.68332E+01
 2.42708E-01  6.48708E-01 -5.37407E+01 -7.03042E+01
 2.42708E-01  7.30546E-01 -4.97347E+01 -6.35795E+01
 2.42708E-01  8.12756E-01 -4.57211E+01 -5.69874E+01
 2.42708E-01  8.95426E-01 -4.17329E+01 -5.05202E+01
 2.42708E-01  9.78651E-01 -3.77925E+01 -4.43260E+01
 2.42708E-01  1.06254E+00 -3.39159E+01 -3.86060E+01
 2.42708E-01  1.14720E+00 -3.01157E+01 -3.32518E+01
 2.42708E-01  1.23275E+00 -2.64024E+01 -2.82652E+01
 2.42708E-01  1.31933E+00 -2.27858E+01 -2.36706E+01
 2.42708E-01  1.40707E+00 -1.92747E+01 -1.95586E+01
 2.42708E-01  1.49612E+00 -1.58761E+01 -1.57038E+01
 2.42708E-01  1.58663E+00 -1.25920E+01 -1.21597E+01
 2.42708E-01  1.67875E+00 -9.41142E+00 -8.89821E+00
 2.42708E-01  1.77265E+00 -6.30115E+00 -5.84162E+00
 2.42708E-01  1.86849E+00 -3.25236E+00 -3.01642E+00
 2.42708E-01  1.96646E+00 -7.03369E-01 -6.77442E-01
 2.42708E-01  2.06671E+00  2.85092E-01  2.33352E-01
 2.42708E-01  2.16942E+00  1.78335E-01  9.19900E-03
 2.42708E-01  2.27476E+00  4.64877E-02 -9.79833E-02
 2.42708E-01  2.38291E+00  8.49031E-03 -1.12341E-01
 2.42708E-01  2.49401E+00  1.22039E-03 -8.05216E-02
 2.42708E-01  2.60824E+00  1.41095E-04 -5.86101E-02
 2.42708E-01  2.72574E+00  1.32787E-05 -3.86972E-02
 2.42708E-01  2.84665E+00  1.01081E-06 -3.04186E-02
 2.42708E-01  2.97110E+00  6.20420E-08 -2.10246E-02
 2.42708E-01  3.09918E+00  0.00000E+00 -1.48680E-02
 2.42708E-01  3.23102E+00  0.00000E+00 -9.63350E-03
 2.42708E-01  3.36667E+00  0.00000E+00 -5.44958E-03
 2.42708E-01  3.50622E+00  0.00000E+00 -2.91676E-03
 2.42708E-01  3.64969E+00  0.00000E+00 -1.43282E-03
 2.42708E-01  3.79713E+00  0.00000E+00 -4.34844E-04
 2.42708E-01  3.94854E+00  0.00000E+00  0.00000E+00

 3.23667E-01  0.00000E+00 -7.16073E+01 -9.84820E+01
 3.23667E-01  8.08925E-02 -7.12332E+01 -9.79147E+01
 3.23667E-01  1.61790E-01 -7.01280E+01 -9.62229E+01
 3.23667E-01  2.42708E-01 -6.83423E+01 -9.34991E+01
 3.23667E-01  3.23667E-01 -6.59564E+01 -8.97216E+01
 3.23667E-01  4.04701E-01 -6.30727E+01 -8.51557E+01
 3.23667E-01  4.85850E-01 -5.98043E+01 -7.98979E+01
 3.23667E-01  5.67166E-01 -5.62614E+01 -7.42649E+01
 3.23667E-01  6.48708E-01 -5.25411E+01 -6.81717E+01
 3.23667E-01  7.30546E-01 -4.87206E+01 -6.19073E+01
 3.23667E-01  8.12756E-01 -4.48580E+01 -5.56781E+01
 3.23667E-01  8.95426E-01 -4.09943E+01 -4.96233E+01
 3.23667E-01  9.78651E-01 -3.71589E+01 -4.37511E+01
 3.23667E-01  1.06254E+00 -3.33729E+01 -3.80707E+01
 3.23667E-01  1.14720E+00 -2.96521E+01 -3.28858E+01
 3.23667E-01  1.23275E+00 -2.60094E+01 -2.79780E+01
 3.23667E-01  1.31933E+00 -2.24561E+01 -2.34973E+01
 3.23667E-01  1.40707E+00 -1.90021E+01 -1.93808E+01
 3.23667E-01  1.49612E+00 -1.56548E+01 -1.55640E+01
 3.23667E-01  1.58663E+00 -1.24170E+01 -1.21507E+01
 3.23667E-01  1.67875E+00 -9.27830E+00 -8.91259E+00
 3.23667E-01  1.77265E+00 -6.20670E+00 -5.91865E+00
 3.23667E-01  1.86849E+00 -3.19502E+00 -3.00271E+00
 3.23667E-01  1.96646E+00 -6.79873E-01 -6.88863E-01
 3.23667E-01  2.06671E+00  2.89134E-01  1.76700E-01
 3.23667E-01  2.16942E+00  1.78242E-01  3.17738E-02
 3.23667E-01  2.27476E+00  4.63378E-02 -1.02745E-01
 3.23667E-01  2.38291E+00  8.45459E-03 -1.02080E-01
 3.23667E-01  2.49401E+00  1.21476E-03 -8.88014E-02
 3.23667E-01  2.60824E+00  1.40421E-04 -5.59783E-02
 3.23667E-01  2.72574E+00  1.32151E-05 -4.25943E-02
 3.23667E-01  2.84665E+00  1.00602E-06 -2.91677E-02
 3.23667E-01  2.97110E+00  6.17520E-08 -1.93136E-02
 3.23667E-01  3.09918E+00  0.00000E+00 -1.48500E-02
 3.23667E-01  3.23102E+00  0.00000E+00 -9.47088E-03
 3.23667E-01  3.36667E+00  0.00000E+00 -5.91389E-03
 3.23667E-01  3.50622E+00  0.00000E+00 -3.09203E-03
 3.23667E-01  3.64969E+00  0.00000E+00 -1.53554E-03
 3.23667E-01  3.79713E+00  0.00000E+00 -4.75969E-04
 3.23667E-01  3.94854E+00  0.00000E+00  0.00000E+00

 4.04701E-01  0.00000E+00 -6.78146E+01 -9.31793E+01
 4.04701E-01  8.08925E-02 -6.75081E+01 -9.26976E+01
 4.04701E-01  1.61790E-01 -6.65965E+01 -9.11433E+01
 4.04701E-01  2.42708E-01 -6.51037E+01 -8.86083E+01
 4.04701E-01  3.23667E-01 -6.30727E+01 -8.51557E+01
 4.04701E-01  4.04701E-01 -6.05656E+01 -8.09923E+01
 4.04701E-01  4.85850E-01 -5.76606E+01 -7.62540E+01
 4.04701E-01  5.67166E-01 -5.44447E+01 -7.10320E+01
 4.04701E-01  6.48708E-01 -5.10045E+01 -6.55654E+01
 4.04701E-01  7.30546E-01 -4.74175E+01 -5.98684E+01
 4.04701E-01  8.12756E-01 -4.37478E+01 -5.41083E+01
 4.04701E-01  8.95426E-01 -4.00448E+01 -4.83586E+01
 4.04701E-01  9.78651E-01 -3.63451E+01 -4.28246E+01
 4.04701E-01  1.06254E+00 -3.26758E+01 -3.74415E+01
 4.04701E-01  1.14720E+00 -2.90571E+01 -3.24148E+01
 4.04701E-01  1.23275E+00 -2.55050E+01 -2.76626E+01
 4.04701E-01  1.31933E+00 -2.20328E+01 -2.33024E+01
 4.04701E-01  1.40707E+00 -1.86517E+01 -1.91768E+01
 4.04701E-01  1.49612E+00 -1.53701E+01 -1.54532E+01
 4.04701E-01  1.58663E+00 -1.21914E+01 -1.20825E+01
 4.04701E-01  1.67875E+00 -9.10642E+00 -8.88708E+00
 4.04701E-01  1.77265E+00 -6.08446E+00 -5.93223E+00
 4.04701E-01  1.86849E+00 -3.12051E+00 -3.04300E+00
 4.04701E-01  1.96646E+00 -6.49099E-01 -6.62060E-01
 4.04701E-01  2.06671E+00  2.94547E-01  1.66966E-01
 4.04701E-01  2.16942E+00  1.78167E-01  1.87185E-02
 4.04701E-01  2.27476E+00  4.61517E-02 -9.05606E-02
 4.04701E-01  2.38291E+00  8.40945E-03 -1.10131E-01
 4.04701E-01  2.49401E+00  1.20758E-03 -8.58353E-02
 4.04701E-01  2.60824E+00  1.39562E-04 -6.41939E-02
 4.04701E-01  2.72574E+00  1.31338E-05 -4.12418E-02
 4.04701E-01  2.84665E+00  9.99888E-07 -3.16142E-02
 4.04701E-01  2.97110E+00  6.13842E-08 -2.11746E-02
 4.04701E-01  3.09918E+00  0.00000E+00 -1.41840E-02
 4.04701E-01  3.23102E+00  0.00000E+00 -8.91976E-03
 4.04701E-01  3.36667E+00  0.00000E+00 -5.76868E-03
 4.04701E-01  3.50622E+00  0.00000E+00 -3.67233E-03
 4.04701E-01  3.64969E+00  0.00000E+00 -2.01164E-03
 4.04701E-01  3.79713E+00  0.00000E+00 -6.41553E-04
 4.04701E-01  3.94854E+00  0.00000E+00  0.00000E+00

 4.85850E-01  0.00000E+00 -6.37469E+01 -8.71246E+01
 4.85850E-01  8.08925E-02 -6.34965E+01 -8.66739E+01
 4.85850E-01  1.61790E-01 -6.27479E+01 -8.52475E+01
 4.85850E-01  2.42708E-01 -6.15108E+01 -8.30249E+01
 4.85850E-01  3.23667E-01 -5.98043E+01 -7.98979E+01
 4.85850E-01  4.04701E-01 -5.76606E+01 -7.62540E+01
 4.85850E-01  4.85850E-01 -5.51269E+01 -7.21377E+01
 4.85850E-01  5.67166E-01 -5.22640E+01 -6.73994E+01
 4.85850E-01  6.48708E-01 -4.91410E+01 -6.24686E+01
 4.85850E-01  7.30546E-01 -4.58285E+01 -5.73441E+01
 4.85850E-01  8.12756E-01 -4.23913E+01 -5.21087E+01
 4.85850E-01  8.95426E-01 -3.88843E+01 -4.68117E+01
 4.85850E-01  9.78651E-01 -3.53510E+01 -4.16391E+01
 4.85850E-01  1.06254E+00 -3.18248E+01 -3.66253E+01
 4.85850E-01  1.14720E+00 -2.83310E+01 -3.18902E+01
 4.85850E-01  1.23275E+00 -2.48894E+01 -2.72491E+01
 4.85850E-01  1.31933E+00 -2.15159E+01 -2.29004E+01
 4.85850E-01  1.40707E+00 -1.82234E+01 -1.89481E+01
 4.85850E-01  1.49612E+00 -1.50215E+01 -1.54141E+01
 4.85850E-01  1.58663E+00 -1.19148E+01 -1.19559E+01
 4.85850E-01  1.67875E+00 -8.89517E+00 -8.83850E+00
 4.85850E-01  1.77265E+00 -5.93373E+00 -5.93803E+00
 4.85850E-01  1.86849E+00 -3.02818E+00 -3.00778E+00
 4.85850E-01  1.96646E+00 -6.10608E-01 -7.05555E-01
 4.85850E-01  2.06671E+00  3.01508E-01  2.22057E-01
 4.85850E-01  2.16942E+00  1.78147E-01  4.89519E-02
 4.85850E-01  2.27476E+00  4.59348E-02 -8.97415E-02
 4.85850E-01  2.38291E+00  8.35555E-03 -9.93297E-02
 4.85850E-01  2.49401E+00  1.19895E-03 -9.02915E-02
 4.85850E-01  2.60824E+00  1.38522E-04 -6.03400E-02
 4.85850E-01  2.72574E+00  1.30351E-05 -4.44770E-02
 4.85850E-01  2.84665E+00  9.92430E-07 -3.10429E-02
 4.85850E-01  2.97110E+00  6.09326E-08 -2.07520E-02
 4.85850E-01  3.09918E+00  0.00000E+00 -1.30313E-02
 4.85850E-01  3.23102E+00  0.00000E+00 -1.01797E-02
 4.85850E-01  3.36667E+00  0.00000E+00 -5.89836E-03
 4.85850E-01  3.50622E+00  0.00000E+00 -3.07120E-03
 4.85850E-01  3.64969E+00  0.00000E+00 -1.63457E-03
 4.85850E-01  3.79713E+00  0.00000E+00 -8.57965E-04
 4.85850E-01  3.94854E+00  0.00000E+00  0.00000E+00

 5.67166E-01  0.00000E+00 -5.95409E+01 -8.03248E+01
 5.67166E-01  8.08925E-02 -5.93347E+01 -7.99544E+01
 5.67166E-01  1.61790E-01 -5.87167E+01 -7.86998E+01
 5.67166E-01  2.42708E-01 -5.76900E+01 -7.68332E+01
 5.67166E-01  3.23667E-01 -5.62614E+01 -7.42649E+01
 5.67166E-01  4.04701E-01 -5.44447E+01 -7.10320E+01
 5.67166E-01  4.85850E-01 -5.22640E+01 -6.73994E+01
 5.67166E-01  5.67166E-01 -4.97561E+01 -6.33400E+01
 5.67166E-01  6.48708E-01 -4.69696E+01 -5.90307E+01
 5.67166E-01  7.30546E-01 -4.39614E+01 -5.44943E+01
 5.67166E-01  8.12756E-01 -4.07907E+01 -4.98228E+01
 5.67166E-01  8.95426E-01 -3.75130E+01 -4.50413E+01
 5.67166E-01  9.78651E-01 -3.41763E+01 -4.02184E+01
 5.67166E-01  1.06254E+00 -3.08197E+01 -3.55904E+01
 5.67166E-01  1.14720E+00 -2.74738E+01 -3.10032E+01
 5.67166E-01  1.23275E+00 -2.41627E+01 -2.66533E+01
 5.67166E-01  1.31933E+00 -2.09054E+01 -2.25749E+01
 5.67166E-01  1.40707E+00 -1.77169E+01 -1.87441E+01
 5.67166E-01  1.49612E+00 -1.46088E+01 -1.51556E+01
 5.67166E-01  1.58663E+00 -1.15867E+01 -1.19685E+01
 5.67166E-01  1.67875E+00 -8.64380E+00 -8.80740E+00
 5.67166E-01  1.77265E+00 -5.75368E+00 -5.81425E+00
 5.67166E-01  1.86849E+00 -2.91725E+00 -2.96893E+00
 5.67166E-01  1.96646E+00 -5.63867E-01 -7.02126E-01
 5.67166E-01  2.06671E+00  3.10223E-01  1.55524E-01
 5.67166E-01  2.16942E+00  1.78225E-01  6.19871E-03
 5.67166E-01  2.27476E+00  4.56937E-02 -9.71933E-02
 5.67166E-01  2.38291E+00  8.29367E-03 -1.17489E-01
 5.67166E-01  2.49401E+00  1.18893E-03 -8.76523E-02
 5.67166E-01  2.60824E+00  1.37308E-04 -6.17759E-02
 5.67166E-01  2.72574E+00  1.29195E-05 -4.51586E-02
 5.67166E-01  2.84665E+00  9.83675E-07 -3.24860E-02
 5.67166E-01  2.97110E+00  6.04019E-08 -1.98860E-02
 5.67166E-01  3.09918E+00  0.00000E+00 -1.47716E-02
 5.67166E-01  3.23102E+00  0.00000E+00 -1.05838E-02
 5.67166E-01  3.36667E+00  0.00000E+00 -5.95370E-03
 5.67166E-01  3.50622E+00  0.00000E+00 -3.15887E-03
 5.67166E-01  3.64969E+00  0.00000E+00 -1.86723E-03
 5.67166E-01  3.79713E+00  0.00000E+00 -8.02445E-04
 5.67166E-01  3.94854E+00  0.00000E+00  0.00000E+00

 6.48708E-01  0.00000E+00 -5.52860E+01 -7.30837E+01
 6.48708E-01  8.08925E-02 -5.51143E+01 -7.27853E+01
 6.48708E-01  1.61790E-01 -5.45990E+01 -7.18047E+01
 6.48708E-01  2.42708E-01 -5.37407E+01 -7.03042E+01
 6.48708E-01  3.23667E-01 -5.25411E+01 -6.81717E+01
 6.48708E-01  4.04701E-01 -5.10045E+01 -6.55654E+01
 6.48708E-01  4.85850E-01 -4.91410E+01 -6.24686E+01
 6.48708E-01  5.67166E-01 -4.69696E+01 -5.90307E+01
 6.48708E-01  6.48708E-01 -4.45197E+01 -5.52857E+01
 6.48708E-01  7.30546E-01 -4.18313E+01 -5.13473E+01
 6.48708E-01  8.12756E-01 -3.89521E+01 -4.72012E+01
 6.48708E-01  8.95426E-01 -3.59325E+01 -4.29808E+01
 6.48708E-01  9.78651E-01 -3.28209E+01 -3.85545E+01
 6.48708E-01  1.06254E+00 -2.96600E+01 -3.43566E+01
 6.48708E-01  1.14720E+00 -2.64851E+01 -3.00213E+01
 6.48708E-01  1.23275E+00 -2.33245E+01 -2.60831E+01
 6.48708E-01  1.31933E+00 -2.02008E+01 -2.20480E+01
 6.48708E-01  1.40707E+00 -1.71319E+01 -1.84695E+01
 6.48708E-01  1.49612E+00 -1.41312E+01 -1.50023E+01
 6.48708E-01  1.58663E+00 -1.12061E+01 -1.17559E+01
 6.48708E-01  1.67875E+00 -8.35142E+00 -8.67591E+00
 6.48708E-01  1.77265E+00 -5.54337E+00 -5.80040E+00
 6.48708E-01  1.86849E+00 -2.78684E+00 -2.96032E+00
 6.48708E-01  1.96646E+00 -5.08251E-01 -6.55305E-01
 6.48708E-01  2.06671E+00  3.20933E-01  1.08294E-01
 6.48708E-01  2.16942E+00  1.78452E-01 -8.95297E-05
 6.48708E-01  2.27476E+00  4.54358E-02 -1.01915E-01
 6.48708E-01  2.38291E+00  8.22470E-03 -1.03497E-01
 6.48708E-01  2.49401E+00  1.17760E-03 -8.82607E-02
 6.48708E-01  2.60824E+00  1.35928E-04 -6.61086E-02
 6.48708E-01  2.72574E+00  1.27875E-05 -4.46089E-02
 6.48708E-01  2.84665E+00  9.73644E-07 -3.02135E-02
 6.48708E-01  2.97110E+00  5.97944E-08 -2.26737E-02
 6.48708E-01  3.09918E+00  0.00000E+00 -1.46929E-02
 6.48708E-01  3.23102E+00  0.00000E+00 -9.00238E-03
 6.48708E-01  3.36667E+00  0.00000E+00 -6.17137E-03
 6.48708E-01  3.50622E+00  0.00000E+00 -2.98010E-03
 6.48708E-01  3.64969E+00  0.00000E+00 -1.45307E-03
 6.48708E-01  3.79713E+00  0.00000E+00 -9.07181E-04
 6.48708E-01  3.94854E+00  0.00000E+00  0.00000E+00

 7.30546E-01  0.00000E+00 -5.10379E+01 -6.58574E+01
 7.30546E-01  8.08925E-02 -5.08932E+01 -6.55722E+01
 7.30546E-01  1.61790E-01 -5.04589E+01 -6.47919E+01
 7.30546E-01  2.42708E-01 -4.97347E+01 -6.35795E+01
 7.30546E-01  3.23667E-01 -4.87206E+01 -6.19073E+01
 7.30546E-01  4.04701E-01 -4.74175E+01 -5.98684E+01
 7.30546E-01  4.85850E-01 -4.58285E+01 -5.73441E+01
 7.30546E-01  5.67166E-01 -4.39614E+01 -5.44943E+01
 7.30546E-01  6.48708E-01 -4.18313E+01 -5.13473E+01
 7.30546E-01  7.30546E-01 -3.94621E+01 -4.79585E+01
 7.30546E-01  8.12756E-01 -3.68872E+01 -4.42895E+01
 7.30546E-01  8.95426E-01 -3.41472E+01 -4.06346E+01
 7.30546E-01  9.78651E-01 -3.12857E+01 -3.68280E+01
 7.30546E-01  1.06254E+00 -2.83452E+01 -3.27658E+01
 7.30546E-01  1.14720E+00 -2.53638E+01 -2.89485E+01
 7.30546E-01  1.23275E+00 -2.23738E+01 -2.51251E+01
 7.30546E-01  1.31933E+00 -1.94014E+01 -2.15597E+01
 7.30546E-01  1.40707E+00 -1.64675E+01 -1.80344E+01
 7.30546E-01  1.49612E+00 -1.35880E+01 -1.46830E+01
 7.30546E-01  1.58663E+00 -1.07721E+01 -1.16441E+01
 7.30546E-01  1.67875E+00 -8.01695E+00 -8.60509E+00
 7.30546E-01  1.77265E+00 -5.30171E+00 -5.67602E+00
 7.30546E-01  1.86849E+00 -2.63594E+00 -2.96381E+00
 7.30546E-01  1.96646E+00 -4.43061E-01 -7.59257E-01
 7.30546E-01  2.06671E+00  3.33906E-01  1.51632E-01
 7.30546E-01  2.16942E+00  1.78880E-01  2.23105E-02
 7.30546E-01  2.27476E+00  4.51692E-02 -1.07919E-01
 7.30546E-01  2.38291E+00  8.14962E-03 -1.23898E-01
 7.30546E-01  2.49401E+00  1.16507E-03 -9.68828E-02
 7.30546E-01  2.60824E+00  1.34388E-04 -6.78640E-02
 7.30546E-01  2.72574E+00  1.26395E-05 -5.07262E-02
 7.30546E-01  2.84665E+00  9.62367E-07 -3.54416E-02
 7.30546E-01  2.97110E+00  5.91116E-08 -2.26332E-02
 7.30546E-01  3.09918E+00  0.00000E+00 -1.44702E-02
 7.30546E-01  3.23102E+00  0.00000E+00 -9.92838E-03
 7.30546E-01  3.36667E+00  0.00000E+00 -6.43553E-03
 7.30546E-01  3.50622E+00  0.00000E+00 -2.70676E-03
 7.30546E-01  3.64969E+00  0.00000E+00 -2.23079E-03
 7.30546E-01  3.79713E+00  0.00000E+00 -6.78450E-04
 7.30546E-01  3.94854E+00  0.00000E+00  0.00000E+00

 8.12756E-01  0.00000E+00 -4.68302E+01 -5.85619E+01
 8.12756E-01  8.08925E-02 -4.67070E+01 -5.84429E+01
 8.12756E-01  1.61790E-01 -4.63374E+01 -5.77752E+01
 8.12756E-01  2.42708E-01 -4.57211E+01 -5.69874E+01
 8.12756E-01  3.23667E-01 -4.48580E+01 -5.56781E+01
 8.12756E-01  4.04701E-01 -4.37478E+01 -5.41083E+01
 8.12756E-01  4.85850E-01 -4.23913E+01 -5.21087E+01
 8.12756E-01  5.67166E-01 -4.07907E+01 -4.98228E+01
 8.12756E-01  6.48708E-01 -3.89521E+01 -4.72012E+01
 8.12756E-01  7.30546E-01 -3.68872E+01 -4.42895E+01
 8.12756E-01  8.12756E-01 -3.46161E+01 -4.12625E+01
 8.12756E-01  8.95426E-01 -3.21666E+01 -3.79773E+01
 8.12756E-01  9.78651E-01 -2.95736E+01 -3.46055E+01
 8.12756E-01  1.06254E+00 -2.68751E+01 -3.11320E+01
 8.12756E-01  1.14720E+00 -2.41089E+01 -2.76723E+01
 8.12756E-01  1.23275E+00 -2.13093E+01 -2.42213E+01
 8.12756E-01  1.31933E+00 -1.85058E+01 -2.09004E+01
 8.12756E-01  1.40707E+00 -1.57225E+01 -1.75991E+01
 8.12756E-01  1.49612E+00 -1.29778E+01 -1.43823E+01
 8.12756E-01  1.58663E+00 -1.02836E+01 -1.13087E+01
 8.12756E-01  1.67875E+00 -7.63915E+00 -8.40424E+00
 8.12756E-01  1.77265E+00 -5.02745E+00 -5.58485E+00
 8.12756E-01  1.86849E+00 -2.46342E+00 -2.86542E+00
 8.12756E-01  1.96646E+00 -3.67535E-01 -6.81763E-01
 8.12756E-01  2.06671E+00  3.49435E-01  1.02897E-01
 8.12756E-01  2.16942E+00  1.79572E-01 -2.18463E-02
 8.12756E-01  2.27476E+00  4.49029E-02 -1.30914E-01
 8.12756E-01  2.38291E+00  8.06949E-03 -1.32357E-01
 8.12756E-01  2.49401E+00  1.15144E-03 -1.00009E-01
 8.12756E-01  2.60824E+00  1.32697E-04 -7.50575E-02
 8.12756E-01  2.72574E+00  1.24761E-05 -5.03119E-02
 8.12756E-01  2.84665E+00  9.49867E-07 -3.21947E-02
 8.12756E-01  2.97110E+00  5.83512E-08 -2.41693E-02
 8.12756E-01  3.09918E+00  0.00000E+00 -1.69779E-02
 8.12756E-01  3.23102E+00  0.00000E+00 -1.06231E-02
 8.12756E-01  3.36667E+00  0.00000E+00 -6.66031E-03
 8.12756E-01  3.50622E+00  0.00000E+00 -3.45058E-03
 8.12756E-01  3.64969E+00  0.00000E+00 -1.75410E-03
 8.12756E-01  3.79713E+00  0.00000E+00 -8.49506E-04
 8.12756E-01  3.94854E+00  0.00000E+00  0.00000E+00

 8.95426E-01  0.00000E+00 -4.26830E+01 -5.17164E+01
 8.95426E-01  8.08925E-02 -4.25773E+01 -5.15655E+01
 8.95426E-01  1.61790E-01 -4.22606E+01 -5.11987E+01
 8.95426E-01  2.42708E-01 -4.17329E+01 -5.05202E+01
 8.95426E-01  3.23667E-01 -4.09943E+01 -4.96233E+01
 8.95426E-01  4.04701E-01 -4.00448E+01 -4.83586E+01
 8.95426E-01  4.85850E-01 -3.88843E+01 -4.68117E+01
 8.95426E-01  5.67166E-01 -3.75130E+01 -4.50413E+01
 8.95426E-01  6.48708E-01 -3.59325E+01 -4.29808E+01
 8.95426E-01  7.30546E-01 -3.41472E+01 -4.06346E+01
 8.95426E-01  8.12756E-01 -3.21666E+01 -3.79773E+01
 8.95426E-01  8.95426E-01 -3.00069E+01 -3.51504E+01
 8.95426E-01  9.78651E-01 -2.76919E+01 -3.23274E+01
 8.95426E-01  1.06254E+00 -2.52516E+01 -2.92905E+01
 8.95426E-01  1.14720E+00 -2.27195E+01 -2.62155E+01
 8.95426E-01  1.23275E+00 -2.01294E+01 -2.31088E+01
 8.95426E-01  1.31933E+00 -1.75123E+01 -2.00213E+01
 8.95426E-01  1.40707E+00 -1.48952E+01 -1.68942E+01
 8.95426E-01  1.49612E+00 -1.22993E+01 -1.39876E+01
 8.95426E-01  1.58663E+00 -9.73897E+00 -1.10262E+01
 8.95426E-01  1.67875E+00 -7.21659E+00 -8.24249E+00
 8.95426E-01  1.77265E+00 -4.71919E+00 -5.43712E+00
 8.95426E-01  1.86849E+00 -2.26807E+00 -2.82386E+00
 8.95426E-01  1.96646E+00 -2.80856E-01 -6.22973E-01
 8.95426E-01  2.06671E+00  3.67836E-01  1.27182E-01
 8.95426E-01  2.16942E+00  1.80591E-01 -3.45496E-03
 8.95426E-01  2.27476E+00  4.46464E-02 -1.18123E-01
 8.95426E-01  2.38291E+00  7.98541E-03 -1.21183E-01
 8.95426E-01  2.49401E+00  1.13682E-03 -1.08002E-01
 8.95426E-01  2.60824E+00  1.30863E-04 -7.71934E-02
 8.95426E-01  2.72574E+00  1.22978E-05 -5.86622E-02
 8.95426E-01  2.84665E+00  9.36169E-07 -3.87797E-02
 8.95426E-01  2.97110E+00  5.75130E-08 -2.62000E-02
 8.95426E-01  3.09918E+00  0.00000E+00 -1.73105E-02
 8.95426E-01  3.23102E+00  0.00000E+00 -1.10167E-02
 8.95426E-01  3.36667E+00  0.00000E+00 -6.61574E-03
 8.95426E-01  3.50622E+00  0.00000E+00 -3.95382E-03
 8.95426E-01  3.64969E+00  0.00000E+00 -2.13530E-03
 8.95426E-01  3.79713E+00  0.00000E+00 -1.06477E-03
 8.95426E-01  3.94854E+00  0.00000E+00  0.00000E+00

 9.78651E-01  0.00000E+00 -3.86085E+01 -4.51253E+01
 9.78651E-01  8.08925E-02 -3.85177E+01 -4.51257E+01
 9.78651E-01  1.61790E-01 -3.82455E+01 -4.47846E+01
 9.78651E-01  2.42708E-01 -3.77925E+01 -4.43260E+01
 9.78651E-01  3.23667E-01 -3.71589E+01 -4.37511E+01
 9.78651E-01  4.04701E-01 -3.63451E+01 -4.28246E+01
 9.78651E-01  4.85850E-01 -3.53510E+01 -4.16391E+01
 9.78651E-01  5.67166E-01 -3.41763E+01 -4.02184E+01
 9.78651E-01  6.48708E-01 -3.28209E+01 -3.85545E+01
 9.78651E-01  7.30546E-01 -3.12857E+01 -3.68280E+01
 9.78651E-01  8.12756E-01 -2.95736E+01 -3.46055E+01
 9.78651E-01  8.95426E-01 -2.76919E+01 -3.23274E+01
 9.78651E-01  9.78651E-01 -2.56541E+01 -2.98075E+01
 9.78651E-01  1.06254E+00 -2.34802E+01 -2.72423E+01
 9.78651E-01  1.14720E+00 -2.11964E+01 -2.45716E+01
 9.78651E-01  1.23275E+00 -1.88325E+01 -2.17869E+01
 9.78651E-01  1.31933E+00 -1.64188E+01 -1.89806E+01
 9.78651E-01  1.40707E+00 -1.39835E+01 -1.61582E+01
 9.78651E-01  1.49612E+00 -1.15504E+01 -1.33673E+01
 9.78651E-01  1.58663E+00 -9.13657E+00 -1.06108E+01
 9.78651E-01  1.67875E+00 -6.74761E+00 -7.87595E+00
 9.78651E-01  1.77265E+00 -4.37539E+00 -5.22308E+00
 9.78651E-01  1.86849E+00 -2.04854E+00 -2.75333E+00
 9.78651E-01  1.96646E+00 -1.82145E-01 -6.71346E-01
 9.78651E-01  2.06671E+00  3.89439E-01  2.82950E-02
 9.78651E-01  2.16942E+00  1.82007E-01 -8.35367E-02
 9.78651E-01  2.27476E+00  4.44096E-02 -1.56044E-01
 9.78651E-01  2.38291E+00  7.89855E-03 -1.23116E-01
 9.78651E-01  2.49401E+00  1.12132E-03 -1.12124E-01
 9.78651E-01  2.60824E+00  1.28895E-04 -8.53062E-02
 9.78651E-01  2.72574E+00  1.21051E-05 -6.96777E-02
 9.78651E-01  2.84665E+00  9.21293E-07 -4.07852E-02
 9.78651E-01  2.97110E+00  5.66031E-08 -2.86386E-02
 9.78651E-01  3.09918E+00  0.00000E+00 -1.88250E-02
 9.78651E-01  3.23102E+00  0.00000E+00 -1.20945E-02
 9.78651E-01  3.36667E+00  0.00000E+00 -7.26671E-03
 9.78651E-01  3.50622E+00  0.00000E+00 -4.45288E-03
 9.78651E-01  3.64969E+00  0.00000E+00 -2.43646E-03
 9.78651E-01  3.79713E+00  0.00000E+00 -8.47559E-04
 9.78651E-01  3.94854E+00  0.00000E+00  0.00000E+00

 1.06254E+00  0.00000E+00 -3.46158E+01 -3.91605E+01
 1.06254E+00  8.08925E-02 -3.45379E+01 -3.91010E+01
 1.06254E+00  1.61790E-01 -3.43044E+01 -3.88470E+01
 1.06254E+00  2.42708E-01 -3.39159E+01 -3.86060E+01
 1.06254E+00  3.23667E-01 -3.33729E+01 -3.80707E+01
 1.06254E+00  4.04701E-01 -3.26758E+01 -3.74415E+01
 1.06254E+00  4.85850E-01 -3.18248E+01 -3.66253E+01
 1.06254E+00  5.67166E-01 -3.08197E+01 -3.55904E+01
 1.06254E+00  6.48708E-01 -2.96600E+01 -3.43566E+01
 1.06254E+00  7.30546E-01 -2.83452E+01 -3.27658E+01
 1.06254E+00  8.12756E-01 -2.68751E+01 -3.11320E+01
 1.06254E+00  8.95426E-01 -2.52516E+01 -2.92905E+01
 1.06254E+00  9.78651E-01 -2.34802E+01 -2.72423E+01
 1.06254E+00  1.06254E+00 -2.15718E+01 -2.50758E+01
 1.06254E+00  1.14720E+00 -1.95436E+01 -2.27433E+01
 1.06254E+00  1.23275E+00 -1.74186E+01 -2.02593E+01
 1.06254E+00  1.31933E+00 -1.52232E+01 -1.78803E+01
 1.06254E+00  1.40707E+00 -1.29849E+01 -1.52700E+01
 1.06254E+00  1.49612E+00 -1.07287E+01 -1.26847E+01
 1.06254E+00  1.58663E+00 -8.47414E+00 -1.01031E+01
 1.06254E+00  1.67875E+00 -6.23026E+00 -7.50232E+00
 1.06254E+00  1.77265E+00 -3.99434E+00 -5.03810E+00
 1.06254E+00  1.86849E+00 -1.80342E+00 -2.59163E+00
 1.06254E+00  1.96646E+00 -7.04725E-02 -6.10251E-01
 1.06254E+00  2.06671E+00  4.14590E-01  4.76970E-02
 1.06254E+00  2.16942E+00  1.83888E-01 -1.67294E-01
 1.06254E+00  2.27476E+00  4.42027E-02 -1.57930E-01
 1.06254E+00  2.38291E+00  7.81007E-03 -1.43464E-01
 1.06254E+00  2.49401E+00  1.10503E-03 -1.27016E-01
 1.06254E+00  2.60824E+00  1.26801E-04 -9.38908E-02
 1.06254E+00  2.72574E+00  1.18984E-05 -6.60995E-02
 1.06254E+00  2.84665E+00  9.05256E-07 -4.70749E-02
 1.06254E+00  2.97110E+00  5.56173E-08 -3.34823E-02
 1.06254E+00  3.09918E+00  0.00000E+00 -2.17745E-02
 1.06254E+00  3.23102E+00  0.00000E+00 -1.36005E-02
 1.06254E+00  3.36667E+00  0.00000E+00 -7.47077E-03
 1.06254E+00  3.50622E+00  0.00000E+00 -4.73765E-03
 1.06254E+00  3.64969E+00  0.00000E+00 -2.35448E-03
 1.06254E+00  3.79713E+00  0.00000E+00 -8.98176E-04
 1.06254E+00  3.94854E+00  0.00000E+00  0.00000E+00

 1.14720E+00  0.00000E+00 -3.07132E+01 -3.36082E+01
 1.14720E+00  8.08925E-02 -3.06466E+01 -3.36239E+01
 1.14720E+00  1.61790E-01 -3.04473E+01 -3.33926E+01
 1.14720E+00  2.42708E-01 -3.01157E+01 -3.32518E+01
 1.14720E+00  3.23667E-01 -2.96521E+01 -3.28858E+01
 1.14720E+00  4.04701E-01 -2.90571E+01 -3.24148E+01
 1.14720E+00  4.85850E-01 -2.83310E+01 -3.18902E+01
 1.14720E+00  5.67166E-01 -2.74738E+01 -3.10032E+01
 1.14720E+00  6.48708E-01 -2.64851E+01 -3.00213E+01
 1.14720E+00  7.30546E-01 -2.53638E+01 -2.89485E+01
 1.14720E+00  8.12756E-01 -2.41089E+01 -2.76723E+01
 1.14720E+00  8.95426E-01 -2.27195E+01 -2.62155E+01
 1.14720E+00  9.78651E-01 -2.11964E+01 -2.45716E+01
 1.14720E+00  1.06254E+00 -1.95436E+01 -2.27433E+01
 1.14720E+00  1.14720E+00 -1.77700E+01 -2.08280E+01
 1.14720E+00  1.23275E+00 -1.58902E+01 -1.87049E+01
 1.14720E+00  1.31933E+00 -1.39246E+01 -1.64872E+01
 1.14720E+00  1.40707E+00 -1.18968E+01 -1.41993E+01
 1.14720E+00  1.49612E+00 -9.83136E+00 -1.18215E+01
 1.14720E+00  1.58663E+00 -7.74907E+00 -9.44572E+00
 1.14720E+00  1.67875E+00 -5.66227E+00 -7.13145E+00
 1.14720E+00  1.77265E+00 -3.57411E+00 -4.70042E+00
 1.14720E+00  1.86849E+00 -1.53116E+00 -2.41707E+00
 1.14720E+00  1.96646E+00  5.51252E-02 -6.28633E-01
 1.14720E+00  2.06671E+00  4.43640E-01 -4.66402E-02
 1.14720E+00  2.16942E+00  1.86304E-01 -1.60418E-01
 1.14720E+00  2.27476E+00  4.40357E-02 -2.52082E-01
 1.14720E+00  2.38291E+00  7.72112E-03 -1.84229E-01
 1.14720E+00  2.49401E+00  1.08808E-03 -1.32960E-01
 1.14720E+00  2.60824E+00  1.24587E-04 -1.00455E-01
 1.14720E+00  2.72574E+00  1.16781E-05 -8.25575E-02
 1.14720E+00  2.84665E+00  8.88063E-07 -5.54414E-02
 1.14720E+00  2.97110E+00  5.45558E-08 -3.61967E-02
 1.14720E+00  3.09918E+00  0.00000E+00 -2.39206E-02
 1.14720E+00  3.23102E+00  0.00000E+00 -1.42193E-02
 1.14720E+00  3.36667E+00  0.00000E+00 -9.20534E-03
 1.14720E+00  3.50622E+00  0.00000E+00 -5.21580E-03
 1.14720E+00  3.64969E+00  0.00000E+00 -2.90626E-03
 1.14720E+00  3.79713E+00  0.00000E+00 -1.25585E-03
 1.14720E+00  3.94854E+00  0.00000E+00  0.00000E+00

 1.23275E+00  0.00000E+00 -2.69088E+01 -2.85890E+01
 1.23275E+00  8.08925E-02 -2.68523E+01 -2.85240E+01
 1.23275E+00  1.61790E-01 -2.66834E+01 -2.84483E+01
 1.23275E+00  2.42708E-01 -2.64024E+01 -2.82652E+01
 1.23275E+00  3.23667E-01 -2.60094E+01 -2.79780E+01
 1.23275E+00  4.04701E-01 -2.55050E+01 -2.76626E+01
 1.23275E+00  4.85850E-01 -2.48894E+01 -2.72491E+01
 1.23275E+00  5.67166E-01 -2.41627E+01 -2.66533E+01
 1.23275E+00  6.48708E-01 -2.33245E+01 -2.60831E+01
 1.23275E+00  7.30546E-01 -2.23738E+01 -2.51251E+01
 1.23275E+00  8.12756E-01 -2.13093E+01 -2.42213E+01
 1.23275E+00  8.95426E-01 -2.01294E+01 -2.31088E+01
 1.23275E+00  9.78651E-01 -1.88325E+01 -2.17869E+01
 1.23275E+00  1.06254E+00 -1.74186E+01 -2.02593E+01
 1.23275E+00  1.14720E+00 -1.58902E+01 -1.87049E+01
 1.23275E+00  1.23275E+00 -1.42547E+01 -1.69101E+01
 1.23275E+00  1.31933E+00 -1.25246E+01 -1.50201E+01
 1.23275E+00  1.40707E+00 -1.07179E+01 -1.29785E+01
 1.23275E+00  1.49612E+00 -8.85569E+00 -1.08496E+01
 1.23275E+00  1.58663E+00 -6.95845E+00 -8.68895E+00
 1.23275E+00  1.67875E+00 -5.04100E+00 -6.52994E+00
 1.23275E+00  1.77265E+00 -3.11251E+00 -4.35943E+00
 1.23275E+00  1.86849E+00 -1.23011E+00 -2.19172E+00
 1.23275E+00  1.96646E+00  1.95632E-01 -6.29731E-01
 1.23275E+00  2.06671E+00  4.76935E-01 -8.84424E-02
 1.23275E+00  2.16942E+00  1.89321E-01 -2.13097E-01
 1.23275E+00  2.27476E+00  4.39176E-02 -2.32686E-01
 1.23275E+00  2.38291E+00  7.63265E-03 -1.99381E-01
 1.23275E+00  2.49401E+00  1.07053E-03 -1.63424E-01
 1.23275E+00  2.60824E+00  1.22258E-04 -1.16237E-01
 1.23275E+00  2.72574E+00  1.14442E-05 -9.28800E-02
 1.23275E+00  2.84665E+00  8.69703E-07 -6.70386E-02
 1.23275E+00  2.97110E+00  5.34178E-08 -4.30166E-02
 1.23275E+00  3.09918E+00  0.00000E+00 -2.92967E-02
 1.23275E+00  3.23102E+00  0.00000E+00 -1.80931E-02
 1.23275E+00  3.36667E+00  0.00000E+00 -1.06431E-02
 1.23275E+00  3.50622E+00  0.00000E+00 -5.88956E-03
 1.23275E+00  3.64969E+00  0.00000E+00 -2.91707E-03
 1.23275E+00  3.79713E+00  0.00000E+00 -1.72325E-03
 1.23275E+00  3.94854E+00  0.00000E+00  0.00000E+00

 1.31933E+00  0.00000E+00 -2.32106E+01 -2.38952E+01
 1.31933E+00  8.08925E-02 -2.31632E+01 -2.38651E+01
 1.31933E+00  1.61790E-01 -2.30215E+01 -2.38520E+01
 1.31933E+00  2.42708E-01 -2.27858E+01 -2.36706E+01
 1.31933E+00  3.23667E-01 -2.24561E+01 -2.34973E+01
 1.31933E+00  4.04701E-01 -2.20328E+01 -2.33024E+01
 1.31933E+00  4.85850E-01 -2.15159E+01 -2.29004E+01
 1.31933E+00  5.67166E-01 -2.09054E+01 -2.25749E+01
 1.31933E+00  6.48708E-01 -2.02008E+01 -2.20480E+01
 1.31933E+00  7.30546E-01 -1.94014E+01 -2.15597E+01
 1.31933E+00  8.12756E-01 -1.85058E+01 -2.09004E+01
 1.31933E+00  8.95426E-01 -1.75123E+01 -2.00213E+01
 1.31933E+00  9.78651E-01 -1.64188E+01 -1.89806E+01
 1.31933E+00  1.06254E+00 -1.52232E+01 -1.78803E+01
 1.31933E+00  1.14720E+00 -1.39246E+01 -1.64872E+01
 1.31933E+00  1.23275E+00 -1.25246E+01 -1.50201E+01
 1.31933E+00  1.31933E+00 -1.10291E+01 -1.32893E+01
 1.31933E+00  1.40707E+00 -9.44890E+00 -1.16380E+01
 1.31933E+00  1.49612E+00 -7.79972E+00 -9.72134E+00
 1.31933E+00  1.58663E+00 -6.09939E+00 -7.96249E+00
 1.31933E+00  1.67875E+00 -4.36358E+00 -5.93142E+00
 1.31933E+00  1.77265E+00 -2.60710E+00 -3.92970E+00
 1.31933E+00  1.86849E+00 -8.98473E-01 -1.95669E+00
 1.31933E+00  1.96646E+00  3.52036E-01 -4.40677E-01
 1.31933E+00  2.06671E+00  5.14794E-01 -1.35647E-01
 1.31933E+00  2.16942E+00  1.92996E-01 -2.92771E-01
 1.31933E+00  2.27476E+00  4.38554E-02 -3.07387E-01
 1.31933E+00  2.38291E+00  7.54529E-03 -2.44582E-01
 1.31933E+00  2.49401E+00  1.05242E-03 -2.14637E-01
 1.31933E+00  2.60824E+00  1.19813E-04 -1.40982E-01
 1.31933E+00  2.72574E+00  1.11964E-05 -1.01467E-01
 1.31933E+00  2.84665E+00  8.50126E-07 -7.43551E-02
 1.31933E+00  2.97110E+00  5.21986E-08 -4.95863E-02
 1.31933E+00  3.09918E+00  0.00000E+00 -3.36571E-02
 1.31933E+00  3.23102E+00  0.00000E+00 -1.96317E-02
 1.31933E+00  3.36667E+00  0.00000E+00 -1.16735E-02
 1.31933E+00  3.50622E+00  0.00000E+00 -7.37556E-03
 1.31933E+00  3.64969E+00  0.00000E+00 -3.53023E-03
 1.31933E+00  3.79713E+00  0.00000E+00 -1.79834E-03
 1.31933E+00  3.94854E+00  0.00000E+00  0.00000E+00

 1.40707E+00  0.00000E+00 -1.96259E+01 -1.96567E+01
 1.40707E+00  8.08925E-02 -1.95867E+01 -1.96341E+01
 1.40707E+00  1.61790E-01 -1.94696E+01 -1.95766E+01
 1.40707E+00  2.42708E-01 -1.92747E+01 -1.95586E+01
 1.40707E+00  3.23667E-01 -1.90021E+01 -1.93808E+01
 1.40707E+00  4.04701E-01 -1.86517E+01 -1.91768E+01
 1.40707E+00  4.85850E-01 -1.82234E+01 -1.89481E+01
 1.40707E+00  5.67166E-01 -1.77169E+01 -1.87441E+01
 1.40707E+00  6.48708E-01 -1.71319E+01 -1.84695E+01
 1.40707E+00  7.30546E-01 -1.64675E+01 -1.80344E+01
 1.40707E+00  8.12756E-01 -1.57225E+01 -1.75991E+01
 1.40707E+00  8.95426E-01 -1.48952E+01 -1.68942E+01
 1.40707E+00  9.78651E-01 -1.39835E+01 -1.61582E+01
 1.40707E+00  1.06254E+00 -1.29849E+01 -1.52700E+01
 1.40707E+00  1.14720E+00 -1.18968E+01 -1.41993E+01
 1.40707E+00  1.23275E+00 -1.07179E+01 -1.29785E+01
 1.40707E+00  1.31933E+00 -9.44890E+00 -1.16380E+01
 1.40707E+00  1.40707E+00 -8.09437E+00 -1.01460E+01
 1.40707E+00  1.49612E+00 -6.66356E+00 -8.59236E+00
 1.40707E+00  1.58663E+00 -5.16965E+00 -6.91240E+00
 1.40707E+00  1.67875E+00 -3.62711E+00 -5.16654E+00
 1.40707E+00  1.77265E+00 -2.05528E+00 -3.35838E+00
 1.40707E+00  1.86849E+00 -5.34408E-01 -1.64296E+00
 1.40707E+00  1.96646E+00  5.25256E-01 -3.69540E-01
 1.40707E+00  2.06671E+00  5.57462E-01 -1.32575E-01
 1.40707E+00  2.16942E+00  1.97361E-01 -3.30648E-01
 1.40707E+00  2.27476E+00  4.38510E-02 -3.17183E-01
 1.40707E+00  2.38291E+00  7.45882E-03 -2.77947E-01
 1.40707E+00  2.49401E+00  1.03368E-03 -2.14362E-01
 1.40707E+00  2.60824E+00  1.17239E-04 -1.71695E-01
 1.40707E+00  2.72574E+00  1.09331E-05 -1.37503E-01
 1.40707E+00  2.84665E+00  8.29197E-07 -8.67076E-02
 1.40707E+00  2.97110E+00  5.08901E-08 -6.14619E-02
 1.40707E+00  3.09918E+00  0.00000E+00 -3.93065E-02
 1.40707E+00  3.23102E+00  0.00000E+00 -2.37631E-02
 1.40707E+00  3.36667E+00  0.00000E+00 -1.38352E-02
 1.40707E+00  3.50622E+00  0.00000E+00 -7.38503E-03
 1.40707E+00  3.64969E+00  0.00000E+00 -3.91288E-03
 1.40707E+00  3.79713E+00  0.00000E+00 -1.87955E-03
 1.40707E+00  3.94854E+00  0.00000E+00  0.00000E+00

 1.49612E+00  0.00000E+00 -1.61609E+01 -1.58702E+01
 1.49612E+00  8.08925E-02 -1.61291E+01 -1.58267E+01
 1.49612E+00  1.61790E-01 -1.60342E+01 -1.57575E+01
 1.49612E+00  2.42708E-01 -1.58761E+01 -1.57038E+01
 1.49612E+00  3.23667E-01 -1.56548E+01 -1.55640E+01
 1.49612E+00  4.04701E-01 -1.53701E+01 -1.54532E+01
 1.49612E+00  4.85850E-01 -1.50215E+01 -1.54141E+01
 1.49612E+00  5.67166E-01 -1.46088E+01 -1.51556E+01
 1.49612E+00  6.48708E-01 -1.41312E+01 -1.50023E+01
 1.49612E+00  7.30546E-01 -1.35880E+01 -1.46830E+01
 1.49612E+00  8.12756E-01 -1.29778E+01 -1.43823E+01
 1.49612E+00  8.95426E-01 -1.22993E+01 -1.39876E+01
 1.49612E+00  9.78651E-01 -1.15504E+01 -1.33673E+01
 1.49612E+00  1.06254E+00 -1.07287E+01 -1.26847E+01
 1.49612E+00  1.14720E+00 -9.83136E+00 -1.18215E+01
 1.49612E+00  1.23275E+00 -8.85569E+00 -1.08496E+01
 1.49612E+00  1.31933E+00 -7.79972E+00 -9.72134E+00
 1.49612E+00  1.40707E+00 -6.66356E+00 -8.59236E+00
 1.49612E+00  1.49612E+00 -5.45071E+00 -7.24831E+00
 1.49612E+00  1.58663E+00 -4.16883E+00 -5.88407E+00
 1.49612E+00  1.67875E+00 -2.82943E+00 -4.30281E+00
 1.49612E+00  1.77265E+00 -1.45470E+00 -2.79628E+00
 1.49612E+00  1.86849E+00 -1.36299E-01 -1.25849E+00
 1.49612E+00  1.96646E+00  7.15893E-01 -2.41769E-01
 1.49612E+00  2.06671E+00  6.04971E-01 -1.03055E-01
 1.49612E+00  2.16942E+00  2.02381E-01 -4.50778E-01
 1.49612E+00  2.27476E+00  4.38924E-02 -4.29017E-01
 1.49612E+00  2.38291E+00  7.37083E-03 -3.47190E-01
 1.49612E+00  2.49401E+00  1.01392E-03 -2.24493E-01
 1.49612E+00  2.60824E+00  1.14491E-04 -1.84733E-01
 1.49612E+00  2.72574E+00  1.06499E-05 -1.52742E-01
 1.49612E+00  2.84665E+00  8.06565E-07 -9.91002E-02
 1.49612E+00  2.97110E+00  4.94682E-08 -7.48299E-02
 1.49612E+00  3.09918E+00  0.00000E+00 -4.82067E-02
 1.49612E+00  3.23102E+00  0.00000E+00 -2.82794E-02
 1.49612E+00  3.36667E+00  0.00000E+00 -1.65084E-02
 1.49612E+00  3.50622E+00  0.00000E+00 -8.45308E-03
 1.49612E+00  3.64969E+00  0.00000E+00 -4.71084E-03
 1.49612E+00  3.79713E+00  0.00000E+00 -2.19559E-03
 1.49612E+00  3.94854E+00  0.00000E+00  0.00000E+00

 1.58663E+00  0.00000E+00 -1.28170E+01 -1.22950E+01
 1.58663E+00  8.08925E-02 -1.27918E+01 -1.22680E+01
 1.58663E+00  1.61790E-01 -1.27169E+01 -1.22157E+01
 1.58663E+00  2.42708E-01 -1.25920E+01 -1.21597E+01
 1.58663E+00  3.23667E-01 -1.24170E+01 -1.21507E+01
 1.58663E+00  4.04701E-01 -1.21914E+01 -1.20825E+01
 1.58663E+00  4.85850E-01 -1.19148E+01 -1.19559E+01
 1.58663E+00  5.67166E-01 -1.15867E+01 -1.19685E+01
 1.58663E+00  6.48708E-01 -1.12061E+01 -1.17559E+01
 1.58663E+00  7.30546E-01 -1.07721E+01 -1.16441E+01
 1.58663E+00  8.12756E-01 -1.02836E+01 -1.13087E+01
 1.58663E+00  8.95426E-01 -9.73897E+00 -1.10262E+01
 1.58663E+00  9.78651E-01 -9.13657E+00 -1.06108E+01
 1.58663E+00  1.06254E+00 -8.47414E+00 -1.01031E+01
 1.58663E+00  1.14720E+00 -7.74907E+00 -9.44572E+00
 1.58663E+00  1.23275E+00 -6.95845E+00 -8.68895E+00
 1.58663E+00  1.31933E+00 -6.09939E+00 -7.96249E+00
 1.58663E+00  1.40707E+00 -5.16965E+00 -6.91240E+00
 1.58663E+00  1.49612E+00 -4.16883E+00 -5.88407E+00
 1.58663E+00  1.58663E+00 -3.09980E+00 -4.61933E+00
 1.58663E+00  1.67875E+00 -1.97042E+00 -3.38023E+00
 1.58663E+00  1.77265E+00 -8.04430E-01 -2.08711E+00
 1.58663E+00  1.86849E+00  2.96129E-01 -8.65443E-01
 1.58663E+00  1.96646E+00  9.23261E-01 -5.35839E-03
 1.58663E+00  2.06671E+00  6.56645E-01 -1.65430E-01
 1.58663E+00  2.16942E+00  2.07819E-01 -4.22634E-01
 1.58663E+00  2.27476E+00  4.39270E-02 -4.73660E-01
 1.58663E+00  2.38291E+00  7.27239E-03 -3.85546E-01
 1.58663E+00  2.49401E+00  9.91911E-04 -2.42950E-01
 1.58663E+00  2.60824E+00  1.11428E-04 -2.34780E-01
 1.58663E+00  2.72574E+00  1.03336E-05 -1.87412E-01
 1.58663E+00  2.84665E+00  7.81229E-07 -1.33313E-01
 1.58663E+00  2.97110E+00  4.78733E-08 -7.59955E-02
 1.58663E+00  3.09918E+00  0.00000E+00 -5.42338E-02
 1.58663E+00  3.23102E+00  0.00000E+00 -3.54291E-02
 1.58663E+00  3.36667E+00  0.00000E+00 -1.91678E-02
 1.58663E+00  3.50622E+00  0.00000E+00 -1.02767E-02
 1.58663E+00  3.64969E+00  0.00000E+00 -4.90534E-03
 1.58663E+00  3.79713E+00  0.00000E+00 -2.64051E-03
 1.58663E+00  3.94854E+00  0.00000E+00  0.00000E+00

 1.67875E+00  0.00000E+00 -9.58244E+00 -8.95605E+00
 1.67875E+00  8.08925E-02 -9.56322E+00 -8.92584E+00
 1.67875E+00  1.61790E-01 -9.50627E+00 -8.93780E+00
 1.67875E+00  2.42708E-01 -9.41142E+00 -8.89821E+00
 1.67875E+00  3.23667E-01 -9.27830E+00 -8.91259E+00
 1.67875E+00  4.04701E-01 -9.10642E+00 -8.88708E+00
 1.67875E+00  4.85850E-01 -8.89517E+00 -8.83850E+00
 1.67875E+00  5.67166E-01 -8.64380E+00 -8.80740E+00
 1.67875E+00  6.48708E-01 -8.35142E+00 -8.67591E+00
 1.67875E+00  7.30546E-01 -8.01695E+00 -8.60509E+00
 1.67875E+00  8.12756E-01 -7.63915E+00 -8.40424E+00
 1.67875E+00  8.95426E-01 -7.21659E+00 -8.24249E+00
 1.67875E+00  9.78651E-01 -6.74761E+00 -7.87595E+00
 1.67875E+00  1.06254E+00 -6.23026E+00 -7.50232E+00
 1.67875E+00  1.14720E+00 -5.66227E+00 -7.13145E+00
 1.67875E+00  1.23275E+00 -5.04100E+00 -6.52994E+00
 1.67875E+00  1.31933E+00 -4.36358E+00 -5.93142E+00
 1.67875E+00  1.40707E+00 -3.62711E+00 -5.16654E+00
 1.67875E+00  1.49612E+00 -2.82943E+00 -4.30281E+00
 1.67875E+00  1.58663E+00 -1.97042E+00 -3.38023E+00
 1.67875E+00  1.67875E+00 -1.05523E+00 -2.41457E+00
 1.67875E+00  1.77265E+00 -1.08733E-01 -1.31430E+00
 1.67875E+00  1.86849E+00  7.57755E-01 -4.26982E-01
 1.67875E+00  1.96646E+00  1.14192E+00  1.32532E-01
 1.67875E+00  2.06671E+00  7.09370E-01 -1.36049E-01
 1.67875E+00  2.16942E+00  2.12766E-01 -4.29136E-01
 1.67875E+00  2.27476E+00  4.37703E-02 -5.60576E-01
 1.67875E+00  2.38291E+00  7.13370E-03 -4.51230E-01
 1.67875E+00  2.49401E+00  9.63660E-04 -3.55735E-01
 1.67875E+00  2.60824E+00  1.07606E-04 -2.13568E-01
 1.67875E+00  2.72574E+00  9.94344E-06 -1.54584E-01
 1.67875E+00  2.84665E+00  7.50129E-07 -1.64343E-01
 1.67875E+00  2.97110E+00  4.59182E-08 -9.25430E-02
 1.67875E+00  3.09918E+00  0.00000E+00 -6.56418E-02
 1.67875E+00  3.23102E+00  0.00000E+00 -4.19432E-02
 1.67875E+00  3.36667E+00  0.00000E+00 -2.36222E-02
 1.67875E+00  3.50622E+00  0.00000E+00 -1.19602E-02
 1.67875E+00  3.64969E+00  0.00000E+00 -6.32207E-03
 1.67875E+00  3.79713E+00  0.00000E+00 -2.90894E-03
 1.67875E+00  3.94854E+00  0.00000E+00  0.00000E+00

 1.77265E+00  0.00000E+00 -6.42245E+00 -5.80561E+00
 1.77265E+00  8.08925E-02 -6.40872E+00 -5.86650E+00
 1.77265E+00  1.61790E-01 -6.36834E+00 -5.86916E+00
 1.77265E+00  2.42708E-01 -6.30115E+00 -5.84162E+00
 1.77265E+00  3.23667E-01 -6.20670E+00 -5.91865E+00
 1.77265E+00  4.04701E-01 -6.08446E+00 -5.93223E+00
 1.77265E+00  4.85850E-01 -5.93373E+00 -5.93803E+00
 1.77265E+00  5.67166E-01 -5.75368E+00 -5.81425E+00
 1.77265E+00  6.48708E-01 -5.54337E+00 -5.80040E+00
 1.77265E+00  7.30546E-01 -5.30171E+00 -5.67602E+00
 1.77265E+00  8.12756E-01 -5.02745E+00 -5.58485E+00
 1.77265E+00  8.95426E-01 -4.71919E+00 -5.43712E+00
 1.77265E+00  9.78651E-01 -4.37539E+00 -5.22308E+00
 1.77265E+00  1.06254E+00 -3.99434E+00 -5.03810E+00
 1.77265E+00  1.14720E+00 -3.57411E+00 -4.70042E+00
 1.77265E+00  1.23275E+00 -3.11251E+00 -4.35943E+00
 1.77265E+00  1.31933E+00 -2.60710E+00 -3.92970E+00
 1.77265E+00  1.40707E+00 -2.05528E+00 -3.35838E+00
 1.77265E+00  1.49612E+00 -1.45470E+00 -2.79628E+00
 1.77265E+00  1.58663E+00 -8.04430E-01 -2.08711E+00
 1.77265E+00  1.67875E+00 -1.08733E-01 -1.31430E+00
 1.77265E+00  1.77265E+00  6.05589E-01 -5.46906E-01
 1.77265E+00  1.86849E+00  1.21991E+00  1.73422E-01
 1.77265E+00  1.96646E+00  1.34697E+00  3.70235E-01
 1.77265E+00  2.06671E+00  7.50666E-01 -8.21420E-02
 1.77265E+00  2.16942E+00  2.13849E-01 -4.76063E-01
 1.77265E+00  2.27476E+00  4.27668E-02 -5.96023E-01
 1.77265E+00  2.38291E+00  6.85165E-03 -5.24637E-01
 1.77265E+00  2.49401E+00  9.15569E-04 -4.16035E-01
 1.77265E+00  2.60824E+00  1.01534E-04 -3.16692E-01
 1.77265E+00  2.72574E+00  9.34314E-06 -2.45330E-01
 1.77265E+00  2.84665E+00  7.03076E-07 -1.48525E-01
 1.77265E+00  2.97110E+00  4.29831E-08 -1.41042E-01
 1.77265E+00  3.09918E+00  0.00000E+00 -8.98501E-02
 1.77265E+00  3.23102E+00  0.00000E+00 -4.28017E-02
 1.77265E+00  3.36667E+00  0.00000E+00 -2.86009E-02
 1.77265E+00  3.50622E+00  0.00000E+00 -1.41916E-02
 1.77265E+00  3.64969E+00  0.00000E+00 -7.08119E-03
 1.77265E+00  3.79713E+00  0.00000E+00 -3.39395E-03
 1.77265E+00  3.94854E+00  0.00000E+00  0.00000E+00

 1.86849E+00  0.00000E+00 -3.32593E+00 -2.87133E+00
 1.86849E+00  8.08925E-02 -3.31750E+00 -2.97649E+00
 1.86849E+00  1.61790E-01 -3.29305E+00 -3.05779E+00
 1.86849E+00  2.42708E-01 -3.25236E+00 -3.01642E+00
 1.86849E+00  3.23667E-01 -3.19502E+00 -3.00271E+00
 1.86849E+00  4.04701E-01 -3.12051E+00 -3.04300E+00
 1.86849E+00  4.85850E-01 -3.02818E+00 -3.00778E+00
 1.86849E+00  5.67166E-01 -2.91725E+00 -2.96893E+00
 1.86849E+00  6.48708E-01 -2.78684E+00 -2.96032E+00
 1.86849E+00  7.30546E-01 -2.63594E+00 -2.96381E+00
 1.86849E+00  8.12756E-01 -2.46342E+00 -2.86542E+00
 1.86849E+00  8.95426E-01 -2.26807E+00 -2.82386E+00
 1.86849E+00  9.78651E-01 -2.04854E+00 -2.75333E+00
 1.86849E+00  1.06254E+00 -1.80342E+00 -2.59163E+00
 1.86849E+00  1.14720E+00 -1.53116E+00 -2.41707E+00
 1.86849E+00  1.23275E+00 -1.23011E+00 -2.19172E+00
 1.86849E+00  1.31933E+00 -8.98473E-01 -1.95669E+00
 1.86849E+00  1.40707E+00 -5.34408E-01 -1.64296E+00
 1.86849E+00  1.49612E+00 -1.36299E-01 -1.25849E+00
 1.86849E+00  1.58663E+00  2.96129E-01 -8.65443E-01
 1.86849E+00  1.67875E+00  7.57755E-01 -4.26982E-01
 1.86849E+00  1.77265E+00  1.21991E+00  1.73422E-01
 1.86849E+00  1.86849E+00  1.56410E+00  5.89203E-01
 1.86849E+00  1.96646E+00  1.44468E+00  5.72998E-01
 1.86849E+00  2.06671E+00  7.36998E-01 -1.26142E-01
 1.86849E+00  2.16942E+00  1.99910E-01 -5.46329E-01
 1.86849E+00  2.27476E+00  3.88231E-02 -5.71210E-01
 1.86849E+00  2.38291E+00  6.10452E-03 -4.48249E-01
 1.86849E+00  2.49401E+00  8.05834E-04 -4.37740E-01
 1.86849E+00  2.60824E+00  8.86615E-05 -3.22766E-01
 1.86849E+00  2.72574E+00  8.11926E-06 -2.75998E-01
 1.86849E+00  2.84665E+00  6.09217E-07 -2.40088E-01
 1.86849E+00  2.97110E+00  3.71922E-08 -1.59006E-01
 1.86849E+00  3.09918E+00  0.00000E+00 -9.82532E-02
 1.86849E+00  3.23102E+00  0.00000E+00 -6.25869E-02
 1.86849E+00  3.36667E+00  0.00000E+00 -3.43580E-02
 1.86849E+00  3.50622E+00  0.00000E+00 -1.77666E-02
 1.86849E+00  3.64969E+00  0.00000E+00 -8.51872E-03
 1.86849E+00  3.79713E+00  0.00000E+00 -3.99898E-03
 1.86849E+00  3.94854E+00  0.00000E+00  0.00000E+00

 1.96646E+00  0.00000E+00 -7.33500E-01 -6.24731E-01
 1.96646E+00  8.08925E-02 -7.29943E-01 -6.71522E-01
 1.96646E+00  1.61790E-01 -7.19951E-01 -6.75103E-01
 1.96646E+00  2.42708E-01 -7.03369E-01 -6.77442E-01
 1.96646E+00  3.23667E-01 -6.79873E-01 -6.88863E-01
 1.96646E+00  4.04701E-01 -6.49099E-01 -6.62060E-01
 1.96646E+00  4.85850E-01 -6.10608E-01 -7.05555E-01
 1.96646E+00  5.67166E-01 -5.63867E-01 -7.02126E-01
 1.96646E+00  6.48708E-01 -5.08251E-01 -6.55305E-01
 1.96646E+00  7.30546E-01 -4.43061E-01 -7.59257E-01
 1.96646E+00  8.12756E-01 -3.67535E-01 -6.81763E-01
 1.96646E+00  8.95426E-01 -2.80856E-01 -6.22973E-01
 1.96646E+00  9.78651E-01 -1.82145E-01 -6.71346E-01
 1.96646E+00  1.06254E+00 -7.04725E-02 -6.10251E-01
 1.96646E+00  1.14720E+00  5.51252E-02 -6.28633E-01
 1.96646E+00  1.23275E+00  1.95632E-01 -6.29731E-01
 1.96646E+00  1.31933E+00  3.52036E-01 -4.40677E-01
 1.96646E+00  1.40707E+00  5.25256E-01 -3.69540E-01
 1.96646E+00  1.49612E+00  7.15893E-01 -2.41769E-01
 1.96646E+00  1.58663E+00  9.23261E-01 -5.35839E-03
 1.96646E+00  1.67875E+00  1.14192E+00  1.32532E-01
 1.96646E+00  1.77265E+00  1.34697E+00  3.70235E-01
 1.96646E+00  1.86849E+00  1.44468E+00  5.72998E-01
 1.96646E+00  1.96646E+00  1.19199E+00  3.59536E-01
 1.96646E+00  2.06671E+00  5.66408E-01 -2.13353E-01
 1.96646E+00  2.16942E+00  1.46804E-01 -5.23439E-01
 1.96646E+00  2.27476E+00  2.76718E-02 -5.80414E-01
 1.96646E+00  2.38291E+00  4.26400E-03 -5.25355E-01
 1.96646E+00  2.49401E+00  5.55172E-04 -4.97641E-01
 1.96646E+00  2.60824E+00  6.05204E-05 -3.58109E-01
 1.96646E+00  2.72574E+00  5.50969E-06 -2.77473E-01
 1.96646E+00  2.84665E+00  4.11878E-07 -2.57916E-01
 1.96646E+00  2.97110E+00  2.50942E-08 -1.90816E-01
 1.96646E+00  3.09918E+00  0.00000E+00 -1.21741E-01
 1.96646E+00  3.23102E+00  0.00000E+00 -6.93290E-02
 1.96646E+00  3.36667E+00  0.00000E+00 -4.14758E-02
 1.96646E+00  3.50622E+00  0.00000E+00 -1.98730E-02
 1.96646E+00  3.64969E+00  0.00000E+00 -1.02649E-02
 1.96646E+00  3.79713E+00  0.00000E+00 -5.01549E-03
 1.96646E+00  3.94854E+00  0.00000E+00  0.00000E+00

 2.06671E+00  0.00000E+00  2.79861E-01  1.80800E-01
 2.06671E+00  8.08925E-02  2.80549E-01  1.86496E-01
 2.06671E+00  1.61790E-01  2.82275E-01  1.81656E-01
 2.06671E+00  2.42708E-01  2.85092E-01  2.33352E-01
 2.06671E+00  3.23667E-01  2.89134E-01  1.76700E-01
 2.06671E+00  4.04701E-01  2.94547E-01  1.66966E-01
 2.06671E+00  4.85850E-01  3.01508E-01  2.22057E-01
 2.06671E+00  5.67166E-01  3.10223E-01  1.55524E-01
 2.06671E+00  6.48708E-01  3.20933E-01  1.08294E-01
 2.06671E+00  7.30546E-01  3.33906E-01  1.51632E-01
 2.06671E+00  8.12756E-01  3.49435E-01  1.02897E-01
 2.06671E+00  8.95426E-01  3.67836E-01  1.27182E-01
 2.06671E+00  9.78651E-01  3.89439E-01  2.82950E-02
 2.06671E+00  1.06254E+00  4.14590E-01  4.76970E-02
 2.06671E+00  1.14720E+00  4.43640E-01 -4.66402E-02
 2.06671E+00  1.23275E+00  4.76935E-01 -8.84424E-02
 2.06671E+00  1.31933E+00  5.14794E-01 -1.35647E-01
 2.06671E+00  1.40707E+00  5.57462E-01 -1.32575E-01
 2.06671E+00  1.49612E+00  6.04971E-01 -1.03055E-01
 2.06671E+00  1.58663E+00  6.56645E-01 -1.65430E-01
 2.06671E+00  1.67875E+00  7.09370E-01 -1.36049E-01
 2.06671E+00  1.77265E+00  7.50666E-01 -8.21420E-02
 2.06671E+00  1.86849E+00  7.36998E-01 -1.26142E-01
 2.06671E+00  1.96646E+00  5.66408E-01 -2.13353E-01
 2.06671E+00  2.06671E+00  2.55062E-01 -4.50083E-01
 2.06671E+00  2.16942E+00  6.35368E-02 -6.43998E-01
 2.06671E+00  2.27476E+00  1.16386E-02 -5.93281E-01
 2.06671E+00  2.38291E+00  1.75630E-03 -4.98023E-01
 2.06671E+00  2.49401E+00  2.25219E-04 -4.93305E-01
 2.06671E+00  2.60824E+00  2.42850E-05 -4.41317E-01
 2.06671E+00  2.72574E+00  2.19412E-06 -3.69692E-01
 2.06671E+00  2.84665E+00  1.63123E-07 -2.11663E-01
 2.06671E+00  2.97110E+00  9.89980E-09 -2.05947E-01
 2.06671E+00  3.09918E+00  0.00000E+00 -1.27060E-01
 2.06671E+00  3.23102E+00  0.00000E+00 -1.07501E-01
 2.06671E+00  3.36667E+00  0.00000E+00 -4.66025E-02
 2.06671E+00  3.50622E+00  0.00000E+00 -2.65140E-02
 2.06671E+00  3.64969E+00  0.00000E+00 -1.15121E-02
 2.06671E+00  3.79713E+00  0.00000E+00 -6.02090E-03
 2.06671E+00  3.94854E+00  0.00000E+00  0.00000E+00

 2.16942E+00  0.00000E+00  1.78431E-01  1.50294E-02
 2.16942E+00  8.08925E-02  1.78448E-01  1.77132E-02
 2.16942E+00  1.61790E-01  1.78413E-01  2.37244E-02
 2.16942E+00  2.42708E-01  1.78335E-01  9.19900E-03
 2.16942E+00  3.23667E-01  1.78242E-01  3.17738E-02
 2.16942E+00  4.04701E-01  1.78167E-01  1.87185E-02
 2.16942E+00  4.85850E-01  1.78147E-01  4.89519E-02
 2.16942E+00  5.67166E-01  1.78225E-01  6.19871E-03
 2.16942E+00  6.48708E-01  1.78452E-01 -8.95297E-05
 2.16942E+00  7.30546E-01  1.78880E-01  2.23105E-02
 2.16942E+00  8.12756E-01  1.79572E-01 -2.18463E-02
 2.16942E+00  8.95426E-01  1.80591E-01 -3.45496E-03
 2.16942E+00  9.78651E-01  1.82007E-01 -8.35367E-02
 2.16942E+00  1.06254E+00  1.83888E-01 -1.67294E-01
 2.16942E+00  1.14720E+00  1.86304E-01 -1.60418E-01
 2.16942E+00  1.23275E+00  1.89321E-01 -2.13097E-01
 2.16942E+00  1.31933E+00  1.92996E-01 -2.92771E-01
 2.16942E+00  1.40707E+00  1.97361E-01 -3.30648E-01
 2.16942E+00  1.49612E+00  2.02381E-01 -4.50778E-01
 2.16942E+00  1.58663E+00  2.07819E-01 -4.22634E-01
 2.16942E+00  1.67875E+00  2.12766E-01 -4.29136E-01
 2.16942E+00  1.77265E+00  2.13849E-01 -4.76063E-01
 2.16942E+00  1.86849E+00  1.99910E-01 -5.46329E-01
 2.16942E+00  1.96646E+00  1.46804E-01 -5.23439E-01
 2.16942E+00  2.06671E+00  6.35368E-02 -6.43998E-01
 2.16942E+00  2.16942E+00  1.53115E-02 -6.45445E-01
 2.16942E+00  2.27476E+00  2.73219E-03 -6.10386E-01
 2.16942E+00  2.38291E+00  4.03861E-04 -5.91131E-01
 2.16942E+00  2.49401E+00  5.09691E-05 -5.34565E-01
 2.16942E+00  2.60824E+00  5.43021E-06 -5.13661E-01
 2.16942E+00  2.72574E+00  4.86318E-07 -4.13398E-01
 2.16942E+00  2.84665E+00  3.59132E-08 -2.63384E-01
 2.16942E+00  2.97110E+00  2.16846E-09 -2.25589E-01
 2.16942E+00  3.09918E+00  0.00000E+00 -2.01393E-01
 2.16942E+00  3.23102E+00  0.00000E+00 -7.96157E-02
 2.16942E+00  3.36667E+00  0.00000E+00 -7.40977E-02
 2.16942E+00  3.50622E+00  0.00000E+00 -2.98465E-02
 2.16942E+00  3.64969E+00  0.00000E+00 -1.55147E-02
 2.16942E+00  3.79713E+00  0.00000E+00 -6.33803E-03
 2.16942E+00  3.94854E+00  0.00000E+00  0.00000E+00

 2.27476E+00  0.00000E+00  4.66754E-02 -1.20117E-01
 2.27476E+00  8.08925E-02  4.66596E-02 -9.94576E-02
 2.27476E+00  1.61790E-01  4.65965E-02 -1.06592E-01
 2.27476E+00  2.42708E-01  4.64877E-02 -9.79833E-02
 2.27476E+00  3.23667E-01  4.63378E-02 -1.02745E-01
 2.27476E+00  4.04701E-01  4.61517E-02 -9.05606E-02
 2.27476E+00  4.85850E-01  4.59348E-02 -8.97415E-02
 2.27476E+00  5.67166E-01  4.56937E-02 -9.71933E-02
 2.27476E+00  6.48708E-01  4.54358E-02 -1.01915E-01
 2.27476E+00  7.30546E-01  4.51692E-02 -1.07919E-01
 2.27476E+00  8.12756E-01  4.49029E-02 -1.30914E-01
 2.27476E+00  8.95426E-01  4.46464E-02 -1.18123E-01
 2.27476E+00  9.78651E-01  4.44096E-02 -1.56044E-01
 2.27476E+00  1.06254E+00  4.42027E-02 -1.57930E-01
 2.27476E+00  1.14720E+00  4.40357E-02 -2.52082E-01
 2.27476E+00  1.23275E+00  4.39176E-02 -2.32686E-01
 2.27476E+00  1.31933E+00  4.38554E-02 -3.07387E-01
 2.27476E+00  1.40707E+00  4.38510E-02 -3.17183E-01
 2.27476E+00  1.49612E+00  4.38924E-02 -4.29017E-01
 2.27476E+00  1.58663E+00  4.39270E-02 -4.73660E-01
 2.27476E+00  1.67875E+00  4.37703E-02 -5.60576E-01
 2.27476E+00  1.77265E+00  4.27668E-02 -5.96023E-01
 2.27476E+00  1.86849E+00  3.88231E-02 -5.71210E-01
 2.27476E+00  1.96646E+00  2.76718E-02 -5.80414E-01
 2.27476E+00  2.06671E+00  1.16386E-02 -5.93281E-01
 2.27476E+00  2.16942E+00  2.73219E-03 -6.10386E-01
 2.27476E+00  2.27476E+00  4.76621E-04 -5.84496E-01
 2.27476E+00  2.38291E+00  6.91073E-05 -5.92928E-01
 2.27476E+00  2.49401E+00  8.58519E-06 -4.71910E-01
 2.27476E+00  2.60824E+00  9.03406E-07 -4.76324E-01
 2.27476E+00  2.72574E+00  8.01601E-08 -3.73731E-01
 2.27476E+00  2.84665E+00  5.87665E-09 -3.50239E-01
 2.27476E+00  2.97110E+00  3.53069E-10 -2.43533E-01
 2.27476E+00  3.09918E+00  0.00000E+00 -1.99913E-01
 2.27476E+00  3.23102E+00  0.00000E+00 -1.16043E-01
 2.27476E+00  3.36667E+00  0.00000E+00 -7.30549E-02
 2.27476E+00  3.50622E+00  0.00000E+00 -3.54594E-02
 2.27476E+00  3.64969E+00  0.00000E+00 -1.69367E-02
 2.27476E+00  3.79713E+00  0.00000E+00 -8.26112E-03
 2.27476E+00  3.94854E+00  0.00000E+00  0.00000E+00

 2.38291E+00  0.00000E+00  8.53539E-03 -1.10038E-01
 2.38291E+00  8.08925E-02  8.53113E-03 -1.05194E-01
 2.38291E+00  1.61790E-01  8.51603E-03 -1.04714E-01
 2.38291E+00  2.42708E-01  8.49031E-03 -1.12341E-01
 2.38291E+00  3.23667E-01  8.45459E-03 -1.02080E-01
 2.38291E+00  4.04701E-01  8.40945E-03 -1.10131E-01
 2.38291E+00  4.85850E-01  8.35555E-03 -9.93297E-02
 2.38291E+00  5.67166E-01  8.29367E-03 -1.17489E-01
 2.38291E+00  6.48708E-01  8.22470E-03 -1.03497E-01
 2.38291E+00  7.30546E-01  8.14962E-03 -1.23898E-01
 2.38291E+00  8.12756E-01  8.06949E-03 -1.32357E-01
 2.38291E+00  8.95426E-01  7.98541E-03 -1.21183E-01
 2.38291E+00  9.78651E-01  7.89855E-03 -1.23116E-01
 2.38291E+00  1.06254E+00  7.81007E-03 -1.43464E-01
 2.38291E+00  1.14720E+00  7.72112E-03 -1.84229E-01
 2.38291E+00  1.23275E+00  7.63265E-03 -1.99381E-01
 2.38291E+00  1.31933E+00  7.54529E-03 -2.44582E-01
 2.38291E+00  1.40707E+00  7.45882E-03 -2.77947E-01
 2.38291E+00  1.49612E+00  7.37083E-03 -3.47190E-01
 2.38291E+00  1.58663E+00  7.27239E-03 -3.85546E-01
 2.38291E+00  1.67875E+00  7.13370E-03 -4.51230E-01
 2.38291E+00  1.77265E+00  6.85165E-03 -5.24637E-01
 2.38291E+00  1.86849E+00  6.10452E-03 -4.48249E-01
 2.38291E+00  1.96646E+00  4.26400E-03 -5.25355E-01
 2.38291E+00  2.06671E+00  1.75630E-03 -4.98023E-01
 2.38291E+00  2.16942E+00  4.03861E-04 -5.91131E-01
 2.38291E+00  2.27476E+00  6.91073E-05 -5.92928E-01
 2.38291E+00  2.38291E+00  9.84393E-06 -5.06127E-01
 2.38291E+00  2.49401E+00  1.20401E-06 -4.95360E-01
 2.38291E+00  2.60824E+00  1.25069E-07 -4.24086E-01
 2.38291E+00  2.72574E+00  1.09861E-08 -4.28163E-01
 2.38291E+00  2.84665E+00  7.99388E-10 -3.28744E-01
 2.38291E+00  2.97110E+00  4.78649E-11 -2.92832E-01
 2.38291E+00  3.09918E+00  0.00000E+00 -2.17978E-01
 2.38291E+00  3.23102E+00  0.00000E+00 -1.77182E-01
 2.38291E+00  3.36667E+00  0.00000E+00 -1.20336E-01
 2.38291E+00  3.50622E+00  0.00000E+00 -3.54694E-02
 2.38291E+00  3.64969E+00  0.00000E+00 -2.23108E-02
 2.38291E+00  3.79713E+00  0.00000E+00 -8.93628E-03
 2.38291E+00  3.94854E+00  0.00000E+00  0.00000E+00

 2.49401E+00  0.00000E+00  1.22751E-03 -8.29101E-02
 2.49401E+00  8.08925E-02  1.22681E-03 -8.24141E-02
 2.49401E+00  1.61790E-01  1.22443E-03 -7.95019E-02
 2.49401E+00  2.42708E-01  1.22039E-03 -8.05216E-02
 2.49401E+00  3.23667E-01  1.21476E-03 -8.88014E-02
 2.49401E+00  4.04701E-01  1.20758E-03 -8.58353E-02
 2.49401E+00  4.85850E-01  1.19895E-03 -9.02915E-02
 2.49401E+00  5.67166E-01  1.18893E-03 -8.76523E-02
 2.49401E+00  6.48708E-01  1.17760E-03 -8.82607E-02
 2.49401E+00  7.30546E-01  1.16507E-03 -9.68828E-02
 2.49401E+00  8.12756E-01  1.15144E-03 -1.00009E-01
 2.49401E+00  8.95426E-01  1.13682E-03 -1.08002E-01
 2.49401E+00  9.78651E-01  1.12132E-03 -1.12124E-01
 2.49401E+00  1.06254E+00  1.10503E-03 -1.27016E-01
 2.49401E+00  1.14720E+00  1.08808E-03 -1.32960E-01
 2.49401E+00  1.23275E+00  1.07053E-03 -1.63424E-01
 2.49401E+00  1.31933E+00  1.05242E-03 -2.14637E-01
 2.49401E+00  1.40707E+00  1.03368E-03 -2.14362E-01
 2.49401E+00  1.49612E+00  1.01392E-03 -2.24493E-01
 2.49401E+00  1.58663E+00  9.91911E-04 -2.42950E-01
 2.49401E+00  1.67875E+00  9.63660E-04 -3.55735E-01
 2.49401E+00  1.77265E+00  9.15569E-04 -4.16035E-01
 2.49401E+00  1.86849E+00  8.05834E-04 -4.37740E-01
 2.49401E+00  1.96646E+00  5.55172E-04 -4.97641E-01
 2.49401E+00  2.06671E+00  2.25219E-04 -4.93305E-01
 2.49401E+00  2.16942E+00  5.09691E-05 -5.34565E-01
 2.49401E+00  2.27476E+00  8.58519E-06 -4.71910E-01
 2.49401E+00  2.38291E+00  1.20401E-06 -4.95360E-01
 2.49401E+00  2.49401E+00  1.45114E-07 -4.86441E-01
 2.49401E+00  2.60824E+00  1.48783E-08 -4.55020E-01
 2.49401E+00  2.72574E+00  1.29350E-09 -3.98337E-01
 2.49401E+00  2.84665E+00  9.31943E-11 -3.27554E-01
 2.49401E+00  2.97110E+00  5.75041E-12 -2.86074E-01
 2.49401E+00  3.09918E+00  0.00000E+00 -2.86843E-01
 2.49401E+00  3.23102E+00  0.00000E+00 -1.67225E-01
 2.49401E+00  3.36667E+00  0.00000E+00 -9.68518E-02
 2.49401E+00  3.50622E+00  0.00000E+00 -7.93987E-02
 2.49401E+00  3.64969E+00  0.00000E+00 -2.39048E-02
 2.49401E+00  3.79713E+00  0.00000E+00 -1.14228E-02
 2.49401E+00  3.94854E+00  0.00000E+00  0.00000E+00

 2.60824E+00  0.00000E+00  1.41947E-04 -5.94118E-02
 2.60824E+00  8.08925E-02  1.41860E-04 -5.66360E-02
 2.60824E+00  1.61790E-01  1.41576E-04 -5.98913E-02
 2.60824E+00  2.42708E-01  1.41095E-04 -5.86101E-02
 2.60824E+00  3.23667E-01  1.40421E-04 -5.59783E-02
 2.60824E+00  4.04701E-01  1.39562E-04 -6.41939E-02
 2.60824E+00  4.85850E-01  1.38522E-04 -6.03400E-02
 2.60824E+00  5.67166E-01  1.37308E-04 -6.17759E-02
 2.60824E+00  6.48708E-01  1.35928E-04 -6.61086E-02
 2.60824E+00  7.30546E-01  1.34388E-04 -6.78640E-02
 2.60824E+00  8.12756E-01  1.32697E-04 -7.50575E-02
 2.60824E+00  8.95426E-01  1.30863E-04 -7.71934E-02
 2.60824E+00  9.78651E-01  1.28895E-04 -8.53062E-02
 2.60824E+00  1.06254E+00  1.26801E-04 -9.38908E-02
 2.60824E+00  1.14720E+00  1.24587E-04 -1.00455E-01
 2.60824E+00  1.23275E+00  1.22258E-04 -1.16237E-01
 2.60824E+00  1.31933E+00  1.19813E-04 -1.40982E-01
 2.60824E+00  1.40707E+00  1.17239E-04 -1.71695E-01
 2.60824E+00  1.49612E+00  1.14491E-04 -1.84733E-01
 2.60824E+00  1.58663E+00  1.11428E-04 -2.34780E-01
 2.60824E+00  1.67875E+00  1.07606E-04 -2.13568E-01
 2.60824E+00  1.77265E+00  1.01534E-04 -3.16692E-01
 2.60824E+00  1.86849E+00  8.86615E-05 -3.22766E-01
 2.60824E+00  1.96646E+00  6.05204E-05 -3.58109E-01
 2.60824E+00  2.06671E+00  2.42850E-05 -4.41317E-01
 2.60824E+00  2.16942E+00  5.43021E-06 -5.13661E-01
 2.60824E+00  2.27476E+00  9.03406E-07 -4.76324E-01
 2.60824E+00  2.38291E+00  1.25069E-07 -4.24086E-01
 2.60824E+00  2.49401E+00  1.48789E-08 -4.55020E-01
 2.60824E+00  2.60824E+00  1.50823E-09 -4.15433E-01
 2.60824E+00  2.72574E+00  1.29355E-10 -4.05673E-01
 2.60824E+00  2.84665E+00  9.95604E-12 -4.60696E-01
 2.60824E+00  2.97110E+00  1.53928E-12 -3.43916E-01
 2.60824E+00  3.09918E+00  0.00000E+00 -2.76683E-01
 2.60824E+00  3.23102E+00  0.00000E+00 -1.79966E-01
 2.60824E+00  3.36667E+00  0.00000E+00 -1.02046E-01
 2.60824E+00  3.50622E+00  0.00000E+00 -3.88130E-02
 2.60824E+00  3.64969E+00  0.00000E+00 -4.46652E-02
 2.60824E+00  3.79713E+00  0.00000E+00 -1.30623E-02
 2.60824E+00  3.94854E+00  0.00000E+00  0.00000E+00

 2.72574E+00  0.00000E+00  1.33586E-05 -4.16233E-02
 2.72574E+00  8.08925E-02  1.33511E-05 -4.28527E-02
 2.72574E+00  1.61790E-01  1.33242E-05 -4.33684E-02
 2.72574E+00  2.42708E-01  1.32787E-05 -3.86972E-02
 2.72574E+00  3.23667E-01  1.32151E-05 -4.25943E-02
 2.72574E+00  4.04701E-01  1.31338E-05 -4.12418E-02
 2.72574E+00  4.85850E-01  1.30351E-05 -4.44770E-02
 2.72574E+00  5.67166E-01  1.29195E-05 -4.51586E-02
 2.72574E+00  6.48708E-01  1.27875E-05 -4.46089E-02
 2.72574E+00  7.30546E-01  1.26395E-05 -5.07262E-02
 2.72574E+00  8.12756E-01  1.24761E-05 -5.03119E-02
 2.72574E+00  8.95426E-01  1.22978E-05 -5.86622E-02
 2.72574E+00  9.78651E-01  1.21051E-05 -6.96777E-02
 2.72574E+00  1.06254E+00  1.18984E-05 -6.60995E-02
 2.72574E+00  1.14720E+00  1.16781E-05 -8.25575E-02
 2.72574E+00  1.23275E+00  1.14442E-05 -9.28800E-02
 2.72574E+00  1.31933E+00  1.11964E-05 -1.01467E-01
 2.72574E+00  1.40707E+00  1.09331E-05 -1.37503E-01
 2.72574E+00  1.49612E+00  1.06499E-05 -1.52742E-01
 2.72574E+00  1.58663E+00  1.03336E-05 -1.87412E-01
 2.72574E+00  1.67875E+00  9.94344E-06 -1.54584E-01
 2.72574E+00  1.77265E+00  9.34314E-06 -2.45330E-01
 2.72574E+00  1.86849E+00  8.11926E-06 -2.75998E-01
 2.72574E+00  1.96646E+00  5.50969E-06 -2.77473E-01
 2.72574E+00  2.06671E+00  2.19412E-06 -3.69692E-01
 2.72574E+00  2.16942E+00  4.86319E-07 -4.13398E-01
 2.72574E+00  2.27476E+00  8.01604E-08 -3.73731E-01
 2.72574E+00  2.38291E+00  1.09862E-08 -4.28163E-01
 2.72574E+00  2.49401E+00  1.29344E-09 -3.98337E-01
 2.72574E+00  2.60824E+00  1.29504E-10 -4.05673E-01
 2.72574E+00  2.72574E+00  1.08457E-11 -4.17730E-01
 2.72574E+00  2.84665E+00 -3.78422E-14 -3.66479E-01
 2.72574E+00  2.97110E+00  3.92763E-13 -4.05271E-01
 2.72574E+00  3.09918E+00  0.00000E+00 -2.34823E-01
 2.72574E+00  3.23102E+00  0.00000E+00 -1.88791E-01
 2.72574E+00  3.36667E+00  0.00000E+00 -1.84259E-01
 2.72574E+00  3.50622E+00  0.00000E+00 -9.49243E-02
 2.72574E+00  3.64969E+00  0.00000E+00 -3.92339E-02
 2.72574E+00  3.79713E+00  0.00000E+00 -1.47669E-02
 2.72574E+00  3.94854E+00  0.00000E+00  0.00000E+00

 2.84665E+00  0.00000E+00  1.01440E-06 -3.01304E-02
 2.84665E+00  8.08925E-02  1.01624E-06 -2.68089E-02
 2.84665E+00  1.61790E-01  1.01423E-06 -2.86283E-02
 2.84665E+00  2.42708E-01  1.01081E-06 -3.04186E-02
 2.84665E+00  3.23667E-01  1.00602E-06 -2.91677E-02
 2.84665E+00  4.04701E-01  9.99886E-07 -3.16142E-02
 2.84665E+00  4.85850E-01  9.92429E-07 -3.10429E-02
 2.84665E+00  5.67166E-01  9.83674E-07 -3.24860E-02
 2.84665E+00  6.48708E-01  9.73645E-07 -3.02135E-02
 2.84665E+00  7.30546E-01  9.62367E-07 -3.54416E-02
 2.84665E+00  8.12756E-01  9.49867E-07 -3.21947E-02
 2.84665E+00  8.95426E-01  9.36169E-07 -3.87797E-02
 2.84665E+00  9.78651E-01  9.21293E-07 -4.07852E-02
 2.84665E+00  1.06254E+00  9.05256E-07 -4.70749E-02
 2.84665E+00  1.14720E+00  8.88064E-07 -5.54414E-02
 2.84665E+00  1.23275E+00  8.69703E-07 -6.70386E-02
 2.84665E+00  1.31933E+00  8.50126E-07 -7.43551E-02
 2.84665E+00  1.40707E+00  8.29197E-07 -8.67076E-02
 2.84665E+00  1.49612E+00  8.06564E-07 -9.91002E-02
 2.84665E+00  1.58663E+00  7.81229E-07 -1.33313E-01
 2.84665E+00  1.67875E+00  7.50129E-07 -1.64343E-01
 2.84665E+00  1.77265E+00  7.03076E-07 -1.48525E-01
 2.84665E+00  1.86849E+00  6.09217E-07 -2.40088E-01
 2.84665E+00  1.96646E+00  4.11879E-07 -2.57916E-01
 2.84665E+00  2.06671E+00  1.63123E-07 -2.11663E-01
 2.84665E+00  2.16942E+00  3.59132E-08 -2.63384E-01
 2.84665E+00  2.27476E+00  5.87688E-09 -3.50239E-01
 2.84665E+00  2.38291E+00  7.99405E-10 -3.28744E-01
 2.84665E+00  2.49401E+00  9.31776E-11 -3.27554E-01
 2.84665E+00  2.60824E+00  9.70086E-12 -4.60696E-01
 2.84665E+00  2.72574E+00  5.53542E-14 -3.66479E-01
 2.84665E+00  2.84665E+00  2.55756E-12 -3.63876E-01
 2.84665E+00  2.97110E+00  1.37941E-13 -2.88928E-01
 2.84665E+00  3.09918E+00  0.00000E+00 -3.16819E-01
 2.84665E+00  3.23102E+00  0.00000E+00 -1.94282E-01
 2.84665E+00  3.36667E+00  0.00000E+00 -1.97805E-01
 2.84665E+00  3.50622E+00  0.00000E+00 -9.17327E-02
 2.84665E+00  3.64969E+00  0.00000E+00 -7.05660E-02
 2.84665E+00  3.79713E+00  0.00000E+00 -1.61654E-02
 2.84665E+00  3.94854E+00  0.00000E+00  0.00000E+00

 2.97110E+00  0.00000E+00  6.01220E-08 -1.98262E-02
 2.97110E+00  8.08925E-02  6.23626E-08 -2.18542E-02
 2.97110E+00  1.61790E-01  6.22436E-08 -1.88650E-02
 2.97110E+00  2.42708E-01  6.20399E-08 -2.10246E-02
 2.97110E+00  3.23667E-01  6.17525E-08 -1.93136E-02
 2.97110E+00  4.04701E-01  6.13835E-08 -2.11746E-02
 2.97110E+00  4.85850E-01  6.09327E-08 -2.07520E-02
 2.97110E+00  5.67166E-01  6.04039E-08 -1.98860E-02
 2.97110E+00  6.48708E-01  5.97971E-08 -2.26737E-02
 2.97110E+00  7.30546E-01  5.91123E-08 -2.26332E-02
 2.97110E+00  8.12756E-01  5.83512E-08 -2.41693E-02
 2.97110E+00  8.95426E-01  5.75154E-08 -2.62000E-02
 2.97110E+00  9.78651E-01  5.66041E-08 -2.86386E-02
 2.97110E+00  1.06254E+00  5.56171E-08 -3.34823E-02
 2.97110E+00  1.14720E+00  5.45562E-08 -3.61967E-02
 2.97110E+00  1.23275E+00  5.34178E-08 -4.30166E-02
 2.97110E+00  1.31933E+00  5.21989E-08 -4.95863E-02
 2.97110E+00  1.40707E+00  5.08888E-08 -6.14619E-02
 2.97110E+00  1.49612E+00  4.94672E-08 -7.48299E-02
 2.97110E+00  1.58663E+00  4.78734E-08 -7.59955E-02
 2.97110E+00  1.67875E+00  4.59177E-08 -9.25430E-02
 2.97110E+00  1.77265E+00  4.29828E-08 -1.41042E-01
 2.97110E+00  1.86849E+00  3.71921E-08 -1.59006E-01
 2.97110E+00  1.96646E+00  2.50951E-08 -1.90816E-01
 2.97110E+00  2.06671E+00  9.89977E-09 -2.05947E-01
 2.97110E+00  2.16942E+00  2.16902E-09 -2.25589E-01
 2.97110E+00  2.27476E+00  3.53104E-10 -2.43533E-01
 2.97110E+00  2.38291E+00  4.78404E-11 -2.92832E-01
 2.97110E+00  2.49401E+00  5.64470E-12 -2.86074E-01
 2.97110E+00  2.60824E+00  2.01665E-12 -3.43916E-01
 2.97110E+00  2.72574E+00  7.47683E-13 -4.05271E-01
 2.97110E+00  2.84665E+00  3.82035E-13 -2.88928E-01
 2.97110E+00  2.97110E+00 -4.45252E-12 -3.63536E-01
 2.97110E+00  3.09918E+00  0.00000E+00 -2.43868E-01
 2.97110E+00  3.23102E+00  0.00000E+00 -2.75859E-01
 2.97110E+00  3.36667E+00  0.00000E+00 -2.40052E-01
 2.97110E+00  3.50622E+00  0.00000E+00 -1.31251E-01
 2.97110E+00  3.64969E+00  0.00000E+00 -6.63499E-02
 2.97110E+00  3.79713E+00  0.00000E+00 -3.37951E-02
 2.97110E+00  3.94854E+00  0.00000E+00  0.00000E+00

 3.09918E+00  0.00000E+00  0.00000E+00 -1.47003E-02
 3.09918E+00  8.08925E-02  0.00000E+00 -1.50543E-02
 3.09918E+00  1.61790E-01  0.00000E+00 -1.43977E-02
 3.09918E+00  2.42708E-01  0.00000E+00 -1.48680E-02
 3.09918E+00  3.23667E-01  0.00000E+00 -1.48500E-02
 3.09918E+00  4.04701E-01  0.00000E+00 -1.41840E-02
 3.09918E+00  4.85850E-01  0.00000E+00 -1.30313E-02
 3.09918E+00  5.67166E-01  0.00000E+00 -1.47716E-02
 3.09918E+00  6.48708E-01  0.00000E+00 -1.46929E-02
 3.09918E+00  7.30546E-01  0.00000E+00 -1.44702E-02
 3.09918E+00  8.12756E-01  0.00000E+00 -1.69779E-02
 3.09918E+00  8.95426E-01  0.00000E+00 -1.73105E-02
 3.09918E+00  9.78651E-01  0.00000E+00 -1.88250E-02
 3.09918E+00  1.06254E+00  0.00000E+00 -2.17745E-02
 3.09918E+00  1.14720E+00  0.00000E+00 -2.39206E-02
 3.09918E+00  1.23275E+00  0.00000E+00 -2.92967E-02
 3.09918E+00  1.31933E+00  0.00000E+00 -3.36571E-02
 3.09918E+00  1.40707E+00  0.00000E+00 -3.93065E-02
 3.09918E+00  1.49612E+00  0.00000E+00 -4.82067E-02
 3.09918E+00  1.58663E+00  0.00000E+00 -5.42338E-02
 3.09918E+00  1.67875E+00  0.00000E+00 -6.56418E-02
 3.09918E+00  1.77265E+00  0.00000E+00 -8.98501E-02
 3.09918E+00  1.86849E+00  0.00000E+00 -9.82532E-02
 3.09918E+00  1.96646E+00  0.00000E+00 -1.21741E-01
 3.09918E+00  2.06671E+00  0.00000E+00 -1.27060E-01
 3.09918E+00  2.16942E+00  0.00000E+00 -2.01393E-01
 3.09918E+00  2.27476E+00  0.00000E+00 -1.99913E-01
 3.09918E+00  2.38291E+00  0.00000E+00 -2.17978E-01
 3.09918E+00  2.49401E+00  0.00000E+00 -2.86843E-01
 3.09918E+00  2.60824E+00  0.00000E+00 -2.76683E-01
 3.09918E+00  2.72574E+00  0.00000E+00 -2.34823E-01
 3.09918E+00  2.84665E+00  0.00000E+00 -3.16819E-01
 3.09918E+00  2.97110E+00  0.00000E+00 -2.43868E-01
 3.09918E+00  3.09918E+00  0.00000E+00 -3.08071E-01
 3.09918E+00  3.23102E+00  0.00000E+00 -2.53546E-01
 3.09918E+00  3.36667E+00  0.00000E+00 -1.70791E-01
 3.09918E+00  3.50622E+00  0.00000E+00 -1.16366E-01
 3.09918E+00  3.64969E+00  0.00000E+00 -1.06406E-01
 3.09918E+00  3.79713E+00  0.00000E+00 -2.80622E-02
 3.09918E+00  3.94854E+00  0.00000E+00  0.00000E+00

 3.23102E+00  0.00000E+00  0.00000E+00 -9.17272E-03
 3.23102E+00  8.08925E-02  0.00000E+00 -1.07527E-02
 3.23102E+00  1.61790E-01  0.00000E+00 -8.68359E-03
 3.23102E+00  2.42708E-01  0.00000E+00 -9.63350E-03
 3.23102E+00  3.23667E-01  0.00000E+00 -9.47088E-03
 3.23102E+00  4.04701E-01  0.00000E+00 -8.91976E-03
 3.23102E+00  4.85850E-01  0.00000E+00 -1.01797E-02
 3.23102E+00  5.67166E-01  0.00000E+00 -1.05838E-02
 3.23102E+00  6.48708E-01  0.00000E+00 -9.00238E-03
 3.23102E+00  7.30546E-01  0.00000E+00 -9.92838E-03
 3.23102E+00  8.12756E-01  0.00000E+00 -1.06231E-02
 3.23102E+00  8.95426E-01  0.00000E+00 -1.10167E-02
 3.23102E+00  9.78651E-01  0.00000E+00 -1.20945E-02
 3.23102E+00  1.06254E+00  0.00000E+00 -1.36005E-02
 3.23102E+00  1.14720E+00  0.00000E+00 -1.42193E-02
 3.23102E+00  1.23275E+00  0.00000E+00 -1.80931E-02
 3.23102E+00  1.31933E+00  0.00000E+00 -1.96317E-02
 3.23102E+00  1.40707E+00  0.00000E+00 -2.37631E-02
 3.23102E+00  1.49612E+00  0.00000E+00 -2.82794E-02
 3.23102E+00  1.58663E+00  0.00000E+00 -3.54291E-02
 3.23102E+00  1.67875E+00  0.00000E+00 -4.19432E-02
 3.23102E+00  1.77265E+00  0.00000E+00 -4.28017E-02
 3.23102E+00  1.86849E+00  0.00000E+00 -6.25869E-02
 3.23102E+00  1.96646E+00  0.00000E+00 -6.93290E-02
 3.23102E+00  2.06671E+00  0.00000E+00 -1.07501E-01
 3.23102E+00  2.16942E+00  0.00000E+00 -7.96157E-02
 3.23102E+00  2.27476E+00  0.00000E+00 -1.16043E-01
 3.23102E+00  2.38291E+00  0.00000E+00 -1.77182E-01
 3.23102E+00  2.49401E+00  0.00000E+00 -1.67225E-01
 3.23102E+00  2.60824E+00  0.00000E+00 -1.79966E-01
 3.23102E+00  2.72574E+00  0.00000E+00 -1.88791E-01
 3.23102E+00  2.84665E+00  0.00000E+00 -1.94282E-01
 3.23102E+00  2.97110E+00  0.00000E+00 -2.75859E-01
 3.23102E+00  3.09918E+00  0.00000E+00 -2.53546E-01
 3.23102E+00  3.23102E+00  0.00000E+00 -2.76797E-01
 3.23102E+00  3.36667E+00  0.00000E+00 -1.35388E-01
 3.23102E+00  3.50622E+00  0.00000E+00 -3.18445E-02
 3.23102E+00  3.64969E+00  0.00000E+00 -1.05822E-01
 3.23102E+00  3.79713E+00  0.00000E+00 -4.02957E-02
 3.23102E+00  3.94854E+00  0.00000E+00  0.00000E+00

 3.36667E+00  0.00000E+00  0.00000E+00 -5.94972E-03
 3.36667E+00  8.08925E-02  0.00000E+00 -5.65935E-03
 3.36667E+00  1.61790E-01  0.00000E+00 -6.07525E-03
 3.36667E+00  2.42708E-01  0.00000E+00 -5.44958E-03
 3.36667E+00  3.23667E-01  0.00000E+00 -5.91389E-03
 3.36667E+00  4.04701E-01  0.00000E+00 -5.76868E-03
 3.36667E+00  4.85850E-01  0.00000E+00 -5.89836E-03
 3.36667E+00  5.67166E-01  0.00000E+00 -5.95370E-03
 3.36667E+00  6.48708E-01  0.00000E+00 -6.17137E-03
 3.36667E+00  7.30546E-01  0.00000E+00 -6.43553E-03
 3.36667E+00  8.12756E-01  0.00000E+00 -6.66031E-03
 3.36667E+00  8.95426E-01  0.00000E+00 -6.61574E-03
 3.36667E+00  9.78651E-01  0.00000E+00 -7.26671E-03
 3.36667E+00  1.06254E+00  0.00000E+00 -7.47077E-03
 3.36667E+00  1.14720E+00  0.00000E+00 -9.20534E-03
 3.36667E+00  1.23275E+00  0.00000E+00 -1.06431E-02
 3.36667E+00  1.31933E+00  0.00000E+00 -1.16735E-02
 3.36667E+00  1.40707E+00  0.00000E+00 -1.38352E-02
 3.36667E+00  1.49612E+00  0.00000E+00 -1.65084E-02
 3.36667E+00  1.58663E+00  0.00000E+00 -1.91678E-02
 3.36667E+00  1.67875E+00  0.00000E+00 -2.36222E-02
 3.36667E+00  1.77265E+00  0.00000E+00 -2.86009E-02
 3.36667E+00  1.86849E+00  0.00000E+00 -3.43580E-02
 3.36667E+00  1.96646E+00  0.00000E+00 -4.14758E-02
 3.36667E+00  2.06671E+00  0.00000E+00 -4.66025E-02
 3.36667E+00  2.16942E+00  0.00000E+00 -7.40977E-02
 3.36667E+00  2.27476E+00  0.00000E+00 -7.30549E-02
 3.36667E+00  2.38291E+00  0.00000E+00 -1.20336E-01
 3.36667E+00  2.49401E+00  0.00000E+00 -9.68518E-02
 3.36667E+00  2.60824E+00  0.00000E+00 -1.02046E-01
 3.36667E+00  2.72574E+00  0.00000E+00 -1.84259E-01
 3.36667E+00  2.84665E+00  0.00000E+00 -1.97805E-01
 3.36667E+00  2.97110E+00  0.00000E+00 -2.40052E-01
 3.36667E+00  3.09918E+00  0.00000E+00 -1.70791E-01
 3.36667E+00  3.23102E+00  0.00000E+00 -1.35388E-01
 3.36667E+00  3.36667E+00  0.00000E+00 -1.52122E-01
 3.36667E+00  3.50622E+00  0.00000E+00 -1.17103E-01
 3.36667E+00  3.64969E+00  0.00000E+00 -1.07008E-01
 3.36667E+00  3.79713E+00  0.00000E+00 -3.05837E-02
 3.36667E+00  3.94854E+00  0.00000E+00  0.00000E+00

 3.50622E+00  0.00000E+00  0.00000E+00 -3.14535E-03
 3.50622E+00  8.08925E-02  0.00000E+00 -3.12066E-03
 3.50622E+00  1.61790E-01  0.00000E+00 -2.99144E-03
 3.50622E+00  2.42708E-01  0.00000E+00 -2.91676E-03
 3.50622E+00  3.23667E-01  0.00000E+00 -3.09203E-03
 3.50622E+00  4.04701E-01  0.00000E+00 -3.67233E-03
 3.50622E+00  4.85850E-01  0.00000E+00 -3.07120E-03
 3.50622E+00  5.67166E-01  0.00000E+00 -3.15887E-03
 3.50622E+00  6.48708E-01  0.00000E+00 -2.98010E-03
 3.50622E+00  7.30546E-01  0.00000E+00 -2.70676E-03
 3.50622E+00  8.12756E-01  0.00000E+00 -3.45058E-03
 3.50622E+00  8.95426E-01  0.00000E+00 -3.95382E-03
 3.50622E+00  9.78651E-01  0.00000E+00 -4.45288E-03
 3.50622E+00  1.06254E+00  0.00000E+00 -4.73765E-03
 3.50622E+00  1.14720E+00  0.00000E+00 -5.21580E-03
 3.50622E+00  1.23275E+00  0.00000E+00 -5.88956E-03
 3.50622E+00  1.31933E+00  0.00000E+00 -7.37556E-03
 3.50622E+00  1.40707E+00  0.00000E+00 -7.38503E-03
 3.50622E+00  1.49612E+00  0.00000E+00 -8.45308E-03
 3.50622E+00  1.58663E+00  0.00000E+00 -1.02767E-02
 3.50622E+00  1.67875E+00  0.00000E+00 -1.19602E-02
 3.50622E+00  1.77265E+00  0.00000E+00 -1.41916E-02
 3.50622E+00  1.86849E+00  0.00000E+00 -1.77666E-02
 3.50622E+00  1.96646E+00  0.00000E+00 -1.98730E-02
 3.50622E+00  2.06671E+00  0.00000E+00 -2.65140E-02
 3.50622E+00  2.16942E+00  0.00000E+00 -2.98465E-02
 3.50622E+00  2.27476E+00  0.00000E+00 -3.54594E-02
 3.50622E+00  2.38291E+00  0.00000E+00 -3.54694E-02
 3.50622E+00  2.49401E+00  0.00000E+00 -7.93987E-02
 3.50622E+00  2.60824E+00  0.00000E+00 -3.88130E-02
 3.50622E+00  2.72574E+00  0.00000E+00 -9.49243E-02
 3.50622E+00  2.84665E+00  0.00000E+00 -9.17327E-02
 3.50622E+00  2.97110E+00  0.00000E+00 -1.31251E-01
 3.50622E+00  3.09918E+00  0.00000E+00 -1.16366E-01
 3.50622E+00  3.23102E+00  0.00000E+00 -3.18445E-02
 3.50622E+00  3.36667E+00  0.00000E+00 -1.17103E-01
 3.50622E+00  3.50622E+00  0.00000E+00 -9.70226E-02
 3.50622E+00  3.64969E+00  0.00000E+00 -9.77471E-02
 3.50622E+00  3.79713E+00  0.00000E+00 -5.78715E-02
 3.50622E+00  3.94854E+00  0.00000E+00  0.00000E+00

 3.64969E+00  0.00000E+00  0.00000E+00 -1.25439E-03
 3.64969E+00  8.08925E-02  0.00000E+00 -1.37328E-03
 3.64969E+00  1.61790E-01  0.00000E+00 -1.47067E-03
 3.64969E+00  2.42708E-01  0.00000E+00 -1.43282E-03
 3.64969E+00  3.23667E-01  0.00000E+00 -1.53554E-03
 3.64969E+00  4.04701E-01  0.00000E+00 -2.01164E-03
 3.64969E+00  4.85850E-01  0.00000E+00 -1.63457E-03
 3.64969E+00  5.67166E-01  0.00000E+00 -1.86723E-03
 3.64969E+00  6.48708E-01  0.00000E+00 -1.45307E-03
 3.64969E+00  7.30546E-01  0.00000E+00 -2.23079E-03
 3.64969E+00  8.12756E-01  0.00000E+00 -1.75410E-03
 3.64969E+00  8.95426E-01  0.00000E+00 -2.13530E-03
 3.64969E+00  9.78651E-01  0.00000E+00 -2.43646E-03
 3.64969E+00  1.06254E+00  0.00000E+00 -2.35448E-03
 3.64969E+00  1.14720E+00  0.00000E+00 -2.90626E-03
 3.64969E+00  1.23275E+00  0.00000E+00 -2.91707E-03
 3.64969E+00  1.31933E+00  0.00000E+00 -3.53023E-03
 3.64969E+00  1.40707E+00  0.00000E+00 -3.91288E-03
 3.64969E+00  1.49612E+00  0.00000E+00 -4.71084E-03
 3.64969E+00  1.58663E+00  0.00000E+00 -4.90534E-03
 3.64969E+00  1.67875E+00  0.00000E+00 -6.32207E-03
 3.64969E+00  1.77265E+00  0.00000E+00 -7.08119E-03
 3.64969E+00  1.86849E+00  0.00000E+00 -8.51872E-03
 3.64969E+00  1.96646E+00  0.00000E+00 -1.02649E-02
 3.64969E+00  2.06671E+00  0.00000E+00 -1.15121E-02
 3.64969E+00  2.16942E+00  0.00000E+00 -1.55147E-02
 3.64969E+00  2.27476E+00  0.00000E+00 -1.69367E-02
 3.64969E+00  2.38291E+00  0.00000E+00 -2.23108E-02
 3.64969E+00  2.49401E+00  0.00000E+00 -2.39048E-02
 3.64969E+00  2.60824E+00  0.00000E+00 -4.46652E-02
 3.64969E+00  2.72574E+00  0.00000E+00 -3.92339E-02
 3.64969E+00  2.84665E+00  0.00000E+00 -7.05660E-02
 3.64969E+00  2.97110E+00  0.00000E+00 -6.63499E-02
 3.64969E+00  3.09918E+00  0.00000E+00 -1.06406E-01
 3.64969E+00  3.23102E+00  0.00000E+00 -1.05822E-01
 3.64969E+00  3.36667E+00  0.00000E+00 -1.07008E-01
 3.64969E+00  3.50622E+00  0.00000E+00 -9.77471E-02
 3.64969E+00  3.64969E+00  0.00000E+00 -1.00495E-01
 3.64969E+00  3.79713E+00  0.00000E+00 -8.28579E-02
 3.64969E+00  3.94854E+00  0.00000E+00  0.00000E+00

 3.79713E+00  0.00000E+00  0.00000E+00 -3.64828E-04
 3.79713E+00  8.08925E-02  0.00000E+00 -3.93856E-04
 3.79713E+00  1.61790E-01  0.00000E+00 -5.42519E-04
 3.79713E+00  2.42708E-01  0.00000E+00 -4.34844E-04
 3.79713E+00  3.23667E-01  0.00000E+00 -4.75969E-04
 3.79713E+00  4.04701E-01  0.00000E+00 -6.41553E-04
 3.79713E+00  4.85850E-01  0.00000E+00 -8.57965E-04
 3.79713E+00  5.67166E-01  0.00000E+00 -8.02445E-04
 3.79713E+00  6.48708E-01  0.00000E+00 -9.07181E-04
 3.79713E+00  7.30546E-01  0.00000E+00 -6.78450E-04
 3.79713E+00  8.12756E-01  0.00000E+00 -8.49506E-04
 3.79713E+00  8.95426E-01  0.00000E+00 -1.06477E-03
 3.79713E+00  9.78651E-01  0.00000E+00 -8.47559E-04
 3.79713E+00  1.06254E+00  0.00000E+00 -8.98176E-04
 3.79713E+00  1.14720E+00  0.00000E+00 -1.25585E-03
 3.79713E+00  1.23275E+00  0.00000E+00 -1.72325E-03
 3.79713E+00  1.31933E+00  0.00000E+00 -1.79834E-03
 3.79713E+00  1.40707E+00  0.00000E+00 -1.87955E-03
 3.79713E+00  1.49612E+00  0.00000E+00 -2.19559E-03
 3.79713E+00  1.58663E+00  0.00000E+00 -2.64051E-03
 3.79713E+00  1.67875E+00  0.00000E+00 -2.90894E-03
 3.79713E+00  1.77265E+00  0.00000E+00 -3.39395E-03
 3.79713E+00  1.86849E+00  0.00000E+00 -3.99898E-03
 3.79713E+00  1.96646E+00  0.00000E+00 -5.01549E-03
 3.79713E+00  2.06671E+00  0.00000E+00 -6.02090E-03
 3.79713E+00  2.16942E+00  0.00000E+00 -6.33803E-03
 3.79713E+00  2.27476E+00  0.00000E+00 -8.26112E-03
 3.79713E+00  2.38291E+00  0.00000E+00 -8.93628E-03
 3.79713E+00  2.49401E+00  0.00000E+00 -1.14228E-02
 3.79713E+00  2.60824E+00  0.00000E+00 -1.30623E-02
 3.79713E+00  2.72574E+00  0.00000E+00 -1.47669E-02
 3.79713E+00  2.84665E+00  0.00000E+00 -1.61654E-02
 3.79713E+00  2.97110E+00  0.00000E+00 -3.37951E-02
 3.79713E+00  3.09918E+00  0.00000E+00 -2.80622E-02
 3.79713E+00  3.23102E+00  0.00000E+00 -4.02957E-02
 3.79713E+00  3.36667E+00  0.00000E+00 -3.05837E-02
 3.79713E+00  3.50622E+00  0.00000E+00 -5.78715E-02
 3.79713E+00  3.64969E+00  0.00000E+00 -8.28579E-02
 3.79713E+00  3.79713E+00  0.00000E+00 -4.80305E-02
 3.79713E+00  3.94854E+00  0.00000E+00  0.00000E+00

 3.94854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.94854E+00  8.08925E-02  0.00000E+00  0.00000E+00
 3.94854E+00  1.61790E-01  0.00000E+00  0.00000E+00
 3.94854E+00  2.42708E-01  0.00000E+00  0.00000E+00
 3.94854E+00  3.23667E-01  0.00000E+00  0.00000E+00
 3.94854E+00  4.04701E-01  0.00000E+00  0.00000E+00
 3.94854E+00  4.85850E-01  0.00000E+00  0.00000E+00
 3.94854E+00  5.67166E-01  0.00000E+00  0.00000E+00
 3.94854E+00  6.48708E-01  0.00000E+00  0.00000E+00
 3.94854E+00  7.30546E-01  0.00000E+00  0.00000E+00
 3.94854E+00  8.12756E-01  0.00000E+00  0.00000E+00
 3.94854E+00  8.95426E-01  0.00000E+00  0.00000E+00
 3.94854E+00  9.78651E-01  0.00000E+00  0.00000E+00
 3.94854E+00  1.06254E+00  0.00000E+00  0.00000E+00
 3.94854E+00  1.14720E+00  0.00000E+00  0.00000E+00
 3.94854E+00  1.23275E+00  0.00000E+00  0.00000E+00
 3.94854E+00  1.31933E+00  0.00000E+00  0.00000E+00
 3.94854E+00  1.40707E+00  0.00000E+00  0.00000E+00
 3.94854E+00  1.49612E+00  0.00000E+00  0.00000E+00
 3.94854E+00  1.58663E+00  0.00000E+00  0.00000E+00
 3.94854E+00  1.67875E+00  0.00000E+00  0.00000E+00
 3.94854E+00  1.77265E+00  0.00000E+00  0.00000E+00
 3.94854E+00  1.86849E+00  0.00000E+00  0.00000E+00
 3.94854E+00  1.96646E+00  0.00000E+00  0.00000E+00
 3.94854E+00  2.06671E+00  0.00000E+00  0.00000E+00
 3.94854E+00  2.16942E+00  0.00000E+00  0.00000E+00
 3.94854E+00  2.27476E+00  0.00000E+00  0.00000E+00
 3.94854E+00  2.38291E+00  0.00000E+00  0.00000E+00
 3.94854E+00  2.49401E+00  0.00000E+00  0.00000E+00
 3.94854E+00  2.60824E+00  0.00000E+00  0.00000E+00
 3.94854E+00  2.72574E+00  0.00000E+00  0.00000E+00
 3.94854E+00  2.84665E+00  0.00000E+00  0.00000E+00
 3.94854E+00  2.97110E+00  0.00000E+00  0.00000E+00
 3.94854E+00  3.09918E+00  0.00000E+00  0.00000E+00
 3.94854E+00  3.23102E+00  0.00000E+00  0.00000E+00
 3.94854E+00  3.36667E+00  0.00000E+00  0.00000E+00
 3.94854E+00  3.50622E+00  0.00000E+00  0.00000E+00
 3.94854E+00  3.64969E+00  0.00000E+00  0.00000E+00
 3.94854E+00  3.79713E+00  0.00000E+00  0.00000E+00
 3.94854E+00  3.94854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF1.00 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -1.09866E+02
 0.00000E+00  8.30977E-02 -7.92275E+01 -1.09104E+02
 0.00000E+00  1.66200E-01 -7.74417E+01 -1.07290E+02
 0.00000E+00  2.49321E-01 -7.46852E+01 -1.04148E+02
 0.00000E+00  3.32483E-01 -7.12132E+01 -9.97837E+01
 0.00000E+00  4.15714E-01 -6.72746E+01 -9.41240E+01
 0.00000E+00  4.99056E-01 -6.30697E+01 -8.77090E+01
 0.00000E+00  5.82556E-01 -5.87385E+01 -8.05524E+01
 0.00000E+00  6.66270E-01 -5.43710E+01 -7.29580E+01
 0.00000E+00  7.50265E-01 -5.00221E+01 -6.53443E+01
 0.00000E+00  8.34613E-01 -4.57248E+01 -5.78080E+01
 0.00000E+00  9.19398E-01 -4.14984E+01 -5.07089E+01
 0.00000E+00  1.00471E+00 -3.73554E+01 -4.40088E+01
 0.00000E+00  1.09065E+00 -3.33052E+01 -3.78956E+01
 0.00000E+00  1.17732E+00 -2.93570E+01 -3.22637E+01
 0.00000E+00  1.26485E+00 -2.55195E+01 -2.72017E+01
 0.00000E+00  1.35334E+00 -2.18011E+01 -2.26696E+01
 0.00000E+00  1.44294E+00 -1.82090E+01 -1.84802E+01
 0.00000E+00  1.53378E+00 -1.47480E+01 -1.47039E+01
 0.00000E+00  1.62601E+00 -1.14150E+01 -1.12316E+01
 0.00000E+00  1.71976E+00 -8.18798E+00 -7.92591E+00
 0.00000E+00  1.81521E+00 -5.02372E+00 -4.78705E+00
 0.00000E+00  1.91251E+00 -2.02671E+00 -1.96892E+00
 0.00000E+00  2.01182E+00 -5.75610E-02 -1.77773E-01
 0.00000E+00  2.11331E+00  2.78579E-01  1.19365E-01
 0.00000E+00  2.21714E+00  1.02523E-01 -1.01533E-01
 0.00000E+00  2.32347E+00  2.22958E-02 -1.42505E-01
 0.00000E+00  2.43248E+00  3.67214E-03 -1.16238E-01
 0.00000E+00  2.54432E+00  4.82813E-04 -8.35451E-02
 0.00000E+00  2.65915E+00  5.18127E-05 -6.42223E-02
 0.00000E+00  2.77711E+00  4.54993E-06 -4.17422E-02
 0.00000E+00  2.89835E+00  3.24527E-07 -3.26295E-02
 0.00000E+00  3.02298E+00  0.00000E+00 -2.17146E-02
 0.00000E+00  3.15113E+00  0.00000E+00 -1.52901E-02
 0.00000E+00  3.28290E+00  0.00000E+00 -1.00261E-02
 0.00000E+00  3.41837E+00  0.00000E+00 -5.29793E-03
 0.00000E+00  3.55763E+00  0.00000E+00 -2.64081E-03
 0.00000E+00  3.70072E+00  0.00000E+00 -8.95505E-04
 0.00000E+00  3.84768E+00  0.00000E+00 -2.12164E-04
 0.00000E+00  3.99854E+00  0.00000E+00  0.00000E+00

 8.30977E-02  0.00000E+00 -7.92275E+01 -1.09104E+02
 8.30977E-02  8.30977E-02 -7.86285E+01 -1.08662E+02
 8.30977E-02  1.66200E-01 -7.68987E+01 -1.06641E+02
 8.30977E-02  2.49321E-01 -7.42187E+01 -1.03477E+02
 8.30977E-02  3.32483E-01 -7.08268E+01 -9.90574E+01
 8.30977E-02  4.15714E-01 -6.69601E+01 -9.36423E+01
 8.30977E-02  4.99056E-01 -6.28138E+01 -8.71690E+01
 8.30977E-02  5.82556E-01 -5.85285E+01 -8.01002E+01
 8.30977E-02  6.66270E-01 -5.41965E+01 -7.26793E+01
 8.30977E-02  7.50265E-01 -4.98753E+01 -6.50885E+01
 8.30977E-02  8.34613E-01 -4.56000E+01 -5.76663E+01
 8.30977E-02  9.19398E-01 -4.13917E+01 -5.05339E+01
 8.30977E-02  1.00471E+00 -3.72640E+01 -4.39335E+01
 8.30977E-02  1.09065E+00 -3.32271E+01 -3.78571E+01
 8.30977E-02  1.17732E+00 -2.92907E+01 -3.22556E+01
 8.30977E-02  1.26485E+00 -2.54637E+01 -2.72783E+01
 8.30977E-02  1.35334E+00 -2.17546E+01 -2.26500E+01
 8.30977E-02  1.44294E+00 -1.81709E+01 -1.84654E+01
 8.30977E-02  1.53378E+00 -1.47174E+01 -1.46700E+01
 8.30977E-02  1.62601E+00 -1.13912E+01 -1.11464E+01
 8.30977E-02  1.71976E+00 -8.17029E+00 -7.91062E+00
 8.30977E-02  1.81521E+00 -5.01176E+00 -4.77820E+00
 8.30977E-02  1.91251E+00 -2.02029E+00 -1.90644E+00
 8.30977E-02  2.01182E+00 -5.55395E-02 -6.69575E-02
 8.30977E-02  2.11331E+00  2.78803E-01  1.10688E-01
 8.30977E-02  2.21714E+00  1.02505E-01 -8.56985E-02
 8.30977E-02  2.32347E+00  2.22855E-02 -1.60534E-01
 8.30977E-02  2.43248E+00  3.67004E-03 -1.13107E-01
 8.30977E-02  2.54432E+00  4.82514E-04 -8.56764E-02
 8.30977E-02  2.65915E+00  5.17787E-05 -6.32938E-02
 8.30977E-02  2.77711E+00  4.54692E-06 -4.31984E-02
 8.30977E-02  2.89835E+00  3.24284E-07 -2.84677E-02
 8.30977E-02  3.02298E+00  0.00000E+00 -2.06491E-02
 8.30977E-02  3.15113E+00  0.00000E+00 -1.44835E-02
 8.30977E-02  3.28290E+00  0.00000E+00 -8.89788E-03
 8.30977E-02  3.41837E+00  0.00000E+00 -5.58344E-03
 8.30977E-02  3.55763E+00  0.00000E+00 -2.95431E-03
 8.30977E-02  3.70072E+00  0.00000E+00 -1.03221E-03
 8.30977E-02  3.84768E+00  0.00000E+00 -1.66882E-04
 8.30977E-02  3.99854E+00  0.00000E+00  0.00000E+00

 1.66200E-01  0.00000E+00 -7.74417E+01 -1.07290E+02
 1.66200E-01  8.30977E-02 -7.68987E+01 -1.06641E+02
 1.66200E-01  1.66200E-01 -7.53216E+01 -1.04735E+02
 1.66200E-01  2.49321E-01 -7.28523E+01 -1.01613E+02
 1.66200E-01  3.32483E-01 -6.96851E+01 -9.72810E+01
 1.66200E-01  4.15714E-01 -6.60240E+01 -9.20112E+01
 1.66200E-01  4.99056E-01 -6.20488E+01 -8.57143E+01
 1.66200E-01  5.82556E-01 -5.78990E+01 -7.88928E+01
 1.66200E-01  6.66270E-01 -5.36728E+01 -7.16215E+01
 1.66200E-01  7.50265E-01 -4.94348E+01 -6.43549E+01
 1.66200E-01  8.34613E-01 -4.52258E+01 -5.70317E+01
 1.66200E-01  9.19398E-01 -4.10718E+01 -5.01563E+01
 1.66200E-01  1.00471E+00 -3.69901E+01 -4.36283E+01
 1.66200E-01  1.09065E+00 -3.29933E+01 -3.77088E+01
 1.66200E-01  1.17732E+00 -2.90922E+01 -3.21943E+01
 1.66200E-01  1.26485E+00 -2.52965E+01 -2.71447E+01
 1.66200E-01  1.35334E+00 -2.16155E+01 -2.25585E+01
 1.66200E-01  1.44294E+00 -1.80571E+01 -1.83898E+01
 1.66200E-01  1.53378E+00 -1.46264E+01 -1.45409E+01
 1.66200E-01  1.62601E+00 -1.13205E+01 -1.12237E+01
 1.66200E-01  1.71976E+00 -8.11802E+00 -7.83472E+00
 1.66200E-01  1.81521E+00 -4.97672E+00 -4.81343E+00
 1.66200E-01  1.91251E+00 -2.00182E+00 -1.94942E+00
 1.66200E-01  2.01182E+00 -5.00238E-02 -8.55231E-02
 1.66200E-01  2.11331E+00  2.79274E-01  4.02681E-02
 1.66200E-01  2.21714E+00  1.02411E-01 -8.69462E-02
 1.66200E-01  2.32347E+00  2.22478E-02 -1.44055E-01
 1.66200E-01  2.43248E+00  3.66279E-03 -1.18932E-01
 1.66200E-01  2.54432E+00  4.81507E-04 -8.72582E-02
 1.66200E-01  2.65915E+00  5.16687E-05 -6.01086E-02
 1.66200E-01  2.77711E+00  4.53727E-06 -4.33097E-02
 1.66200E-01  2.89835E+00  3.23607E-07 -2.75043E-02
 1.66200E-01  3.02298E+00  0.00000E+00 -1.98551E-02
 1.66200E-01  3.15113E+00  0.00000E+00 -1.42678E-02
 1.66200E-01  3.28290E+00  0.00000E+00 -9.40432E-03
 1.66200E-01  3.41837E+00  0.00000E+00 -5.65315E-03
 1.66200E-01  3.55763E+00  0.00000E+00 -2.77290E-03
 1.66200E-01  3.70072E+00  0.00000E+00 -1.01385E-03
 1.66200E-01  3.84768E+00  0.00000E+00 -3.03201E-04
 1.66200E-01  3.99854E+00  0.00000E+00  0.00000E+00

 2.49321E-01  0.00000E+00 -7.46852E+01 -1.04148E+02
 2.49321E-01  8.30977E-02 -7.42187E+01 -1.03477E+02
 2.49321E-01  1.66200E-01 -7.28523E+01 -1.01613E+02
 2.49321E-01  2.49321E-01 -7.06804E+01 -9.85890E+01
 2.49321E-01  3.32483E-01 -6.78407E+01 -9.44388E+01
 2.49321E-01  4.15714E-01 -6.44905E+01 -8.92899E+01
 2.49321E-01  4.99056E-01 -6.07836E+01 -8.33156E+01
 2.49321E-01  5.82556E-01 -5.68527E+01 -7.69103E+01
 2.49321E-01  6.66270E-01 -5.28004E+01 -7.00372E+01
 2.49321E-01  7.50265E-01 -4.87002E+01 -6.30095E+01
 2.49321E-01  8.34613E-01 -4.46020E+01 -5.62618E+01
 2.49321E-01  9.19398E-01 -4.05391E+01 -4.95980E+01
 2.49321E-01  1.00471E+00 -3.65343E+01 -4.32361E+01
 2.49321E-01  1.09065E+00 -3.26042E+01 -3.73914E+01
 2.49321E-01  1.17732E+00 -2.87618E+01 -3.19913E+01
 2.49321E-01  1.26485E+00 -2.50184E+01 -2.70036E+01
 2.49321E-01  1.35334E+00 -2.13841E+01 -2.25298E+01
 2.49321E-01  1.44294E+00 -1.78677E+01 -1.83572E+01
 2.49321E-01  1.53378E+00 -1.44747E+01 -1.45860E+01
 2.49321E-01  1.62601E+00 -1.12028E+01 -1.10792E+01
 2.49321E-01  1.71976E+00 -8.03098E+00 -7.85097E+00
 2.49321E-01  1.81521E+00 -4.91840E+00 -4.78094E+00
 2.49321E-01  1.91251E+00 -1.97108E+00 -1.97171E+00
 2.49321E-01  2.01182E+00 -4.08886E-02 -1.32929E-01
 2.49321E-01  2.11331E+00  2.80024E-01  5.92920E-02
 2.49321E-01  2.21714E+00  1.02245E-01 -8.57461E-02
 2.49321E-01  2.32347E+00  2.21834E-02 -1.51972E-01
 2.49321E-01  2.43248E+00  3.65049E-03 -1.15572E-01
 2.49321E-01  2.54432E+00  4.79799E-04 -8.37593E-02
 2.49321E-01  2.65915E+00  5.14825E-05 -6.24005E-02
 2.49321E-01  2.77711E+00  4.52098E-06 -4.67989E-02
 2.49321E-01  2.89835E+00  3.22463E-07 -2.94159E-02
 2.49321E-01  3.02298E+00  0.00000E+00 -2.27173E-02
 2.49321E-01  3.15113E+00  0.00000E+00 -1.35818E-02
 2.49321E-01  3.28290E+00  0.00000E+00 -9.51964E-03
 2.49321E-01  3.41837E+00  0.00000E+00 -5.99464E-03
 2.49321E-01  3.55763E+00  0.00000E+00 -2.55226E-03
 2.49321E-01  3.70072E+00  0.00000E+00 -1.27675E-03
 2.49321E-01  3.84768E+00  0.00000E+00 -3.59860E-04
 2.49321E-01  3.99854E+00  0.00000E+00  0.00000E+00

 3.32483E-01  0.00000E+00 -7.12132E+01 -9.97837E+01
 3.32483E-01  8.30977E-02 -7.08268E+01 -9.90574E+01
 3.32483E-01  1.66200E-01 -6.96851E+01 -9.72810E+01
 3.32483E-01  2.49321E-01 -6.78407E+01 -9.44388E+01
 3.32483E-01  3.32483E-01 -6.53774E+01 -9.04368E+01
 3.32483E-01  4.15714E-01 -6.24031E+01 -8.56858E+01
 3.32483E-01  4.99056E-01 -5.90372E+01 -8.02032E+01
 3.32483E-01  5.82556E-01 -5.53959E+01 -7.41790E+01
 3.32483E-01  6.66270E-01 -5.15805E+01 -6.78801E+01
 3.32483E-01  7.50265E-01 -4.76715E+01 -6.14182E+01
 3.32483E-01  8.34613E-01 -4.37285E+01 -5.48905E+01
 3.32483E-01  9.19398E-01 -3.97937E+01 -4.86499E+01
 3.32483E-01  1.00471E+00 -3.58971E+01 -4.26316E+01
 3.32483E-01  1.09065E+00 -3.20604E+01 -3.69842E+01
 3.32483E-01  1.17732E+00 -2.83000E+01 -3.17484E+01
 3.32483E-01  1.26485E+00 -2.46295E+01 -2.68189E+01
 3.32483E-01  1.35334E+00 -2.10605E+01 -2.23458E+01
 3.32483E-01  1.44294E+00 -1.76026E+01 -1.82368E+01
 3.32483E-01  1.53378E+00 -1.42622E+01 -1.44878E+01
 3.32483E-01  1.62601E+00 -1.10375E+01 -1.10294E+01
 3.32483E-01  1.71976E+00 -7.90872E+00 -7.85218E+00
 3.32483E-01  1.81521E+00 -4.83632E+00 -4.85722E+00
 3.32483E-01  1.91251E+00 -1.92765E+00 -1.98193E+00
 3.32483E-01  2.01182E+00 -2.78771E-02 -1.75710E-01
 3.32483E-01  2.11331E+00  2.81128E-01  1.00376E-01
 3.32483E-01  2.21714E+00  1.02021E-01 -9.97645E-02
 3.32483E-01  2.32347E+00  2.20945E-02 -1.49369E-01
 3.32483E-01  2.43248E+00  3.63339E-03 -1.23066E-01
 3.32483E-01  2.54432E+00  4.77417E-04 -9.27368E-02
 3.32483E-01  2.65915E+00  5.12225E-05 -5.95625E-02
 3.32483E-01  2.77711E+00  4.49821E-06 -4.38619E-02
 3.32483E-01  2.89835E+00  3.20865E-07 -2.97434E-02
 3.32483E-01  3.02298E+00  0.00000E+00 -1.92636E-02
 3.32483E-01  3.15113E+00  0.00000E+00 -1.42271E-02
 3.32483E-01  3.28290E+00  0.00000E+00 -8.34032E-03
 3.32483E-01  3.41837E+00  0.00000E+00 -4.48252E-03
 3.32483E-01  3.55763E+00  0.00000E+00 -3.04583E-03
 3.32483E-01  3.70072E+00  0.00000E+00 -1.50072E-03
 3.32483E-01  3.84768E+00  0.00000E+00 -3.28049E-04
 3.32483E-01  3.99854E+00  0.00000E+00  0.00000E+00

 4.15714E-01  0.00000E+00 -6.72746E+01 -9.41240E+01
 4.15714E-01  8.30977E-02 -6.69601E+01 -9.36423E+01
 4.15714E-01  1.66200E-01 -6.60240E+01 -9.20112E+01
 4.15714E-01  2.49321E-01 -6.44905E+01 -8.92899E+01
 4.15714E-01  3.32483E-01 -6.24031E+01 -8.56858E+01
 4.15714E-01  4.15714E-01 -5.98264E+01 -8.13264E+01
 4.15714E-01  4.99056E-01 -5.68421E+01 -7.64171E+01
 4.15714E-01  5.82556E-01 -5.35421E+01 -7.09555E+01
 4.15714E-01  6.66270E-01 -5.00173E+01 -6.51520E+01
 4.15714E-01  7.50265E-01 -4.63495E+01 -5.92069E+01
 4.15714E-01  8.34613E-01 -4.26053E+01 -5.33385E+01
 4.15714E-01  9.19398E-01 -3.88358E+01 -4.74278E+01
 4.15714E-01  1.00471E+00 -3.50790E+01 -4.17508E+01
 4.15714E-01  1.09065E+00 -3.13626E+01 -3.64189E+01
 4.15714E-01  1.17732E+00 -2.77075E+01 -3.13002E+01
 4.15714E-01  1.26485E+00 -2.41305E+01 -2.65121E+01
 4.15714E-01  1.35334E+00 -2.06449E+01 -2.21737E+01
 4.15714E-01  1.44294E+00 -1.72619E+01 -1.81078E+01
 4.15714E-01  1.53378E+00 -1.39887E+01 -1.43479E+01
 4.15714E-01  1.62601E+00 -1.08245E+01 -1.09190E+01
 4.15714E-01  1.71976E+00 -7.75068E+00 -7.79564E+00
 4.15714E-01  1.81521E+00 -4.72989E+00 -4.79457E+00
 4.15714E-01  1.91251E+00 -1.87102E+00 -2.02624E+00
 4.15714E-01  2.01182E+00 -1.07047E-02 -2.04773E-01
 4.15714E-01  2.11331E+00  2.82674E-01  7.57660E-02
 4.15714E-01  2.21714E+00  1.01754E-01 -1.07920E-01
 4.15714E-01  2.32347E+00  2.19830E-02 -1.50144E-01
 4.15714E-01  2.43248E+00  3.61172E-03 -1.26987E-01
 4.15714E-01  2.54432E+00  4.74384E-04 -8.94210E-02
 4.15714E-01  2.65915E+00  5.08904E-05 -6.08825E-02
 4.15714E-01  2.77711E+00  4.46908E-06 -4.18324E-02
 4.15714E-01  2.89835E+00  3.18814E-07 -3.07883E-02
 4.15714E-01  3.02298E+00  0.00000E+00 -2.06219E-02
 4.15714E-01  3.15113E+00  0.00000E+00 -1.44880E-02
 4.15714E-01  3.28290E+00  0.00000E+00 -8.74171E-03
 4.15714E-01  3.41837E+00  0.00000E+00 -5.50047E-03
 4.15714E-01  3.55763E+00  0.00000E+00 -2.64881E-03
 4.15714E-01  3.70072E+00  0.00000E+00 -1.53854E-03
 4.15714E-01  3.84768E+00  0.00000E+00 -5.86986E-04
 4.15714E-01  3.99854E+00  0.00000E+00  0.00000E+00

 4.99056E-01  0.00000E+00 -6.30697E+01 -8.77090E+01
 4.99056E-01  8.30977E-02 -6.28138E+01 -8.71690E+01
 4.99056E-01  1.66200E-01 -6.20488E+01 -8.57143E+01
 4.99056E-01  2.49321E-01 -6.07836E+01 -8.33156E+01
 4.99056E-01  3.32483E-01 -5.90372E+01 -8.02032E+01
 4.99056E-01  4.15714E-01 -5.68421E+01 -7.64171E+01
 4.99056E-01  4.99056E-01 -5.42471E+01 -7.19366E+01
 4.99056E-01  5.82556E-01 -5.13157E+01 -6.71920E+01
 4.99056E-01  6.66270E-01 -4.81209E+01 -6.20159E+01
 4.99056E-01  7.50265E-01 -4.47372E+01 -5.67311E+01
 4.99056E-01  8.34613E-01 -4.12330E+01 -5.12893E+01
 4.99056E-01  9.19398E-01 -3.76655E+01 -4.58989E+01
 4.99056E-01  1.00471E+00 -3.40801E+01 -4.06709E+01
 4.99056E-01  1.09065E+00 -3.05111E+01 -3.55960E+01
 4.99056E-01  1.17732E+00 -2.69847E+01 -3.07563E+01
 4.99056E-01  1.26485E+00 -2.35215E+01 -2.62020E+01
 4.99056E-01  1.35334E+00 -2.01374E+01 -2.19439E+01
 4.99056E-01  1.44294E+00 -1.68452E+01 -1.78405E+01
 4.99056E-01  1.53378E+00 -1.36536E+01 -1.42620E+01
 4.99056E-01  1.62601E+00 -1.05630E+01 -1.08491E+01
 4.99056E-01  1.71976E+00 -7.55618E+00 -7.82551E+00
 4.99056E-01  1.81521E+00 -4.59836E+00 -4.85592E+00
 4.99056E-01  1.91251E+00 -1.80057E+00 -2.02701E+00
 4.99056E-01  2.01182E+00  1.09727E-02 -2.09502E-01
 4.99056E-01  2.11331E+00  2.84763E-01  3.53512E-02
 4.99056E-01  2.21714E+00  1.01463E-01 -1.22841E-01
 4.99056E-01  2.32347E+00  2.18514E-02 -1.43204E-01
 4.99056E-01  2.43248E+00  3.58576E-03 -1.39847E-01
 4.99056E-01  2.54432E+00  4.70726E-04 -9.46342E-02
 4.99056E-01  2.65915E+00  5.04884E-05 -6.74415E-02
 4.99056E-01  2.77711E+00  4.43372E-06 -4.50465E-02
 4.99056E-01  2.89835E+00  3.16324E-07 -3.12640E-02
 4.99056E-01  3.02298E+00  0.00000E+00 -1.94515E-02
 4.99056E-01  3.15113E+00  0.00000E+00 -1.45476E-02
 4.99056E-01  3.28290E+00  0.00000E+00 -8.11832E-03
 4.99056E-01  3.41837E+00  0.00000E+00 -5.76419E-03
 4.99056E-01  3.55763E+00  0.00000E+00 -3.00777E-03
 4.99056E-01  3.70072E+00  0.00000E+00 -1.31554E-03
 4.99056E-01  3.84768E+00  0.00000E+00 -6.02864E-04
 4.99056E-01  3.99854E+00  0.00000E+00  0.00000E+00

 5.82556E-01  0.00000E+00 -5.87385E+01 -8.05524E+01
 5.82556E-01  8.30977E-02 -5.85285E+01 -8.01002E+01
 5.82556E-01  1.66200E-01 -5.78990E+01 -7.88928E+01
 5.82556E-01  2.49321E-01 -5.68527E+01 -7.69103E+01
 5.82556E-01  3.32483E-01 -5.53959E+01 -7.41790E+01
 5.82556E-01  4.15714E-01 -5.35421E+01 -7.09555E+01
 5.82556E-01  4.99056E-01 -5.13157E+01 -6.71920E+01
 5.82556E-01  5.82556E-01 -4.87547E+01 -6.28618E+01
 5.82556E-01  6.66270E-01 -4.59103E+01 -5.84981E+01
 5.82556E-01  7.50265E-01 -4.28426E+01 -5.37968E+01
 5.82556E-01  8.34613E-01 -3.96140E+01 -4.89929E+01
 5.82556E-01  9.19398E-01 -3.62832E+01 -4.41712E+01
 5.82556E-01  1.00471E+00 -3.29002E+01 -3.93361E+01
 5.82556E-01  1.09065E+00 -2.95059E+01 -3.46508E+01
 5.82556E-01  1.17732E+00 -2.61318E+01 -3.00477E+01
 5.82556E-01  1.26485E+00 -2.28026E+01 -2.56129E+01
 5.82556E-01  1.35334E+00 -1.95379E+01 -2.15144E+01
 5.82556E-01  1.44294E+00 -1.63525E+01 -1.76713E+01
 5.82556E-01  1.53378E+00 -1.32567E+01 -1.41478E+01
 5.82556E-01  1.62601E+00 -1.02524E+01 -1.07800E+01
 5.82556E-01  1.71976E+00 -7.32437E+00 -7.76201E+00
 5.82556E-01  1.81521E+00 -4.44085E+00 -4.69462E+00
 5.82556E-01  1.91251E+00 -1.71555E+00 -2.03839E+00
 5.82556E-01  2.01182E+00  3.75683E-02 -2.35436E-01
 5.82556E-01  2.11331E+00  2.87516E-01  4.57183E-02
 5.82556E-01  2.21714E+00  1.01169E-01 -1.17838E-01
 5.82556E-01  2.32347E+00  2.17025E-02 -1.59543E-01
 5.82556E-01  2.43248E+00  3.55582E-03 -1.27075E-01
 5.82556E-01  2.54432E+00  4.66474E-04 -9.72615E-02
 5.82556E-01  2.65915E+00  5.00188E-05 -6.79848E-02
 5.82556E-01  2.77711E+00  4.39229E-06 -4.53228E-02
 5.82556E-01  2.89835E+00  3.13399E-07 -3.18046E-02
 5.82556E-01  3.02298E+00  0.00000E+00 -2.16654E-02
 5.82556E-01  3.15113E+00  0.00000E+00 -1.39069E-02
 5.82556E-01  3.28290E+00  0.00000E+00 -8.89308E-03
 5.82556E-01  3.41837E+00  0.00000E+00 -5.33271E-03
 5.82556E-01  3.55763E+00  0.00000E+00 -3.03677E-03
 5.82556E-01  3.70072E+00  0.00000E+00 -1.43578E-03
 5.82556E-01  3.84768E+00  0.00000E+00 -6.20700E-04
 5.82556E-01  3.99854E+00  0.00000E+00  0.00000E+00

 6.66270E-01  0.00000E+00 -5.43710E+01 -7.29580E+01
 6.66270E-01  8.30977E-02 -5.41965E+01 -7.26793E+01
 6.66270E-01  1.66200E-01 -5.36728E+01 -7.16215E+01
 6.66270E-01  2.49321E-01 -5.28004E+01 -7.00372E+01
 6.66270E-01  3.32483E-01 -5.15805E+01 -6.78801E+01
 6.66270E-01  4.15714E-01 -5.00173E+01 -6.51520E+01
 6.66270E-01  4.99056E-01 -4.81209E+01 -6.20159E+01
 6.66270E-01  5.82556E-01 -4.59103E+01 -5.84981E+01
 6.66270E-01  6.66270E-01 -4.34163E+01 -5.47540E+01
 6.66270E-01  7.50265E-01 -4.06809E+01 -5.06495E+01
 6.66270E-01  8.34613E-01 -3.77544E+01 -4.64083E+01
 6.66270E-01  9.19398E-01 -3.46903E+01 -4.20764E+01
 6.66270E-01  1.00471E+00 -3.15396E+01 -3.77455E+01
 6.66270E-01  1.09065E+00 -2.83466E+01 -3.34076E+01
 6.66270E-01  1.17732E+00 -2.51483E+01 -2.91159E+01
 6.66270E-01  1.26485E+00 -2.19737E+01 -2.49723E+01
 6.66270E-01  1.35334E+00 -1.88460E+01 -2.11409E+01
 6.66270E-01  1.44294E+00 -1.57831E+01 -1.73938E+01
 6.66270E-01  1.53378E+00 -1.27971E+01 -1.39556E+01
 6.66270E-01  1.62601E+00 -9.89187E+00 -1.07094E+01
 6.66270E-01  1.71976E+00 -7.05430E+00 -7.62515E+00
 6.66270E-01  1.81521E+00 -4.25638E+00 -4.72304E+00
 6.66270E-01  1.91251E+00 -1.61511E+00 -2.00915E+00
 6.66270E-01  2.01182E+00  6.95609E-02 -2.60579E-01
 6.66270E-01  2.11331E+00  2.91068E-01 -2.22693E-02
 6.66270E-01  2.21714E+00  1.00896E-01 -1.39484E-01
 6.66270E-01  2.32347E+00  2.15393E-02 -1.59674E-01
 6.66270E-01  2.43248E+00  3.52227E-03 -1.41766E-01
 6.66270E-01  2.54432E+00  4.61660E-04 -9.80443E-02
 6.66270E-01  2.65915E+00  4.94842E-05 -7.10787E-02
 6.66270E-01  2.77711E+00  4.34495E-06 -4.67771E-02
 6.66270E-01  2.89835E+00  3.10045E-07 -3.21397E-02
 6.66270E-01  3.02298E+00  0.00000E+00 -2.24760E-02
 6.66270E-01  3.15113E+00  0.00000E+00 -1.53224E-02
 6.66270E-01  3.28290E+00  0.00000E+00 -9.35721E-03
 6.66270E-01  3.41837E+00  0.00000E+00 -5.15631E-03
 6.66270E-01  3.55763E+00  0.00000E+00 -3.29862E-03
 6.66270E-01  3.70072E+00  0.00000E+00 -1.70838E-03
 6.66270E-01  3.84768E+00  0.00000E+00 -8.85995E-04
 6.66270E-01  3.99854E+00  0.00000E+00  0.00000E+00

 7.50265E-01  0.00000E+00 -5.00221E+01 -6.53443E+01
 7.50265E-01  8.30977E-02 -4.98753E+01 -6.50885E+01
 7.50265E-01  1.66200E-01 -4.94348E+01 -6.43549E+01
 7.50265E-01  2.49321E-01 -4.87002E+01 -6.30095E+01
 7.50265E-01  3.32483E-01 -4.76715E+01 -6.14182E+01
 7.50265E-01  4.15714E-01 -4.63495E+01 -5.92069E+01
 7.50265E-01  4.99056E-01 -4.47372E+01 -5.67311E+01
 7.50265E-01  5.82556E-01 -4.28426E+01 -5.37968E+01
 7.50265E-01  6.66270E-01 -4.06809E+01 -5.06495E+01
 7.50265E-01  7.50265E-01 -3.82771E+01 -4.72271E+01
 7.50265E-01  8.34613E-01 -3.56665E+01 -4.35666E+01
 7.50265E-01  9.19398E-01 -3.28916E+01 -3.97393E+01
 7.50265E-01  1.00471E+00 -2.99989E+01 -3.58556E+01
 7.50265E-01  1.09065E+00 -2.70329E+01 -3.20337E+01
 7.50265E-01  1.17732E+00 -2.40334E+01 -2.80181E+01
 7.50265E-01  1.26485E+00 -2.10339E+01 -2.41642E+01
 7.50265E-01  1.35334E+00 -1.80612E+01 -2.05390E+01
 7.50265E-01  1.44294E+00 -1.51363E+01 -1.70621E+01
 7.50265E-01  1.53378E+00 -1.22741E+01 -1.37092E+01
 7.50265E-01  1.62601E+00 -9.48034E+00 -1.06352E+01
 7.50265E-01  1.71976E+00 -6.74484E+00 -7.60194E+00
 7.50265E-01  1.81521E+00 -4.04382E+00 -4.74353E+00
 7.50265E-01  1.91251E+00 -1.49829E+00 -1.91397E+00
 7.50265E-01  2.01182E+00  1.07481E-01 -3.06733E-01
 7.50265E-01  2.11331E+00  2.95571E-01  2.55950E-03
 7.50265E-01  2.21714E+00  1.00669E-01 -1.48060E-01
 7.50265E-01  2.32347E+00  2.13656E-02 -2.08684E-01
 7.50265E-01  2.43248E+00  3.48550E-03 -1.54567E-01
 7.50265E-01  2.54432E+00  4.56321E-04 -1.10212E-01
 7.50265E-01  2.65915E+00  4.88873E-05 -8.17761E-02
 7.50265E-01  2.77711E+00  4.29186E-06 -5.14942E-02
 7.50265E-01  2.89835E+00  3.06276E-07 -3.44397E-02
 7.50265E-01  3.02298E+00  0.00000E+00 -2.36570E-02
 7.50265E-01  3.15113E+00  0.00000E+00 -1.65052E-02
 7.50265E-01  3.28290E+00  0.00000E+00 -9.08052E-03
 7.50265E-01  3.41837E+00  0.00000E+00 -6.01816E-03
 7.50265E-01  3.55763E+00  0.00000E+00 -2.96855E-03
 7.50265E-01  3.70072E+00  0.00000E+00 -1.79139E-03
 7.50265E-01  3.84768E+00  0.00000E+00 -4.89081E-04
 7.50265E-01  3.99854E+00  0.00000E+00  0.00000E+00

 8.34613E-01  0.00000E+00 -4.57248E+01 -5.78080E+01
 8.34613E-01  8.30977E-02 -4.56000E+01 -5.76663E+01
 8.34613E-01  1.66200E-01 -4.52258E+01 -5.70317E+01
 8.34613E-01  2.49321E-01 -4.46020E+01 -5.62618E+01
 8.34613E-01  3.32483E-01 -4.37285E+01 -5.48905E+01
 8.34613E-01  4.15714E-01 -4.26053E+01 -5.33385E+01
 8.34613E-01  4.99056E-01 -4.12330E+01 -5.12893E+01
 8.34613E-01  5.82556E-01 -3.96140E+01 -4.89929E+01
 8.34613E-01  6.66270E-01 -3.77544E+01 -4.64083E+01
 8.34613E-01  7.50265E-01 -3.56665E+01 -4.35666E+01
 8.34613E-01  8.34613E-01 -3.33707E+01 -4.03930E+01
 8.34613E-01  9.19398E-01 -3.08968E+01 -3.71676E+01
 8.34613E-01  1.00471E+00 -2.82814E+01 -3.37761E+01
 8.34613E-01  1.09065E+00 -2.55647E+01 -3.03012E+01
 8.34613E-01  1.17732E+00 -2.27863E+01 -2.67586E+01
 8.34613E-01  1.26485E+00 -1.99820E+01 -2.32855E+01
 8.34613E-01  1.35334E+00 -1.71822E+01 -1.99371E+01
 8.34613E-01  1.44294E+00 -1.44110E+01 -1.65533E+01
 8.34613E-01  1.53378E+00 -1.16863E+01 -1.34721E+01
 8.34613E-01  1.62601E+00 -9.01661E+00 -1.03665E+01
 8.34613E-01  1.71976E+00 -6.39472E+00 -7.42246E+00
 8.34613E-01  1.81521E+00 -3.80191E+00 -4.57407E+00
 8.34613E-01  1.91251E+00 -1.36405E+00 -1.95971E+00
 8.34613E-01  2.01182E+00  1.51899E-01 -3.37617E-01
 8.34613E-01  2.11331E+00  3.01190E-01 -9.23418E-02
 8.34613E-01  2.21714E+00  1.00518E-01 -2.01344E-01
 8.34613E-01  2.32347E+00  2.11850E-02 -1.72490E-01
 8.34613E-01  2.43248E+00  3.44594E-03 -1.68422E-01
 8.34613E-01  2.54432E+00  4.50496E-04 -1.24400E-01
 8.34613E-01  2.65915E+00  4.82311E-05 -8.42735E-02
 8.34613E-01  2.77711E+00  4.23321E-06 -5.67385E-02
 8.34613E-01  2.89835E+00  3.02097E-07 -3.94908E-02
 8.34613E-01  3.02298E+00  0.00000E+00 -2.48967E-02
 8.34613E-01  3.15113E+00  0.00000E+00 -1.82336E-02
 8.34613E-01  3.28290E+00  0.00000E+00 -1.03230E-02
 8.34613E-01  3.41837E+00  0.00000E+00 -6.44967E-03
 8.34613E-01  3.55763E+00  0.00000E+00 -3.50452E-03
 8.34613E-01  3.70072E+00  0.00000E+00 -1.72452E-03
 8.34613E-01  3.84768E+00  0.00000E+00 -1.00438E-03
 8.34613E-01  3.99854E+00  0.00000E+00  0.00000E+00

 9.19398E-01  0.00000E+00 -4.14984E+01 -5.07089E+01
 9.19398E-01  8.30977E-02 -4.13917E+01 -5.05339E+01
 9.19398E-01  1.66200E-01 -4.10718E+01 -5.01563E+01
 9.19398E-01  2.49321E-01 -4.05391E+01 -4.95980E+01
 9.19398E-01  3.32483E-01 -3.97937E+01 -4.86499E+01
 9.19398E-01  4.15714E-01 -3.88358E+01 -4.74278E+01
 9.19398E-01  4.99056E-01 -3.76655E+01 -4.58989E+01
 9.19398E-01  5.82556E-01 -3.62832E+01 -4.41712E+01
 9.19398E-01  6.66270E-01 -3.46903E+01 -4.20764E+01
 9.19398E-01  7.50265E-01 -3.28916E+01 -3.97393E+01
 9.19398E-01  8.34613E-01 -3.08968E+01 -3.71676E+01
 9.19398E-01  9.19398E-01 -2.87228E+01 -3.44191E+01
 9.19398E-01  1.00471E+00 -2.63947E+01 -3.14497E+01
 9.19398E-01  1.09065E+00 -2.39440E+01 -2.83659E+01
 9.19398E-01  1.17732E+00 -2.14061E+01 -2.52878E+01
 9.19398E-01  1.26485E+00 -1.88165E+01 -2.21447E+01
 9.19398E-01  1.35334E+00 -1.62072E+01 -1.90909E+01
 9.19398E-01  1.44294E+00 -1.36056E+01 -1.59655E+01
 9.19398E-01  1.53378E+00 -1.10325E+01 -1.29624E+01
 9.19398E-01  1.62601E+00 -8.49927E+00 -1.00895E+01
 9.19398E-01  1.71976E+00 -6.00251E+00 -7.17603E+00
 9.19398E-01  1.81521E+00 -3.52928E+00 -4.47062E+00
 9.19398E-01  1.91251E+00 -1.21127E+00 -1.94609E+00
 9.19398E-01  2.01182E+00  2.03423E-01 -3.32735E-01
 9.19398E-01  2.11331E+00  3.08100E-01 -1.11131E-01
 9.19398E-01  2.21714E+00  1.00472E-01 -2.06324E-01
 9.19398E-01  2.32347E+00  2.10015E-02 -1.96967E-01
 9.19398E-01  2.43248E+00  3.40402E-03 -1.69402E-01
 9.19398E-01  2.54432E+00  4.44226E-04 -1.24420E-01
 9.19398E-01  2.65915E+00  4.75186E-05 -9.53295E-02
 9.19398E-01  2.77711E+00  4.16918E-06 -6.22613E-02
 9.19398E-01  2.89835E+00  2.97516E-07 -4.12886E-02
 9.19398E-01  3.02298E+00  0.00000E+00 -2.92762E-02
 9.19398E-01  3.15113E+00  0.00000E+00 -1.87950E-02
 9.19398E-01  3.28290E+00  0.00000E+00 -1.09871E-02
 9.19398E-01  3.41837E+00  0.00000E+00 -6.76164E-03
 9.19398E-01  3.55763E+00  0.00000E+00 -3.88203E-03
 9.19398E-01  3.70072E+00  0.00000E+00 -1.96984E-03
 9.19398E-01  3.84768E+00  0.00000E+00 -1.21572E-03
 9.19398E-01  3.99854E+00  0.00000E+00  0.00000E+00

 1.00471E+00  0.00000E+00 -3.73554E+01 -4.40088E+01
 1.00471E+00  8.30977E-02 -3.72640E+01 -4.39335E+01
 1.00471E+00  1.66200E-01 -3.69901E+01 -4.36283E+01
 1.00471E+00  2.49321E-01 -3.65343E+01 -4.32361E+01
 1.00471E+00  3.32483E-01 -3.58971E+01 -4.26316E+01
 1.00471E+00  4.15714E-01 -3.50790E+01 -4.17508E+01
 1.00471E+00  4.99056E-01 -3.40801E+01 -4.06709E+01
 1.00471E+00  5.82556E-01 -3.29002E+01 -3.93361E+01
 1.00471E+00  6.66270E-01 -3.15396E+01 -3.77455E+01
 1.00471E+00  7.50265E-01 -2.99989E+01 -3.58556E+01
 1.00471E+00  8.34613E-01 -2.82814E+01 -3.37761E+01
 1.00471E+00  9.19398E-01 -2.63947E+01 -3.14497E+01
 1.00471E+00  1.00471E+00 -2.43527E+01 -2.89720E+01
 1.00471E+00  1.09065E+00 -2.21765E+01 -2.63581E+01
 1.00471E+00  1.17732E+00 -1.98939E+01 -2.36843E+01
 1.00471E+00  1.26485E+00 -1.75359E+01 -2.09725E+01
 1.00471E+00  1.35334E+00 -1.51344E+01 -1.80278E+01
 1.00471E+00  1.44294E+00 -1.27181E+01 -1.52347E+01
 1.00471E+00  1.53378E+00 -1.03106E+01 -1.24326E+01
 1.00471E+00  1.62601E+00 -7.92658E+00 -9.69518E+00
 1.00471E+00  1.71976E+00 -5.56659E+00 -7.01717E+00
 1.00471E+00  1.81521E+00 -3.22444E+00 -4.37666E+00
 1.00471E+00  1.91251E+00 -1.03878E+00 -1.88071E+00
 1.00471E+00  2.01182E+00  2.62690E-01 -3.69842E-01
 1.00471E+00  2.11331E+00  3.16484E-01 -1.41819E-01
 1.00471E+00  2.21714E+00  1.00565E-01 -2.58502E-01
 1.00471E+00  2.32347E+00  2.08193E-02 -2.14428E-01
 1.00471E+00  2.43248E+00  3.36021E-03 -1.85561E-01
 1.00471E+00  2.54432E+00  4.37551E-04 -1.59068E-01
 1.00471E+00  2.65915E+00  4.67527E-05 -1.03856E-01
 1.00471E+00  2.77711E+00  4.09991E-06 -6.84770E-02
 1.00471E+00  2.89835E+00  2.92540E-07 -4.93702E-02
 1.00471E+00  3.02298E+00  0.00000E+00 -2.97353E-02
 1.00471E+00  3.15113E+00  0.00000E+00 -1.88777E-02
 1.00471E+00  3.28290E+00  0.00000E+00 -1.14412E-02
 1.00471E+00  3.41837E+00  0.00000E+00 -7.87563E-03
 1.00471E+00  3.55763E+00  0.00000E+00 -4.08921E-03
 1.00471E+00  3.70072E+00  0.00000E+00 -2.21406E-03
 1.00471E+00  3.84768E+00  0.00000E+00 -1.09095E-03
 1.00471E+00  3.99854E+00  0.00000E+00  0.00000E+00

 1.09065E+00  0.00000E+00 -3.33052E+01 -3.78956E+01
 1.09065E+00  8.30977E-02 -3.32271E+01 -3.78571E+01
 1.09065E+00  1.66200E-01 -3.29933E+01 -3.77088E+01
 1.09065E+00  2.49321E-01 -3.26042E+01 -3.73914E+01
 1.09065E+00  3.32483E-01 -3.20604E+01 -3.69842E+01
 1.09065E+00  4.15714E-01 -3.13626E+01 -3.64189E+01
 1.09065E+00  4.99056E-01 -3.05111E+01 -3.55960E+01
 1.09065E+00  5.82556E-01 -2.95059E+01 -3.46508E+01
 1.09065E+00  6.66270E-01 -2.83466E+01 -3.34076E+01
 1.09065E+00  7.50265E-01 -2.70329E+01 -3.20337E+01
 1.09065E+00  8.34613E-01 -2.55647E+01 -3.03012E+01
 1.09065E+00  9.19398E-01 -2.39440E+01 -2.83659E+01
 1.09065E+00  1.00471E+00 -2.21765E+01 -2.63581E+01
 1.09065E+00  1.09065E+00 -2.02737E+01 -2.42564E+01
 1.09065E+00  1.17732E+00 -1.82536E+01 -2.18770E+01
 1.09065E+00  1.26485E+00 -1.61403E+01 -1.94141E+01
 1.09065E+00  1.35334E+00 -1.39618E+01 -1.69445E+01
 1.09065E+00  1.44294E+00 -1.17461E+01 -1.43290E+01
 1.09065E+00  1.53378E+00 -9.51849E+00 -1.17497E+01
 1.09065E+00  1.62601E+00 -7.29646E+00 -9.18979E+00
 1.09065E+00  1.71976E+00 -5.08514E+00 -6.59836E+00
 1.09065E+00  1.81521E+00 -2.88579E+00 -4.05506E+00
 1.09065E+00  1.91251E+00 -8.45316E-01 -1.87704E+00
 1.09065E+00  2.01182E+00  3.30363E-01 -3.45952E-01
 1.09065E+00  2.11331E+00  3.26524E-01 -1.70588E-01
 1.09065E+00  2.21714E+00  1.00826E-01 -3.01614E-01
 1.09065E+00  2.32347E+00  2.06426E-02 -2.51208E-01
 1.09065E+00  2.43248E+00  3.31496E-03 -1.88731E-01
 1.09065E+00  2.54432E+00  4.30510E-04 -1.57373E-01
 1.09065E+00  2.65915E+00  4.59361E-05 -1.27619E-01
 1.09065E+00  2.77711E+00  4.02556E-06 -9.26395E-02
 1.09065E+00  2.89835E+00  2.87174E-07 -5.63075E-02
 1.09065E+00  3.02298E+00  0.00000E+00 -3.69895E-02
 1.09065E+00  3.15113E+00  0.00000E+00 -2.30704E-02
 1.09065E+00  3.28290E+00  0.00000E+00 -1.39548E-02
 1.09065E+00  3.41837E+00  0.00000E+00 -8.33271E-03
 1.09065E+00  3.55763E+00  0.00000E+00 -4.26233E-03
 1.09065E+00  3.70072E+00  0.00000E+00 -2.34725E-03
 1.09065E+00  3.84768E+00  0.00000E+00 -1.25408E-03
 1.09065E+00  3.99854E+00  0.00000E+00  0.00000E+00

 1.17732E+00  0.00000E+00 -2.93570E+01 -3.22637E+01
 1.17732E+00  8.30977E-02 -2.92907E+01 -3.22556E+01
 1.17732E+00  1.66200E-01 -2.90922E+01 -3.21943E+01
 1.17732E+00  2.49321E-01 -2.87618E+01 -3.19913E+01
 1.17732E+00  3.32483E-01 -2.83000E+01 -3.17484E+01
 1.17732E+00  4.15714E-01 -2.77075E+01 -3.13002E+01
 1.17732E+00  4.99056E-01 -2.69847E+01 -3.07563E+01
 1.17732E+00  5.82556E-01 -2.61318E+01 -3.00477E+01
 1.17732E+00  6.66270E-01 -2.51483E+01 -2.91159E+01
 1.17732E+00  7.50265E-01 -2.40334E+01 -2.80181E+01
 1.17732E+00  8.34613E-01 -2.27863E+01 -2.67586E+01
 1.17732E+00  9.19398E-01 -2.14061E+01 -2.52878E+01
 1.17732E+00  1.00471E+00 -1.98939E+01 -2.36843E+01
 1.17732E+00  1.09065E+00 -1.82536E+01 -2.18770E+01
 1.17732E+00  1.17732E+00 -1.64947E+01 -1.99212E+01
 1.17732E+00  1.26485E+00 -1.46326E+01 -1.78217E+01
 1.17732E+00  1.35334E+00 -1.26886E+01 -1.56249E+01
 1.17732E+00  1.44294E+00 -1.06873E+01 -1.33093E+01
 1.17732E+00  1.53378E+00 -8.65340E+00 -1.09339E+01
 1.17732E+00  1.62601E+00 -6.60646E+00 -8.70052E+00
 1.17732E+00  1.71976E+00 -4.55601E+00 -6.25519E+00
 1.17732E+00  1.81521E+00 -2.51156E+00 -3.89745E+00
 1.17732E+00  1.91251E+00 -6.29578E-01 -1.70769E+00
 1.17732E+00  2.01182E+00  4.07104E-01 -3.81483E-01
 1.17732E+00  2.11331E+00  3.38405E-01 -2.68425E-01
 1.17732E+00  2.21714E+00  1.01288E-01 -3.64444E-01
 1.17732E+00  2.32347E+00  2.04752E-02 -2.86393E-01
 1.17732E+00  2.43248E+00  3.26867E-03 -2.56221E-01
 1.17732E+00  2.54432E+00  4.23139E-04 -1.75139E-01
 1.17732E+00  2.65915E+00  4.50709E-05 -1.36619E-01
 1.17732E+00  2.77711E+00  3.94621E-06 -9.57428E-02
 1.17732E+00  2.89835E+00  2.81418E-07 -6.81806E-02
 1.17732E+00  3.02298E+00  0.00000E+00 -4.19502E-02
 1.17732E+00  3.15113E+00  0.00000E+00 -2.67462E-02
 1.17732E+00  3.28290E+00  0.00000E+00 -1.57475E-02
 1.17732E+00  3.41837E+00  0.00000E+00 -8.93753E-03
 1.17732E+00  3.55763E+00  0.00000E+00 -4.90728E-03
 1.17732E+00  3.70072E+00  0.00000E+00 -2.07427E-03
 1.17732E+00  3.84768E+00  0.00000E+00 -1.11359E-03
 1.17732E+00  3.99854E+00  0.00000E+00  0.00000E+00

 1.26485E+00  0.00000E+00 -2.55195E+01 -2.72017E+01
 1.26485E+00  8.30977E-02 -2.54637E+01 -2.72783E+01
 1.26485E+00  1.66200E-01 -2.52965E+01 -2.71447E+01
 1.26485E+00  2.49321E-01 -2.50184E+01 -2.70036E+01
 1.26485E+00  3.32483E-01 -2.46295E+01 -2.68189E+01
 1.26485E+00  4.15714E-01 -2.41305E+01 -2.65121E+01
 1.26485E+00  4.99056E-01 -2.35215E+01 -2.62020E+01
 1.26485E+00  5.82556E-01 -2.28026E+01 -2.56129E+01
 1.26485E+00  6.66270E-01 -2.19737E+01 -2.49723E+01
 1.26485E+00  7.50265E-01 -2.10339E+01 -2.41642E+01
 1.26485E+00  8.34613E-01 -1.99820E+01 -2.32855E+01
 1.26485E+00  9.19398E-01 -1.88165E+01 -2.21447E+01
 1.26485E+00  1.00471E+00 -1.75359E+01 -2.09725E+01
 1.26485E+00  1.09065E+00 -1.61403E+01 -1.94141E+01
 1.26485E+00  1.17732E+00 -1.46326E+01 -1.78217E+01
 1.26485E+00  1.26485E+00 -1.30202E+01 -1.60968E+01
 1.26485E+00  1.35334E+00 -1.13166E+01 -1.42499E+01
 1.26485E+00  1.44294E+00 -9.54030E+00 -1.21381E+01
 1.26485E+00  1.53378E+00 -7.71278E+00 -1.00966E+01
 1.26485E+00  1.62601E+00 -5.85386E+00 -7.90134E+00
 1.26485E+00  1.71976E+00 -3.97678E+00 -5.73305E+00
 1.26485E+00  1.81521E+00 -2.09979E+00 -3.55624E+00
 1.26485E+00  1.91251E+00 -3.90217E-01 -1.54766E+00
 1.26485E+00  2.01182E+00  4.93561E-01 -4.12527E-01
 1.26485E+00  2.11331E+00  3.52295E-01 -3.62806E-01
 1.26485E+00  2.21714E+00  1.01977E-01 -3.76054E-01
 1.26485E+00  2.32347E+00  2.03204E-02 -3.77399E-01
 1.26485E+00  2.43248E+00  3.22167E-03 -2.61633E-01
 1.26485E+00  2.54432E+00  4.15458E-04 -2.14654E-01
 1.26485E+00  2.65915E+00  4.41580E-05 -1.60680E-01
 1.26485E+00  2.77711E+00  3.86183E-06 -1.26044E-01
 1.26485E+00  2.89835E+00  2.75265E-07 -7.63804E-02
 1.26485E+00  3.02298E+00  0.00000E+00 -5.04913E-02
 1.26485E+00  3.15113E+00  0.00000E+00 -3.16410E-02
 1.26485E+00  3.28290E+00  0.00000E+00 -1.85713E-02
 1.26485E+00  3.41837E+00  0.00000E+00 -9.71264E-03
 1.26485E+00  3.55763E+00  0.00000E+00 -5.50369E-03
 1.26485E+00  3.70072E+00  0.00000E+00 -2.74119E-03
 1.26485E+00  3.84768E+00  0.00000E+00 -1.44117E-03
 1.26485E+00  3.99854E+00  0.00000E+00  0.00000E+00

 1.35334E+00  0.00000E+00 -2.18011E+01 -2.26696E+01
 1.35334E+00  8.30977E-02 -2.17546E+01 -2.26500E+01
 1.35334E+00  1.66200E-01 -2.16155E+01 -2.25585E+01
 1.35334E+00  2.49321E-01 -2.13841E+01 -2.25298E+01
 1.35334E+00  3.32483E-01 -2.10605E+01 -2.23458E+01
 1.35334E+00  4.15714E-01 -2.06449E+01 -2.21737E+01
 1.35334E+00  4.99056E-01 -2.01374E+01 -2.19439E+01
 1.35334E+00  5.82556E-01 -1.95379E+01 -2.15144E+01
 1.35334E+00  6.66270E-01 -1.88460E+01 -2.11409E+01
 1.35334E+00  7.50265E-01 -1.80612E+01 -2.05390E+01
 1.35334E+00  8.34613E-01 -1.71822E+01 -1.99371E+01
 1.35334E+00  9.19398E-01 -1.62072E+01 -1.90909E+01
 1.35334E+00  1.00471E+00 -1.51344E+01 -1.80278E+01
 1.35334E+00  1.09065E+00 -1.39618E+01 -1.69445E+01
 1.35334E+00  1.17732E+00 -1.26886E+01 -1.56249E+01
 1.35334E+00  1.26485E+00 -1.13166E+01 -1.42499E+01
 1.35334E+00  1.35334E+00 -9.85197E+00 -1.25193E+01
 1.35334E+00  1.44294E+00 -8.30607E+00 -1.08050E+01
 1.35334E+00  1.53378E+00 -6.69487E+00 -8.94530E+00
 1.35334E+00  1.62601E+00 -5.03595E+00 -7.04842E+00
 1.35334E+00  1.71976E+00 -3.34483E+00 -5.17456E+00
 1.35334E+00  1.81521E+00 -1.64837E+00 -3.13775E+00
 1.35334E+00  1.91251E+00 -1.25850E-01 -1.37628E+00
 1.35334E+00  2.01182E+00  5.90332E-01 -3.73637E-01
 1.35334E+00  2.11331E+00  3.68334E-01 -3.93931E-01
 1.35334E+00  2.21714E+00  1.02912E-01 -4.41996E-01
 1.35334E+00  2.32347E+00  2.01800E-02 -3.71433E-01
 1.35334E+00  2.43248E+00  3.17407E-03 -2.84182E-01
 1.35334E+00  2.54432E+00  4.07465E-04 -2.52967E-01
 1.35334E+00  2.65915E+00  4.31956E-05 -1.61597E-01
 1.35334E+00  2.77711E+00  3.77217E-06 -1.38331E-01
 1.35334E+00  2.89835E+00  2.68692E-07 -9.43233E-02
 1.35334E+00  3.02298E+00  0.00000E+00 -6.15185E-02
 1.35334E+00  3.15113E+00  0.00000E+00 -3.53486E-02
 1.35334E+00  3.28290E+00  0.00000E+00 -2.10428E-02
 1.35334E+00  3.41837E+00  0.00000E+00 -1.20387E-02
 1.35334E+00  3.55763E+00  0.00000E+00 -5.92296E-03
 1.35334E+00  3.70072E+00  0.00000E+00 -3.39103E-03
 1.35334E+00  3.84768E+00  0.00000E+00 -1.50936E-03
 1.35334E+00  3.99854E+00  0.00000E+00  0.00000E+00

 1.44294E+00  0.00000E+00 -1.82090E+01 -1.84802E+01
 1.44294E+00  8.30977E-02 -1.81709E+01 -1.84654E+01
 1.44294E+00  1.66200E-01 -1.80571E+01 -1.83898E+01
 1.44294E+00  2.49321E-01 -1.78677E+01 -1.83572E+01
 1.44294E+00  3.32483E-01 -1.76026E+01 -1.82368E+01
 1.44294E+00  4.15714E-01 -1.72619E+01 -1.81078E+01
 1.44294E+00  4.99056E-01 -1.68452E+01 -1.78405E+01
 1.44294E+00  5.82556E-01 -1.63525E+01 -1.76713E+01
 1.44294E+00  6.66270E-01 -1.57831E+01 -1.73938E+01
 1.44294E+00  7.50265E-01 -1.51363E+01 -1.70621E+01
 1.44294E+00  8.34613E-01 -1.44110E+01 -1.65533E+01
 1.44294E+00  9.19398E-01 -1.36056E+01 -1.59655E+01
 1.44294E+00  1.00471E+00 -1.27181E+01 -1.52347E+01
 1.44294E+00  1.09065E+00 -1.17461E+01 -1.43290E+01
 1.44294E+00  1.17732E+00 -1.06873E+01 -1.33093E+01
 1.44294E+00  1.26485E+00 -9.54030E+00 -1.21381E+01
 1.44294E+00  1.35334E+00 -8.30607E+00 -1.08050E+01
 1.44294E+00  1.44294E+00 -6.98946E+00 -9.38201E+00
 1.44294E+00  1.53378E+00 -5.59994E+00 -7.81389E+00
 1.44294E+00  1.62601E+00 -4.15075E+00 -6.16991E+00
 1.44294E+00  1.71976E+00 -2.65761E+00 -4.37935E+00
 1.44294E+00  1.81521E+00 -1.15515E+00 -2.67019E+00
 1.44294E+00  1.91251E+00  1.64803E-01 -1.12310E+00
 1.44294E+00  2.01182E+00  6.97856E-01 -3.31410E-01
 1.44294E+00  2.11331E+00  3.86581E-01 -4.74581E-01
 1.44294E+00  2.21714E+00  1.04094E-01 -5.37291E-01
 1.44294E+00  2.32347E+00  2.00524E-02 -4.91057E-01
 1.44294E+00  2.43248E+00  3.12542E-03 -3.51912E-01
 1.44294E+00  2.54432E+00  3.99089E-04 -2.56542E-01
 1.44294E+00  2.65915E+00  4.21752E-05 -1.76639E-01
 1.44294E+00  2.77711E+00  3.67639E-06 -1.79823E-01
 1.44294E+00  2.89835E+00  2.61634E-07 -1.08849E-01
 1.44294E+00  3.02298E+00  0.00000E+00 -7.26176E-02
 1.44294E+00  3.15113E+00  0.00000E+00 -4.56821E-02
 1.44294E+00  3.28290E+00  0.00000E+00 -2.57343E-02
 1.44294E+00  3.41837E+00  0.00000E+00 -1.46155E-02
 1.44294E+00  3.55763E+00  0.00000E+00 -6.96419E-03
 1.44294E+00  3.70072E+00  0.00000E+00 -4.16985E-03
 1.44294E+00  3.84768E+00  0.00000E+00 -1.76415E-03
 1.44294E+00  3.99854E+00  0.00000E+00  0.00000E+00

 1.53378E+00  0.00000E+00 -1.47480E+01 -1.47039E+01
 1.53378E+00  8.30977E-02 -1.47174E+01 -1.46700E+01
 1.53378E+00  1.66200E-01 -1.46264E+01 -1.45409E+01
 1.53378E+00  2.49321E-01 -1.44747E+01 -1.45860E+01
 1.53378E+00  3.32483E-01 -1.42622E+01 -1.44878E+01
 1.53378E+00  4.15714E-01 -1.39887E+01 -1.43479E+01
 1.53378E+00  4.99056E-01 -1.36536E+01 -1.42620E+01
 1.53378E+00  5.82556E-01 -1.32567E+01 -1.41478E+01
 1.53378E+00  6.66270E-01 -1.27971E+01 -1.39556E+01
 1.53378E+00  7.50265E-01 -1.22741E+01 -1.37092E+01
 1.53378E+00  8.34613E-01 -1.16863E+01 -1.34721E+01
 1.53378E+00  9.19398E-01 -1.10325E+01 -1.29624E+01
 1.53378E+00  1.00471E+00 -1.03106E+01 -1.24326E+01
 1.53378E+00  1.09065E+00 -9.51849E+00 -1.17497E+01
 1.53378E+00  1.17732E+00 -8.65340E+00 -1.09339E+01
 1.53378E+00  1.26485E+00 -7.71278E+00 -1.00966E+01
 1.53378E+00  1.35334E+00 -6.69487E+00 -8.94530E+00
 1.53378E+00  1.44294E+00 -5.59994E+00 -7.81389E+00
 1.53378E+00  1.53378E+00 -4.43169E+00 -6.42819E+00
 1.53378E+00  1.62601E+00 -3.19815E+00 -5.07519E+00
 1.53378E+00  1.71976E+00 -1.91345E+00 -3.62848E+00
 1.53378E+00  1.81521E+00 -6.18565E-01 -2.12250E+00
 1.53378E+00  1.91251E+00  4.82415E-01 -7.98615E-01
 1.53378E+00  2.01182E+00  8.16046E-01 -2.83112E-01
 1.53378E+00  2.11331E+00  4.06872E-01 -4.48026E-01
 1.53378E+00  2.21714E+00  1.05468E-01 -6.44555E-01
 1.53378E+00  2.32347E+00  1.99260E-02 -5.85015E-01
 1.53378E+00  2.43248E+00  3.07386E-03 -4.14977E-01
 1.53378E+00  2.54432E+00  3.90083E-04 -3.21191E-01
 1.53378E+00  2.65915E+00  4.10697E-05 -2.23240E-01
 1.53378E+00  2.77711E+00  3.57209E-06 -1.65235E-01
 1.53378E+00  2.89835E+00  2.53917E-07 -1.20609E-01
 1.53378E+00  3.02298E+00  0.00000E+00 -8.86159E-02
 1.53378E+00  3.15113E+00  0.00000E+00 -5.64521E-02
 1.53378E+00  3.28290E+00  0.00000E+00 -2.96616E-02
 1.53378E+00  3.41837E+00  0.00000E+00 -1.64888E-02
 1.53378E+00  3.55763E+00  0.00000E+00 -8.82008E-03
 1.53378E+00  3.70072E+00  0.00000E+00 -4.50862E-03
 1.53378E+00  3.84768E+00  0.00000E+00 -2.06705E-03
 1.53378E+00  3.99854E+00  0.00000E+00  0.00000E+00

 1.62601E+00  0.00000E+00 -1.14150E+01 -1.12316E+01
 1.62601E+00  8.30977E-02 -1.13912E+01 -1.11464E+01
 1.62601E+00  1.66200E-01 -1.13205E+01 -1.12237E+01
 1.62601E+00  2.49321E-01 -1.12028E+01 -1.10792E+01
 1.62601E+00  3.32483E-01 -1.10375E+01 -1.10294E+01
 1.62601E+00  4.15714E-01 -1.08245E+01 -1.09190E+01
 1.62601E+00  4.99056E-01 -1.05630E+01 -1.08491E+01
 1.62601E+00  5.82556E-01 -1.02524E+01 -1.07800E+01
 1.62601E+00  6.66270E-01 -9.89187E+00 -1.07094E+01
 1.62601E+00  7.50265E-01 -9.48034E+00 -1.06352E+01
 1.62601E+00  8.34613E-01 -9.01661E+00 -1.03665E+01
 1.62601E+00  9.19398E-01 -8.49927E+00 -1.00895E+01
 1.62601E+00  1.00471E+00 -7.92658E+00 -9.69518E+00
 1.62601E+00  1.09065E+00 -7.29646E+00 -9.18979E+00
 1.62601E+00  1.17732E+00 -6.60646E+00 -8.70052E+00
 1.62601E+00  1.26485E+00 -5.85386E+00 -7.90134E+00
 1.62601E+00  1.35334E+00 -5.03595E+00 -7.04842E+00
 1.62601E+00  1.44294E+00 -4.15075E+00 -6.16991E+00
 1.62601E+00  1.53378E+00 -3.19815E+00 -5.07519E+00
 1.62601E+00  1.62601E+00 -2.18177E+00 -4.01027E+00
 1.62601E+00  1.71976E+00 -1.11354E+00 -2.66525E+00
 1.62601E+00  1.81521E+00 -3.95420E-02 -1.55694E+00
 1.62601E+00  1.91251E+00  8.25130E-01 -5.00485E-01
 1.62601E+00  2.01182E+00  9.42930E-01 -1.96234E-01
 1.62601E+00  2.11331E+00  4.28309E-01 -4.93950E-01
 1.62601E+00  2.21714E+00  1.06808E-01 -6.44248E-01
 1.62601E+00  2.32347E+00  1.97590E-02 -5.72577E-01
 1.62601E+00  2.43248E+00  3.01301E-03 -4.77582E-01
 1.62601E+00  2.54432E+00  3.79643E-04 -3.74283E-01
 1.62601E+00  2.65915E+00  3.97950E-05 -2.30113E-01
 1.62601E+00  2.77711E+00  3.45198E-06 -2.16218E-01
 1.62601E+00  2.89835E+00  2.45024E-07 -1.58210E-01
 1.62601E+00  3.02298E+00  0.00000E+00 -1.07774E-01
 1.62601E+00  3.15113E+00  0.00000E+00 -6.50165E-02
 1.62601E+00  3.28290E+00  0.00000E+00 -3.88085E-02
 1.62601E+00  3.41837E+00  0.00000E+00 -1.92957E-02
 1.62601E+00  3.55763E+00  0.00000E+00 -1.05677E-02
 1.62601E+00  3.70072E+00  0.00000E+00 -5.22542E-03
 1.62601E+00  3.84768E+00  0.00000E+00 -2.44137E-03
 1.62601E+00  3.99854E+00  0.00000E+00  0.00000E+00

 1.71976E+00  0.00000E+00 -8.18798E+00 -7.92591E+00
 1.71976E+00  8.30977E-02 -8.17029E+00 -7.91062E+00
 1.71976E+00  1.66200E-01 -8.11802E+00 -7.83472E+00
 1.71976E+00  2.49321E-01 -8.03098E+00 -7.85097E+00
 1.71976E+00  3.32483E-01 -7.90872E+00 -7.85218E+00
 1.71976E+00  4.15714E-01 -7.75068E+00 -7.79564E+00
 1.71976E+00  4.99056E-01 -7.55618E+00 -7.82551E+00
 1.71976E+00  5.82556E-01 -7.32437E+00 -7.76201E+00
 1.71976E+00  6.66270E-01 -7.05430E+00 -7.62515E+00
 1.71976E+00  7.50265E-01 -6.74484E+00 -7.60194E+00
 1.71976E+00  8.34613E-01 -6.39472E+00 -7.42246E+00
 1.71976E+00  9.19398E-01 -6.00251E+00 -7.17603E+00
 1.71976E+00  1.00471E+00 -5.56659E+00 -7.01717E+00
 1.71976E+00  1.09065E+00 -5.08514E+00 -6.59836E+00
 1.71976E+00  1.17732E+00 -4.55601E+00 -6.25519E+00
 1.71976E+00  1.26485E+00 -3.97678E+00 -5.73305E+00
 1.71976E+00  1.35334E+00 -3.34483E+00 -5.17456E+00
 1.71976E+00  1.44294E+00 -2.65761E+00 -4.37935E+00
 1.71976E+00  1.53378E+00 -1.91345E+00 -3.62848E+00
 1.71976E+00  1.62601E+00 -1.11354E+00 -2.66525E+00
 1.71976E+00  1.71976E+00 -2.68587E-01 -1.83882E+00
 1.71976E+00  1.81521E+00  5.70691E-01 -7.98873E-01
 1.71976E+00  1.91251E+00  1.18090E+00 -7.77752E-02
 1.71976E+00  2.01182E+00  1.06947E+00 -3.53862E-02
 1.71976E+00  2.11331E+00  4.47374E-01 -5.31031E-01
 1.71976E+00  2.21714E+00  1.07298E-01 -7.39159E-01
 1.71976E+00  2.32347E+00  1.94068E-02 -6.91149E-01
 1.71976E+00  2.43248E+00  2.92137E-03 -5.60929E-01
 1.71976E+00  2.54432E+00  3.65111E-04 -4.58331E-01
 1.71976E+00  2.65915E+00  3.80762E-05 -2.89860E-01
 1.71976E+00  2.77711E+00  3.29244E-06 -2.33481E-01
 1.71976E+00  2.89835E+00  2.33292E-07 -1.95566E-01
 1.71976E+00  3.02298E+00  0.00000E+00 -1.24065E-01
 1.71976E+00  3.15113E+00  0.00000E+00 -7.88405E-02
 1.71976E+00  3.28290E+00  0.00000E+00 -4.72132E-02
 1.71976E+00  3.41837E+00  0.00000E+00 -2.31941E-02
 1.71976E+00  3.55763E+00  0.00000E+00 -1.26353E-02
 1.71976E+00  3.70072E+00  0.00000E+00 -5.72919E-03
 1.71976E+00  3.84768E+00  0.00000E+00 -3.07884E-03
 1.71976E+00  3.99854E+00  0.00000E+00  0.00000E+00

 1.81521E+00  0.00000E+00 -5.02372E+00 -4.78705E+00
 1.81521E+00  8.30977E-02 -5.01176E+00 -4.77820E+00
 1.81521E+00  1.66200E-01 -4.97672E+00 -4.81343E+00
 1.81521E+00  2.49321E-01 -4.91840E+00 -4.78094E+00
 1.81521E+00  3.32483E-01 -4.83632E+00 -4.85722E+00
 1.81521E+00  4.15714E-01 -4.72989E+00 -4.79457E+00
 1.81521E+00  4.99056E-01 -4.59836E+00 -4.85592E+00
 1.81521E+00  5.82556E-01 -4.44085E+00 -4.69462E+00
 1.81521E+00  6.66270E-01 -4.25638E+00 -4.72304E+00
 1.81521E+00  7.50265E-01 -4.04382E+00 -4.74353E+00
 1.81521E+00  8.34613E-01 -3.80191E+00 -4.57407E+00
 1.81521E+00  9.19398E-01 -3.52928E+00 -4.47062E+00
 1.81521E+00  1.00471E+00 -3.22444E+00 -4.37666E+00
 1.81521E+00  1.09065E+00 -2.88579E+00 -4.05506E+00
 1.81521E+00  1.17732E+00 -2.51156E+00 -3.89745E+00
 1.81521E+00  1.26485E+00 -2.09979E+00 -3.55624E+00
 1.81521E+00  1.35334E+00 -1.64837E+00 -3.13775E+00
 1.81521E+00  1.44294E+00 -1.15515E+00 -2.67019E+00
 1.81521E+00  1.53378E+00 -6.18565E-01 -2.12250E+00
 1.81521E+00  1.62601E+00 -3.95420E-02 -1.55694E+00
 1.81521E+00  1.71976E+00  5.70691E-01 -7.98873E-01
 1.81521E+00  1.81521E+00  1.15725E+00 -1.31205E-01
 1.81521E+00  1.91251E+00  1.49629E+00  3.13766E-01
 1.81521E+00  2.01182E+00  1.15965E+00  8.61346E-02
 1.81521E+00  2.11331E+00  4.51070E-01 -5.43638E-01
 1.81521E+00  2.21714E+00  1.04059E-01 -7.46075E-01
 1.81521E+00  2.32347E+00  1.83740E-02 -6.99827E-01
 1.81521E+00  2.43248E+00  2.72664E-03 -5.88126E-01
 1.81521E+00  2.54432E+00  3.37640E-04 -4.40739E-01
 1.81521E+00  2.65915E+00  3.50041E-05 -3.38457E-01
 1.81521E+00  2.77711E+00  3.01571E-06 -2.72935E-01
 1.81521E+00  2.89835E+00  2.13253E-07 -2.14810E-01
 1.81521E+00  3.02298E+00  0.00000E+00 -1.60808E-01
 1.81521E+00  3.15113E+00  0.00000E+00 -1.04655E-01
 1.81521E+00  3.28290E+00  0.00000E+00 -5.55564E-02
 1.81521E+00  3.41837E+00  0.00000E+00 -2.88232E-02
 1.81521E+00  3.55763E+00  0.00000E+00 -1.48309E-02
 1.81521E+00  3.70072E+00  0.00000E+00 -7.32332E-03
 1.81521E+00  3.84768E+00  0.00000E+00 -3.17481E-03
 1.81521E+00  3.99854E+00  0.00000E+00  0.00000E+00

 1.91251E+00  0.00000E+00 -2.02671E+00 -1.96892E+00
 1.91251E+00  8.30977E-02 -2.02029E+00 -1.90644E+00
 1.91251E+00  1.66200E-01 -2.00182E+00 -1.94942E+00
 1.91251E+00  2.49321E-01 -1.97108E+00 -1.97171E+00
 1.91251E+00  3.32483E-01 -1.92765E+00 -1.98193E+00
 1.91251E+00  4.15714E-01 -1.87102E+00 -2.02624E+00
 1.91251E+00  4.99056E-01 -1.80057E+00 -2.02701E+00
 1.91251E+00  5.82556E-01 -1.71555E+00 -2.03839E+00
 1.91251E+00  6.66270E-01 -1.61511E+00 -2.00915E+00
 1.91251E+00  7.50265E-01 -1.49829E+00 -1.91397E+00
 1.91251E+00  8.34613E-01 -1.36405E+00 -1.95971E+00
 1.91251E+00  9.19398E-01 -1.21127E+00 -1.94609E+00
 1.91251E+00  1.00471E+00 -1.03878E+00 -1.88071E+00
 1.91251E+00  1.09065E+00 -8.45316E-01 -1.87704E+00
 1.91251E+00  1.17732E+00 -6.29578E-01 -1.70769E+00
 1.91251E+00  1.26485E+00 -3.90217E-01 -1.54766E+00
 1.91251E+00  1.35334E+00 -1.25850E-01 -1.37628E+00
 1.91251E+00  1.44294E+00  1.64803E-01 -1.12310E+00
 1.91251E+00  1.53378E+00  4.82415E-01 -7.98615E-01
 1.91251E+00  1.62601E+00  8.25130E-01 -5.00485E-01
 1.91251E+00  1.71976E+00  1.18090E+00 -7.77752E-02
 1.91251E+00  1.81521E+00  1.49629E+00  3.13766E-01
 1.91251E+00  1.91251E+00  1.57353E+00  4.50886E-01
 1.91251E+00  2.01182E+00  1.09209E+00  7.04779E-02
 1.91251E+00  2.11331E+00  3.98599E-01 -5.90917E-01
 1.91251E+00  2.21714E+00  8.84999E-02 -7.77045E-01
 1.91251E+00  2.32347E+00  1.52343E-02 -7.26993E-01
 1.91251E+00  2.43248E+00  2.22525E-03 -6.18702E-01
 1.91251E+00  2.54432E+00  2.72668E-04 -4.52830E-01
 1.91251E+00  2.65915E+00  2.80755E-05 -4.67921E-01
 1.91251E+00  2.77711E+00  2.40837E-06 -3.71659E-01
 1.91251E+00  2.89835E+00  1.69901E-07 -2.59500E-01
 1.91251E+00  3.02298E+00  0.00000E+00 -1.65358E-01
 1.91251E+00  3.15113E+00  0.00000E+00 -1.18779E-01
 1.91251E+00  3.28290E+00  0.00000E+00 -6.54843E-02
 1.91251E+00  3.41837E+00  0.00000E+00 -3.57985E-02
 1.91251E+00  3.55763E+00  0.00000E+00 -1.77720E-02
 1.91251E+00  3.70072E+00  0.00000E+00 -8.44462E-03
 1.91251E+00  3.84768E+00  0.00000E+00 -3.97365E-03
 1.91251E+00  3.99854E+00  0.00000E+00  0.00000E+00

 2.01182E+00  0.00000E+00 -5.75610E-02 -1.77773E-01
 2.01182E+00  8.30977E-02 -5.55395E-02 -6.69575E-02
 2.01182E+00  1.66200E-01 -5.00238E-02 -8.55231E-02
 2.01182E+00  2.49321E-01 -4.08886E-02 -1.32929E-01
 2.01182E+00  3.32483E-01 -2.78771E-02 -1.75710E-01
 2.01182E+00  4.15714E-01 -1.07047E-02 -2.04773E-01
 2.01182E+00  4.99056E-01  1.09727E-02 -2.09502E-01
 2.01182E+00  5.82556E-01  3.75683E-02 -2.35436E-01
 2.01182E+00  6.66270E-01  6.95609E-02 -2.60579E-01
 2.01182E+00  7.50265E-01  1.07481E-01 -3.06733E-01
 2.01182E+00  8.34613E-01  1.51899E-01 -3.37617E-01
 2.01182E+00  9.19398E-01  2.03423E-01 -3.32735E-01
 2.01182E+00  1.00471E+00  2.62690E-01 -3.69842E-01
 2.01182E+00  1.09065E+00  3.30363E-01 -3.45952E-01
 2.01182E+00  1.17732E+00  4.07104E-01 -3.81483E-01
 2.01182E+00  1.26485E+00  4.93561E-01 -4.12527E-01
 2.01182E+00  1.35334E+00  5.90332E-01 -3.73637E-01
 2.01182E+00  1.44294E+00  6.97856E-01 -3.31410E-01
 2.01182E+00  1.53378E+00  8.16046E-01 -2.83112E-01
 2.01182E+00  1.62601E+00  9.42930E-01 -1.96234E-01
 2.01182E+00  1.71976E+00  1.06947E+00 -3.53862E-02
 2.01182E+00  1.81521E+00  1.15965E+00  8.61346E-02
 2.01182E+00  1.91251E+00  1.09209E+00  7.04779E-02
 2.01182E+00  2.01182E+00  7.01708E-01 -1.64999E-01
 2.01182E+00  2.11331E+00  2.42905E-01 -7.23957E-01
 2.01182E+00  2.21714E+00  5.20305E-02 -7.64028E-01
 2.01182E+00  2.32347E+00  8.72806E-03 -7.01613E-01
 2.01182E+00  2.43248E+00  1.25333E-03 -6.77655E-01
 2.01182E+00  2.54432E+00  1.51755E-04 -5.82293E-01
 2.01182E+00  2.65915E+00  1.54979E-05 -4.72012E-01
 2.01182E+00  2.77711E+00  1.32204E-06 -3.53818E-01
 2.01182E+00  2.89835E+00  9.29347E-08 -2.38374E-01
 2.01182E+00  3.02298E+00  0.00000E+00 -1.89155E-01
 2.01182E+00  3.15113E+00  0.00000E+00 -1.45693E-01
 2.01182E+00  3.28290E+00  0.00000E+00 -8.83737E-02
 2.01182E+00  3.41837E+00  0.00000E+00 -4.48927E-02
 2.01182E+00  3.55763E+00  0.00000E+00 -2.00118E-02
 2.01182E+00  3.70072E+00  0.00000E+00 -1.06112E-02
 2.01182E+00  3.84768E+00  0.00000E+00 -4.81921E-03
 2.01182E+00  3.99854E+00  0.00000E+00  0.00000E+00

 2.11331E+00  0.00000E+00  2.78579E-01  1.19365E-01
 2.11331E+00  8.30977E-02  2.78803E-01  1.10688E-01
 2.11331E+00  1.66200E-01  2.79274E-01  4.02681E-02
 2.11331E+00  2.49321E-01  2.80024E-01  5.92920E-02
 2.11331E+00  3.32483E-01  2.81128E-01  1.00376E-01
 2.11331E+00  4.15714E-01  2.82674E-01  7.57660E-02
 2.11331E+00  4.99056E-01  2.84763E-01  3.53512E-02
 2.11331E+00  5.82556E-01  2.87516E-01  4.57183E-02
 2.11331E+00  6.66270E-01  2.91068E-01 -2.22693E-02
 2.11331E+00  7.50265E-01  2.95571E-01  2.55950E-03
 2.11331E+00  8.34613E-01  3.01190E-01 -9.23418E-02
 2.11331E+00  9.19398E-01  3.08100E-01 -1.11131E-01
 2.11331E+00  1.00471E+00  3.16484E-01 -1.41819E-01
 2.11331E+00  1.09065E+00  3.26524E-01 -1.70588E-01
 2.11331E+00  1.17732E+00  3.38405E-01 -2.68425E-01
 2.11331E+00  1.26485E+00  3.52295E-01 -3.62806E-01
 2.11331E+00  1.35334E+00  3.68334E-01 -3.93931E-01
 2.11331E+00  1.44294E+00  3.86581E-01 -4.74581E-01
 2.11331E+00  1.53378E+00  4.06872E-01 -4.48026E-01
 2.11331E+00  1.62601E+00  4.28309E-01 -4.93950E-01
 2.11331E+00  1.71976E+00  4.47374E-01 -5.31031E-01
 2.11331E+00  1.81521E+00  4.51070E-01 -5.43638E-01
 2.11331E+00  1.91251E+00  3.98599E-01 -5.90917E-01
 2.11331E+00  2.01182E+00  2.42905E-01 -7.23957E-01
 2.11331E+00  2.11331E+00  8.05882E-02 -7.86426E-01
 2.11331E+00  2.21714E+00  1.67129E-02 -8.24868E-01
 2.11331E+00  2.32347E+00  2.73326E-03 -6.79387E-01
 2.11331E+00  2.43248E+00  3.85497E-04 -6.25784E-01
 2.11331E+00  2.54432E+00  4.60555E-05 -5.47072E-01
 2.11331E+00  2.65915E+00  4.65721E-06 -4.78412E-01
 2.11331E+00  2.77711E+00  3.94381E-07 -4.55265E-01
 2.11331E+00  2.89835E+00  2.75756E-08 -3.10212E-01
 2.11331E+00  3.02298E+00  0.00000E+00 -2.15007E-01
 2.11331E+00  3.15113E+00  0.00000E+00 -1.70017E-01
 2.11331E+00  3.28290E+00  0.00000E+00 -8.84710E-02
 2.11331E+00  3.41837E+00  0.00000E+00 -5.27155E-02
 2.11331E+00  3.55763E+00  0.00000E+00 -2.51502E-02
 2.11331E+00  3.70072E+00  0.00000E+00 -1.24450E-02
 2.11331E+00  3.84768E+00  0.00000E+00 -5.65151E-03
 2.11331E+00  3.99854E+00  0.00000E+00  0.00000E+00

 2.21714E+00  0.00000E+00  1.02523E-01 -1.01533E-01
 2.21714E+00  8.30977E-02  1.02505E-01 -8.56985E-02
 2.21714E+00  1.66200E-01  1.02411E-01 -8.69462E-02
 2.21714E+00  2.49321E-01  1.02245E-01 -8.57461E-02
 2.21714E+00  3.32483E-01  1.02021E-01 -9.97645E-02
 2.21714E+00  4.15714E-01  1.01754E-01 -1.07920E-01
 2.21714E+00  4.99056E-01  1.01463E-01 -1.22841E-01
 2.21714E+00  5.82556E-01  1.01169E-01 -1.17838E-01
 2.21714E+00  6.66270E-01  1.00896E-01 -1.39484E-01
 2.21714E+00  7.50265E-01  1.00669E-01 -1.48060E-01
 2.21714E+00  8.34613E-01  1.00518E-01 -2.01344E-01
 2.21714E+00  9.19398E-01  1.00472E-01 -2.06324E-01
 2.21714E+00  1.00471E+00  1.00565E-01 -2.58502E-01
 2.21714E+00  1.09065E+00  1.00826E-01 -3.01614E-01
 2.21714E+00  1.17732E+00  1.01288E-01 -3.64444E-01
 2.21714E+00  1.26485E+00  1.01977E-01 -3.76054E-01
 2.21714E+00  1.35334E+00  1.02912E-01 -4.41996E-01
 2.21714E+00  1.44294E+00  1.04094E-01 -5.37291E-01
 2.21714E+00  1.53378E+00  1.05468E-01 -6.44555E-01
 2.21714E+00  1.62601E+00  1.06808E-01 -6.44248E-01
 2.21714E+00  1.71976E+00  1.07298E-01 -7.39159E-01
 2.21714E+00  1.81521E+00  1.04059E-01 -7.46075E-01
 2.21714E+00  1.91251E+00  8.84999E-02 -7.77045E-01
 2.21714E+00  2.01182E+00  5.20305E-02 -7.64028E-01
 2.21714E+00  2.11331E+00  1.67129E-02 -8.24868E-01
 2.21714E+00  2.21714E+00  3.37286E-03 -7.60316E-01
 2.21714E+00  2.32347E+00  5.38901E-04 -7.60940E-01
 2.21714E+00  2.43248E+00  7.46760E-05 -7.19539E-01
 2.21714E+00  2.54432E+00  8.79935E-06 -5.63109E-01
 2.21714E+00  2.65915E+00  8.80499E-07 -5.95484E-01
 2.21714E+00  2.77711E+00  7.39669E-08 -4.03219E-01
 2.21714E+00  2.89835E+00  5.14087E-09 -3.39325E-01
 2.21714E+00  3.02298E+00  0.00000E+00 -2.42693E-01
 2.21714E+00  3.15113E+00  0.00000E+00 -1.71268E-01
 2.21714E+00  3.28290E+00  0.00000E+00 -1.12280E-01
 2.21714E+00  3.41837E+00  0.00000E+00 -5.82554E-02
 2.21714E+00  3.55763E+00  0.00000E+00 -2.85054E-02
 2.21714E+00  3.70072E+00  0.00000E+00 -1.41935E-02
 2.21714E+00  3.84768E+00  0.00000E+00 -6.36412E-03
 2.21714E+00  3.99854E+00  0.00000E+00  0.00000E+00

 2.32347E+00  0.00000E+00  2.22958E-02 -1.42505E-01
 2.32347E+00  8.30977E-02  2.22855E-02 -1.60534E-01
 2.32347E+00  1.66200E-01  2.22478E-02 -1.44055E-01
 2.32347E+00  2.49321E-01  2.21834E-02 -1.51972E-01
 2.32347E+00  3.32483E-01  2.20945E-02 -1.49369E-01
 2.32347E+00  4.15714E-01  2.19830E-02 -1.50144E-01
 2.32347E+00  4.99056E-01  2.18514E-02 -1.43204E-01
 2.32347E+00  5.82556E-01  2.17025E-02 -1.59543E-01
 2.32347E+00  6.66270E-01  2.15393E-02 -1.59674E-01
 2.32347E+00  7.50265E-01  2.13656E-02 -2.08684E-01
 2.32347E+00  8.34613E-01  2.11850E-02 -1.72490E-01
 2.32347E+00  9.19398E-01  2.10015E-02 -1.96967E-01
 2.32347E+00  1.00471E+00  2.08193E-02 -2.14428E-01
 2.32347E+00  1.09065E+00  2.06426E-02 -2.51208E-01
 2.32347E+00  1.17732E+00  2.04752E-02 -2.86393E-01
 2.32347E+00  1.26485E+00  2.03204E-02 -3.77399E-01
 2.32347E+00  1.35334E+00  2.01800E-02 -3.71433E-01
 2.32347E+00  1.44294E+00  2.00524E-02 -4.91057E-01
 2.32347E+00  1.53378E+00  1.99260E-02 -5.85015E-01
 2.32347E+00  1.62601E+00  1.97590E-02 -5.72577E-01
 2.32347E+00  1.71976E+00  1.94068E-02 -6.91149E-01
 2.32347E+00  1.81521E+00  1.83740E-02 -6.99827E-01
 2.32347E+00  1.91251E+00  1.52343E-02 -7.26993E-01
 2.32347E+00  2.01182E+00  8.72806E-03 -7.01613E-01
 2.32347E+00  2.11331E+00  2.73326E-03 -6.79387E-01
 2.32347E+00  2.21714E+00  5.38901E-04 -7.60940E-01
 2.32347E+00  2.32347E+00  8.42614E-05 -6.59694E-01
 2.32347E+00  2.43248E+00  1.14719E-05 -6.98732E-01
 2.32347E+00  2.54432E+00  1.33218E-06 -5.60606E-01
 2.32347E+00  2.65915E+00  1.31770E-07 -6.04149E-01
 2.32347E+00  2.77711E+00  1.09696E-08 -4.46801E-01
 2.32347E+00  2.89835E+00  7.57069E-10 -3.75810E-01
 2.32347E+00  3.02298E+00  0.00000E+00 -2.82710E-01
 2.32347E+00  3.15113E+00  0.00000E+00 -2.24817E-01
 2.32347E+00  3.28290E+00  0.00000E+00 -1.24027E-01
 2.32347E+00  3.41837E+00  0.00000E+00 -8.31947E-02
 2.32347E+00  3.55763E+00  0.00000E+00 -3.87002E-02
 2.32347E+00  3.70072E+00  0.00000E+00 -1.69227E-02
 2.32347E+00  3.84768E+00  0.00000E+00 -7.62391E-03
 2.32347E+00  3.99854E+00  0.00000E+00  0.00000E+00

 2.43248E+00  0.00000E+00  3.67214E-03 -1.16238E-01
 2.43248E+00  8.30977E-02  3.67004E-03 -1.13107E-01
 2.43248E+00  1.66200E-01  3.66279E-03 -1.18932E-01
 2.43248E+00  2.49321E-01  3.65049E-03 -1.15572E-01
 2.43248E+00  3.32483E-01  3.63339E-03 -1.23066E-01
 2.43248E+00  4.15714E-01  3.61172E-03 -1.26987E-01
 2.43248E+00  4.99056E-01  3.58576E-03 -1.39847E-01
 2.43248E+00  5.82556E-01  3.55582E-03 -1.27075E-01
 2.43248E+00  6.66270E-01  3.52227E-03 -1.41766E-01
 2.43248E+00  7.50265E-01  3.48550E-03 -1.54567E-01
 2.43248E+00  8.34613E-01  3.44594E-03 -1.68422E-01
 2.43248E+00  9.19398E-01  3.40402E-03 -1.69402E-01
 2.43248E+00  1.00471E+00  3.36021E-03 -1.85561E-01
 2.43248E+00  1.09065E+00  3.31496E-03 -1.88731E-01
 2.43248E+00  1.17732E+00  3.26867E-03 -2.56221E-01
 2.43248E+00  1.26485E+00  3.22167E-03 -2.61633E-01
 2.43248E+00  1.35334E+00  3.17407E-03 -2.84182E-01
 2.43248E+00  1.44294E+00  3.12542E-03 -3.51912E-01
 2.43248E+00  1.53378E+00  3.07386E-03 -4.14977E-01
 2.43248E+00  1.62601E+00  3.01301E-03 -4.77582E-01
 2.43248E+00  1.71976E+00  2.92137E-03 -5.60929E-01
 2.43248E+00  1.81521E+00  2.72664E-03 -5.88126E-01
 2.43248E+00  1.91251E+00  2.22525E-03 -6.18702E-01
 2.43248E+00  2.01182E+00  1.25333E-03 -6.77655E-01
 2.43248E+00  2.11331E+00  3.85497E-04 -6.25784E-01
 2.43248E+00  2.21714E+00  7.46760E-05 -7.19539E-01
 2.43248E+00  2.32347E+00  1.14719E-05 -6.98732E-01
 2.43248E+00  2.43248E+00  1.53768E-06 -6.95910E-01
 2.43248E+00  2.54432E+00  1.76112E-07 -5.45122E-01
 2.43248E+00  2.65915E+00  1.72195E-08 -5.10923E-01
 2.43248E+00  2.77711E+00  1.42011E-09 -4.87040E-01
 2.43248E+00  2.89835E+00  9.72678E-11 -3.75370E-01
 2.43248E+00  3.02298E+00  0.00000E+00 -2.56678E-01
 2.43248E+00  3.15113E+00  0.00000E+00 -2.16127E-01
 2.43248E+00  3.28290E+00  0.00000E+00 -1.72554E-01
 2.43248E+00  3.41837E+00  0.00000E+00 -9.29927E-02
 2.43248E+00  3.55763E+00  0.00000E+00 -5.47019E-02
 2.43248E+00  3.70072E+00  0.00000E+00 -2.18036E-02
 2.43248E+00  3.84768E+00  0.00000E+00 -9.61351E-03
 2.43248E+00  3.99854E+00  0.00000E+00  0.00000E+00

 2.54432E+00  0.00000E+00  4.82814E-04 -8.35451E-02
 2.54432E+00  8.30977E-02  4.82514E-04 -8.56764E-02
 2.54432E+00  1.66200E-01  4.81507E-04 -8.72582E-02
 2.54432E+00  2.49321E-01  4.79799E-04 -8.37593E-02
 2.54432E+00  3.32483E-01  4.77417E-04 -9.27368E-02
 2.54432E+00  4.15714E-01  4.74384E-04 -8.94210E-02
 2.54432E+00  4.99056E-01  4.70726E-04 -9.46342E-02
 2.54432E+00  5.82556E-01  4.66474E-04 -9.72615E-02
 2.54432E+00  6.66270E-01  4.61660E-04 -9.80443E-02
 2.54432E+00  7.50265E-01  4.56321E-04 -1.10212E-01
 2.54432E+00  8.34613E-01  4.50496E-04 -1.24400E-01
 2.54432E+00  9.19398E-01  4.44226E-04 -1.24420E-01
 2.54432E+00  1.00471E+00  4.37551E-04 -1.59068E-01
 2.54432E+00  1.09065E+00  4.30510E-04 -1.57373E-01
 2.54432E+00  1.17732E+00  4.23139E-04 -1.75139E-01
 2.54432E+00  1.26485E+00  4.15458E-04 -2.14654E-01
 2.54432E+00  1.35334E+00  4.07465E-04 -2.52967E-01
 2.54432E+00  1.44294E+00  3.99089E-04 -2.56542E-01
 2.54432E+00  1.53378E+00  3.90083E-04 -3.21191E-01
 2.54432E+00  1.62601E+00  3.79643E-04 -3.74283E-01
 2.54432E+00  1.71976E+00  3.65111E-04 -4.58331E-01
 2.54432E+00  1.81521E+00  3.37640E-04 -4.40739E-01
 2.54432E+00  1.91251E+00  2.72668E-04 -4.52830E-01
 2.54432E+00  2.01182E+00  1.51755E-04 -5.82293E-01
 2.54432E+00  2.11331E+00  4.60555E-05 -5.47072E-01
 2.54432E+00  2.21714E+00  8.79935E-06 -5.63109E-01
 2.54432E+00  2.32347E+00  1.33218E-06 -5.60606E-01
 2.54432E+00  2.43248E+00  1.76113E-07 -5.45122E-01
 2.54432E+00  2.54432E+00  1.99060E-08 -5.87701E-01
 2.54432E+00  2.65915E+00  1.92362E-09 -5.67424E-01
 2.54432E+00  2.77711E+00  1.57015E-10 -5.90496E-01
 2.54432E+00  2.89835E+00  1.01494E-11 -4.38796E-01
 2.54432E+00  3.02298E+00  0.00000E+00 -3.38860E-01
 2.54432E+00  3.15113E+00  0.00000E+00 -2.80431E-01
 2.54432E+00  3.28290E+00  0.00000E+00 -2.04123E-01
 2.54432E+00  3.41837E+00  0.00000E+00 -1.30271E-01
 2.54432E+00  3.55763E+00  0.00000E+00 -5.66111E-02
 2.54432E+00  3.70072E+00  0.00000E+00 -2.76307E-02
 2.54432E+00  3.84768E+00  0.00000E+00 -1.04843E-02
 2.54432E+00  3.99854E+00  0.00000E+00  0.00000E+00

 2.65915E+00  0.00000E+00  5.18103E-05 -6.42223E-02
 2.65915E+00  8.30977E-02  5.17787E-05 -6.32938E-02
 2.65915E+00  1.66200E-01  5.16687E-05 -6.01086E-02
 2.65915E+00  2.49321E-01  5.14825E-05 -6.24005E-02
 2.65915E+00  3.32483E-01  5.12225E-05 -5.95625E-02
 2.65915E+00  4.15714E-01  5.08904E-05 -6.08825E-02
 2.65915E+00  4.99056E-01  5.04884E-05 -6.74415E-02
 2.65915E+00  5.82556E-01  5.00188E-05 -6.79848E-02
 2.65915E+00  6.66270E-01  4.94842E-05 -7.10787E-02
 2.65915E+00  7.50265E-01  4.88873E-05 -8.17761E-02
 2.65915E+00  8.34613E-01  4.82311E-05 -8.42735E-02
 2.65915E+00  9.19398E-01  4.75186E-05 -9.53295E-02
 2.65915E+00  1.00471E+00  4.67527E-05 -1.03856E-01
 2.65915E+00  1.09065E+00  4.59361E-05 -1.27619E-01
 2.65915E+00  1.17732E+00  4.50709E-05 -1.36619E-01
 2.65915E+00  1.26485E+00  4.41580E-05 -1.60680E-01
 2.65915E+00  1.35334E+00  4.31956E-05 -1.61597E-01
 2.65915E+00  1.44294E+00  4.21752E-05 -1.76639E-01
 2.65915E+00  1.53378E+00  4.10697E-05 -2.23240E-01
 2.65915E+00  1.62601E+00  3.97950E-05 -2.30113E-01
 2.65915E+00  1.71976E+00  3.80762E-05 -2.89860E-01
 2.65915E+00  1.81521E+00  3.50041E-05 -3.38457E-01
 2.65915E+00  1.91251E+00  2.80755E-05 -4.67921E-01
 2.65915E+00  2.01182E+00  1.54979E-05 -4.72012E-01
 2.65915E+00  2.11331E+00  4.65721E-06 -4.78412E-01
 2.65915E+00  2.21714E+00  8.80499E-07 -5.95484E-01
 2.65915E+00  2.32347E+00  1.31770E-07 -6.04149E-01
 2.65915E+00  2.43248E+00  1.72194E-08 -5.10923E-01
 2.65915E+00  2.54432E+00  1.92398E-09 -5.67424E-01
 2.65915E+00  2.65915E+00  1.82232E-10 -5.61300E-01
 2.65915E+00  2.77711E+00  1.46967E-11 -5.58140E-01
 2.65915E+00  2.89835E+00  1.15533E-12 -5.02584E-01
 2.65915E+00  3.02298E+00  0.00000E+00 -3.83179E-01
 2.65915E+00  3.15113E+00  0.00000E+00 -3.16212E-01
 2.65915E+00  3.28290E+00  0.00000E+00 -1.89834E-01
 2.65915E+00  3.41837E+00  0.00000E+00 -1.39359E-01
 2.65915E+00  3.55763E+00  0.00000E+00 -6.90623E-02
 2.65915E+00  3.70072E+00  0.00000E+00 -3.18230E-02
 2.65915E+00  3.84768E+00  0.00000E+00 -1.34927E-02
 2.65915E+00  3.99854E+00  0.00000E+00  0.00000E+00

 2.77711E+00  0.00000E+00  4.55026E-06 -4.17422E-02
 2.77711E+00  8.30977E-02  4.54692E-06 -4.31984E-02
 2.77711E+00  1.66200E-01  4.53727E-06 -4.33097E-02
 2.77711E+00  2.49321E-01  4.52099E-06 -4.67989E-02
 2.77711E+00  3.32483E-01  4.49821E-06 -4.38619E-02
 2.77711E+00  4.15714E-01  4.46908E-06 -4.18324E-02
 2.77711E+00  4.99056E-01  4.43372E-06 -4.50465E-02
 2.77711E+00  5.82556E-01  4.39229E-06 -4.53228E-02
 2.77711E+00  6.66270E-01  4.34495E-06 -4.67771E-02
 2.77711E+00  7.50265E-01  4.29186E-06 -5.14942E-02
 2.77711E+00  8.34613E-01  4.23321E-06 -5.67385E-02
 2.77711E+00  9.19398E-01  4.16918E-06 -6.22613E-02
 2.77711E+00  1.00471E+00  4.09991E-06 -6.84770E-02
 2.77711E+00  1.09065E+00  4.02556E-06 -9.26395E-02
 2.77711E+00  1.17732E+00  3.94621E-06 -9.57428E-02
 2.77711E+00  1.26485E+00  3.86183E-06 -1.26044E-01
 2.77711E+00  1.35334E+00  3.77217E-06 -1.38331E-01
 2.77711E+00  1.44294E+00  3.67639E-06 -1.79823E-01
 2.77711E+00  1.53378E+00  3.57209E-06 -1.65235E-01
 2.77711E+00  1.62601E+00  3.45198E-06 -2.16218E-01
 2.77711E+00  1.71976E+00  3.29244E-06 -2.33481E-01
 2.77711E+00  1.81521E+00  3.01571E-06 -2.72935E-01
 2.77711E+00  1.91251E+00  2.40837E-06 -3.71659E-01
 2.77711E+00  2.01182E+00  1.32204E-06 -3.53818E-01
 2.77711E+00  2.11331E+00  3.94382E-07 -4.55265E-01
 2.77711E+00  2.21714E+00  7.39668E-08 -4.03219E-01
 2.77711E+00  2.32347E+00  1.09696E-08 -4.46801E-01
 2.77711E+00  2.43248E+00  1.41976E-09 -4.87040E-01
 2.77711E+00  2.54432E+00  1.57259E-10 -5.90496E-01
 2.77711E+00  2.65915E+00  1.47798E-11 -5.58140E-01
 2.77711E+00  2.77711E+00  1.16648E-12 -4.89964E-01
 2.77711E+00  2.89835E+00 -8.20559E-13 -4.96372E-01
 2.77711E+00  3.02298E+00  0.00000E+00 -3.90263E-01
 2.77711E+00  3.15113E+00  0.00000E+00 -3.20023E-01
 2.77711E+00  3.28290E+00  0.00000E+00 -2.90934E-01
 2.77711E+00  3.41837E+00  0.00000E+00 -1.62342E-01
 2.77711E+00  3.55763E+00  0.00000E+00 -6.70336E-02
 2.77711E+00  3.70072E+00  0.00000E+00 -3.01058E-02
 2.77711E+00  3.84768E+00  0.00000E+00 -1.74772E-02
 2.77711E+00  3.99854E+00  0.00000E+00  0.00000E+00

 2.89835E+00  0.00000E+00  3.26320E-07 -3.26295E-02
 2.89835E+00  8.30977E-02  3.24290E-07 -2.84677E-02
 2.89835E+00  1.66200E-01  3.23610E-07 -2.75043E-02
 2.89835E+00  2.49321E-01  3.22467E-07 -2.94159E-02
 2.89835E+00  3.32483E-01  3.20863E-07 -2.97434E-02
 2.89835E+00  4.15714E-01  3.18816E-07 -3.07883E-02
 2.89835E+00  4.99056E-01  3.16324E-07 -3.12640E-02
 2.89835E+00  5.82556E-01  3.13397E-07 -3.18046E-02
 2.89835E+00  6.66270E-01  3.10044E-07 -3.21397E-02
 2.89835E+00  7.50265E-01  3.06275E-07 -3.44397E-02
 2.89835E+00  8.34613E-01  3.02096E-07 -3.94908E-02
 2.89835E+00  9.19398E-01  2.97515E-07 -4.12886E-02
 2.89835E+00  1.00471E+00  2.92540E-07 -4.93702E-02
 2.89835E+00  1.09065E+00  2.87174E-07 -5.63075E-02
 2.89835E+00  1.17732E+00  2.81419E-07 -6.81806E-02
 2.89835E+00  1.26485E+00  2.75266E-07 -7.63804E-02
 2.89835E+00  1.35334E+00  2.68693E-07 -9.43233E-02
 2.89835E+00  1.44294E+00  2.61634E-07 -1.08849E-01
 2.89835E+00  1.53378E+00  2.53917E-07 -1.20609E-01
 2.89835E+00  1.62601E+00  2.45024E-07 -1.58210E-01
 2.89835E+00  1.71976E+00  2.33292E-07 -1.95566E-01
 2.89835E+00  1.81521E+00  2.13254E-07 -2.14810E-01
 2.89835E+00  1.91251E+00  1.69901E-07 -2.59500E-01
 2.89835E+00  2.01182E+00  9.29346E-08 -2.38374E-01
 2.89835E+00  2.11331E+00  2.75754E-08 -3.10212E-01
 2.89835E+00  2.21714E+00  5.14039E-09 -3.39325E-01
 2.89835E+00  2.32347E+00  7.57317E-10 -3.75810E-01
 2.89835E+00  2.43248E+00  9.72807E-11 -3.75370E-01
 2.89835E+00  2.54432E+00  1.05485E-11 -4.38796E-01
 2.89835E+00  2.65915E+00  1.22051E-12 -5.02584E-01
 2.89835E+00  2.77711E+00  1.71035E-13 -4.96372E-01
 2.89835E+00  2.89835E+00  1.10924E-12 -5.03804E-01
 2.89835E+00  3.02298E+00  0.00000E+00 -4.05383E-01
 2.89835E+00  3.15113E+00  0.00000E+00 -2.27023E-01
 2.89835E+00  3.28290E+00  0.00000E+00 -2.58857E-01
 2.89835E+00  3.41837E+00  0.00000E+00 -2.01842E-01
 2.89835E+00  3.55763E+00  0.00000E+00 -1.15513E-01
 2.89835E+00  3.70072E+00  0.00000E+00 -4.20344E-02
 2.89835E+00  3.84768E+00  0.00000E+00 -2.83444E-02
 2.89835E+00  3.99854E+00  0.00000E+00  0.00000E+00

 3.02298E+00  0.00000E+00  0.00000E+00 -2.17146E-02
 3.02298E+00  8.30977E-02  0.00000E+00 -2.06491E-02
 3.02298E+00  1.66200E-01  0.00000E+00 -1.98551E-02
 3.02298E+00  2.49321E-01  0.00000E+00 -2.27173E-02
 3.02298E+00  3.32483E-01  0.00000E+00 -1.92636E-02
 3.02298E+00  4.15714E-01  0.00000E+00 -2.06219E-02
 3.02298E+00  4.99056E-01  0.00000E+00 -1.94515E-02
 3.02298E+00  5.82556E-01  0.00000E+00 -2.16654E-02
 3.02298E+00  6.66270E-01  0.00000E+00 -2.24760E-02
 3.02298E+00  7.50265E-01  0.00000E+00 -2.36570E-02
 3.02298E+00  8.34613E-01  0.00000E+00 -2.48967E-02
 3.02298E+00  9.19398E-01  0.00000E+00 -2.92762E-02
 3.02298E+00  1.00471E+00  0.00000E+00 -2.97353E-02
 3.02298E+00  1.09065E+00  0.00000E+00 -3.69895E-02
 3.02298E+00  1.17732E+00  0.00000E+00 -4.19502E-02
 3.02298E+00  1.26485E+00  0.00000E+00 -5.04913E-02
 3.02298E+00  1.35334E+00  0.00000E+00 -6.15185E-02
 3.02298E+00  1.44294E+00  0.00000E+00 -7.26176E-02
 3.02298E+00  1.53378E+00  0.00000E+00 -8.86159E-02
 3.02298E+00  1.62601E+00  0.00000E+00 -1.07774E-01
 3.02298E+00  1.71976E+00  0.00000E+00 -1.24065E-01
 3.02298E+00  1.81521E+00  0.00000E+00 -1.60808E-01
 3.02298E+00  1.91251E+00  0.00000E+00 -1.65358E-01
 3.02298E+00  2.01182E+00  0.00000E+00 -1.89155E-01
 3.02298E+00  2.11331E+00  0.00000E+00 -2.15007E-01
 3.02298E+00  2.21714E+00  0.00000E+00 -2.42693E-01
 3.02298E+00  2.32347E+00  0.00000E+00 -2.82710E-01
 3.02298E+00  2.43248E+00  0.00000E+00 -2.56678E-01
 3.02298E+00  2.54432E+00  0.00000E+00 -3.38860E-01
 3.02298E+00  2.65915E+00  0.00000E+00 -3.83179E-01
 3.02298E+00  2.77711E+00  0.00000E+00 -3.90263E-01
 3.02298E+00  2.89835E+00  0.00000E+00 -4.05383E-01
 3.02298E+00  3.02298E+00  0.00000E+00 -3.90774E-01
 3.02298E+00  3.15113E+00  0.00000E+00 -3.30061E-01
 3.02298E+00  3.28290E+00  0.00000E+00 -2.52876E-01
 3.02298E+00  3.41837E+00  0.00000E+00 -1.58936E-01
 3.02298E+00  3.55763E+00  0.00000E+00 -1.28060E-01
 3.02298E+00  3.70072E+00  0.00000E+00 -6.51737E-02
 3.02298E+00  3.84768E+00  0.00000E+00 -3.52918E-02
 3.02298E+00  3.99854E+00  0.00000E+00  0.00000E+00

 3.15113E+00  0.00000E+00  0.00000E+00 -1.52901E-02
 3.15113E+00  8.30977E-02  0.00000E+00 -1.44835E-02
 3.15113E+00  1.66200E-01  0.00000E+00 -1.42678E-02
 3.15113E+00  2.49321E-01  0.00000E+00 -1.35818E-02
 3.15113E+00  3.32483E-01  0.00000E+00 -1.42271E-02
 3.15113E+00  4.15714E-01  0.00000E+00 -1.44880E-02
 3.15113E+00  4.99056E-01  0.00000E+00 -1.45476E-02
 3.15113E+00  5.82556E-01  0.00000E+00 -1.39069E-02
 3.15113E+00  6.66270E-01  0.00000E+00 -1.53224E-02
 3.15113E+00  7.50265E-01  0.00000E+00 -1.65052E-02
 3.15113E+00  8.34613E-01  0.00000E+00 -1.82336E-02
 3.15113E+00  9.19398E-01  0.00000E+00 -1.87950E-02
 3.15113E+00  1.00471E+00  0.00000E+00 -1.88777E-02
 3.15113E+00  1.09065E+00  0.00000E+00 -2.30704E-02
 3.15113E+00  1.17732E+00  0.00000E+00 -2.67462E-02
 3.15113E+00  1.26485E+00  0.00000E+00 -3.16410E-02
 3.15113E+00  1.35334E+00  0.00000E+00 -3.53486E-02
 3.15113E+00  1.44294E+00  0.00000E+00 -4.56821E-02
 3.15113E+00  1.53378E+00  0.00000E+00 -5.64521E-02
 3.15113E+00  1.62601E+00  0.00000E+00 -6.50165E-02
 3.15113E+00  1.71976E+00  0.00000E+00 -7.88405E-02
 3.15113E+00  1.81521E+00  0.00000E+00 -1.04655E-01
 3.15113E+00  1.91251E+00  0.00000E+00 -1.18779E-01
 3.15113E+00  2.01182E+00  0.00000E+00 -1.45693E-01
 3.15113E+00  2.11331E+00  0.00000E+00 -1.70017E-01
 3.15113E+00  2.21714E+00  0.00000E+00 -1.71268E-01
 3.15113E+00  2.32347E+00  0.00000E+00 -2.24817E-01
 3.15113E+00  2.43248E+00  0.00000E+00 -2.16127E-01
 3.15113E+00  2.54432E+00  0.00000E+00 -2.80431E-01
 3.15113E+00  2.65915E+00  0.00000E+00 -3.16212E-01
 3.15113E+00  2.77711E+00  0.00000E+00 -3.20023E-01
 3.15113E+00  2.89835E+00  0.00000E+00 -2.27023E-01
 3.15113E+00  3.02298E+00  0.00000E+00 -3.30061E-01
 3.15113E+00  3.15113E+00  0.00000E+00 -3.33547E-01
 3.15113E+00  3.28290E+00  0.00000E+00 -2.53766E-01
 3.15113E+00  3.41837E+00  0.00000E+00 -2.48474E-01
 3.15113E+00  3.55763E+00  0.00000E+00 -1.95746E-01
 3.15113E+00  3.70072E+00  0.00000E+00 -7.51159E-02
 3.15113E+00  3.84768E+00  0.00000E+00 -2.13845E-02
 3.15113E+00  3.99854E+00  0.00000E+00  0.00000E+00

 3.28290E+00  0.00000E+00  0.00000E+00 -1.00261E-02
 3.28290E+00  8.30977E-02  0.00000E+00 -8.89788E-03
 3.28290E+00  1.66200E-01  0.00000E+00 -9.40432E-03
 3.28290E+00  2.49321E-01  0.00000E+00 -9.51964E-03
 3.28290E+00  3.32483E-01  0.00000E+00 -8.34032E-03
 3.28290E+00  4.15714E-01  0.00000E+00 -8.74171E-03
 3.28290E+00  4.99056E-01  0.00000E+00 -8.11832E-03
 3.28290E+00  5.82556E-01  0.00000E+00 -8.89308E-03
 3.28290E+00  6.66270E-01  0.00000E+00 -9.35721E-03
 3.28290E+00  7.50265E-01  0.00000E+00 -9.08052E-03
 3.28290E+00  8.34613E-01  0.00000E+00 -1.03230E-02
 3.28290E+00  9.19398E-01  0.00000E+00 -1.09871E-02
 3.28290E+00  1.00471E+00  0.00000E+00 -1.14412E-02
 3.28290E+00  1.09065E+00  0.00000E+00 -1.39548E-02
 3.28290E+00  1.17732E+00  0.00000E+00 -1.57475E-02
 3.28290E+00  1.26485E+00  0.00000E+00 -1.85713E-02
 3.28290E+00  1.35334E+00  0.00000E+00 -2.10428E-02
 3.28290E+00  1.44294E+00  0.00000E+00 -2.57343E-02
 3.28290E+00  1.53378E+00  0.00000E+00 -2.96616E-02
 3.28290E+00  1.62601E+00  0.00000E+00 -3.88085E-02
 3.28290E+00  1.71976E+00  0.00000E+00 -4.72132E-02
 3.28290E+00  1.81521E+00  0.00000E+00 -5.55564E-02
 3.28290E+00  1.91251E+00  0.00000E+00 -6.54843E-02
 3.28290E+00  2.01182E+00  0.00000E+00 -8.83737E-02
 3.28290E+00  2.11331E+00  0.00000E+00 -8.84710E-02
 3.28290E+00  2.21714E+00  0.00000E+00 -1.12280E-01
 3.28290E+00  2.32347E+00  0.00000E+00 -1.24027E-01
 3.28290E+00  2.43248E+00  0.00000E+00 -1.72554E-01
 3.28290E+00  2.54432E+00  0.00000E+00 -2.04123E-01
 3.28290E+00  2.65915E+00  0.00000E+00 -1.89834E-01
 3.28290E+00  2.77711E+00  0.00000E+00 -2.90934E-01
 3.28290E+00  2.89835E+00  0.00000E+00 -2.58857E-01
 3.28290E+00  3.02298E+00  0.00000E+00 -2.52876E-01
 3.28290E+00  3.15113E+00  0.00000E+00 -2.53766E-01
 3.28290E+00  3.28290E+00  0.00000E+00 -1.74803E-01
 3.28290E+00  3.41837E+00  0.00000E+00 -2.09713E-01
 3.28290E+00  3.55763E+00  0.00000E+00 -1.56938E-01
 3.28290E+00  3.70072E+00  0.00000E+00 -1.35498E-01
 3.28290E+00  3.84768E+00  0.00000E+00 -3.15485E-02
 3.28290E+00  3.99854E+00  0.00000E+00  0.00000E+00

 3.41837E+00  0.00000E+00  0.00000E+00 -5.29793E-03
 3.41837E+00  8.30977E-02  0.00000E+00 -5.58344E-03
 3.41837E+00  1.66200E-01  0.00000E+00 -5.65315E-03
 3.41837E+00  2.49321E-01  0.00000E+00 -5.99464E-03
 3.41837E+00  3.32483E-01  0.00000E+00 -4.48252E-03
 3.41837E+00  4.15714E-01  0.00000E+00 -5.50047E-03
 3.41837E+00  4.99056E-01  0.00000E+00 -5.76419E-03
 3.41837E+00  5.82556E-01  0.00000E+00 -5.33271E-03
 3.41837E+00  6.66270E-01  0.00000E+00 -5.15631E-03
 3.41837E+00  7.50265E-01  0.00000E+00 -6.01816E-03
 3.41837E+00  8.34613E-01  0.00000E+00 -6.44967E-03
 3.41837E+00  9.19398E-01  0.00000E+00 -6.76164E-03
 3.41837E+00  1.00471E+00  0.00000E+00 -7.87563E-03
 3.41837E+00  1.09065E+00  0.00000E+00 -8.33271E-03
 3.41837E+00  1.17732E+00  0.00000E+00 -8.93753E-03
 3.41837E+00  1.26485E+00  0.00000E+00 -9.71264E-03
 3.41837E+00  1.35334E+00  0.00000E+00 -1.20387E-02
 3.41837E+00  1.44294E+00  0.00000E+00 -1.46155E-02
 3.41837E+00  1.53378E+00  0.00000E+00 -1.64888E-02
 3.41837E+00  1.62601E+00  0.00000E+00 -1.92957E-02
 3.41837E+00  1.71976E+00  0.00000E+00 -2.31941E-02
 3.41837E+00  1.81521E+00  0.00000E+00 -2.88232E-02
 3.41837E+00  1.91251E+00  0.00000E+00 -3.57985E-02
 3.41837E+00  2.01182E+00  0.00000E+00 -4.48927E-02
 3.41837E+00  2.11331E+00  0.00000E+00 -5.27155E-02
 3.41837E+00  2.21714E+00  0.00000E+00 -5.82554E-02
 3.41837E+00  2.32347E+00  0.00000E+00 -8.31947E-02
 3.41837E+00  2.43248E+00  0.00000E+00 -9.29927E-02
 3.41837E+00  2.54432E+00  0.00000E+00 -1.30271E-01
 3.41837E+00  2.65915E+00  0.00000E+00 -1.39359E-01
 3.41837E+00  2.77711E+00  0.00000E+00 -1.62342E-01
 3.41837E+00  2.89835E+00  0.00000E+00 -2.01842E-01
 3.41837E+00  3.02298E+00  0.00000E+00 -1.58936E-01
 3.41837E+00  3.15113E+00  0.00000E+00 -2.48474E-01
 3.41837E+00  3.28290E+00  0.00000E+00 -2.09713E-01
 3.41837E+00  3.41837E+00  0.00000E+00 -2.13043E-01
 3.41837E+00  3.55763E+00  0.00000E+00 -1.01268E-01
 3.41837E+00  3.70072E+00  0.00000E+00 -7.88153E-02
 3.41837E+00  3.84768E+00  0.00000E+00 -1.08446E-01
 3.41837E+00  3.99854E+00  0.00000E+00  0.00000E+00

 3.55763E+00  0.00000E+00  0.00000E+00 -2.64081E-03
 3.55763E+00  8.30977E-02  0.00000E+00 -2.95431E-03
 3.55763E+00  1.66200E-01  0.00000E+00 -2.77290E-03
 3.55763E+00  2.49321E-01  0.00000E+00 -2.55226E-03
 3.55763E+00  3.32483E-01  0.00000E+00 -3.04583E-03
 3.55763E+00  4.15714E-01  0.00000E+00 -2.64881E-03
 3.55763E+00  4.99056E-01  0.00000E+00 -3.00777E-03
 3.55763E+00  5.82556E-01  0.00000E+00 -3.03677E-03
 3.55763E+00  6.66270E-01  0.00000E+00 -3.29862E-03
 3.55763E+00  7.50265E-01  0.00000E+00 -2.96855E-03
 3.55763E+00  8.34613E-01  0.00000E+00 -3.50452E-03
 3.55763E+00  9.19398E-01  0.00000E+00 -3.88203E-03
 3.55763E+00  1.00471E+00  0.00000E+00 -4.08921E-03
 3.55763E+00  1.09065E+00  0.00000E+00 -4.26233E-03
 3.55763E+00  1.17732E+00  0.00000E+00 -4.90728E-03
 3.55763E+00  1.26485E+00  0.00000E+00 -5.50369E-03
 3.55763E+00  1.35334E+00  0.00000E+00 -5.92296E-03
 3.55763E+00  1.44294E+00  0.00000E+00 -6.96419E-03
 3.55763E+00  1.53378E+00  0.00000E+00 -8.82008E-03
 3.55763E+00  1.62601E+00  0.00000E+00 -1.05677E-02
 3.55763E+00  1.71976E+00  0.00000E+00 -1.26353E-02
 3.55763E+00  1.81521E+00  0.00000E+00 -1.48309E-02
 3.55763E+00  1.91251E+00  0.00000E+00 -1.77720E-02
 3.55763E+00  2.01182E+00  0.00000E+00 -2.00118E-02
 3.55763E+00  2.11331E+00  0.00000E+00 -2.51502E-02
 3.55763E+00  2.21714E+00  0.00000E+00 -2.85054E-02
 3.55763E+00  2.32347E+00  0.00000E+00 -3.87002E-02
 3.55763E+00  2.43248E+00  0.00000E+00 -5.47019E-02
 3.55763E+00  2.54432E+00  0.00000E+00 -5.66111E-02
 3.55763E+00  2.65915E+00  0.00000E+00 -6.90623E-02
 3.55763E+00  2.77711E+00  0.00000E+00 -6.70336E-02
 3.55763E+00  2.89835E+00  0.00000E+00 -1.15513E-01
 3.55763E+00  3.02298E+00  0.00000E+00 -1.28060E-01
 3.55763E+00  3.15113E+00  0.00000E+00 -1.95746E-01
 3.55763E+00  3.28290E+00  0.00000E+00 -1.56938E-01
 3.55763E+00  3.41837E+00  0.00000E+00 -1.01268E-01
 3.55763E+00  3.55763E+00  0.00000E+00 -8.47662E-02
 3.55763E+00  3.70072E+00  0.00000E+00 -4.75264E-02
 3.55763E+00  3.84768E+00  0.00000E+00 -5.71278E-02
 3.55763E+00  3.99854E+00  0.00000E+00  0.00000E+00

 3.70072E+00  0.00000E+00  0.00000E+00 -8.95505E-04
 3.70072E+00  8.30977E-02  0.00000E+00 -1.03221E-03
 3.70072E+00  1.66200E-01  0.00000E+00 -1.01385E-03
 3.70072E+00  2.49321E-01  0.00000E+00 -1.27675E-03
 3.70072E+00  3.32483E-01  0.00000E+00 -1.50072E-03
 3.70072E+00  4.15714E-01  0.00000E+00 -1.53854E-03
 3.70072E+00  4.99056E-01  0.00000E+00 -1.31554E-03
 3.70072E+00  5.82556E-01  0.00000E+00 -1.43578E-03
 3.70072E+00  6.66270E-01  0.00000E+00 -1.70838E-03
 3.70072E+00  7.50265E-01  0.00000E+00 -1.79139E-03
 3.70072E+00  8.34613E-01  0.00000E+00 -1.72452E-03
 3.70072E+00  9.19398E-01  0.00000E+00 -1.96984E-03
 3.70072E+00  1.00471E+00  0.00000E+00 -2.21406E-03
 3.70072E+00  1.09065E+00  0.00000E+00 -2.34725E-03
 3.70072E+00  1.17732E+00  0.00000E+00 -2.07427E-03
 3.70072E+00  1.26485E+00  0.00000E+00 -2.74119E-03
 3.70072E+00  1.35334E+00  0.00000E+00 -3.39103E-03
 3.70072E+00  1.44294E+00  0.00000E+00 -4.16985E-03
 3.70072E+00  1.53378E+00  0.00000E+00 -4.50862E-03
 3.70072E+00  1.62601E+00  0.00000E+00 -5.22542E-03
 3.70072E+00  1.71976E+00  0.00000E+00 -5.72919E-03
 3.70072E+00  1.81521E+00  0.00000E+00 -7.32332E-03
 3.70072E+00  1.91251E+00  0.00000E+00 -8.44462E-03
 3.70072E+00  2.01182E+00  0.00000E+00 -1.06112E-02
 3.70072E+00  2.11331E+00  0.00000E+00 -1.24450E-02
 3.70072E+00  2.21714E+00  0.00000E+00 -1.41935E-02
 3.70072E+00  2.32347E+00  0.00000E+00 -1.69227E-02
 3.70072E+00  2.43248E+00  0.00000E+00 -2.18036E-02
 3.70072E+00  2.54432E+00  0.00000E+00 -2.76307E-02
 3.70072E+00  2.65915E+00  0.00000E+00 -3.18230E-02
 3.70072E+00  2.77711E+00  0.00000E+00 -3.01058E-02
 3.70072E+00  2.89835E+00  0.00000E+00 -4.20344E-02
 3.70072E+00  3.02298E+00  0.00000E+00 -6.51737E-02
 3.70072E+00  3.15113E+00  0.00000E+00 -7.51159E-02
 3.70072E+00  3.28290E+00  0.00000E+00 -1.35498E-01
 3.70072E+00  3.41837E+00  0.00000E+00 -7.88153E-02
 3.70072E+00  3.55763E+00  0.00000E+00 -4.75264E-02
 3.70072E+00  3.70072E+00  0.00000E+00 -5.59262E-02
 3.70072E+00  3.84768E+00  0.00000E+00 -4.94701E-02
 3.70072E+00  3.99854E+00  0.00000E+00  0.00000E+00

 3.84768E+00  0.00000E+00  0.00000E+00 -2.12164E-04
 3.84768E+00  8.30977E-02  0.00000E+00 -1.66882E-04
 3.84768E+00  1.66200E-01  0.00000E+00 -3.03201E-04
 3.84768E+00  2.49321E-01  0.00000E+00 -3.59860E-04
 3.84768E+00  3.32483E-01  0.00000E+00 -3.28049E-04
 3.84768E+00  4.15714E-01  0.00000E+00 -5.86986E-04
 3.84768E+00  4.99056E-01  0.00000E+00 -6.02864E-04
 3.84768E+00  5.82556E-01  0.00000E+00 -6.20700E-04
 3.84768E+00  6.66270E-01  0.00000E+00 -8.85995E-04
 3.84768E+00  7.50265E-01  0.00000E+00 -4.89081E-04
 3.84768E+00  8.34613E-01  0.00000E+00 -1.00438E-03
 3.84768E+00  9.19398E-01  0.00000E+00 -1.21572E-03
 3.84768E+00  1.00471E+00  0.00000E+00 -1.09095E-03
 3.84768E+00  1.09065E+00  0.00000E+00 -1.25408E-03
 3.84768E+00  1.17732E+00  0.00000E+00 -1.11359E-03
 3.84768E+00  1.26485E+00  0.00000E+00 -1.44117E-03
 3.84768E+00  1.35334E+00  0.00000E+00 -1.50936E-03
 3.84768E+00  1.44294E+00  0.00000E+00 -1.76415E-03
 3.84768E+00  1.53378E+00  0.00000E+00 -2.06705E-03
 3.84768E+00  1.62601E+00  0.00000E+00 -2.44137E-03
 3.84768E+00  1.71976E+00  0.00000E+00 -3.07884E-03
 3.84768E+00  1.81521E+00  0.00000E+00 -3.17481E-03
 3.84768E+00  1.91251E+00  0.00000E+00 -3.97365E-03
 3.84768E+00  2.01182E+00  0.00000E+00 -4.81921E-03
 3.84768E+00  2.11331E+00  0.00000E+00 -5.65151E-03
 3.84768E+00  2.21714E+00  0.00000E+00 -6.36412E-03
 3.84768E+00  2.32347E+00  0.00000E+00 -7.62391E-03
 3.84768E+00  2.43248E+00  0.00000E+00 -9.61351E-03
 3.84768E+00  2.54432E+00  0.00000E+00 -1.04843E-02
 3.84768E+00  2.65915E+00  0.00000E+00 -1.34927E-02
 3.84768E+00  2.77711E+00  0.00000E+00 -1.74772E-02
 3.84768E+00  2.89835E+00  0.00000E+00 -2.83444E-02
 3.84768E+00  3.02298E+00  0.00000E+00 -3.52918E-02
 3.84768E+00  3.15113E+00  0.00000E+00 -2.13845E-02
 3.84768E+00  3.28290E+00  0.00000E+00 -3.15485E-02
 3.84768E+00  3.41837E+00  0.00000E+00 -1.08446E-01
 3.84768E+00  3.55763E+00  0.00000E+00 -5.71278E-02
 3.84768E+00  3.70072E+00  0.00000E+00 -4.94701E-02
 3.84768E+00  3.84768E+00  0.00000E+00 -4.26232E-02
 3.84768E+00  3.99854E+00  0.00000E+00  0.00000E+00

 3.99854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 3.99854E+00  8.30977E-02  0.00000E+00  0.00000E+00
 3.99854E+00  1.66200E-01  0.00000E+00  0.00000E+00
 3.99854E+00  2.49321E-01  0.00000E+00  0.00000E+00
 3.99854E+00  3.32483E-01  0.00000E+00  0.00000E+00
 3.99854E+00  4.15714E-01  0.00000E+00  0.00000E+00
 3.99854E+00  4.99056E-01  0.00000E+00  0.00000E+00
 3.99854E+00  5.82556E-01  0.00000E+00  0.00000E+00
 3.99854E+00  6.66270E-01  0.00000E+00  0.00000E+00
 3.99854E+00  7.50265E-01  0.00000E+00  0.00000E+00
 3.99854E+00  8.34613E-01  0.00000E+00  0.00000E+00
 3.99854E+00  9.19398E-01  0.00000E+00  0.00000E+00
 3.99854E+00  1.00471E+00  0.00000E+00  0.00000E+00
 3.99854E+00  1.09065E+00  0.00000E+00  0.00000E+00
 3.99854E+00  1.17732E+00  0.00000E+00  0.00000E+00
 3.99854E+00  1.26485E+00  0.00000E+00  0.00000E+00
 3.99854E+00  1.35334E+00  0.00000E+00  0.00000E+00
 3.99854E+00  1.44294E+00  0.00000E+00  0.00000E+00
 3.99854E+00  1.53378E+00  0.00000E+00  0.00000E+00
 3.99854E+00  1.62601E+00  0.00000E+00  0.00000E+00
 3.99854E+00  1.71976E+00  0.00000E+00  0.00000E+00
 3.99854E+00  1.81521E+00  0.00000E+00  0.00000E+00
 3.99854E+00  1.91251E+00  0.00000E+00  0.00000E+00
 3.99854E+00  2.01182E+00  0.00000E+00  0.00000E+00
 3.99854E+00  2.11331E+00  0.00000E+00  0.00000E+00
 3.99854E+00  2.21714E+00  0.00000E+00  0.00000E+00
 3.99854E+00  2.32347E+00  0.00000E+00  0.00000E+00
 3.99854E+00  2.43248E+00  0.00000E+00  0.00000E+00
 3.99854E+00  2.54432E+00  0.00000E+00  0.00000E+00
 3.99854E+00  2.65915E+00  0.00000E+00  0.00000E+00
 3.99854E+00  2.77711E+00  0.00000E+00  0.00000E+00
 3.99854E+00  2.89835E+00  0.00000E+00  0.00000E+00
 3.99854E+00  3.02298E+00  0.00000E+00  0.00000E+00
 3.99854E+00  3.15113E+00  0.00000E+00  0.00000E+00
 3.99854E+00  3.28290E+00  0.00000E+00  0.00000E+00
 3.99854E+00  3.41837E+00  0.00000E+00  0.00000E+00
 3.99854E+00  3.55763E+00  0.00000E+00  0.00000E+00
 3.99854E+00  3.70072E+00  0.00000E+00  0.00000E+00
 3.99854E+00  3.84768E+00  0.00000E+00  0.00000E+00
 3.99854E+00  3.99854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF1.05 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -1.09920E+02
 0.00000E+00  8.52328E-02 -7.91956E+01 -1.09179E+02
 0.00000E+00  1.70471E-01 -7.73217E+01 -1.07253E+02
 0.00000E+00  2.55726E-01 -7.44398E+01 -1.03963E+02
 0.00000E+00  3.41019E-01 -7.08267E+01 -9.94035E+01
 0.00000E+00  4.26379E-01 -6.67476E+01 -9.37656E+01
 0.00000E+00  5.11844E-01 -6.24112E+01 -8.70510E+01
 0.00000E+00  5.97459E-01 -5.79608E+01 -7.96895E+01
 0.00000E+00  6.83279E-01 -5.34863E+01 -7.18182E+01
 0.00000E+00  7.69365E-01 -4.90419E+01 -6.40398E+01
 0.00000E+00  8.55787E-01 -4.46599E+01 -5.63129E+01
 0.00000E+00  9.42625E-01 -4.03590E+01 -4.91614E+01
 0.00000E+00  1.02996E+00 -3.61519E+01 -4.23622E+01
 0.00000E+00  1.11790E+00 -3.20486E+01 -3.62093E+01
 0.00000E+00  1.20653E+00 -2.80591E+01 -3.07149E+01
 0.00000E+00  1.29598E+00 -2.41926E+01 -2.57801E+01
 0.00000E+00  1.38634E+00 -2.04576E+01 -2.12057E+01
 0.00000E+00  1.47776E+00 -1.68610E+01 -1.73023E+01
 0.00000E+00  1.57036E+00 -1.34053E+01 -1.35556E+01
 0.00000E+00  1.66427E+00 -1.00807E+01 -1.01575E+01
 0.00000E+00  1.75964E+00 -6.85358E+00 -6.97313E+00
 0.00000E+00  1.85663E+00 -3.69536E+00 -3.78806E+00
 0.00000E+00  1.95537E+00 -9.60191E-01 -1.15930E+00
 0.00000E+00  2.05603E+00  2.50171E-01  1.57371E-01
 0.00000E+00  2.15876E+00  1.97830E-01 -4.84034E-02
 0.00000E+00  2.26373E+00  5.47047E-02 -1.83640E-01
 0.00000E+00  2.37110E+00  1.03951E-02 -1.66104E-01
 0.00000E+00  2.48101E+00  1.55058E-03 -1.23526E-01
 0.00000E+00  2.59364E+00  1.88085E-04 -8.78991E-02
 0.00000E+00  2.70913E+00  1.87826E-05 -5.88067E-02
 0.00000E+00  2.82762E+00  1.54016E-06 -4.35279E-02
 0.00000E+00  2.94926E+00  1.04656E-07 -2.91613E-02
 0.00000E+00  3.07417E+00  0.00000E+00 -2.04075E-02
 0.00000E+00  3.20247E+00  0.00000E+00 -1.47115E-02
 0.00000E+00  3.33427E+00  0.00000E+00 -7.47265E-03
 0.00000E+00  3.46967E+00  0.00000E+00 -5.09368E-03
 0.00000E+00  3.60874E+00  0.00000E+00 -1.85082E-03
 0.00000E+00  3.75154E+00  0.00000E+00 -6.04541E-04
 0.00000E+00  3.89813E+00  0.00000E+00 -1.13992E-04
 0.00000E+00  4.04854E+00  0.00000E+00  0.00000E+00

 8.52328E-02  0.00000E+00 -7.91956E+01 -1.09179E+02
 8.52328E-02  8.52328E-02 -7.85668E+01 -1.08637E+02
 8.52328E-02  1.70471E-01 -7.67544E+01 -1.06583E+02
 8.52328E-02  2.55726E-01 -7.39557E+01 -1.03330E+02
 8.52328E-02  3.41019E-01 -7.04286E+01 -9.88712E+01
 8.52328E-02  4.26379E-01 -6.64254E+01 -9.31381E+01
 8.52328E-02  5.11844E-01 -6.21503E+01 -8.65557E+01
 8.52328E-02  5.97459E-01 -5.77472E+01 -7.92438E+01
 8.52328E-02  6.83279E-01 -5.33092E+01 -7.15410E+01
 8.52328E-02  7.69365E-01 -4.88932E+01 -6.37164E+01
 8.52328E-02  8.55787E-01 -4.45337E+01 -5.61871E+01
 8.52328E-02  9.42625E-01 -4.02514E+01 -4.89858E+01
 8.52328E-02  1.02996E+00 -3.60600E+01 -4.23373E+01
 8.52328E-02  1.11790E+00 -3.19706E+01 -3.62042E+01
 8.52328E-02  1.20653E+00 -2.79932E+01 -3.07441E+01
 8.52328E-02  1.29598E+00 -2.41375E+01 -2.57137E+01
 8.52328E-02  1.38634E+00 -2.04121E+01 -2.13128E+01
 8.52328E-02  1.47776E+00 -1.68241E+01 -1.72046E+01
 8.52328E-02  1.57036E+00 -1.33761E+01 -1.34840E+01
 8.52328E-02  1.66427E+00 -1.00584E+01 -1.01495E+01
 8.52328E-02  1.75964E+00 -6.83754E+00 -6.84109E+00
 8.52328E-02  1.85663E+00 -3.68531E+00 -3.79518E+00
 8.52328E-02  1.95537E+00 -9.55732E-01 -1.09264E+00
 8.52328E-02  2.05603E+00  2.51118E-01  2.89297E-02
 8.52328E-02  2.15876E+00  1.97868E-01 -6.52623E-02
 8.52328E-02  2.26373E+00  5.46853E-02 -1.70453E-01
 8.52328E-02  2.37110E+00  1.03894E-02 -1.61033E-01
 8.52328E-02  2.48101E+00  1.54960E-03 -1.26985E-01
 8.52328E-02  2.59364E+00  1.87961E-04 -8.49387E-02
 8.52328E-02  2.70913E+00  1.87692E-05 -6.24651E-02
 8.52328E-02  2.82762E+00  1.53808E-06 -4.48575E-02
 8.52328E-02  2.94926E+00  1.02798E-07 -2.99338E-02
 8.52328E-02  3.07417E+00  0.00000E+00 -2.13477E-02
 8.52328E-02  3.20247E+00  0.00000E+00 -1.35219E-02
 8.52328E-02  3.33427E+00  0.00000E+00 -8.18318E-03
 8.52328E-02  3.46967E+00  0.00000E+00 -4.42854E-03
 8.52328E-02  3.60874E+00  0.00000E+00 -2.10878E-03
 8.52328E-02  3.75154E+00  0.00000E+00 -5.98542E-04
 8.52328E-02  3.89813E+00  0.00000E+00 -1.30326E-04
 8.52328E-02  4.04854E+00  0.00000E+00  0.00000E+00

 1.70471E-01  0.00000E+00 -7.73217E+01 -1.07253E+02
 1.70471E-01  8.52328E-02 -7.67544E+01 -1.06583E+02
 1.70471E-01  1.70471E-01 -7.51090E+01 -1.04604E+02
 1.70471E-01  2.55726E-01 -7.25386E+01 -1.01461E+02
 1.70471E-01  3.41019E-01 -6.92522E+01 -9.69960E+01
 1.70471E-01  4.26379E-01 -6.54663E+01 -9.14970E+01
 1.70471E-01  5.11844E-01 -6.13697E+01 -8.50859E+01
 1.70471E-01  5.97459E-01 -5.71069E+01 -7.80024E+01
 1.70471E-01  6.83279E-01 -5.27777E+01 -7.05381E+01
 1.70471E-01  7.69365E-01 -4.84469E+01 -6.30701E+01
 1.70471E-01  8.55787E-01 -4.41554E+01 -5.56327E+01
 1.70471E-01  9.42625E-01 -3.99288E+01 -4.86551E+01
 1.70471E-01  1.02996E+00 -3.57849E+01 -4.21171E+01
 1.70471E-01  1.11790E+00 -3.17368E+01 -3.60172E+01
 1.70471E-01  1.20653E+00 -2.77958E+01 -3.07096E+01
 1.70471E-01  1.29598E+00 -2.39724E+01 -2.56851E+01
 1.70471E-01  1.38634E+00 -2.02759E+01 -2.12276E+01
 1.70471E-01  1.47776E+00 -1.67139E+01 -1.71919E+01
 1.70471E-01  1.57036E+00 -1.32891E+01 -1.35171E+01
 1.70471E-01  1.66427E+00 -9.99223E+00 -1.00603E+01
 1.70471E-01  1.75964E+00 -6.79027E+00 -6.85446E+00
 1.70471E-01  1.85663E+00 -3.65604E+00 -3.78704E+00
 1.70471E-01  1.95537E+00 -9.43096E-01 -1.12098E+00
 1.70471E-01  2.05603E+00  2.53564E-01 -3.67628E-03
 1.70471E-01  2.15876E+00  1.97873E-01 -3.66150E-02
 1.70471E-01  2.26373E+00  5.46067E-02 -1.83421E-01
 1.70471E-01  2.37110E+00  1.03693E-02 -1.72972E-01
 1.70471E-01  2.48101E+00  1.54627E-03 -1.25035E-01
 1.70471E-01  2.59364E+00  1.87542E-04 -9.07508E-02
 1.70471E-01  2.70913E+00  1.87271E-05 -6.51330E-02
 1.70471E-01  2.82762E+00  1.53468E-06 -4.44686E-02
 1.70471E-01  2.94926E+00  1.02580E-07 -3.24793E-02
 1.70471E-01  3.07417E+00  0.00000E+00 -1.90599E-02
 1.70471E-01  3.20247E+00  0.00000E+00 -1.40349E-02
 1.70471E-01  3.33427E+00  0.00000E+00 -7.48085E-03
 1.70471E-01  3.46967E+00  0.00000E+00 -4.86220E-03
 1.70471E-01  3.60874E+00  0.00000E+00 -1.78935E-03
 1.70471E-01  3.75154E+00  0.00000E+00 -7.13154E-04
 1.70471E-01  3.89813E+00  0.00000E+00 -1.48239E-04
 1.70471E-01  4.04854E+00  0.00000E+00  0.00000E+00

 2.55726E-01  0.00000E+00 -7.44398E+01 -1.03963E+02
 2.55726E-01  8.52328E-02 -7.39557E+01 -1.03330E+02
 2.55726E-01  1.70471E-01 -7.25386E+01 -1.01461E+02
 2.55726E-01  2.55726E-01 -7.02886E+01 -9.82317E+01
 2.55726E-01  3.41019E-01 -6.73516E+01 -9.39527E+01
 2.55726E-01  4.26379E-01 -6.38942E+01 -8.86228E+01
 2.55726E-01  5.11844E-01 -6.00783E+01 -8.25427E+01
 2.55726E-01  5.97459E-01 -5.60422E+01 -7.60035E+01
 2.55726E-01  6.83279E-01 -5.18921E+01 -6.88511E+01
 2.55726E-01  7.69365E-01 -4.77028E+01 -6.17799E+01
 2.55726E-01  8.55787E-01 -4.35248E+01 -5.48154E+01
 2.55726E-01  9.42625E-01 -3.93918E+01 -4.80318E+01
 2.55726E-01  1.02996E+00 -3.53271E+01 -4.17648E+01
 2.55726E-01  1.11790E+00 -3.13478E+01 -3.58216E+01
 2.55726E-01  1.20653E+00 -2.74674E+01 -3.04241E+01
 2.55726E-01  1.29598E+00 -2.36978E+01 -2.55469E+01
 2.55726E-01  1.38634E+00 -2.00493E+01 -2.10944E+01
 2.55726E-01  1.47776E+00 -1.65304E+01 -1.71068E+01
 2.55726E-01  1.57036E+00 -1.31442E+01 -1.34313E+01
 2.55726E-01  1.66427E+00 -9.88193E+00 -1.00730E+01
 2.55726E-01  1.75964E+00 -6.71154E+00 -6.78264E+00
 2.55726E-01  1.85663E+00 -3.60730E+00 -3.78156E+00
 2.55726E-01  1.95537E+00 -9.22068E-01 -1.15204E+00
 2.55726E-01  2.05603E+00  2.57595E-01  9.53466E-03
 2.55726E-01  2.15876E+00  1.97863E-01 -9.41556E-02
 2.55726E-01  2.26373E+00  5.44720E-02 -1.65886E-01
 2.55726E-01  2.37110E+00  1.03351E-02 -1.62742E-01
 2.55726E-01  2.48101E+00  1.54063E-03 -1.25677E-01
 2.55726E-01  2.59364E+00  1.86835E-04 -8.59101E-02
 2.55726E-01  2.70913E+00  1.86560E-05 -5.50578E-02
 2.55726E-01  2.82762E+00  1.52892E-06 -4.13659E-02
 2.55726E-01  2.94926E+00  1.02198E-07 -2.68308E-02
 2.55726E-01  3.07417E+00  0.00000E+00 -2.07596E-02
 2.55726E-01  3.20247E+00  0.00000E+00 -1.26252E-02
 2.55726E-01  3.33427E+00  0.00000E+00 -8.59357E-03
 2.55726E-01  3.46967E+00  0.00000E+00 -4.30820E-03
 2.55726E-01  3.60874E+00  0.00000E+00 -2.11369E-03
 2.55726E-01  3.75154E+00  0.00000E+00 -9.19598E-04
 2.55726E-01  3.89813E+00  0.00000E+00 -2.97318E-04
 2.55726E-01  4.04854E+00  0.00000E+00  0.00000E+00

 3.41019E-01  0.00000E+00 -7.08267E+01 -9.94035E+01
 3.41019E-01  8.52328E-02 -7.04286E+01 -9.88712E+01
 3.41019E-01  1.70471E-01 -6.92522E+01 -9.69960E+01
 3.41019E-01  2.55726E-01 -6.73516E+01 -9.39527E+01
 3.41019E-01  3.41019E-01 -6.48143E+01 -9.00110E+01
 3.41019E-01  4.26379E-01 -6.17534E+01 -8.49640E+01
 3.41019E-01  5.11844E-01 -5.82943E+01 -7.93336E+01
 3.41019E-01  5.97459E-01 -5.45591E+01 -7.31461E+01
 3.41019E-01  6.83279E-01 -5.06534E+01 -6.66857E+01
 3.41019E-01  7.69365E-01 -4.66606E+01 -6.00511E+01
 3.41019E-01  8.55787E-01 -4.26420E+01 -5.35028E+01
 3.41019E-01  9.42625E-01 -3.86407E+01 -4.71373E+01
 3.41019E-01  1.02996E+00 -3.46874E+01 -4.11293E+01
 3.41019E-01  1.11790E+00 -3.08042E+01 -3.54783E+01
 3.41019E-01  1.20653E+00 -2.70084E+01 -3.02241E+01
 3.41019E-01  1.29598E+00 -2.33139E+01 -2.53973E+01
 3.41019E-01  1.38634E+00 -1.97325E+01 -2.10571E+01
 3.41019E-01  1.47776E+00 -1.62736E+01 -1.70527E+01
 3.41019E-01  1.57036E+00 -1.29411E+01 -1.34198E+01
 3.41019E-01  1.66427E+00 -9.72711E+00 -9.97243E+00
 3.41019E-01  1.75964E+00 -6.60086E+00 -6.68842E+00
 3.41019E-01  1.85663E+00 -3.53857E+00 -3.75650E+00
 3.41019E-01  1.95537E+00 -8.92245E-01 -1.17607E+00
 3.41019E-01  2.05603E+00  2.63388E-01 -5.16319E-02
 3.41019E-01  2.15876E+00  1.97878E-01 -1.06864E-01
 3.41019E-01  2.26373E+00  5.42878E-02 -1.95550E-01
 3.41019E-01  2.37110E+00  1.02877E-02 -1.78380E-01
 3.41019E-01  2.48101E+00  1.53278E-03 -1.24259E-01
 3.41019E-01  2.59364E+00  1.85847E-04 -8.78543E-02
 3.41019E-01  2.70913E+00  1.85568E-05 -6.42691E-02
 3.41019E-01  2.82762E+00  1.52086E-06 -4.12847E-02
 3.41019E-01  2.94926E+00  1.01667E-07 -3.11032E-02
 3.41019E-01  3.07417E+00  0.00000E+00 -1.93314E-02
 3.41019E-01  3.20247E+00  0.00000E+00 -1.43440E-02
 3.41019E-01  3.33427E+00  0.00000E+00 -7.51398E-03
 3.41019E-01  3.46967E+00  0.00000E+00 -4.30946E-03
 3.41019E-01  3.60874E+00  0.00000E+00 -2.23310E-03
 3.41019E-01  3.75154E+00  0.00000E+00 -9.17376E-04
 3.41019E-01  3.89813E+00  0.00000E+00 -3.38641E-04
 3.41019E-01  4.04854E+00  0.00000E+00  0.00000E+00

 4.26379E-01  0.00000E+00 -6.67476E+01 -9.37656E+01
 4.26379E-01  8.52328E-02 -6.64254E+01 -9.31381E+01
 4.26379E-01  1.70471E-01 -6.54663E+01 -9.14970E+01
 4.26379E-01  2.55726E-01 -6.38942E+01 -8.86228E+01
 4.26379E-01  3.41019E-01 -6.17534E+01 -8.49640E+01
 4.26379E-01  4.26379E-01 -5.91104E+01 -8.05855E+01
 4.26379E-01  5.11844E-01 -5.60507E+01 -7.53820E+01
 4.26379E-01  5.97459E-01 -5.26705E+01 -6.98531E+01
 4.26379E-01  6.83279E-01 -4.90656E+01 -6.39554E+01
 4.26379E-01  7.69365E-01 -4.53213E+01 -5.79754E+01
 4.26379E-01  8.55787E-01 -4.15071E+01 -5.19564E+01
 4.26379E-01  9.42625E-01 -3.76758E+01 -4.60727E+01
 4.26379E-01  1.02996E+00 -3.38662E+01 -4.02933E+01
 4.26379E-01  1.11790E+00 -3.01069E+01 -3.49473E+01
 4.26379E-01  1.20653E+00 -2.64196E+01 -2.98798E+01
 4.26379E-01  1.29598E+00 -2.28212E+01 -2.51712E+01
 4.26379E-01  1.38634E+00 -1.93256E+01 -2.08467E+01
 4.26379E-01  1.47776E+00 -1.59433E+01 -1.68682E+01
 4.26379E-01  1.57036E+00 -1.26794E+01 -1.32527E+01
 4.26379E-01  1.66427E+00 -9.52725E+00 -9.83965E+00
 4.26379E-01  1.75964E+00 -6.45759E+00 -6.77946E+00
 4.26379E-01  1.85663E+00 -3.44923E+00 -3.73263E+00
 4.26379E-01  1.95537E+00 -8.53171E-01 -1.21884E+00
 4.26379E-01  2.05603E+00  2.71142E-01 -4.44155E-02
 4.26379E-01  2.15876E+00  1.97964E-01 -1.31905E-01
 4.26379E-01  2.26373E+00  5.40612E-02 -2.01675E-01
 4.26379E-01  2.37110E+00  1.02282E-02 -2.05077E-01
 4.26379E-01  2.48101E+00  1.52282E-03 -1.31986E-01
 4.26379E-01  2.59364E+00  1.84589E-04 -9.30016E-02
 4.26379E-01  2.70913E+00  1.84301E-05 -5.79072E-02
 4.26379E-01  2.82762E+00  1.51055E-06 -4.37937E-02
 4.26379E-01  2.94926E+00  1.00993E-07 -2.93397E-02
 4.26379E-01  3.07417E+00  0.00000E+00 -2.09111E-02
 4.26379E-01  3.20247E+00  0.00000E+00 -1.47197E-02
 4.26379E-01  3.33427E+00  0.00000E+00 -8.78937E-03
 4.26379E-01  3.46967E+00  0.00000E+00 -4.07383E-03
 4.26379E-01  3.60874E+00  0.00000E+00 -2.53299E-03
 4.26379E-01  3.75154E+00  0.00000E+00 -1.11798E-03
 4.26379E-01  3.89813E+00  0.00000E+00 -4.41703E-04
 4.26379E-01  4.04854E+00  0.00000E+00  0.00000E+00

 5.11844E-01  0.00000E+00 -6.24112E+01 -8.70510E+01
 5.11844E-01  8.52328E-02 -6.21503E+01 -8.65557E+01
 5.11844E-01  1.70471E-01 -6.13697E+01 -8.50859E+01
 5.11844E-01  2.55726E-01 -6.00783E+01 -8.25427E+01
 5.11844E-01  3.41019E-01 -5.82943E+01 -7.93336E+01
 5.11844E-01  4.26379E-01 -5.60507E+01 -7.53820E+01
 5.11844E-01  5.11844E-01 -5.33975E+01 -7.09721E+01
 5.11844E-01  5.97459E-01 -5.04012E+01 -6.59231E+01
 5.11844E-01  6.83279E-01 -4.71386E+01 -6.07756E+01
 5.11844E-01  7.69365E-01 -4.36879E+01 -5.53538E+01
 5.11844E-01  8.55787E-01 -4.01210E+01 -5.00022E+01
 5.11844E-01  9.42625E-01 -3.64974E+01 -4.45773E+01
 5.11844E-01  1.02996E+00 -3.28640E+01 -3.93583E+01
 5.11844E-01  1.11790E+00 -2.92564E+01 -3.42613E+01
 5.11844E-01  1.20653E+00 -2.57014E+01 -2.93691E+01
 5.11844E-01  1.29598E+00 -2.22200E+01 -2.48924E+01
 5.11844E-01  1.38634E+00 -1.88285E+01 -2.06573E+01
 5.11844E-01  1.47776E+00 -1.55393E+01 -1.67173E+01
 5.11844E-01  1.57036E+00 -1.23588E+01 -1.31840E+01
 5.11844E-01  1.66427E+00 -9.28171E+00 -9.79405E+00
 5.11844E-01  1.75964E+00 -6.28096E+00 -6.68840E+00
 5.11844E-01  1.85663E+00 -3.33851E+00 -3.74360E+00
 5.11844E-01  1.95537E+00 -8.04287E-01 -1.13634E+00
 5.11844E-01  2.05603E+00  2.81097E-01 -1.33502E-01
 5.11844E-01  2.15876E+00  1.98174E-01 -9.46055E-02
 5.11844E-01  2.26373E+00  5.38005E-02 -2.09882E-01
 5.11844E-01  2.37110E+00  1.01574E-02 -1.94806E-01
 5.11844E-01  2.48101E+00  1.51086E-03 -1.40520E-01
 5.11844E-01  2.59364E+00  1.83069E-04 -9.70221E-02
 5.11844E-01  2.70913E+00  1.82765E-05 -6.43610E-02
 5.11844E-01  2.82762E+00  1.49804E-06 -4.17363E-02
 5.11844E-01  2.94926E+00  1.00170E-07 -2.86911E-02
 5.11844E-01  3.07417E+00  0.00000E+00 -2.06905E-02
 5.11844E-01  3.20247E+00  0.00000E+00 -1.32786E-02
 5.11844E-01  3.33427E+00  0.00000E+00 -7.55294E-03
 5.11844E-01  3.46967E+00  0.00000E+00 -3.64088E-03
 5.11844E-01  3.60874E+00  0.00000E+00 -2.13394E-03
 5.11844E-01  3.75154E+00  0.00000E+00 -1.09177E-03
 5.11844E-01  3.89813E+00  0.00000E+00 -3.58943E-04
 5.11844E-01  4.04854E+00  0.00000E+00  0.00000E+00

 5.97459E-01  0.00000E+00 -5.79608E+01 -7.96895E+01
 5.97459E-01  8.52328E-02 -5.77472E+01 -7.92438E+01
 5.97459E-01  1.70471E-01 -5.71069E+01 -7.80024E+01
 5.97459E-01  2.55726E-01 -5.60422E+01 -7.60035E+01
 5.97459E-01  3.41019E-01 -5.45591E+01 -7.31461E+01
 5.97459E-01  4.26379E-01 -5.26705E+01 -6.98531E+01
 5.97459E-01  5.11844E-01 -5.04012E+01 -6.59231E+01
 5.97459E-01  5.97459E-01 -4.77904E+01 -6.17170E+01
 5.97459E-01  6.83279E-01 -4.48917E+01 -5.72232E+01
 5.97459E-01  7.69365E-01 -4.17682E+01 -5.24753E+01
 5.97459E-01  8.55787E-01 -3.84859E+01 -4.76905E+01
 5.97459E-01  9.42625E-01 -3.51059E+01 -4.28434E+01
 5.97459E-01  1.02996E+00 -3.16809E+01 -3.80574E+01
 5.97459E-01  1.11790E+00 -2.82527E+01 -3.32532E+01
 5.97459E-01  1.20653E+00 -2.48542E+01 -2.87092E+01
 5.97459E-01  1.29598E+00 -2.15105E+01 -2.44150E+01
 5.97459E-01  1.38634E+00 -1.82413E+01 -2.03210E+01
 5.97459E-01  1.47776E+00 -1.50612E+01 -1.65004E+01
 5.97459E-01  1.57036E+00 -1.19786E+01 -1.30308E+01
 5.97459E-01  1.66427E+00 -8.98970E+00 -9.68595E+00
 5.97459E-01  1.75964E+00 -6.07005E+00 -6.69400E+00
 5.97459E-01  1.85663E+00 -3.20551E+00 -3.64930E+00
 5.97459E-01  1.95537E+00 -7.44922E-01 -1.17723E+00
 5.97459E-01  2.05603E+00  2.93536E-01 -1.09250E-01
 5.97459E-01  2.15876E+00  1.98573E-01 -1.75094E-01
 5.97459E-01  2.26373E+00  5.35157E-02 -2.39541E-01
 5.97459E-01  2.37110E+00  1.00767E-02 -2.12217E-01
 5.97459E-01  2.48101E+00  1.49702E-03 -1.55427E-01
 5.97459E-01  2.59364E+00  1.81301E-04 -1.09440E-01
 5.97459E-01  2.70913E+00  1.80971E-05 -7.09458E-02
 5.97459E-01  2.82762E+00  1.48337E-06 -5.10348E-02
 5.97459E-01  2.94926E+00  9.92026E-08 -2.89560E-02
 5.97459E-01  3.07417E+00  0.00000E+00 -2.25506E-02
 5.97459E-01  3.20247E+00  0.00000E+00 -1.52050E-02
 5.97459E-01  3.33427E+00  0.00000E+00 -8.58125E-03
 5.97459E-01  3.46967E+00  0.00000E+00 -4.34113E-03
 5.97459E-01  3.60874E+00  0.00000E+00 -1.85851E-03
 5.97459E-01  3.75154E+00  0.00000E+00 -1.27935E-03
 5.97459E-01  3.89813E+00  0.00000E+00 -5.47076E-04
 5.97459E-01  4.04854E+00  0.00000E+00  0.00000E+00

 6.83279E-01  0.00000E+00 -5.34863E+01 -7.18182E+01
 6.83279E-01  8.52328E-02 -5.33092E+01 -7.15410E+01
 6.83279E-01  1.70471E-01 -5.27777E+01 -7.05381E+01
 6.83279E-01  2.55726E-01 -5.18921E+01 -6.88511E+01
 6.83279E-01  3.41019E-01 -5.06534E+01 -6.66857E+01
 6.83279E-01  4.26379E-01 -4.90656E+01 -6.39554E+01
 6.83279E-01  5.11844E-01 -4.71386E+01 -6.07756E+01
 6.83279E-01  5.97459E-01 -4.48917E+01 -5.72232E+01
 6.83279E-01  6.83279E-01 -4.23568E+01 -5.34167E+01
 6.83279E-01  7.69365E-01 -3.95779E+01 -4.93279E+01
 6.83279E-01  8.55787E-01 -3.66079E+01 -4.51552E+01
 6.83279E-01  9.42625E-01 -3.35031E+01 -4.08262E+01
 6.83279E-01  1.02996E+00 -3.03169E+01 -3.64269E+01
 6.83279E-01  1.11790E+00 -2.70958E+01 -3.20798E+01
 6.83279E-01  1.20653E+00 -2.38776E+01 -2.79078E+01
 6.83279E-01  1.29598E+00 -2.06924E+01 -2.38751E+01
 6.83279E-01  1.38634E+00 -1.75636E+01 -1.99313E+01
 6.83279E-01  1.47776E+00 -1.45086E+01 -1.62795E+01
 6.83279E-01  1.57036E+00 -1.15381E+01 -1.28461E+01
 6.83279E-01  1.66427E+00 -8.65029E+00 -9.73014E+00
 6.83279E-01  1.75964E+00 -5.82382E+00 -6.60156E+00
 6.83279E-01  1.85663E+00 -3.04919E+00 -3.63866E+00
 6.83279E-01  1.95537E+00 -6.74302E-01 -1.21153E+00
 6.83279E-01  2.05603E+00  3.08782E-01 -1.43392E-01
 6.83279E-01  2.15876E+00  1.99231E-01 -1.70677E-01
 6.83279E-01  2.26373E+00  5.32177E-02 -2.54763E-01
 6.83279E-01  2.37110E+00  9.98736E-03 -2.34486E-01
 6.83279E-01  2.48101E+00  1.48147E-03 -1.78802E-01
 6.83279E-01  2.59364E+00  1.79295E-04 -1.10856E-01
 6.83279E-01  2.70913E+00  1.78926E-05 -7.46313E-02
 6.83279E-01  2.82762E+00  1.46660E-06 -5.09495E-02
 6.83279E-01  2.94926E+00  9.80941E-08 -3.58826E-02
 6.83279E-01  3.07417E+00  0.00000E+00 -2.24071E-02
 6.83279E-01  3.20247E+00  0.00000E+00 -1.26941E-02
 6.83279E-01  3.33427E+00  0.00000E+00 -8.82277E-03
 6.83279E-01  3.46967E+00  0.00000E+00 -5.23536E-03
 6.83279E-01  3.60874E+00  0.00000E+00 -3.26565E-03
 6.83279E-01  3.75154E+00  0.00000E+00 -1.22534E-03
 6.83279E-01  3.89813E+00  0.00000E+00 -5.43501E-04
 6.83279E-01  4.04854E+00  0.00000E+00  0.00000E+00

 7.69365E-01  0.00000E+00 -4.90419E+01 -6.40398E+01
 7.69365E-01  8.52328E-02 -4.88932E+01 -6.37164E+01
 7.69365E-01  1.70471E-01 -4.84469E+01 -6.30701E+01
 7.69365E-01  2.55726E-01 -4.77028E+01 -6.17799E+01
 7.69365E-01  3.41019E-01 -4.66606E+01 -6.00511E+01
 7.69365E-01  4.26379E-01 -4.53213E+01 -5.79754E+01
 7.69365E-01  5.11844E-01 -4.36879E+01 -5.53538E+01
 7.69365E-01  5.97459E-01 -4.17682E+01 -5.24753E+01
 7.69365E-01  6.83279E-01 -3.95779E+01 -4.93279E+01
 7.69365E-01  7.69365E-01 -3.71427E+01 -4.59337E+01
 7.69365E-01  8.55787E-01 -3.44996E+01 -4.23806E+01
 7.69365E-01  9.42625E-01 -3.16936E+01 -3.85484E+01
 7.69365E-01  1.02996E+00 -2.87732E+01 -3.47170E+01
 7.69365E-01  1.11790E+00 -2.57852E+01 -3.06527E+01
 7.69365E-01  1.20653E+00 -2.27711E+01 -2.68661E+01
 7.69365E-01  1.29598E+00 -1.97651E+01 -2.30327E+01
 7.69365E-01  1.38634E+00 -1.67948E+01 -1.94485E+01
 7.69365E-01  1.47776E+00 -1.38807E+01 -1.59194E+01
 7.69365E-01  1.57036E+00 -1.10363E+01 -1.26514E+01
 7.69365E-01  1.66427E+00 -8.26240E+00 -9.48556E+00
 7.69365E-01  1.75964E+00 -5.54111E+00 -6.53446E+00
 7.69365E-01  1.85663E+00 -2.86843E+00 -3.57246E+00
 7.69365E-01  1.95537E+00 -5.91583E-01 -1.20632E+00
 7.69365E-01  2.05603E+00  3.27192E-01 -1.53052E-01
 7.69365E-01  2.15876E+00  2.00225E-01 -2.52960E-01
 7.69365E-01  2.26373E+00  5.29189E-02 -2.86775E-01
 7.69365E-01  2.37110E+00  9.89105E-03 -2.55401E-01
 7.69365E-01  2.48101E+00  1.46434E-03 -1.82320E-01
 7.69365E-01  2.59364E+00  1.77067E-04 -1.33141E-01
 7.69365E-01  2.70913E+00  1.76641E-05 -8.12861E-02
 7.69365E-01  2.82762E+00  1.44780E-06 -5.07040E-02
 7.69365E-01  2.94926E+00  9.68475E-08 -3.51623E-02
 7.69365E-01  3.07417E+00  0.00000E+00 -2.27616E-02
 7.69365E-01  3.20247E+00  0.00000E+00 -1.47361E-02
 7.69365E-01  3.33427E+00  0.00000E+00 -9.79060E-03
 7.69365E-01  3.46967E+00  0.00000E+00 -5.01670E-03
 7.69365E-01  3.60874E+00  0.00000E+00 -2.76596E-03
 7.69365E-01  3.75154E+00  0.00000E+00 -1.73064E-03
 7.69365E-01  3.89813E+00  0.00000E+00 -8.90147E-04
 7.69365E-01  4.04854E+00  0.00000E+00  0.00000E+00

 8.55787E-01  0.00000E+00 -4.46599E+01 -5.63129E+01
 8.55787E-01  8.52328E-02 -4.45337E+01 -5.61871E+01
 8.55787E-01  1.70471E-01 -4.41554E+01 -5.56327E+01
 8.55787E-01  2.55726E-01 -4.35248E+01 -5.48154E+01
 8.55787E-01  3.41019E-01 -4.26420E+01 -5.35028E+01
 8.55787E-01  4.26379E-01 -4.15071E+01 -5.19564E+01
 8.55787E-01  5.11844E-01 -4.01210E+01 -5.00022E+01
 8.55787E-01  5.97459E-01 -3.84859E+01 -4.76905E+01
 8.55787E-01  6.83279E-01 -3.66079E+01 -4.51552E+01
 8.55787E-01  7.69365E-01 -3.44996E+01 -4.23806E+01
 8.55787E-01  8.55787E-01 -3.21825E+01 -3.92477E+01
 8.55787E-01  9.42625E-01 -2.96873E+01 -3.59793E+01
 8.55787E-01  1.02996E+00 -2.70528E+01 -3.25526E+01
 8.55787E-01  1.11790E+00 -2.43211E+01 -2.91653E+01
 8.55787E-01  1.20653E+00 -2.15336E+01 -2.56000E+01
 8.55787E-01  1.29598E+00 -1.87275E+01 -2.21095E+01
 8.55787E-01  1.38634E+00 -1.59337E+01 -1.87556E+01
 8.55787E-01  1.47776E+00 -1.31764E+01 -1.55150E+01
 8.55787E-01  1.57036E+00 -1.04721E+01 -1.23359E+01
 8.55787E-01  1.66427E+00 -7.82478E+00 -9.30891E+00
 8.55787E-01  1.75964E+00 -5.22060E+00 -6.45515E+00
 8.55787E-01  1.85663E+00 -2.66198E+00 -3.57303E+00
 8.55787E-01  1.95537E+00 -4.95862E-01 -1.20068E+00
 8.55787E-01  2.05603E+00  3.49149E-01 -2.54304E-01
 8.55787E-01  2.15876E+00  2.01643E-01 -2.97110E-01
 8.55787E-01  2.26373E+00  5.26323E-02 -2.46879E-01
 8.55787E-01  2.37110E+00  9.78937E-03 -2.46074E-01
 8.55787E-01  2.48101E+00  1.44582E-03 -1.91456E-01
 8.55787E-01  2.59364E+00  1.74630E-04 -1.40707E-01
 8.55787E-01  2.70913E+00  1.74127E-05 -9.31733E-02
 8.55787E-01  2.82762E+00  1.42701E-06 -6.11752E-02
 8.55787E-01  2.94926E+00  9.54645E-08 -3.88987E-02
 8.55787E-01  3.07417E+00  0.00000E+00 -2.30185E-02
 8.55787E-01  3.20247E+00  0.00000E+00 -1.68158E-02
 8.55787E-01  3.33427E+00  0.00000E+00 -1.03613E-02
 8.55787E-01  3.46967E+00  0.00000E+00 -5.40407E-03
 8.55787E-01  3.60874E+00  0.00000E+00 -2.82658E-03
 8.55787E-01  3.75154E+00  0.00000E+00 -1.66107E-03
 8.55787E-01  3.89813E+00  0.00000E+00 -7.78193E-04
 8.55787E-01  4.04854E+00  0.00000E+00  0.00000E+00

 9.42625E-01  0.00000E+00 -4.03590E+01 -4.91614E+01
 9.42625E-01  8.52328E-02 -4.02514E+01 -4.89858E+01
 9.42625E-01  1.70471E-01 -3.99288E+01 -4.86551E+01
 9.42625E-01  2.55726E-01 -3.93918E+01 -4.80318E+01
 9.42625E-01  3.41019E-01 -3.86407E+01 -4.71373E+01
 9.42625E-01  4.26379E-01 -3.76758E+01 -4.60727E+01
 9.42625E-01  5.11844E-01 -3.64974E+01 -4.45773E+01
 9.42625E-01  5.97459E-01 -3.51059E+01 -4.28434E+01
 9.42625E-01  6.83279E-01 -3.35031E+01 -4.08262E+01
 9.42625E-01  7.69365E-01 -3.16936E+01 -3.85484E+01
 9.42625E-01  8.55787E-01 -2.96873E+01 -3.59793E+01
 9.42625E-01  9.42625E-01 -2.75020E+01 -3.32248E+01
 9.42625E-01  1.02996E+00 -2.51636E+01 -3.03708E+01
 9.42625E-01  1.11790E+00 -2.27055E+01 -2.71613E+01
 9.42625E-01  1.20653E+00 -2.01647E+01 -2.42641E+01
 9.42625E-01  1.29598E+00 -1.75780E+01 -2.10894E+01
 9.42625E-01  1.38634E+00 -1.49788E+01 -1.80120E+01
 9.42625E-01  1.47776E+00 -1.23943E+01 -1.49469E+01
 9.42625E-01  1.57036E+00 -9.84415E+00 -1.19541E+01
 9.42625E-01  1.66427E+00 -7.33600E+00 -9.06741E+00
 9.42625E-01  1.75964E+00 -4.86084E+00 -6.28768E+00
 9.42625E-01  1.85663E+00 -2.42850E+00 -3.52018E+00
 9.42625E-01  1.95537E+00 -3.86181E-01 -1.28577E+00
 9.42625E-01  2.05603E+00  3.75054E-01 -2.24620E-01
 9.42625E-01  2.15876E+00  2.03572E-01 -3.42066E-01
 9.42625E-01  2.26373E+00  5.23718E-02 -3.31130E-01
 9.42625E-01  2.37110E+00  9.68402E-03 -2.87224E-01
 9.42625E-01  2.48101E+00  1.42607E-03 -2.29680E-01
 9.42625E-01  2.59364E+00  1.71999E-04 -1.49582E-01
 9.42625E-01  2.70913E+00  1.71393E-05 -1.03466E-01
 9.42625E-01  2.82762E+00  1.40431E-06 -6.53372E-02
 9.42625E-01  2.94926E+00  9.39491E-08 -4.59986E-02
 9.42625E-01  3.07417E+00  0.00000E+00 -2.86365E-02
 9.42625E-01  3.20247E+00  0.00000E+00 -1.75000E-02
 9.42625E-01  3.33427E+00  0.00000E+00 -1.05777E-02
 9.42625E-01  3.46967E+00  0.00000E+00 -5.40115E-03
 9.42625E-01  3.60874E+00  0.00000E+00 -3.52452E-03
 9.42625E-01  3.75154E+00  0.00000E+00 -1.80085E-03
 9.42625E-01  3.89813E+00  0.00000E+00 -8.06407E-04
 9.42625E-01  4.04854E+00  0.00000E+00  0.00000E+00

 1.02996E+00  0.00000E+00 -3.61519E+01 -4.23622E+01
 1.02996E+00  8.52328E-02 -3.60600E+01 -4.23373E+01
 1.02996E+00  1.70471E-01 -3.57849E+01 -4.21171E+01
 1.02996E+00  2.55726E-01 -3.53271E+01 -4.17648E+01
 1.02996E+00  3.41019E-01 -3.46874E+01 -4.11293E+01
 1.02996E+00  4.26379E-01 -3.38662E+01 -4.02933E+01
 1.02996E+00  5.11844E-01 -3.28640E+01 -3.93583E+01
 1.02996E+00  5.97459E-01 -3.16809E+01 -3.80574E+01
 1.02996E+00  6.83279E-01 -3.03169E+01 -3.64269E+01
 1.02996E+00  7.69365E-01 -2.87732E+01 -3.47170E+01
 1.02996E+00  8.55787E-01 -2.70528E+01 -3.25526E+01
 1.02996E+00  9.42625E-01 -2.51636E+01 -3.03708E+01
 1.02996E+00  1.02996E+00 -2.31200E+01 -2.78831E+01
 1.02996E+00  1.11790E+00 -2.09443E+01 -2.53374E+01
 1.02996E+00  1.20653E+00 -1.86652E+01 -2.26169E+01
 1.02996E+00  1.29598E+00 -1.63155E+01 -1.98379E+01
 1.02996E+00  1.38634E+00 -1.39281E+01 -1.70368E+01
 1.02996E+00  1.47776E+00 -1.15322E+01 -1.42192E+01
 1.02996E+00  1.57036E+00 -9.15054E+00 -1.14619E+01
 1.02996E+00  1.66427E+00 -6.79440E+00 -8.72921E+00
 1.02996E+00  1.75964E+00 -4.46027E+00 -5.99061E+00
 1.02996E+00  1.85663E+00 -2.16659E+00 -3.45413E+00
 1.02996E+00  1.95537E+00 -2.61536E-01 -1.23172E+00
 1.02996E+00  2.05603E+00  4.05323E-01 -3.81745E-01
 1.02996E+00  2.15876E+00  2.06106E-01 -3.69660E-01
 1.02996E+00  2.26373E+00  5.21516E-02 -3.30817E-01
 1.02996E+00  2.37110E+00  9.57679E-03 -3.58276E-01
 1.02996E+00  2.48101E+00  1.40529E-03 -2.24379E-01
 1.02996E+00  2.59364E+00  1.69191E-04 -1.71456E-01
 1.02996E+00  2.70913E+00  1.68450E-05 -1.24966E-01
 1.02996E+00  2.82762E+00  1.37974E-06 -8.32084E-02
 1.02996E+00  2.94926E+00  9.23032E-08 -5.13439E-02
 1.02996E+00  3.07417E+00  0.00000E+00 -3.30257E-02
 1.02996E+00  3.20247E+00  0.00000E+00 -2.05618E-02
 1.02996E+00  3.33427E+00  0.00000E+00 -1.24818E-02
 1.02996E+00  3.46967E+00  0.00000E+00 -6.48379E-03
 1.02996E+00  3.60874E+00  0.00000E+00 -3.62419E-03
 1.02996E+00  3.75154E+00  0.00000E+00 -1.71737E-03
 1.02996E+00  3.89813E+00  0.00000E+00 -6.57821E-04
 1.02996E+00  4.04854E+00  0.00000E+00  0.00000E+00

 1.11790E+00  0.00000E+00 -3.20486E+01 -3.62093E+01
 1.11790E+00  8.52328E-02 -3.19706E+01 -3.62042E+01
 1.11790E+00  1.70471E-01 -3.17368E+01 -3.60172E+01
 1.11790E+00  2.55726E-01 -3.13478E+01 -3.58216E+01
 1.11790E+00  3.41019E-01 -3.08042E+01 -3.54783E+01
 1.11790E+00  4.26379E-01 -3.01069E+01 -3.49473E+01
 1.11790E+00  5.11844E-01 -2.92564E+01 -3.42613E+01
 1.11790E+00  5.97459E-01 -2.82527E+01 -3.32532E+01
 1.11790E+00  6.83279E-01 -2.70958E+01 -3.20798E+01
 1.11790E+00  7.69365E-01 -2.57852E+01 -3.06527E+01
 1.11790E+00  8.55787E-01 -2.43211E+01 -2.91653E+01
 1.11790E+00  9.42625E-01 -2.27055E+01 -2.71613E+01
 1.11790E+00  1.02996E+00 -2.09443E+01 -2.53374E+01
 1.11790E+00  1.11790E+00 -1.90493E+01 -2.31151E+01
 1.11790E+00  1.20653E+00 -1.70394E+01 -2.08466E+01
 1.11790E+00  1.29598E+00 -1.49400E+01 -1.84352E+01
 1.11790E+00  1.38634E+00 -1.27799E+01 -1.59968E+01
 1.11790E+00  1.47776E+00 -1.05880E+01 -1.33900E+01
 1.11790E+00  1.57036E+00 -8.38909E+00 -1.07472E+01
 1.11790E+00  1.66427E+00 -6.19797E+00 -8.26706E+00
 1.11790E+00  1.75964E+00 -4.01714E+00 -5.74486E+00
 1.11790E+00  1.85663E+00 -1.87474E+00 -3.21309E+00
 1.11790E+00  1.95537E+00 -1.20898E-01 -1.20172E+00
 1.11790E+00  2.05603E+00  4.40374E-01 -3.60585E-01
 1.11790E+00  2.15876E+00  2.09333E-01 -3.75705E-01
 1.11790E+00  2.26373E+00  5.19857E-02 -4.83792E-01
 1.11790E+00  2.37110E+00  9.46939E-03 -3.62917E-01
 1.11790E+00  2.48101E+00  1.38363E-03 -2.58929E-01
 1.11790E+00  2.59364E+00  1.66217E-04 -2.07628E-01
 1.11790E+00  2.70913E+00  1.65306E-05 -1.46626E-01
 1.11790E+00  2.82762E+00  1.35334E-06 -9.82257E-02
 1.11790E+00  2.94926E+00  9.05264E-08 -5.83641E-02
 1.11790E+00  3.07417E+00  0.00000E+00 -3.70443E-02
 1.11790E+00  3.20247E+00  0.00000E+00 -2.26191E-02
 1.11790E+00  3.33427E+00  0.00000E+00 -1.25606E-02
 1.11790E+00  3.46967E+00  0.00000E+00 -7.53356E-03
 1.11790E+00  3.60874E+00  0.00000E+00 -4.39326E-03
 1.11790E+00  3.75154E+00  0.00000E+00 -2.23578E-03
 1.11790E+00  3.89813E+00  0.00000E+00 -1.23592E-03
 1.11790E+00  4.04854E+00  0.00000E+00  0.00000E+00

 1.20653E+00  0.00000E+00 -2.80591E+01 -3.07149E+01
 1.20653E+00  8.52328E-02 -2.79932E+01 -3.07441E+01
 1.20653E+00  1.70471E-01 -2.77958E+01 -3.07096E+01
 1.20653E+00  2.55726E-01 -2.74674E+01 -3.04241E+01
 1.20653E+00  3.41019E-01 -2.70084E+01 -3.02241E+01
 1.20653E+00  4.26379E-01 -2.64196E+01 -2.98798E+01
 1.20653E+00  5.11844E-01 -2.57014E+01 -2.93691E+01
 1.20653E+00  5.97459E-01 -2.48542E+01 -2.87092E+01
 1.20653E+00  6.83279E-01 -2.38776E+01 -2.79078E+01
 1.20653E+00  7.69365E-01 -2.27711E+01 -2.68661E+01
 1.20653E+00  8.55787E-01 -2.15336E+01 -2.56000E+01
 1.20653E+00  9.42625E-01 -2.01647E+01 -2.42641E+01
 1.20653E+00  1.02996E+00 -1.86652E+01 -2.26169E+01
 1.20653E+00  1.11790E+00 -1.70394E+01 -2.08466E+01
 1.20653E+00  1.20653E+00 -1.52971E+01 -1.89200E+01
 1.20653E+00  1.29598E+00 -1.34544E+01 -1.67862E+01
 1.20653E+00  1.38634E+00 -1.15334E+01 -1.46459E+01
 1.20653E+00  1.47776E+00 -9.55953E+00 -1.23779E+01
 1.20653E+00  1.57036E+00 -7.55731E+00 -1.00341E+01
 1.20653E+00  1.66427E+00 -5.54443E+00 -7.68981E+00
 1.20653E+00  1.75964E+00 -3.52945E+00 -5.34792E+00
 1.20653E+00  1.85663E+00 -1.55138E+00 -3.00476E+00
 1.20653E+00  1.95537E+00  3.67645E-02 -1.15622E+00
 1.20653E+00  2.05603E+00  4.80613E-01 -5.22132E-01
 1.20653E+00  2.15876E+00  2.13341E-01 -4.74308E-01
 1.20653E+00  2.26373E+00  5.18870E-02 -4.67372E-01
 1.20653E+00  2.37110E+00  9.36337E-03 -3.70346E-01
 1.20653E+00  2.48101E+00  1.36125E-03 -2.93928E-01
 1.20653E+00  2.59364E+00  1.63090E-04 -2.40847E-01
 1.20653E+00  2.70913E+00  1.61969E-05 -1.49886E-01
 1.20653E+00  2.82762E+00  1.32513E-06 -1.14954E-01
 1.20653E+00  2.94926E+00  8.86205E-08 -7.24703E-02
 1.20653E+00  3.07417E+00  0.00000E+00 -4.77381E-02
 1.20653E+00  3.20247E+00  0.00000E+00 -2.75001E-02
 1.20653E+00  3.33427E+00  0.00000E+00 -1.65007E-02
 1.20653E+00  3.46967E+00  0.00000E+00 -8.64653E-03
 1.20653E+00  3.60874E+00  0.00000E+00 -4.61687E-03
 1.20653E+00  3.75154E+00  0.00000E+00 -2.51560E-03
 1.20653E+00  3.89813E+00  0.00000E+00 -1.18395E-03
 1.20653E+00  4.04854E+00  0.00000E+00  0.00000E+00

 1.29598E+00  0.00000E+00 -2.41926E+01 -2.57801E+01
 1.29598E+00  8.52328E-02 -2.41375E+01 -2.57137E+01
 1.29598E+00  1.70471E-01 -2.39724E+01 -2.56851E+01
 1.29598E+00  2.55726E-01 -2.36978E+01 -2.55469E+01
 1.29598E+00  3.41019E-01 -2.33139E+01 -2.53973E+01
 1.29598E+00  4.26379E-01 -2.28212E+01 -2.51712E+01
 1.29598E+00  5.11844E-01 -2.22200E+01 -2.48924E+01
 1.29598E+00  5.97459E-01 -2.15105E+01 -2.44150E+01
 1.29598E+00  6.83279E-01 -2.06924E+01 -2.38751E+01
 1.29598E+00  7.69365E-01 -1.97651E+01 -2.30327E+01
 1.29598E+00  8.55787E-01 -1.87275E+01 -2.21095E+01
 1.29598E+00  9.42625E-01 -1.75780E+01 -2.10894E+01
 1.29598E+00  1.02996E+00 -1.63155E+01 -1.98379E+01
 1.29598E+00  1.11790E+00 -1.49400E+01 -1.84352E+01
 1.29598E+00  1.20653E+00 -1.34544E+01 -1.67862E+01
 1.29598E+00  1.29598E+00 -1.18666E+01 -1.51122E+01
 1.29598E+00  1.38634E+00 -1.01906E+01 -1.31353E+01
 1.29598E+00  1.47776E+00 -8.44542E+00 -1.13329E+01
 1.29598E+00  1.57036E+00 -6.65274E+00 -9.16426E+00
 1.29598E+00  1.66427E+00 -4.83120E+00 -7.06022E+00
 1.29598E+00  1.75964E+00 -2.99499E+00 -4.88676E+00
 1.29598E+00  1.85663E+00 -1.19480E+00 -2.76192E+00
 1.29598E+00  1.95537E+00  2.12472E-01 -1.08547E+00
 1.29598E+00  2.05603E+00  5.26416E-01 -5.04768E-01
 1.29598E+00  2.15876E+00  2.18205E-01 -4.50530E-01
 1.29598E+00  2.26373E+00  5.18660E-02 -5.15354E-01
 1.29598E+00  2.37110E+00  9.25988E-03 -4.12488E-01
 1.29598E+00  2.48101E+00  1.33824E-03 -3.36056E-01
 1.29598E+00  2.59364E+00  1.59815E-04 -2.52069E-01
 1.29598E+00  2.70913E+00  1.58438E-05 -1.83714E-01
 1.29598E+00  2.82762E+00  1.29509E-06 -1.28593E-01
 1.29598E+00  2.94926E+00  8.65801E-08 -9.14082E-02
 1.29598E+00  3.07417E+00  0.00000E+00 -5.64839E-02
 1.29598E+00  3.20247E+00  0.00000E+00 -3.16734E-02
 1.29598E+00  3.33427E+00  0.00000E+00 -1.74405E-02
 1.29598E+00  3.46967E+00  0.00000E+00 -9.79158E-03
 1.29598E+00  3.60874E+00  0.00000E+00 -5.20974E-03
 1.29598E+00  3.75154E+00  0.00000E+00 -2.42011E-03
 1.29598E+00  3.89813E+00  0.00000E+00 -1.35982E-03
 1.29598E+00  4.04854E+00  0.00000E+00  0.00000E+00

 1.38634E+00  0.00000E+00 -2.04576E+01 -2.12057E+01
 1.38634E+00  8.52328E-02 -2.04121E+01 -2.13128E+01
 1.38634E+00  1.70471E-01 -2.02759E+01 -2.12276E+01
 1.38634E+00  2.55726E-01 -2.00493E+01 -2.10944E+01
 1.38634E+00  3.41019E-01 -1.97325E+01 -2.10571E+01
 1.38634E+00  4.26379E-01 -1.93256E+01 -2.08467E+01
 1.38634E+00  5.11844E-01 -1.88285E+01 -2.06573E+01
 1.38634E+00  5.97459E-01 -1.82413E+01 -2.03210E+01
 1.38634E+00  6.83279E-01 -1.75636E+01 -1.99313E+01
 1.38634E+00  7.69365E-01 -1.67948E+01 -1.94485E+01
 1.38634E+00  8.55787E-01 -1.59337E+01 -1.87556E+01
 1.38634E+00  9.42625E-01 -1.49788E+01 -1.80120E+01
 1.38634E+00  1.02996E+00 -1.39281E+01 -1.70368E+01
 1.38634E+00  1.11790E+00 -1.27799E+01 -1.59968E+01
 1.38634E+00  1.20653E+00 -1.15334E+01 -1.46459E+01
 1.38634E+00  1.29598E+00 -1.01906E+01 -1.31353E+01
 1.38634E+00  1.38634E+00 -8.75780E+00 -1.15762E+01
 1.38634E+00  1.47776E+00 -7.24681E+00 -9.89618E+00
 1.38634E+00  1.57036E+00 -5.67375E+00 -8.09864E+00
 1.38634E+00  1.66427E+00 -4.05578E+00 -6.19912E+00
 1.38634E+00  1.75964E+00 -2.41140E+00 -4.34255E+00
 1.38634E+00  1.85663E+00 -8.03249E-01 -2.45959E+00
 1.38634E+00  1.95537E+00  4.07178E-01 -9.20986E-01
 1.38634E+00  2.05603E+00  5.78077E-01 -5.52254E-01
 1.38634E+00  2.15876E+00  2.23974E-01 -6.53587E-01
 1.38634E+00  2.26373E+00  5.19275E-02 -6.18474E-01
 1.38634E+00  2.37110E+00  9.15911E-03 -4.84575E-01
 1.38634E+00  2.48101E+00  1.31457E-03 -3.74289E-01
 1.38634E+00  2.59364E+00  1.56381E-04 -3.31308E-01
 1.38634E+00  2.70913E+00  1.54698E-05 -2.27923E-01
 1.38634E+00  2.82762E+00  1.26307E-06 -1.63666E-01
 1.38634E+00  2.94926E+00  8.43936E-08 -1.04758E-01
 1.38634E+00  3.07417E+00  0.00000E+00 -6.61069E-02
 1.38634E+00  3.20247E+00  0.00000E+00 -3.84760E-02
 1.38634E+00  3.33427E+00  0.00000E+00 -2.19329E-02
 1.38634E+00  3.46967E+00  0.00000E+00 -1.17239E-02
 1.38634E+00  3.60874E+00  0.00000E+00 -5.56237E-03
 1.38634E+00  3.75154E+00  0.00000E+00 -3.30468E-03
 1.38634E+00  3.89813E+00  0.00000E+00 -1.62803E-03
 1.38634E+00  4.04854E+00  0.00000E+00  0.00000E+00

 1.47776E+00  0.00000E+00 -1.68610E+01 -1.73023E+01
 1.47776E+00  8.52328E-02 -1.68241E+01 -1.72046E+01
 1.47776E+00  1.70471E-01 -1.67139E+01 -1.71919E+01
 1.47776E+00  2.55726E-01 -1.65304E+01 -1.71068E+01
 1.47776E+00  3.41019E-01 -1.62736E+01 -1.70527E+01
 1.47776E+00  4.26379E-01 -1.59433E+01 -1.68682E+01
 1.47776E+00  5.11844E-01 -1.55393E+01 -1.67173E+01
 1.47776E+00  5.97459E-01 -1.50612E+01 -1.65004E+01
 1.47776E+00  6.83279E-01 -1.45086E+01 -1.62795E+01
 1.47776E+00  7.69365E-01 -1.38807E+01 -1.59194E+01
 1.47776E+00  8.55787E-01 -1.31764E+01 -1.55150E+01
 1.47776E+00  9.42625E-01 -1.23943E+01 -1.49469E+01
 1.47776E+00  1.02996E+00 -1.15322E+01 -1.42192E+01
 1.47776E+00  1.11790E+00 -1.05880E+01 -1.33900E+01
 1.47776E+00  1.20653E+00 -9.55953E+00 -1.23779E+01
 1.47776E+00  1.29598E+00 -8.44542E+00 -1.13329E+01
 1.47776E+00  1.38634E+00 -7.24681E+00 -9.89618E+00
 1.47776E+00  1.47776E+00 -5.96870E+00 -8.44376E+00
 1.47776E+00  1.57036E+00 -4.62075E+00 -6.95311E+00
 1.47776E+00  1.66427E+00 -3.21642E+00 -5.37086E+00
 1.47776E+00  1.75964E+00 -1.77653E+00 -3.68188E+00
 1.47776E+00  1.85663E+00 -3.75145E-01 -2.07431E+00
 1.47776E+00  1.95537E+00  6.21554E-01 -8.54172E-01
 1.47776E+00  2.05603E+00  6.35683E-01 -3.82065E-01
 1.47776E+00  2.15876E+00  2.30626E-01 -7.53070E-01
 1.47776E+00  2.26373E+00  5.20619E-02 -6.85381E-01
 1.47776E+00  2.37110E+00  9.05892E-03 -5.55598E-01
 1.47776E+00  2.48101E+00  1.28988E-03 -4.22610E-01
 1.47776E+00  2.59364E+00  1.52743E-04 -3.40019E-01
 1.47776E+00  2.70913E+00  1.50701E-05 -2.37717E-01
 1.47776E+00  2.82762E+00  1.22864E-06 -1.75021E-01
 1.47776E+00  2.94926E+00  8.20329E-08 -1.36207E-01
 1.47776E+00  3.07417E+00  0.00000E+00 -7.78136E-02
 1.47776E+00  3.20247E+00  0.00000E+00 -4.77601E-02
 1.47776E+00  3.33427E+00  0.00000E+00 -2.56052E-02
 1.47776E+00  3.46967E+00  0.00000E+00 -1.33197E-02
 1.47776E+00  3.60874E+00  0.00000E+00 -6.87574E-03
 1.47776E+00  3.75154E+00  0.00000E+00 -3.56044E-03
 1.47776E+00  3.89813E+00  0.00000E+00 -1.74432E-03
 1.47776E+00  4.04854E+00  0.00000E+00  0.00000E+00

 1.57036E+00  0.00000E+00 -1.34053E+01 -1.35556E+01
 1.57036E+00  8.52328E-02 -1.33761E+01 -1.34840E+01
 1.57036E+00  1.70471E-01 -1.32891E+01 -1.35171E+01
 1.57036E+00  2.55726E-01 -1.31442E+01 -1.34313E+01
 1.57036E+00  3.41019E-01 -1.29411E+01 -1.34198E+01
 1.57036E+00  4.26379E-01 -1.26794E+01 -1.32527E+01
 1.57036E+00  5.11844E-01 -1.23588E+01 -1.31840E+01
 1.57036E+00  5.97459E-01 -1.19786E+01 -1.30308E+01
 1.57036E+00  6.83279E-01 -1.15381E+01 -1.28461E+01
 1.57036E+00  7.69365E-01 -1.10363E+01 -1.26514E+01
 1.57036E+00  8.55787E-01 -1.04721E+01 -1.23359E+01
 1.57036E+00  9.42625E-01 -9.84415E+00 -1.19541E+01
 1.57036E+00  1.02996E+00 -9.15054E+00 -1.14619E+01
 1.57036E+00  1.11790E+00 -8.38909E+00 -1.07472E+01
 1.57036E+00  1.20653E+00 -7.55731E+00 -1.00341E+01
 1.57036E+00  1.29598E+00 -6.65274E+00 -9.16426E+00
 1.57036E+00  1.38634E+00 -5.67375E+00 -8.09864E+00
 1.57036E+00  1.47776E+00 -4.62075E+00 -6.95311E+00
 1.57036E+00  1.57036E+00 -3.49771E+00 -5.79149E+00
 1.57036E+00  1.66427E+00 -2.31350E+00 -4.39842E+00
 1.57036E+00  1.75964E+00 -1.08951E+00 -2.93019E+00
 1.57036E+00  1.85663E+00  8.99777E-02 -1.57220E+00
 1.57036E+00  1.95537E+00  8.55163E-01 -6.08078E-01
 1.57036E+00  2.05603E+00  6.98657E-01 -5.32309E-01
 1.57036E+00  2.15876E+00  2.37938E-01 -7.43836E-01
 1.57036E+00  2.26373E+00  5.22174E-02 -7.20902E-01
 1.57036E+00  2.37110E+00  8.95020E-03 -6.61747E-01
 1.57036E+00  2.48101E+00  1.26286E-03 -5.13149E-01
 1.57036E+00  2.59364E+00  1.48743E-04 -3.83317E-01
 1.57036E+00  2.70913E+00  1.46291E-05 -2.76542E-01
 1.57036E+00  2.82762E+00  1.19052E-06 -1.63384E-01
 1.57036E+00  2.94926E+00  7.94124E-08 -1.43490E-01
 1.57036E+00  3.07417E+00  0.00000E+00 -9.75920E-02
 1.57036E+00  3.20247E+00  0.00000E+00 -5.61883E-02
 1.57036E+00  3.33427E+00  0.00000E+00 -3.14108E-02
 1.57036E+00  3.46967E+00  0.00000E+00 -1.56938E-02
 1.57036E+00  3.60874E+00  0.00000E+00 -8.73473E-03
 1.57036E+00  3.75154E+00  0.00000E+00 -4.35262E-03
 1.57036E+00  3.89813E+00  0.00000E+00 -1.74921E-03
 1.57036E+00  4.04854E+00  0.00000E+00  0.00000E+00

 1.66427E+00  0.00000E+00 -1.00807E+01 -1.01575E+01
 1.66427E+00  8.52328E-02 -1.00584E+01 -1.01495E+01
 1.66427E+00  1.70471E-01 -9.99223E+00 -1.00603E+01
 1.66427E+00  2.55726E-01 -9.88193E+00 -1.00730E+01
 1.66427E+00  3.41019E-01 -9.72711E+00 -9.97243E+00
 1.66427E+00  4.26379E-01 -9.52725E+00 -9.83965E+00
 1.66427E+00  5.11844E-01 -9.28171E+00 -9.79405E+00
 1.66427E+00  5.97459E-01 -8.98970E+00 -9.68595E+00
 1.66427E+00  6.83279E-01 -8.65029E+00 -9.73014E+00
 1.66427E+00  7.69365E-01 -8.26240E+00 -9.48556E+00
 1.66427E+00  8.55787E-01 -7.82478E+00 -9.30891E+00
 1.66427E+00  9.42625E-01 -7.33600E+00 -9.06741E+00
 1.66427E+00  1.02996E+00 -6.79440E+00 -8.72921E+00
 1.66427E+00  1.11790E+00 -6.19797E+00 -8.26706E+00
 1.66427E+00  1.20653E+00 -5.54443E+00 -7.68981E+00
 1.66427E+00  1.29598E+00 -4.83120E+00 -7.06022E+00
 1.66427E+00  1.38634E+00 -4.05578E+00 -6.19912E+00
 1.66427E+00  1.47776E+00 -3.21642E+00 -5.37086E+00
 1.66427E+00  1.57036E+00 -2.31350E+00 -4.39842E+00
 1.66427E+00  1.66427E+00 -1.35220E+00 -3.25525E+00
 1.66427E+00  1.75964E+00 -3.53936E-01 -2.10257E+00
 1.66427E+00  1.85663E+00  5.88052E-01 -1.00433E+00
 1.66427E+00  1.95537E+00  1.10340E+00 -2.85311E-01
 1.66427E+00  2.05603E+00  7.64120E-01 -5.59876E-01
 1.66427E+00  2.15876E+00  2.45017E-01 -7.86221E-01
 1.66427E+00  2.26373E+00  5.22066E-02 -8.49079E-01
 1.66427E+00  2.37110E+00  8.80165E-03 -6.97618E-01
 1.66427E+00  2.48101E+00  1.22918E-03 -6.15548E-01
 1.66427E+00  2.59364E+00  1.43879E-04 -4.46748E-01
 1.66427E+00  2.70913E+00  1.40977E-05 -3.43742E-01
 1.66427E+00  2.82762E+00  1.14476E-06 -2.50953E-01
 1.66427E+00  2.94926E+00  7.62681E-08 -1.89280E-01
 1.66427E+00  3.07417E+00  0.00000E+00 -1.17597E-01
 1.66427E+00  3.20247E+00  0.00000E+00 -7.82415E-02
 1.66427E+00  3.33427E+00  0.00000E+00 -3.75589E-02
 1.66427E+00  3.46967E+00  0.00000E+00 -1.98399E-02
 1.66427E+00  3.60874E+00  0.00000E+00 -9.52119E-03
 1.66427E+00  3.75154E+00  0.00000E+00 -4.96096E-03
 1.66427E+00  3.89813E+00  0.00000E+00 -2.42660E-03
 1.66427E+00  4.04854E+00  0.00000E+00  0.00000E+00

 1.75964E+00  0.00000E+00 -6.85358E+00 -6.97313E+00
 1.75964E+00  8.52328E-02 -6.83754E+00 -6.84109E+00
 1.75964E+00  1.70471E-01 -6.79027E+00 -6.85446E+00
 1.75964E+00  2.55726E-01 -6.71154E+00 -6.78264E+00
 1.75964E+00  3.41019E-01 -6.60086E+00 -6.68842E+00
 1.75964E+00  4.26379E-01 -6.45759E+00 -6.77946E+00
 1.75964E+00  5.11844E-01 -6.28096E+00 -6.68840E+00
 1.75964E+00  5.97459E-01 -6.07005E+00 -6.69400E+00
 1.75964E+00  6.83279E-01 -5.82382E+00 -6.60156E+00
 1.75964E+00  7.69365E-01 -5.54111E+00 -6.53446E+00
 1.75964E+00  8.55787E-01 -5.22060E+00 -6.45515E+00
 1.75964E+00  9.42625E-01 -4.86084E+00 -6.28768E+00
 1.75964E+00  1.02996E+00 -4.46027E+00 -5.99061E+00
 1.75964E+00  1.11790E+00 -4.01714E+00 -5.74486E+00
 1.75964E+00  1.20653E+00 -3.52945E+00 -5.34792E+00
 1.75964E+00  1.29598E+00 -2.99499E+00 -4.88676E+00
 1.75964E+00  1.38634E+00 -2.41140E+00 -4.34255E+00
 1.75964E+00  1.47776E+00 -1.77653E+00 -3.68188E+00
 1.75964E+00  1.57036E+00 -1.08951E+00 -2.93019E+00
 1.75964E+00  1.66427E+00 -3.53936E-01 -2.10257E+00
 1.75964E+00  1.75964E+00  4.07828E-01 -1.22530E+00
 1.75964E+00  1.85663E+00  1.09505E+00 -4.22852E-01
 1.75964E+00  1.95537E+00  1.34437E+00 -7.09772E-02
 1.75964E+00  2.05603E+00  8.20232E-01 -3.95151E-01
 1.75964E+00  2.15876E+00  2.48479E-01 -8.49614E-01
 1.75964E+00  2.26373E+00  5.13510E-02 -7.80819E-01
 1.75964E+00  2.37110E+00  8.50311E-03 -7.96728E-01
 1.75964E+00  2.48101E+00  1.17384E-03 -5.92990E-01
 1.75964E+00  2.59364E+00  1.36425E-04 -5.13345E-01
 1.75964E+00  2.70913E+00  1.33091E-05 -4.09680E-01
 1.75964E+00  2.82762E+00  1.07792E-06 -3.14416E-01
 1.75964E+00  2.94926E+00  7.17117E-08 -2.03616E-01
 1.75964E+00  3.07417E+00  0.00000E+00 -1.51988E-01
 1.75964E+00  3.20247E+00  0.00000E+00 -8.60853E-02
 1.75964E+00  3.33427E+00  0.00000E+00 -4.56230E-02
 1.75964E+00  3.46967E+00  0.00000E+00 -2.30939E-02
 1.75964E+00  3.60874E+00  0.00000E+00 -1.25144E-02
 1.75964E+00  3.75154E+00  0.00000E+00 -5.59433E-03
 1.75964E+00  3.89813E+00  0.00000E+00 -2.79977E-03
 1.75964E+00  4.04854E+00  0.00000E+00  0.00000E+00

 1.85663E+00  0.00000E+00 -3.69536E+00 -3.78806E+00
 1.85663E+00  8.52328E-02 -3.68531E+00 -3.79518E+00
 1.85663E+00  1.70471E-01 -3.65604E+00 -3.78704E+00
 1.85663E+00  2.55726E-01 -3.60730E+00 -3.78156E+00
 1.85663E+00  3.41019E-01 -3.53857E+00 -3.75650E+00
 1.85663E+00  4.26379E-01 -3.44923E+00 -3.73263E+00
 1.85663E+00  5.11844E-01 -3.33851E+00 -3.74360E+00
 1.85663E+00  5.97459E-01 -3.20551E+00 -3.64930E+00
 1.85663E+00  6.83279E-01 -3.04919E+00 -3.63866E+00
 1.85663E+00  7.69365E-01 -2.86843E+00 -3.57246E+00
 1.85663E+00  8.55787E-01 -2.66198E+00 -3.57303E+00
 1.85663E+00  9.42625E-01 -2.42850E+00 -3.52018E+00
 1.85663E+00  1.02996E+00 -2.16659E+00 -3.45413E+00
 1.85663E+00  1.11790E+00 -1.87474E+00 -3.21309E+00
 1.85663E+00  1.20653E+00 -1.55138E+00 -3.00476E+00
 1.85663E+00  1.29598E+00 -1.19480E+00 -2.76192E+00
 1.85663E+00  1.38634E+00 -8.03249E-01 -2.45959E+00
 1.85663E+00  1.47776E+00 -3.75145E-01 -2.07431E+00
 1.85663E+00  1.57036E+00  8.99777E-02 -1.57220E+00
 1.85663E+00  1.66427E+00  5.88052E-01 -1.00433E+00
 1.85663E+00  1.75964E+00  1.09505E+00 -4.22852E-01
 1.85663E+00  1.85663E+00  1.50785E+00  4.16046E-02
 1.85663E+00  1.95537E+00  1.49221E+00  1.90472E-01
 1.85663E+00  2.05603E+00  8.24094E-01 -3.55961E-01
 1.85663E+00  2.15876E+00  2.36702E-01 -8.58595E-01
 1.85663E+00  2.26373E+00  4.74044E-02 -9.03315E-01
 1.85663E+00  2.37110E+00  7.69799E-03 -7.77098E-01
 1.85663E+00  2.48101E+00  1.04904E-03 -7.07039E-01
 1.85663E+00  2.59364E+00  1.20930E-04 -4.91356E-01
 1.85663E+00  2.70913E+00  1.17382E-05 -3.89885E-01
 1.85663E+00  2.82762E+00  9.47858E-07 -3.44890E-01
 1.85663E+00  2.94926E+00  6.29603E-08 -2.15549E-01
 1.85663E+00  3.07417E+00  0.00000E+00 -1.75481E-01
 1.85663E+00  3.20247E+00  0.00000E+00 -1.04154E-01
 1.85663E+00  3.33427E+00  0.00000E+00 -5.89671E-02
 1.85663E+00  3.46967E+00  0.00000E+00 -2.78278E-02
 1.85663E+00  3.60874E+00  0.00000E+00 -1.45176E-02
 1.85663E+00  3.75154E+00  0.00000E+00 -6.85294E-03
 1.85663E+00  3.89813E+00  0.00000E+00 -3.04993E-03
 1.85663E+00  4.04854E+00  0.00000E+00  0.00000E+00

 1.95537E+00  0.00000E+00 -9.60191E-01 -1.15930E+00
 1.95537E+00  8.52328E-02 -9.55732E-01 -1.09264E+00
 1.95537E+00  1.70471E-01 -9.43096E-01 -1.12098E+00
 1.95537E+00  2.55726E-01 -9.22068E-01 -1.15204E+00
 1.95537E+00  3.41019E-01 -8.92245E-01 -1.17607E+00
 1.95537E+00  4.26379E-01 -8.53171E-01 -1.21884E+00
 1.95537E+00  5.11844E-01 -8.04287E-01 -1.13634E+00
 1.95537E+00  5.97459E-01 -7.44922E-01 -1.17723E+00
 1.95537E+00  6.83279E-01 -6.74302E-01 -1.21153E+00
 1.95537E+00  7.69365E-01 -5.91583E-01 -1.20632E+00
 1.95537E+00  8.55787E-01 -4.95862E-01 -1.20068E+00
 1.95537E+00  9.42625E-01 -3.86181E-01 -1.28577E+00
 1.95537E+00  1.02996E+00 -2.61536E-01 -1.23172E+00
 1.95537E+00  1.11790E+00 -1.20898E-01 -1.20172E+00
 1.95537E+00  1.20653E+00  3.67645E-02 -1.15622E+00
 1.95537E+00  1.29598E+00  2.12472E-01 -1.08547E+00
 1.95537E+00  1.38634E+00  4.07178E-01 -9.20986E-01
 1.95537E+00  1.47776E+00  6.21554E-01 -8.54172E-01
 1.95537E+00  1.57036E+00  8.55163E-01 -6.08078E-01
 1.95537E+00  1.66427E+00  1.10340E+00 -2.85311E-01
 1.95537E+00  1.75964E+00  1.34437E+00 -7.09772E-02
 1.95537E+00  1.85663E+00  1.49221E+00  1.90472E-01
 1.95537E+00  1.95537E+00  1.29862E+00  1.72110E-02
 1.95537E+00  2.05603E+00  6.63264E-01 -4.88805E-01
 1.95537E+00  2.15876E+00  1.81435E-01 -8.81975E-01
 1.95537E+00  2.26373E+00  3.52016E-02 -8.77251E-01
 1.95537E+00  2.37110E+00  5.59781E-03 -8.05015E-01
 1.95537E+00  2.48101E+00  7.51843E-04 -6.91769E-01
 1.95537E+00  2.59364E+00  8.58547E-05 -6.00622E-01
 1.95537E+00  2.70913E+00  8.28333E-06 -5.08316E-01
 1.95537E+00  2.82762E+00  6.66390E-07 -3.24641E-01
 1.95537E+00  2.94926E+00  4.41685E-08 -2.47565E-01
 1.95537E+00  3.07417E+00  0.00000E+00 -1.91854E-01
 1.95537E+00  3.20247E+00  0.00000E+00 -1.29508E-01
 1.95537E+00  3.33427E+00  0.00000E+00 -6.82972E-02
 1.95537E+00  3.46967E+00  0.00000E+00 -3.55725E-02
 1.95537E+00  3.60874E+00  0.00000E+00 -1.75998E-02
 1.95537E+00  3.75154E+00  0.00000E+00 -7.99008E-03
 1.95537E+00  3.89813E+00  0.00000E+00 -3.67195E-03
 1.95537E+00  4.04854E+00  0.00000E+00  0.00000E+00

 2.05603E+00  0.00000E+00  2.50171E-01  1.57371E-01
 2.05603E+00  8.52328E-02  2.51118E-01  2.89297E-02
 2.05603E+00  1.70471E-01  2.53564E-01 -3.67628E-03
 2.05603E+00  2.55726E-01  2.57595E-01  9.53466E-03
 2.05603E+00  3.41019E-01  2.63388E-01 -5.16319E-02
 2.05603E+00  4.26379E-01  2.71142E-01 -4.44155E-02
 2.05603E+00  5.11844E-01  2.81097E-01 -1.33502E-01
 2.05603E+00  5.97459E-01  2.93536E-01 -1.09250E-01
 2.05603E+00  6.83279E-01  3.08782E-01 -1.43392E-01
 2.05603E+00  7.69365E-01  3.27192E-01 -1.53052E-01
 2.05603E+00  8.55787E-01  3.49149E-01 -2.54304E-01
 2.05603E+00  9.42625E-01  3.75054E-01 -2.24620E-01
 2.05603E+00  1.02996E+00  4.05323E-01 -3.81745E-01
 2.05603E+00  1.11790E+00  4.40374E-01 -3.60585E-01
 2.05603E+00  1.20653E+00  4.80613E-01 -5.22132E-01
 2.05603E+00  1.29598E+00  5.26416E-01 -5.04768E-01
 2.05603E+00  1.38634E+00  5.78077E-01 -5.52254E-01
 2.05603E+00  1.47776E+00  6.35683E-01 -3.82065E-01
 2.05603E+00  1.57036E+00  6.98657E-01 -5.32309E-01
 2.05603E+00  1.66427E+00  7.64120E-01 -5.59876E-01
 2.05603E+00  1.75964E+00  8.20232E-01 -3.95151E-01
 2.05603E+00  1.85663E+00  8.24094E-01 -3.55961E-01
 2.05603E+00  1.95537E+00  6.63264E-01 -4.88805E-01
 2.05603E+00  2.05603E+00  3.19691E-01 -8.03120E-01
 2.05603E+00  2.15876E+00  8.38560E-02 -8.47152E-01
 2.05603E+00  2.26373E+00  1.57868E-02 -9.12557E-01
 2.05603E+00  2.37110E+00  2.45700E-03 -7.87448E-01
 2.05603E+00  2.48101E+00  3.24801E-04 -7.54775E-01
 2.05603E+00  2.59364E+00  3.66824E-05 -6.58224E-01
 2.05603E+00  2.70913E+00  3.51213E-06 -4.84759E-01
 2.05603E+00  2.82762E+00  2.81033E-07 -4.03737E-01
 2.05603E+00  2.94926E+00  1.85560E-08 -3.58290E-01
 2.05603E+00  3.07417E+00  0.00000E+00 -2.39108E-01
 2.05603E+00  3.20247E+00  0.00000E+00 -1.73277E-01
 2.05603E+00  3.33427E+00  0.00000E+00 -8.32626E-02
 2.05603E+00  3.46967E+00  0.00000E+00 -4.19964E-02
 2.05603E+00  3.60874E+00  0.00000E+00 -2.01956E-02
 2.05603E+00  3.75154E+00  0.00000E+00 -1.05216E-02
 2.05603E+00  3.89813E+00  0.00000E+00 -4.33116E-03
 2.05603E+00  4.04854E+00  0.00000E+00  0.00000E+00

 2.15876E+00  0.00000E+00  1.97830E-01 -4.84034E-02
 2.15876E+00  8.52328E-02  1.97868E-01 -6.52623E-02
 2.15876E+00  1.70471E-01  1.97873E-01 -3.66150E-02
 2.15876E+00  2.55726E-01  1.97863E-01 -9.41556E-02
 2.15876E+00  3.41019E-01  1.97878E-01 -1.06864E-01
 2.15876E+00  4.26379E-01  1.97964E-01 -1.31905E-01
 2.15876E+00  5.11844E-01  1.98174E-01 -9.46055E-02
 2.15876E+00  5.97459E-01  1.98573E-01 -1.75094E-01
 2.15876E+00  6.83279E-01  1.99231E-01 -1.70677E-01
 2.15876E+00  7.69365E-01  2.00225E-01 -2.52960E-01
 2.15876E+00  8.55787E-01  2.01643E-01 -2.97110E-01
 2.15876E+00  9.42625E-01  2.03572E-01 -3.42066E-01
 2.15876E+00  1.02996E+00  2.06106E-01 -3.69660E-01
 2.15876E+00  1.11790E+00  2.09333E-01 -3.75705E-01
 2.15876E+00  1.20653E+00  2.13341E-01 -4.74308E-01
 2.15876E+00  1.29598E+00  2.18205E-01 -4.50530E-01
 2.15876E+00  1.38634E+00  2.23974E-01 -6.53587E-01
 2.15876E+00  1.47776E+00  2.30626E-01 -7.53070E-01
 2.15876E+00  1.57036E+00  2.37938E-01 -7.43836E-01
 2.15876E+00  1.66427E+00  2.45017E-01 -7.86221E-01
 2.15876E+00  1.75964E+00  2.48479E-01 -8.49614E-01
 2.15876E+00  1.85663E+00  2.36702E-01 -8.58595E-01
 2.15876E+00  1.95537E+00  1.81435E-01 -8.81975E-01
 2.15876E+00  2.05603E+00  8.38560E-02 -8.47152E-01
 2.15876E+00  2.15876E+00  2.12471E-02 -8.63568E-01
 2.15876E+00  2.26373E+00  3.89206E-03 -9.06894E-01
 2.15876E+00  2.37110E+00  5.93062E-04 -7.95018E-01
 2.15876E+00  2.48101E+00  7.71082E-05 -7.42179E-01
 2.15876E+00  2.59364E+00  8.60315E-06 -6.39055E-01
 2.15876E+00  2.70913E+00  8.16396E-07 -5.89329E-01
 2.15876E+00  2.82762E+00  6.48925E-08 -4.66377E-01
 2.15876E+00  2.94926E+00  4.26203E-09 -2.76842E-01
 2.15876E+00  3.07417E+00  0.00000E+00 -2.62899E-01
 2.15876E+00  3.20247E+00  0.00000E+00 -1.68518E-01
 2.15876E+00  3.33427E+00  0.00000E+00 -9.99411E-02
 2.15876E+00  3.46967E+00  0.00000E+00 -4.88252E-02
 2.15876E+00  3.60874E+00  0.00000E+00 -2.64457E-02
 2.15876E+00  3.75154E+00  0.00000E+00 -1.18208E-02
 2.15876E+00  3.89813E+00  0.00000E+00 -5.10520E-03
 2.15876E+00  4.04854E+00  0.00000E+00  0.00000E+00

 2.26373E+00  0.00000E+00  5.47047E-02 -1.83640E-01
 2.26373E+00  8.52328E-02  5.46853E-02 -1.70453E-01
 2.26373E+00  1.70471E-01  5.46067E-02 -1.83421E-01
 2.26373E+00  2.55726E-01  5.44720E-02 -1.65886E-01
 2.26373E+00  3.41019E-01  5.42878E-02 -1.95550E-01
 2.26373E+00  4.26379E-01  5.40612E-02 -2.01675E-01
 2.26373E+00  5.11844E-01  5.38005E-02 -2.09882E-01
 2.26373E+00  5.97459E-01  5.35157E-02 -2.39541E-01
 2.26373E+00  6.83279E-01  5.32177E-02 -2.54763E-01
 2.26373E+00  7.69365E-01  5.29189E-02 -2.86775E-01
 2.26373E+00  8.55787E-01  5.26323E-02 -2.46879E-01
 2.26373E+00  9.42625E-01  5.23718E-02 -3.31130E-01
 2.26373E+00  1.02996E+00  5.21516E-02 -3.30817E-01
 2.26373E+00  1.11790E+00  5.19857E-02 -4.83792E-01
 2.26373E+00  1.20653E+00  5.18870E-02 -4.67372E-01
 2.26373E+00  1.29598E+00  5.18660E-02 -5.15354E-01
 2.26373E+00  1.38634E+00  5.19275E-02 -6.18474E-01
 2.26373E+00  1.47776E+00  5.20619E-02 -6.85381E-01
 2.26373E+00  1.57036E+00  5.22174E-02 -7.20902E-01
 2.26373E+00  1.66427E+00  5.22066E-02 -8.49079E-01
 2.26373E+00  1.75964E+00  5.13510E-02 -7.80819E-01
 2.26373E+00  1.85663E+00  4.74044E-02 -9.03315E-01
 2.26373E+00  1.95537E+00  3.52016E-02 -8.77251E-01
 2.26373E+00  2.05603E+00  1.57868E-02 -9.12557E-01
 2.26373E+00  2.15876E+00  3.89206E-03 -9.06894E-01
 2.26373E+00  2.26373E+00  6.96309E-04 -8.62725E-01
 2.26373E+00  2.37110E+00  1.04027E-04 -7.49975E-01
 2.26373E+00  2.48101E+00  1.33048E-05 -7.32677E-01
 2.26373E+00  2.59364E+00  1.46591E-06 -6.54944E-01
 2.26373E+00  2.70913E+00  1.37801E-07 -6.59410E-01
 2.26373E+00  2.82762E+00  1.08747E-08 -4.82210E-01
 2.26373E+00  2.94926E+00  7.10802E-10 -4.97849E-01
 2.26373E+00  3.07417E+00  0.00000E+00 -3.55286E-01
 2.26373E+00  3.20247E+00  0.00000E+00 -2.00096E-01
 2.26373E+00  3.33427E+00  0.00000E+00 -1.30965E-01
 2.26373E+00  3.46967E+00  0.00000E+00 -5.92898E-02
 2.26373E+00  3.60874E+00  0.00000E+00 -3.09061E-02
 2.26373E+00  3.75154E+00  0.00000E+00 -1.36187E-02
 2.26373E+00  3.89813E+00  0.00000E+00 -6.32960E-03
 2.26373E+00  4.04854E+00  0.00000E+00  0.00000E+00

 2.37110E+00  0.00000E+00  1.03951E-02 -1.66104E-01
 2.37110E+00  8.52328E-02  1.03894E-02 -1.61033E-01
 2.37110E+00  1.70471E-01  1.03693E-02 -1.72972E-01
 2.37110E+00  2.55726E-01  1.03351E-02 -1.62742E-01
 2.37110E+00  3.41019E-01  1.02877E-02 -1.78380E-01
 2.37110E+00  4.26379E-01  1.02282E-02 -2.05077E-01
 2.37110E+00  5.11844E-01  1.01574E-02 -1.94806E-01
 2.37110E+00  5.97459E-01  1.00767E-02 -2.12217E-01
 2.37110E+00  6.83279E-01  9.98736E-03 -2.34486E-01
 2.37110E+00  7.69365E-01  9.89105E-03 -2.55401E-01
 2.37110E+00  8.55787E-01  9.78937E-03 -2.46074E-01
 2.37110E+00  9.42625E-01  9.68402E-03 -2.87224E-01
 2.37110E+00  1.02996E+00  9.57679E-03 -3.58276E-01
 2.37110E+00  1.11790E+00  9.46939E-03 -3.62917E-01
 2.37110E+00  1.20653E+00  9.36337E-03 -3.70346E-01
 2.37110E+00  1.29598E+00  9.25988E-03 -4.12488E-01
 2.37110E+00  1.38634E+00  9.15911E-03 -4.84575E-01
 2.37110E+00  1.47776E+00  9.05892E-03 -5.55598E-01
 2.37110E+00  1.57036E+00  8.95020E-03 -6.61747E-01
 2.37110E+00  1.66427E+00  8.80165E-03 -6.97618E-01
 2.37110E+00  1.75964E+00  8.50311E-03 -7.96728E-01
 2.37110E+00  1.85663E+00  7.69799E-03 -7.77098E-01
 2.37110E+00  1.95537E+00  5.59781E-03 -8.05015E-01
 2.37110E+00  2.05603E+00  2.45700E-03 -7.87448E-01
 2.37110E+00  2.15876E+00  5.93062E-04 -7.95018E-01
 2.37110E+00  2.26373E+00  1.04027E-04 -7.49975E-01
 2.37110E+00  2.37110E+00  1.52662E-05 -7.48076E-01
 2.37110E+00  2.48101E+00  1.92159E-06 -6.70589E-01
 2.37110E+00  2.59364E+00  2.09002E-07 -7.05503E-01
 2.37110E+00  2.70913E+00  1.94496E-08 -6.38038E-01
 2.37110E+00  2.82762E+00  1.52331E-09 -5.29784E-01
 2.37110E+00  2.94926E+00  9.86677E-11 -3.91793E-01
 2.37110E+00  3.07417E+00  0.00000E+00 -3.15700E-01
 2.37110E+00  3.20247E+00  0.00000E+00 -2.33418E-01
 2.37110E+00  3.33427E+00  0.00000E+00 -1.40471E-01
 2.37110E+00  3.46967E+00  0.00000E+00 -7.58296E-02
 2.37110E+00  3.60874E+00  0.00000E+00 -4.35105E-02
 2.37110E+00  3.75154E+00  0.00000E+00 -1.64695E-02
 2.37110E+00  3.89813E+00  0.00000E+00 -7.50746E-03
 2.37110E+00  4.04854E+00  0.00000E+00  0.00000E+00

 2.48101E+00  0.00000E+00  1.55058E-03 -1.23526E-01
 2.48101E+00  8.52328E-02  1.54960E-03 -1.26985E-01
 2.48101E+00  1.70471E-01  1.54627E-03 -1.25035E-01
 2.48101E+00  2.55726E-01  1.54063E-03 -1.25677E-01
 2.48101E+00  3.41019E-01  1.53278E-03 -1.24259E-01
 2.48101E+00  4.26379E-01  1.52282E-03 -1.31986E-01
 2.48101E+00  5.11844E-01  1.51086E-03 -1.40520E-01
 2.48101E+00  5.97459E-01  1.49702E-03 -1.55427E-01
 2.48101E+00  6.83279E-01  1.48147E-03 -1.78802E-01
 2.48101E+00  7.69365E-01  1.46434E-03 -1.82320E-01
 2.48101E+00  8.55787E-01  1.44582E-03 -1.91456E-01
 2.48101E+00  9.42625E-01  1.42607E-03 -2.29680E-01
 2.48101E+00  1.02996E+00  1.40529E-03 -2.24379E-01
 2.48101E+00  1.11790E+00  1.38363E-03 -2.58929E-01
 2.48101E+00  1.20653E+00  1.36125E-03 -2.93928E-01
 2.48101E+00  1.29598E+00  1.33824E-03 -3.36056E-01
 2.48101E+00  1.38634E+00  1.31457E-03 -3.74289E-01
 2.48101E+00  1.47776E+00  1.28988E-03 -4.22610E-01
 2.48101E+00  1.57036E+00  1.26286E-03 -5.13149E-01
 2.48101E+00  1.66427E+00  1.22918E-03 -6.15548E-01
 2.48101E+00  1.75964E+00  1.17384E-03 -5.92990E-01
 2.48101E+00  1.85663E+00  1.04904E-03 -7.07039E-01
 2.48101E+00  1.95537E+00  7.51843E-04 -6.91769E-01
 2.48101E+00  2.05603E+00  3.24801E-04 -7.54775E-01
 2.48101E+00  2.15876E+00  7.71082E-05 -7.42179E-01
 2.48101E+00  2.26373E+00  1.33048E-05 -7.32677E-01
 2.48101E+00  2.37110E+00  1.92159E-06 -6.70589E-01
 2.48101E+00  2.48101E+00  2.38202E-07 -7.13669E-01
 2.48101E+00  2.59364E+00  2.55668E-08 -7.41894E-01
 2.48101E+00  2.70913E+00  2.35397E-09 -6.40130E-01
 2.48101E+00  2.82762E+00  1.82603E-10 -5.72208E-01
 2.48101E+00  2.94926E+00  1.17927E-11 -5.09162E-01
 2.48101E+00  3.07417E+00  0.00000E+00 -3.74220E-01
 2.48101E+00  3.20247E+00  0.00000E+00 -2.19461E-01
 2.48101E+00  3.33427E+00  0.00000E+00 -1.52167E-01
 2.48101E+00  3.46967E+00  0.00000E+00 -1.07074E-01
 2.48101E+00  3.60874E+00  0.00000E+00 -4.07635E-02
 2.48101E+00  3.75154E+00  0.00000E+00 -2.06886E-02
 2.48101E+00  3.89813E+00  0.00000E+00 -8.80085E-03
 2.48101E+00  4.04854E+00  0.00000E+00  0.00000E+00

 2.59364E+00  0.00000E+00  1.88088E-04 -8.78991E-02
 2.59364E+00  8.52328E-02  1.87961E-04 -8.49387E-02
 2.59364E+00  1.70471E-01  1.87542E-04 -9.07508E-02
 2.59364E+00  2.55726E-01  1.86835E-04 -8.59101E-02
 2.59364E+00  3.41019E-01  1.85847E-04 -8.78543E-02
 2.59364E+00  4.26379E-01  1.84589E-04 -9.30016E-02
 2.59364E+00  5.11844E-01  1.83069E-04 -9.70221E-02
 2.59364E+00  5.97459E-01  1.81301E-04 -1.09440E-01
 2.59364E+00  6.83279E-01  1.79295E-04 -1.10856E-01
 2.59364E+00  7.69365E-01  1.77067E-04 -1.33141E-01
 2.59364E+00  8.55787E-01  1.74630E-04 -1.40707E-01
 2.59364E+00  9.42625E-01  1.71999E-04 -1.49582E-01
 2.59364E+00  1.02996E+00  1.69191E-04 -1.71456E-01
 2.59364E+00  1.11790E+00  1.66217E-04 -2.07628E-01
 2.59364E+00  1.20653E+00  1.63090E-04 -2.40847E-01
 2.59364E+00  1.29598E+00  1.59815E-04 -2.52069E-01
 2.59364E+00  1.38634E+00  1.56381E-04 -3.31308E-01
 2.59364E+00  1.47776E+00  1.52743E-04 -3.40019E-01
 2.59364E+00  1.57036E+00  1.48743E-04 -3.83317E-01
 2.59364E+00  1.66427E+00  1.43879E-04 -4.46748E-01
 2.59364E+00  1.75964E+00  1.36425E-04 -5.13345E-01
 2.59364E+00  1.85663E+00  1.20930E-04 -4.91356E-01
 2.59364E+00  1.95537E+00  8.58547E-05 -6.00622E-01
 2.59364E+00  2.05603E+00  3.66824E-05 -6.58224E-01
 2.59364E+00  2.15876E+00  8.60315E-06 -6.39055E-01
 2.59364E+00  2.26373E+00  1.46591E-06 -6.54944E-01
 2.59364E+00  2.37110E+00  2.09002E-07 -7.05503E-01
 2.59364E+00  2.48101E+00  2.55674E-08 -7.41894E-01
 2.59364E+00  2.59364E+00  2.71132E-09 -6.26647E-01
 2.59364E+00  2.70913E+00  2.46916E-10 -6.70027E-01
 2.59364E+00  2.82762E+00  1.97743E-11 -5.99685E-01
 2.59364E+00  2.94926E+00  1.21055E-12 -4.47796E-01
 2.59364E+00  3.07417E+00  0.00000E+00 -3.98729E-01
 2.59364E+00  3.20247E+00  0.00000E+00 -2.60721E-01
 2.59364E+00  3.33427E+00  0.00000E+00 -1.44596E-01
 2.59364E+00  3.46967E+00  0.00000E+00 -1.21635E-01
 2.59364E+00  3.60874E+00  0.00000E+00 -4.95664E-02
 2.59364E+00  3.75154E+00  0.00000E+00 -2.61444E-02
 2.59364E+00  3.89813E+00  0.00000E+00 -9.36135E-03
 2.59364E+00  4.04854E+00  0.00000E+00  0.00000E+00

 2.70913E+00  0.00000E+00  1.87809E-05 -5.88067E-02
 2.70913E+00  8.52328E-02  1.87692E-05 -6.24651E-02
 2.70913E+00  1.70471E-01  1.87271E-05 -6.51330E-02
 2.70913E+00  2.55726E-01  1.86560E-05 -5.50578E-02
 2.70913E+00  3.41019E-01  1.85568E-05 -6.42691E-02
 2.70913E+00  4.26379E-01  1.84301E-05 -5.79072E-02
 2.70913E+00  5.11844E-01  1.82765E-05 -6.43610E-02
 2.70913E+00  5.97459E-01  1.80971E-05 -7.09458E-02
 2.70913E+00  6.83279E-01  1.78926E-05 -7.46313E-02
 2.70913E+00  7.69365E-01  1.76641E-05 -8.12861E-02
 2.70913E+00  8.55787E-01  1.74127E-05 -9.31733E-02
 2.70913E+00  9.42625E-01  1.71393E-05 -1.03466E-01
 2.70913E+00  1.02996E+00  1.68450E-05 -1.24966E-01
 2.70913E+00  1.11790E+00  1.65306E-05 -1.46626E-01
 2.70913E+00  1.20653E+00  1.61969E-05 -1.49886E-01
 2.70913E+00  1.29598E+00  1.58438E-05 -1.83714E-01
 2.70913E+00  1.38634E+00  1.54698E-05 -2.27923E-01
 2.70913E+00  1.47776E+00  1.50701E-05 -2.37717E-01
 2.70913E+00  1.57036E+00  1.46291E-05 -2.76542E-01
 2.70913E+00  1.66427E+00  1.40977E-05 -3.43742E-01
 2.70913E+00  1.75964E+00  1.33091E-05 -4.09680E-01
 2.70913E+00  1.85663E+00  1.17382E-05 -3.89885E-01
 2.70913E+00  1.95537E+00  8.28333E-06 -5.08316E-01
 2.70913E+00  2.05603E+00  3.51213E-06 -4.84759E-01
 2.70913E+00  2.15876E+00  8.16396E-07 -5.89329E-01
 2.70913E+00  2.26373E+00  1.37802E-07 -6.59410E-01
 2.70913E+00  2.37110E+00  1.94497E-08 -6.38038E-01
 2.70913E+00  2.48101E+00  2.35381E-09 -6.40130E-01
 2.70913E+00  2.59364E+00  2.47049E-10 -6.70027E-01
 2.70913E+00  2.70913E+00  2.19803E-11 -6.14252E-01
 2.70913E+00  2.82762E+00  6.14111E-13 -5.64927E-01
 2.70913E+00  2.94926E+00 -7.97534E-13 -5.02114E-01
 2.70913E+00  3.07417E+00  0.00000E+00 -3.72511E-01
 2.70913E+00  3.20247E+00  0.00000E+00 -3.34914E-01
 2.70913E+00  3.33427E+00  0.00000E+00 -2.04488E-01
 2.70913E+00  3.46967E+00  0.00000E+00 -1.54013E-01
 2.70913E+00  3.60874E+00  0.00000E+00 -8.02582E-02
 2.70913E+00  3.75154E+00  0.00000E+00 -2.70200E-02
 2.70913E+00  3.89813E+00  0.00000E+00 -1.43417E-02
 2.70913E+00  4.04854E+00  0.00000E+00  0.00000E+00

 2.82762E+00  0.00000E+00  1.53855E-06 -4.35279E-02
 2.82762E+00  8.52328E-02  1.53809E-06 -4.48575E-02
 2.82762E+00  1.70471E-01  1.53468E-06 -4.44686E-02
 2.82762E+00  2.55726E-01  1.52892E-06 -4.13659E-02
 2.82762E+00  3.41019E-01  1.52086E-06 -4.12847E-02
 2.82762E+00  4.26379E-01  1.51055E-06 -4.37937E-02
 2.82762E+00  5.11844E-01  1.49804E-06 -4.17363E-02
 2.82762E+00  5.97459E-01  1.48337E-06 -5.10348E-02
 2.82762E+00  6.83279E-01  1.46660E-06 -5.09495E-02
 2.82762E+00  7.69365E-01  1.44780E-06 -5.07040E-02
 2.82762E+00  8.55787E-01  1.42701E-06 -6.11752E-02
 2.82762E+00  9.42625E-01  1.40431E-06 -6.53372E-02
 2.82762E+00  1.02996E+00  1.37974E-06 -8.32084E-02
 2.82762E+00  1.11790E+00  1.35334E-06 -9.82257E-02
 2.82762E+00  1.20653E+00  1.32513E-06 -1.14954E-01
 2.82762E+00  1.29598E+00  1.29509E-06 -1.28593E-01
 2.82762E+00  1.38634E+00  1.26307E-06 -1.63666E-01
 2.82762E+00  1.47776E+00  1.22864E-06 -1.75021E-01
 2.82762E+00  1.57036E+00  1.19052E-06 -1.63384E-01
 2.82762E+00  1.66427E+00  1.14476E-06 -2.50953E-01
 2.82762E+00  1.75964E+00  1.07792E-06 -3.14416E-01
 2.82762E+00  1.85663E+00  9.47858E-07 -3.44890E-01
 2.82762E+00  1.95537E+00  6.66390E-07 -3.24641E-01
 2.82762E+00  2.05603E+00  2.81033E-07 -4.03737E-01
 2.82762E+00  2.15876E+00  6.48927E-08 -4.66377E-01
 2.82762E+00  2.26373E+00  1.08750E-08 -4.82210E-01
 2.82762E+00  2.37110E+00  1.52319E-09 -5.29784E-01
 2.82762E+00  2.48101E+00  1.82669E-10 -5.72208E-01
 2.82762E+00  2.59364E+00  1.97117E-11 -5.99685E-01
 2.82762E+00  2.70913E+00  6.70233E-13 -5.64927E-01
 2.82762E+00  2.82762E+00 -2.99328E-14 -5.26079E-01
 2.82762E+00  2.94926E+00  8.81722E-15 -5.08809E-01
 2.82762E+00  3.07417E+00  0.00000E+00 -4.20180E-01
 2.82762E+00  3.20247E+00  0.00000E+00 -3.15814E-01
 2.82762E+00  3.33427E+00  0.00000E+00 -2.03840E-01
 2.82762E+00  3.46967E+00  0.00000E+00 -1.74167E-01
 2.82762E+00  3.60874E+00  0.00000E+00 -8.80439E-02
 2.82762E+00  3.75154E+00  0.00000E+00 -5.34307E-02
 2.82762E+00  3.89813E+00  0.00000E+00 -1.24329E-02
 2.82762E+00  4.04854E+00  0.00000E+00  0.00000E+00

 2.94926E+00  0.00000E+00  1.00417E-07 -2.91613E-02
 2.94926E+00  8.52328E-02  1.02817E-07 -2.99338E-02
 2.94926E+00  1.70471E-01  1.02581E-07 -3.24793E-02
 2.94926E+00  2.55726E-01  1.02201E-07 -2.68308E-02
 2.94926E+00  3.41019E-01  1.01675E-07 -3.11032E-02
 2.94926E+00  4.26379E-01  1.00995E-07 -2.93397E-02
 2.94926E+00  5.11844E-01  1.00169E-07 -2.86911E-02
 2.94926E+00  5.97459E-01  9.92039E-08 -2.89560E-02
 2.94926E+00  6.83279E-01  9.80941E-08 -3.58826E-02
 2.94926E+00  7.69365E-01  9.68474E-08 -3.51623E-02
 2.94926E+00  8.55787E-01  9.54656E-08 -3.88987E-02
 2.94926E+00  9.42625E-01  9.39492E-08 -4.59986E-02
 2.94926E+00  1.02996E+00  9.23032E-08 -5.13439E-02
 2.94926E+00  1.11790E+00  9.05266E-08 -5.83641E-02
 2.94926E+00  1.20653E+00  8.86194E-08 -7.24703E-02
 2.94926E+00  1.29598E+00  8.65793E-08 -9.14082E-02
 2.94926E+00  1.38634E+00  8.43939E-08 -1.04758E-01
 2.94926E+00  1.47776E+00  8.20327E-08 -1.36207E-01
 2.94926E+00  1.57036E+00  7.94123E-08 -1.43490E-01
 2.94926E+00  1.66427E+00  7.62678E-08 -1.89280E-01
 2.94926E+00  1.75964E+00  7.17124E-08 -2.03616E-01
 2.94926E+00  1.85663E+00  6.29599E-08 -2.15549E-01
 2.94926E+00  1.95537E+00  4.41690E-08 -2.47565E-01
 2.94926E+00  2.05603E+00  1.85556E-08 -3.58290E-01
 2.94926E+00  2.15876E+00  4.26216E-09 -2.76842E-01
 2.94926E+00  2.26373E+00  7.10756E-10 -4.97849E-01
 2.94926E+00  2.37110E+00  9.85183E-11 -3.91793E-01
 2.94926E+00  2.48101E+00  1.19645E-11 -5.09162E-01
 2.94926E+00  2.59364E+00  1.14268E-12 -4.47796E-01
 2.94926E+00  2.70913E+00 -5.53313E-13 -5.02114E-01
 2.94926E+00  2.82762E+00  1.15085E-14 -5.08809E-01
 2.94926E+00  2.94926E+00 -3.17285E-12 -4.68163E-01
 2.94926E+00  3.07417E+00  0.00000E+00 -3.40088E-01
 2.94926E+00  3.20247E+00  0.00000E+00 -3.33589E-01
 2.94926E+00  3.33427E+00  0.00000E+00 -1.68907E-01
 2.94926E+00  3.46967E+00  0.00000E+00 -1.43064E-01
 2.94926E+00  3.60874E+00  0.00000E+00 -8.74083E-02
 2.94926E+00  3.75154E+00  0.00000E+00 -4.94630E-02
 2.94926E+00  3.89813E+00  0.00000E+00 -2.03020E-02
 2.94926E+00  4.04854E+00  0.00000E+00  0.00000E+00

 3.07417E+00  0.00000E+00  0.00000E+00 -2.04075E-02
 3.07417E+00  8.52328E-02  0.00000E+00 -2.13477E-02
 3.07417E+00  1.70471E-01  0.00000E+00 -1.90599E-02
 3.07417E+00  2.55726E-01  0.00000E+00 -2.07596E-02
 3.07417E+00  3.41019E-01  0.00000E+00 -1.93314E-02
 3.07417E+00  4.26379E-01  0.00000E+00 -2.09111E-02
 3.07417E+00  5.11844E-01  0.00000E+00 -2.06905E-02
 3.07417E+00  5.97459E-01  0.00000E+00 -2.25506E-02
 3.07417E+00  6.83279E-01  0.00000E+00 -2.24071E-02
 3.07417E+00  7.69365E-01  0.00000E+00 -2.27616E-02
 3.07417E+00  8.55787E-01  0.00000E+00 -2.30185E-02
 3.07417E+00  9.42625E-01  0.00000E+00 -2.86365E-02
 3.07417E+00  1.02996E+00  0.00000E+00 -3.30257E-02
 3.07417E+00  1.11790E+00  0.00000E+00 -3.70443E-02
 3.07417E+00  1.20653E+00  0.00000E+00 -4.77381E-02
 3.07417E+00  1.29598E+00  0.00000E+00 -5.64839E-02
 3.07417E+00  1.38634E+00  0.00000E+00 -6.61069E-02
 3.07417E+00  1.47776E+00  0.00000E+00 -7.78136E-02
 3.07417E+00  1.57036E+00  0.00000E+00 -9.75920E-02
 3.07417E+00  1.66427E+00  0.00000E+00 -1.17597E-01
 3.07417E+00  1.75964E+00  0.00000E+00 -1.51988E-01
 3.07417E+00  1.85663E+00  0.00000E+00 -1.75481E-01
 3.07417E+00  1.95537E+00  0.00000E+00 -1.91854E-01
 3.07417E+00  2.05603E+00  0.00000E+00 -2.39108E-01
 3.07417E+00  2.15876E+00  0.00000E+00 -2.62899E-01
 3.07417E+00  2.26373E+00  0.00000E+00 -3.55286E-01
 3.07417E+00  2.37110E+00  0.00000E+00 -3.15700E-01
 3.07417E+00  2.48101E+00  0.00000E+00 -3.74220E-01
 3.07417E+00  2.59364E+00  0.00000E+00 -3.98729E-01
 3.07417E+00  2.70913E+00  0.00000E+00 -3.72511E-01
 3.07417E+00  2.82762E+00  0.00000E+00 -4.20180E-01
 3.07417E+00  2.94926E+00  0.00000E+00 -3.40088E-01
 3.07417E+00  3.07417E+00  0.00000E+00 -3.57180E-01
 3.07417E+00  3.20247E+00  0.00000E+00 -3.17081E-01
 3.07417E+00  3.33427E+00  0.00000E+00 -2.61529E-01
 3.07417E+00  3.46967E+00  0.00000E+00 -2.52364E-01
 3.07417E+00  3.60874E+00  0.00000E+00 -1.02253E-01
 3.07417E+00  3.75154E+00  0.00000E+00 -4.45916E-02
 3.07417E+00  3.89813E+00  0.00000E+00 -2.63657E-02
 3.07417E+00  4.04854E+00  0.00000E+00  0.00000E+00

 3.20247E+00  0.00000E+00  0.00000E+00 -1.47115E-02
 3.20247E+00  8.52328E-02  0.00000E+00 -1.35219E-02
 3.20247E+00  1.70471E-01  0.00000E+00 -1.40349E-02
 3.20247E+00  2.55726E-01  0.00000E+00 -1.26252E-02
 3.20247E+00  3.41019E-01  0.00000E+00 -1.43440E-02
 3.20247E+00  4.26379E-01  0.00000E+00 -1.47197E-02
 3.20247E+00  5.11844E-01  0.00000E+00 -1.32786E-02
 3.20247E+00  5.97459E-01  0.00000E+00 -1.52050E-02
 3.20247E+00  6.83279E-01  0.00000E+00 -1.26941E-02
 3.20247E+00  7.69365E-01  0.00000E+00 -1.47361E-02
 3.20247E+00  8.55787E-01  0.00000E+00 -1.68158E-02
 3.20247E+00  9.42625E-01  0.00000E+00 -1.75000E-02
 3.20247E+00  1.02996E+00  0.00000E+00 -2.05618E-02
 3.20247E+00  1.11790E+00  0.00000E+00 -2.26191E-02
 3.20247E+00  1.20653E+00  0.00000E+00 -2.75001E-02
 3.20247E+00  1.29598E+00  0.00000E+00 -3.16734E-02
 3.20247E+00  1.38634E+00  0.00000E+00 -3.84760E-02
 3.20247E+00  1.47776E+00  0.00000E+00 -4.77601E-02
 3.20247E+00  1.57036E+00  0.00000E+00 -5.61883E-02
 3.20247E+00  1.66427E+00  0.00000E+00 -7.82415E-02
 3.20247E+00  1.75964E+00  0.00000E+00 -8.60853E-02
 3.20247E+00  1.85663E+00  0.00000E+00 -1.04154E-01
 3.20247E+00  1.95537E+00  0.00000E+00 -1.29508E-01
 3.20247E+00  2.05603E+00  0.00000E+00 -1.73277E-01
 3.20247E+00  2.15876E+00  0.00000E+00 -1.68518E-01
 3.20247E+00  2.26373E+00  0.00000E+00 -2.00096E-01
 3.20247E+00  2.37110E+00  0.00000E+00 -2.33418E-01
 3.20247E+00  2.48101E+00  0.00000E+00 -2.19461E-01
 3.20247E+00  2.59364E+00  0.00000E+00 -2.60721E-01
 3.20247E+00  2.70913E+00  0.00000E+00 -3.34914E-01
 3.20247E+00  2.82762E+00  0.00000E+00 -3.15814E-01
 3.20247E+00  2.94926E+00  0.00000E+00 -3.33589E-01
 3.20247E+00  3.07417E+00  0.00000E+00 -3.17081E-01
 3.20247E+00  3.20247E+00  0.00000E+00 -2.58377E-01
 3.20247E+00  3.33427E+00  0.00000E+00 -2.07763E-01
 3.20247E+00  3.46967E+00  0.00000E+00 -1.67898E-01
 3.20247E+00  3.60874E+00  0.00000E+00 -8.08210E-02
 3.20247E+00  3.75154E+00  0.00000E+00 -8.12746E-02
 3.20247E+00  3.89813E+00  0.00000E+00 -3.91748E-02
 3.20247E+00  4.04854E+00  0.00000E+00  0.00000E+00

 3.33427E+00  0.00000E+00  0.00000E+00 -7.47265E-03
 3.33427E+00  8.52328E-02  0.00000E+00 -8.18318E-03
 3.33427E+00  1.70471E-01  0.00000E+00 -7.48085E-03
 3.33427E+00  2.55726E-01  0.00000E+00 -8.59357E-03
 3.33427E+00  3.41019E-01  0.00000E+00 -7.51398E-03
 3.33427E+00  4.26379E-01  0.00000E+00 -8.78937E-03
 3.33427E+00  5.11844E-01  0.00000E+00 -7.55294E-03
 3.33427E+00  5.97459E-01  0.00000E+00 -8.58125E-03
 3.33427E+00  6.83279E-01  0.00000E+00 -8.82277E-03
 3.33427E+00  7.69365E-01  0.00000E+00 -9.79060E-03
 3.33427E+00  8.55787E-01  0.00000E+00 -1.03613E-02
 3.33427E+00  9.42625E-01  0.00000E+00 -1.05777E-02
 3.33427E+00  1.02996E+00  0.00000E+00 -1.24818E-02
 3.33427E+00  1.11790E+00  0.00000E+00 -1.25606E-02
 3.33427E+00  1.20653E+00  0.00000E+00 -1.65007E-02
 3.33427E+00  1.29598E+00  0.00000E+00 -1.74405E-02
 3.33427E+00  1.38634E+00  0.00000E+00 -2.19329E-02
 3.33427E+00  1.47776E+00  0.00000E+00 -2.56052E-02
 3.33427E+00  1.57036E+00  0.00000E+00 -3.14108E-02
 3.33427E+00  1.66427E+00  0.00000E+00 -3.75589E-02
 3.33427E+00  1.75964E+00  0.00000E+00 -4.56230E-02
 3.33427E+00  1.85663E+00  0.00000E+00 -5.89671E-02
 3.33427E+00  1.95537E+00  0.00000E+00 -6.82972E-02
 3.33427E+00  2.05603E+00  0.00000E+00 -8.32626E-02
 3.33427E+00  2.15876E+00  0.00000E+00 -9.99411E-02
 3.33427E+00  2.26373E+00  0.00000E+00 -1.30965E-01
 3.33427E+00  2.37110E+00  0.00000E+00 -1.40471E-01
 3.33427E+00  2.48101E+00  0.00000E+00 -1.52167E-01
 3.33427E+00  2.59364E+00  0.00000E+00 -1.44596E-01
 3.33427E+00  2.70913E+00  0.00000E+00 -2.04488E-01
 3.33427E+00  2.82762E+00  0.00000E+00 -2.03840E-01
 3.33427E+00  2.94926E+00  0.00000E+00 -1.68907E-01
 3.33427E+00  3.07417E+00  0.00000E+00 -2.61529E-01
 3.33427E+00  3.20247E+00  0.00000E+00 -2.07763E-01
 3.33427E+00  3.33427E+00  0.00000E+00 -2.13441E-01
 3.33427E+00  3.46967E+00  0.00000E+00 -1.55361E-01
 3.33427E+00  3.60874E+00  0.00000E+00 -9.34178E-02
 3.33427E+00  3.75154E+00  0.00000E+00 -7.70039E-03
 3.33427E+00  3.89813E+00  0.00000E+00 -1.96267E-02
 3.33427E+00  4.04854E+00  0.00000E+00  0.00000E+00

 3.46967E+00  0.00000E+00  0.00000E+00 -5.09368E-03
 3.46967E+00  8.52328E-02  0.00000E+00 -4.42854E-03
 3.46967E+00  1.70471E-01  0.00000E+00 -4.86220E-03
 3.46967E+00  2.55726E-01  0.00000E+00 -4.30820E-03
 3.46967E+00  3.41019E-01  0.00000E+00 -4.30946E-03
 3.46967E+00  4.26379E-01  0.00000E+00 -4.07383E-03
 3.46967E+00  5.11844E-01  0.00000E+00 -3.64088E-03
 3.46967E+00  5.97459E-01  0.00000E+00 -4.34113E-03
 3.46967E+00  6.83279E-01  0.00000E+00 -5.23536E-03
 3.46967E+00  7.69365E-01  0.00000E+00 -5.01670E-03
 3.46967E+00  8.55787E-01  0.00000E+00 -5.40407E-03
 3.46967E+00  9.42625E-01  0.00000E+00 -5.40115E-03
 3.46967E+00  1.02996E+00  0.00000E+00 -6.48379E-03
 3.46967E+00  1.11790E+00  0.00000E+00 -7.53356E-03
 3.46967E+00  1.20653E+00  0.00000E+00 -8.64653E-03
 3.46967E+00  1.29598E+00  0.00000E+00 -9.79158E-03
 3.46967E+00  1.38634E+00  0.00000E+00 -1.17239E-02
 3.46967E+00  1.47776E+00  0.00000E+00 -1.33197E-02
 3.46967E+00  1.57036E+00  0.00000E+00 -1.56938E-02
 3.46967E+00  1.66427E+00  0.00000E+00 -1.98399E-02
 3.46967E+00  1.75964E+00  0.00000E+00 -2.30939E-02
 3.46967E+00  1.85663E+00  0.00000E+00 -2.78278E-02
 3.46967E+00  1.95537E+00  0.00000E+00 -3.55725E-02
 3.46967E+00  2.05603E+00  0.00000E+00 -4.19964E-02
 3.46967E+00  2.15876E+00  0.00000E+00 -4.88252E-02
 3.46967E+00  2.26373E+00  0.00000E+00 -5.92898E-02
 3.46967E+00  2.37110E+00  0.00000E+00 -7.58296E-02
 3.46967E+00  2.48101E+00  0.00000E+00 -1.07074E-01
 3.46967E+00  2.59364E+00  0.00000E+00 -1.21635E-01
 3.46967E+00  2.70913E+00  0.00000E+00 -1.54013E-01
 3.46967E+00  2.82762E+00  0.00000E+00 -1.74167E-01
 3.46967E+00  2.94926E+00  0.00000E+00 -1.43064E-01
 3.46967E+00  3.07417E+00  0.00000E+00 -2.52364E-01
 3.46967E+00  3.20247E+00  0.00000E+00 -1.67898E-01
 3.46967E+00  3.33427E+00  0.00000E+00 -1.55361E-01
 3.46967E+00  3.46967E+00  0.00000E+00 -1.73700E-01
 3.46967E+00  3.60874E+00  0.00000E+00 -1.27805E-01
 3.46967E+00  3.75154E+00  0.00000E+00 -1.13504E-01
 3.46967E+00  3.89813E+00  0.00000E+00 -2.46064E-02
 3.46967E+00  4.04854E+00  0.00000E+00  0.00000E+00

 3.60874E+00  0.00000E+00  0.00000E+00 -1.85082E-03
 3.60874E+00  8.52328E-02  0.00000E+00 -2.10878E-03
 3.60874E+00  1.70471E-01  0.00000E+00 -1.78935E-03
 3.60874E+00  2.55726E-01  0.00000E+00 -2.11369E-03
 3.60874E+00  3.41019E-01  0.00000E+00 -2.23310E-03
 3.60874E+00  4.26379E-01  0.00000E+00 -2.53299E-03
 3.60874E+00  5.11844E-01  0.00000E+00 -2.13394E-03
 3.60874E+00  5.97459E-01  0.00000E+00 -1.85851E-03
 3.60874E+00  6.83279E-01  0.00000E+00 -3.26565E-03
 3.60874E+00  7.69365E-01  0.00000E+00 -2.76596E-03
 3.60874E+00  8.55787E-01  0.00000E+00 -2.82658E-03
 3.60874E+00  9.42625E-01  0.00000E+00 -3.52452E-03
 3.60874E+00  1.02996E+00  0.00000E+00 -3.62419E-03
 3.60874E+00  1.11790E+00  0.00000E+00 -4.39326E-03
 3.60874E+00  1.20653E+00  0.00000E+00 -4.61687E-03
 3.60874E+00  1.29598E+00  0.00000E+00 -5.20974E-03
 3.60874E+00  1.38634E+00  0.00000E+00 -5.56237E-03
 3.60874E+00  1.47776E+00  0.00000E+00 -6.87574E-03
 3.60874E+00  1.57036E+00  0.00000E+00 -8.73473E-03
 3.60874E+00  1.66427E+00  0.00000E+00 -9.52119E-03
 3.60874E+00  1.75964E+00  0.00000E+00 -1.25144E-02
 3.60874E+00  1.85663E+00  0.00000E+00 -1.45176E-02
 3.60874E+00  1.95537E+00  0.00000E+00 -1.75998E-02
 3.60874E+00  2.05603E+00  0.00000E+00 -2.01956E-02
 3.60874E+00  2.15876E+00  0.00000E+00 -2.64457E-02
 3.60874E+00  2.26373E+00  0.00000E+00 -3.09061E-02
 3.60874E+00  2.37110E+00  0.00000E+00 -4.35105E-02
 3.60874E+00  2.48101E+00  0.00000E+00 -4.07635E-02
 3.60874E+00  2.59364E+00  0.00000E+00 -4.95664E-02
 3.60874E+00  2.70913E+00  0.00000E+00 -8.02582E-02
 3.60874E+00  2.82762E+00  0.00000E+00 -8.80439E-02
 3.60874E+00  2.94926E+00  0.00000E+00 -8.74083E-02
 3.60874E+00  3.07417E+00  0.00000E+00 -1.02253E-01
 3.60874E+00  3.20247E+00  0.00000E+00 -8.08210E-02
 3.60874E+00  3.33427E+00  0.00000E+00 -9.34178E-02
 3.60874E+00  3.46967E+00  0.00000E+00 -1.27805E-01
 3.60874E+00  3.60874E+00  0.00000E+00 -1.00714E-01
 3.60874E+00  3.75154E+00  0.00000E+00 -7.95686E-02
 3.60874E+00  3.89813E+00  0.00000E+00 -3.62070E-03
 3.60874E+00  4.04854E+00  0.00000E+00  0.00000E+00

 3.75154E+00  0.00000E+00  0.00000E+00 -6.04541E-04
 3.75154E+00  8.52328E-02  0.00000E+00 -5.98542E-04
 3.75154E+00  1.70471E-01  0.00000E+00 -7.13154E-04
 3.75154E+00  2.55726E-01  0.00000E+00 -9.19598E-04
 3.75154E+00  3.41019E-01  0.00000E+00 -9.17376E-04
 3.75154E+00  4.26379E-01  0.00000E+00 -1.11798E-03
 3.75154E+00  5.11844E-01  0.00000E+00 -1.09177E-03
 3.75154E+00  5.97459E-01  0.00000E+00 -1.27935E-03
 3.75154E+00  6.83279E-01  0.00000E+00 -1.22534E-03
 3.75154E+00  7.69365E-01  0.00000E+00 -1.73064E-03
 3.75154E+00  8.55787E-01  0.00000E+00 -1.66107E-03
 3.75154E+00  9.42625E-01  0.00000E+00 -1.80085E-03
 3.75154E+00  1.02996E+00  0.00000E+00 -1.71737E-03
 3.75154E+00  1.11790E+00  0.00000E+00 -2.23578E-03
 3.75154E+00  1.20653E+00  0.00000E+00 -2.51560E-03
 3.75154E+00  1.29598E+00  0.00000E+00 -2.42011E-03
 3.75154E+00  1.38634E+00  0.00000E+00 -3.30468E-03
 3.75154E+00  1.47776E+00  0.00000E+00 -3.56044E-03
 3.75154E+00  1.57036E+00  0.00000E+00 -4.35262E-03
 3.75154E+00  1.66427E+00  0.00000E+00 -4.96096E-03
 3.75154E+00  1.75964E+00  0.00000E+00 -5.59433E-03
 3.75154E+00  1.85663E+00  0.00000E+00 -6.85294E-03
 3.75154E+00  1.95537E+00  0.00000E+00 -7.99008E-03
 3.75154E+00  2.05603E+00  0.00000E+00 -1.05216E-02
 3.75154E+00  2.15876E+00  0.00000E+00 -1.18208E-02
 3.75154E+00  2.26373E+00  0.00000E+00 -1.36187E-02
 3.75154E+00  2.37110E+00  0.00000E+00 -1.64695E-02
 3.75154E+00  2.48101E+00  0.00000E+00 -2.06886E-02
 3.75154E+00  2.59364E+00  0.00000E+00 -2.61444E-02
 3.75154E+00  2.70913E+00  0.00000E+00 -2.70200E-02
 3.75154E+00  2.82762E+00  0.00000E+00 -5.34307E-02
 3.75154E+00  2.94926E+00  0.00000E+00 -4.94630E-02
 3.75154E+00  3.07417E+00  0.00000E+00 -4.45916E-02
 3.75154E+00  3.20247E+00  0.00000E+00 -8.12746E-02
 3.75154E+00  3.33427E+00  0.00000E+00 -7.70039E-03
 3.75154E+00  3.46967E+00  0.00000E+00 -1.13504E-01
 3.75154E+00  3.60874E+00  0.00000E+00 -7.95686E-02
 3.75154E+00  3.75154E+00  0.00000E+00 -6.17902E-02
 3.75154E+00  3.89813E+00  0.00000E+00 -1.99018E-02
 3.75154E+00  4.04854E+00  0.00000E+00  0.00000E+00

 3.89813E+00  0.00000E+00  0.00000E+00 -1.13992E-04
 3.89813E+00  8.52328E-02  0.00000E+00 -1.30326E-04
 3.89813E+00  1.70471E-01  0.00000E+00 -1.48239E-04
 3.89813E+00  2.55726E-01  0.00000E+00 -2.97318E-04
 3.89813E+00  3.41019E-01  0.00000E+00 -3.38641E-04
 3.89813E+00  4.26379E-01  0.00000E+00 -4.41703E-04
 3.89813E+00  5.11844E-01  0.00000E+00 -3.58943E-04
 3.89813E+00  5.97459E-01  0.00000E+00 -5.47076E-04
 3.89813E+00  6.83279E-01  0.00000E+00 -5.43501E-04
 3.89813E+00  7.69365E-01  0.00000E+00 -8.90147E-04
 3.89813E+00  8.55787E-01  0.00000E+00 -7.78193E-04
 3.89813E+00  9.42625E-01  0.00000E+00 -8.06407E-04
 3.89813E+00  1.02996E+00  0.00000E+00 -6.57821E-04
 3.89813E+00  1.11790E+00  0.00000E+00 -1.23592E-03
 3.89813E+00  1.20653E+00  0.00000E+00 -1.18395E-03
 3.89813E+00  1.29598E+00  0.00000E+00 -1.35982E-03
 3.89813E+00  1.38634E+00  0.00000E+00 -1.62803E-03
 3.89813E+00  1.47776E+00  0.00000E+00 -1.74432E-03
 3.89813E+00  1.57036E+00  0.00000E+00 -1.74921E-03
 3.89813E+00  1.66427E+00  0.00000E+00 -2.42660E-03
 3.89813E+00  1.75964E+00  0.00000E+00 -2.79977E-03
 3.89813E+00  1.85663E+00  0.00000E+00 -3.04993E-03
 3.89813E+00  1.95537E+00  0.00000E+00 -3.67195E-03
 3.89813E+00  2.05603E+00  0.00000E+00 -4.33116E-03
 3.89813E+00  2.15876E+00  0.00000E+00 -5.10520E-03
 3.89813E+00  2.26373E+00  0.00000E+00 -6.32960E-03
 3.89813E+00  2.37110E+00  0.00000E+00 -7.50746E-03
 3.89813E+00  2.48101E+00  0.00000E+00 -8.80085E-03
 3.89813E+00  2.59364E+00  0.00000E+00 -9.36135E-03
 3.89813E+00  2.70913E+00  0.00000E+00 -1.43417E-02
 3.89813E+00  2.82762E+00  0.00000E+00 -1.24329E-02
 3.89813E+00  2.94926E+00  0.00000E+00 -2.03020E-02
 3.89813E+00  3.07417E+00  0.00000E+00 -2.63657E-02
 3.89813E+00  3.20247E+00  0.00000E+00 -3.91748E-02
 3.89813E+00  3.33427E+00  0.00000E+00 -1.96267E-02
 3.89813E+00  3.46967E+00  0.00000E+00 -2.46064E-02
 3.89813E+00  3.60874E+00  0.00000E+00 -3.62070E-03
 3.89813E+00  3.75154E+00  0.00000E+00 -1.99018E-02
 3.89813E+00  3.89813E+00  0.00000E+00 -6.50230E-02
 3.89813E+00  4.04854E+00  0.00000E+00  0.00000E+00

 4.04854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 4.04854E+00  8.52328E-02  0.00000E+00  0.00000E+00
 4.04854E+00  1.70471E-01  0.00000E+00  0.00000E+00
 4.04854E+00  2.55726E-01  0.00000E+00  0.00000E+00
 4.04854E+00  3.41019E-01  0.00000E+00  0.00000E+00
 4.04854E+00  4.26379E-01  0.00000E+00  0.00000E+00
 4.04854E+00  5.11844E-01  0.00000E+00  0.00000E+00
 4.04854E+00  5.97459E-01  0.00000E+00  0.00000E+00
 4.04854E+00  6.83279E-01  0.00000E+00  0.00000E+00
 4.04854E+00  7.69365E-01  0.00000E+00  0.00000E+00
 4.04854E+00  8.55787E-01  0.00000E+00  0.00000E+00
 4.04854E+00  9.42625E-01  0.00000E+00  0.00000E+00
 4.04854E+00  1.02996E+00  0.00000E+00  0.00000E+00
 4.04854E+00  1.11790E+00  0.00000E+00  0.00000E+00
 4.04854E+00  1.20653E+00  0.00000E+00  0.00000E+00
 4.04854E+00  1.29598E+00  0.00000E+00  0.00000E+00
 4.04854E+00  1.38634E+00  0.00000E+00  0.00000E+00
 4.04854E+00  1.47776E+00  0.00000E+00  0.00000E+00
 4.04854E+00  1.57036E+00  0.00000E+00  0.00000E+00
 4.04854E+00  1.66427E+00  0.00000E+00  0.00000E+00
 4.04854E+00  1.75964E+00  0.00000E+00  0.00000E+00
 4.04854E+00  1.85663E+00  0.00000E+00  0.00000E+00
 4.04854E+00  1.95537E+00  0.00000E+00  0.00000E+00
 4.04854E+00  2.05603E+00  0.00000E+00  0.00000E+00
 4.04854E+00  2.15876E+00  0.00000E+00  0.00000E+00
 4.04854E+00  2.26373E+00  0.00000E+00  0.00000E+00
 4.04854E+00  2.37110E+00  0.00000E+00  0.00000E+00
 4.04854E+00  2.48101E+00  0.00000E+00  0.00000E+00
 4.04854E+00  2.59364E+00  0.00000E+00  0.00000E+00
 4.04854E+00  2.70913E+00  0.00000E+00  0.00000E+00
 4.04854E+00  2.82762E+00  0.00000E+00  0.00000E+00
 4.04854E+00  2.94926E+00  0.00000E+00  0.00000E+00
 4.04854E+00  3.07417E+00  0.00000E+00  0.00000E+00
 4.04854E+00  3.20247E+00  0.00000E+00  0.00000E+00
 4.04854E+00  3.33427E+00  0.00000E+00  0.00000E+00
 4.04854E+00  3.46967E+00  0.00000E+00  0.00000E+00
 4.04854E+00  3.60874E+00  0.00000E+00  0.00000E+00
 4.04854E+00  3.75154E+00  0.00000E+00  0.00000E+00
 4.04854E+00  3.89813E+00  0.00000E+00  0.00000E+00
 4.04854E+00  4.04854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF1.10 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -1.08208E+02
 0.00000E+00  8.73044E-02 -7.91639E+01 -1.07537E+02
 0.00000E+00  1.74613E-01 -7.72028E+01 -1.05592E+02
 0.00000E+00  2.61939E-01 -7.41978E+01 -1.02217E+02
 0.00000E+00  3.49301E-01 -7.04473E+01 -9.76523E+01
 0.00000E+00  4.36727E-01 -6.62324E+01 -9.19327E+01
 0.00000E+00  5.24252E-01 -6.17701E+01 -8.51544E+01
 0.00000E+00  6.11921E-01 -5.72058E+01 -7.76816E+01
 0.00000E+00  6.99785E-01 -5.26294E+01 -6.98514E+01
 0.00000E+00  7.87902E-01 -4.80943E+01 -6.19669E+01
 0.00000E+00  8.76340E-01 -4.36320E+01 -5.41886E+01
 0.00000E+00  9.65174E-01 -3.92610E+01 -4.70554E+01
 0.00000E+00  1.05449E+00 -3.49938E+01 -4.02919E+01
 0.00000E+00  1.14437E+00 -3.08415E+01 -3.42715E+01
 0.00000E+00  1.23491E+00 -2.68146E+01 -2.89129E+01
 0.00000E+00  1.32623E+00 -2.29228E+01 -2.41075E+01
 0.00000E+00  1.41842E+00 -1.91745E+01 -1.97157E+01
 0.00000E+00  1.51162E+00 -1.55757E+01 -1.58325E+01
 0.00000E+00  1.60594E+00 -1.21256E+01 -1.23067E+01
 0.00000E+00  1.70152E+00 -8.80537E+00 -9.04760E+00
 0.00000E+00  1.79849E+00 -5.57111E+00 -5.91058E+00
 0.00000E+00  1.89699E+00 -2.46876E+00 -2.82976E+00
 0.00000E+00  1.99717E+00 -2.33108E-01 -6.15681E-01
 0.00000E+00  2.09918E+00  2.95325E-01 -8.12958E-02
 0.00000E+00  2.20318E+00  1.22031E-01 -1.74270E-01
 0.00000E+00  2.30930E+00  2.77799E-02 -2.34448E-01
 0.00000E+00  2.41772E+00  4.73774E-03 -1.77880E-01
 0.00000E+00  2.52858E+00  6.47219E-04 -1.23338E-01
 0.00000E+00  2.64204E+00  7.28568E-05 -8.58838E-02
 0.00000E+00  2.75824E+00  6.76845E-06 -5.74867E-02
 0.00000E+00  2.87733E+00  5.18875E-07 -4.00397E-02
 0.00000E+00  2.99944E+00  0.00000E+00 -2.83958E-02
 0.00000E+00  3.12470E+00  0.00000E+00 -1.91205E-02
 0.00000E+00  3.25325E+00  0.00000E+00 -1.22074E-02
 0.00000E+00  3.38517E+00  0.00000E+00 -7.94383E-03
 0.00000E+00  3.52058E+00  0.00000E+00 -3.51918E-03
 0.00000E+00  3.65955E+00  0.00000E+00 -1.17669E-03
 0.00000E+00  3.80217E+00  0.00000E+00 -3.18237E-04
 0.00000E+00  3.94848E+00  0.00000E+00 -5.03493E-05
 0.00000E+00  4.09854E+00  0.00000E+00  0.00000E+00

 8.73044E-02  0.00000E+00 -7.91639E+01 -1.07537E+02
 8.73044E-02  8.73044E-02 -7.85057E+01 -1.06933E+02
 8.73044E-02  1.74613E-01 -7.66118E+01 -1.04873E+02
 8.73044E-02  2.61939E-01 -7.36967E+01 -1.01546E+02
 8.73044E-02  3.49301E-01 -7.00380E+01 -9.70053E+01
 8.73044E-02  4.36727E-01 -6.59031E+01 -9.13260E+01
 8.73044E-02  5.24252E-01 -6.15044E+01 -8.46015E+01
 8.73044E-02  6.11921E-01 -5.69889E+01 -7.73294E+01
 8.73044E-02  6.99785E-01 -5.24498E+01 -6.94966E+01
 8.73044E-02  7.87902E-01 -4.79438E+01 -6.17392E+01
 8.73044E-02  8.76340E-01 -4.35046E+01 -5.41491E+01
 8.73044E-02  9.65174E-01 -3.91526E+01 -4.69305E+01
 8.73044E-02  1.05449E+00 -3.49017E+01 -4.03854E+01
 8.73044E-02  1.14437E+00 -3.07636E+01 -3.42930E+01
 8.73044E-02  1.23491E+00 -2.67492E+01 -2.89025E+01
 8.73044E-02  1.32623E+00 -2.28684E+01 -2.40515E+01
 8.73044E-02  1.41842E+00 -1.91300E+01 -1.97299E+01
 8.73044E-02  1.51162E+00 -1.55401E+01 -1.58135E+01
 8.73044E-02  1.60594E+00 -1.20978E+01 -1.23337E+01
 8.73044E-02  1.70152E+00 -8.78461E+00 -8.95970E+00
 8.73044E-02  1.79849E+00 -5.55685E+00 -5.86736E+00
 8.73044E-02  1.89699E+00 -2.46075E+00 -2.78892E+00
 8.73044E-02  1.99717E+00 -2.30346E-01 -6.98553E-01
 8.73044E-02  2.09918E+00  2.95684E-01 -6.34239E-02
 8.73044E-02  2.20318E+00  1.22015E-01 -1.50469E-01
 8.73044E-02  2.30930E+00  2.77663E-02 -2.26772E-01
 8.73044E-02  2.41772E+00  4.73478E-03 -1.81509E-01
 8.73044E-02  2.52858E+00  6.46776E-04 -1.21967E-01
 8.73044E-02  2.64204E+00  7.28053E-05 -8.02935E-02
 8.73044E-02  2.75824E+00  6.76379E-06 -5.75851E-02
 8.73044E-02  2.87733E+00  5.17331E-07 -4.06896E-02
 8.73044E-02  2.99944E+00  0.00000E+00 -2.92812E-02
 8.73044E-02  3.12470E+00  0.00000E+00 -1.80398E-02
 8.73044E-02  3.25325E+00  0.00000E+00 -1.20601E-02
 8.73044E-02  3.38517E+00  0.00000E+00 -6.65394E-03
 8.73044E-02  3.52058E+00  0.00000E+00 -3.26032E-03
 8.73044E-02  3.65955E+00  0.00000E+00 -1.25434E-03
 8.73044E-02  3.80217E+00  0.00000E+00 -4.62392E-04
 8.73044E-02  3.94848E+00  0.00000E+00 -3.09075E-05
 8.73044E-02  4.09854E+00  0.00000E+00  0.00000E+00

 1.74613E-01  0.00000E+00 -7.72028E+01 -1.05592E+02
 1.74613E-01  8.73044E-02 -7.66118E+01 -1.04873E+02
 1.74613E-01  1.74613E-01 -7.48994E+01 -1.02887E+02
 1.74613E-01  2.61939E-01 -7.22306E+01 -9.97303E+01
 1.74613E-01  3.49301E-01 -6.88284E+01 -9.51868E+01
 1.74613E-01  4.36727E-01 -6.49222E+01 -8.96179E+01
 1.74613E-01  5.24252E-01 -6.07093E+01 -8.31123E+01
 1.74613E-01  6.11921E-01 -5.63385E+01 -7.59889E+01
 1.74613E-01  6.99785E-01 -5.19111E+01 -6.84058E+01
 1.74613E-01  7.87902E-01 -4.74922E+01 -6.09464E+01
 1.74613E-01  8.76340E-01 -4.31225E+01 -5.34920E+01
 1.74613E-01  9.65174E-01 -3.88277E+01 -4.65543E+01
 1.74613E-01  1.05449E+00 -3.46257E+01 -4.00540E+01
 1.74613E-01  1.14437E+00 -3.05303E+01 -3.41712E+01
 1.74613E-01  1.23491E+00 -2.65534E+01 -2.88240E+01
 1.74613E-01  1.32623E+00 -2.27058E+01 -2.40284E+01
 1.74613E-01  1.41842E+00 -1.89971E+01 -1.97298E+01
 1.74613E-01  1.51162E+00 -1.54337E+01 -1.58589E+01
 1.74613E-01  1.60594E+00 -1.20151E+01 -1.22578E+01
 1.74613E-01  1.70152E+00 -8.72313E+00 -8.95632E+00
 1.74613E-01  1.79849E+00 -5.51493E+00 -5.84711E+00
 1.74613E-01  1.89699E+00 -2.43758E+00 -2.82709E+00
 1.74613E-01  1.99717E+00 -2.22690E-01 -6.04251E-01
 1.74613E-01  2.09918E+00  2.96508E-01 -3.96433E-02
 1.74613E-01  2.20318E+00  1.21912E-01 -2.03489E-01
 1.74613E-01  2.30930E+00  2.77162E-02 -2.09435E-01
 1.74613E-01  2.41772E+00  4.72456E-03 -1.78363E-01
 1.74613E-01  2.52858E+00  6.45289E-04 -1.31565E-01
 1.74613E-01  2.64204E+00  7.26343E-05 -8.45367E-02
 1.74613E-01  2.75824E+00  6.74788E-06 -5.81199E-02
 1.74613E-01  2.87733E+00  5.16131E-07 -4.26593E-02
 1.74613E-01  2.99944E+00  0.00000E+00 -2.84833E-02
 1.74613E-01  3.12470E+00  0.00000E+00 -1.88554E-02
 1.74613E-01  3.25325E+00  0.00000E+00 -1.16207E-02
 1.74613E-01  3.38517E+00  0.00000E+00 -8.15029E-03
 1.74613E-01  3.52058E+00  0.00000E+00 -3.31072E-03
 1.74613E-01  3.65955E+00  0.00000E+00 -1.42823E-03
 1.74613E-01  3.80217E+00  0.00000E+00 -5.05370E-04
 1.74613E-01  3.94848E+00  0.00000E+00 -1.01536E-04
 1.74613E-01  4.09854E+00  0.00000E+00  0.00000E+00

 2.61939E-01  0.00000E+00 -7.41978E+01 -1.02217E+02
 2.61939E-01  8.73044E-02 -7.36967E+01 -1.01546E+02
 2.61939E-01  1.74613E-01 -7.22306E+01 -9.97303E+01
 2.61939E-01  2.61939E-01 -6.99051E+01 -9.64764E+01
 2.61939E-01  3.49301E-01 -6.68742E+01 -9.21031E+01
 2.61939E-01  4.36727E-01 -6.33136E+01 -8.68095E+01
 2.61939E-01  5.24252E-01 -5.93931E+01 -8.06423E+01
 2.61939E-01  6.11921E-01 -5.52565E+01 -7.39626E+01
 2.61939E-01  6.99785E-01 -5.10132E+01 -6.68354E+01
 2.61939E-01  7.87902E-01 -4.67392E+01 -5.98079E+01
 2.61939E-01  8.76340E-01 -4.24859E+01 -5.26897E+01
 2.61939E-01  9.65174E-01 -3.82871E+01 -4.59085E+01
 2.61939E-01  1.05449E+00 -3.41666E+01 -3.98251E+01
 2.61939E-01  1.14437E+00 -3.01420E+01 -3.39521E+01
 2.61939E-01  1.23491E+00 -2.62275E+01 -2.87271E+01
 2.61939E-01  1.32623E+00 -2.24353E+01 -2.39404E+01
 2.61939E-01  1.41842E+00 -1.87759E+01 -1.96756E+01
 2.61939E-01  1.51162E+00 -1.52566E+01 -1.57959E+01
 2.61939E-01  1.60594E+00 -1.18774E+01 -1.22063E+01
 2.61939E-01  1.70152E+00 -8.62070E+00 -8.91694E+00
 2.61939E-01  1.79849E+00 -5.44510E+00 -5.73254E+00
 2.61939E-01  1.89699E+00 -2.39896E+00 -2.79238E+00
 2.61939E-01  1.99717E+00 -2.09953E-01 -5.74754E-01
 2.61939E-01  2.09918E+00  2.97850E-01 -8.38161E-02
 2.61939E-01  2.20318E+00  1.21731E-01 -2.10947E-01
 2.61939E-01  2.30930E+00  2.76311E-02 -2.26284E-01
 2.61939E-01  2.41772E+00  4.70728E-03 -1.79147E-01
 2.61939E-01  2.52858E+00  6.42776E-04 -1.26005E-01
 2.61939E-01  2.64204E+00  7.23457E-05 -8.65904E-02
 2.61939E-01  2.75824E+00  6.72110E-06 -5.22302E-02
 2.61939E-01  2.87733E+00  5.14108E-07 -4.16544E-02
 2.61939E-01  2.99944E+00  0.00000E+00 -2.94808E-02
 2.61939E-01  3.12470E+00  0.00000E+00 -1.76027E-02
 2.61939E-01  3.25325E+00  0.00000E+00 -1.13053E-02
 2.61939E-01  3.38517E+00  0.00000E+00 -8.45557E-03
 2.61939E-01  3.52058E+00  0.00000E+00 -3.22814E-03
 2.61939E-01  3.65955E+00  0.00000E+00 -1.77318E-03
 2.61939E-01  3.80217E+00  0.00000E+00 -4.46504E-04
 2.61939E-01  3.94848E+00  0.00000E+00 -8.01100E-05
 2.61939E-01  4.09854E+00  0.00000E+00  0.00000E+00

 3.49301E-01  0.00000E+00 -7.04473E+01 -9.76523E+01
 3.49301E-01  8.73044E-02 -7.00380E+01 -9.70053E+01
 3.49301E-01  1.74613E-01 -6.88284E+01 -9.51868E+01
 3.49301E-01  2.61939E-01 -6.68742E+01 -9.21031E+01
 3.49301E-01  3.49301E-01 -6.42660E+01 -8.80401E+01
 3.49301E-01  4.36727E-01 -6.11220E+01 -8.30785E+01
 3.49301E-01  5.24252E-01 -5.75736E+01 -7.73381E+01
 3.49301E-01  6.11921E-01 -5.37486E+01 -7.11461E+01
 3.49301E-01  6.99785E-01 -4.97570E+01 -6.47378E+01
 3.49301E-01  7.87902E-01 -4.56848E+01 -5.80080E+01
 3.49301E-01  8.76340E-01 -4.15948E+01 -5.14206E+01
 3.49301E-01  9.65174E-01 -3.75312E+01 -4.51101E+01
 3.49301E-01  1.05449E+00 -3.35252E+01 -3.91641E+01
 3.49301E-01  1.14437E+00 -2.95997E+01 -3.36275E+01
 3.49301E-01  1.23491E+00 -2.57722E+01 -2.85536E+01
 3.49301E-01  1.32623E+00 -2.20572E+01 -2.38875E+01
 3.49301E-01  1.41842E+00 -1.84665E+01 -1.95917E+01
 3.49301E-01  1.51162E+00 -1.50086E+01 -1.56985E+01
 3.49301E-01  1.60594E+00 -1.16841E+01 -1.21543E+01
 3.49301E-01  1.70152E+00 -8.47683E+00 -8.85208E+00
 3.49301E-01  1.79849E+00 -5.34682E+00 -5.64543E+00
 3.49301E-01  1.89699E+00 -2.34438E+00 -2.75350E+00
 3.49301E-01  1.99717E+00 -1.91800E-01 -6.55836E-01
 3.49301E-01  2.09918E+00  2.99820E-01 -1.19110E-01
 3.49301E-01  2.20318E+00  1.21492E-01 -2.34256E-01
 3.49301E-01  2.30930E+00  2.75141E-02 -2.84300E-01
 3.49301E-01  2.41772E+00  4.68331E-03 -1.83212E-01
 3.49301E-01  2.52858E+00  6.39277E-04 -1.30266E-01
 3.49301E-01  2.64204E+00  7.19431E-05 -8.28309E-02
 3.49301E-01  2.75824E+00  6.68370E-06 -6.02601E-02
 3.49301E-01  2.87733E+00  5.11284E-07 -4.05953E-02
 3.49301E-01  2.99944E+00  0.00000E+00 -2.74838E-02
 3.49301E-01  3.12470E+00  0.00000E+00 -2.00187E-02
 3.49301E-01  3.25325E+00  0.00000E+00 -1.19043E-02
 3.49301E-01  3.38517E+00  0.00000E+00 -8.04631E-03
 3.49301E-01  3.52058E+00  0.00000E+00 -3.54408E-03
 3.49301E-01  3.65955E+00  0.00000E+00 -1.78218E-03
 3.49301E-01  3.80217E+00  0.00000E+00 -4.42738E-04
 3.49301E-01  3.94848E+00  0.00000E+00 -1.94149E-04
 3.49301E-01  4.09854E+00  0.00000E+00  0.00000E+00

 4.36727E-01  0.00000E+00 -6.62324E+01 -9.19327E+01
 4.36727E-01  8.73044E-02 -6.59031E+01 -9.13260E+01
 4.36727E-01  1.74613E-01 -6.49222E+01 -8.96179E+01
 4.36727E-01  2.61939E-01 -6.33136E+01 -8.68095E+01
 4.36727E-01  3.49301E-01 -6.11220E+01 -8.30785E+01
 4.36727E-01  4.36727E-01 -5.84158E+01 -7.86069E+01
 4.36727E-01  5.24252E-01 -5.52840E+01 -7.33447E+01
 4.36727E-01  6.11921E-01 -5.18274E+01 -6.78195E+01
 4.36727E-01  6.99785E-01 -4.81463E+01 -6.19772E+01
 4.36727E-01  7.87902E-01 -4.43297E+01 -5.58501E+01
 4.36727E-01  8.76340E-01 -4.04497E+01 -4.99663E+01
 4.36727E-01  9.65174E-01 -3.65606E+01 -4.40665E+01
 4.36727E-01  1.05449E+00 -3.27023E+01 -3.84439E+01
 4.36727E-01  1.14437E+00 -2.89040E+01 -3.31495E+01
 4.36727E-01  1.23491E+00 -2.51881E+01 -2.82756E+01
 4.36727E-01  1.32623E+00 -2.15718E+01 -2.36589E+01
 4.36727E-01  1.41842E+00 -1.80691E+01 -1.95438E+01
 4.36727E-01  1.51162E+00 -1.46894E+01 -1.56057E+01
 4.36727E-01  1.60594E+00 -1.14350E+01 -1.20105E+01
 4.36727E-01  1.70152E+00 -8.29089E+00 -8.79190E+00
 4.36727E-01  1.79849E+00 -5.21937E+00 -5.61228E+00
 4.36727E-01  1.89699E+00 -2.27321E+00 -2.71785E+00
 4.36727E-01  1.99717E+00 -1.67852E-01 -6.26016E-01
 4.36727E-01  2.09918E+00  3.02544E-01 -1.48622E-01
 4.36727E-01  2.20318E+00  1.21220E-01 -3.11146E-01
 4.36727E-01  2.30930E+00  2.73684E-02 -2.81470E-01
 4.36727E-01  2.41772E+00  4.65306E-03 -2.19607E-01
 4.36727E-01  2.52858E+00  6.34831E-04 -1.42246E-01
 4.36727E-01  2.64204E+00  7.14299E-05 -9.38370E-02
 4.36727E-01  2.75824E+00  6.63593E-06 -5.92539E-02
 4.36727E-01  2.87733E+00  5.07672E-07 -4.35542E-02
 4.36727E-01  2.99944E+00  0.00000E+00 -2.81913E-02
 4.36727E-01  3.12470E+00  0.00000E+00 -1.91697E-02
 4.36727E-01  3.25325E+00  0.00000E+00 -1.23896E-02
 4.36727E-01  3.38517E+00  0.00000E+00 -6.76430E-03
 4.36727E-01  3.52058E+00  0.00000E+00 -3.91436E-03
 4.36727E-01  3.65955E+00  0.00000E+00 -2.24452E-03
 4.36727E-01  3.80217E+00  0.00000E+00 -6.72451E-04
 4.36727E-01  3.94848E+00  0.00000E+00 -4.04979E-04
 4.36727E-01  4.09854E+00  0.00000E+00  0.00000E+00

 5.24252E-01  0.00000E+00 -6.17701E+01 -8.51544E+01
 5.24252E-01  8.73044E-02 -6.15044E+01 -8.46015E+01
 5.24252E-01  1.74613E-01 -6.07093E+01 -8.31123E+01
 5.24252E-01  2.61939E-01 -5.93931E+01 -8.06423E+01
 5.24252E-01  3.49301E-01 -5.75736E+01 -7.73381E+01
 5.24252E-01  4.36727E-01 -5.52840E+01 -7.33447E+01
 5.24252E-01  5.24252E-01 -5.25757E+01 -6.88705E+01
 5.24252E-01  6.11921E-01 -4.95178E+01 -6.40771E+01
 5.24252E-01  6.99785E-01 -4.61908E+01 -5.87854E+01
 5.24252E-01  7.87902E-01 -4.26771E+01 -5.34194E+01
 5.24252E-01  8.76340E-01 -3.90513E+01 -4.79515E+01
 5.24252E-01  9.65174E-01 -3.53756E+01 -4.26202E+01
 5.24252E-01  1.05449E+00 -3.16982E+01 -3.74802E+01
 5.24252E-01  1.14437E+00 -2.80558E+01 -3.25934E+01
 5.24252E-01  1.23491E+00 -2.44758E+01 -2.77503E+01
 5.24252E-01  1.32623E+00 -2.09795E+01 -2.34454E+01
 5.24252E-01  1.41842E+00 -1.75834E+01 -1.92310E+01
 5.24252E-01  1.51162E+00 -1.42989E+01 -1.54864E+01
 5.24252E-01  1.60594E+00 -1.11295E+01 -1.19821E+01
 5.24252E-01  1.70152E+00 -8.06215E+00 -8.71492E+00
 5.24252E-01  1.79849E+00 -5.06191E+00 -5.62127E+00
 5.24252E-01  1.89699E+00 -2.18469E+00 -2.71718E+00
 5.24252E-01  1.99717E+00 -1.37646E-01 -6.64748E-01
 5.24252E-01  2.09918E+00  3.06172E-01 -2.31495E-01
 5.24252E-01  2.20318E+00  1.20942E-01 -2.87375E-01
 5.24252E-01  2.30930E+00  2.71978E-02 -2.97726E-01
 5.24252E-01  2.41772E+00  4.61696E-03 -2.26914E-01
 5.24252E-01  2.52858E+00  6.29486E-04 -1.54269E-01
 5.24252E-01  2.64204E+00  7.08100E-05 -9.25947E-02
 5.24252E-01  2.75824E+00  6.57805E-06 -6.98690E-02
 5.24252E-01  2.87733E+00  5.03286E-07 -4.36369E-02
 5.24252E-01  2.99944E+00  0.00000E+00 -3.10791E-02
 5.24252E-01  3.12470E+00  0.00000E+00 -1.97813E-02
 5.24252E-01  3.25325E+00  0.00000E+00 -1.26026E-02
 5.24252E-01  3.38517E+00  0.00000E+00 -5.84903E-03
 5.24252E-01  3.52058E+00  0.00000E+00 -4.52369E-03
 5.24252E-01  3.65955E+00  0.00000E+00 -2.15001E-03
 5.24252E-01  3.80217E+00  0.00000E+00 -8.22292E-04
 5.24252E-01  3.94848E+00  0.00000E+00 -4.16845E-04
 5.24252E-01  4.09854E+00  0.00000E+00  0.00000E+00

 6.11921E-01  0.00000E+00 -5.72058E+01 -7.76816E+01
 6.11921E-01  8.73044E-02 -5.69889E+01 -7.73294E+01
 6.11921E-01  1.74613E-01 -5.63385E+01 -7.59889E+01
 6.11921E-01  2.61939E-01 -5.52565E+01 -7.39626E+01
 6.11921E-01  3.49301E-01 -5.37486E+01 -7.11461E+01
 6.11921E-01  4.36727E-01 -5.18274E+01 -6.78195E+01
 6.11921E-01  5.24252E-01 -4.95178E+01 -6.40771E+01
 6.11921E-01  6.11921E-01 -4.68601E+01 -5.96139E+01
 6.11921E-01  6.99785E-01 -4.39103E+01 -5.52251E+01
 6.11921E-01  7.87902E-01 -4.07346E+01 -5.05821E+01
 6.11921E-01  8.76340E-01 -3.74021E+01 -4.58582E+01
 6.11921E-01  9.65174E-01 -3.39769E+01 -4.10648E+01
 6.11921E-01  1.05449E+00 -3.05135E+01 -3.62550E+01
 6.11921E-01  1.14437E+00 -2.70552E+01 -3.16883E+01
 6.11921E-01  1.23491E+00 -2.36356E+01 -2.72090E+01
 6.11921E-01  1.32623E+00 -2.02805E+01 -2.29647E+01
 6.11921E-01  1.41842E+00 -1.70095E+01 -1.89849E+01
 6.11921E-01  1.51162E+00 -1.38365E+01 -1.52834E+01
 6.11921E-01  1.60594E+00 -1.07669E+01 -1.18038E+01
 6.11921E-01  1.70152E+00 -7.78972E+00 -8.59462E+00
 6.11921E-01  1.79849E+00 -4.87345E+00 -5.57335E+00
 6.11921E-01  1.89699E+00 -2.07791E+00 -2.65487E+00
 6.11921E-01  1.99717E+00 -1.00632E-01 -6.18936E-01
 6.11921E-01  2.09918E+00  3.10881E-01 -1.40274E-01
 6.11921E-01  2.20318E+00  1.20690E-01 -2.54230E-01
 6.11921E-01  2.30930E+00  2.70070E-02 -3.20028E-01
 6.11921E-01  2.41772E+00  4.57555E-03 -2.59911E-01
 6.11921E-01  2.52858E+00  6.23292E-04 -1.64225E-01
 6.11921E-01  2.64204E+00  7.00877E-05 -1.10606E-01
 6.11921E-01  2.75824E+00  6.51035E-06 -6.95262E-02
 6.11921E-01  2.87733E+00  4.98141E-07 -4.45186E-02
 6.11921E-01  2.99944E+00  0.00000E+00 -3.08436E-02
 6.11921E-01  3.12470E+00  0.00000E+00 -1.97081E-02
 6.11921E-01  3.25325E+00  0.00000E+00 -1.30888E-02
 6.11921E-01  3.38517E+00  0.00000E+00 -7.46961E-03
 6.11921E-01  3.52058E+00  0.00000E+00 -3.35518E-03
 6.11921E-01  3.65955E+00  0.00000E+00 -2.33493E-03
 6.11921E-01  3.80217E+00  0.00000E+00 -1.15851E-03
 6.11921E-01  3.94848E+00  0.00000E+00 -4.56674E-04
 6.11921E-01  4.09854E+00  0.00000E+00  0.00000E+00

 6.99785E-01  0.00000E+00 -5.26294E+01 -6.98514E+01
 6.99785E-01  8.73044E-02 -5.24498E+01 -6.94966E+01
 6.99785E-01  1.74613E-01 -5.19111E+01 -6.84058E+01
 6.99785E-01  2.61939E-01 -5.10132E+01 -6.68354E+01
 6.99785E-01  3.49301E-01 -4.97570E+01 -6.47378E+01
 6.99785E-01  4.36727E-01 -4.81463E+01 -6.19772E+01
 6.99785E-01  5.24252E-01 -4.61908E+01 -5.87854E+01
 6.99785E-01  6.11921E-01 -4.39103E+01 -5.52251E+01
 6.99785E-01  6.99785E-01 -4.13375E+01 -5.13856E+01
 6.99785E-01  7.87902E-01 -3.85182E+01 -4.74060E+01
 6.99785E-01  8.76340E-01 -3.55081E+01 -4.32234E+01
 6.99785E-01  9.65174E-01 -3.23662E+01 -3.90459E+01
 6.99785E-01  1.05449E+00 -2.91482E+01 -3.47840E+01
 6.99785E-01  1.14437E+00 -2.59022E+01 -3.06460E+01
 6.99785E-01  1.23491E+00 -2.26675E+01 -2.65042E+01
 6.99785E-01  1.32623E+00 -1.94746E+01 -2.24561E+01
 6.99785E-01  1.41842E+00 -1.63471E+01 -1.86429E+01
 6.99785E-01  1.51162E+00 -1.33018E+01 -1.51217E+01
 6.99785E-01  1.60594E+00 -1.03464E+01 -1.17286E+01
 6.99785E-01  1.70152E+00 -7.47259E+00 -8.58843E+00
 6.99785E-01  1.79849E+00 -4.65290E+00 -5.51029E+00
 6.99785E-01  1.89699E+00 -1.95187E+00 -2.70431E+00
 6.99785E-01  1.99717E+00 -5.61772E-02 -7.01073E-01
 6.99785E-01  2.09918E+00  3.16867E-01 -1.93085E-01
 6.99785E-01  2.20318E+00  1.20502E-01 -2.88845E-01
 6.99785E-01  2.30930E+00  2.68009E-02 -3.45029E-01
 6.99785E-01  2.41772E+00  4.52944E-03 -2.62833E-01
 6.99785E-01  2.52858E+00  6.16309E-04 -1.91693E-01
 6.99785E-01  2.64204E+00  6.92677E-05 -1.20358E-01
 6.99785E-01  2.75824E+00  6.43317E-06 -7.83595E-02
 6.99785E-01  2.87733E+00  4.92259E-07 -4.91341E-02
 6.99785E-01  2.99944E+00  0.00000E+00 -3.43686E-02
 6.99785E-01  3.12470E+00  0.00000E+00 -2.29797E-02
 6.99785E-01  3.25325E+00  0.00000E+00 -1.37744E-02
 6.99785E-01  3.38517E+00  0.00000E+00 -7.48255E-03
 6.99785E-01  3.52058E+00  0.00000E+00 -4.16742E-03
 6.99785E-01  3.65955E+00  0.00000E+00 -2.20710E-03
 6.99785E-01  3.80217E+00  0.00000E+00 -1.16059E-03
 6.99785E-01  3.94848E+00  0.00000E+00 -5.62706E-04
 6.99785E-01  4.09854E+00  0.00000E+00  0.00000E+00

 7.87902E-01  0.00000E+00 -4.80943E+01 -6.19669E+01
 7.87902E-01  8.73044E-02 -4.79438E+01 -6.17392E+01
 7.87902E-01  1.74613E-01 -4.74922E+01 -6.09464E+01
 7.87902E-01  2.61939E-01 -4.67392E+01 -5.98079E+01
 7.87902E-01  3.49301E-01 -4.56848E+01 -5.80080E+01
 7.87902E-01  4.36727E-01 -4.43297E+01 -5.58501E+01
 7.87902E-01  5.24252E-01 -4.26771E+01 -5.34194E+01
 7.87902E-01  6.11921E-01 -4.07346E+01 -5.05821E+01
 7.87902E-01  6.99785E-01 -3.85182E+01 -4.74060E+01
 7.87902E-01  7.87902E-01 -3.60546E+01 -4.41542E+01
 7.87902E-01  8.76340E-01 -3.33822E+01 -4.05858E+01
 7.87902E-01  9.65174E-01 -3.05482E+01 -3.68936E+01
 7.87902E-01  1.05449E+00 -2.76034E+01 -3.30562E+01
 7.87902E-01  1.14437E+00 -2.45966E+01 -2.91773E+01
 7.87902E-01  1.23491E+00 -2.15708E+01 -2.55203E+01
 7.87902E-01  1.32623E+00 -1.85612E+01 -2.17030E+01
 7.87902E-01  1.41842E+00 -1.55955E+01 -1.81917E+01
 7.87902E-01  1.51162E+00 -1.26939E+01 -1.47874E+01
 7.87902E-01  1.60594E+00 -9.86697E+00 -1.15268E+01
 7.87902E-01  1.70152E+00 -7.10960E+00 -8.42435E+00
 7.87902E-01  1.79849E+00 -4.39902E+00 -5.42283E+00
 7.87902E-01  1.89699E+00 -1.80543E+00 -2.66274E+00
 7.87902E-01  1.99717E+00 -3.59870E-03 -7.74920E-01
 7.87902E-01  2.09918E+00  3.24350E-01 -2.62079E-01
 7.87902E-01  2.20318E+00  1.20416E-01 -3.94769E-01
 7.87902E-01  2.30930E+00  2.65852E-02 -3.23111E-01
 7.87902E-01  2.41772E+00  4.47927E-03 -2.92724E-01
 7.87902E-01  2.52858E+00  6.08601E-04 -1.98697E-01
 7.87902E-01  2.64204E+00  6.83555E-05 -1.43190E-01
 7.87902E-01  2.75824E+00  6.34688E-06 -9.10452E-02
 7.87902E-01  2.87733E+00  4.85659E-07 -5.71380E-02
 7.87902E-01  2.99944E+00  0.00000E+00 -3.40556E-02
 7.87902E-01  3.12470E+00  0.00000E+00 -2.45432E-02
 7.87902E-01  3.25325E+00  0.00000E+00 -1.58616E-02
 7.87902E-01  3.38517E+00  0.00000E+00 -7.20829E-03
 7.87902E-01  3.52058E+00  0.00000E+00 -5.36763E-03
 7.87902E-01  3.65955E+00  0.00000E+00 -2.29999E-03
 7.87902E-01  3.80217E+00  0.00000E+00 -1.08013E-03
 7.87902E-01  3.94848E+00  0.00000E+00 -7.96697E-04
 7.87902E-01  4.09854E+00  0.00000E+00  0.00000E+00

 8.76340E-01  0.00000E+00 -4.36320E+01 -5.41886E+01
 8.76340E-01  8.73044E-02 -4.35046E+01 -5.41491E+01
 8.76340E-01  1.74613E-01 -4.31225E+01 -5.34920E+01
 8.76340E-01  2.61939E-01 -4.24859E+01 -5.26897E+01
 8.76340E-01  3.49301E-01 -4.15948E+01 -5.14206E+01
 8.76340E-01  4.36727E-01 -4.04497E+01 -4.99663E+01
 8.76340E-01  5.24252E-01 -3.90513E+01 -4.79515E+01
 8.76340E-01  6.11921E-01 -3.74021E+01 -4.58582E+01
 8.76340E-01  6.99785E-01 -3.55081E+01 -4.32234E+01
 8.76340E-01  7.87902E-01 -3.33822E+01 -4.05858E+01
 8.76340E-01  8.76340E-01 -3.10464E+01 -3.75735E+01
 8.76340E-01  9.65174E-01 -2.85330E+01 -3.43981E+01
 8.76340E-01  1.05449E+00 -2.58823E+01 -3.10861E+01
 8.76340E-01  1.14437E+00 -2.31385E+01 -2.76436E+01
 8.76340E-01  1.23491E+00 -2.03448E+01 -2.42693E+01
 8.76340E-01  1.32623E+00 -1.75393E+01 -2.09298E+01
 8.76340E-01  1.41842E+00 -1.47537E+01 -1.75263E+01
 8.76340E-01  1.51162E+00 -1.20117E+01 -1.43357E+01
 8.76340E-01  1.60594E+00 -9.32746E+00 -1.12356E+01
 8.76340E-01  1.70152E+00 -6.69945E+00 -8.25128E+00
 8.76340E-01  1.79849E+00 -4.11046E+00 -5.41655E+00
 8.76340E-01  1.89699E+00 -1.63743E+00 -2.65615E+00
 8.76340E-01  1.99717E+00  5.78270E-02 -7.60268E-01
 8.76340E-01  2.09918E+00  3.33563E-01 -3.30456E-01
 8.76340E-01  2.20318E+00  1.20476E-01 -4.24155E-01
 8.76340E-01  2.30930E+00  2.63658E-02 -3.61090E-01
 8.76340E-01  2.41772E+00  4.42576E-03 -2.85021E-01
 8.76340E-01  2.52858E+00  6.00236E-04 -2.24302E-01
 8.76340E-01  2.64204E+00  6.73566E-05 -1.56783E-01
 8.76340E-01  2.75824E+00  6.25184E-06 -1.04271E-01
 8.76340E-01  2.87733E+00  4.78363E-07 -6.21699E-02
 8.76340E-01  2.99944E+00  0.00000E+00 -4.05173E-02
 8.76340E-01  3.12470E+00  0.00000E+00 -2.35123E-02
 8.76340E-01  3.25325E+00  0.00000E+00 -1.56438E-02
 8.76340E-01  3.38517E+00  0.00000E+00 -9.14038E-03
 8.76340E-01  3.52058E+00  0.00000E+00 -4.65152E-03
 8.76340E-01  3.65955E+00  0.00000E+00 -2.70910E-03
 8.76340E-01  3.80217E+00  0.00000E+00 -1.85582E-03
 8.76340E-01  3.94848E+00  0.00000E+00 -1.00360E-03
 8.76340E-01  4.09854E+00  0.00000E+00  0.00000E+00

 9.65174E-01  0.00000E+00 -3.92610E+01 -4.70554E+01
 9.65174E-01  8.73044E-02 -3.91526E+01 -4.69305E+01
 9.65174E-01  1.74613E-01 -3.88277E+01 -4.65543E+01
 9.65174E-01  2.61939E-01 -3.82871E+01 -4.59085E+01
 9.65174E-01  3.49301E-01 -3.75312E+01 -4.51101E+01
 9.65174E-01  4.36727E-01 -3.65606E+01 -4.40665E+01
 9.65174E-01  5.24252E-01 -3.53756E+01 -4.26202E+01
 9.65174E-01  6.11921E-01 -3.39769E+01 -4.10648E+01
 9.65174E-01  6.99785E-01 -3.23662E+01 -3.90459E+01
 9.65174E-01  7.87902E-01 -3.05482E+01 -3.68936E+01
 9.65174E-01  8.76340E-01 -2.85330E+01 -3.43981E+01
 9.65174E-01  9.65174E-01 -2.63388E+01 -3.17678E+01
 9.65174E-01  1.05449E+00 -2.39929E+01 -2.88867E+01
 9.65174E-01  1.14437E+00 -2.15300E+01 -2.58707E+01
 9.65174E-01  1.23491E+00 -1.89888E+01 -2.28844E+01
 9.65174E-01  1.32623E+00 -1.64075E+01 -1.98170E+01
 9.65174E-01  1.41842E+00 -1.38201E+01 -1.67629E+01
 9.65174E-01  1.51162E+00 -1.12538E+01 -1.37662E+01
 9.65174E-01  1.60594E+00 -8.72645E+00 -1.08701E+01
 9.65174E-01  1.70152E+00 -6.24071E+00 -8.02104E+00
 9.65174E-01  1.79849E+00 -3.78578E+00 -5.24583E+00
 9.65174E-01  1.89699E+00 -1.44658E+00 -2.59633E+00
 9.65174E-01  1.99717E+00  1.28857E-01 -7.51150E-01
 9.65174E-01  2.09918E+00  3.44748E-01 -3.17958E-01
 9.65174E-01  2.20318E+00  1.20727E-01 -4.29704E-01
 9.65174E-01  2.30930E+00  2.61490E-02 -4.10735E-01
 9.65174E-01  2.41772E+00  4.36961E-03 -3.28457E-01
 9.65174E-01  2.52858E+00  5.91286E-04 -2.32882E-01
 9.65174E-01  2.64204E+00  6.62767E-05 -1.68247E-01
 9.65174E-01  2.75824E+00  6.14843E-06 -1.15080E-01
 9.65174E-01  2.87733E+00  4.70387E-07 -7.59885E-02
 9.65174E-01  2.99944E+00  0.00000E+00 -4.66107E-02
 9.65174E-01  3.12470E+00  0.00000E+00 -2.74625E-02
 9.65174E-01  3.25325E+00  0.00000E+00 -1.67542E-02
 9.65174E-01  3.38517E+00  0.00000E+00 -9.94999E-03
 9.65174E-01  3.52058E+00  0.00000E+00 -5.01842E-03
 9.65174E-01  3.65955E+00  0.00000E+00 -2.87440E-03
 9.65174E-01  3.80217E+00  0.00000E+00 -1.17284E-03
 9.65174E-01  3.94848E+00  0.00000E+00 -7.71454E-04
 9.65174E-01  4.09854E+00  0.00000E+00  0.00000E+00

 1.05449E+00  0.00000E+00 -3.49938E+01 -4.02919E+01
 1.05449E+00  8.73044E-02 -3.49017E+01 -4.03854E+01
 1.05449E+00  1.74613E-01 -3.46257E+01 -4.00540E+01
 1.05449E+00  2.61939E-01 -3.41666E+01 -3.98251E+01
 1.05449E+00  3.49301E-01 -3.35252E+01 -3.91641E+01
 1.05449E+00  4.36727E-01 -3.27023E+01 -3.84439E+01
 1.05449E+00  5.24252E-01 -3.16982E+01 -3.74802E+01
 1.05449E+00  6.11921E-01 -3.05135E+01 -3.62550E+01
 1.05449E+00  6.99785E-01 -2.91482E+01 -3.47840E+01
 1.05449E+00  7.87902E-01 -2.76034E+01 -3.30562E+01
 1.05449E+00  8.76340E-01 -2.58823E+01 -3.10861E+01
 1.05449E+00  9.65174E-01 -2.39929E+01 -2.88867E+01
 1.05449E+00  1.05449E+00 -2.19502E+01 -2.65105E+01
 1.05449E+00  1.14437E+00 -1.97771E+01 -2.39634E+01
 1.05449E+00  1.23491E+00 -1.75039E+01 -2.12921E+01
 1.05449E+00  1.32623E+00 -1.51645E+01 -1.86543E+01
 1.05449E+00  1.41842E+00 -1.27928E+01 -1.59818E+01
 1.05449E+00  1.51162E+00 -1.04183E+01 -1.31349E+01
 1.05449E+00  1.60594E+00 -8.06218E+00 -1.03967E+01
 1.05449E+00  1.70152E+00 -5.73174E+00 -7.72555E+00
 1.05449E+00  1.79849E+00 -3.42345E+00 -5.07559E+00
 1.05449E+00  1.89699E+00 -1.23160E+00 -2.52028E+00
 1.05449E+00  1.99717E+00  2.10270E-01 -8.63662E-01
 1.05449E+00  2.09918E+00  3.58151E-01 -4.58296E-01
 1.05449E+00  2.20318E+00  1.21215E-01 -5.03818E-01
 1.05449E+00  2.30930E+00  2.59412E-02 -4.85681E-01
 1.05449E+00  2.41772E+00  4.31158E-03 -3.66564E-01
 1.05449E+00  2.52858E+00  5.81820E-04 -2.95018E-01
 1.05449E+00  2.64204E+00  6.51212E-05 -2.03019E-01
 1.05449E+00  2.75824E+00  6.03698E-06 -1.37789E-01
 1.05449E+00  2.87733E+00  4.61750E-07 -8.96792E-02
 1.05449E+00  2.99944E+00  0.00000E+00 -5.29290E-02
 1.05449E+00  3.12470E+00  0.00000E+00 -3.43721E-02
 1.05449E+00  3.25325E+00  0.00000E+00 -1.86941E-02
 1.05449E+00  3.38517E+00  0.00000E+00 -1.19359E-02
 1.05449E+00  3.52058E+00  0.00000E+00 -5.75749E-03
 1.05449E+00  3.65955E+00  0.00000E+00 -3.54669E-03
 1.05449E+00  3.80217E+00  0.00000E+00 -1.29803E-03
 1.05449E+00  3.94848E+00  0.00000E+00 -8.52272E-04
 1.05449E+00  4.09854E+00  0.00000E+00  0.00000E+00

 1.14437E+00  0.00000E+00 -3.08415E+01 -3.42715E+01
 1.14437E+00  8.73044E-02 -3.07636E+01 -3.42930E+01
 1.14437E+00  1.74613E-01 -3.05303E+01 -3.41712E+01
 1.14437E+00  2.61939E-01 -3.01420E+01 -3.39521E+01
 1.14437E+00  3.49301E-01 -2.95997E+01 -3.36275E+01
 1.14437E+00  4.36727E-01 -2.89040E+01 -3.31495E+01
 1.14437E+00  5.24252E-01 -2.80558E+01 -3.25934E+01
 1.14437E+00  6.11921E-01 -2.70552E+01 -3.16883E+01
 1.14437E+00  6.99785E-01 -2.59022E+01 -3.06460E+01
 1.14437E+00  7.87902E-01 -2.45966E+01 -2.91773E+01
 1.14437E+00  8.76340E-01 -2.31385E+01 -2.76436E+01
 1.14437E+00  9.65174E-01 -2.15300E+01 -2.58707E+01
 1.14437E+00  1.05449E+00 -1.97771E+01 -2.39634E+01
 1.14437E+00  1.14437E+00 -1.78920E+01 -2.18513E+01
 1.14437E+00  1.23491E+00 -1.58943E+01 -1.96019E+01
 1.14437E+00  1.32623E+00 -1.38104E+01 -1.72538E+01
 1.14437E+00  1.41842E+00 -1.16702E+01 -1.47707E+01
 1.14437E+00  1.51162E+00 -9.50303E+00 -1.23008E+01
 1.14437E+00  1.60594E+00 -7.33254E+00 -9.88154E+00
 1.14437E+00  1.70152E+00 -5.17062E+00 -7.26418E+00
 1.14437E+00  1.79849E+00 -3.02179E+00 -4.70714E+00
 1.14437E+00  1.89699E+00 -9.91134E-01 -2.41215E+00
 1.14437E+00  1.99717E+00  3.02845E-01 -7.90768E-01
 1.14437E+00  2.09918E+00  3.74014E-01 -5.47275E-01
 1.14437E+00  2.20318E+00  1.21982E-01 -5.72899E-01
 1.14437E+00  2.30930E+00  2.57483E-02 -5.38955E-01
 1.14437E+00  2.41772E+00  4.25236E-03 -3.86192E-01
 1.14437E+00  2.52858E+00  5.71903E-04 -2.89354E-01
 1.14437E+00  2.64204E+00  6.38952E-05 -2.11183E-01
 1.14437E+00  2.75824E+00  5.91780E-06 -1.55414E-01
 1.14437E+00  2.87733E+00  4.52463E-07 -1.06623E-01
 1.14437E+00  2.99944E+00  0.00000E+00 -6.73404E-02
 1.14437E+00  3.12470E+00  0.00000E+00 -3.93878E-02
 1.14437E+00  3.25325E+00  0.00000E+00 -2.14979E-02
 1.14437E+00  3.38517E+00  0.00000E+00 -1.32351E-02
 1.14437E+00  3.52058E+00  0.00000E+00 -7.03680E-03
 1.14437E+00  3.65955E+00  0.00000E+00 -3.37151E-03
 1.14437E+00  3.80217E+00  0.00000E+00 -1.99476E-03
 1.14437E+00  3.94848E+00  0.00000E+00 -1.18315E-03
 1.14437E+00  4.09854E+00  0.00000E+00  0.00000E+00

 1.23491E+00  0.00000E+00 -2.68146E+01 -2.89129E+01
 1.23491E+00  8.73044E-02 -2.67492E+01 -2.89025E+01
 1.23491E+00  1.74613E-01 -2.65534E+01 -2.88240E+01
 1.23491E+00  2.61939E-01 -2.62275E+01 -2.87271E+01
 1.23491E+00  3.49301E-01 -2.57722E+01 -2.85536E+01
 1.23491E+00  4.36727E-01 -2.51881E+01 -2.82756E+01
 1.23491E+00  5.24252E-01 -2.44758E+01 -2.77503E+01
 1.23491E+00  6.11921E-01 -2.36356E+01 -2.72090E+01
 1.23491E+00  6.99785E-01 -2.26675E+01 -2.65042E+01
 1.23491E+00  7.87902E-01 -2.15708E+01 -2.55203E+01
 1.23491E+00  8.76340E-01 -2.03448E+01 -2.42693E+01
 1.23491E+00  9.65174E-01 -1.89888E+01 -2.28844E+01
 1.23491E+00  1.05449E+00 -1.75039E+01 -2.12921E+01
 1.23491E+00  1.14437E+00 -1.58943E+01 -1.96019E+01
 1.23491E+00  1.23491E+00 -1.41702E+01 -1.77787E+01
 1.23491E+00  1.32623E+00 -1.23483E+01 -1.57135E+01
 1.23491E+00  1.41842E+00 -1.04516E+01 -1.36284E+01
 1.23491E+00  1.51162E+00 -8.50584E+00 -1.13526E+01
 1.23491E+00  1.60594E+00 -6.53513E+00 -9.06304E+00
 1.23491E+00  1.70152E+00 -4.55519E+00 -6.76275E+00
 1.23491E+00  1.79849E+00 -2.57897E+00 -4.46363E+00
 1.23491E+00  1.89699E+00 -7.23807E-01 -2.25068E+00
 1.23491E+00  1.99717E+00  4.07332E-01 -9.04303E-01
 1.23491E+00  2.09918E+00  3.92564E-01 -5.40547E-01
 1.23491E+00  2.20318E+00  1.23069E-01 -5.54136E-01
 1.23491E+00  2.30930E+00  2.55758E-02 -6.24546E-01
 1.23491E+00  2.41772E+00  4.19254E-03 -3.70829E-01
 1.23491E+00  2.52858E+00  5.61587E-04 -3.54063E-01
 1.23491E+00  2.64204E+00  6.26020E-05 -2.57742E-01
 1.23491E+00  2.75824E+00  5.79104E-06 -1.72673E-01
 1.23491E+00  2.87733E+00  4.42530E-07 -1.23711E-01
 1.23491E+00  2.99944E+00  0.00000E+00 -7.70438E-02
 1.23491E+00  3.12470E+00  0.00000E+00 -4.63943E-02
 1.23491E+00  3.25325E+00  0.00000E+00 -2.51869E-02
 1.23491E+00  3.38517E+00  0.00000E+00 -1.46548E-02
 1.23491E+00  3.52058E+00  0.00000E+00 -7.81907E-03
 1.23491E+00  3.65955E+00  0.00000E+00 -4.70456E-03
 1.23491E+00  3.80217E+00  0.00000E+00 -1.76723E-03
 1.23491E+00  3.94848E+00  0.00000E+00 -8.27171E-04
 1.23491E+00  4.09854E+00  0.00000E+00  0.00000E+00

 1.32623E+00  0.00000E+00 -2.29228E+01 -2.41075E+01
 1.32623E+00  8.73044E-02 -2.28684E+01 -2.40515E+01
 1.32623E+00  1.74613E-01 -2.27058E+01 -2.40284E+01
 1.32623E+00  2.61939E-01 -2.24353E+01 -2.39404E+01
 1.32623E+00  3.49301E-01 -2.20572E+01 -2.38875E+01
 1.32623E+00  4.36727E-01 -2.15718E+01 -2.36589E+01
 1.32623E+00  5.24252E-01 -2.09795E+01 -2.34454E+01
 1.32623E+00  6.11921E-01 -2.02805E+01 -2.29647E+01
 1.32623E+00  6.99785E-01 -1.94746E+01 -2.24561E+01
 1.32623E+00  7.87902E-01 -1.85612E+01 -2.17030E+01
 1.32623E+00  8.76340E-01 -1.75393E+01 -2.09298E+01
 1.32623E+00  9.65174E-01 -1.64075E+01 -1.98170E+01
 1.32623E+00  1.05449E+00 -1.51645E+01 -1.86543E+01
 1.32623E+00  1.14437E+00 -1.38104E+01 -1.72538E+01
 1.32623E+00  1.23491E+00 -1.23483E+01 -1.57135E+01
 1.32623E+00  1.32623E+00 -1.07864E+01 -1.40210E+01
 1.32623E+00  1.41842E+00 -9.13892E+00 -1.21767E+01
 1.32623E+00  1.51162E+00 -7.42554E+00 -1.02766E+01
 1.32623E+00  1.60594E+00 -5.66763E+00 -8.18021E+00
 1.32623E+00  1.70152E+00 -3.88304E+00 -6.13512E+00
 1.32623E+00  1.79849E+00 -2.09298E+00 -4.09205E+00
 1.32623E+00  1.89699E+00 -4.28213E-01 -2.04246E+00
 1.32623E+00  1.99717E+00  5.24422E-01 -7.94373E-01
 1.32623E+00  2.09918E+00  4.13990E-01 -6.78054E-01
 1.32623E+00  2.20318E+00  1.24508E-01 -6.59936E-01
 1.32623E+00  2.30930E+00  2.54273E-02 -6.61251E-01
 1.32623E+00  2.41772E+00  4.13246E-03 -4.54095E-01
 1.32623E+00  2.52858E+00  5.50894E-04 -3.64460E-01
 1.32623E+00  2.64204E+00  6.12420E-05 -2.76043E-01
 1.32623E+00  2.75824E+00  5.65656E-06 -2.09150E-01
 1.32623E+00  2.87733E+00  4.31930E-07 -1.41961E-01
 1.32623E+00  2.99944E+00  0.00000E+00 -9.60216E-02
 1.32623E+00  3.12470E+00  0.00000E+00 -5.59912E-02
 1.32623E+00  3.25325E+00  0.00000E+00 -3.10269E-02
 1.32623E+00  3.38517E+00  0.00000E+00 -1.71390E-02
 1.32623E+00  3.52058E+00  0.00000E+00 -1.03736E-02
 1.32623E+00  3.65955E+00  0.00000E+00 -5.00350E-03
 1.32623E+00  3.80217E+00  0.00000E+00 -2.49665E-03
 1.32623E+00  3.94848E+00  0.00000E+00 -9.36374E-04
 1.32623E+00  4.09854E+00  0.00000E+00  0.00000E+00

 1.41842E+00  0.00000E+00 -1.91745E+01 -1.97157E+01
 1.41842E+00  8.73044E-02 -1.91300E+01 -1.97299E+01
 1.41842E+00  1.74613E-01 -1.89971E+01 -1.97298E+01
 1.41842E+00  2.61939E-01 -1.87759E+01 -1.96756E+01
 1.41842E+00  3.49301E-01 -1.84665E+01 -1.95917E+01
 1.41842E+00  4.36727E-01 -1.80691E+01 -1.95438E+01
 1.41842E+00  5.24252E-01 -1.75834E+01 -1.92310E+01
 1.41842E+00  6.11921E-01 -1.70095E+01 -1.89849E+01
 1.41842E+00  6.99785E-01 -1.63471E+01 -1.86429E+01
 1.41842E+00  7.87902E-01 -1.55955E+01 -1.81917E+01
 1.41842E+00  8.76340E-01 -1.47537E+01 -1.75263E+01
 1.41842E+00  9.65174E-01 -1.38201E+01 -1.67629E+01
 1.41842E+00  1.05449E+00 -1.27928E+01 -1.59818E+01
 1.41842E+00  1.14437E+00 -1.16702E+01 -1.47707E+01
 1.41842E+00  1.23491E+00 -1.04516E+01 -1.36284E+01
 1.41842E+00  1.32623E+00 -9.13892E+00 -1.21767E+01
 1.41842E+00  1.41842E+00 -7.73885E+00 -1.06547E+01
 1.41842E+00  1.51162E+00 -6.26332E+00 -8.98128E+00
 1.41842E+00  1.60594E+00 -4.72850E+00 -7.23105E+00
 1.41842E+00  1.70152E+00 -3.15188E+00 -5.45127E+00
 1.41842E+00  1.79849E+00 -1.56179E+00 -3.55854E+00
 1.41842E+00  1.89699E+00 -1.03019E-01 -1.82219E+00
 1.41842E+00  1.99717E+00  6.54663E-01 -8.39882E-01
 1.41842E+00  2.09918E+00  4.38400E-01 -7.70744E-01
 1.41842E+00  2.20318E+00  1.26308E-01 -8.15146E-01
 1.41842E+00  2.30930E+00  2.53027E-02 -6.50046E-01
 1.41842E+00  2.41772E+00  4.07187E-03 -5.23254E-01
 1.41842E+00  2.52858E+00  5.39770E-04 -4.23689E-01
 1.41842E+00  2.64204E+00  5.98074E-05 -3.09475E-01
 1.41842E+00  2.75824E+00  5.51350E-06 -2.42871E-01
 1.41842E+00  2.87733E+00  4.20588E-07 -1.73832E-01
 1.41842E+00  2.99944E+00  0.00000E+00 -1.14679E-01
 1.41842E+00  3.12470E+00  0.00000E+00 -6.93101E-02
 1.41842E+00  3.25325E+00  0.00000E+00 -3.75988E-02
 1.41842E+00  3.38517E+00  0.00000E+00 -2.09720E-02
 1.41842E+00  3.52058E+00  0.00000E+00 -1.07918E-02
 1.41842E+00  3.65955E+00  0.00000E+00 -4.94576E-03
 1.41842E+00  3.80217E+00  0.00000E+00 -2.57211E-03
 1.41842E+00  3.94848E+00  0.00000E+00 -1.43229E-03
 1.41842E+00  4.09854E+00  0.00000E+00  0.00000E+00

 1.51162E+00  0.00000E+00 -1.55757E+01 -1.58325E+01
 1.51162E+00  8.73044E-02 -1.55401E+01 -1.58135E+01
 1.51162E+00  1.74613E-01 -1.54337E+01 -1.58589E+01
 1.51162E+00  2.61939E-01 -1.52566E+01 -1.57959E+01
 1.51162E+00  3.49301E-01 -1.50086E+01 -1.56985E+01
 1.51162E+00  4.36727E-01 -1.46894E+01 -1.56057E+01
 1.51162E+00  5.24252E-01 -1.42989E+01 -1.54864E+01
 1.51162E+00  6.11921E-01 -1.38365E+01 -1.52834E+01
 1.51162E+00  6.99785E-01 -1.33018E+01 -1.51217E+01
 1.51162E+00  7.87902E-01 -1.26939E+01 -1.47874E+01
 1.51162E+00  8.76340E-01 -1.20117E+01 -1.43357E+01
 1.51162E+00  9.65174E-01 -1.12538E+01 -1.37662E+01
 1.51162E+00  1.05449E+00 -1.04183E+01 -1.31349E+01
 1.51162E+00  1.14437E+00 -9.50303E+00 -1.23008E+01
 1.51162E+00  1.23491E+00 -8.50584E+00 -1.13526E+01
 1.51162E+00  1.32623E+00 -7.42554E+00 -1.02766E+01
 1.51162E+00  1.41842E+00 -6.26332E+00 -8.98128E+00
 1.51162E+00  1.51162E+00 -5.02429E+00 -7.62567E+00
 1.51162E+00  1.60594E+00 -3.71834E+00 -6.17225E+00
 1.51162E+00  1.70152E+00 -2.36027E+00 -4.58045E+00
 1.51162E+00  1.79849E+00 -9.83769E-01 -2.94842E+00
 1.51162E+00  1.89699E+00  2.52652E-01 -1.44014E+00
 1.51162E+00  1.99717E+00  7.98145E-01 -7.27675E-01
 1.51162E+00  2.09918E+00  4.65684E-01 -6.98494E-01
 1.51162E+00  2.20318E+00  1.28422E-01 -8.81416E-01
 1.51162E+00  2.30930E+00  2.51914E-02 -7.55578E-01
 1.51162E+00  2.41772E+00  4.00897E-03 -6.57855E-01
 1.51162E+00  2.52858E+00  5.27962E-04 -4.56694E-01
 1.51162E+00  2.64204E+00  5.82690E-05 -3.25648E-01
 1.51162E+00  2.75824E+00  5.35910E-06 -2.87170E-01
 1.51162E+00  2.87733E+00  4.08289E-07 -1.87863E-01
 1.51162E+00  2.99944E+00  0.00000E+00 -1.28350E-01
 1.51162E+00  3.12470E+00  0.00000E+00 -8.40836E-02
 1.51162E+00  3.25325E+00  0.00000E+00 -4.55707E-02
 1.51162E+00  3.38517E+00  0.00000E+00 -2.53214E-02
 1.51162E+00  3.52058E+00  0.00000E+00 -1.27079E-02
 1.51162E+00  3.65955E+00  0.00000E+00 -6.38950E-03
 1.51162E+00  3.80217E+00  0.00000E+00 -2.91497E-03
 1.51162E+00  3.94848E+00  0.00000E+00 -1.63960E-03
 1.51162E+00  4.09854E+00  0.00000E+00  0.00000E+00

 1.60594E+00  0.00000E+00 -1.21256E+01 -1.23067E+01
 1.60594E+00  8.73044E-02 -1.20978E+01 -1.23337E+01
 1.60594E+00  1.74613E-01 -1.20151E+01 -1.22578E+01
 1.60594E+00  2.61939E-01 -1.18774E+01 -1.22063E+01
 1.60594E+00  3.49301E-01 -1.16841E+01 -1.21543E+01
 1.60594E+00  4.36727E-01 -1.14350E+01 -1.20105E+01
 1.60594E+00  5.24252E-01 -1.11295E+01 -1.19821E+01
 1.60594E+00  6.11921E-01 -1.07669E+01 -1.18038E+01
 1.60594E+00  6.99785E-01 -1.03464E+01 -1.17286E+01
 1.60594E+00  7.87902E-01 -9.86697E+00 -1.15268E+01
 1.60594E+00  8.76340E-01 -9.32746E+00 -1.12356E+01
 1.60594E+00  9.65174E-01 -8.72645E+00 -1.08701E+01
 1.60594E+00  1.05449E+00 -8.06218E+00 -1.03967E+01
 1.60594E+00  1.14437E+00 -7.33254E+00 -9.88154E+00
 1.60594E+00  1.23491E+00 -6.53513E+00 -9.06304E+00
 1.60594E+00  1.32623E+00 -5.66763E+00 -8.18021E+00
 1.60594E+00  1.41842E+00 -4.72850E+00 -7.23105E+00
 1.60594E+00  1.51162E+00 -3.71834E+00 -6.17225E+00
 1.60594E+00  1.60594E+00 -2.64154E+00 -4.86579E+00
 1.60594E+00  1.70152E+00 -1.50944E+00 -3.61089E+00
 1.60594E+00  1.79849E+00 -3.59365E-01 -2.29926E+00
 1.60594E+00  1.89699E+00  6.37641E-01 -1.06982E+00
 1.60594E+00  1.99717E+00  9.53303E-01 -5.38301E-01
 1.60594E+00  2.09918E+00  4.95017E-01 -7.49507E-01
 1.60594E+00  2.20318E+00  1.30632E-01 -1.00103E+00
 1.60594E+00  2.30930E+00  2.50513E-02 -8.46833E-01
 1.60594E+00  2.41772E+00  3.93712E-03 -5.86706E-01
 1.60594E+00  2.52858E+00  5.14603E-04 -5.57350E-01
 1.60594E+00  2.64204E+00  5.65314E-05 -4.06068E-01
 1.60594E+00  2.75824E+00  5.18458E-06 -3.12196E-01
 1.60594E+00  2.87733E+00  3.94364E-07 -2.34899E-01
 1.60594E+00  2.99944E+00  0.00000E+00 -1.59128E-01
 1.60594E+00  3.12470E+00  0.00000E+00 -1.04548E-01
 1.60594E+00  3.25325E+00  0.00000E+00 -5.88186E-02
 1.60594E+00  3.38517E+00  0.00000E+00 -3.08839E-02
 1.60594E+00  3.52058E+00  0.00000E+00 -1.55071E-02
 1.60594E+00  3.65955E+00  0.00000E+00 -7.63182E-03
 1.60594E+00  3.80217E+00  0.00000E+00 -4.06327E-03
 1.60594E+00  3.94848E+00  0.00000E+00 -1.72675E-03
 1.60594E+00  4.09854E+00  0.00000E+00  0.00000E+00

 1.70152E+00  0.00000E+00 -8.80537E+00 -9.04760E+00
 1.70152E+00  8.73044E-02 -8.78461E+00 -8.95970E+00
 1.70152E+00  1.74613E-01 -8.72313E+00 -8.95632E+00
 1.70152E+00  2.61939E-01 -8.62070E+00 -8.91694E+00
 1.70152E+00  3.49301E-01 -8.47683E+00 -8.85208E+00
 1.70152E+00  4.36727E-01 -8.29089E+00 -8.79190E+00
 1.70152E+00  5.24252E-01 -8.06215E+00 -8.71492E+00
 1.70152E+00  6.11921E-01 -7.78972E+00 -8.59462E+00
 1.70152E+00  6.99785E-01 -7.47259E+00 -8.58843E+00
 1.70152E+00  7.87902E-01 -7.10960E+00 -8.42435E+00
 1.70152E+00  8.76340E-01 -6.69945E+00 -8.25128E+00
 1.70152E+00  9.65174E-01 -6.24071E+00 -8.02104E+00
 1.70152E+00  1.05449E+00 -5.73174E+00 -7.72555E+00
 1.70152E+00  1.14437E+00 -5.17062E+00 -7.26418E+00
 1.70152E+00  1.23491E+00 -4.55519E+00 -6.76275E+00
 1.70152E+00  1.32623E+00 -3.88304E+00 -6.13512E+00
 1.70152E+00  1.41842E+00 -3.15188E+00 -5.45127E+00
 1.70152E+00  1.51162E+00 -2.36027E+00 -4.58045E+00
 1.70152E+00  1.60594E+00 -1.50944E+00 -3.61089E+00
 1.70152E+00  1.70152E+00 -6.08215E-01 -2.57614E+00
 1.70152E+00  1.79849E+00  3.02953E-01 -1.53206E+00
 1.70152E+00  1.89699E+00  1.04263E+00 -6.83503E-01
 1.70152E+00  1.99717E+00  1.11239E+00 -3.91129E-01
 1.70152E+00  2.09918E+00  5.23057E-01 -7.27260E-01
 1.70152E+00  2.20318E+00  1.32124E-01 -9.17298E-01
 1.70152E+00  2.30930E+00  2.47331E-02 -9.19977E-01
 1.70152E+00  2.41772E+00  3.83350E-03 -7.85907E-01
 1.70152E+00  2.52858E+00  4.96768E-04 -5.69555E-01
 1.70152E+00  2.64204E+00  5.42779E-05 -4.71176E-01
 1.70152E+00  2.75824E+00  4.96121E-06 -3.61635E-01
 1.70152E+00  2.87733E+00  3.76646E-07 -2.68233E-01
 1.70152E+00  2.99944E+00  0.00000E+00 -2.00544E-01
 1.70152E+00  3.12470E+00  0.00000E+00 -1.22072E-01
 1.70152E+00  3.25325E+00  0.00000E+00 -6.98997E-02
 1.70152E+00  3.38517E+00  0.00000E+00 -3.59090E-02
 1.70152E+00  3.52058E+00  0.00000E+00 -1.91716E-02
 1.70152E+00  3.65955E+00  0.00000E+00 -9.60416E-03
 1.70152E+00  3.80217E+00  0.00000E+00 -4.30419E-03
 1.70152E+00  3.94848E+00  0.00000E+00 -2.41262E-03
 1.70152E+00  4.09854E+00  0.00000E+00  0.00000E+00

 1.79849E+00  0.00000E+00 -5.57111E+00 -5.91058E+00
 1.79849E+00  8.73044E-02 -5.55685E+00 -5.86736E+00
 1.79849E+00  1.74613E-01 -5.51493E+00 -5.84711E+00
 1.79849E+00  2.61939E-01 -5.44510E+00 -5.73254E+00
 1.79849E+00  3.49301E-01 -5.34682E+00 -5.64543E+00
 1.79849E+00  4.36727E-01 -5.21937E+00 -5.61228E+00
 1.79849E+00  5.24252E-01 -5.06191E+00 -5.62127E+00
 1.79849E+00  6.11921E-01 -4.87345E+00 -5.57335E+00
 1.79849E+00  6.99785E-01 -4.65290E+00 -5.51029E+00
 1.79849E+00  7.87902E-01 -4.39902E+00 -5.42283E+00
 1.79849E+00  8.76340E-01 -4.11046E+00 -5.41655E+00
 1.79849E+00  9.65174E-01 -3.78578E+00 -5.24583E+00
 1.79849E+00  1.05449E+00 -3.42345E+00 -5.07559E+00
 1.79849E+00  1.14437E+00 -3.02179E+00 -4.70714E+00
 1.79849E+00  1.23491E+00 -2.57897E+00 -4.46363E+00
 1.79849E+00  1.32623E+00 -2.09298E+00 -4.09205E+00
 1.79849E+00  1.41842E+00 -1.56179E+00 -3.55854E+00
 1.79849E+00  1.51162E+00 -9.83769E-01 -2.94842E+00
 1.79849E+00  1.60594E+00 -3.59365E-01 -2.29926E+00
 1.79849E+00  1.70152E+00  3.02953E-01 -1.53206E+00
 1.79849E+00  1.79849E+00  9.59393E-01 -6.62160E-01
 1.79849E+00  1.89699E+00  1.42334E+00 -2.32665E-01
 1.79849E+00  1.99717E+00  1.24288E+00 -2.14261E-01
 1.79849E+00  2.09918E+00  5.36910E-01 -7.24611E-01
 1.79849E+00  2.20318E+00  1.29915E-01 -1.01952E+00
 1.79849E+00  2.30930E+00  2.37073E-02 -9.18347E-01
 1.79849E+00  2.41772E+00  3.61871E-03 -7.62490E-01
 1.79849E+00  2.52858E+00  4.64395E-04 -7.10679E-01
 1.79849E+00  2.64204E+00  5.04261E-05 -6.06556E-01
 1.79849E+00  2.75824E+00  4.59118E-06 -3.52384E-01
 1.79849E+00  2.87733E+00  3.47770E-07 -3.02081E-01
 1.79849E+00  2.99944E+00  0.00000E+00 -2.32210E-01
 1.79849E+00  3.12470E+00  0.00000E+00 -1.47344E-01
 1.79849E+00  3.25325E+00  0.00000E+00 -8.72245E-02
 1.79849E+00  3.38517E+00  0.00000E+00 -4.58304E-02
 1.79849E+00  3.52058E+00  0.00000E+00 -2.29997E-02
 1.79849E+00  3.65955E+00  0.00000E+00 -1.11037E-02
 1.79849E+00  3.80217E+00  0.00000E+00 -5.08665E-03
 1.79849E+00  3.94848E+00  0.00000E+00 -2.59979E-03
 1.79849E+00  4.09854E+00  0.00000E+00  0.00000E+00

 1.89699E+00  0.00000E+00 -2.46876E+00 -2.82976E+00
 1.89699E+00  8.73044E-02 -2.46075E+00 -2.78892E+00
 1.89699E+00  1.74613E-01 -2.43758E+00 -2.82709E+00
 1.89699E+00  2.61939E-01 -2.39896E+00 -2.79238E+00
 1.89699E+00  3.49301E-01 -2.34438E+00 -2.75350E+00
 1.89699E+00  4.36727E-01 -2.27321E+00 -2.71785E+00
 1.89699E+00  5.24252E-01 -2.18469E+00 -2.71718E+00
 1.89699E+00  6.11921E-01 -2.07791E+00 -2.65487E+00
 1.89699E+00  6.99785E-01 -1.95187E+00 -2.70431E+00
 1.89699E+00  7.87902E-01 -1.80543E+00 -2.66274E+00
 1.89699E+00  8.76340E-01 -1.63743E+00 -2.65615E+00
 1.89699E+00  9.65174E-01 -1.44658E+00 -2.59633E+00
 1.89699E+00  1.05449E+00 -1.23160E+00 -2.52028E+00
 1.89699E+00  1.14437E+00 -9.91134E-01 -2.41215E+00
 1.89699E+00  1.23491E+00 -7.23807E-01 -2.25068E+00
 1.89699E+00  1.32623E+00 -4.28213E-01 -2.04246E+00
 1.89699E+00  1.41842E+00 -1.03019E-01 -1.82219E+00
 1.89699E+00  1.51162E+00  2.52652E-01 -1.44014E+00
 1.89699E+00  1.60594E+00  6.37641E-01 -1.06982E+00
 1.89699E+00  1.70152E+00  1.04263E+00 -6.83503E-01
 1.89699E+00  1.79849E+00  1.42334E+00 -2.32665E-01
 1.89699E+00  1.89699E+00  1.60659E+00  1.74626E-01
 1.89699E+00  1.99717E+00  1.22862E+00 -1.35133E-01
 1.89699E+00  2.09918E+00  4.93710E-01 -7.53880E-01
 1.89699E+00  2.20318E+00  1.14567E-01 -1.07780E+00
 1.89699E+00  2.30930E+00  2.03542E-02 -9.35498E-01
 1.89699E+00  2.41772E+00  3.05504E-03 -9.02984E-01
 1.89699E+00  2.52858E+00  3.87767E-04 -7.25666E-01
 1.89699E+00  2.64204E+00  4.18050E-05 -5.58522E-01
 1.89699E+00  2.75824E+00  3.78902E-06 -4.72956E-01
 1.89699E+00  2.87733E+00  2.86262E-07 -3.32902E-01
 1.89699E+00  2.99944E+00  0.00000E+00 -2.66200E-01
 1.89699E+00  3.12470E+00  0.00000E+00 -1.62822E-01
 1.89699E+00  3.25325E+00  0.00000E+00 -1.08414E-01
 1.89699E+00  3.38517E+00  0.00000E+00 -5.28346E-02
 1.89699E+00  3.52058E+00  0.00000E+00 -2.80676E-02
 1.89699E+00  3.65955E+00  0.00000E+00 -1.36361E-02
 1.89699E+00  3.80217E+00  0.00000E+00 -6.50035E-03
 1.89699E+00  3.94848E+00  0.00000E+00 -2.93826E-03
 1.89699E+00  4.09854E+00  0.00000E+00  0.00000E+00

 1.99717E+00  0.00000E+00 -2.33108E-01 -6.15681E-01
 1.99717E+00  8.73044E-02 -2.30346E-01 -6.98553E-01
 1.99717E+00  1.74613E-01 -2.22690E-01 -6.04251E-01
 1.99717E+00  2.61939E-01 -2.09953E-01 -5.74754E-01
 1.99717E+00  3.49301E-01 -1.91800E-01 -6.55836E-01
 1.99717E+00  4.36727E-01 -1.67852E-01 -6.26016E-01
 1.99717E+00  5.24252E-01 -1.37646E-01 -6.64748E-01
 1.99717E+00  6.11921E-01 -1.00632E-01 -6.18936E-01
 1.99717E+00  6.99785E-01 -5.61772E-02 -7.01073E-01
 1.99717E+00  7.87902E-01 -3.59870E-03 -7.74920E-01
 1.99717E+00  8.76340E-01  5.78270E-02 -7.60268E-01
 1.99717E+00  9.65174E-01  1.28857E-01 -7.51150E-01
 1.99717E+00  1.05449E+00  2.10270E-01 -8.63662E-01
 1.99717E+00  1.14437E+00  3.02845E-01 -7.90768E-01
 1.99717E+00  1.23491E+00  4.07332E-01 -9.04303E-01
 1.99717E+00  1.32623E+00  5.24422E-01 -7.94373E-01
 1.99717E+00  1.41842E+00  6.54663E-01 -8.39882E-01
 1.99717E+00  1.51162E+00  7.98145E-01 -7.27675E-01
 1.99717E+00  1.60594E+00  9.53303E-01 -5.38301E-01
 1.99717E+00  1.70152E+00  1.11239E+00 -3.91129E-01
 1.99717E+00  1.79849E+00  1.24288E+00 -2.14261E-01
 1.99717E+00  1.89699E+00  1.22862E+00 -1.35133E-01
 1.99717E+00  1.99717E+00  8.59207E-01 -4.15696E-01
 1.99717E+00  2.09918E+00  3.25372E-01 -8.90282E-01
 1.99717E+00  2.20318E+00  7.26124E-02 -9.92838E-01
 1.99717E+00  2.30930E+00  1.25547E-02 -1.02462E+00
 1.99717E+00  2.41772E+00  1.85054E-03 -8.60847E-01
 1.99717E+00  2.52858E+00  2.31981E-04 -6.94622E-01
 1.99717E+00  2.64204E+00  2.47986E-05 -6.46081E-01
 1.99717E+00  2.75824E+00  2.23484E-06 -4.80253E-01
 1.99717E+00  2.87733E+00  1.68231E-07 -3.85697E-01
 1.99717E+00  2.99944E+00  0.00000E+00 -2.91852E-01
 1.99717E+00  3.12470E+00  0.00000E+00 -1.93021E-01
 1.99717E+00  3.25325E+00  0.00000E+00 -1.37337E-01
 1.99717E+00  3.38517E+00  0.00000E+00 -6.46122E-02
 1.99717E+00  3.52058E+00  0.00000E+00 -3.47273E-02
 1.99717E+00  3.65955E+00  0.00000E+00 -1.63531E-02
 1.99717E+00  3.80217E+00  0.00000E+00 -8.05290E-03
 1.99717E+00  3.94848E+00  0.00000E+00 -3.54741E-03
 1.99717E+00  4.09854E+00  0.00000E+00  0.00000E+00

 2.09918E+00  0.00000E+00  2.95325E-01 -8.12958E-02
 2.09918E+00  8.73044E-02  2.95684E-01 -6.34239E-02
 2.09918E+00  1.74613E-01  2.96508E-01 -3.96433E-02
 2.09918E+00  2.61939E-01  2.97850E-01 -8.38161E-02
 2.09918E+00  3.49301E-01  2.99820E-01 -1.19110E-01
 2.09918E+00  4.36727E-01  3.02544E-01 -1.48622E-01
 2.09918E+00  5.24252E-01  3.06172E-01 -2.31495E-01
 2.09918E+00  6.11921E-01  3.10881E-01 -1.40274E-01
 2.09918E+00  6.99785E-01  3.16867E-01 -1.93085E-01
 2.09918E+00  7.87902E-01  3.24350E-01 -2.62079E-01
 2.09918E+00  8.76340E-01  3.33563E-01 -3.30456E-01
 2.09918E+00  9.65174E-01  3.44748E-01 -3.17958E-01
 2.09918E+00  1.05449E+00  3.58151E-01 -4.58296E-01
 2.09918E+00  1.14437E+00  3.74014E-01 -5.47275E-01
 2.09918E+00  1.23491E+00  3.92564E-01 -5.40547E-01
 2.09918E+00  1.32623E+00  4.13990E-01 -6.78054E-01
 2.09918E+00  1.41842E+00  4.38400E-01 -7.70744E-01
 2.09918E+00  1.51162E+00  4.65684E-01 -6.98494E-01
 2.09918E+00  1.60594E+00  4.95017E-01 -7.49507E-01
 2.09918E+00  1.70152E+00  5.23057E-01 -7.27260E-01
 2.09918E+00  1.79849E+00  5.36910E-01 -7.24611E-01
 2.09918E+00  1.89699E+00  4.93710E-01 -7.53880E-01
 2.09918E+00  1.99717E+00  3.25372E-01 -8.90282E-01
 2.09918E+00  2.09918E+00  1.17609E-01 -1.08717E+00
 2.09918E+00  2.20318E+00  2.53490E-02 -9.98368E-01
 2.09918E+00  2.30930E+00  4.26830E-03 -9.10039E-01
 2.09918E+00  2.41772E+00  6.17313E-04 -8.62138E-01
 2.09918E+00  2.52858E+00  7.63173E-05 -7.84230E-01
 2.09918E+00  2.64204E+00  8.07566E-06 -6.96475E-01
 2.09918E+00  2.75824E+00  7.22332E-07 -5.41577E-01
 2.09918E+00  2.87733E+00  5.40763E-08 -3.66342E-01
 2.09918E+00  2.99944E+00  0.00000E+00 -2.99664E-01
 2.09918E+00  3.12470E+00  0.00000E+00 -2.42874E-01
 2.09918E+00  3.25325E+00  0.00000E+00 -1.58877E-01
 2.09918E+00  3.38517E+00  0.00000E+00 -8.31604E-02
 2.09918E+00  3.52058E+00  0.00000E+00 -4.25291E-02
 2.09918E+00  3.65955E+00  0.00000E+00 -2.06501E-02
 2.09918E+00  3.80217E+00  0.00000E+00 -9.51285E-03
 2.09918E+00  3.94848E+00  0.00000E+00 -4.32456E-03
 2.09918E+00  4.09854E+00  0.00000E+00  0.00000E+00

 2.20318E+00  0.00000E+00  1.22031E-01 -1.74270E-01
 2.20318E+00  8.73044E-02  1.22015E-01 -1.50469E-01
 2.20318E+00  1.74613E-01  1.21912E-01 -2.03489E-01
 2.20318E+00  2.61939E-01  1.21731E-01 -2.10947E-01
 2.20318E+00  3.49301E-01  1.21492E-01 -2.34256E-01
 2.20318E+00  4.36727E-01  1.21220E-01 -3.11146E-01
 2.20318E+00  5.24252E-01  1.20942E-01 -2.87375E-01
 2.20318E+00  6.11921E-01  1.20690E-01 -2.54230E-01
 2.20318E+00  6.99785E-01  1.20502E-01 -2.88845E-01
 2.20318E+00  7.87902E-01  1.20416E-01 -3.94769E-01
 2.20318E+00  8.76340E-01  1.20476E-01 -4.24155E-01
 2.20318E+00  9.65174E-01  1.20727E-01 -4.29704E-01
 2.20318E+00  1.05449E+00  1.21215E-01 -5.03818E-01
 2.20318E+00  1.14437E+00  1.21982E-01 -5.72899E-01
 2.20318E+00  1.23491E+00  1.23069E-01 -5.54136E-01
 2.20318E+00  1.32623E+00  1.24508E-01 -6.59936E-01
 2.20318E+00  1.41842E+00  1.26308E-01 -8.15146E-01
 2.20318E+00  1.51162E+00  1.28422E-01 -8.81416E-01
 2.20318E+00  1.60594E+00  1.30632E-01 -1.00103E+00
 2.20318E+00  1.70152E+00  1.32124E-01 -9.17298E-01
 2.20318E+00  1.79849E+00  1.29915E-01 -1.01952E+00
 2.20318E+00  1.89699E+00  1.14567E-01 -1.07780E+00
 2.20318E+00  1.99717E+00  7.26124E-02 -9.92838E-01
 2.20318E+00  2.09918E+00  2.53490E-02 -9.98368E-01
 2.20318E+00  2.20318E+00  5.30757E-03 -9.30765E-01
 2.20318E+00  2.30930E+00  8.72408E-04 -9.04520E-01
 2.20318E+00  2.41772E+00  1.23858E-04 -8.77351E-01
 2.20318E+00  2.52858E+00  1.50950E-05 -7.57478E-01
 2.20318E+00  2.64204E+00  1.58004E-06 -6.97433E-01
 2.20318E+00  2.75824E+00  1.40162E-07 -5.63252E-01
 2.20318E+00  2.87733E+00  1.04275E-08 -4.55846E-01
 2.20318E+00  2.99944E+00  0.00000E+00 -4.16774E-01
 2.20318E+00  3.12470E+00  0.00000E+00 -2.40439E-01
 2.20318E+00  3.25325E+00  0.00000E+00 -1.74435E-01
 2.20318E+00  3.38517E+00  0.00000E+00 -9.17992E-02
 2.20318E+00  3.52058E+00  0.00000E+00 -5.28575E-02
 2.20318E+00  3.65955E+00  0.00000E+00 -2.35709E-02
 2.20318E+00  3.80217E+00  0.00000E+00 -1.16351E-02
 2.20318E+00  3.94848E+00  0.00000E+00 -5.07977E-03
 2.20318E+00  4.09854E+00  0.00000E+00  0.00000E+00

 2.30930E+00  0.00000E+00  2.77799E-02 -2.34448E-01
 2.30930E+00  8.73044E-02  2.77663E-02 -2.26772E-01
 2.30930E+00  1.74613E-01  2.77162E-02 -2.09435E-01
 2.30930E+00  2.61939E-01  2.76311E-02 -2.26284E-01
 2.30930E+00  3.49301E-01  2.75141E-02 -2.84300E-01
 2.30930E+00  4.36727E-01  2.73684E-02 -2.81470E-01
 2.30930E+00  5.24252E-01  2.71978E-02 -2.97726E-01
 2.30930E+00  6.11921E-01  2.70070E-02 -3.20028E-01
 2.30930E+00  6.99785E-01  2.68009E-02 -3.45029E-01
 2.30930E+00  7.87902E-01  2.65852E-02 -3.23111E-01
 2.30930E+00  8.76340E-01  2.63658E-02 -3.61090E-01
 2.30930E+00  9.65174E-01  2.61490E-02 -4.10735E-01
 2.30930E+00  1.05449E+00  2.59412E-02 -4.85681E-01
 2.30930E+00  1.14437E+00  2.57483E-02 -5.38955E-01
 2.30930E+00  1.23491E+00  2.55758E-02 -6.24546E-01
 2.30930E+00  1.32623E+00  2.54273E-02 -6.61251E-01
 2.30930E+00  1.41842E+00  2.53027E-02 -6.50046E-01
 2.30930E+00  1.51162E+00  2.51914E-02 -7.55578E-01
 2.30930E+00  1.60594E+00  2.50513E-02 -8.46833E-01
 2.30930E+00  1.70152E+00  2.47331E-02 -9.19977E-01
 2.30930E+00  1.79849E+00  2.37073E-02 -9.18347E-01
 2.30930E+00  1.89699E+00  2.03542E-02 -9.35498E-01
 2.30930E+00  1.99717E+00  1.25547E-02 -1.02462E+00
 2.30930E+00  2.09918E+00  4.26830E-03 -9.10039E-01
 2.30930E+00  2.20318E+00  8.72408E-04 -9.04520E-01
 2.30930E+00  2.30930E+00  1.40306E-04 -9.06800E-01
 2.30930E+00  2.41772E+00  1.95634E-05 -8.20529E-01
 2.30930E+00  2.52858E+00  2.34935E-06 -9.02631E-01
 2.30930E+00  2.64204E+00  2.43063E-07 -7.40244E-01
 2.30930E+00  2.75824E+00  2.13662E-08 -6.45520E-01
 2.30930E+00  2.87733E+00  1.57852E-09 -4.73835E-01
 2.30930E+00  2.99944E+00  0.00000E+00 -3.95983E-01
 2.30930E+00  3.12470E+00  0.00000E+00 -3.05685E-01
 2.30930E+00  3.25325E+00  0.00000E+00 -1.90498E-01
 2.30930E+00  3.38517E+00  0.00000E+00 -1.44508E-01
 2.30930E+00  3.52058E+00  0.00000E+00 -6.09191E-02
 2.30930E+00  3.65955E+00  0.00000E+00 -3.32288E-02
 2.30930E+00  3.80217E+00  0.00000E+00 -1.30814E-02
 2.30930E+00  3.94848E+00  0.00000E+00 -6.04617E-03
 2.30930E+00  4.09854E+00  0.00000E+00  0.00000E+00

 2.41772E+00  0.00000E+00  4.73774E-03 -1.77880E-01
 2.41772E+00  8.73044E-02  4.73478E-03 -1.81509E-01
 2.41772E+00  1.74613E-01  4.72456E-03 -1.78363E-01
 2.41772E+00  2.61939E-01  4.70728E-03 -1.79147E-01
 2.41772E+00  3.49301E-01  4.68331E-03 -1.83212E-01
 2.41772E+00  4.36727E-01  4.65306E-03 -2.19607E-01
 2.41772E+00  5.24252E-01  4.61696E-03 -2.26914E-01
 2.41772E+00  6.11921E-01  4.57555E-03 -2.59911E-01
 2.41772E+00  6.99785E-01  4.52944E-03 -2.62833E-01
 2.41772E+00  7.87902E-01  4.47927E-03 -2.92724E-01
 2.41772E+00  8.76340E-01  4.42576E-03 -2.85021E-01
 2.41772E+00  9.65174E-01  4.36961E-03 -3.28457E-01
 2.41772E+00  1.05449E+00  4.31158E-03 -3.66564E-01
 2.41772E+00  1.14437E+00  4.25236E-03 -3.86192E-01
 2.41772E+00  1.23491E+00  4.19254E-03 -3.70829E-01
 2.41772E+00  1.32623E+00  4.13246E-03 -4.54095E-01
 2.41772E+00  1.41842E+00  4.07187E-03 -5.23254E-01
 2.41772E+00  1.51162E+00  4.00897E-03 -6.57855E-01
 2.41772E+00  1.60594E+00  3.93712E-03 -5.86706E-01
 2.41772E+00  1.70152E+00  3.83350E-03 -7.85907E-01
 2.41772E+00  1.79849E+00  3.61871E-03 -7.62490E-01
 2.41772E+00  1.89699E+00  3.05504E-03 -9.02984E-01
 2.41772E+00  1.99717E+00  1.85054E-03 -8.60847E-01
 2.41772E+00  2.09918E+00  6.17313E-04 -8.62138E-01
 2.41772E+00  2.20318E+00  1.23858E-04 -8.77351E-01
 2.41772E+00  2.30930E+00  1.95634E-05 -8.20529E-01
 2.41772E+00  2.41772E+00  2.68408E-06 -8.79655E-01
 2.41772E+00  2.52858E+00  3.17800E-07 -7.83771E-01
 2.41772E+00  2.64204E+00  3.24943E-08 -7.13817E-01
 2.41772E+00  2.75824E+00  2.82927E-09 -6.87886E-01
 2.41772E+00  2.87733E+00  2.07226E-10 -5.35540E-01
 2.41772E+00  2.99944E+00  0.00000E+00 -4.28635E-01
 2.41772E+00  3.12470E+00  0.00000E+00 -3.77847E-01
 2.41772E+00  3.25325E+00  0.00000E+00 -2.26224E-01
 2.41772E+00  3.38517E+00  0.00000E+00 -1.24402E-01
 2.41772E+00  3.52058E+00  0.00000E+00 -7.40920E-02
 2.41772E+00  3.65955E+00  0.00000E+00 -3.30089E-02
 2.41772E+00  3.80217E+00  0.00000E+00 -1.78279E-02
 2.41772E+00  3.94848E+00  0.00000E+00 -7.18575E-03
 2.41772E+00  4.09854E+00  0.00000E+00  0.00000E+00

 2.52858E+00  0.00000E+00  6.47219E-04 -1.23338E-01
 2.52858E+00  8.73044E-02  6.46776E-04 -1.21967E-01
 2.52858E+00  1.74613E-01  6.45289E-04 -1.31565E-01
 2.52858E+00  2.61939E-01  6.42776E-04 -1.26005E-01
 2.52858E+00  3.49301E-01  6.39277E-04 -1.30266E-01
 2.52858E+00  4.36727E-01  6.34831E-04 -1.42246E-01
 2.52858E+00  5.24252E-01  6.29486E-04 -1.54269E-01
 2.52858E+00  6.11921E-01  6.23292E-04 -1.64225E-01
 2.52858E+00  6.99785E-01  6.16309E-04 -1.91693E-01
 2.52858E+00  7.87902E-01  6.08601E-04 -1.98697E-01
 2.52858E+00  8.76340E-01  6.00236E-04 -2.24302E-01
 2.52858E+00  9.65174E-01  5.91286E-04 -2.32882E-01
 2.52858E+00  1.05449E+00  5.81820E-04 -2.95018E-01
 2.52858E+00  1.14437E+00  5.71903E-04 -2.89354E-01
 2.52858E+00  1.23491E+00  5.61587E-04 -3.54063E-01
 2.52858E+00  1.32623E+00  5.50894E-04 -3.64460E-01
 2.52858E+00  1.41842E+00  5.39770E-04 -4.23689E-01
 2.52858E+00  1.51162E+00  5.27962E-04 -4.56694E-01
 2.52858E+00  1.60594E+00  5.14603E-04 -5.57350E-01
 2.52858E+00  1.70152E+00  4.96768E-04 -5.69555E-01
 2.52858E+00  1.79849E+00  4.64395E-04 -7.10679E-01
 2.52858E+00  1.89699E+00  3.87767E-04 -7.25666E-01
 2.52858E+00  1.99717E+00  2.31981E-04 -6.94622E-01
 2.52858E+00  2.09918E+00  7.63173E-05 -7.84230E-01
 2.52858E+00  2.20318E+00  1.50950E-05 -7.57478E-01
 2.52858E+00  2.30930E+00  2.34935E-06 -9.02631E-01
 2.52858E+00  2.41772E+00  3.17801E-07 -7.83771E-01
 2.52858E+00  2.52858E+00  3.71293E-08 -8.33738E-01
 2.52858E+00  2.64204E+00  3.75154E-09 -6.86141E-01
 2.52858E+00  2.75824E+00  3.23276E-10 -6.24787E-01
 2.52858E+00  2.87733E+00  2.30211E-11 -5.93644E-01
 2.52858E+00  2.99944E+00  0.00000E+00 -4.28739E-01
 2.52858E+00  3.12470E+00  0.00000E+00 -3.35212E-01
 2.52858E+00  3.25325E+00  0.00000E+00 -2.48549E-01
 2.52858E+00  3.38517E+00  0.00000E+00 -1.49179E-01
 2.52858E+00  3.52058E+00  0.00000E+00 -1.05020E-01
 2.52858E+00  3.65955E+00  0.00000E+00 -4.60485E-02
 2.52858E+00  3.80217E+00  0.00000E+00 -1.81162E-02
 2.52858E+00  3.94848E+00  0.00000E+00 -8.31124E-03
 2.52858E+00  4.09854E+00  0.00000E+00  0.00000E+00

 2.64204E+00  0.00000E+00  7.28565E-05 -8.58838E-02
 2.64204E+00  8.73044E-02  7.28053E-05 -8.02935E-02
 2.64204E+00  1.74613E-01  7.26343E-05 -8.45367E-02
 2.64204E+00  2.61939E-01  7.23457E-05 -8.65904E-02
 2.64204E+00  3.49301E-01  7.19431E-05 -8.28309E-02
 2.64204E+00  4.36727E-01  7.14299E-05 -9.38370E-02
 2.64204E+00  5.24252E-01  7.08100E-05 -9.25947E-02
 2.64204E+00  6.11921E-01  7.00877E-05 -1.10606E-01
 2.64204E+00  6.99785E-01  6.92677E-05 -1.20358E-01
 2.64204E+00  7.87902E-01  6.83555E-05 -1.43190E-01
 2.64204E+00  8.76340E-01  6.73566E-05 -1.56783E-01
 2.64204E+00  9.65174E-01  6.62767E-05 -1.68247E-01
 2.64204E+00  1.05449E+00  6.51212E-05 -2.03019E-01
 2.64204E+00  1.14437E+00  6.38952E-05 -2.11183E-01
 2.64204E+00  1.23491E+00  6.26020E-05 -2.57742E-01
 2.64204E+00  1.32623E+00  6.12420E-05 -2.76043E-01
 2.64204E+00  1.41842E+00  5.98074E-05 -3.09475E-01
 2.64204E+00  1.51162E+00  5.82690E-05 -3.25648E-01
 2.64204E+00  1.60594E+00  5.65314E-05 -4.06068E-01
 2.64204E+00  1.70152E+00  5.42779E-05 -4.71176E-01
 2.64204E+00  1.79849E+00  5.04261E-05 -6.06556E-01
 2.64204E+00  1.89699E+00  4.18050E-05 -5.58522E-01
 2.64204E+00  1.99717E+00  2.47986E-05 -6.46081E-01
 2.64204E+00  2.09918E+00  8.07566E-06 -6.96475E-01
 2.64204E+00  2.20318E+00  1.58004E-06 -6.97433E-01
 2.64204E+00  2.30930E+00  2.43063E-07 -7.40244E-01
 2.64204E+00  2.41772E+00  3.24941E-08 -7.13817E-01
 2.64204E+00  2.52858E+00  3.75182E-09 -6.86141E-01
 2.64204E+00  2.64204E+00  3.75012E-10 -5.95302E-01
 2.64204E+00  2.75824E+00  3.17338E-11 -6.60902E-01
 2.64204E+00  2.87733E+00  2.64259E-12 -6.30716E-01
 2.64204E+00  2.99944E+00  0.00000E+00 -4.96342E-01
 2.64204E+00  3.12470E+00  0.00000E+00 -3.81532E-01
 2.64204E+00  3.25325E+00  0.00000E+00 -3.14604E-01
 2.64204E+00  3.38517E+00  0.00000E+00 -1.66301E-01
 2.64204E+00  3.52058E+00  0.00000E+00 -1.15961E-01
 2.64204E+00  3.65955E+00  0.00000E+00 -4.40859E-02
 2.64204E+00  3.80217E+00  0.00000E+00 -2.82064E-02
 2.64204E+00  3.94848E+00  0.00000E+00 -1.02181E-02
 2.64204E+00  4.09854E+00  0.00000E+00  0.00000E+00

 2.75824E+00  0.00000E+00  6.76846E-06 -5.74867E-02
 2.75824E+00  8.73044E-02  6.76378E-06 -5.75851E-02
 2.75824E+00  1.74613E-01  6.74788E-06 -5.81199E-02
 2.75824E+00  2.61939E-01  6.72110E-06 -5.22302E-02
 2.75824E+00  3.49301E-01  6.68371E-06 -6.02601E-02
 2.75824E+00  4.36727E-01  6.63593E-06 -5.92539E-02
 2.75824E+00  5.24252E-01  6.57804E-06 -6.98690E-02
 2.75824E+00  6.11921E-01  6.51035E-06 -6.95262E-02
 2.75824E+00  6.99785E-01  6.43317E-06 -7.83595E-02
 2.75824E+00  7.87902E-01  6.34688E-06 -9.10452E-02
 2.75824E+00  8.76340E-01  6.25184E-06 -1.04271E-01
 2.75824E+00  9.65174E-01  6.14843E-06 -1.15080E-01
 2.75824E+00  1.05449E+00  6.03698E-06 -1.37789E-01
 2.75824E+00  1.14437E+00  5.91780E-06 -1.55414E-01
 2.75824E+00  1.23491E+00  5.79104E-06 -1.72673E-01
 2.75824E+00  1.32623E+00  5.65656E-06 -2.09150E-01
 2.75824E+00  1.41842E+00  5.51350E-06 -2.42871E-01
 2.75824E+00  1.51162E+00  5.35910E-06 -2.87170E-01
 2.75824E+00  1.60594E+00  5.18458E-06 -3.12196E-01
 2.75824E+00  1.70152E+00  4.96121E-06 -3.61635E-01
 2.75824E+00  1.79849E+00  4.59118E-06 -3.52384E-01
 2.75824E+00  1.89699E+00  3.78902E-06 -4.72956E-01
 2.75824E+00  1.99717E+00  2.23484E-06 -4.80253E-01
 2.75824E+00  2.09918E+00  7.22333E-07 -5.41577E-01
 2.75824E+00  2.20318E+00  1.40162E-07 -5.63252E-01
 2.75824E+00  2.30930E+00  2.13662E-08 -6.45520E-01
 2.75824E+00  2.41772E+00  2.82884E-09 -6.87886E-01
 2.75824E+00  2.52858E+00  3.23503E-10 -6.24787E-01
 2.75824E+00  2.64204E+00  3.18328E-11 -6.60902E-01
 2.75824E+00  2.75824E+00  1.04222E-12 -6.70406E-01
 2.75824E+00  2.87733E+00 -4.38321E-13 -5.16467E-01
 2.75824E+00  2.99944E+00  0.00000E+00 -4.72376E-01
 2.75824E+00  3.12470E+00  0.00000E+00 -4.36875E-01
 2.75824E+00  3.25325E+00  0.00000E+00 -3.03672E-01
 2.75824E+00  3.38517E+00  0.00000E+00 -2.16629E-01
 2.75824E+00  3.52058E+00  0.00000E+00 -1.53358E-01
 2.75824E+00  3.65955E+00  0.00000E+00 -5.59174E-02
 2.75824E+00  3.80217E+00  0.00000E+00 -2.85161E-02
 2.75824E+00  3.94848E+00  0.00000E+00 -1.04272E-02
 2.75824E+00  4.09854E+00  0.00000E+00  0.00000E+00

 2.87733E+00  0.00000E+00  5.16513E-07 -4.00397E-02
 2.87733E+00  8.73044E-02  5.17347E-07 -4.06896E-02
 2.87733E+00  1.74613E-01  5.16133E-07 -4.26593E-02
 2.87733E+00  2.61939E-01  5.14112E-07 -4.16544E-02
 2.87733E+00  3.49301E-01  5.11285E-07 -4.05953E-02
 2.87733E+00  4.36727E-01  5.07673E-07 -4.35542E-02
 2.87733E+00  5.24252E-01  5.03284E-07 -4.36369E-02
 2.87733E+00  6.11921E-01  4.98141E-07 -4.45186E-02
 2.87733E+00  6.99785E-01  4.92260E-07 -4.91341E-02
 2.87733E+00  7.87902E-01  4.85659E-07 -5.71380E-02
 2.87733E+00  8.76340E-01  4.78363E-07 -6.21699E-02
 2.87733E+00  9.65174E-01  4.70386E-07 -7.59885E-02
 2.87733E+00  1.05449E+00  4.61749E-07 -8.96792E-02
 2.87733E+00  1.14437E+00  4.52464E-07 -1.06623E-01
 2.87733E+00  1.23491E+00  4.42531E-07 -1.23711E-01
 2.87733E+00  1.32623E+00  4.31930E-07 -1.41961E-01
 2.87733E+00  1.41842E+00  4.20589E-07 -1.73832E-01
 2.87733E+00  1.51162E+00  4.08289E-07 -1.87863E-01
 2.87733E+00  1.60594E+00  3.94364E-07 -2.34899E-01
 2.87733E+00  1.70152E+00  3.76645E-07 -2.68233E-01
 2.87733E+00  1.79849E+00  3.47771E-07 -3.02081E-01
 2.87733E+00  1.89699E+00  2.86262E-07 -3.32902E-01
 2.87733E+00  1.99717E+00  1.68231E-07 -3.85697E-01
 2.87733E+00  2.09918E+00  5.40762E-08 -3.66342E-01
 2.87733E+00  2.20318E+00  1.04272E-08 -4.55846E-01
 2.87733E+00  2.30930E+00  1.57857E-09 -4.73835E-01
 2.87733E+00  2.41772E+00  2.07214E-10 -5.35540E-01
 2.87733E+00  2.52858E+00  2.34608E-11 -5.93644E-01
 2.87733E+00  2.64204E+00  2.76790E-12 -6.30716E-01
 2.87733E+00  2.75824E+00 -6.47959E-13 -5.16467E-01
 2.87733E+00  2.87733E+00  1.95912E-12 -5.37557E-01
 2.87733E+00  2.99944E+00  0.00000E+00 -4.93427E-01
 2.87733E+00  3.12470E+00  0.00000E+00 -3.13346E-01
 2.87733E+00  3.25325E+00  0.00000E+00 -3.31958E-01
 2.87733E+00  3.38517E+00  0.00000E+00 -2.37744E-01
 2.87733E+00  3.52058E+00  0.00000E+00 -1.45306E-01
 2.87733E+00  3.65955E+00  0.00000E+00 -9.21733E-02
 2.87733E+00  3.80217E+00  0.00000E+00 -4.07359E-02
 2.87733E+00  3.94848E+00  0.00000E+00 -1.50451E-02
 2.87733E+00  4.09854E+00  0.00000E+00  0.00000E+00

 2.99944E+00  0.00000E+00  0.00000E+00 -2.83958E-02
 2.99944E+00  8.73044E-02  0.00000E+00 -2.92812E-02
 2.99944E+00  1.74613E-01  0.00000E+00 -2.84833E-02
 2.99944E+00  2.61939E-01  0.00000E+00 -2.94808E-02
 2.99944E+00  3.49301E-01  0.00000E+00 -2.74838E-02
 2.99944E+00  4.36727E-01  0.00000E+00 -2.81913E-02
 2.99944E+00  5.24252E-01  0.00000E+00 -3.10791E-02
 2.99944E+00  6.11921E-01  0.00000E+00 -3.08436E-02
 2.99944E+00  6.99785E-01  0.00000E+00 -3.43686E-02
 2.99944E+00  7.87902E-01  0.00000E+00 -3.40556E-02
 2.99944E+00  8.76340E-01  0.00000E+00 -4.05173E-02
 2.99944E+00  9.65174E-01  0.00000E+00 -4.66107E-02
 2.99944E+00  1.05449E+00  0.00000E+00 -5.29290E-02
 2.99944E+00  1.14437E+00  0.00000E+00 -6.73404E-02
 2.99944E+00  1.23491E+00  0.00000E+00 -7.70438E-02
 2.99944E+00  1.32623E+00  0.00000E+00 -9.60216E-02
 2.99944E+00  1.41842E+00  0.00000E+00 -1.14679E-01
 2.99944E+00  1.51162E+00  0.00000E+00 -1.28350E-01
 2.99944E+00  1.60594E+00  0.00000E+00 -1.59128E-01
 2.99944E+00  1.70152E+00  0.00000E+00 -2.00544E-01
 2.99944E+00  1.79849E+00  0.00000E+00 -2.32210E-01
 2.99944E+00  1.89699E+00  0.00000E+00 -2.66200E-01
 2.99944E+00  1.99717E+00  0.00000E+00 -2.91852E-01
 2.99944E+00  2.09918E+00  0.00000E+00 -2.99664E-01
 2.99944E+00  2.20318E+00  0.00000E+00 -4.16774E-01
 2.99944E+00  2.30930E+00  0.00000E+00 -3.95983E-01
 2.99944E+00  2.41772E+00  0.00000E+00 -4.28635E-01
 2.99944E+00  2.52858E+00  0.00000E+00 -4.28739E-01
 2.99944E+00  2.64204E+00  0.00000E+00 -4.96342E-01
 2.99944E+00  2.75824E+00  0.00000E+00 -4.72376E-01
 2.99944E+00  2.87733E+00  0.00000E+00 -4.93427E-01
 2.99944E+00  2.99944E+00  0.00000E+00 -4.80935E-01
 2.99944E+00  3.12470E+00  0.00000E+00 -3.93824E-01
 2.99944E+00  3.25325E+00  0.00000E+00 -3.21868E-01
 2.99944E+00  3.38517E+00  0.00000E+00 -1.91409E-01
 2.99944E+00  3.52058E+00  0.00000E+00 -1.47469E-01
 2.99944E+00  3.65955E+00  0.00000E+00 -1.64417E-01
 2.99944E+00  3.80217E+00  0.00000E+00 -4.14263E-02
 2.99944E+00  3.94848E+00  0.00000E+00 -2.15332E-02
 2.99944E+00  4.09854E+00  0.00000E+00  0.00000E+00

 3.12470E+00  0.00000E+00  0.00000E+00 -1.91205E-02
 3.12470E+00  8.73044E-02  0.00000E+00 -1.80398E-02
 3.12470E+00  1.74613E-01  0.00000E+00 -1.88554E-02
 3.12470E+00  2.61939E-01  0.00000E+00 -1.76027E-02
 3.12470E+00  3.49301E-01  0.00000E+00 -2.00187E-02
 3.12470E+00  4.36727E-01  0.00000E+00 -1.91697E-02
 3.12470E+00  5.24252E-01  0.00000E+00 -1.97813E-02
 3.12470E+00  6.11921E-01  0.00000E+00 -1.97081E-02
 3.12470E+00  6.99785E-01  0.00000E+00 -2.29797E-02
 3.12470E+00  7.87902E-01  0.00000E+00 -2.45432E-02
 3.12470E+00  8.76340E-01  0.00000E+00 -2.35123E-02
 3.12470E+00  9.65174E-01  0.00000E+00 -2.74625E-02
 3.12470E+00  1.05449E+00  0.00000E+00 -3.43721E-02
 3.12470E+00  1.14437E+00  0.00000E+00 -3.93878E-02
 3.12470E+00  1.23491E+00  0.00000E+00 -4.63943E-02
 3.12470E+00  1.32623E+00  0.00000E+00 -5.59912E-02
 3.12470E+00  1.41842E+00  0.00000E+00 -6.93101E-02
 3.12470E+00  1.51162E+00  0.00000E+00 -8.40836E-02
 3.12470E+00  1.60594E+00  0.00000E+00 -1.04548E-01
 3.12470E+00  1.70152E+00  0.00000E+00 -1.22072E-01
 3.12470E+00  1.79849E+00  0.00000E+00 -1.47344E-01
 3.12470E+00  1.89699E+00  0.00000E+00 -1.62822E-01
 3.12470E+00  1.99717E+00  0.00000E+00 -1.93021E-01
 3.12470E+00  2.09918E+00  0.00000E+00 -2.42874E-01
 3.12470E+00  2.20318E+00  0.00000E+00 -2.40439E-01
 3.12470E+00  2.30930E+00  0.00000E+00 -3.05685E-01
 3.12470E+00  2.41772E+00  0.00000E+00 -3.77847E-01
 3.12470E+00  2.52858E+00  0.00000E+00 -3.35212E-01
 3.12470E+00  2.64204E+00  0.00000E+00 -3.81532E-01
 3.12470E+00  2.75824E+00  0.00000E+00 -4.36875E-01
 3.12470E+00  2.87733E+00  0.00000E+00 -3.13346E-01
 3.12470E+00  2.99944E+00  0.00000E+00 -3.93824E-01
 3.12470E+00  3.12470E+00  0.00000E+00 -3.22562E-01
 3.12470E+00  3.25325E+00  0.00000E+00 -3.29161E-01
 3.12470E+00  3.38517E+00  0.00000E+00 -2.07942E-01
 3.12470E+00  3.52058E+00  0.00000E+00 -1.83120E-01
 3.12470E+00  3.65955E+00  0.00000E+00 -8.54713E-02
 3.12470E+00  3.80217E+00  0.00000E+00 -3.82620E-02
 3.12470E+00  3.94848E+00  0.00000E+00 -1.95581E-02
 3.12470E+00  4.09854E+00  0.00000E+00  0.00000E+00

 3.25325E+00  0.00000E+00  0.00000E+00 -1.22074E-02
 3.25325E+00  8.73044E-02  0.00000E+00 -1.20601E-02
 3.25325E+00  1.74613E-01  0.00000E+00 -1.16207E-02
 3.25325E+00  2.61939E-01  0.00000E+00 -1.13053E-02
 3.25325E+00  3.49301E-01  0.00000E+00 -1.19043E-02
 3.25325E+00  4.36727E-01  0.00000E+00 -1.23896E-02
 3.25325E+00  5.24252E-01  0.00000E+00 -1.26026E-02
 3.25325E+00  6.11921E-01  0.00000E+00 -1.30888E-02
 3.25325E+00  6.99785E-01  0.00000E+00 -1.37744E-02
 3.25325E+00  7.87902E-01  0.00000E+00 -1.58616E-02
 3.25325E+00  8.76340E-01  0.00000E+00 -1.56438E-02
 3.25325E+00  9.65174E-01  0.00000E+00 -1.67542E-02
 3.25325E+00  1.05449E+00  0.00000E+00 -1.86941E-02
 3.25325E+00  1.14437E+00  0.00000E+00 -2.14979E-02
 3.25325E+00  1.23491E+00  0.00000E+00 -2.51869E-02
 3.25325E+00  1.32623E+00  0.00000E+00 -3.10269E-02
 3.25325E+00  1.41842E+00  0.00000E+00 -3.75988E-02
 3.25325E+00  1.51162E+00  0.00000E+00 -4.55707E-02
 3.25325E+00  1.60594E+00  0.00000E+00 -5.88186E-02
 3.25325E+00  1.70152E+00  0.00000E+00 -6.98997E-02
 3.25325E+00  1.79849E+00  0.00000E+00 -8.72245E-02
 3.25325E+00  1.89699E+00  0.00000E+00 -1.08414E-01
 3.25325E+00  1.99717E+00  0.00000E+00 -1.37337E-01
 3.25325E+00  2.09918E+00  0.00000E+00 -1.58877E-01
 3.25325E+00  2.20318E+00  0.00000E+00 -1.74435E-01
 3.25325E+00  2.30930E+00  0.00000E+00 -1.90498E-01
 3.25325E+00  2.41772E+00  0.00000E+00 -2.26224E-01
 3.25325E+00  2.52858E+00  0.00000E+00 -2.48549E-01
 3.25325E+00  2.64204E+00  0.00000E+00 -3.14604E-01
 3.25325E+00  2.75824E+00  0.00000E+00 -3.03672E-01
 3.25325E+00  2.87733E+00  0.00000E+00 -3.31958E-01
 3.25325E+00  2.99944E+00  0.00000E+00 -3.21868E-01
 3.25325E+00  3.12470E+00  0.00000E+00 -3.29161E-01
 3.25325E+00  3.25325E+00  0.00000E+00 -1.75397E-01
 3.25325E+00  3.38517E+00  0.00000E+00 -2.32328E-01
 3.25325E+00  3.52058E+00  0.00000E+00 -1.55732E-01
 3.25325E+00  3.65955E+00  0.00000E+00 -5.25355E-02
 3.25325E+00  3.80217E+00  0.00000E+00 -4.07323E-03
 3.25325E+00  3.94848E+00  0.00000E+00 -2.44929E-02
 3.25325E+00  4.09854E+00  0.00000E+00  0.00000E+00

 3.38517E+00  0.00000E+00  0.00000E+00 -7.94383E-03
 3.38517E+00  8.73044E-02  0.00000E+00 -6.65394E-03
 3.38517E+00  1.74613E-01  0.00000E+00 -8.15029E-03
 3.38517E+00  2.61939E-01  0.00000E+00 -8.45557E-03
 3.38517E+00  3.49301E-01  0.00000E+00 -8.04631E-03
 3.38517E+00  4.36727E-01  0.00000E+00 -6.76430E-03
 3.38517E+00  5.24252E-01  0.00000E+00 -5.84903E-03
 3.38517E+00  6.11921E-01  0.00000E+00 -7.46961E-03
 3.38517E+00  6.99785E-01  0.00000E+00 -7.48255E-03
 3.38517E+00  7.87902E-01  0.00000E+00 -7.20829E-03
 3.38517E+00  8.76340E-01  0.00000E+00 -9.14038E-03
 3.38517E+00  9.65174E-01  0.00000E+00 -9.94999E-03
 3.38517E+00  1.05449E+00  0.00000E+00 -1.19359E-02
 3.38517E+00  1.14437E+00  0.00000E+00 -1.32351E-02
 3.38517E+00  1.23491E+00  0.00000E+00 -1.46548E-02
 3.38517E+00  1.32623E+00  0.00000E+00 -1.71390E-02
 3.38517E+00  1.41842E+00  0.00000E+00 -2.09720E-02
 3.38517E+00  1.51162E+00  0.00000E+00 -2.53214E-02
 3.38517E+00  1.60594E+00  0.00000E+00 -3.08839E-02
 3.38517E+00  1.70152E+00  0.00000E+00 -3.59090E-02
 3.38517E+00  1.79849E+00  0.00000E+00 -4.58304E-02
 3.38517E+00  1.89699E+00  0.00000E+00 -5.28346E-02
 3.38517E+00  1.99717E+00  0.00000E+00 -6.46122E-02
 3.38517E+00  2.09918E+00  0.00000E+00 -8.31604E-02
 3.38517E+00  2.20318E+00  0.00000E+00 -9.17992E-02
 3.38517E+00  2.30930E+00  0.00000E+00 -1.44508E-01
 3.38517E+00  2.41772E+00  0.00000E+00 -1.24402E-01
 3.38517E+00  2.52858E+00  0.00000E+00 -1.49179E-01
 3.38517E+00  2.64204E+00  0.00000E+00 -1.66301E-01
 3.38517E+00  2.75824E+00  0.00000E+00 -2.16629E-01
 3.38517E+00  2.87733E+00  0.00000E+00 -2.37744E-01
 3.38517E+00  2.99944E+00  0.00000E+00 -1.91409E-01
 3.38517E+00  3.12470E+00  0.00000E+00 -2.07942E-01
 3.38517E+00  3.25325E+00  0.00000E+00 -2.32328E-01
 3.38517E+00  3.38517E+00  0.00000E+00 -1.59602E-01
 3.38517E+00  3.52058E+00  0.00000E+00 -1.27196E-01
 3.38517E+00  3.65955E+00  0.00000E+00 -1.85634E-01
 3.38517E+00  3.80217E+00  0.00000E+00 -1.38706E-01
 3.38517E+00  3.94848E+00  0.00000E+00 -2.13914E-02
 3.38517E+00  4.09854E+00  0.00000E+00  0.00000E+00

 3.52058E+00  0.00000E+00  0.00000E+00 -3.51918E-03
 3.52058E+00  8.73044E-02  0.00000E+00 -3.26032E-03
 3.52058E+00  1.74613E-01  0.00000E+00 -3.31072E-03
 3.52058E+00  2.61939E-01  0.00000E+00 -3.22814E-03
 3.52058E+00  3.49301E-01  0.00000E+00 -3.54408E-03
 3.52058E+00  4.36727E-01  0.00000E+00 -3.91436E-03
 3.52058E+00  5.24252E-01  0.00000E+00 -4.52369E-03
 3.52058E+00  6.11921E-01  0.00000E+00 -3.35518E-03
 3.52058E+00  6.99785E-01  0.00000E+00 -4.16742E-03
 3.52058E+00  7.87902E-01  0.00000E+00 -5.36763E-03
 3.52058E+00  8.76340E-01  0.00000E+00 -4.65152E-03
 3.52058E+00  9.65174E-01  0.00000E+00 -5.01842E-03
 3.52058E+00  1.05449E+00  0.00000E+00 -5.75749E-03
 3.52058E+00  1.14437E+00  0.00000E+00 -7.03680E-03
 3.52058E+00  1.23491E+00  0.00000E+00 -7.81907E-03
 3.52058E+00  1.32623E+00  0.00000E+00 -1.03736E-02
 3.52058E+00  1.41842E+00  0.00000E+00 -1.07918E-02
 3.52058E+00  1.51162E+00  0.00000E+00 -1.27079E-02
 3.52058E+00  1.60594E+00  0.00000E+00 -1.55071E-02
 3.52058E+00  1.70152E+00  0.00000E+00 -1.91716E-02
 3.52058E+00  1.79849E+00  0.00000E+00 -2.29997E-02
 3.52058E+00  1.89699E+00  0.00000E+00 -2.80676E-02
 3.52058E+00  1.99717E+00  0.00000E+00 -3.47273E-02
 3.52058E+00  2.09918E+00  0.00000E+00 -4.25291E-02
 3.52058E+00  2.20318E+00  0.00000E+00 -5.28575E-02
 3.52058E+00  2.30930E+00  0.00000E+00 -6.09191E-02
 3.52058E+00  2.41772E+00  0.00000E+00 -7.40920E-02
 3.52058E+00  2.52858E+00  0.00000E+00 -1.05020E-01
 3.52058E+00  2.64204E+00  0.00000E+00 -1.15961E-01
 3.52058E+00  2.75824E+00  0.00000E+00 -1.53358E-01
 3.52058E+00  2.87733E+00  0.00000E+00 -1.45306E-01
 3.52058E+00  2.99944E+00  0.00000E+00 -1.47469E-01
 3.52058E+00  3.12470E+00  0.00000E+00 -1.83120E-01
 3.52058E+00  3.25325E+00  0.00000E+00 -1.55732E-01
 3.52058E+00  3.38517E+00  0.00000E+00 -1.27196E-01
 3.52058E+00  3.52058E+00  0.00000E+00 -2.34121E-01
 3.52058E+00  3.65955E+00  0.00000E+00 -1.39985E-01
 3.52058E+00  3.80217E+00  0.00000E+00 -1.13089E-01
 3.52058E+00  3.94848E+00  0.00000E+00 -5.55737E-02
 3.52058E+00  4.09854E+00  0.00000E+00  0.00000E+00

 3.65955E+00  0.00000E+00  0.00000E+00 -1.17669E-03
 3.65955E+00  8.73044E-02  0.00000E+00 -1.25434E-03
 3.65955E+00  1.74613E-01  0.00000E+00 -1.42823E-03
 3.65955E+00  2.61939E-01  0.00000E+00 -1.77318E-03
 3.65955E+00  3.49301E-01  0.00000E+00 -1.78218E-03
 3.65955E+00  4.36727E-01  0.00000E+00 -2.24452E-03
 3.65955E+00  5.24252E-01  0.00000E+00 -2.15001E-03
 3.65955E+00  6.11921E-01  0.00000E+00 -2.33493E-03
 3.65955E+00  6.99785E-01  0.00000E+00 -2.20710E-03
 3.65955E+00  7.87902E-01  0.00000E+00 -2.29999E-03
 3.65955E+00  8.76340E-01  0.00000E+00 -2.70910E-03
 3.65955E+00  9.65174E-01  0.00000E+00 -2.87440E-03
 3.65955E+00  1.05449E+00  0.00000E+00 -3.54669E-03
 3.65955E+00  1.14437E+00  0.00000E+00 -3.37151E-03
 3.65955E+00  1.23491E+00  0.00000E+00 -4.70456E-03
 3.65955E+00  1.32623E+00  0.00000E+00 -5.00350E-03
 3.65955E+00  1.41842E+00  0.00000E+00 -4.94576E-03
 3.65955E+00  1.51162E+00  0.00000E+00 -6.38950E-03
 3.65955E+00  1.60594E+00  0.00000E+00 -7.63182E-03
 3.65955E+00  1.70152E+00  0.00000E+00 -9.60416E-03
 3.65955E+00  1.79849E+00  0.00000E+00 -1.11037E-02
 3.65955E+00  1.89699E+00  0.00000E+00 -1.36361E-02
 3.65955E+00  1.99717E+00  0.00000E+00 -1.63531E-02
 3.65955E+00  2.09918E+00  0.00000E+00 -2.06501E-02
 3.65955E+00  2.20318E+00  0.00000E+00 -2.35709E-02
 3.65955E+00  2.30930E+00  0.00000E+00 -3.32288E-02
 3.65955E+00  2.41772E+00  0.00000E+00 -3.30089E-02
 3.65955E+00  2.52858E+00  0.00000E+00 -4.60485E-02
 3.65955E+00  2.64204E+00  0.00000E+00 -4.40859E-02
 3.65955E+00  2.75824E+00  0.00000E+00 -5.59174E-02
 3.65955E+00  2.87733E+00  0.00000E+00 -9.21733E-02
 3.65955E+00  2.99944E+00  0.00000E+00 -1.64417E-01
 3.65955E+00  3.12470E+00  0.00000E+00 -8.54713E-02
 3.65955E+00  3.25325E+00  0.00000E+00 -5.25355E-02
 3.65955E+00  3.38517E+00  0.00000E+00 -1.85634E-01
 3.65955E+00  3.52058E+00  0.00000E+00 -1.39985E-01
 3.65955E+00  3.65955E+00  0.00000E+00 -9.49122E-02
 3.65955E+00  3.80217E+00  0.00000E+00 -6.86898E-02
 3.65955E+00  3.94848E+00  0.00000E+00 -8.34974E-02
 3.65955E+00  4.09854E+00  0.00000E+00  0.00000E+00

 3.80217E+00  0.00000E+00  0.00000E+00 -3.18237E-04
 3.80217E+00  8.73044E-02  0.00000E+00 -4.62392E-04
 3.80217E+00  1.74613E-01  0.00000E+00 -5.05370E-04
 3.80217E+00  2.61939E-01  0.00000E+00 -4.46504E-04
 3.80217E+00  3.49301E-01  0.00000E+00 -4.42738E-04
 3.80217E+00  4.36727E-01  0.00000E+00 -6.72451E-04
 3.80217E+00  5.24252E-01  0.00000E+00 -8.22292E-04
 3.80217E+00  6.11921E-01  0.00000E+00 -1.15851E-03
 3.80217E+00  6.99785E-01  0.00000E+00 -1.16059E-03
 3.80217E+00  7.87902E-01  0.00000E+00 -1.08013E-03
 3.80217E+00  8.76340E-01  0.00000E+00 -1.85582E-03
 3.80217E+00  9.65174E-01  0.00000E+00 -1.17284E-03
 3.80217E+00  1.05449E+00  0.00000E+00 -1.29803E-03
 3.80217E+00  1.14437E+00  0.00000E+00 -1.99476E-03
 3.80217E+00  1.23491E+00  0.00000E+00 -1.76723E-03
 3.80217E+00  1.32623E+00  0.00000E+00 -2.49665E-03
 3.80217E+00  1.41842E+00  0.00000E+00 -2.57211E-03
 3.80217E+00  1.51162E+00  0.00000E+00 -2.91497E-03
 3.80217E+00  1.60594E+00  0.00000E+00 -4.06327E-03
 3.80217E+00  1.70152E+00  0.00000E+00 -4.30419E-03
 3.80217E+00  1.79849E+00  0.00000E+00 -5.08665E-03
 3.80217E+00  1.89699E+00  0.00000E+00 -6.50035E-03
 3.80217E+00  1.99717E+00  0.00000E+00 -8.05290E-03
 3.80217E+00  2.09918E+00  0.00000E+00 -9.51285E-03
 3.80217E+00  2.20318E+00  0.00000E+00 -1.16351E-02
 3.80217E+00  2.30930E+00  0.00000E+00 -1.30814E-02
 3.80217E+00  2.41772E+00  0.00000E+00 -1.78279E-02
 3.80217E+00  2.52858E+00  0.00000E+00 -1.81162E-02
 3.80217E+00  2.64204E+00  0.00000E+00 -2.82064E-02
 3.80217E+00  2.75824E+00  0.00000E+00 -2.85161E-02
 3.80217E+00  2.87733E+00  0.00000E+00 -4.07359E-02
 3.80217E+00  2.99944E+00  0.00000E+00 -4.14263E-02
 3.80217E+00  3.12470E+00  0.00000E+00 -3.82620E-02
 3.80217E+00  3.25325E+00  0.00000E+00 -4.07323E-03
 3.80217E+00  3.38517E+00  0.00000E+00 -1.38706E-01
 3.80217E+00  3.52058E+00  0.00000E+00 -1.13089E-01
 3.80217E+00  3.65955E+00  0.00000E+00 -6.86898E-02
 3.80217E+00  3.80217E+00  0.00000E+00 -7.31677E-02
 3.80217E+00  3.94848E+00  0.00000E+00  1.06463E-02
 3.80217E+00  4.09854E+00  0.00000E+00  0.00000E+00

 3.94848E+00  0.00000E+00  0.00000E+00 -5.03493E-05
 3.94848E+00  8.73044E-02  0.00000E+00 -3.09075E-05
 3.94848E+00  1.74613E-01  0.00000E+00 -1.01536E-04
 3.94848E+00  2.61939E-01  0.00000E+00 -8.01100E-05
 3.94848E+00  3.49301E-01  0.00000E+00 -1.94149E-04
 3.94848E+00  4.36727E-01  0.00000E+00 -4.04979E-04
 3.94848E+00  5.24252E-01  0.00000E+00 -4.16845E-04
 3.94848E+00  6.11921E-01  0.00000E+00 -4.56674E-04
 3.94848E+00  6.99785E-01  0.00000E+00 -5.62706E-04
 3.94848E+00  7.87902E-01  0.00000E+00 -7.96697E-04
 3.94848E+00  8.76340E-01  0.00000E+00 -1.00360E-03
 3.94848E+00  9.65174E-01  0.00000E+00 -7.71454E-04
 3.94848E+00  1.05449E+00  0.00000E+00 -8.52272E-04
 3.94848E+00  1.14437E+00  0.00000E+00 -1.18315E-03
 3.94848E+00  1.23491E+00  0.00000E+00 -8.27171E-04
 3.94848E+00  1.32623E+00  0.00000E+00 -9.36374E-04
 3.94848E+00  1.41842E+00  0.00000E+00 -1.43229E-03
 3.94848E+00  1.51162E+00  0.00000E+00 -1.63960E-03
 3.94848E+00  1.60594E+00  0.00000E+00 -1.72675E-03
 3.94848E+00  1.70152E+00  0.00000E+00 -2.41262E-03
 3.94848E+00  1.79849E+00  0.00000E+00 -2.59979E-03
 3.94848E+00  1.89699E+00  0.00000E+00 -2.93826E-03
 3.94848E+00  1.99717E+00  0.00000E+00 -3.54741E-03
 3.94848E+00  2.09918E+00  0.00000E+00 -4.32456E-03
 3.94848E+00  2.20318E+00  0.00000E+00 -5.07977E-03
 3.94848E+00  2.30930E+00  0.00000E+00 -6.04617E-03
 3.94848E+00  2.41772E+00  0.00000E+00 -7.18575E-03
 3.94848E+00  2.52858E+00  0.00000E+00 -8.31124E-03
 3.94848E+00  2.64204E+00  0.00000E+00 -1.02181E-02
 3.94848E+00  2.75824E+00  0.00000E+00 -1.04272E-02
 3.94848E+00  2.87733E+00  0.00000E+00 -1.50451E-02
 3.94848E+00  2.99944E+00  0.00000E+00 -2.15332E-02
 3.94848E+00  3.12470E+00  0.00000E+00 -1.95581E-02
 3.94848E+00  3.25325E+00  0.00000E+00 -2.44929E-02
 3.94848E+00  3.38517E+00  0.00000E+00 -2.13914E-02
 3.94848E+00  3.52058E+00  0.00000E+00 -5.55737E-02
 3.94848E+00  3.65955E+00  0.00000E+00 -8.34974E-02
 3.94848E+00  3.80217E+00  0.00000E+00  1.06463E-02
 3.94848E+00  3.94848E+00  0.00000E+00  4.72643E-03
 3.94848E+00  4.09854E+00  0.00000E+00  0.00000E+00

 4.09854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 4.09854E+00  8.73044E-02  0.00000E+00  0.00000E+00
 4.09854E+00  1.74613E-01  0.00000E+00  0.00000E+00
 4.09854E+00  2.61939E-01  0.00000E+00  0.00000E+00
 4.09854E+00  3.49301E-01  0.00000E+00  0.00000E+00
 4.09854E+00  4.36727E-01  0.00000E+00  0.00000E+00
 4.09854E+00  5.24252E-01  0.00000E+00  0.00000E+00
 4.09854E+00  6.11921E-01  0.00000E+00  0.00000E+00
 4.09854E+00  6.99785E-01  0.00000E+00  0.00000E+00
 4.09854E+00  7.87902E-01  0.00000E+00  0.00000E+00
 4.09854E+00  8.76340E-01  0.00000E+00  0.00000E+00
 4.09854E+00  9.65174E-01  0.00000E+00  0.00000E+00
 4.09854E+00  1.05449E+00  0.00000E+00  0.00000E+00
 4.09854E+00  1.14437E+00  0.00000E+00  0.00000E+00
 4.09854E+00  1.23491E+00  0.00000E+00  0.00000E+00
 4.09854E+00  1.32623E+00  0.00000E+00  0.00000E+00
 4.09854E+00  1.41842E+00  0.00000E+00  0.00000E+00
 4.09854E+00  1.51162E+00  0.00000E+00  0.00000E+00
 4.09854E+00  1.60594E+00  0.00000E+00  0.00000E+00
 4.09854E+00  1.70152E+00  0.00000E+00  0.00000E+00
 4.09854E+00  1.79849E+00  0.00000E+00  0.00000E+00
 4.09854E+00  1.89699E+00  0.00000E+00  0.00000E+00
 4.09854E+00  1.99717E+00  0.00000E+00  0.00000E+00
 4.09854E+00  2.09918E+00  0.00000E+00  0.00000E+00
 4.09854E+00  2.20318E+00  0.00000E+00  0.00000E+00
 4.09854E+00  2.30930E+00  0.00000E+00  0.00000E+00
 4.09854E+00  2.41772E+00  0.00000E+00  0.00000E+00
 4.09854E+00  2.52858E+00  0.00000E+00  0.00000E+00
 4.09854E+00  2.64204E+00  0.00000E+00  0.00000E+00
 4.09854E+00  2.75824E+00  0.00000E+00  0.00000E+00
 4.09854E+00  2.87733E+00  0.00000E+00  0.00000E+00
 4.09854E+00  2.99944E+00  0.00000E+00  0.00000E+00
 4.09854E+00  3.12470E+00  0.00000E+00  0.00000E+00
 4.09854E+00  3.25325E+00  0.00000E+00  0.00000E+00
 4.09854E+00  3.38517E+00  0.00000E+00  0.00000E+00
 4.09854E+00  3.52058E+00  0.00000E+00  0.00000E+00
 4.09854E+00  3.65955E+00  0.00000E+00  0.00000E+00
 4.09854E+00  3.80217E+00  0.00000E+00  0.00000E+00
 4.09854E+00  3.94848E+00  0.00000E+00  0.00000E+00
 4.09854E+00  4.09854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF1.15 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -1.04932E+02
 0.00000E+00  8.93182E-02 -7.91324E+01 -1.04306E+02
 0.00000E+00  1.78641E-01 -7.70850E+01 -1.02302E+02
 0.00000E+00  2.67979E-01 -7.39590E+01 -9.90764E+01
 0.00000E+00  3.57352E-01 -7.00746E+01 -9.45240E+01
 0.00000E+00  4.46786E-01 -6.57285E+01 -8.88090E+01
 0.00000E+00  5.36316E-01 -6.11451E+01 -8.22107E+01
 0.00000E+00  6.25982E-01 -5.64718E+01 -7.47696E+01
 0.00000E+00  7.15834E-01 -5.17981E+01 -6.70409E+01
 0.00000E+00  8.05928E-01 -4.71767E+01 -5.91417E+01
 0.00000E+00  8.96328E-01 -4.26382E+01 -5.16109E+01
 0.00000E+00  9.87106E-01 -3.82007E+01 -4.45758E+01
 0.00000E+00  1.07834E+00 -3.38773E+01 -3.80024E+01
 0.00000E+00  1.17012E+00 -2.96798E+01 -3.21599E+01
 0.00000E+00  1.26253E+00 -2.56192E+01 -2.68257E+01
 0.00000E+00  1.35567E+00 -2.17054E+01 -2.22915E+01
 0.00000E+00  1.44966E+00 -1.79467E+01 -1.81363E+01
 0.00000E+00  1.54461E+00 -1.43476E+01 -1.43608E+01
 0.00000E+00  1.64062E+00 -1.09022E+01 -1.10229E+01
 0.00000E+00  1.73784E+00 -7.58081E+00 -7.94134E+00
 0.00000E+00  1.83638E+00 -4.33833E+00 -4.83582E+00
 0.00000E+00  1.93639E+00 -1.39915E+00 -2.01428E+00
 0.00000E+00  2.03801E+00  1.62933E-01 -4.46396E-01
 0.00000E+00  2.14137E+00  2.29861E-01 -2.38173E-01
 0.00000E+00  2.24663E+00  6.94519E-02 -2.50634E-01
 0.00000E+00  2.35394E+00  1.37673E-02 -2.53291E-01
 0.00000E+00  2.46343E+00  2.12125E-03 -1.77033E-01
 0.00000E+00  2.57527E+00  2.68301E-04 -1.17254E-01
 0.00000E+00  2.68959E+00  2.80193E-05 -7.75925E-02
 0.00000E+00  2.80656E+00  2.42544E-06 -5.38673E-02
 0.00000E+00  2.92629E+00  1.73544E-07 -3.67316E-02
 0.00000E+00  3.04894E+00  0.00000E+00 -2.71545E-02
 0.00000E+00  3.17463E+00  0.00000E+00 -1.70376E-02
 0.00000E+00  3.30349E+00  0.00000E+00 -9.32208E-03
 0.00000E+00  3.43562E+00  0.00000E+00 -6.39561E-03
 0.00000E+00  3.57113E+00  0.00000E+00 -1.99958E-03
 0.00000E+00  3.71010E+00  0.00000E+00 -1.21120E-03
 0.00000E+00  3.85262E+00  0.00000E+00 -1.27844E-04
 0.00000E+00  3.99875E+00  0.00000E+00 -2.03535E-05
 0.00000E+00  4.14854E+00  0.00000E+00  0.00000E+00

 8.93182E-02  0.00000E+00 -7.91324E+01 -1.04306E+02
 8.93182E-02  8.93182E-02 -7.84449E+01 -1.03680E+02
 8.93182E-02  1.78641E-01 -7.64706E+01 -1.01674E+02
 8.93182E-02  2.67979E-01 -7.34414E+01 -9.84878E+01
 8.93182E-02  3.57352E-01 -6.96546E+01 -9.39737E+01
 8.93182E-02  4.46786E-01 -6.53923E+01 -8.82901E+01
 8.93182E-02  5.36316E-01 -6.08749E+01 -8.16663E+01
 8.93182E-02  6.25982E-01 -5.62517E+01 -7.43356E+01
 8.93182E-02  7.15834E-01 -5.16163E+01 -6.66945E+01
 8.93182E-02  8.05928E-01 -4.70246E+01 -5.89107E+01
 8.93182E-02  8.96328E-01 -4.25097E+01 -5.14667E+01
 8.93182E-02  9.87106E-01 -3.80917E+01 -4.44223E+01
 8.93182E-02  1.07834E+00 -3.37851E+01 -3.79298E+01
 8.93182E-02  1.17012E+00 -2.96022E+01 -3.21438E+01
 8.93182E-02  1.26253E+00 -2.55544E+01 -2.69114E+01
 8.93182E-02  1.35567E+00 -2.16519E+01 -2.23431E+01
 8.93182E-02  1.44966E+00 -1.79034E+01 -1.81525E+01
 8.93182E-02  1.54461E+00 -1.43133E+01 -1.44829E+01
 8.93182E-02  1.64062E+00 -1.08759E+01 -1.10887E+01
 8.93182E-02  1.73784E+00 -7.56170E+00 -7.82622E+00
 8.93182E-02  1.83638E+00 -4.32597E+00 -4.77428E+00
 8.93182E-02  1.93639E+00 -1.39320E+00 -1.94109E+00
 8.93182E-02  2.03801E+00  1.64406E-01 -4.01046E-01
 8.93182E-02  2.14137E+00  2.29956E-01 -3.52523E-01
 8.93182E-02  2.24663E+00  6.94282E-02 -2.92127E-01
 8.93182E-02  2.35394E+00  1.37592E-02 -2.06319E-01
 8.93182E-02  2.46343E+00  2.11978E-03 -1.71723E-01
 8.93182E-02  2.57527E+00  2.68105E-04 -1.15752E-01
 8.93182E-02  2.68959E+00  2.79971E-05 -8.24610E-02
 8.93182E-02  2.80656E+00  2.42287E-06 -5.51620E-02
 8.93182E-02  2.92629E+00  1.73095E-07 -3.88085E-02
 8.93182E-02  3.04894E+00  0.00000E+00 -2.50716E-02
 8.93182E-02  3.17463E+00  0.00000E+00 -1.87853E-02
 8.93182E-02  3.30349E+00  0.00000E+00 -1.15854E-02
 8.93182E-02  3.43562E+00  0.00000E+00 -5.76279E-03
 8.93182E-02  3.57113E+00  0.00000E+00 -2.43259E-03
 8.93182E-02  3.71010E+00  0.00000E+00 -7.36734E-04
 8.93182E-02  3.85262E+00  0.00000E+00 -2.45326E-04
 8.93182E-02  3.99875E+00  0.00000E+00 -1.53937E-05
 8.93182E-02  4.14854E+00  0.00000E+00  0.00000E+00

 1.78641E-01  0.00000E+00 -7.70850E+01 -1.02302E+02
 1.78641E-01  8.93182E-02 -7.64706E+01 -1.01674E+02
 1.78641E-01  1.78641E-01 -7.46928E+01 -9.96427E+01
 1.78641E-01  2.67979E-01 -7.19279E+01 -9.65161E+01
 1.78641E-01  3.57352E-01 -6.84133E+01 -9.20920E+01
 1.78641E-01  4.46786E-01 -6.43908E+01 -8.65710E+01
 1.78641E-01  5.36316E-01 -6.00661E+01 -8.00995E+01
 1.78641E-01  6.25982E-01 -5.55917E+01 -7.30299E+01
 1.78641E-01  7.15834E-01 -5.10707E+01 -6.56811E+01
 1.78641E-01  8.05928E-01 -4.65681E+01 -5.82812E+01
 1.78641E-01  8.96328E-01 -4.21242E+01 -5.09504E+01
 1.78641E-01  9.87106E-01 -3.77650E+01 -4.40740E+01
 1.78641E-01  1.07834E+00 -3.35087E+01 -3.77793E+01
 1.78641E-01  1.17012E+00 -2.93697E+01 -3.20085E+01
 1.78641E-01  1.26253E+00 -2.53604E+01 -2.67940E+01
 1.78641E-01  1.35567E+00 -2.14921E+01 -2.23172E+01
 1.78641E-01  1.44966E+00 -1.77740E+01 -1.81798E+01
 1.78641E-01  1.54461E+00 -1.42111E+01 -1.44313E+01
 1.78641E-01  1.64062E+00 -1.07977E+01 -1.10397E+01
 1.78641E-01  1.73784E+00 -7.50521E+00 -7.82906E+00
 1.78641E-01  1.83638E+00 -4.28980E+00 -4.74155E+00
 1.78641E-01  1.93639E+00 -1.37618E+00 -1.99316E+00
 1.78641E-01  2.03801E+00  1.68339E-01 -4.37661E-01
 1.78641E-01  2.14137E+00  2.30095E-01 -2.86824E-01
 1.78641E-01  2.24663E+00  6.93289E-02 -2.61502E-01
 1.78641E-01  2.35394E+00  1.37305E-02 -2.45292E-01
 1.78641E-01  2.46343E+00  2.11481E-03 -1.73793E-01
 1.78641E-01  2.57527E+00  2.67450E-04 -1.29234E-01
 1.78641E-01  2.68959E+00  2.79280E-05 -8.14182E-02
 1.78641E-01  2.80656E+00  2.41695E-06 -5.18214E-02
 1.78641E-01  2.92629E+00  1.72677E-07 -4.03872E-02
 1.78641E-01  3.04894E+00  0.00000E+00 -2.64644E-02
 1.78641E-01  3.17463E+00  0.00000E+00 -1.58583E-02
 1.78641E-01  3.30349E+00  0.00000E+00 -1.10036E-02
 1.78641E-01  3.43562E+00  0.00000E+00 -5.73759E-03
 1.78641E-01  3.57113E+00  0.00000E+00 -2.97717E-03
 1.78641E-01  3.71010E+00  0.00000E+00 -9.16369E-04
 1.78641E-01  3.85262E+00  0.00000E+00 -1.97404E-04
 1.78641E-01  3.99875E+00  0.00000E+00 -3.96527E-05
 1.78641E-01  4.14854E+00  0.00000E+00  0.00000E+00

 2.67979E-01  0.00000E+00 -7.39590E+01 -9.90764E+01
 2.67979E-01  8.93182E-02 -7.34414E+01 -9.84878E+01
 2.67979E-01  1.78641E-01 -7.19279E+01 -9.65161E+01
 2.67979E-01  2.67979E-01 -6.95293E+01 -9.33839E+01
 2.67979E-01  3.57352E-01 -6.64077E+01 -8.90974E+01
 2.67979E-01  4.46786E-01 -6.27475E+01 -8.37683E+01
 2.67979E-01  5.36316E-01 -5.87264E+01 -7.77225E+01
 2.67979E-01  6.25982E-01 -5.44936E+01 -7.10893E+01
 2.67979E-01  7.15834E-01 -5.01613E+01 -6.39899E+01
 2.67979E-01  8.05928E-01 -4.58069E+01 -5.70266E+01
 2.67979E-01  8.96328E-01 -4.14821E+01 -5.01245E+01
 2.67979E-01  9.87106E-01 -3.72214E+01 -4.35756E+01
 2.67979E-01  1.07834E+00 -3.30490E+01 -3.73715E+01
 2.67979E-01  1.17012E+00 -2.89828E+01 -3.19314E+01
 2.67979E-01  1.26253E+00 -2.50377E+01 -2.67813E+01
 2.67979E-01  1.35567E+00 -2.12262E+01 -2.22382E+01
 2.67979E-01  1.44966E+00 -1.75586E+01 -1.81673E+01
 2.67979E-01  1.54461E+00 -1.40407E+01 -1.43940E+01
 2.67979E-01  1.64062E+00 -1.06675E+01 -1.10325E+01
 2.67979E-01  1.73784E+00 -7.41107E+00 -7.82565E+00
 2.67979E-01  1.83638E+00 -4.22951E+00 -4.69459E+00
 2.67979E-01  1.93639E+00 -1.34780E+00 -1.90733E+00
 2.67979E-01  2.03801E+00  1.74872E-01 -4.15503E-01
 2.67979E-01  2.14137E+00  2.30307E-01 -2.53208E-01
 2.67979E-01  2.24663E+00  6.91592E-02 -3.18552E-01
 2.67979E-01  2.35394E+00  1.36821E-02 -2.71676E-01
 2.67979E-01  2.46343E+00  2.10641E-03 -1.77667E-01
 2.67979E-01  2.57527E+00  2.66345E-04 -1.08455E-01
 2.67979E-01  2.68959E+00  2.78115E-05 -8.54223E-02
 2.67979E-01  2.80656E+00  2.40695E-06 -6.15836E-02
 2.67979E-01  2.92629E+00  1.71973E-07 -3.96296E-02
 2.67979E-01  3.04894E+00  0.00000E+00 -2.41127E-02
 2.67979E-01  3.17463E+00  0.00000E+00 -1.60098E-02
 2.67979E-01  3.30349E+00  0.00000E+00 -1.10310E-02
 2.67979E-01  3.43562E+00  0.00000E+00 -5.62743E-03
 2.67979E-01  3.57113E+00  0.00000E+00 -2.69205E-03
 2.67979E-01  3.71010E+00  0.00000E+00 -1.61342E-03
 2.67979E-01  3.85262E+00  0.00000E+00 -2.50350E-04
 2.67979E-01  3.99875E+00  0.00000E+00 -9.88358E-05
 2.67979E-01  4.14854E+00  0.00000E+00  0.00000E+00

 3.57352E-01  0.00000E+00 -7.00746E+01 -9.45240E+01
 3.57352E-01  8.93182E-02 -6.96546E+01 -9.39737E+01
 3.57352E-01  1.78641E-01 -6.84133E+01 -9.20920E+01
 3.57352E-01  2.67979E-01 -6.64077E+01 -8.90974E+01
 3.57352E-01  3.57352E-01 -6.37313E+01 -8.50172E+01
 3.57352E-01  4.46786E-01 -6.05074E+01 -8.00650E+01
 3.57352E-01  5.36316E-01 -5.68734E+01 -7.44986E+01
 3.57352E-01  6.25982E-01 -5.29624E+01 -6.83586E+01
 3.57352E-01  7.15834E-01 -4.88888E+01 -6.18717E+01
 3.57352E-01  8.05928E-01 -4.47412E+01 -5.53636E+01
 3.57352E-01  8.96328E-01 -4.05838E+01 -4.89776E+01
 3.57352E-01  9.87106E-01 -3.64617E+01 -4.27505E+01
 3.57352E-01  1.07834E+00 -3.24068E+01 -3.69447E+01
 3.57352E-01  1.17012E+00 -2.84425E+01 -3.15492E+01
 3.57352E-01  1.26253E+00 -2.45867E+01 -2.66052E+01
 3.57352E-01  1.35567E+00 -2.08545E+01 -2.21282E+01
 3.57352E-01  1.44966E+00 -1.72573E+01 -1.80699E+01
 3.57352E-01  1.54461E+00 -1.38020E+01 -1.43717E+01
 3.57352E-01  1.64062E+00 -1.04846E+01 -1.09016E+01
 3.57352E-01  1.73784E+00 -7.27872E+00 -7.71492E+00
 3.57352E-01  1.83638E+00 -4.14451E+00 -4.66817E+00
 3.57352E-01  1.93639E+00 -1.30755E+00 -1.86310E+00
 3.57352E-01  2.03801E+00  1.84254E-01 -4.02570E-01
 3.57352E-01  2.14137E+00  2.30656E-01 -3.36900E-01
 3.57352E-01  2.24663E+00  6.89296E-02 -3.85992E-01
 3.57352E-01  2.35394E+00  1.36152E-02 -3.47601E-01
 3.57352E-01  2.46343E+00  2.09475E-03 -2.27568E-01
 3.57352E-01  2.57527E+00  2.64806E-04 -1.33383E-01
 3.57352E-01  2.68959E+00  2.76491E-05 -8.07270E-02
 3.57352E-01  2.80656E+00  2.39299E-06 -5.80746E-02
 3.57352E-01  2.92629E+00  1.70994E-07 -3.55231E-02
 3.57352E-01  3.04894E+00  0.00000E+00 -2.69538E-02
 3.57352E-01  3.17463E+00  0.00000E+00 -1.97106E-02
 3.57352E-01  3.30349E+00  0.00000E+00 -1.08204E-02
 3.57352E-01  3.43562E+00  0.00000E+00 -5.36596E-03
 3.57352E-01  3.57113E+00  0.00000E+00 -2.86388E-03
 3.57352E-01  3.71010E+00  0.00000E+00 -1.03903E-03
 3.57352E-01  3.85262E+00  0.00000E+00 -4.88688E-04
 3.57352E-01  3.99875E+00  0.00000E+00 -8.18259E-05
 3.57352E-01  4.14854E+00  0.00000E+00  0.00000E+00

 4.46786E-01  0.00000E+00 -6.57285E+01 -8.88090E+01
 4.46786E-01  8.93182E-02 -6.53923E+01 -8.82901E+01
 4.46786E-01  1.78641E-01 -6.43908E+01 -8.65710E+01
 4.46786E-01  2.67979E-01 -6.27475E+01 -8.37683E+01
 4.46786E-01  3.57352E-01 -6.05074E+01 -8.00650E+01
 4.46786E-01  4.46786E-01 -5.77408E+01 -7.55844E+01
 4.46786E-01  5.36316E-01 -5.45401E+01 -7.04868E+01
 4.46786E-01  6.25982E-01 -5.10105E+01 -6.49609E+01
 4.46786E-01  7.15834E-01 -4.72568E+01 -5.92510E+01
 4.46786E-01  8.05928E-01 -4.33717E+01 -5.33169E+01
 4.46786E-01  8.96328E-01 -3.94297E+01 -4.73983E+01
 4.46786E-01  9.87106E-01 -3.54866E+01 -4.17324E+01
 4.46786E-01  1.07834E+00 -3.15832E+01 -3.62390E+01
 4.46786E-01  1.17012E+00 -2.77495E+01 -3.11712E+01
 4.46786E-01  1.26253E+00 -2.40083E+01 -2.63375E+01
 4.46786E-01  1.35567E+00 -2.03773E+01 -2.19876E+01
 4.46786E-01  1.44966E+00 -1.68700E+01 -1.79720E+01
 4.46786E-01  1.54461E+00 -1.34946E+01 -1.42539E+01
 4.46786E-01  1.64062E+00 -1.02487E+01 -1.08771E+01
 4.46786E-01  1.73784E+00 -7.10747E+00 -7.65922E+00
 4.46786E-01  1.83638E+00 -4.03405E+00 -4.58563E+00
 4.46786E-01  1.93639E+00 -1.25484E+00 -1.79547E+00
 4.46786E-01  2.03801E+00  1.96769E-01 -4.10487E-01
 4.46786E-01  2.14137E+00  2.31214E-01 -3.43185E-01
 4.46786E-01  2.24663E+00  6.86518E-02 -3.90699E-01
 4.46786E-01  2.35394E+00  1.35315E-02 -2.94909E-01
 4.46786E-01  2.46343E+00  2.08000E-03 -2.43344E-01
 4.46786E-01  2.57527E+00  2.62848E-04 -1.37565E-01
 4.46786E-01  2.68959E+00  2.74420E-05 -8.92896E-02
 4.46786E-01  2.80656E+00  2.37515E-06 -5.87021E-02
 4.46786E-01  2.92629E+00  1.69737E-07 -4.20446E-02
 4.46786E-01  3.04894E+00  0.00000E+00 -2.68845E-02
 4.46786E-01  3.17463E+00  0.00000E+00 -1.64654E-02
 4.46786E-01  3.30349E+00  0.00000E+00 -1.09270E-02
 4.46786E-01  3.43562E+00  0.00000E+00 -5.88717E-03
 4.46786E-01  3.57113E+00  0.00000E+00 -3.52080E-03
 4.46786E-01  3.71010E+00  0.00000E+00 -1.45824E-03
 4.46786E-01  3.85262E+00  0.00000E+00 -7.05847E-04
 4.46786E-01  3.99875E+00  0.00000E+00 -1.94322E-04
 4.46786E-01  4.14854E+00  0.00000E+00  0.00000E+00

 5.36316E-01  0.00000E+00 -6.11451E+01 -8.22107E+01
 5.36316E-01  8.93182E-02 -6.08749E+01 -8.16663E+01
 5.36316E-01  1.78641E-01 -6.00661E+01 -8.00995E+01
 5.36316E-01  2.67979E-01 -5.87264E+01 -7.77225E+01
 5.36316E-01  3.57352E-01 -5.68734E+01 -7.44986E+01
 5.36316E-01  4.46786E-01 -5.45401E+01 -7.04868E+01
 5.36316E-01  5.36316E-01 -5.17793E+01 -6.61566E+01
 5.36316E-01  6.25982E-01 -4.86629E+01 -6.12253E+01
 5.36316E-01  7.15834E-01 -4.52749E+01 -5.61792E+01
 5.36316E-01  8.05928E-01 -4.17016E+01 -5.09301E+01
 5.36316E-01  8.96328E-01 -3.80206E+01 -4.55752E+01
 5.36316E-01  9.87106E-01 -3.42964E+01 -4.03531E+01
 5.36316E-01  1.07834E+00 -3.05786E+01 -3.53611E+01
 5.36316E-01  1.17012E+00 -2.69048E+01 -3.05624E+01
 5.36316E-01  1.26253E+00 -2.33030E+01 -2.59981E+01
 5.36316E-01  1.35567E+00 -1.97949E+01 -2.17407E+01
 5.36316E-01  1.44966E+00 -1.63966E+01 -1.78260E+01
 5.36316E-01  1.54461E+00 -1.31183E+01 -1.41674E+01
 5.36316E-01  1.64062E+00 -9.95902E+00 -1.07258E+01
 5.36316E-01  1.73784E+00 -6.89645E+00 -7.58766E+00
 5.36316E-01  1.83638E+00 -3.89722E+00 -4.63097E+00
 5.36316E-01  1.93639E+00 -1.18897E+00 -1.75365E+00
 5.36316E-01  2.03801E+00  2.12763E-01 -3.62663E-01
 5.36316E-01  2.14137E+00  2.32065E-01 -2.90517E-01
 5.36316E-01  2.24663E+00  6.83395E-02 -3.95932E-01
 5.36316E-01  2.35394E+00  1.34327E-02 -3.34736E-01
 5.36316E-01  2.46343E+00  2.06234E-03 -2.45480E-01
 5.36316E-01  2.57527E+00  2.60491E-04 -1.68120E-01
 5.36316E-01  2.68959E+00  2.71915E-05 -1.01550E-01
 5.36316E-01  2.80656E+00  2.35352E-06 -6.59650E-02
 5.36316E-01  2.92629E+00  1.68212E-07 -4.28991E-02
 5.36316E-01  3.04894E+00  0.00000E+00 -2.79001E-02
 5.36316E-01  3.17463E+00  0.00000E+00 -1.77281E-02
 5.36316E-01  3.30349E+00  0.00000E+00 -9.91410E-03
 5.36316E-01  3.43562E+00  0.00000E+00 -6.09913E-03
 5.36316E-01  3.57113E+00  0.00000E+00 -3.02706E-03
 5.36316E-01  3.71010E+00  0.00000E+00 -1.58302E-03
 5.36316E-01  3.85262E+00  0.00000E+00 -6.18417E-04
 5.36316E-01  3.99875E+00  0.00000E+00 -3.71191E-04
 5.36316E-01  4.14854E+00  0.00000E+00  0.00000E+00

 6.25982E-01  0.00000E+00 -5.64718E+01 -7.47696E+01
 6.25982E-01  8.93182E-02 -5.62517E+01 -7.43356E+01
 6.25982E-01  1.78641E-01 -5.55917E+01 -7.30299E+01
 6.25982E-01  2.67979E-01 -5.44936E+01 -7.10893E+01
 6.25982E-01  3.57352E-01 -5.29624E+01 -6.83586E+01
 6.25982E-01  4.46786E-01 -5.10105E+01 -6.49609E+01
 6.25982E-01  5.36316E-01 -4.86629E+01 -6.12253E+01
 6.25982E-01  6.25982E-01 -4.59611E+01 -5.71587E+01
 6.25982E-01  7.15834E-01 -4.29631E+01 -5.27128E+01
 6.25982E-01  8.05928E-01 -3.97384E+01 -4.81564E+01
 6.25982E-01  8.96328E-01 -3.63591E+01 -4.34890E+01
 6.25982E-01  9.87106E-01 -3.28921E+01 -3.88225E+01
 6.25982E-01  1.07834E+00 -2.93937E+01 -3.42578E+01
 6.25982E-01  1.17012E+00 -2.59087E+01 -2.97805E+01
 6.25982E-01  1.26253E+00 -2.24712E+01 -2.55169E+01
 6.25982E-01  1.35567E+00 -1.91075E+01 -2.13835E+01
 6.25982E-01  1.44966E+00 -1.58371E+01 -1.76889E+01
 6.25982E-01  1.54461E+00 -1.26725E+01 -1.39307E+01
 6.25982E-01  1.64062E+00 -9.61486E+00 -1.06730E+01
 6.25982E-01  1.73784E+00 -6.64468E+00 -7.50199E+00
 6.25982E-01  1.83638E+00 -3.73299E+00 -4.55312E+00
 6.25982E-01  1.93639E+00 -1.10908E+00 -1.84673E+00
 6.25982E-01  2.03801E+00  2.32642E-01 -4.65825E-01
 6.25982E-01  2.14137E+00  2.33310E-01 -3.63000E-01
 6.25982E-01  2.24663E+00  6.80088E-02 -4.34058E-01
 6.25982E-01  2.35394E+00  1.33209E-02 -3.61539E-01
 6.25982E-01  2.46343E+00  2.04201E-03 -2.74950E-01
 6.25982E-01  2.57527E+00  2.57755E-04 -1.65879E-01
 6.25982E-01  2.68959E+00  2.68995E-05 -1.05170E-01
 6.25982E-01  2.80656E+00  2.32822E-06 -6.97124E-02
 6.25982E-01  2.92629E+00  1.66425E-07 -4.28402E-02
 6.25982E-01  3.04894E+00  0.00000E+00 -2.63759E-02
 6.25982E-01  3.17463E+00  0.00000E+00 -1.94620E-02
 6.25982E-01  3.30349E+00  0.00000E+00 -9.77572E-03
 6.25982E-01  3.43562E+00  0.00000E+00 -7.22012E-03
 6.25982E-01  3.57113E+00  0.00000E+00 -3.35238E-03
 6.25982E-01  3.71010E+00  0.00000E+00 -2.07689E-03
 6.25982E-01  3.85262E+00  0.00000E+00 -9.38371E-04
 6.25982E-01  3.99875E+00  0.00000E+00 -3.75205E-04
 6.25982E-01  4.14854E+00  0.00000E+00  0.00000E+00

 7.15834E-01  0.00000E+00 -5.17981E+01 -6.70409E+01
 7.15834E-01  8.93182E-02 -5.16163E+01 -6.66945E+01
 7.15834E-01  1.78641E-01 -5.10707E+01 -6.56811E+01
 7.15834E-01  2.67979E-01 -5.01613E+01 -6.39899E+01
 7.15834E-01  3.57352E-01 -4.88888E+01 -6.18717E+01
 7.15834E-01  4.46786E-01 -4.72568E+01 -5.92510E+01
 7.15834E-01  5.36316E-01 -4.52749E+01 -5.61792E+01
 7.15834E-01  6.25982E-01 -4.29631E+01 -5.27128E+01
 7.15834E-01  7.15834E-01 -4.03550E+01 -4.90212E+01
 7.15834E-01  8.05928E-01 -3.74983E+01 -4.50771E+01
 7.15834E-01  8.96328E-01 -3.44512E+01 -4.10236E+01
 7.15834E-01  9.87106E-01 -3.12754E+01 -3.69642E+01
 7.15834E-01  1.07834E+00 -2.80288E+01 -3.28499E+01
 7.15834E-01  1.17012E+00 -2.47612E+01 -2.87150E+01
 7.15834E-01  1.26253E+00 -2.15129E+01 -2.47787E+01
 7.15834E-01  1.35567E+00 -1.83150E+01 -2.09040E+01
 7.15834E-01  1.44966E+00 -1.51910E+01 -1.72380E+01
 7.15834E-01  1.54461E+00 -1.21565E+01 -1.37824E+01
 7.15834E-01  1.64062E+00 -9.21526E+00 -1.04890E+01
 7.15834E-01  1.73784E+00 -6.35108E+00 -7.51882E+00
 7.15834E-01  1.83638E+00 -3.54020E+00 -4.49808E+00
 7.15834E-01  1.93639E+00 -1.01420E+00 -1.81199E+00
 7.15834E-01  2.03801E+00  2.56868E-01 -4.82632E-01
 7.15834E-01  2.14137E+00  2.35059E-01 -4.05631E-01
 7.15834E-01  2.24663E+00  6.76779E-02 -4.17550E-01
 7.15834E-01  2.35394E+00  1.31985E-02 -3.77562E-01
 7.15834E-01  2.46343E+00  2.01926E-03 -2.69228E-01
 7.15834E-01  2.57527E+00  2.54664E-04 -1.95871E-01
 7.15834E-01  2.68959E+00  2.65676E-05 -1.27112E-01
 7.15834E-01  2.80656E+00  2.29937E-06 -8.01033E-02
 7.15834E-01  2.92629E+00  1.64381E-07 -5.03279E-02
 7.15834E-01  3.04894E+00  0.00000E+00 -3.17807E-02
 7.15834E-01  3.17463E+00  0.00000E+00 -1.92739E-02
 7.15834E-01  3.30349E+00  0.00000E+00 -1.20217E-02
 7.15834E-01  3.43562E+00  0.00000E+00 -6.25816E-03
 7.15834E-01  3.57113E+00  0.00000E+00 -2.83845E-03
 7.15834E-01  3.71010E+00  0.00000E+00 -1.85111E-03
 7.15834E-01  3.85262E+00  0.00000E+00 -9.45887E-04
 7.15834E-01  3.99875E+00  0.00000E+00 -5.31524E-04
 7.15834E-01  4.14854E+00  0.00000E+00  0.00000E+00

 8.05928E-01  0.00000E+00 -4.71767E+01 -5.91417E+01
 8.05928E-01  8.93182E-02 -4.70246E+01 -5.89107E+01
 8.05928E-01  1.78641E-01 -4.65681E+01 -5.82812E+01
 8.05928E-01  2.67979E-01 -4.58069E+01 -5.70266E+01
 8.05928E-01  3.57352E-01 -4.47412E+01 -5.53636E+01
 8.05928E-01  4.46786E-01 -4.33717E+01 -5.33169E+01
 8.05928E-01  5.36316E-01 -4.17016E+01 -5.09301E+01
 8.05928E-01  6.25982E-01 -3.97384E+01 -4.81564E+01
 8.05928E-01  7.15834E-01 -3.74983E+01 -4.50771E+01
 8.05928E-01  8.05928E-01 -3.50089E+01 -4.18290E+01
 8.05928E-01  8.96328E-01 -3.23100E+01 -3.84020E+01
 8.05928E-01  9.87106E-01 -2.94510E+01 -3.48845E+01
 8.05928E-01  1.07834E+00 -2.64848E+01 -3.11649E+01
 8.05928E-01  1.17012E+00 -2.34622E+01 -2.75932E+01
 8.05928E-01  1.26253E+00 -2.04276E+01 -2.37999E+01
 8.05928E-01  1.35567E+00 -1.74168E+01 -2.02717E+01
 8.05928E-01  1.44966E+00 -1.44577E+01 -1.67661E+01
 8.05928E-01  1.54461E+00 -1.15695E+01 -1.34072E+01
 8.05928E-01  1.64062E+00 -8.75915E+00 -1.03812E+01
 8.05928E-01  1.73784E+00 -6.01439E+00 -7.33034E+00
 8.05928E-01  1.83638E+00 -3.31758E+00 -4.52129E+00
 8.05928E-01  1.93639E+00 -9.03310E-01 -1.75792E+00
 8.05928E-01  2.03801E+00  2.85940E-01 -5.40825E-01
 8.05928E-01  2.14137E+00  2.37435E-01 -4.43349E-01
 8.05928E-01  2.24663E+00  6.73666E-02 -4.49050E-01
 8.05928E-01  2.35394E+00  1.30680E-02 -3.93548E-01
 8.05928E-01  2.46343E+00  1.99437E-03 -3.20257E-01
 8.05928E-01  2.57527E+00  2.51244E-04 -2.11085E-01
 8.05928E-01  2.68959E+00  2.61979E-05 -1.53138E-01
 8.05928E-01  2.80656E+00  2.26708E-06 -9.35518E-02
 8.05928E-01  2.92629E+00  1.62084E-07 -5.98001E-02
 8.05928E-01  3.04894E+00  0.00000E+00 -3.13888E-02
 8.05928E-01  3.17463E+00  0.00000E+00 -2.11481E-02
 8.05928E-01  3.30349E+00  0.00000E+00 -1.33102E-02
 8.05928E-01  3.43562E+00  0.00000E+00 -8.12996E-03
 8.05928E-01  3.57113E+00  0.00000E+00 -4.08527E-03
 8.05928E-01  3.71010E+00  0.00000E+00 -1.80435E-03
 8.05928E-01  3.85262E+00  0.00000E+00 -6.37327E-04
 8.05928E-01  3.99875E+00  0.00000E+00 -4.91331E-04
 8.05928E-01  4.14854E+00  0.00000E+00  0.00000E+00

 8.96328E-01  0.00000E+00 -4.26382E+01 -5.16109E+01
 8.96328E-01  8.93182E-02 -4.25097E+01 -5.14667E+01
 8.96328E-01  1.78641E-01 -4.21242E+01 -5.09504E+01
 8.96328E-01  2.67979E-01 -4.14821E+01 -5.01245E+01
 8.96328E-01  3.57352E-01 -4.05838E+01 -4.89776E+01
 8.96328E-01  4.46786E-01 -3.94297E+01 -4.73983E+01
 8.96328E-01  5.36316E-01 -3.80206E+01 -4.55752E+01
 8.96328E-01  6.25982E-01 -3.63591E+01 -4.34890E+01
 8.96328E-01  7.15834E-01 -3.44512E+01 -4.10236E+01
 8.96328E-01  8.05928E-01 -3.23100E+01 -3.84020E+01
 8.96328E-01  8.96328E-01 -2.99582E+01 -3.55056E+01
 8.96328E-01  9.87106E-01 -2.74291E+01 -3.24542E+01
 8.96328E-01  1.07834E+00 -2.47650E+01 -2.92856E+01
 8.96328E-01  1.17012E+00 -2.20119E+01 -2.59799E+01
 8.96328E-01  1.26253E+00 -1.92144E+01 -2.27537E+01
 8.96328E-01  1.35567E+00 -1.64119E+01 -1.93774E+01
 8.96328E-01  1.44966E+00 -1.36362E+01 -1.61915E+01
 8.96328E-01  1.54461E+00 -1.09104E+01 -1.31315E+01
 8.96328E-01  1.64062E+00 -8.24534E+00 -1.01342E+01
 8.96328E-01  1.73784E+00 -5.63327E+00 -7.14776E+00
 8.96328E-01  1.83638E+00 -3.06374E+00 -4.33601E+00
 8.96328E-01  1.93639E+00 -7.75320E-01 -1.88557E+00
 8.96328E-01  2.03801E+00  3.20381E-01 -5.36102E-01
 8.96328E-01  2.14137E+00  2.40568E-01 -4.65377E-01
 8.96328E-01  2.24663E+00  6.70960E-02 -4.81772E-01
 8.96328E-01  2.35394E+00  1.29321E-02 -4.39716E-01
 8.96328E-01  2.46343E+00  1.96763E-03 -3.04727E-01
 8.96328E-01  2.57527E+00  2.47521E-04 -2.53430E-01
 8.96328E-01  2.68959E+00  2.57925E-05 -1.67638E-01
 8.96328E-01  2.80656E+00  2.23149E-06 -1.05187E-01
 8.96328E-01  2.92629E+00  1.59546E-07 -6.21971E-02
 8.96328E-01  3.04894E+00  0.00000E+00 -4.00333E-02
 8.96328E-01  3.17463E+00  0.00000E+00 -2.34619E-02
 8.96328E-01  3.30349E+00  0.00000E+00 -1.52524E-02
 8.96328E-01  3.43562E+00  0.00000E+00 -6.98674E-03
 8.96328E-01  3.57113E+00  0.00000E+00 -4.91455E-03
 8.96328E-01  3.71010E+00  0.00000E+00 -2.52956E-03
 8.96328E-01  3.85262E+00  0.00000E+00 -1.33260E-03
 8.96328E-01  3.99875E+00  0.00000E+00 -4.18580E-04
 8.96328E-01  4.14854E+00  0.00000E+00  0.00000E+00

 9.87106E-01  0.00000E+00 -3.82007E+01 -4.45758E+01
 9.87106E-01  8.93182E-02 -3.80917E+01 -4.44223E+01
 9.87106E-01  1.78641E-01 -3.77650E+01 -4.40740E+01
 9.87106E-01  2.67979E-01 -3.72214E+01 -4.35756E+01
 9.87106E-01  3.57352E-01 -3.64617E+01 -4.27505E+01
 9.87106E-01  4.46786E-01 -3.54866E+01 -4.17324E+01
 9.87106E-01  5.36316E-01 -3.42964E+01 -4.03531E+01
 9.87106E-01  6.25982E-01 -3.28921E+01 -3.88225E+01
 9.87106E-01  7.15834E-01 -3.12754E+01 -3.69642E+01
 9.87106E-01  8.05928E-01 -2.94510E+01 -3.48845E+01
 9.87106E-01  8.96328E-01 -2.74291E+01 -3.24542E+01
 9.87106E-01  9.87106E-01 -2.52286E+01 -3.00354E+01
 9.87106E-01  1.07834E+00 -2.28776E+01 -2.71927E+01
 9.87106E-01  1.17012E+00 -2.04123E+01 -2.43983E+01
 9.87106E-01  1.26253E+00 -1.78730E+01 -2.14211E+01
 9.87106E-01  1.35567E+00 -1.52990E+01 -1.84577E+01
 9.87106E-01  1.44966E+00 -1.27250E+01 -1.54813E+01
 9.87106E-01  1.54461E+00 -1.01778E+01 -1.26474E+01
 9.87106E-01  1.64062E+00 -7.67240E+00 -9.75998E+00
 9.87106E-01  1.73784E+00 -5.20625E+00 -6.88988E+00
 9.87106E-01  1.83638E+00 -2.77727E+00 -4.23102E+00
 9.87106E-01  1.93639E+00 -6.29098E-01 -1.80729E+00
 9.87106E-01  2.03801E+00  3.60735E-01 -5.82557E-01
 9.87106E-01  2.14137E+00  2.44592E-01 -5.24001E-01
 9.87106E-01  2.24663E+00  6.68880E-02 -4.88515E-01
 9.87106E-01  2.35394E+00  1.27938E-02 -4.72950E-01
 9.87106E-01  2.46343E+00  1.93936E-03 -3.45233E-01
 9.87106E-01  2.57527E+00  2.43523E-04 -2.62703E-01
 9.87106E-01  2.68959E+00  2.53534E-05 -1.89455E-01
 9.87106E-01  2.80656E+00  2.19274E-06 -1.27525E-01
 9.87106E-01  2.92629E+00  1.56770E-07 -7.71680E-02
 9.87106E-01  3.04894E+00  0.00000E+00 -4.49839E-02
 9.87106E-01  3.17463E+00  0.00000E+00 -2.77185E-02
 9.87106E-01  3.30349E+00  0.00000E+00 -1.62887E-02
 9.87106E-01  3.43562E+00  0.00000E+00 -9.37614E-03
 9.87106E-01  3.57113E+00  0.00000E+00 -4.32077E-03
 9.87106E-01  3.71010E+00  0.00000E+00 -2.55061E-03
 9.87106E-01  3.85262E+00  0.00000E+00 -1.48478E-03
 9.87106E-01  3.99875E+00  0.00000E+00 -5.82698E-04
 9.87106E-01  4.14854E+00  0.00000E+00  0.00000E+00

 1.07834E+00  0.00000E+00 -3.38773E+01 -3.80024E+01
 1.07834E+00  8.93182E-02 -3.37851E+01 -3.79298E+01
 1.07834E+00  1.78641E-01 -3.35087E+01 -3.77793E+01
 1.07834E+00  2.67979E-01 -3.30490E+01 -3.73715E+01
 1.07834E+00  3.57352E-01 -3.24068E+01 -3.69447E+01
 1.07834E+00  4.46786E-01 -3.15832E+01 -3.62390E+01
 1.07834E+00  5.36316E-01 -3.05786E+01 -3.53611E+01
 1.07834E+00  6.25982E-01 -2.93937E+01 -3.42578E+01
 1.07834E+00  7.15834E-01 -2.80288E+01 -3.28499E+01
 1.07834E+00  8.05928E-01 -2.64848E+01 -3.11649E+01
 1.07834E+00  8.96328E-01 -2.47650E+01 -2.92856E+01
 1.07834E+00  9.87106E-01 -2.28776E+01 -2.71927E+01
 1.07834E+00  1.07834E+00 -2.08378E+01 -2.49041E+01
 1.07834E+00  1.17012E+00 -1.86695E+01 -2.24084E+01
 1.07834E+00  1.26253E+00 -1.64041E+01 -1.99360E+01
 1.07834E+00  1.35567E+00 -1.40768E+01 -1.73378E+01
 1.07834E+00  1.44966E+00 -1.17223E+01 -1.46392E+01
 1.07834E+00  1.54461E+00 -9.36990E+00 -1.19848E+01
 1.07834E+00  1.64062E+00 -7.03859E+00 -9.22125E+00
 1.07834E+00  1.73784E+00 -4.73171E+00 -6.65572E+00
 1.07834E+00  1.83638E+00 -2.45668E+00 -4.11887E+00
 1.07834E+00  1.93639E+00 -4.63484E-01 -1.77624E+00
 1.07834E+00  2.03801E+00  4.07549E-01 -6.32010E-01
 1.07834E+00  2.14137E+00  2.49640E-01 -6.49237E-01
 1.07834E+00  2.24663E+00  6.67645E-02 -5.79773E-01
 1.07834E+00  2.35394E+00  1.26559E-02 -5.15587E-01
 1.07834E+00  2.46343E+00  1.90984E-03 -4.06572E-01
 1.07834E+00  2.57527E+00  2.39279E-04 -2.91822E-01
 1.07834E+00  2.68959E+00  2.48826E-05 -2.20154E-01
 1.07834E+00  2.80656E+00  2.15093E-06 -1.42838E-01
 1.07834E+00  2.92629E+00  1.53762E-07 -8.97259E-02
 1.07834E+00  3.04894E+00  0.00000E+00 -5.25436E-02
 1.07834E+00  3.17463E+00  0.00000E+00 -2.99666E-02
 1.07834E+00  3.30349E+00  0.00000E+00 -1.85270E-02
 1.07834E+00  3.43562E+00  0.00000E+00 -8.77819E-03
 1.07834E+00  3.57113E+00  0.00000E+00 -5.17837E-03
 1.07834E+00  3.71010E+00  0.00000E+00 -2.42463E-03
 1.07834E+00  3.85262E+00  0.00000E+00 -1.44931E-03
 1.07834E+00  3.99875E+00  0.00000E+00 -6.61004E-04
 1.07834E+00  4.14854E+00  0.00000E+00  0.00000E+00

 1.17012E+00  0.00000E+00 -2.96798E+01 -3.21599E+01
 1.17012E+00  8.93182E-02 -2.96022E+01 -3.21438E+01
 1.17012E+00  1.78641E-01 -2.93697E+01 -3.20085E+01
 1.17012E+00  2.67979E-01 -2.89828E+01 -3.19314E+01
 1.17012E+00  3.57352E-01 -2.84425E+01 -3.15492E+01
 1.17012E+00  4.46786E-01 -2.77495E+01 -3.11712E+01
 1.17012E+00  5.36316E-01 -2.69048E+01 -3.05624E+01
 1.17012E+00  6.25982E-01 -2.59087E+01 -2.97805E+01
 1.17012E+00  7.15834E-01 -2.47612E+01 -2.87150E+01
 1.17012E+00  8.05928E-01 -2.34622E+01 -2.75932E+01
 1.17012E+00  8.96328E-01 -2.20119E+01 -2.59799E+01
 1.17012E+00  9.87106E-01 -2.04123E+01 -2.43983E+01
 1.17012E+00  1.07834E+00 -1.86695E+01 -2.24084E+01
 1.17012E+00  1.17012E+00 -1.67961E+01 -2.04401E+01
 1.17012E+00  1.26253E+00 -1.48123E+01 -1.82142E+01
 1.17012E+00  1.35567E+00 -1.27455E+01 -1.60184E+01
 1.17012E+00  1.44966E+00 -1.06264E+01 -1.35729E+01
 1.17012E+00  1.54461E+00 -8.48450E+00 -1.12236E+01
 1.17012E+00  1.64062E+00 -6.34188E+00 -8.75588E+00
 1.17012E+00  1.73784E+00 -4.20784E+00 -6.34069E+00
 1.17012E+00  1.83638E+00 -2.10038E+00 -3.88546E+00
 1.17012E+00  1.93639E+00 -2.77327E-01 -1.73504E+00
 1.17012E+00  2.03801E+00  4.61353E-01 -7.35131E-01
 1.17012E+00  2.14137E+00  2.55840E-01 -6.54296E-01
 1.17012E+00  2.24663E+00  6.67459E-02 -7.33261E-01
 1.17012E+00  2.35394E+00  1.25209E-02 -5.65926E-01
 1.17012E+00  2.46343E+00  1.87936E-03 -4.37447E-01
 1.17012E+00  2.57527E+00  2.34811E-04 -3.25535E-01
 1.17012E+00  2.68959E+00  2.43819E-05 -2.48654E-01
 1.17012E+00  2.80656E+00  2.10616E-06 -1.64720E-01
 1.17012E+00  2.92629E+00  1.50526E-07 -1.08159E-01
 1.17012E+00  3.04894E+00  0.00000E+00 -6.45604E-02
 1.17012E+00  3.17463E+00  0.00000E+00 -3.68267E-02
 1.17012E+00  3.30349E+00  0.00000E+00 -2.05336E-02
 1.17012E+00  3.43562E+00  0.00000E+00 -1.15613E-02
 1.17012E+00  3.57113E+00  0.00000E+00 -6.20339E-03
 1.17012E+00  3.71010E+00  0.00000E+00 -3.19507E-03
 1.17012E+00  3.85262E+00  0.00000E+00 -1.84191E-03
 1.17012E+00  3.99875E+00  0.00000E+00 -6.31785E-04
 1.17012E+00  4.14854E+00  0.00000E+00  0.00000E+00

 1.26253E+00  0.00000E+00 -2.56192E+01 -2.68257E+01
 1.26253E+00  8.93182E-02 -2.55544E+01 -2.69114E+01
 1.26253E+00  1.78641E-01 -2.53604E+01 -2.67940E+01
 1.26253E+00  2.67979E-01 -2.50377E+01 -2.67813E+01
 1.26253E+00  3.57352E-01 -2.45867E+01 -2.66052E+01
 1.26253E+00  4.46786E-01 -2.40083E+01 -2.63375E+01
 1.26253E+00  5.36316E-01 -2.33030E+01 -2.59981E+01
 1.26253E+00  6.25982E-01 -2.24712E+01 -2.55169E+01
 1.26253E+00  7.15834E-01 -2.15129E+01 -2.47787E+01
 1.26253E+00  8.05928E-01 -2.04276E+01 -2.37999E+01
 1.26253E+00  8.96328E-01 -1.92144E+01 -2.27537E+01
 1.26253E+00  9.87106E-01 -1.78730E+01 -2.14211E+01
 1.26253E+00  1.07834E+00 -1.64041E+01 -1.99360E+01
 1.26253E+00  1.17012E+00 -1.48123E+01 -1.82142E+01
 1.26253E+00  1.26253E+00 -1.31079E+01 -1.64526E+01
 1.26253E+00  1.35567E+00 -1.13081E+01 -1.44918E+01
 1.26253E+00  1.44966E+00 -9.43663E+00 -1.24279E+01
 1.26253E+00  1.54461E+00 -7.51956E+00 -1.02442E+01
 1.26253E+00  1.64062E+00 -5.57997E+00 -8.07946E+00
 1.26253E+00  1.73784E+00 -3.63256E+00 -5.78706E+00
 1.26253E+00  1.83638E+00 -1.70670E+00 -3.56896E+00
 1.26253E+00  1.93639E+00 -6.94963E-02 -1.64925E+00
 1.26253E+00  2.03801E+00  5.22640E-01 -7.72425E-01
 1.26253E+00  2.14137E+00  2.63308E-01 -7.57276E-01
 1.26253E+00  2.24663E+00  6.68502E-02 -7.11342E-01
 1.26253E+00  2.35394E+00  1.23911E-02 -6.15731E-01
 1.26253E+00  2.46343E+00  1.84813E-03 -4.83251E-01
 1.26253E+00  2.57527E+00  2.30137E-04 -3.51913E-01
 1.26253E+00  2.68959E+00  2.38521E-05 -2.74201E-01
 1.26253E+00  2.80656E+00  2.05846E-06 -2.06017E-01
 1.26253E+00  2.92629E+00  1.47060E-07 -1.35011E-01
 1.26253E+00  3.04894E+00  0.00000E+00 -7.82290E-02
 1.26253E+00  3.17463E+00  0.00000E+00 -4.69862E-02
 1.26253E+00  3.30349E+00  0.00000E+00 -2.55303E-02
 1.26253E+00  3.43562E+00  0.00000E+00 -1.43281E-02
 1.26253E+00  3.57113E+00  0.00000E+00 -8.04828E-03
 1.26253E+00  3.71010E+00  0.00000E+00 -3.26527E-03
 1.26253E+00  3.85262E+00  0.00000E+00 -2.17850E-03
 1.26253E+00  3.99875E+00  0.00000E+00 -5.40839E-04
 1.26253E+00  4.14854E+00  0.00000E+00  0.00000E+00

 1.35567E+00  0.00000E+00 -2.17054E+01 -2.22915E+01
 1.35567E+00  8.93182E-02 -2.16519E+01 -2.23431E+01
 1.35567E+00  1.78641E-01 -2.14921E+01 -2.23172E+01
 1.35567E+00  2.67979E-01 -2.12262E+01 -2.22382E+01
 1.35567E+00  3.57352E-01 -2.08545E+01 -2.21282E+01
 1.35567E+00  4.46786E-01 -2.03773E+01 -2.19876E+01
 1.35567E+00  5.36316E-01 -1.97949E+01 -2.17407E+01
 1.35567E+00  6.25982E-01 -1.91075E+01 -2.13835E+01
 1.35567E+00  7.15834E-01 -1.83150E+01 -2.09040E+01
 1.35567E+00  8.05928E-01 -1.74168E+01 -2.02717E+01
 1.35567E+00  8.96328E-01 -1.64119E+01 -1.93774E+01
 1.35567E+00  9.87106E-01 -1.52990E+01 -1.84577E+01
 1.35567E+00  1.07834E+00 -1.40768E+01 -1.73378E+01
 1.35567E+00  1.17012E+00 -1.27455E+01 -1.60184E+01
 1.35567E+00  1.26253E+00 -1.13081E+01 -1.44918E+01
 1.35567E+00  1.35567E+00 -9.77312E+00 -1.29087E+01
 1.35567E+00  1.44966E+00 -8.15510E+00 -1.11586E+01
 1.35567E+00  1.54461E+00 -6.47395E+00 -9.16895E+00
 1.35567E+00  1.64062E+00 -4.75065E+00 -7.23389E+00
 1.35567E+00  1.73784E+00 -3.00365E+00 -5.25912E+00
 1.35567E+00  1.83638E+00 -1.27388E+00 -3.26680E+00
 1.35567E+00  1.93639E+00  1.61085E-01 -1.47498E+00
 1.35567E+00  2.03801E+00  5.91817E-01 -7.76706E-01
 1.35567E+00  2.14137E+00  2.72126E-01 -8.28849E-01
 1.35567E+00  2.24663E+00  6.70885E-02 -7.59979E-01
 1.35567E+00  2.35394E+00  1.22676E-02 -6.94038E-01
 1.35567E+00  2.46343E+00  1.81622E-03 -5.15886E-01
 1.35567E+00  2.57527E+00  2.25257E-04 -3.58256E-01
 1.35567E+00  2.68959E+00  2.32927E-05 -3.08180E-01
 1.35567E+00  2.80656E+00  2.00770E-06 -2.37540E-01
 1.35567E+00  2.92629E+00  1.43354E-07 -1.49772E-01
 1.35567E+00  3.04894E+00  0.00000E+00 -9.85180E-02
 1.35567E+00  3.17463E+00  0.00000E+00 -5.67071E-02
 1.35567E+00  3.30349E+00  0.00000E+00 -3.04296E-02
 1.35567E+00  3.43562E+00  0.00000E+00 -1.58923E-02
 1.35567E+00  3.57113E+00  0.00000E+00 -7.74372E-03
 1.35567E+00  3.71010E+00  0.00000E+00 -4.29677E-03
 1.35567E+00  3.85262E+00  0.00000E+00 -2.22976E-03
 1.35567E+00  3.99875E+00  0.00000E+00 -1.30195E-03
 1.35567E+00  4.14854E+00  0.00000E+00  0.00000E+00

 1.44966E+00  0.00000E+00 -1.79467E+01 -1.81363E+01
 1.44966E+00  8.93182E-02 -1.79034E+01 -1.81525E+01
 1.44966E+00  1.78641E-01 -1.77740E+01 -1.81798E+01
 1.44966E+00  2.67979E-01 -1.75586E+01 -1.81673E+01
 1.44966E+00  3.57352E-01 -1.72573E+01 -1.80699E+01
 1.44966E+00  4.46786E-01 -1.68700E+01 -1.79720E+01
 1.44966E+00  5.36316E-01 -1.63966E+01 -1.78260E+01
 1.44966E+00  6.25982E-01 -1.58371E+01 -1.76889E+01
 1.44966E+00  7.15834E-01 -1.51910E+01 -1.72380E+01
 1.44966E+00  8.05928E-01 -1.44577E+01 -1.67661E+01
 1.44966E+00  8.96328E-01 -1.36362E+01 -1.61915E+01
 1.44966E+00  9.87106E-01 -1.27250E+01 -1.54813E+01
 1.44966E+00  1.07834E+00 -1.17223E+01 -1.46392E+01
 1.44966E+00  1.17012E+00 -1.06264E+01 -1.35729E+01
 1.44966E+00  1.26253E+00 -9.43663E+00 -1.24279E+01
 1.44966E+00  1.35567E+00 -8.15510E+00 -1.11586E+01
 1.44966E+00  1.44966E+00 -6.78848E+00 -9.52454E+00
 1.44966E+00  1.54461E+00 -5.34888E+00 -7.97975E+00
 1.44966E+00  1.64062E+00 -3.85251E+00 -6.25909E+00
 1.44966E+00  1.73784E+00 -2.31908E+00 -4.50631E+00
 1.44966E+00  1.83638E+00 -8.00282E-01 -2.82756E+00
 1.44966E+00  1.93639E+00  4.15277E-01 -1.28336E+00
 1.44966E+00  2.03801E+00  6.69099E-01 -7.94038E-01
 1.44966E+00  2.14137E+00  2.82307E-01 -9.18636E-01
 1.44966E+00  2.24663E+00  6.74565E-02 -9.97453E-01
 1.44966E+00  2.35394E+00  1.21489E-02 -7.39354E-01
 1.44966E+00  2.46343E+00  1.78334E-03 -5.92164E-01
 1.44966E+00  2.57527E+00  2.20127E-04 -4.72566E-01
 1.44966E+00  2.68959E+00  2.26984E-05 -3.56344E-01
 1.44966E+00  2.80656E+00  1.95343E-06 -2.41591E-01
 1.44966E+00  2.92629E+00  1.39370E-07 -1.67874E-01
 1.44966E+00  3.04894E+00  0.00000E+00 -1.16524E-01
 1.44966E+00  3.17463E+00  0.00000E+00 -6.89233E-02
 1.44966E+00  3.30349E+00  0.00000E+00 -3.66185E-02
 1.44966E+00  3.43562E+00  0.00000E+00 -1.90629E-02
 1.44966E+00  3.57113E+00  0.00000E+00 -9.72439E-03
 1.44966E+00  3.71010E+00  0.00000E+00 -5.21224E-03
 1.44966E+00  3.85262E+00  0.00000E+00 -2.87157E-03
 1.44966E+00  3.99875E+00  0.00000E+00 -1.11699E-03
 1.44966E+00  4.14854E+00  0.00000E+00  0.00000E+00

 1.54461E+00  0.00000E+00 -1.43476E+01 -1.43608E+01
 1.54461E+00  8.93182E-02 -1.43133E+01 -1.44829E+01
 1.54461E+00  1.78641E-01 -1.42111E+01 -1.44313E+01
 1.54461E+00  2.67979E-01 -1.40407E+01 -1.43940E+01
 1.54461E+00  3.57352E-01 -1.38020E+01 -1.43717E+01
 1.54461E+00  4.46786E-01 -1.34946E+01 -1.42539E+01
 1.54461E+00  5.36316E-01 -1.31183E+01 -1.41674E+01
 1.54461E+00  6.25982E-01 -1.26725E+01 -1.39307E+01
 1.54461E+00  7.15834E-01 -1.21565E+01 -1.37824E+01
 1.54461E+00  8.05928E-01 -1.15695E+01 -1.34072E+01
 1.54461E+00  8.96328E-01 -1.09104E+01 -1.31315E+01
 1.54461E+00  9.87106E-01 -1.01778E+01 -1.26474E+01
 1.54461E+00  1.07834E+00 -9.36990E+00 -1.19848E+01
 1.54461E+00  1.17012E+00 -8.48450E+00 -1.12236E+01
 1.54461E+00  1.26253E+00 -7.51956E+00 -1.02442E+01
 1.54461E+00  1.35567E+00 -6.47395E+00 -9.16895E+00
 1.54461E+00  1.44966E+00 -5.34888E+00 -7.97975E+00
 1.54461E+00  1.54461E+00 -4.14960E+00 -6.69191E+00
 1.54461E+00  1.64062E+00 -2.88635E+00 -5.26320E+00
 1.54461E+00  1.73784E+00 -1.57789E+00 -3.73445E+00
 1.54461E+00  1.83638E+00 -2.85031E-01 -2.22123E+00
 1.54461E+00  1.93639E+00  6.93098E-01 -1.05311E+00
 1.54461E+00  2.03801E+00  7.54110E-01 -6.76389E-01
 1.54461E+00  2.14137E+00  2.93662E-01 -9.54362E-01
 1.54461E+00  2.24663E+00  6.79066E-02 -8.53712E-01
 1.54461E+00  2.35394E+00  1.20262E-02 -8.59470E-01
 1.54461E+00  2.46343E+00  1.74818E-03 -6.64130E-01
 1.54461E+00  2.57527E+00  2.14583E-04 -4.28364E-01
 1.54461E+00  2.68959E+00  2.20520E-05 -3.91101E-01
 1.54461E+00  2.80656E+00  1.89412E-06 -2.99478E-01
 1.54461E+00  2.92629E+00  1.35000E-07 -2.07614E-01
 1.54461E+00  3.04894E+00  0.00000E+00 -1.41958E-01
 1.54461E+00  3.17463E+00  0.00000E+00 -8.48390E-02
 1.54461E+00  3.30349E+00  0.00000E+00 -4.37558E-02
 1.54461E+00  3.43562E+00  0.00000E+00 -2.43953E-02
 1.54461E+00  3.57113E+00  0.00000E+00 -1.21130E-02
 1.54461E+00  3.71010E+00  0.00000E+00 -6.43830E-03
 1.54461E+00  3.85262E+00  0.00000E+00 -2.64366E-03
 1.54461E+00  3.99875E+00  0.00000E+00 -1.38771E-03
 1.54461E+00  4.14854E+00  0.00000E+00  0.00000E+00

 1.64062E+00  0.00000E+00 -1.09022E+01 -1.10229E+01
 1.64062E+00  8.93182E-02 -1.08759E+01 -1.10887E+01
 1.64062E+00  1.78641E-01 -1.07977E+01 -1.10397E+01
 1.64062E+00  2.67979E-01 -1.06675E+01 -1.10325E+01
 1.64062E+00  3.57352E-01 -1.04846E+01 -1.09016E+01
 1.64062E+00  4.46786E-01 -1.02487E+01 -1.08771E+01
 1.64062E+00  5.36316E-01 -9.95902E+00 -1.07258E+01
 1.64062E+00  6.25982E-01 -9.61486E+00 -1.06730E+01
 1.64062E+00  7.15834E-01 -9.21526E+00 -1.04890E+01
 1.64062E+00  8.05928E-01 -8.75915E+00 -1.03812E+01
 1.64062E+00  8.96328E-01 -8.24534E+00 -1.01342E+01
 1.64062E+00  9.87106E-01 -7.67240E+00 -9.75998E+00
 1.64062E+00  1.07834E+00 -7.03859E+00 -9.22125E+00
 1.64062E+00  1.17012E+00 -6.34188E+00 -8.75588E+00
 1.64062E+00  1.26253E+00 -5.57997E+00 -8.07946E+00
 1.64062E+00  1.35567E+00 -4.75065E+00 -7.23389E+00
 1.64062E+00  1.44966E+00 -3.85251E+00 -6.25909E+00
 1.64062E+00  1.54461E+00 -2.88635E+00 -5.26320E+00
 1.64062E+00  1.64062E+00 -1.85745E+00 -4.13124E+00
 1.64062E+00  1.73784E+00 -7.82756E-01 -2.90361E+00
 1.64062E+00  1.83638E+00  2.69320E-01 -1.54260E+00
 1.64062E+00  1.93639E+00  9.91279E-01 -6.73710E-01
 1.64062E+00  2.03801E+00  8.44414E-01 -6.04923E-01
 1.64062E+00  2.14137E+00  3.05343E-01 -1.00790E+00
 1.64062E+00  2.24663E+00  6.82517E-02 -1.00334E+00
 1.64062E+00  2.35394E+00  1.18673E-02 -9.22733E-01
 1.64062E+00  2.46343E+00  1.70614E-03 -6.62833E-01
 1.64062E+00  2.57527E+00  2.08069E-04 -5.77823E-01
 1.64062E+00  2.68959E+00  2.12970E-05 -4.10702E-01
 1.64062E+00  2.80656E+00  1.82494E-06 -3.25289E-01
 1.64062E+00  2.92629E+00  1.29901E-07 -2.56220E-01
 1.64062E+00  3.04894E+00  0.00000E+00 -1.73460E-01
 1.64062E+00  3.17463E+00  0.00000E+00 -1.00838E-01
 1.64062E+00  3.30349E+00  0.00000E+00 -5.55419E-02
 1.64062E+00  3.43562E+00  0.00000E+00 -2.77933E-02
 1.64062E+00  3.57113E+00  0.00000E+00 -1.48656E-02
 1.64062E+00  3.71010E+00  0.00000E+00 -7.44047E-03
 1.64062E+00  3.85262E+00  0.00000E+00 -3.47878E-03
 1.64062E+00  3.99875E+00  0.00000E+00 -1.55648E-03
 1.64062E+00  4.14854E+00  0.00000E+00  0.00000E+00

 1.73784E+00  0.00000E+00 -7.58081E+00 -7.94134E+00
 1.73784E+00  8.93182E-02 -7.56170E+00 -7.82622E+00
 1.73784E+00  1.78641E-01 -7.50521E+00 -7.82906E+00
 1.73784E+00  2.67979E-01 -7.41107E+00 -7.82565E+00
 1.73784E+00  3.57352E-01 -7.27872E+00 -7.71492E+00
 1.73784E+00  4.46786E-01 -7.10747E+00 -7.65922E+00
 1.73784E+00  5.36316E-01 -6.89645E+00 -7.58766E+00
 1.73784E+00  6.25982E-01 -6.64468E+00 -7.50199E+00
 1.73784E+00  7.15834E-01 -6.35108E+00 -7.51882E+00
 1.73784E+00  8.05928E-01 -6.01439E+00 -7.33034E+00
 1.73784E+00  8.96328E-01 -5.63327E+00 -7.14776E+00
 1.73784E+00  9.87106E-01 -5.20625E+00 -6.88988E+00
 1.73784E+00  1.07834E+00 -4.73171E+00 -6.65572E+00
 1.73784E+00  1.17012E+00 -4.20784E+00 -6.34069E+00
 1.73784E+00  1.26253E+00 -3.63256E+00 -5.78706E+00
 1.73784E+00  1.35567E+00 -3.00365E+00 -5.25912E+00
 1.73784E+00  1.44966E+00 -2.31908E+00 -4.50631E+00
 1.73784E+00  1.54461E+00 -1.57789E+00 -3.73445E+00
 1.73784E+00  1.64062E+00 -7.82756E-01 -2.90361E+00
 1.73784E+00  1.73784E+00  5.00698E-02 -1.91810E+00
 1.73784E+00  1.83638E+00  8.45549E-01 -9.69418E-01
 1.73784E+00  1.93639E+00  1.29290E+00 -3.41547E-01
 1.73784E+00  2.03801E+00  9.29570E-01 -4.92294E-01
 1.73784E+00  2.14137E+00  3.14049E-01 -9.88149E-01
 1.73784E+00  2.24663E+00  6.78031E-02 -1.02629E+00
 1.73784E+00  2.35394E+00  1.15572E-02 -9.25269E-01
 1.73784E+00  2.46343E+00  1.64115E-03 -7.97697E-01
 1.73784E+00  2.57527E+00  1.98658E-04 -6.33556E-01
 1.73784E+00  2.68959E+00  2.02386E-05 -5.14461E-01
 1.73784E+00  2.80656E+00  1.72938E-06 -3.74635E-01
 1.73784E+00  2.92629E+00  1.22907E-07 -2.76317E-01
 1.73784E+00  3.04894E+00  0.00000E+00 -1.89073E-01
 1.73784E+00  3.17463E+00  0.00000E+00 -1.22473E-01
 1.73784E+00  3.30349E+00  0.00000E+00 -6.74160E-02
 1.73784E+00  3.43562E+00  0.00000E+00 -3.44988E-02
 1.73784E+00  3.57113E+00  0.00000E+00 -1.81224E-02
 1.73784E+00  3.71010E+00  0.00000E+00 -8.70459E-03
 1.73784E+00  3.85262E+00  0.00000E+00 -4.00028E-03
 1.73784E+00  3.99875E+00  0.00000E+00 -2.01546E-03
 1.73784E+00  4.14854E+00  0.00000E+00  0.00000E+00

 1.83638E+00  0.00000E+00 -4.33833E+00 -4.83582E+00
 1.83638E+00  8.93182E-02 -4.32597E+00 -4.77428E+00
 1.83638E+00  1.78641E-01 -4.28980E+00 -4.74155E+00
 1.83638E+00  2.67979E-01 -4.22951E+00 -4.69459E+00
 1.83638E+00  3.57352E-01 -4.14451E+00 -4.66817E+00
 1.83638E+00  4.46786E-01 -4.03405E+00 -4.58563E+00
 1.83638E+00  5.36316E-01 -3.89722E+00 -4.63097E+00
 1.83638E+00  6.25982E-01 -3.73299E+00 -4.55312E+00
 1.83638E+00  7.15834E-01 -3.54020E+00 -4.49808E+00
 1.83638E+00  8.05928E-01 -3.31758E+00 -4.52129E+00
 1.83638E+00  8.96328E-01 -3.06374E+00 -4.33601E+00
 1.83638E+00  9.87106E-01 -2.77727E+00 -4.23102E+00
 1.83638E+00  1.07834E+00 -2.45668E+00 -4.11887E+00
 1.83638E+00  1.17012E+00 -2.10038E+00 -3.88546E+00
 1.83638E+00  1.26253E+00 -1.70670E+00 -3.56896E+00
 1.83638E+00  1.35567E+00 -1.27388E+00 -3.26680E+00
 1.83638E+00  1.44966E+00 -8.00282E-01 -2.82756E+00
 1.83638E+00  1.54461E+00 -2.85031E-01 -2.22123E+00
 1.83638E+00  1.64062E+00  2.69320E-01 -1.54260E+00
 1.83638E+00  1.73784E+00  8.45549E-01 -9.69418E-01
 1.83638E+00  1.83638E+00  1.36425E+00 -3.36358E-01
 1.83638E+00  1.93639E+00  1.52646E+00  1.17395E-02
 1.83638E+00  2.03801E+00  9.69135E-01 -3.90953E-01
 1.83638E+00  2.14137E+00  3.07735E-01 -9.71639E-01
 1.83638E+00  2.24663E+00  6.41416E-02 -1.06378E+00
 1.83638E+00  2.35394E+00  1.07017E-02 -8.74237E-01
 1.83638E+00  2.46343E+00  1.49885E-03 -7.96403E-01
 1.83638E+00  2.57527E+00  1.79901E-04 -7.07450E-01
 1.83638E+00  2.68959E+00  1.82289E-05 -5.60554E-01
 1.83638E+00  2.80656E+00  1.55261E-06 -3.77228E-01
 1.83638E+00  2.92629E+00  1.10150E-07 -3.10169E-01
 1.83638E+00  3.04894E+00  0.00000E+00 -2.39757E-01
 1.83638E+00  3.17463E+00  0.00000E+00 -1.44419E-01
 1.83638E+00  3.30349E+00  0.00000E+00 -8.20345E-02
 1.83638E+00  3.43562E+00  0.00000E+00 -4.30978E-02
 1.83638E+00  3.57113E+00  0.00000E+00 -2.07948E-02
 1.83638E+00  3.71010E+00  0.00000E+00 -1.04464E-02
 1.83638E+00  3.85262E+00  0.00000E+00 -5.36373E-03
 1.83638E+00  3.99875E+00  0.00000E+00 -2.36551E-03
 1.83638E+00  4.14854E+00  0.00000E+00  0.00000E+00

 1.93639E+00  0.00000E+00 -1.39915E+00 -2.01428E+00
 1.93639E+00  8.93182E-02 -1.39320E+00 -1.94109E+00
 1.93639E+00  1.78641E-01 -1.37618E+00 -1.99316E+00
 1.93639E+00  2.67979E-01 -1.34780E+00 -1.90733E+00
 1.93639E+00  3.57352E-01 -1.30755E+00 -1.86310E+00
 1.93639E+00  4.46786E-01 -1.25484E+00 -1.79547E+00
 1.93639E+00  5.36316E-01 -1.18897E+00 -1.75365E+00
 1.93639E+00  6.25982E-01 -1.10908E+00 -1.84673E+00
 1.93639E+00  7.15834E-01 -1.01420E+00 -1.81199E+00
 1.93639E+00  8.05928E-01 -9.03310E-01 -1.75792E+00
 1.93639E+00  8.96328E-01 -7.75320E-01 -1.88557E+00
 1.93639E+00  9.87106E-01 -6.29098E-01 -1.80729E+00
 1.93639E+00  1.07834E+00 -4.63484E-01 -1.77624E+00
 1.93639E+00  1.17012E+00 -2.77327E-01 -1.73504E+00
 1.93639E+00  1.26253E+00 -6.94963E-02 -1.64925E+00
 1.93639E+00  1.35567E+00  1.61085E-01 -1.47498E+00
 1.93639E+00  1.44966E+00  4.15277E-01 -1.28336E+00
 1.93639E+00  1.54461E+00  6.93098E-01 -1.05311E+00
 1.93639E+00  1.64062E+00  9.91279E-01 -6.73710E-01
 1.93639E+00  1.73784E+00  1.29290E+00 -3.41547E-01
 1.93639E+00  1.83638E+00  1.52646E+00  1.17395E-02
 1.93639E+00  1.93639E+00  1.45049E+00  6.93430E-03
 1.93639E+00  2.03801E+00  8.39022E-01 -5.34221E-01
 1.93639E+00  2.14137E+00  2.52017E-01 -1.06095E+00
 1.93639E+00  2.24663E+00  5.07146E-02 -1.08372E+00
 1.93639E+00  2.35394E+00  8.27058E-03 -1.01111E+00
 1.93639E+00  2.46343E+00  1.14070E-03 -8.47115E-01
 1.93639E+00  2.57527E+00  1.35585E-04 -7.35466E-01
 1.93639E+00  2.68959E+00  1.36514E-05 -5.74483E-01
 1.93639E+00  2.80656E+00  1.15818E-06 -4.98380E-01
 1.93639E+00  2.92629E+00  8.19865E-08 -3.58140E-01
 1.93639E+00  3.04894E+00  0.00000E+00 -2.43507E-01
 1.93639E+00  3.17463E+00  0.00000E+00 -1.62924E-01
 1.93639E+00  3.30349E+00  0.00000E+00 -9.96117E-02
 1.93639E+00  3.43562E+00  0.00000E+00 -5.14357E-02
 1.93639E+00  3.57113E+00  0.00000E+00 -2.54082E-02
 1.93639E+00  3.71010E+00  0.00000E+00 -1.23941E-02
 1.93639E+00  3.85262E+00  0.00000E+00 -5.89982E-03
 1.93639E+00  3.99875E+00  0.00000E+00 -2.93015E-03
 1.93639E+00  4.14854E+00  0.00000E+00  0.00000E+00

 2.03801E+00  0.00000E+00  1.62933E-01 -4.46396E-01
 2.03801E+00  8.93182E-02  1.64406E-01 -4.01046E-01
 2.03801E+00  1.78641E-01  1.68339E-01 -4.37661E-01
 2.03801E+00  2.67979E-01  1.74872E-01 -4.15503E-01
 2.03801E+00  3.57352E-01  1.84254E-01 -4.02570E-01
 2.03801E+00  4.46786E-01  1.96769E-01 -4.10487E-01
 2.03801E+00  5.36316E-01  2.12763E-01 -3.62663E-01
 2.03801E+00  6.25982E-01  2.32642E-01 -4.65825E-01
 2.03801E+00  7.15834E-01  2.56868E-01 -4.82632E-01
 2.03801E+00  8.05928E-01  2.85940E-01 -5.40825E-01
 2.03801E+00  8.96328E-01  3.20381E-01 -5.36102E-01
 2.03801E+00  9.87106E-01  3.60735E-01 -5.82557E-01
 2.03801E+00  1.07834E+00  4.07549E-01 -6.32010E-01
 2.03801E+00  1.17012E+00  4.61353E-01 -7.35131E-01
 2.03801E+00  1.26253E+00  5.22640E-01 -7.72425E-01
 2.03801E+00  1.35567E+00  5.91817E-01 -7.76706E-01
 2.03801E+00  1.44966E+00  6.69099E-01 -7.94038E-01
 2.03801E+00  1.54461E+00  7.54110E-01 -6.76389E-01
 2.03801E+00  1.64062E+00  8.44414E-01 -6.04923E-01
 2.03801E+00  1.73784E+00  9.29570E-01 -4.92294E-01
 2.03801E+00  1.83638E+00  9.69135E-01 -3.90953E-01
 2.03801E+00  1.93639E+00  8.39022E-01 -5.34221E-01
 2.03801E+00  2.03801E+00  4.53985E-01 -7.94316E-01
 2.03801E+00  2.14137E+00  1.30119E-01 -1.07554E+00
 2.03801E+00  2.24663E+00  2.53337E-02 -1.05485E+00
 2.03801E+00  2.35394E+00  4.03646E-03 -9.60571E-01
 2.03801E+00  2.46343E+00  5.47522E-04 -8.55360E-01
 2.03801E+00  2.57527E+00  6.43536E-05 -8.08580E-01
 2.03801E+00  2.68959E+00  6.42866E-06 -6.83526E-01
 2.03801E+00  2.80656E+00  5.42473E-07 -5.14460E-01
 2.03801E+00  2.92629E+00  3.82599E-08 -3.95581E-01
 2.03801E+00  3.04894E+00  0.00000E+00 -3.21960E-01
 2.03801E+00  3.17463E+00  0.00000E+00 -1.99866E-01
 2.03801E+00  3.30349E+00  0.00000E+00 -1.30931E-01
 2.03801E+00  3.43562E+00  0.00000E+00 -6.26838E-02
 2.03801E+00  3.57113E+00  0.00000E+00 -3.08524E-02
 2.03801E+00  3.71010E+00  0.00000E+00 -1.50375E-02
 2.03801E+00  3.85262E+00  0.00000E+00 -7.52882E-03
 2.03801E+00  3.99875E+00  0.00000E+00 -3.33472E-03
 2.03801E+00  4.14854E+00  0.00000E+00  0.00000E+00

 2.14137E+00  0.00000E+00  2.29861E-01 -2.38173E-01
 2.14137E+00  8.93182E-02  2.29956E-01 -3.52523E-01
 2.14137E+00  1.78641E-01  2.30095E-01 -2.86824E-01
 2.14137E+00  2.67979E-01  2.30307E-01 -2.53208E-01
 2.14137E+00  3.57352E-01  2.30656E-01 -3.36900E-01
 2.14137E+00  4.46786E-01  2.31214E-01 -3.43185E-01
 2.14137E+00  5.36316E-01  2.32065E-01 -2.90517E-01
 2.14137E+00  6.25982E-01  2.33310E-01 -3.63000E-01
 2.14137E+00  7.15834E-01  2.35059E-01 -4.05631E-01
 2.14137E+00  8.05928E-01  2.37435E-01 -4.43349E-01
 2.14137E+00  8.96328E-01  2.40568E-01 -4.65377E-01
 2.14137E+00  9.87106E-01  2.44592E-01 -5.24001E-01
 2.14137E+00  1.07834E+00  2.49640E-01 -6.49237E-01
 2.14137E+00  1.17012E+00  2.55840E-01 -6.54296E-01
 2.14137E+00  1.26253E+00  2.63308E-01 -7.57276E-01
 2.14137E+00  1.35567E+00  2.72126E-01 -8.28849E-01
 2.14137E+00  1.44966E+00  2.82307E-01 -9.18636E-01
 2.14137E+00  1.54461E+00  2.93662E-01 -9.54362E-01
 2.14137E+00  1.64062E+00  3.05343E-01 -1.00790E+00
 2.14137E+00  1.73784E+00  3.14049E-01 -9.88149E-01
 2.14137E+00  1.83638E+00  3.07735E-01 -9.71639E-01
 2.14137E+00  1.93639E+00  2.52017E-01 -1.06095E+00
 2.14137E+00  2.03801E+00  1.30119E-01 -1.07554E+00
 2.14137E+00  2.14137E+00  3.59037E-02 -1.12101E+00
 2.14137E+00  2.24663E+00  6.78555E-03 -1.03975E+00
 2.14137E+00  2.35394E+00  1.05680E-03 -9.43544E-01
 2.14137E+00  2.46343E+00  1.40871E-04 -8.37832E-01
 2.14137E+00  2.57527E+00  1.63525E-05 -8.14674E-01
 2.14137E+00  2.68959E+00  1.61847E-06 -6.98958E-01
 2.14137E+00  2.80656E+00  1.35636E-07 -5.26446E-01
 2.14137E+00  2.92629E+00  9.51657E-09 -4.06881E-01
 2.14137E+00  3.04894E+00  0.00000E+00 -2.97272E-01
 2.14137E+00  3.17463E+00  0.00000E+00 -2.64181E-01
 2.14137E+00  3.30349E+00  0.00000E+00 -1.48847E-01
 2.14137E+00  3.43562E+00  0.00000E+00 -7.26362E-02
 2.14137E+00  3.57113E+00  0.00000E+00 -3.99046E-02
 2.14137E+00  3.71010E+00  0.00000E+00 -1.82449E-02
 2.14137E+00  3.85262E+00  0.00000E+00 -9.08493E-03
 2.14137E+00  3.99875E+00  0.00000E+00 -4.19756E-03
 2.14137E+00  4.14854E+00  0.00000E+00  0.00000E+00

 2.24663E+00  0.00000E+00  6.94519E-02 -2.50634E-01
 2.24663E+00  8.93182E-02  6.94282E-02 -2.92127E-01
 2.24663E+00  1.78641E-01  6.93289E-02 -2.61502E-01
 2.24663E+00  2.67979E-01  6.91592E-02 -3.18552E-01
 2.24663E+00  3.57352E-01  6.89296E-02 -3.85992E-01
 2.24663E+00  4.46786E-01  6.86518E-02 -3.90699E-01
 2.24663E+00  5.36316E-01  6.83395E-02 -3.95932E-01
 2.24663E+00  6.25982E-01  6.80088E-02 -4.34058E-01
 2.24663E+00  7.15834E-01  6.76779E-02 -4.17550E-01
 2.24663E+00  8.05928E-01  6.73666E-02 -4.49050E-01
 2.24663E+00  8.96328E-01  6.70960E-02 -4.81772E-01
 2.24663E+00  9.87106E-01  6.68880E-02 -4.88515E-01
 2.24663E+00  1.07834E+00  6.67645E-02 -5.79773E-01
 2.24663E+00  1.17012E+00  6.67459E-02 -7.33261E-01
 2.24663E+00  1.26253E+00  6.68502E-02 -7.11342E-01
 2.24663E+00  1.35567E+00  6.70885E-02 -7.59979E-01
 2.24663E+00  1.44966E+00  6.74565E-02 -9.97453E-01
 2.24663E+00  1.54461E+00  6.79066E-02 -8.53712E-01
 2.24663E+00  1.64062E+00  6.82517E-02 -1.00334E+00
 2.24663E+00  1.73784E+00  6.78031E-02 -1.02629E+00
 2.24663E+00  1.83638E+00  6.41416E-02 -1.06378E+00
 2.24663E+00  1.93639E+00  5.07146E-02 -1.08372E+00
 2.24663E+00  2.03801E+00  2.53337E-02 -1.05485E+00
 2.24663E+00  2.14137E+00  6.78555E-03 -1.03975E+00
 2.24663E+00  2.24663E+00  1.25008E-03 -9.24014E-01
 2.24663E+00  2.35394E+00  1.90600E-04 -9.27566E-01
 2.24663E+00  2.46343E+00  2.49711E-05 -8.86916E-01
 2.24663E+00  2.57527E+00  2.86150E-06 -8.08545E-01
 2.24663E+00  2.68959E+00  2.80428E-07 -7.27471E-01
 2.24663E+00  2.80656E+00  2.33264E-08 -5.94666E-01
 2.24663E+00  2.92629E+00  1.62722E-09 -4.85856E-01
 2.24663E+00  3.04894E+00  0.00000E+00 -3.52864E-01
 2.24663E+00  3.17463E+00  0.00000E+00 -2.24371E-01
 2.24663E+00  3.30349E+00  0.00000E+00 -1.67506E-01
 2.24663E+00  3.43562E+00  0.00000E+00 -1.05588E-01
 2.24663E+00  3.57113E+00  0.00000E+00 -4.68254E-02
 2.24663E+00  3.71010E+00  0.00000E+00 -2.27261E-02
 2.24663E+00  3.85262E+00  0.00000E+00 -1.08954E-02
 2.24663E+00  3.99875E+00  0.00000E+00 -4.76985E-03
 2.24663E+00  4.14854E+00  0.00000E+00  0.00000E+00

 2.35394E+00  0.00000E+00  1.37673E-02 -2.53291E-01
 2.35394E+00  8.93182E-02  1.37592E-02 -2.06319E-01
 2.35394E+00  1.78641E-01  1.37305E-02 -2.45292E-01
 2.35394E+00  2.67979E-01  1.36821E-02 -2.71676E-01
 2.35394E+00  3.57352E-01  1.36152E-02 -3.47601E-01
 2.35394E+00  4.46786E-01  1.35315E-02 -2.94909E-01
 2.35394E+00  5.36316E-01  1.34327E-02 -3.34736E-01
 2.35394E+00  6.25982E-01  1.33209E-02 -3.61539E-01
 2.35394E+00  7.15834E-01  1.31985E-02 -3.77562E-01
 2.35394E+00  8.05928E-01  1.30680E-02 -3.93548E-01
 2.35394E+00  8.96328E-01  1.29321E-02 -4.39716E-01
 2.35394E+00  9.87106E-01  1.27938E-02 -4.72950E-01
 2.35394E+00  1.07834E+00  1.26559E-02 -5.15587E-01
 2.35394E+00  1.17012E+00  1.25209E-02 -5.65926E-01
 2.35394E+00  1.26253E+00  1.23911E-02 -6.15731E-01
 2.35394E+00  1.35567E+00  1.22676E-02 -6.94038E-01
 2.35394E+00  1.44966E+00  1.21489E-02 -7.39354E-01
 2.35394E+00  1.54461E+00  1.20262E-02 -8.59470E-01
 2.35394E+00  1.64062E+00  1.18673E-02 -9.22733E-01
 2.35394E+00  1.73784E+00  1.15572E-02 -9.25269E-01
 2.35394E+00  1.83638E+00  1.07017E-02 -8.74237E-01
 2.35394E+00  1.93639E+00  8.27058E-03 -1.01111E+00
 2.35394E+00  2.03801E+00  4.03646E-03 -9.60571E-01
 2.35394E+00  2.14137E+00  1.05680E-03 -9.43544E-01
 2.35394E+00  2.24663E+00  1.90600E-04 -9.27566E-01
 2.35394E+00  2.35394E+00  2.85096E-05 -9.21739E-01
 2.35394E+00  2.46343E+00  3.67297E-06 -9.56062E-01
 2.35394E+00  2.57527E+00  4.15345E-07 -8.85787E-01
 2.35394E+00  2.68959E+00  4.02759E-08 -7.38213E-01
 2.35394E+00  2.80656E+00  3.32315E-09 -6.36796E-01
 2.35394E+00  2.92629E+00  2.30497E-10 -5.00375E-01
 2.35394E+00  3.04894E+00  0.00000E+00 -3.49703E-01
 2.35394E+00  3.17463E+00  0.00000E+00 -3.05784E-01
 2.35394E+00  3.30349E+00  0.00000E+00 -1.63741E-01
 2.35394E+00  3.43562E+00  0.00000E+00 -1.02446E-01
 2.35394E+00  3.57113E+00  0.00000E+00 -6.13054E-02
 2.35394E+00  3.71010E+00  0.00000E+00 -2.93162E-02
 2.35394E+00  3.85262E+00  0.00000E+00 -1.28389E-02
 2.35394E+00  3.99875E+00  0.00000E+00 -5.66147E-03
 2.35394E+00  4.14854E+00  0.00000E+00  0.00000E+00

 2.46343E+00  0.00000E+00  2.12125E-03 -1.77033E-01
 2.46343E+00  8.93182E-02  2.11978E-03 -1.71723E-01
 2.46343E+00  1.78641E-01  2.11481E-03 -1.73793E-01
 2.46343E+00  2.67979E-01  2.10641E-03 -1.77667E-01
 2.46343E+00  3.57352E-01  2.09475E-03 -2.27568E-01
 2.46343E+00  4.46786E-01  2.08000E-03 -2.43344E-01
 2.46343E+00  5.36316E-01  2.06234E-03 -2.45480E-01
 2.46343E+00  6.25982E-01  2.04201E-03 -2.74950E-01
 2.46343E+00  7.15834E-01  2.01926E-03 -2.69228E-01
 2.46343E+00  8.05928E-01  1.99437E-03 -3.20257E-01
 2.46343E+00  8.96328E-01  1.96763E-03 -3.04727E-01
 2.46343E+00  9.87106E-01  1.93936E-03 -3.45233E-01
 2.46343E+00  1.07834E+00  1.90984E-03 -4.06572E-01
 2.46343E+00  1.17012E+00  1.87936E-03 -4.37447E-01
 2.46343E+00  1.26253E+00  1.84813E-03 -4.83251E-01
 2.46343E+00  1.35567E+00  1.81622E-03 -5.15886E-01
 2.46343E+00  1.44966E+00  1.78334E-03 -5.92164E-01
 2.46343E+00  1.54461E+00  1.74818E-03 -6.64130E-01
 2.46343E+00  1.64062E+00  1.70614E-03 -6.62833E-01
 2.46343E+00  1.73784E+00  1.64115E-03 -7.97697E-01
 2.46343E+00  1.83638E+00  1.49885E-03 -7.96403E-01
 2.46343E+00  1.93639E+00  1.14070E-03 -8.47115E-01
 2.46343E+00  2.03801E+00  5.47522E-04 -8.55360E-01
 2.46343E+00  2.14137E+00  1.40871E-04 -8.37832E-01
 2.46343E+00  2.24663E+00  2.49711E-05 -8.86916E-01
 2.46343E+00  2.35394E+00  3.67297E-06 -9.56062E-01
 2.46343E+00  2.46343E+00  4.65768E-07 -7.69045E-01
 2.46343E+00  2.57527E+00  5.19675E-08 -7.40268E-01
 2.46343E+00  2.68959E+00  4.98312E-09 -7.17286E-01
 2.46343E+00  2.80656E+00  4.07301E-10 -6.03077E-01
 2.46343E+00  2.92629E+00  2.77418E-11 -5.43341E-01
 2.46343E+00  3.04894E+00  0.00000E+00 -4.38578E-01
 2.46343E+00  3.17463E+00  0.00000E+00 -3.24773E-01
 2.46343E+00  3.30349E+00  0.00000E+00 -2.27645E-01
 2.46343E+00  3.43562E+00  0.00000E+00 -9.40150E-02
 2.46343E+00  3.57113E+00  0.00000E+00 -7.75442E-02
 2.46343E+00  3.71010E+00  0.00000E+00 -3.13321E-02
 2.46343E+00  3.85262E+00  0.00000E+00 -1.49883E-02
 2.46343E+00  3.99875E+00  0.00000E+00 -6.90140E-03
 2.46343E+00  4.14854E+00  0.00000E+00  0.00000E+00

 2.57527E+00  0.00000E+00  2.68304E-04 -1.17254E-01
 2.57527E+00  8.93182E-02  2.68105E-04 -1.15752E-01
 2.57527E+00  1.78641E-01  2.67450E-04 -1.29234E-01
 2.57527E+00  2.67979E-01  2.66345E-04 -1.08455E-01
 2.57527E+00  3.57352E-01  2.64806E-04 -1.33383E-01
 2.57527E+00  4.46786E-01  2.62848E-04 -1.37565E-01
 2.57527E+00  5.36316E-01  2.60491E-04 -1.68120E-01
 2.57527E+00  6.25982E-01  2.57755E-04 -1.65879E-01
 2.57527E+00  7.15834E-01  2.54664E-04 -1.95871E-01
 2.57527E+00  8.05928E-01  2.51244E-04 -2.11085E-01
 2.57527E+00  8.96328E-01  2.47521E-04 -2.53430E-01
 2.57527E+00  9.87106E-01  2.43523E-04 -2.62703E-01
 2.57527E+00  1.07834E+00  2.39279E-04 -2.91822E-01
 2.57527E+00  1.17012E+00  2.34811E-04 -3.25535E-01
 2.57527E+00  1.26253E+00  2.30137E-04 -3.51913E-01
 2.57527E+00  1.35567E+00  2.25257E-04 -3.58256E-01
 2.57527E+00  1.44966E+00  2.20127E-04 -4.72566E-01
 2.57527E+00  1.54461E+00  2.14583E-04 -4.28364E-01
 2.57527E+00  1.64062E+00  2.08069E-04 -5.77823E-01
 2.57527E+00  1.73784E+00  1.98658E-04 -6.33556E-01
 2.57527E+00  1.83638E+00  1.79901E-04 -7.07450E-01
 2.57527E+00  1.93639E+00  1.35585E-04 -7.35466E-01
 2.57527E+00  2.03801E+00  6.43536E-05 -8.08580E-01
 2.57527E+00  2.14137E+00  1.63525E-05 -8.14674E-01
 2.57527E+00  2.24663E+00  2.86150E-06 -8.08545E-01
 2.57527E+00  2.35394E+00  4.15345E-07 -8.85787E-01
 2.57527E+00  2.46343E+00  5.19682E-08 -7.40268E-01
 2.57527E+00  2.57527E+00  5.72749E-09 -7.17782E-01
 2.57527E+00  2.68959E+00  5.43406E-10 -6.82551E-01
 2.57527E+00  2.80656E+00  4.46519E-11 -5.62736E-01
 2.57527E+00  2.92629E+00  3.24822E-12 -4.29398E-01
 2.57527E+00  3.04894E+00  0.00000E+00 -4.15106E-01
 2.57527E+00  3.17463E+00  0.00000E+00 -3.35701E-01
 2.57527E+00  3.30349E+00  0.00000E+00 -2.06517E-01
 2.57527E+00  3.43562E+00  0.00000E+00 -1.26294E-01
 2.57527E+00  3.57113E+00  0.00000E+00 -9.01895E-02
 2.57527E+00  3.71010E+00  0.00000E+00 -4.44158E-02
 2.57527E+00  3.85262E+00  0.00000E+00 -1.87988E-02
 2.57527E+00  3.99875E+00  0.00000E+00 -8.12184E-03
 2.57527E+00  4.14854E+00  0.00000E+00  0.00000E+00

 2.68959E+00  0.00000E+00  2.80164E-05 -7.75925E-02
 2.68959E+00  8.93182E-02  2.79971E-05 -8.24610E-02
 2.68959E+00  1.78641E-01  2.79280E-05 -8.14182E-02
 2.68959E+00  2.67979E-01  2.78115E-05 -8.54223E-02
 2.68959E+00  3.57352E-01  2.76491E-05 -8.07270E-02
 2.68959E+00  4.46786E-01  2.74420E-05 -8.92896E-02
 2.68959E+00  5.36316E-01  2.71915E-05 -1.01550E-01
 2.68959E+00  6.25982E-01  2.68995E-05 -1.05170E-01
 2.68959E+00  7.15834E-01  2.65676E-05 -1.27112E-01
 2.68959E+00  8.05928E-01  2.61979E-05 -1.53138E-01
 2.68959E+00  8.96328E-01  2.57925E-05 -1.67638E-01
 2.68959E+00  9.87106E-01  2.53534E-05 -1.89455E-01
 2.68959E+00  1.07834E+00  2.48826E-05 -2.20154E-01
 2.68959E+00  1.17012E+00  2.43819E-05 -2.48654E-01
 2.68959E+00  1.26253E+00  2.38521E-05 -2.74201E-01
 2.68959E+00  1.35567E+00  2.32927E-05 -3.08180E-01
 2.68959E+00  1.44966E+00  2.26984E-05 -3.56344E-01
 2.68959E+00  1.54461E+00  2.20520E-05 -3.91101E-01
 2.68959E+00  1.64062E+00  2.12970E-05 -4.10702E-01
 2.68959E+00  1.73784E+00  2.02386E-05 -5.14461E-01
 2.68959E+00  1.83638E+00  1.82289E-05 -5.60554E-01
 2.68959E+00  1.93639E+00  1.36514E-05 -5.74483E-01
 2.68959E+00  2.03801E+00  6.42866E-06 -6.83526E-01
 2.68959E+00  2.14137E+00  1.61847E-06 -6.98958E-01
 2.68959E+00  2.24663E+00  2.80428E-07 -7.27471E-01
 2.68959E+00  2.35394E+00  4.02760E-08 -7.38213E-01
 2.68959E+00  2.46343E+00  4.98289E-09 -7.17286E-01
 2.68959E+00  2.57527E+00  5.43670E-10 -6.82551E-01
 2.68959E+00  2.68959E+00  4.91543E-11 -6.84139E-01
 2.68959E+00  2.80656E+00  3.14522E-12 -6.07795E-01
 2.68959E+00  2.92629E+00 -6.26301E-14 -5.06006E-01
 2.68959E+00  3.04894E+00  0.00000E+00 -5.67246E-01
 2.68959E+00  3.17463E+00  0.00000E+00 -3.11988E-01
 2.68959E+00  3.30349E+00  0.00000E+00 -2.92201E-01
 2.68959E+00  3.43562E+00  0.00000E+00 -1.51866E-01
 2.68959E+00  3.57113E+00  0.00000E+00 -1.02553E-01
 2.68959E+00  3.71010E+00  0.00000E+00 -6.17800E-02
 2.68959E+00  3.85262E+00  0.00000E+00 -2.05637E-02
 2.68959E+00  3.99875E+00  0.00000E+00 -1.06487E-02
 2.68959E+00  4.14854E+00  0.00000E+00  0.00000E+00

 2.80656E+00  0.00000E+00  2.42575E-06 -5.38673E-02
 2.80656E+00  8.93182E-02  2.42288E-06 -5.51620E-02
 2.80656E+00  1.78641E-01  2.41695E-06 -5.18214E-02
 2.80656E+00  2.67979E-01  2.40695E-06 -6.15836E-02
 2.80656E+00  3.57352E-01  2.39299E-06 -5.80746E-02
 2.80656E+00  4.46786E-01  2.37515E-06 -5.87021E-02
 2.80656E+00  5.36316E-01  2.35352E-06 -6.59650E-02
 2.80656E+00  6.25982E-01  2.32822E-06 -6.97124E-02
 2.80656E+00  7.15834E-01  2.29937E-06 -8.01033E-02
 2.80656E+00  8.05928E-01  2.26708E-06 -9.35518E-02
 2.80656E+00  8.96328E-01  2.23149E-06 -1.05187E-01
 2.80656E+00  9.87106E-01  2.19274E-06 -1.27525E-01
 2.80656E+00  1.07834E+00  2.15093E-06 -1.42838E-01
 2.80656E+00  1.17012E+00  2.10616E-06 -1.64720E-01
 2.80656E+00  1.26253E+00  2.05846E-06 -2.06017E-01
 2.80656E+00  1.35567E+00  2.00770E-06 -2.37540E-01
 2.80656E+00  1.44966E+00  1.95343E-06 -2.41591E-01
 2.80656E+00  1.54461E+00  1.89412E-06 -2.99478E-01
 2.80656E+00  1.64062E+00  1.82494E-06 -3.25289E-01
 2.80656E+00  1.73784E+00  1.72938E-06 -3.74635E-01
 2.80656E+00  1.83638E+00  1.55261E-06 -3.77228E-01
 2.80656E+00  1.93639E+00  1.15818E-06 -4.98380E-01
 2.80656E+00  2.03801E+00  5.42473E-07 -5.14460E-01
 2.80656E+00  2.14137E+00  1.35637E-07 -5.26446E-01
 2.80656E+00  2.24663E+00  2.33266E-08 -5.94666E-01
 2.80656E+00  2.35394E+00  3.32287E-09 -6.36796E-01
 2.80656E+00  2.46343E+00  4.07474E-10 -6.03077E-01
 2.80656E+00  2.57527E+00  4.45905E-11 -5.62736E-01
 2.80656E+00  2.68959E+00  3.06849E-12 -6.07795E-01
 2.80656E+00  2.80656E+00  2.08638E-12 -6.34032E-01
 2.80656E+00  2.92629E+00 -4.75666E-13 -5.11921E-01
 2.80656E+00  3.04894E+00  0.00000E+00 -3.87342E-01
 2.80656E+00  3.17463E+00  0.00000E+00 -3.81063E-01
 2.80656E+00  3.30349E+00  0.00000E+00 -3.10472E-01
 2.80656E+00  3.43562E+00  0.00000E+00 -2.27504E-01
 2.80656E+00  3.57113E+00  0.00000E+00 -1.10002E-01
 2.80656E+00  3.71010E+00  0.00000E+00 -6.55682E-02
 2.80656E+00  3.85262E+00  0.00000E+00 -2.34128E-02
 2.80656E+00  3.99875E+00  0.00000E+00 -1.19677E-02
 2.80656E+00  4.14854E+00  0.00000E+00  0.00000E+00

 2.92629E+00  0.00000E+00  1.74884E-07 -3.67316E-02
 2.92629E+00  8.93182E-02  1.73085E-07 -3.88085E-02
 2.92629E+00  1.78641E-01  1.72678E-07 -4.03872E-02
 2.92629E+00  2.67979E-01  1.71975E-07 -3.96296E-02
 2.92629E+00  3.57352E-01  1.70994E-07 -3.55231E-02
 2.92629E+00  4.46786E-01  1.69739E-07 -4.20446E-02
 2.92629E+00  5.36316E-01  1.68214E-07 -4.28991E-02
 2.92629E+00  6.25982E-01  1.66425E-07 -4.28402E-02
 2.92629E+00  7.15834E-01  1.64380E-07 -5.03279E-02
 2.92629E+00  8.05928E-01  1.62085E-07 -5.98001E-02
 2.92629E+00  8.96328E-01  1.59545E-07 -6.21971E-02
 2.92629E+00  9.87106E-01  1.56770E-07 -7.71680E-02
 2.92629E+00  1.07834E+00  1.53763E-07 -8.97259E-02
 2.92629E+00  1.17012E+00  1.50526E-07 -1.08159E-01
 2.92629E+00  1.26253E+00  1.47060E-07 -1.35011E-01
 2.92629E+00  1.35567E+00  1.43353E-07 -1.49772E-01
 2.92629E+00  1.44966E+00  1.39370E-07 -1.67874E-01
 2.92629E+00  1.54461E+00  1.35000E-07 -2.07614E-01
 2.92629E+00  1.64062E+00  1.29901E-07 -2.56220E-01
 2.92629E+00  1.73784E+00  1.22908E-07 -2.76317E-01
 2.92629E+00  1.83638E+00  1.10151E-07 -3.10169E-01
 2.92629E+00  1.93639E+00  8.19865E-08 -3.58140E-01
 2.92629E+00  2.03801E+00  3.82603E-08 -3.95581E-01
 2.92629E+00  2.14137E+00  9.51615E-09 -4.06881E-01
 2.92629E+00  2.24663E+00  1.62708E-09 -4.85856E-01
 2.92629E+00  2.35394E+00  2.30563E-10 -5.00375E-01
 2.92629E+00  2.46343E+00  2.76535E-11 -5.43341E-01
 2.92629E+00  2.57527E+00  3.01631E-12 -4.29398E-01
 2.92629E+00  2.68959E+00 -2.10930E-14 -5.06006E-01
 2.92629E+00  2.80656E+00 -4.34138E-14 -5.11921E-01
 2.92629E+00  2.92629E+00 -4.52809E-13 -4.60350E-01
 2.92629E+00  3.04894E+00  0.00000E+00 -3.92570E-01
 2.92629E+00  3.17463E+00  0.00000E+00 -2.94697E-01
 2.92629E+00  3.30349E+00  0.00000E+00 -3.12767E-01
 2.92629E+00  3.43562E+00  0.00000E+00 -2.42020E-01
 2.92629E+00  3.57113E+00  0.00000E+00 -1.22855E-01
 2.92629E+00  3.71010E+00  0.00000E+00 -1.05928E-01
 2.92629E+00  3.85262E+00  0.00000E+00 -3.66282E-02
 2.92629E+00  3.99875E+00  0.00000E+00 -1.59972E-02
 2.92629E+00  4.14854E+00  0.00000E+00  0.00000E+00

 3.04894E+00  0.00000E+00  0.00000E+00 -2.71545E-02
 3.04894E+00  8.93182E-02  0.00000E+00 -2.50716E-02
 3.04894E+00  1.78641E-01  0.00000E+00 -2.64644E-02
 3.04894E+00  2.67979E-01  0.00000E+00 -2.41127E-02
 3.04894E+00  3.57352E-01  0.00000E+00 -2.69538E-02
 3.04894E+00  4.46786E-01  0.00000E+00 -2.68845E-02
 3.04894E+00  5.36316E-01  0.00000E+00 -2.79001E-02
 3.04894E+00  6.25982E-01  0.00000E+00 -2.63759E-02
 3.04894E+00  7.15834E-01  0.00000E+00 -3.17807E-02
 3.04894E+00  8.05928E-01  0.00000E+00 -3.13888E-02
 3.04894E+00  8.96328E-01  0.00000E+00 -4.00333E-02
 3.04894E+00  9.87106E-01  0.00000E+00 -4.49839E-02
 3.04894E+00  1.07834E+00  0.00000E+00 -5.25436E-02
 3.04894E+00  1.17012E+00  0.00000E+00 -6.45604E-02
 3.04894E+00  1.26253E+00  0.00000E+00 -7.82290E-02
 3.04894E+00  1.35567E+00  0.00000E+00 -9.85180E-02
 3.04894E+00  1.44966E+00  0.00000E+00 -1.16524E-01
 3.04894E+00  1.54461E+00  0.00000E+00 -1.41958E-01
 3.04894E+00  1.64062E+00  0.00000E+00 -1.73460E-01
 3.04894E+00  1.73784E+00  0.00000E+00 -1.89073E-01
 3.04894E+00  1.83638E+00  0.00000E+00 -2.39757E-01
 3.04894E+00  1.93639E+00  0.00000E+00 -2.43507E-01
 3.04894E+00  2.03801E+00  0.00000E+00 -3.21960E-01
 3.04894E+00  2.14137E+00  0.00000E+00 -2.97272E-01
 3.04894E+00  2.24663E+00  0.00000E+00 -3.52864E-01
 3.04894E+00  2.35394E+00  0.00000E+00 -3.49703E-01
 3.04894E+00  2.46343E+00  0.00000E+00 -4.38578E-01
 3.04894E+00  2.57527E+00  0.00000E+00 -4.15106E-01
 3.04894E+00  2.68959E+00  0.00000E+00 -5.67246E-01
 3.04894E+00  2.80656E+00  0.00000E+00 -3.87342E-01
 3.04894E+00  2.92629E+00  0.00000E+00 -3.92570E-01
 3.04894E+00  3.04894E+00  0.00000E+00 -3.61394E-01
 3.04894E+00  3.17463E+00  0.00000E+00 -2.60072E-01
 3.04894E+00  3.30349E+00  0.00000E+00 -1.92339E-01
 3.04894E+00  3.43562E+00  0.00000E+00 -2.35539E-01
 3.04894E+00  3.57113E+00  0.00000E+00 -1.17465E-01
 3.04894E+00  3.71010E+00  0.00000E+00 -9.22318E-02
 3.04894E+00  3.85262E+00  0.00000E+00 -4.63645E-02
 3.04894E+00  3.99875E+00  0.00000E+00 -1.69633E-02
 3.04894E+00  4.14854E+00  0.00000E+00  0.00000E+00

 3.17463E+00  0.00000E+00  0.00000E+00 -1.70376E-02
 3.17463E+00  8.93182E-02  0.00000E+00 -1.87853E-02
 3.17463E+00  1.78641E-01  0.00000E+00 -1.58583E-02
 3.17463E+00  2.67979E-01  0.00000E+00 -1.60098E-02
 3.17463E+00  3.57352E-01  0.00000E+00 -1.97106E-02
 3.17463E+00  4.46786E-01  0.00000E+00 -1.64654E-02
 3.17463E+00  5.36316E-01  0.00000E+00 -1.77281E-02
 3.17463E+00  6.25982E-01  0.00000E+00 -1.94620E-02
 3.17463E+00  7.15834E-01  0.00000E+00 -1.92739E-02
 3.17463E+00  8.05928E-01  0.00000E+00 -2.11481E-02
 3.17463E+00  8.96328E-01  0.00000E+00 -2.34619E-02
 3.17463E+00  9.87106E-01  0.00000E+00 -2.77185E-02
 3.17463E+00  1.07834E+00  0.00000E+00 -2.99666E-02
 3.17463E+00  1.17012E+00  0.00000E+00 -3.68267E-02
 3.17463E+00  1.26253E+00  0.00000E+00 -4.69862E-02
 3.17463E+00  1.35567E+00  0.00000E+00 -5.67071E-02
 3.17463E+00  1.44966E+00  0.00000E+00 -6.89233E-02
 3.17463E+00  1.54461E+00  0.00000E+00 -8.48390E-02
 3.17463E+00  1.64062E+00  0.00000E+00 -1.00838E-01
 3.17463E+00  1.73784E+00  0.00000E+00 -1.22473E-01
 3.17463E+00  1.83638E+00  0.00000E+00 -1.44419E-01
 3.17463E+00  1.93639E+00  0.00000E+00 -1.62924E-01
 3.17463E+00  2.03801E+00  0.00000E+00 -1.99866E-01
 3.17463E+00  2.14137E+00  0.00000E+00 -2.64181E-01
 3.17463E+00  2.24663E+00  0.00000E+00 -2.24371E-01
 3.17463E+00  2.35394E+00  0.00000E+00 -3.05784E-01
 3.17463E+00  2.46343E+00  0.00000E+00 -3.24773E-01
 3.17463E+00  2.57527E+00  0.00000E+00 -3.35701E-01
 3.17463E+00  2.68959E+00  0.00000E+00 -3.11988E-01
 3.17463E+00  2.80656E+00  0.00000E+00 -3.81063E-01
 3.17463E+00  2.92629E+00  0.00000E+00 -2.94697E-01
 3.17463E+00  3.04894E+00  0.00000E+00 -2.60072E-01
 3.17463E+00  3.17463E+00  0.00000E+00 -2.77168E-01
 3.17463E+00  3.30349E+00  0.00000E+00 -1.64646E-01
 3.17463E+00  3.43562E+00  0.00000E+00 -2.76032E-01
 3.17463E+00  3.57113E+00  0.00000E+00 -1.51693E-01
 3.17463E+00  3.71010E+00  0.00000E+00 -7.87816E-02
 3.17463E+00  3.85262E+00  0.00000E+00 -6.57716E-02
 3.17463E+00  3.99875E+00  0.00000E+00 -1.90788E-02
 3.17463E+00  4.14854E+00  0.00000E+00  0.00000E+00

 3.30349E+00  0.00000E+00  0.00000E+00 -9.32208E-03
 3.30349E+00  8.93182E-02  0.00000E+00 -1.15854E-02
 3.30349E+00  1.78641E-01  0.00000E+00 -1.10036E-02
 3.30349E+00  2.67979E-01  0.00000E+00 -1.10310E-02
 3.30349E+00  3.57352E-01  0.00000E+00 -1.08204E-02
 3.30349E+00  4.46786E-01  0.00000E+00 -1.09270E-02
 3.30349E+00  5.36316E-01  0.00000E+00 -9.91410E-03
 3.30349E+00  6.25982E-01  0.00000E+00 -9.77572E-03
 3.30349E+00  7.15834E-01  0.00000E+00 -1.20217E-02
 3.30349E+00  8.05928E-01  0.00000E+00 -1.33102E-02
 3.30349E+00  8.96328E-01  0.00000E+00 -1.52524E-02
 3.30349E+00  9.87106E-01  0.00000E+00 -1.62887E-02
 3.30349E+00  1.07834E+00  0.00000E+00 -1.85270E-02
 3.30349E+00  1.17012E+00  0.00000E+00 -2.05336E-02
 3.30349E+00  1.26253E+00  0.00000E+00 -2.55303E-02
 3.30349E+00  1.35567E+00  0.00000E+00 -3.04296E-02
 3.30349E+00  1.44966E+00  0.00000E+00 -3.66185E-02
 3.30349E+00  1.54461E+00  0.00000E+00 -4.37558E-02
 3.30349E+00  1.64062E+00  0.00000E+00 -5.55419E-02
 3.30349E+00  1.73784E+00  0.00000E+00 -6.74160E-02
 3.30349E+00  1.83638E+00  0.00000E+00 -8.20345E-02
 3.30349E+00  1.93639E+00  0.00000E+00 -9.96117E-02
 3.30349E+00  2.03801E+00  0.00000E+00 -1.30931E-01
 3.30349E+00  2.14137E+00  0.00000E+00 -1.48847E-01
 3.30349E+00  2.24663E+00  0.00000E+00 -1.67506E-01
 3.30349E+00  2.35394E+00  0.00000E+00 -1.63741E-01
 3.30349E+00  2.46343E+00  0.00000E+00 -2.27645E-01
 3.30349E+00  2.57527E+00  0.00000E+00 -2.06517E-01
 3.30349E+00  2.68959E+00  0.00000E+00 -2.92201E-01
 3.30349E+00  2.80656E+00  0.00000E+00 -3.10472E-01
 3.30349E+00  2.92629E+00  0.00000E+00 -3.12767E-01
 3.30349E+00  3.04894E+00  0.00000E+00 -1.92339E-01
 3.30349E+00  3.17463E+00  0.00000E+00 -1.64646E-01
 3.30349E+00  3.30349E+00  0.00000E+00 -2.77794E-01
 3.30349E+00  3.43562E+00  0.00000E+00 -1.71405E-01
 3.30349E+00  3.57113E+00  0.00000E+00 -1.59536E-01
 3.30349E+00  3.71010E+00  0.00000E+00 -7.94664E-02
 3.30349E+00  3.85262E+00  0.00000E+00 -3.43283E-02
 3.30349E+00  3.99875E+00  0.00000E+00 -1.21006E-02
 3.30349E+00  4.14854E+00  0.00000E+00  0.00000E+00

 3.43562E+00  0.00000E+00  0.00000E+00 -6.39561E-03
 3.43562E+00  8.93182E-02  0.00000E+00 -5.76279E-03
 3.43562E+00  1.78641E-01  0.00000E+00 -5.73759E-03
 3.43562E+00  2.67979E-01  0.00000E+00 -5.62743E-03
 3.43562E+00  3.57352E-01  0.00000E+00 -5.36596E-03
 3.43562E+00  4.46786E-01  0.00000E+00 -5.88717E-03
 3.43562E+00  5.36316E-01  0.00000E+00 -6.09913E-03
 3.43562E+00  6.25982E-01  0.00000E+00 -7.22012E-03
 3.43562E+00  7.15834E-01  0.00000E+00 -6.25816E-03
 3.43562E+00  8.05928E-01  0.00000E+00 -8.12996E-03
 3.43562E+00  8.96328E-01  0.00000E+00 -6.98674E-03
 3.43562E+00  9.87106E-01  0.00000E+00 -9.37614E-03
 3.43562E+00  1.07834E+00  0.00000E+00 -8.77819E-03
 3.43562E+00  1.17012E+00  0.00000E+00 -1.15613E-02
 3.43562E+00  1.26253E+00  0.00000E+00 -1.43281E-02
 3.43562E+00  1.35567E+00  0.00000E+00 -1.58923E-02
 3.43562E+00  1.44966E+00  0.00000E+00 -1.90629E-02
 3.43562E+00  1.54461E+00  0.00000E+00 -2.43953E-02
 3.43562E+00  1.64062E+00  0.00000E+00 -2.77933E-02
 3.43562E+00  1.73784E+00  0.00000E+00 -3.44988E-02
 3.43562E+00  1.83638E+00  0.00000E+00 -4.30978E-02
 3.43562E+00  1.93639E+00  0.00000E+00 -5.14357E-02
 3.43562E+00  2.03801E+00  0.00000E+00 -6.26838E-02
 3.43562E+00  2.14137E+00  0.00000E+00 -7.26362E-02
 3.43562E+00  2.24663E+00  0.00000E+00 -1.05588E-01
 3.43562E+00  2.35394E+00  0.00000E+00 -1.02446E-01
 3.43562E+00  2.46343E+00  0.00000E+00 -9.40150E-02
 3.43562E+00  2.57527E+00  0.00000E+00 -1.26294E-01
 3.43562E+00  2.68959E+00  0.00000E+00 -1.51866E-01
 3.43562E+00  2.80656E+00  0.00000E+00 -2.27504E-01
 3.43562E+00  2.92629E+00  0.00000E+00 -2.42020E-01
 3.43562E+00  3.04894E+00  0.00000E+00 -2.35539E-01
 3.43562E+00  3.17463E+00  0.00000E+00 -2.76032E-01
 3.43562E+00  3.30349E+00  0.00000E+00 -1.71405E-01
 3.43562E+00  3.43562E+00  0.00000E+00 -2.12893E-01
 3.43562E+00  3.57113E+00  0.00000E+00 -1.31100E-01
 3.43562E+00  3.71010E+00  0.00000E+00 -1.22325E-01
 3.43562E+00  3.85262E+00  0.00000E+00 -1.25324E-02
 3.43562E+00  3.99875E+00  0.00000E+00 -4.87379E-02
 3.43562E+00  4.14854E+00  0.00000E+00  0.00000E+00

 3.57113E+00  0.00000E+00  0.00000E+00 -1.99958E-03
 3.57113E+00  8.93182E-02  0.00000E+00 -2.43259E-03
 3.57113E+00  1.78641E-01  0.00000E+00 -2.97717E-03
 3.57113E+00  2.67979E-01  0.00000E+00 -2.69205E-03
 3.57113E+00  3.57352E-01  0.00000E+00 -2.86388E-03
 3.57113E+00  4.46786E-01  0.00000E+00 -3.52080E-03
 3.57113E+00  5.36316E-01  0.00000E+00 -3.02706E-03
 3.57113E+00  6.25982E-01  0.00000E+00 -3.35238E-03
 3.57113E+00  7.15834E-01  0.00000E+00 -2.83845E-03
 3.57113E+00  8.05928E-01  0.00000E+00 -4.08527E-03
 3.57113E+00  8.96328E-01  0.00000E+00 -4.91455E-03
 3.57113E+00  9.87106E-01  0.00000E+00 -4.32077E-03
 3.57113E+00  1.07834E+00  0.00000E+00 -5.17837E-03
 3.57113E+00  1.17012E+00  0.00000E+00 -6.20339E-03
 3.57113E+00  1.26253E+00  0.00000E+00 -8.04828E-03
 3.57113E+00  1.35567E+00  0.00000E+00 -7.74372E-03
 3.57113E+00  1.44966E+00  0.00000E+00 -9.72439E-03
 3.57113E+00  1.54461E+00  0.00000E+00 -1.21130E-02
 3.57113E+00  1.64062E+00  0.00000E+00 -1.48656E-02
 3.57113E+00  1.73784E+00  0.00000E+00 -1.81224E-02
 3.57113E+00  1.83638E+00  0.00000E+00 -2.07948E-02
 3.57113E+00  1.93639E+00  0.00000E+00 -2.54082E-02
 3.57113E+00  2.03801E+00  0.00000E+00 -3.08524E-02
 3.57113E+00  2.14137E+00  0.00000E+00 -3.99046E-02
 3.57113E+00  2.24663E+00  0.00000E+00 -4.68254E-02
 3.57113E+00  2.35394E+00  0.00000E+00 -6.13054E-02
 3.57113E+00  2.46343E+00  0.00000E+00 -7.75442E-02
 3.57113E+00  2.57527E+00  0.00000E+00 -9.01895E-02
 3.57113E+00  2.68959E+00  0.00000E+00 -1.02553E-01
 3.57113E+00  2.80656E+00  0.00000E+00 -1.10002E-01
 3.57113E+00  2.92629E+00  0.00000E+00 -1.22855E-01
 3.57113E+00  3.04894E+00  0.00000E+00 -1.17465E-01
 3.57113E+00  3.17463E+00  0.00000E+00 -1.51693E-01
 3.57113E+00  3.30349E+00  0.00000E+00 -1.59536E-01
 3.57113E+00  3.43562E+00  0.00000E+00 -1.31100E-01
 3.57113E+00  3.57113E+00  0.00000E+00 -4.65256E-02
 3.57113E+00  3.71010E+00  0.00000E+00 -8.47469E-02
 3.57113E+00  3.85262E+00  0.00000E+00 -1.66630E-02
 3.57113E+00  3.99875E+00  0.00000E+00 -4.11702E-02
 3.57113E+00  4.14854E+00  0.00000E+00  0.00000E+00

 3.71010E+00  0.00000E+00  0.00000E+00 -1.21120E-03
 3.71010E+00  8.93182E-02  0.00000E+00 -7.36734E-04
 3.71010E+00  1.78641E-01  0.00000E+00 -9.16369E-04
 3.71010E+00  2.67979E-01  0.00000E+00 -1.61342E-03
 3.71010E+00  3.57352E-01  0.00000E+00 -1.03903E-03
 3.71010E+00  4.46786E-01  0.00000E+00 -1.45824E-03
 3.71010E+00  5.36316E-01  0.00000E+00 -1.58302E-03
 3.71010E+00  6.25982E-01  0.00000E+00 -2.07689E-03
 3.71010E+00  7.15834E-01  0.00000E+00 -1.85111E-03
 3.71010E+00  8.05928E-01  0.00000E+00 -1.80435E-03
 3.71010E+00  8.96328E-01  0.00000E+00 -2.52956E-03
 3.71010E+00  9.87106E-01  0.00000E+00 -2.55061E-03
 3.71010E+00  1.07834E+00  0.00000E+00 -2.42463E-03
 3.71010E+00  1.17012E+00  0.00000E+00 -3.19507E-03
 3.71010E+00  1.26253E+00  0.00000E+00 -3.26527E-03
 3.71010E+00  1.35567E+00  0.00000E+00 -4.29677E-03
 3.71010E+00  1.44966E+00  0.00000E+00 -5.21224E-03
 3.71010E+00  1.54461E+00  0.00000E+00 -6.43830E-03
 3.71010E+00  1.64062E+00  0.00000E+00 -7.44047E-03
 3.71010E+00  1.73784E+00  0.00000E+00 -8.70459E-03
 3.71010E+00  1.83638E+00  0.00000E+00 -1.04464E-02
 3.71010E+00  1.93639E+00  0.00000E+00 -1.23941E-02
 3.71010E+00  2.03801E+00  0.00000E+00 -1.50375E-02
 3.71010E+00  2.14137E+00  0.00000E+00 -1.82449E-02
 3.71010E+00  2.24663E+00  0.00000E+00 -2.27261E-02
 3.71010E+00  2.35394E+00  0.00000E+00 -2.93162E-02
 3.71010E+00  2.46343E+00  0.00000E+00 -3.13321E-02
 3.71010E+00  2.57527E+00  0.00000E+00 -4.44158E-02
 3.71010E+00  2.68959E+00  0.00000E+00 -6.17800E-02
 3.71010E+00  2.80656E+00  0.00000E+00 -6.55682E-02
 3.71010E+00  2.92629E+00  0.00000E+00 -1.05928E-01
 3.71010E+00  3.04894E+00  0.00000E+00 -9.22318E-02
 3.71010E+00  3.17463E+00  0.00000E+00 -7.87816E-02
 3.71010E+00  3.30349E+00  0.00000E+00 -7.94664E-02
 3.71010E+00  3.43562E+00  0.00000E+00 -1.22325E-01
 3.71010E+00  3.57113E+00  0.00000E+00 -8.47469E-02
 3.71010E+00  3.71010E+00  0.00000E+00 -7.70624E-02
 3.71010E+00  3.85262E+00  0.00000E+00 -7.24646E-03
 3.71010E+00  3.99875E+00  0.00000E+00  1.80114E-03
 3.71010E+00  4.14854E+00  0.00000E+00  0.00000E+00

 3.85262E+00  0.00000E+00  0.00000E+00 -1.27844E-04
 3.85262E+00  8.93182E-02  0.00000E+00 -2.45326E-04
 3.85262E+00  1.78641E-01  0.00000E+00 -1.97404E-04
 3.85262E+00  2.67979E-01  0.00000E+00 -2.50350E-04
 3.85262E+00  3.57352E-01  0.00000E+00 -4.88688E-04
 3.85262E+00  4.46786E-01  0.00000E+00 -7.05847E-04
 3.85262E+00  5.36316E-01  0.00000E+00 -6.18417E-04
 3.85262E+00  6.25982E-01  0.00000E+00 -9.38371E-04
 3.85262E+00  7.15834E-01  0.00000E+00 -9.45887E-04
 3.85262E+00  8.05928E-01  0.00000E+00 -6.37327E-04
 3.85262E+00  8.96328E-01  0.00000E+00 -1.33260E-03
 3.85262E+00  9.87106E-01  0.00000E+00 -1.48478E-03
 3.85262E+00  1.07834E+00  0.00000E+00 -1.44931E-03
 3.85262E+00  1.17012E+00  0.00000E+00 -1.84191E-03
 3.85262E+00  1.26253E+00  0.00000E+00 -2.17850E-03
 3.85262E+00  1.35567E+00  0.00000E+00 -2.22976E-03
 3.85262E+00  1.44966E+00  0.00000E+00 -2.87157E-03
 3.85262E+00  1.54461E+00  0.00000E+00 -2.64366E-03
 3.85262E+00  1.64062E+00  0.00000E+00 -3.47878E-03
 3.85262E+00  1.73784E+00  0.00000E+00 -4.00028E-03
 3.85262E+00  1.83638E+00  0.00000E+00 -5.36373E-03
 3.85262E+00  1.93639E+00  0.00000E+00 -5.89982E-03
 3.85262E+00  2.03801E+00  0.00000E+00 -7.52882E-03
 3.85262E+00  2.14137E+00  0.00000E+00 -9.08493E-03
 3.85262E+00  2.24663E+00  0.00000E+00 -1.08954E-02
 3.85262E+00  2.35394E+00  0.00000E+00 -1.28389E-02
 3.85262E+00  2.46343E+00  0.00000E+00 -1.49883E-02
 3.85262E+00  2.57527E+00  0.00000E+00 -1.87988E-02
 3.85262E+00  2.68959E+00  0.00000E+00 -2.05637E-02
 3.85262E+00  2.80656E+00  0.00000E+00 -2.34128E-02
 3.85262E+00  2.92629E+00  0.00000E+00 -3.66282E-02
 3.85262E+00  3.04894E+00  0.00000E+00 -4.63645E-02
 3.85262E+00  3.17463E+00  0.00000E+00 -6.57716E-02
 3.85262E+00  3.30349E+00  0.00000E+00 -3.43283E-02
 3.85262E+00  3.43562E+00  0.00000E+00 -1.25324E-02
 3.85262E+00  3.57113E+00  0.00000E+00 -1.66630E-02
 3.85262E+00  3.71010E+00  0.00000E+00 -7.24646E-03
 3.85262E+00  3.85262E+00  0.00000E+00 -5.71702E-02
 3.85262E+00  3.99875E+00  0.00000E+00 -5.86295E-02
 3.85262E+00  4.14854E+00  0.00000E+00  0.00000E+00

 3.99875E+00  0.00000E+00  0.00000E+00 -2.03535E-05
 3.99875E+00  8.93182E-02  0.00000E+00 -1.53937E-05
 3.99875E+00  1.78641E-01  0.00000E+00 -3.96527E-05
 3.99875E+00  2.67979E-01  0.00000E+00 -9.88358E-05
 3.99875E+00  3.57352E-01  0.00000E+00 -8.18259E-05
 3.99875E+00  4.46786E-01  0.00000E+00 -1.94322E-04
 3.99875E+00  5.36316E-01  0.00000E+00 -3.71191E-04
 3.99875E+00  6.25982E-01  0.00000E+00 -3.75205E-04
 3.99875E+00  7.15834E-01  0.00000E+00 -5.31524E-04
 3.99875E+00  8.05928E-01  0.00000E+00 -4.91331E-04
 3.99875E+00  8.96328E-01  0.00000E+00 -4.18580E-04
 3.99875E+00  9.87106E-01  0.00000E+00 -5.82698E-04
 3.99875E+00  1.07834E+00  0.00000E+00 -6.61004E-04
 3.99875E+00  1.17012E+00  0.00000E+00 -6.31785E-04
 3.99875E+00  1.26253E+00  0.00000E+00 -5.40839E-04
 3.99875E+00  1.35567E+00  0.00000E+00 -1.30195E-03
 3.99875E+00  1.44966E+00  0.00000E+00 -1.11699E-03
 3.99875E+00  1.54461E+00  0.00000E+00 -1.38771E-03
 3.99875E+00  1.64062E+00  0.00000E+00 -1.55648E-03
 3.99875E+00  1.73784E+00  0.00000E+00 -2.01546E-03
 3.99875E+00  1.83638E+00  0.00000E+00 -2.36551E-03
 3.99875E+00  1.93639E+00  0.00000E+00 -2.93015E-03
 3.99875E+00  2.03801E+00  0.00000E+00 -3.33472E-03
 3.99875E+00  2.14137E+00  0.00000E+00 -4.19756E-03
 3.99875E+00  2.24663E+00  0.00000E+00 -4.76985E-03
 3.99875E+00  2.35394E+00  0.00000E+00 -5.66147E-03
 3.99875E+00  2.46343E+00  0.00000E+00 -6.90140E-03
 3.99875E+00  2.57527E+00  0.00000E+00 -8.12184E-03
 3.99875E+00  2.68959E+00  0.00000E+00 -1.06487E-02
 3.99875E+00  2.80656E+00  0.00000E+00 -1.19677E-02
 3.99875E+00  2.92629E+00  0.00000E+00 -1.59972E-02
 3.99875E+00  3.04894E+00  0.00000E+00 -1.69633E-02
 3.99875E+00  3.17463E+00  0.00000E+00 -1.90788E-02
 3.99875E+00  3.30349E+00  0.00000E+00 -1.21006E-02
 3.99875E+00  3.43562E+00  0.00000E+00 -4.87379E-02
 3.99875E+00  3.57113E+00  0.00000E+00 -4.11702E-02
 3.99875E+00  3.71010E+00  0.00000E+00  1.80114E-03
 3.99875E+00  3.85262E+00  0.00000E+00 -5.86295E-02
 3.99875E+00  3.99875E+00  0.00000E+00 -7.07733E-02
 3.99875E+00  4.14854E+00  0.00000E+00  0.00000E+00

 4.14854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 4.14854E+00  8.93182E-02  0.00000E+00  0.00000E+00
 4.14854E+00  1.78641E-01  0.00000E+00  0.00000E+00
 4.14854E+00  2.67979E-01  0.00000E+00  0.00000E+00
 4.14854E+00  3.57352E-01  0.00000E+00  0.00000E+00
 4.14854E+00  4.46786E-01  0.00000E+00  0.00000E+00
 4.14854E+00  5.36316E-01  0.00000E+00  0.00000E+00
 4.14854E+00  6.25982E-01  0.00000E+00  0.00000E+00
 4.14854E+00  7.15834E-01  0.00000E+00  0.00000E+00
 4.14854E+00  8.05928E-01  0.00000E+00  0.00000E+00
 4.14854E+00  8.96328E-01  0.00000E+00  0.00000E+00
 4.14854E+00  9.87106E-01  0.00000E+00  0.00000E+00
 4.14854E+00  1.07834E+00  0.00000E+00  0.00000E+00
 4.14854E+00  1.17012E+00  0.00000E+00  0.00000E+00
 4.14854E+00  1.26253E+00  0.00000E+00  0.00000E+00
 4.14854E+00  1.35567E+00  0.00000E+00  0.00000E+00
 4.14854E+00  1.44966E+00  0.00000E+00  0.00000E+00
 4.14854E+00  1.54461E+00  0.00000E+00  0.00000E+00
 4.14854E+00  1.64062E+00  0.00000E+00  0.00000E+00
 4.14854E+00  1.73784E+00  0.00000E+00  0.00000E+00
 4.14854E+00  1.83638E+00  0.00000E+00  0.00000E+00
 4.14854E+00  1.93639E+00  0.00000E+00  0.00000E+00
 4.14854E+00  2.03801E+00  0.00000E+00  0.00000E+00
 4.14854E+00  2.14137E+00  0.00000E+00  0.00000E+00
 4.14854E+00  2.24663E+00  0.00000E+00  0.00000E+00
 4.14854E+00  2.35394E+00  0.00000E+00  0.00000E+00
 4.14854E+00  2.46343E+00  0.00000E+00  0.00000E+00
 4.14854E+00  2.57527E+00  0.00000E+00  0.00000E+00
 4.14854E+00  2.68959E+00  0.00000E+00  0.00000E+00
 4.14854E+00  2.80656E+00  0.00000E+00  0.00000E+00
 4.14854E+00  2.92629E+00  0.00000E+00  0.00000E+00
 4.14854E+00  3.04894E+00  0.00000E+00  0.00000E+00
 4.14854E+00  3.17463E+00  0.00000E+00  0.00000E+00
 4.14854E+00  3.30349E+00  0.00000E+00  0.00000E+00
 4.14854E+00  3.43562E+00  0.00000E+00  0.00000E+00
 4.14854E+00  3.57113E+00  0.00000E+00  0.00000E+00
 4.14854E+00  3.71010E+00  0.00000E+00  0.00000E+00
 4.14854E+00  3.85262E+00  0.00000E+00  0.00000E+00
 4.14854E+00  3.99875E+00  0.00000E+00  0.00000E+00
 4.14854E+00  4.14854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF1.20 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -1.00482E+02
 0.00000E+00  9.12794E-02 -7.91010E+01 -9.97710E+01
 0.00000E+00  1.82563E-01 -7.69681E+01 -9.79220E+01
 0.00000E+00  2.73862E-01 -7.37231E+01 -9.47309E+01
 0.00000E+00  3.65193E-01 -6.97081E+01 -9.04681E+01
 0.00000E+00  4.56584E-01 -6.52350E+01 -8.48963E+01
 0.00000E+00  5.48065E-01 -6.05350E+01 -7.83373E+01
 0.00000E+00  6.39677E-01 -5.57571E+01 -7.11727E+01
 0.00000E+00  7.31466E-01 -5.09904E+01 -6.35775E+01
 0.00000E+00  8.23487E-01 -4.62867E+01 -5.60038E+01
 0.00000E+00  9.15802E-01 -4.16756E+01 -4.85648E+01
 0.00000E+00  1.00848E+00 -3.71752E+01 -4.16557E+01
 0.00000E+00  1.10159E+00 -3.27992E+01 -3.54134E+01
 0.00000E+00  1.19522E+00 -2.85599E+01 -2.99195E+01
 0.00000E+00  1.28945E+00 -2.44689E+01 -2.48059E+01
 0.00000E+00  1.38439E+00 -2.05363E+01 -2.04149E+01
 0.00000E+00  1.48014E+00 -1.67698E+01 -1.65576E+01
 0.00000E+00  1.57680E+00 -1.31717E+01 -1.30550E+01
 0.00000E+00  1.67448E+00 -9.72893E+00 -9.80870E+00
 0.00000E+00  1.77331E+00 -6.40047E+00 -6.72580E+00
 0.00000E+00  1.87342E+00 -3.17464E+00 -3.77389E+00
 0.00000E+00  1.97492E+00 -5.76950E-01 -1.37357E+00
 0.00000E+00  2.07797E+00  2.96355E-01 -4.38591E-01
 0.00000E+00  2.18268E+00  1.55078E-01 -4.60822E-01
 0.00000E+00  2.28921E+00  3.77047E-02 -3.45545E-01
 0.00000E+00  2.39771E+00  6.65180E-03 -2.44312E-01
 0.00000E+00  2.50830E+00  9.44242E-04 -1.55773E-01
 0.00000E+00  2.62114E+00  1.10394E-04 -1.15633E-01
 0.00000E+00  2.73637E+00  1.07048E-05 -6.20773E-02
 0.00000E+00  2.85414E+00  8.64820E-07 -5.20097E-02
 0.00000E+00  2.97458E+00  5.99003E-08 -3.58305E-02
 0.00000E+00  3.09782E+00  0.00000E+00 -2.30286E-02
 0.00000E+00  3.22400E+00  0.00000E+00 -1.14260E-02
 0.00000E+00  3.35324E+00  0.00000E+00 -1.00478E-02
 0.00000E+00  3.48565E+00  0.00000E+00 -4.47278E-03
 0.00000E+00  3.62133E+00  0.00000E+00 -1.76668E-03
 0.00000E+00  3.76039E+00  0.00000E+00 -6.31425E-04
 0.00000E+00  3.90290E+00  0.00000E+00 -1.01842E-04
 0.00000E+00  4.04893E+00  0.00000E+00 -5.64516E-06
 0.00000E+00  4.19854E+00  0.00000E+00  0.00000E+00

 9.12794E-02  0.00000E+00 -7.91010E+01 -9.97710E+01
 9.12794E-02  9.12794E-02 -7.83847E+01 -9.92023E+01
 9.12794E-02  1.82563E-01 -7.63308E+01 -9.73144E+01
 9.12794E-02  2.73862E-01 -7.31896E+01 -9.42174E+01
 9.12794E-02  3.65193E-01 -6.92779E+01 -8.97655E+01
 9.12794E-02  4.56584E-01 -6.48924E+01 -8.42757E+01
 9.12794E-02  5.48065E-01 -6.02605E+01 -7.78159E+01
 9.12794E-02  6.39677E-01 -5.55340E+01 -7.07382E+01
 9.12794E-02  7.31466E-01 -5.08065E+01 -6.32621E+01
 9.12794E-02  8.23487E-01 -4.61330E+01 -5.57388E+01
 9.12794E-02  9.15802E-01 -4.15460E+01 -4.84649E+01
 9.12794E-02  1.00848E+00 -3.70657E+01 -4.15922E+01
 9.12794E-02  1.10159E+00 -3.27069E+01 -3.53851E+01
 9.12794E-02  1.19522E+00 -2.84826E+01 -2.97826E+01
 9.12794E-02  1.28945E+00 -2.44048E+01 -2.48080E+01
 9.12794E-02  1.38439E+00 -2.04838E+01 -2.04560E+01
 9.12794E-02  1.48014E+00 -1.67277E+01 -1.65120E+01
 9.12794E-02  1.57680E+00 -1.31388E+01 -1.30115E+01
 9.12794E-02  1.67448E+00 -9.70418E+00 -9.77117E+00
 9.12794E-02  1.77331E+00 -6.38309E+00 -6.75479E+00
 9.12794E-02  1.87342E+00 -3.16431E+00 -3.78986E+00
 9.12794E-02  1.97492E+00 -5.72906E-01 -1.31082E+00
 9.12794E-02  2.07797E+00  2.97014E-01 -4.41244E-01
 9.12794E-02  2.18268E+00  1.55075E-01 -4.39225E-01
 9.12794E-02  2.28921E+00  3.76862E-02 -4.00925E-01
 9.12794E-02  2.39771E+00  6.64734E-03 -2.22804E-01
 9.12794E-02  2.50830E+00  9.43538E-04 -1.61245E-01
 9.12794E-02  2.62114E+00  1.10310E-04 -1.03498E-01
 9.12794E-02  2.73637E+00  1.06965E-05 -7.52589E-02
 9.12794E-02  2.85414E+00  8.62945E-07 -5.51173E-02
 9.12794E-02  2.97458E+00  5.75429E-08 -3.70892E-02
 9.12794E-02  3.09782E+00  0.00000E+00 -2.28738E-02
 9.12794E-02  3.22400E+00  0.00000E+00 -1.42586E-02
 9.12794E-02  3.35324E+00  0.00000E+00 -7.49915E-03
 9.12794E-02  3.48565E+00  0.00000E+00 -4.62092E-03
 9.12794E-02  3.62133E+00  0.00000E+00 -1.94233E-03
 9.12794E-02  3.76039E+00  0.00000E+00 -3.61464E-04
 9.12794E-02  3.90290E+00  0.00000E+00 -1.38966E-04
 9.12794E-02  4.04893E+00  0.00000E+00 -7.90680E-06
 9.12794E-02  4.19854E+00  0.00000E+00  0.00000E+00

 1.82563E-01  0.00000E+00 -7.69681E+01 -9.79220E+01
 1.82563E-01  9.12794E-02 -7.63308E+01 -9.73144E+01
 1.82563E-01  1.82563E-01 -7.44888E+01 -9.54612E+01
 1.82563E-01  2.73862E-01 -7.16301E+01 -9.23705E+01
 1.82563E-01  3.65193E-01 -6.80062E+01 -8.80150E+01
 1.82563E-01  4.56584E-01 -6.38713E+01 -8.25807E+01
 1.82563E-01  5.48065E-01 -5.94387E+01 -7.63898E+01
 1.82563E-01  6.39677E-01 -5.48651E+01 -6.94619E+01
 1.82563E-01  7.31466E-01 -5.02545E+01 -6.22055E+01
 1.82563E-01  8.23487E-01 -4.56719E+01 -5.49603E+01
 1.82563E-01  9.15802E-01 -4.11576E+01 -4.79573E+01
 1.82563E-01  1.00848E+00 -3.67376E+01 -4.12335E+01
 1.82563E-01  1.10159E+00 -3.24305E+01 -3.51721E+01
 1.82563E-01  1.19522E+00 -2.82513E+01 -2.97194E+01
 1.82563E-01  1.28945E+00 -2.42130E+01 -2.48149E+01
 1.82563E-01  1.38439E+00 -2.03270E+01 -2.04632E+01
 1.82563E-01  1.48014E+00 -1.66021E+01 -1.64824E+01
 1.82563E-01  1.57680E+00 -1.30409E+01 -1.30391E+01
 1.82563E-01  1.67448E+00 -9.63070E+00 -9.77123E+00
 1.82563E-01  1.77331E+00 -6.33187E+00 -6.70136E+00
 1.82563E-01  1.87342E+00 -3.13423E+00 -3.74186E+00
 1.82563E-01  1.97492E+00 -5.61508E-01 -1.29137E+00
 1.82563E-01  2.07797E+00  2.98652E-01 -4.11311E-01
 1.82563E-01  2.18268E+00  1.54984E-01 -4.17584E-01
 1.82563E-01  2.28921E+00  3.76165E-02 -3.95799E-01
 1.82563E-01  2.39771E+00  6.63194E-03 -2.47196E-01
 1.82563E-01  2.50830E+00  9.41180E-04 -1.79888E-01
 1.82563E-01  2.62114E+00  1.10026E-04 -1.13647E-01
 1.82563E-01  2.73637E+00  1.06689E-05 -8.49087E-02
 1.82563E-01  2.85414E+00  8.60754E-07 -4.73017E-02
 1.82563E-01  2.97458E+00  5.74267E-08 -3.51821E-02
 1.82563E-01  3.09782E+00  0.00000E+00 -2.22119E-02
 1.82563E-01  3.22400E+00  0.00000E+00 -1.39111E-02
 1.82563E-01  3.35324E+00  0.00000E+00 -8.12176E-03
 1.82563E-01  3.48565E+00  0.00000E+00 -4.42327E-03
 1.82563E-01  3.62133E+00  0.00000E+00 -2.60508E-03
 1.82563E-01  3.76039E+00  0.00000E+00 -4.47797E-04
 1.82563E-01  3.90290E+00  0.00000E+00 -1.13972E-04
 1.82563E-01  4.04893E+00  0.00000E+00 -1.41961E-05
 1.82563E-01  4.19854E+00  0.00000E+00  0.00000E+00

 2.73862E-01  0.00000E+00 -7.37231E+01 -9.47309E+01
 2.73862E-01  9.12794E-02 -7.31896E+01 -9.42174E+01
 2.73862E-01  1.82563E-01 -7.16301E+01 -9.23705E+01
 2.73862E-01  2.73862E-01 -6.91607E+01 -8.92137E+01
 2.73862E-01  3.65193E-01 -6.59512E+01 -8.50957E+01
 2.73862E-01  4.56584E-01 -6.21948E+01 -7.99030E+01
 2.73862E-01  5.48065E-01 -5.80769E+01 -7.39621E+01
 2.73862E-01  6.39677E-01 -5.37518E+01 -6.76145E+01
 2.73862E-01  7.31466E-01 -4.93343E+01 -6.06683E+01
 2.73862E-01  8.23487E-01 -4.49032E+01 -5.38139E+01
 2.73862E-01  9.15802E-01 -4.05107E+01 -4.70646E+01
 2.73862E-01  1.00848E+00 -3.61917E+01 -4.08314E+01
 2.73862E-01  1.10159E+00 -3.19708E+01 -3.49712E+01
 2.73862E-01  1.19522E+00 -2.78664E+01 -2.94912E+01
 2.73862E-01  1.28945E+00 -2.38939E+01 -2.47591E+01
 2.73862E-01  1.38439E+00 -2.00662E+01 -2.04632E+01
 2.73862E-01  1.48014E+00 -1.63929E+01 -1.66026E+01
 2.73862E-01  1.57680E+00 -1.28775E+01 -1.29565E+01
 2.73862E-01  1.67448E+00 -9.50822E+00 -9.77808E+00
 2.73862E-01  1.77331E+00 -6.24649E+00 -6.67209E+00
 2.73862E-01  1.87342E+00 -3.08403E+00 -3.72359E+00
 2.73862E-01  1.97492E+00 -5.42484E-01 -1.21114E+00
 2.73862E-01  2.07797E+00  3.01362E-01 -3.83368E-01
 2.73862E-01  2.18268E+00  1.54822E-01 -4.36106E-01
 2.73862E-01  2.28921E+00  3.74986E-02 -3.62670E-01
 2.73862E-01  2.39771E+00  6.60597E-03 -2.54539E-01
 2.73862E-01  2.50830E+00  9.37203E-04 -2.00689E-01
 2.73862E-01  2.62114E+00  1.09549E-04 -1.11572E-01
 2.73862E-01  2.73637E+00  1.06226E-05 -8.24227E-02
 2.73862E-01  2.85414E+00  8.57063E-07 -4.78868E-02
 2.73862E-01  2.97458E+00  5.71735E-08 -3.82015E-02
 2.73862E-01  3.09782E+00  0.00000E+00 -2.35852E-02
 2.73862E-01  3.22400E+00  0.00000E+00 -1.21322E-02
 2.73862E-01  3.35324E+00  0.00000E+00 -8.97528E-03
 2.73862E-01  3.48565E+00  0.00000E+00 -4.56967E-03
 2.73862E-01  3.62133E+00  0.00000E+00 -1.82945E-03
 2.73862E-01  3.76039E+00  0.00000E+00 -1.26446E-03
 2.73862E-01  3.90290E+00  0.00000E+00 -2.38548E-04
 2.73862E-01  4.04893E+00  0.00000E+00 -6.55315E-05
 2.73862E-01  4.19854E+00  0.00000E+00  0.00000E+00

 3.65193E-01  0.00000E+00 -6.97081E+01 -9.04681E+01
 3.65193E-01  9.12794E-02 -6.92779E+01 -8.97655E+01
 3.65193E-01  1.82563E-01 -6.80062E+01 -8.80150E+01
 3.65193E-01  2.73862E-01 -6.59512E+01 -8.50957E+01
 3.65193E-01  3.65193E-01 -6.32093E+01 -8.11151E+01
 3.65193E-01  4.56584E-01 -5.99085E+01 -7.63634E+01
 3.65193E-01  5.48065E-01 -5.61920E+01 -7.08272E+01
 3.65193E-01  6.39677E-01 -5.21986E+01 -6.48469E+01
 3.65193E-01  7.31466E-01 -4.80466E+01 -5.85721E+01
 3.65193E-01  8.23487E-01 -4.38272E+01 -5.22853E+01
 3.65193E-01  9.15802E-01 -3.96060E+01 -4.60405E+01
 3.65193E-01  1.00848E+00 -3.54290E+01 -4.00230E+01
 3.65193E-01  1.10159E+00 -3.13287E+01 -3.45180E+01
 3.65193E-01  1.19522E+00 -2.73288E+01 -2.93871E+01
 3.65193E-01  1.28945E+00 -2.34481E+01 -2.45361E+01
 3.65193E-01  1.38439E+00 -1.97015E+01 -2.03824E+01
 3.65193E-01  1.48014E+00 -1.61001E+01 -1.64363E+01
 3.65193E-01  1.57680E+00 -1.26486E+01 -1.29600E+01
 3.65193E-01  1.67448E+00 -9.33620E+00 -9.69613E+00
 3.65193E-01  1.77331E+00 -6.12634E+00 -6.59017E+00
 3.65193E-01  1.87342E+00 -3.01310E+00 -3.64846E+00
 3.65193E-01  1.97492E+00 -5.15386E-01 -1.24232E+00
 3.65193E-01  2.07797E+00  3.05313E-01 -4.06956E-01
 3.65193E-01  2.18268E+00  1.54624E-01 -4.54142E-01
 3.65193E-01  2.28921E+00  3.73376E-02 -4.76800E-01
 3.65193E-01  2.39771E+00  6.57010E-03 -3.11739E-01
 3.65193E-01  2.50830E+00  9.31677E-04 -2.11482E-01
 3.65193E-01  2.62114E+00  1.08884E-04 -1.24065E-01
 3.65193E-01  2.73637E+00  1.05579E-05 -7.65447E-02
 3.65193E-01  2.85414E+00  8.51898E-07 -5.14306E-02
 3.65193E-01  2.97458E+00  5.68403E-08 -3.98070E-02
 3.65193E-01  3.09782E+00  0.00000E+00 -2.22329E-02
 3.65193E-01  3.22400E+00  0.00000E+00 -1.61410E-02
 3.65193E-01  3.35324E+00  0.00000E+00 -8.91794E-03
 3.65193E-01  3.48565E+00  0.00000E+00 -4.44539E-03
 3.65193E-01  3.62133E+00  0.00000E+00 -2.16809E-03
 3.65193E-01  3.76039E+00  0.00000E+00 -7.32305E-04
 3.65193E-01  3.90290E+00  0.00000E+00 -5.12411E-04
 3.65193E-01  4.04893E+00  0.00000E+00 -6.55620E-05
 3.65193E-01  4.19854E+00  0.00000E+00  0.00000E+00

 4.56584E-01  0.00000E+00 -6.52350E+01 -8.48963E+01
 4.56584E-01  9.12794E-02 -6.48924E+01 -8.42757E+01
 4.56584E-01  1.82563E-01 -6.38713E+01 -8.25807E+01
 4.56584E-01  2.73862E-01 -6.21948E+01 -7.99030E+01
 4.56584E-01  3.65193E-01 -5.99085E+01 -7.63634E+01
 4.56584E-01  4.56584E-01 -5.70840E+01 -7.19925E+01
 4.56584E-01  5.48065E-01 -5.38172E+01 -6.70355E+01
 4.56584E-01  6.39677E-01 -5.02177E+01 -6.15806E+01
 4.56584E-01  7.31466E-01 -4.63947E+01 -5.59992E+01
 4.56584E-01  8.23487E-01 -4.24446E+01 -5.02423E+01
 4.56584E-01  9.15802E-01 -3.84440E+01 -4.46447E+01
 4.56584E-01  1.00848E+00 -3.44503E+01 -3.91192E+01
 4.56584E-01  1.10159E+00 -3.05053E+01 -3.38862E+01
 4.56584E-01  1.19522E+00 -2.66395E+01 -2.89636E+01
 4.56584E-01  1.28945E+00 -2.28762E+01 -2.43846E+01
 4.56584E-01  1.38439E+00 -1.92332E+01 -2.02421E+01
 4.56584E-01  1.48014E+00 -1.57237E+01 -1.63886E+01
 4.56584E-01  1.57680E+00 -1.23536E+01 -1.28455E+01
 4.56584E-01  1.67448E+00 -9.11403E+00 -9.69107E+00
 4.56584E-01  1.77331E+00 -5.97061E+00 -6.56053E+00
 4.56584E-01  1.87342E+00 -2.92069E+00 -3.59358E+00
 4.56584E-01  1.97492E+00 -4.79701E-01 -1.19706E+00
 4.56584E-01  2.07797E+00  3.10700E-01 -4.37074E-01
 4.56584E-01  2.18268E+00  1.54429E-01 -4.32320E-01
 4.56584E-01  2.28921E+00  3.71391E-02 -4.18270E-01
 4.56584E-01  2.39771E+00  6.52499E-03 -3.18656E-01
 4.56584E-01  2.50830E+00  9.24677E-04 -2.25892E-01
 4.56584E-01  2.62114E+00  1.08038E-04 -1.61215E-01
 4.56584E-01  2.73637E+00  1.04755E-05 -8.45764E-02
 4.56584E-01  2.85414E+00  8.45300E-07 -5.93268E-02
 4.56584E-01  2.97458E+00  5.64046E-08 -3.75351E-02
 4.56584E-01  3.09782E+00  0.00000E+00 -2.26524E-02
 4.56584E-01  3.22400E+00  0.00000E+00 -1.37711E-02
 4.56584E-01  3.35324E+00  0.00000E+00 -9.14853E-03
 4.56584E-01  3.48565E+00  0.00000E+00 -5.21973E-03
 4.56584E-01  3.62133E+00  0.00000E+00 -2.07110E-03
 4.56584E-01  3.76039E+00  0.00000E+00 -1.12201E-03
 4.56584E-01  3.90290E+00  0.00000E+00 -4.92227E-04
 4.56584E-01  4.04893E+00  0.00000E+00 -1.69483E-04
 4.56584E-01  4.19854E+00  0.00000E+00  0.00000E+00

 5.48065E-01  0.00000E+00 -6.05350E+01 -7.83373E+01
 5.48065E-01  9.12794E-02 -6.02605E+01 -7.78159E+01
 5.48065E-01  1.82563E-01 -5.94387E+01 -7.63898E+01
 5.48065E-01  2.73862E-01 -5.80769E+01 -7.39621E+01
 5.48065E-01  3.65193E-01 -5.61920E+01 -7.08272E+01
 5.48065E-01  4.56584E-01 -5.38172E+01 -6.70355E+01
 5.48065E-01  5.48065E-01 -5.10064E+01 -6.26461E+01
 5.48065E-01  6.39677E-01 -4.78342E+01 -5.80388E+01
 5.48065E-01  7.31466E-01 -4.43883E+01 -5.29944E+01
 5.48065E-01  8.23487E-01 -4.07585E+01 -4.78985E+01
 5.48065E-01  9.15802E-01 -3.70257E+01 -4.28286E+01
 5.48065E-01  1.00848E+00 -3.32563E+01 -3.78308E+01
 5.48065E-01  1.10159E+00 -2.95015E+01 -3.30107E+01
 5.48065E-01  1.19522E+00 -2.57994E+01 -2.84372E+01
 5.48065E-01  1.28945E+00 -2.21789E+01 -2.41279E+01
 5.48065E-01  1.38439E+00 -1.86617E+01 -2.00568E+01
 5.48065E-01  1.48014E+00 -1.52634E+01 -1.62977E+01
 5.48065E-01  1.57680E+00 -1.19921E+01 -1.27811E+01
 5.48065E-01  1.67448E+00 -8.84094E+00 -9.54703E+00
 5.48065E-01  1.77331E+00 -5.77835E+00 -6.49950E+00
 5.48065E-01  1.87342E+00 -2.80585E+00 -3.44500E+00
 5.48065E-01  1.97492E+00 -4.34795E-01 -1.20626E+00
 5.48065E-01  2.07797E+00  3.17757E-01 -4.12126E-01
 5.48065E-01  2.18268E+00  1.54283E-01 -3.98874E-01
 5.48065E-01  2.28921E+00  3.69100E-02 -4.30580E-01
 5.48065E-01  2.39771E+00  6.47146E-03 -3.89224E-01
 5.48065E-01  2.50830E+00  9.16287E-04 -2.56168E-01
 5.48065E-01  2.62114E+00  1.07019E-04 -1.51904E-01
 5.48065E-01  2.73637E+00  1.03757E-05 -1.06530E-01
 5.48065E-01  2.85414E+00  8.37303E-07 -5.76313E-02
 5.48065E-01  2.97458E+00  5.58769E-08 -3.15464E-02
 5.48065E-01  3.09782E+00  0.00000E+00 -2.54591E-02
 5.48065E-01  3.22400E+00  0.00000E+00 -1.74164E-02
 5.48065E-01  3.35324E+00  0.00000E+00 -9.55621E-03
 5.48065E-01  3.48565E+00  0.00000E+00 -4.47234E-03
 5.48065E-01  3.62133E+00  0.00000E+00 -2.73909E-03
 5.48065E-01  3.76039E+00  0.00000E+00 -1.52631E-03
 5.48065E-01  3.90290E+00  0.00000E+00 -3.85580E-04
 5.48065E-01  4.04893E+00  0.00000E+00 -2.06674E-04
 5.48065E-01  4.19854E+00  0.00000E+00  0.00000E+00

 6.39677E-01  0.00000E+00 -5.57571E+01 -7.11727E+01
 6.39677E-01  9.12794E-02 -5.55340E+01 -7.07382E+01
 6.39677E-01  1.82563E-01 -5.48651E+01 -6.94619E+01
 6.39677E-01  2.73862E-01 -5.37518E+01 -6.76145E+01
 6.39677E-01  3.65193E-01 -5.21986E+01 -6.48469E+01
 6.39677E-01  4.56584E-01 -5.02177E+01 -6.15806E+01
 6.39677E-01  5.48065E-01 -4.78342E+01 -5.80388E+01
 6.39677E-01  6.39677E-01 -4.50907E+01 -5.39462E+01
 6.39677E-01  7.31466E-01 -4.20474E+01 -4.97637E+01
 6.39677E-01  8.23487E-01 -3.87766E+01 -4.53435E+01
 6.39677E-01  9.15802E-01 -3.53536E+01 -4.08481E+01
 6.39677E-01  1.00848E+00 -3.18480E+01 -3.63689E+01
 6.39677E-01  1.10159E+00 -2.83178E+01 -3.19667E+01
 6.39677E-01  1.19522E+00 -2.48090E+01 -2.77072E+01
 6.39677E-01  1.28945E+00 -2.13566E+01 -2.35543E+01
 6.39677E-01  1.38439E+00 -1.79869E+01 -1.97342E+01
 6.39677E-01  1.48014E+00 -1.47190E+01 -1.59851E+01
 6.39677E-01  1.57680E+00 -1.15636E+01 -1.26116E+01
 6.39677E-01  1.67448E+00 -8.51603E+00 -9.44020E+00
 6.39677E-01  1.77331E+00 -5.54851E+00 -6.38664E+00
 6.39677E-01  1.87342E+00 -2.66753E+00 -3.44914E+00
 6.39677E-01  1.97492E+00 -3.79918E-01 -1.18333E+00
 6.39677E-01  2.07797E+00  3.26759E-01 -3.74895E-01
 6.39677E-01  2.18268E+00  1.54241E-01 -5.05046E-01
 6.39677E-01  2.28921E+00  3.66581E-02 -4.53766E-01
 6.39677E-01  2.39771E+00  6.41046E-03 -3.69159E-01
 6.39677E-01  2.50830E+00  9.06603E-04 -2.77225E-01
 6.39677E-01  2.62114E+00  1.05834E-04 -1.65445E-01
 6.39677E-01  2.73637E+00  1.02593E-05 -1.19077E-01
 6.39677E-01  2.85414E+00  8.27939E-07 -6.64222E-02
 6.39677E-01  2.97458E+00  5.52613E-08 -3.92795E-02
 6.39677E-01  3.09782E+00  0.00000E+00 -2.64642E-02
 6.39677E-01  3.22400E+00  0.00000E+00 -1.37654E-02
 6.39677E-01  3.35324E+00  0.00000E+00 -1.05378E-02
 6.39677E-01  3.48565E+00  0.00000E+00 -5.52220E-03
 6.39677E-01  3.62133E+00  0.00000E+00 -3.10284E-03
 6.39677E-01  3.76039E+00  0.00000E+00 -1.62607E-03
 6.39677E-01  3.90290E+00  0.00000E+00 -7.79027E-04
 6.39677E-01  4.04893E+00  0.00000E+00 -2.69907E-04
 6.39677E-01  4.19854E+00  0.00000E+00  0.00000E+00

 7.31466E-01  0.00000E+00 -5.09904E+01 -6.35775E+01
 7.31466E-01  9.12794E-02 -5.08065E+01 -6.32621E+01
 7.31466E-01  1.82563E-01 -5.02545E+01 -6.22055E+01
 7.31466E-01  2.73862E-01 -4.93343E+01 -6.06683E+01
 7.31466E-01  3.65193E-01 -4.80466E+01 -5.85721E+01
 7.31466E-01  4.56584E-01 -4.63947E+01 -5.59992E+01
 7.31466E-01  5.48065E-01 -4.43883E+01 -5.29944E+01
 7.31466E-01  6.39677E-01 -4.20474E+01 -4.97637E+01
 7.31466E-01  7.31466E-01 -3.94065E+01 -4.60530E+01
 7.31466E-01  8.23487E-01 -3.65151E+01 -4.23342E+01
 7.31466E-01  9.15802E-01 -3.34339E+01 -3.85314E+01
 7.31466E-01  1.00848E+00 -3.02270E+01 -3.45763E+01
 7.31466E-01  1.10159E+00 -2.69548E+01 -3.06315E+01
 7.31466E-01  1.19522E+00 -2.36685E+01 -2.67850E+01
 7.31466E-01  1.28945E+00 -2.04093E+01 -2.29413E+01
 7.31466E-01  1.38439E+00 -1.72088E+01 -1.93107E+01
 7.31466E-01  1.48014E+00 -1.40902E+01 -1.57403E+01
 7.31466E-01  1.57680E+00 -1.10672E+01 -1.24233E+01
 7.31466E-01  1.67448E+00 -8.13828E+00 -9.28082E+00
 7.31466E-01  1.77331E+00 -5.27988E+00 -6.29614E+00
 7.31466E-01  1.87342E+00 -2.50452E+00 -3.46851E+00
 7.31466E-01  1.97492E+00 -3.14228E-01 -1.16001E+00
 7.31466E-01  2.07797E+00  3.38013E-01 -4.45419E-01
 7.31466E-01  2.18268E+00  1.54362E-01 -4.98025E-01
 7.31466E-01  2.28921E+00  3.63924E-02 -4.95329E-01
 7.31466E-01  2.39771E+00  6.34307E-03 -4.13640E-01
 7.31466E-01  2.50830E+00  8.95737E-04 -2.80756E-01
 7.31466E-01  2.62114E+00  1.04494E-04 -2.12925E-01
 7.31466E-01  2.73637E+00  1.01269E-05 -1.18641E-01
 7.31466E-01  2.85414E+00  8.17257E-07 -7.48009E-02
 7.31466E-01  2.97458E+00  5.45585E-08 -4.41258E-02
 7.31466E-01  3.09782E+00  0.00000E+00 -2.63154E-02
 7.31466E-01  3.22400E+00  0.00000E+00 -1.86058E-02
 7.31466E-01  3.35324E+00  0.00000E+00 -9.61025E-03
 7.31466E-01  3.48565E+00  0.00000E+00 -5.12129E-03
 7.31466E-01  3.62133E+00  0.00000E+00 -2.99907E-03
 7.31466E-01  3.76039E+00  0.00000E+00 -1.42233E-03
 7.31466E-01  3.90290E+00  0.00000E+00 -8.31158E-04
 7.31466E-01  4.04893E+00  0.00000E+00 -2.97204E-04
 7.31466E-01  4.19854E+00  0.00000E+00  0.00000E+00

 8.23487E-01  0.00000E+00 -4.62867E+01 -5.60038E+01
 8.23487E-01  9.12794E-02 -4.61330E+01 -5.57388E+01
 8.23487E-01  1.82563E-01 -4.56719E+01 -5.49603E+01
 8.23487E-01  2.73862E-01 -4.49032E+01 -5.38139E+01
 8.23487E-01  3.65193E-01 -4.38272E+01 -5.22853E+01
 8.23487E-01  4.56584E-01 -4.24446E+01 -5.02423E+01
 8.23487E-01  5.48065E-01 -4.07585E+01 -4.78985E+01
 8.23487E-01  6.39677E-01 -3.87766E+01 -4.53435E+01
 8.23487E-01  7.31466E-01 -3.65151E+01 -4.23342E+01
 8.23487E-01  8.23487E-01 -3.40023E+01 -3.92886E+01
 8.23487E-01  9.15802E-01 -3.12795E+01 -3.59540E+01
 8.23487E-01  1.00848E+00 -2.83982E+01 -3.26319E+01
 8.23487E-01  1.10159E+00 -2.54133E+01 -2.90824E+01
 8.23487E-01  1.19522E+00 -2.23776E+01 -2.56380E+01
 8.23487E-01  1.28945E+00 -1.93366E+01 -2.20935E+01
 8.23487E-01  1.38439E+00 -1.63269E+01 -1.86692E+01
 8.23487E-01  1.48014E+00 -1.33762E+01 -1.53263E+01
 8.23487E-01  1.57680E+00 -1.05020E+01 -1.21464E+01
 8.23487E-01  1.67448E+00 -7.70653E+00 -9.15965E+00
 8.23487E-01  1.77331E+00 -4.97115E+00 -6.24415E+00
 8.23487E-01  1.87342E+00 -2.31555E+00 -3.39453E+00
 8.23487E-01  1.97492E+00 -2.36830E-01 -1.16415E+00
 8.23487E-01  2.07797E+00  3.51851E-01 -4.44888E-01
 8.23487E-01  2.18268E+00  1.54712E-01 -5.19518E-01
 8.23487E-01  2.28921E+00  3.61226E-02 -5.17588E-01
 8.23487E-01  2.39771E+00  6.27047E-03 -4.54588E-01
 8.23487E-01  2.50830E+00  8.83808E-04 -3.06013E-01
 8.23487E-01  2.62114E+00  1.03008E-04 -2.35457E-01
 8.23487E-01  2.73637E+00  9.97929E-06 -1.35281E-01
 8.23487E-01  2.85414E+00  8.05298E-07 -9.03958E-02
 8.23487E-01  2.97458E+00  5.37675E-08 -5.33129E-02
 8.23487E-01  3.09782E+00  0.00000E+00 -3.06209E-02
 8.23487E-01  3.22400E+00  0.00000E+00 -2.01956E-02
 8.23487E-01  3.35324E+00  0.00000E+00 -1.00237E-02
 8.23487E-01  3.48565E+00  0.00000E+00 -5.78445E-03
 8.23487E-01  3.62133E+00  0.00000E+00 -3.55471E-03
 8.23487E-01  3.76039E+00  0.00000E+00 -1.99388E-03
 8.23487E-01  3.90290E+00  0.00000E+00 -1.39192E-03
 8.23487E-01  4.04893E+00  0.00000E+00 -6.67491E-04
 8.23487E-01  4.19854E+00  0.00000E+00  0.00000E+00

 9.15802E-01  0.00000E+00 -4.16756E+01 -4.85648E+01
 9.15802E-01  9.12794E-02 -4.15460E+01 -4.84649E+01
 9.15802E-01  1.82563E-01 -4.11576E+01 -4.79573E+01
 9.15802E-01  2.73862E-01 -4.05107E+01 -4.70646E+01
 9.15802E-01  3.65193E-01 -3.96060E+01 -4.60405E+01
 9.15802E-01  4.56584E-01 -3.84440E+01 -4.46447E+01
 9.15802E-01  5.48065E-01 -3.70257E+01 -4.28286E+01
 9.15802E-01  6.39677E-01 -3.53536E+01 -4.08481E+01
 9.15802E-01  7.31466E-01 -3.34339E+01 -3.85314E+01
 9.15802E-01  8.23487E-01 -3.12795E+01 -3.59540E+01
 9.15802E-01  9.15802E-01 -2.89140E+01 -3.32386E+01
 9.15802E-01  1.00848E+00 -2.63718E+01 -3.03802E+01
 9.15802E-01  1.10159E+00 -2.36968E+01 -2.73113E+01
 9.15802E-01  1.19522E+00 -2.09367E+01 -2.41953E+01
 9.15802E-01  1.28945E+00 -1.81378E+01 -2.10194E+01
 9.15802E-01  1.38439E+00 -1.53402E+01 -1.78195E+01
 9.15802E-01  1.48014E+00 -1.25760E+01 -1.48541E+01
 9.15802E-01  1.57680E+00 -9.86696E+00 -1.17620E+01
 9.15802E-01  1.67448E+00 -7.21952E+00 -8.89751E+00
 9.15802E-01  1.77331E+00 -4.62091E+00 -6.03805E+00
 9.15802E-01  1.87342E+00 -2.09926E+00 -3.29598E+00
 9.15802E-01  1.97492E+00 -1.46792E-01 -1.26853E+00
 9.15802E-01  2.07797E+00  3.68623E-01 -4.84886E-01
 9.15802E-01  2.18268E+00  1.55363E-01 -5.76502E-01
 9.15802E-01  2.28921E+00  3.58588E-02 -5.53536E-01
 9.15802E-01  2.39771E+00  6.19388E-03 -4.48049E-01
 9.15802E-01  2.50830E+00  8.70945E-04 -3.20089E-01
 9.15802E-01  2.62114E+00  1.01388E-04 -2.54995E-01
 9.15802E-01  2.73637E+00  9.81726E-06 -1.63063E-01
 9.15802E-01  2.85414E+00  7.92109E-07 -9.98343E-02
 9.15802E-01  2.97458E+00  5.28912E-08 -6.22952E-02
 9.15802E-01  3.09782E+00  0.00000E+00 -3.38239E-02
 9.15802E-01  3.22400E+00  0.00000E+00 -2.43140E-02
 9.15802E-01  3.35324E+00  0.00000E+00 -1.17619E-02
 9.15802E-01  3.48565E+00  0.00000E+00 -7.44797E-03
 9.15802E-01  3.62133E+00  0.00000E+00 -3.76339E-03
 9.15802E-01  3.76039E+00  0.00000E+00 -1.71994E-03
 9.15802E-01  3.90290E+00  0.00000E+00 -1.35572E-03
 9.15802E-01  4.04893E+00  0.00000E+00 -3.44599E-04
 9.15802E-01  4.19854E+00  0.00000E+00  0.00000E+00

 1.00848E+00  0.00000E+00 -3.71752E+01 -4.16557E+01
 1.00848E+00  9.12794E-02 -3.70657E+01 -4.15922E+01
 1.00848E+00  1.82563E-01 -3.67376E+01 -4.12335E+01
 1.00848E+00  2.73862E-01 -3.61917E+01 -4.08314E+01
 1.00848E+00  3.65193E-01 -3.54290E+01 -4.00230E+01
 1.00848E+00  4.56584E-01 -3.44503E+01 -3.91192E+01
 1.00848E+00  5.48065E-01 -3.32563E+01 -3.78308E+01
 1.00848E+00  6.39677E-01 -3.18480E+01 -3.63689E+01
 1.00848E+00  7.31466E-01 -3.02270E+01 -3.45763E+01
 1.00848E+00  8.23487E-01 -2.83982E+01 -3.26319E+01
 1.00848E+00  9.15802E-01 -2.63718E+01 -3.03802E+01
 1.00848E+00  1.00848E+00 -2.41671E+01 -2.78434E+01
 1.00848E+00  1.10159E+00 -2.18132E+01 -2.53247E+01
 1.00848E+00  1.19522E+00 -1.93477E+01 -2.25719E+01
 1.00848E+00  1.28945E+00 -1.68122E+01 -1.97710E+01
 1.00848E+00  1.38439E+00 -1.42474E+01 -1.69878E+01
 1.00848E+00  1.48014E+00 -1.16883E+01 -1.41669E+01
 1.00848E+00  1.57680E+00 -9.16064E+00 -1.13253E+01
 1.00848E+00  1.67448E+00 -6.67579E+00 -8.63692E+00
 1.00848E+00  1.77331E+00 -4.22766E+00 -5.89393E+00
 1.00848E+00  1.87342E+00 -1.85424E+00 -3.25872E+00
 1.00848E+00  1.97492E+00 -4.31505E-02 -1.24331E+00
 1.00848E+00  2.07797E+00  3.88686E-01 -6.64064E-01
 1.00848E+00  2.18268E+00  1.56384E-01 -6.43494E-01
 1.00848E+00  2.28921E+00  3.56118E-02 -5.80348E-01
 1.00848E+00  2.39771E+00  6.11458E-03 -4.68412E-01
 1.00848E+00  2.50830E+00  8.57276E-04 -3.36386E-01
 1.00848E+00  2.62114E+00  9.96447E-05 -2.91411E-01
 1.00848E+00  2.73637E+00  9.64158E-06 -1.96513E-01
 1.00848E+00  2.85414E+00  7.77736E-07 -1.27967E-01
 1.00848E+00  2.97458E+00  5.19351E-08 -7.74923E-02
 1.00848E+00  3.09782E+00  0.00000E+00 -4.49465E-02
 1.00848E+00  3.22400E+00  0.00000E+00 -2.26842E-02
 1.00848E+00  3.35324E+00  0.00000E+00 -1.49630E-02
 1.00848E+00  3.48565E+00  0.00000E+00 -8.52384E-03
 1.00848E+00  3.62133E+00  0.00000E+00 -4.24717E-03
 1.00848E+00  3.76039E+00  0.00000E+00 -2.23685E-03
 1.00848E+00  3.90290E+00  0.00000E+00 -7.95805E-04
 1.00848E+00  4.04893E+00  0.00000E+00 -6.75805E-04
 1.00848E+00  4.19854E+00  0.00000E+00  0.00000E+00

 1.10159E+00  0.00000E+00 -3.27992E+01 -3.54134E+01
 1.10159E+00  9.12794E-02 -3.27069E+01 -3.53851E+01
 1.10159E+00  1.82563E-01 -3.24305E+01 -3.51721E+01
 1.10159E+00  2.73862E-01 -3.19708E+01 -3.49712E+01
 1.10159E+00  3.65193E-01 -3.13287E+01 -3.45180E+01
 1.10159E+00  4.56584E-01 -3.05053E+01 -3.38862E+01
 1.10159E+00  5.48065E-01 -2.95015E+01 -3.30107E+01
 1.10159E+00  6.39677E-01 -2.83178E+01 -3.19667E+01
 1.10159E+00  7.31466E-01 -2.69548E+01 -3.06315E+01
 1.10159E+00  8.23487E-01 -2.54133E+01 -2.90824E+01
 1.10159E+00  9.15802E-01 -2.36968E+01 -2.73113E+01
 1.10159E+00  1.00848E+00 -2.18132E+01 -2.53247E+01
 1.10159E+00  1.10159E+00 -1.97783E+01 -2.31430E+01
 1.10159E+00  1.19522E+00 -1.76167E+01 -2.09276E+01
 1.10159E+00  1.28945E+00 -1.53609E+01 -1.83750E+01
 1.10159E+00  1.38439E+00 -1.30473E+01 -1.58432E+01
 1.10159E+00  1.48014E+00 -1.07111E+01 -1.32984E+01
 1.10159E+00  1.57680E+00 -8.38123E+00 -1.08242E+01
 1.10159E+00  1.67448E+00 -6.07365E+00 -8.16084E+00
 1.10159E+00  1.77331E+00 -3.78982E+00 -5.62526E+00
 1.10159E+00  1.87342E+00 -1.57909E+00 -3.13157E+00
 1.10159E+00  1.97492E+00  7.50568E-02 -1.22645E+00
 1.10159E+00  2.07797E+00  4.12389E-01 -6.84745E-01
 1.10159E+00  2.18268E+00  1.57846E-01 -6.72629E-01
 1.10159E+00  2.28921E+00  3.53918E-02 -6.92924E-01
 1.10159E+00  2.39771E+00  6.03383E-03 -5.31390E-01
 1.10159E+00  2.50830E+00  8.42928E-04 -4.17037E-01
 1.10159E+00  2.62114E+00  9.77888E-05 -3.06549E-01
 1.10159E+00  2.73637E+00  9.45295E-06 -2.20126E-01
 1.10159E+00  2.85414E+00  7.62216E-07 -1.48454E-01
 1.10159E+00  2.97458E+00  5.08970E-08 -9.07406E-02
 1.10159E+00  3.09782E+00  0.00000E+00 -5.46175E-02
 1.10159E+00  3.22400E+00  0.00000E+00 -2.98735E-02
 1.10159E+00  3.35324E+00  0.00000E+00 -1.71810E-02
 1.10159E+00  3.48565E+00  0.00000E+00 -8.74562E-03
 1.10159E+00  3.62133E+00  0.00000E+00 -4.90293E-03
 1.10159E+00  3.76039E+00  0.00000E+00 -2.71449E-03
 1.10159E+00  3.90290E+00  0.00000E+00 -8.89446E-04
 1.10159E+00  4.04893E+00  0.00000E+00 -5.83913E-04
 1.10159E+00  4.19854E+00  0.00000E+00  0.00000E+00

 1.19522E+00  0.00000E+00 -2.85599E+01 -2.99195E+01
 1.19522E+00  9.12794E-02 -2.84826E+01 -2.97826E+01
 1.19522E+00  1.82563E-01 -2.82513E+01 -2.97194E+01
 1.19522E+00  2.73862E-01 -2.78664E+01 -2.94912E+01
 1.19522E+00  3.65193E-01 -2.73288E+01 -2.93871E+01
 1.19522E+00  4.56584E-01 -2.66395E+01 -2.89636E+01
 1.19522E+00  5.48065E-01 -2.57994E+01 -2.84372E+01
 1.19522E+00  6.39677E-01 -2.48090E+01 -2.77072E+01
 1.19522E+00  7.31466E-01 -2.36685E+01 -2.67850E+01
 1.19522E+00  8.23487E-01 -2.23776E+01 -2.56380E+01
 1.19522E+00  9.15802E-01 -2.09367E+01 -2.41953E+01
 1.19522E+00  1.00848E+00 -1.93477E+01 -2.25719E+01
 1.19522E+00  1.10159E+00 -1.76167E+01 -2.09276E+01
 1.19522E+00  1.19522E+00 -1.57565E+01 -1.89392E+01
 1.19522E+00  1.28945E+00 -1.37882E+01 -1.67162E+01
 1.19522E+00  1.38439E+00 -1.17398E+01 -1.46150E+01
 1.19522E+00  1.48014E+00 -9.64286E+00 -1.23966E+01
 1.19522E+00  1.57680E+00 -7.52663E+00 -1.00054E+01
 1.19522E+00  1.67448E+00 -5.41112E+00 -7.66239E+00
 1.19522E+00  1.77331E+00 -3.30563E+00 -5.20935E+00
 1.19522E+00  1.87342E+00 -1.27233E+00 -3.00114E+00
 1.19522E+00  1.97492E+00  2.08759E-01 -1.09307E+00
 1.19522E+00  2.07797E+00  4.40068E-01 -8.34117E-01
 1.19522E+00  2.18268E+00  1.59815E-01 -7.81450E-01
 1.19522E+00  2.28921E+00  3.52085E-02 -6.95309E-01
 1.19522E+00  2.39771E+00  5.95276E-03 -5.99751E-01
 1.19522E+00  2.50830E+00  8.28014E-04 -4.02506E-01
 1.19522E+00  2.62114E+00  9.58290E-05 -3.43111E-01
 1.19522E+00  2.73637E+00  9.25197E-06 -2.48434E-01
 1.19522E+00  2.85414E+00  7.45577E-07 -1.73816E-01
 1.19522E+00  2.97458E+00  4.97799E-08 -1.09289E-01
 1.19522E+00  3.09782E+00  0.00000E+00 -5.94419E-02
 1.19522E+00  3.22400E+00  0.00000E+00 -3.42533E-02
 1.19522E+00  3.35324E+00  0.00000E+00 -1.79452E-02
 1.19522E+00  3.48565E+00  0.00000E+00 -1.11720E-02
 1.19522E+00  3.62133E+00  0.00000E+00 -5.94840E-03
 1.19522E+00  3.76039E+00  0.00000E+00 -2.87261E-03
 1.19522E+00  3.90290E+00  0.00000E+00 -1.35580E-03
 1.19522E+00  4.04893E+00  0.00000E+00 -9.82770E-04
 1.19522E+00  4.19854E+00  0.00000E+00  0.00000E+00

 1.28945E+00  0.00000E+00 -2.44689E+01 -2.48059E+01
 1.28945E+00  9.12794E-02 -2.44048E+01 -2.48080E+01
 1.28945E+00  1.82563E-01 -2.42130E+01 -2.48149E+01
 1.28945E+00  2.73862E-01 -2.38939E+01 -2.47591E+01
 1.28945E+00  3.65193E-01 -2.34481E+01 -2.45361E+01
 1.28945E+00  4.56584E-01 -2.28762E+01 -2.43846E+01
 1.28945E+00  5.48065E-01 -2.21789E+01 -2.41279E+01
 1.28945E+00  6.39677E-01 -2.13566E+01 -2.35543E+01
 1.28945E+00  7.31466E-01 -2.04093E+01 -2.29413E+01
 1.28945E+00  8.23487E-01 -1.93366E+01 -2.20935E+01
 1.28945E+00  9.15802E-01 -1.81378E+01 -2.10194E+01
 1.28945E+00  1.00848E+00 -1.68122E+01 -1.97710E+01
 1.28945E+00  1.10159E+00 -1.53609E+01 -1.83750E+01
 1.28945E+00  1.19522E+00 -1.37882E+01 -1.67162E+01
 1.28945E+00  1.28945E+00 -1.21047E+01 -1.50622E+01
 1.28945E+00  1.38439E+00 -1.03283E+01 -1.31783E+01
 1.28945E+00  1.48014E+00 -8.48288E+00 -1.13313E+01
 1.28945E+00  1.57680E+00 -6.59484E+00 -9.03451E+00
 1.28945E+00  1.67448E+00 -4.68599E+00 -7.05369E+00
 1.28945E+00  1.77331E+00 -2.77315E+00 -4.80842E+00
 1.28945E+00  1.87342E+00 -9.32494E-01 -2.67942E+00
 1.28945E+00  1.97492E+00  3.58819E-01 -1.15383E+00
 1.28945E+00  2.07797E+00  4.72014E-01 -7.11126E-01
 1.28945E+00  2.18268E+00  1.62344E-01 -8.64684E-01
 1.28945E+00  2.28921E+00  3.50693E-02 -7.63001E-01
 1.28945E+00  2.39771E+00  5.87220E-03 -5.59963E-01
 1.28945E+00  2.50830E+00  8.12607E-04 -5.11354E-01
 1.28945E+00  2.62114E+00  9.37704E-05 -3.59648E-01
 1.28945E+00  2.73637E+00  9.03881E-06 -2.74253E-01
 1.28945E+00  2.85414E+00  7.27818E-07 -2.02563E-01
 1.28945E+00  2.97458E+00  4.85811E-08 -1.30248E-01
 1.28945E+00  3.09782E+00  0.00000E+00 -7.78777E-02
 1.28945E+00  3.22400E+00  0.00000E+00 -4.22244E-02
 1.28945E+00  3.35324E+00  0.00000E+00 -2.29158E-02
 1.28945E+00  3.48565E+00  0.00000E+00 -1.13514E-02
 1.28945E+00  3.62133E+00  0.00000E+00 -7.04273E-03
 1.28945E+00  3.76039E+00  0.00000E+00 -4.16711E-03
 1.28945E+00  3.90290E+00  0.00000E+00 -1.25691E-03
 1.28945E+00  4.04893E+00  0.00000E+00 -8.74703E-04
 1.28945E+00  4.19854E+00  0.00000E+00  0.00000E+00

 1.38439E+00  0.00000E+00 -2.05363E+01 -2.04149E+01
 1.38439E+00  9.12794E-02 -2.04838E+01 -2.04560E+01
 1.38439E+00  1.82563E-01 -2.03270E+01 -2.04632E+01
 1.38439E+00  2.73862E-01 -2.00662E+01 -2.04632E+01
 1.38439E+00  3.65193E-01 -1.97015E+01 -2.03824E+01
 1.38439E+00  4.56584E-01 -1.92332E+01 -2.02421E+01
 1.38439E+00  5.48065E-01 -1.86617E+01 -2.00568E+01
 1.38439E+00  6.39677E-01 -1.79869E+01 -1.97342E+01
 1.38439E+00  7.31466E-01 -1.72088E+01 -1.93107E+01
 1.38439E+00  8.23487E-01 -1.63269E+01 -1.86692E+01
 1.38439E+00  9.15802E-01 -1.53402E+01 -1.78195E+01
 1.38439E+00  1.00848E+00 -1.42474E+01 -1.69878E+01
 1.38439E+00  1.10159E+00 -1.30473E+01 -1.58432E+01
 1.38439E+00  1.19522E+00 -1.17398E+01 -1.46150E+01
 1.38439E+00  1.28945E+00 -1.03283E+01 -1.31783E+01
 1.38439E+00  1.38439E+00 -8.82110E+00 -1.16516E+01
 1.38439E+00  1.48014E+00 -7.23326E+00 -9.88988E+00
 1.38439E+00  1.57680E+00 -5.58475E+00 -8.19183E+00
 1.38439E+00  1.67448E+00 -3.89616E+00 -6.17955E+00
 1.38439E+00  1.77331E+00 -2.19037E+00 -4.30774E+00
 1.38439E+00  1.87342E+00 -5.58110E-01 -2.34615E+00
 1.38439E+00  1.97492E+00  5.25977E-01 -1.10640E+00
 1.38439E+00  2.07797E+00  5.08429E-01 -7.63776E-01
 1.38439E+00  2.18268E+00  1.65466E-01 -9.10288E-01
 1.38439E+00  2.28921E+00  3.49776E-02 -8.65731E-01
 1.38439E+00  2.39771E+00  5.79232E-03 -6.64588E-01
 1.38439E+00  2.50830E+00  7.96699E-04 -5.08500E-01
 1.38439E+00  2.62114E+00  9.16087E-05 -3.59200E-01
 1.38439E+00  2.73637E+00  8.81280E-06 -3.27599E-01
 1.38439E+00  2.85414E+00  7.08865E-07 -2.23081E-01
 1.38439E+00  2.97458E+00  4.72968E-08 -1.58160E-01
 1.38439E+00  3.09782E+00  0.00000E+00 -8.89304E-02
 1.38439E+00  3.22400E+00  0.00000E+00 -5.11669E-02
 1.38439E+00  3.35324E+00  0.00000E+00 -2.68429E-02
 1.38439E+00  3.48565E+00  0.00000E+00 -1.34242E-02
 1.38439E+00  3.62133E+00  0.00000E+00 -7.42692E-03
 1.38439E+00  3.76039E+00  0.00000E+00 -3.98793E-03
 1.38439E+00  3.90290E+00  0.00000E+00 -1.64381E-03
 1.38439E+00  4.04893E+00  0.00000E+00 -7.54644E-04
 1.38439E+00  4.19854E+00  0.00000E+00  0.00000E+00

 1.48014E+00  0.00000E+00 -1.67698E+01 -1.65576E+01
 1.48014E+00  9.12794E-02 -1.67277E+01 -1.65120E+01
 1.48014E+00  1.82563E-01 -1.66021E+01 -1.64824E+01
 1.48014E+00  2.73862E-01 -1.63929E+01 -1.66026E+01
 1.48014E+00  3.65193E-01 -1.61001E+01 -1.64363E+01
 1.48014E+00  4.56584E-01 -1.57237E+01 -1.63886E+01
 1.48014E+00  5.48065E-01 -1.52634E+01 -1.62977E+01
 1.48014E+00  6.39677E-01 -1.47190E+01 -1.59851E+01
 1.48014E+00  7.31466E-01 -1.40902E+01 -1.57403E+01
 1.48014E+00  8.23487E-01 -1.33762E+01 -1.53263E+01
 1.48014E+00  9.15802E-01 -1.25760E+01 -1.48541E+01
 1.48014E+00  1.00848E+00 -1.16883E+01 -1.41669E+01
 1.48014E+00  1.10159E+00 -1.07111E+01 -1.32984E+01
 1.48014E+00  1.19522E+00 -9.64286E+00 -1.23966E+01
 1.48014E+00  1.28945E+00 -8.48288E+00 -1.13313E+01
 1.48014E+00  1.38439E+00 -7.23326E+00 -9.88988E+00
 1.48014E+00  1.48014E+00 -5.90077E+00 -8.50580E+00
 1.48014E+00  1.57680E+00 -4.49763E+00 -6.93577E+00
 1.48014E+00  1.67448E+00 -3.04037E+00 -5.31534E+00
 1.48014E+00  1.77331E+00 -1.55556E+00 -3.60962E+00
 1.48014E+00  1.87342E+00 -1.48005E-01 -2.03406E+00
 1.48014E+00  1.97492E+00  7.10608E-01 -9.87159E-01
 1.48014E+00  2.07797E+00  5.49309E-01 -8.12307E-01
 1.48014E+00  2.18268E+00  1.69153E-01 -9.56256E-01
 1.48014E+00  2.28921E+00  3.49253E-02 -8.82822E-01
 1.48014E+00  2.39771E+00  5.71161E-03 -8.00358E-01
 1.48014E+00  2.50830E+00  7.80055E-04 -6.01246E-01
 1.48014E+00  2.62114E+00  8.93148E-05 -4.50607E-01
 1.48014E+00  2.73637E+00  8.57099E-06 -3.87711E-01
 1.48014E+00  2.85414E+00  6.88470E-07 -2.51414E-01
 1.48014E+00  2.97458E+00  4.59080E-08 -1.81385E-01
 1.48014E+00  3.09782E+00  0.00000E+00 -1.17237E-01
 1.48014E+00  3.22400E+00  0.00000E+00 -6.56136E-02
 1.48014E+00  3.35324E+00  0.00000E+00 -3.36021E-02
 1.48014E+00  3.48565E+00  0.00000E+00 -1.76507E-02
 1.48014E+00  3.62133E+00  0.00000E+00 -8.29702E-03
 1.48014E+00  3.76039E+00  0.00000E+00 -4.80927E-03
 1.48014E+00  3.90290E+00  0.00000E+00 -1.97278E-03
 1.48014E+00  4.04893E+00  0.00000E+00 -9.19759E-04
 1.48014E+00  4.19854E+00  0.00000E+00  0.00000E+00

 1.57680E+00  0.00000E+00 -1.31717E+01 -1.30550E+01
 1.57680E+00  9.12794E-02 -1.31388E+01 -1.30115E+01
 1.57680E+00  1.82563E-01 -1.30409E+01 -1.30391E+01
 1.57680E+00  2.73862E-01 -1.28775E+01 -1.29565E+01
 1.57680E+00  3.65193E-01 -1.26486E+01 -1.29600E+01
 1.57680E+00  4.56584E-01 -1.23536E+01 -1.28455E+01
 1.57680E+00  5.48065E-01 -1.19921E+01 -1.27811E+01
 1.57680E+00  6.39677E-01 -1.15636E+01 -1.26116E+01
 1.57680E+00  7.31466E-01 -1.10672E+01 -1.24233E+01
 1.57680E+00  8.23487E-01 -1.05020E+01 -1.21464E+01
 1.57680E+00  9.15802E-01 -9.86696E+00 -1.17620E+01
 1.57680E+00  1.00848E+00 -9.16064E+00 -1.13253E+01
 1.57680E+00  1.10159E+00 -8.38123E+00 -1.08242E+01
 1.57680E+00  1.19522E+00 -7.52663E+00 -1.00054E+01
 1.57680E+00  1.28945E+00 -6.59484E+00 -9.03451E+00
 1.57680E+00  1.38439E+00 -5.58475E+00 -8.19183E+00
 1.57680E+00  1.48014E+00 -4.49763E+00 -6.93577E+00
 1.57680E+00  1.57680E+00 -3.33889E+00 -5.66033E+00
 1.57680E+00  1.67448E+00 -2.11985E+00 -4.39790E+00
 1.57680E+00  1.77331E+00 -8.68534E-01 -2.87828E+00
 1.57680E+00  1.87342E+00  2.97590E-01 -1.47659E+00
 1.57680E+00  1.97492E+00  9.11794E-01 -7.13157E-01
 1.57680E+00  2.07797E+00  5.93990E-01 -7.63331E-01
 1.57680E+00  2.18268E+00  1.73204E-01 -9.73191E-01
 1.57680E+00  2.28921E+00  3.48715E-02 -9.86220E-01
 1.57680E+00  2.39771E+00  5.62341E-03 -7.80133E-01
 1.57680E+00  2.50830E+00  7.61770E-04 -6.57516E-01
 1.57680E+00  2.62114E+00  8.67850E-05 -5.12182E-01
 1.57680E+00  2.73637E+00  8.30339E-06 -3.85023E-01
 1.57680E+00  2.85414E+00  6.65825E-07 -2.99766E-01
 1.57680E+00  2.97458E+00  4.43617E-08 -2.18129E-01
 1.57680E+00  3.09782E+00  0.00000E+00 -1.33715E-01
 1.57680E+00  3.22400E+00  0.00000E+00 -7.79144E-02
 1.57680E+00  3.35324E+00  0.00000E+00 -4.06723E-02
 1.57680E+00  3.48565E+00  0.00000E+00 -2.04631E-02
 1.57680E+00  3.62133E+00  0.00000E+00 -1.18360E-02
 1.57680E+00  3.76039E+00  0.00000E+00 -5.00945E-03
 1.57680E+00  3.90290E+00  0.00000E+00 -2.48695E-03
 1.57680E+00  4.04893E+00  0.00000E+00 -1.24340E-03
 1.57680E+00  4.19854E+00  0.00000E+00  0.00000E+00

 1.67448E+00  0.00000E+00 -9.72893E+00 -9.80870E+00
 1.67448E+00  9.12794E-02 -9.70418E+00 -9.77117E+00
 1.67448E+00  1.82563E-01 -9.63070E+00 -9.77123E+00
 1.67448E+00  2.73862E-01 -9.50822E+00 -9.77808E+00
 1.67448E+00  3.65193E-01 -9.33620E+00 -9.69613E+00
 1.67448E+00  4.56584E-01 -9.11403E+00 -9.69107E+00
 1.67448E+00  5.48065E-01 -8.84094E+00 -9.54703E+00
 1.67448E+00  6.39677E-01 -8.51603E+00 -9.44020E+00
 1.67448E+00  7.31466E-01 -8.13828E+00 -9.28082E+00
 1.67448E+00  8.23487E-01 -7.70653E+00 -9.15965E+00
 1.67448E+00  9.15802E-01 -7.21952E+00 -8.89751E+00
 1.67448E+00  1.00848E+00 -6.67579E+00 -8.63692E+00
 1.67448E+00  1.10159E+00 -6.07365E+00 -8.16084E+00
 1.67448E+00  1.19522E+00 -5.41112E+00 -7.66239E+00
 1.67448E+00  1.28945E+00 -4.68599E+00 -7.05369E+00
 1.67448E+00  1.38439E+00 -3.89616E+00 -6.17955E+00
 1.67448E+00  1.48014E+00 -3.04037E+00 -5.31534E+00
 1.67448E+00  1.57680E+00 -2.11985E+00 -4.39790E+00
 1.67448E+00  1.67448E+00 -1.14174E+00 -3.22161E+00
 1.67448E+00  1.77331E+00 -1.34783E-01 -2.09561E+00
 1.67448E+00  1.87342E+00  7.72697E-01 -1.04454E+00
 1.67448E+00  1.97492E+00  1.12373E+00 -4.70826E-01
 1.67448E+00  2.07797E+00  6.39504E-01 -7.47201E-01
 1.67448E+00  2.18268E+00  1.76833E-01 -1.09622E+00
 1.67448E+00  2.28921E+00  3.46651E-02 -9.76078E-01
 1.67448E+00  2.39771E+00  5.50406E-03 -9.16634E-01
 1.67448E+00  2.50830E+00  7.38703E-04 -7.19683E-01
 1.67448E+00  2.62114E+00  8.36666E-05 -6.10674E-01
 1.67448E+00  2.73637E+00  7.97658E-06 -4.26830E-01
 1.67448E+00  2.85414E+00  6.38276E-07 -3.41461E-01
 1.67448E+00  2.97458E+00  4.24818E-08 -2.39111E-01
 1.67448E+00  3.09782E+00  0.00000E+00 -1.65994E-01
 1.67448E+00  3.22400E+00  0.00000E+00 -9.30907E-02
 1.67448E+00  3.35324E+00  0.00000E+00 -5.05662E-02
 1.67448E+00  3.48565E+00  0.00000E+00 -2.57891E-02
 1.67448E+00  3.62133E+00  0.00000E+00 -1.27466E-02
 1.67448E+00  3.76039E+00  0.00000E+00 -7.01270E-03
 1.67448E+00  3.90290E+00  0.00000E+00 -3.04070E-03
 1.67448E+00  4.04893E+00  0.00000E+00 -1.55871E-03
 1.67448E+00  4.19854E+00  0.00000E+00  0.00000E+00

 1.77331E+00  0.00000E+00 -6.40047E+00 -6.72580E+00
 1.77331E+00  9.12794E-02 -6.38309E+00 -6.75479E+00
 1.77331E+00  1.82563E-01 -6.33187E+00 -6.70136E+00
 1.77331E+00  2.73862E-01 -6.24649E+00 -6.67209E+00
 1.77331E+00  3.65193E-01 -6.12634E+00 -6.59017E+00
 1.77331E+00  4.56584E-01 -5.97061E+00 -6.56053E+00
 1.77331E+00  5.48065E-01 -5.77835E+00 -6.49950E+00
 1.77331E+00  6.39677E-01 -5.54851E+00 -6.38664E+00
 1.77331E+00  7.31466E-01 -5.27988E+00 -6.29614E+00
 1.77331E+00  8.23487E-01 -4.97115E+00 -6.24415E+00
 1.77331E+00  9.15802E-01 -4.62091E+00 -6.03805E+00
 1.77331E+00  1.00848E+00 -4.22766E+00 -5.89393E+00
 1.77331E+00  1.10159E+00 -3.78982E+00 -5.62526E+00
 1.77331E+00  1.19522E+00 -3.30563E+00 -5.20935E+00
 1.77331E+00  1.28945E+00 -2.77315E+00 -4.80842E+00
 1.77331E+00  1.38439E+00 -2.19037E+00 -4.30774E+00
 1.77331E+00  1.48014E+00 -1.55556E+00 -3.60962E+00
 1.77331E+00  1.57680E+00 -8.68534E-01 -2.87828E+00
 1.77331E+00  1.67448E+00 -1.34783E-01 -2.09561E+00
 1.77331E+00  1.77331E+00  6.15359E-01 -1.21374E+00
 1.77331E+00  1.87342E+00  1.24543E+00 -4.52585E-01
 1.77331E+00  1.97492E+00  1.31993E+00 -2.39051E-01
 1.77331E+00  2.07797E+00  6.73708E-01 -6.18633E-01
 1.77331E+00  2.18268E+00  1.77012E-01 -1.05351E+00
 1.77331E+00  2.28921E+00  3.37456E-02 -1.07915E+00
 1.77331E+00  2.39771E+00  5.26775E-03 -1.00764E+00
 1.77331E+00  2.50830E+00  6.99613E-04 -7.21429E-01
 1.77331E+00  2.62114E+00  7.87079E-05 -6.21256E-01
 1.77331E+00  2.73637E+00  7.47270E-06 -4.72497E-01
 1.77331E+00  2.85414E+00  5.96478E-07 -3.64196E-01
 1.77331E+00  2.97458E+00  3.96508E-08 -2.83874E-01
 1.77331E+00  3.09782E+00  0.00000E+00 -1.99854E-01
 1.77331E+00  3.22400E+00  0.00000E+00 -1.13804E-01
 1.77331E+00  3.35324E+00  0.00000E+00 -6.30368E-02
 1.77331E+00  3.48565E+00  0.00000E+00 -3.06029E-02
 1.77331E+00  3.62133E+00  0.00000E+00 -1.55023E-02
 1.77331E+00  3.76039E+00  0.00000E+00 -8.05145E-03
 1.77331E+00  3.90290E+00  0.00000E+00 -4.05774E-03
 1.77331E+00  4.04893E+00  0.00000E+00 -1.65599E-03
 1.77331E+00  4.19854E+00  0.00000E+00  0.00000E+00

 1.87342E+00  0.00000E+00 -3.17464E+00 -3.77389E+00
 1.87342E+00  9.12794E-02 -3.16431E+00 -3.78986E+00
 1.87342E+00  1.82563E-01 -3.13423E+00 -3.74186E+00
 1.87342E+00  2.73862E-01 -3.08403E+00 -3.72359E+00
 1.87342E+00  3.65193E-01 -3.01310E+00 -3.64846E+00
 1.87342E+00  4.56584E-01 -2.92069E+00 -3.59358E+00
 1.87342E+00  5.48065E-01 -2.80585E+00 -3.44500E+00
 1.87342E+00  6.39677E-01 -2.66753E+00 -3.44914E+00
 1.87342E+00  7.31466E-01 -2.50452E+00 -3.46851E+00
 1.87342E+00  8.23487E-01 -2.31555E+00 -3.39453E+00
 1.87342E+00  9.15802E-01 -2.09926E+00 -3.29598E+00
 1.87342E+00  1.00848E+00 -1.85424E+00 -3.25872E+00
 1.87342E+00  1.10159E+00 -1.57909E+00 -3.13157E+00
 1.87342E+00  1.19522E+00 -1.27233E+00 -3.00114E+00
 1.87342E+00  1.28945E+00 -9.32494E-01 -2.67942E+00
 1.87342E+00  1.38439E+00 -5.58110E-01 -2.34615E+00
 1.87342E+00  1.48014E+00 -1.48005E-01 -2.03406E+00
 1.87342E+00  1.57680E+00  2.97590E-01 -1.47659E+00
 1.87342E+00  1.67448E+00  7.72697E-01 -1.04454E+00
 1.87342E+00  1.77331E+00  1.24543E+00 -4.52585E-01
 1.87342E+00  1.87342E+00  1.58096E+00 -6.32103E-02
 1.87342E+00  1.97492E+00  1.39813E+00 -9.67733E-02
 1.87342E+00  2.07797E+00  6.53035E-01 -7.13305E-01
 1.87342E+00  2.18268E+00  1.63420E-01 -1.07388E+00
 1.87342E+00  2.28921E+00  3.02644E-02 -1.00770E+00
 1.87342E+00  2.39771E+00  4.63744E-03 -9.46343E-01
 1.87342E+00  2.50830E+00  6.08678E-04 -7.86327E-01
 1.87342E+00  2.62114E+00  6.79519E-05 -6.34436E-01
 1.87342E+00  2.73637E+00  6.42061E-06 -5.24881E-01
 1.87342E+00  2.85414E+00  5.11044E-07 -4.48111E-01
 1.87342E+00  2.97458E+00  3.39250E-08 -3.05005E-01
 1.87342E+00  3.09782E+00  0.00000E+00 -2.10846E-01
 1.87342E+00  3.22400E+00  0.00000E+00 -1.40850E-01
 1.87342E+00  3.35324E+00  0.00000E+00 -7.41513E-02
 1.87342E+00  3.48565E+00  0.00000E+00 -3.98362E-02
 1.87342E+00  3.62133E+00  0.00000E+00 -1.96271E-02
 1.87342E+00  3.76039E+00  0.00000E+00 -1.03145E-02
 1.87342E+00  3.90290E+00  0.00000E+00 -4.26210E-03
 1.87342E+00  4.04893E+00  0.00000E+00 -2.20343E-03
 1.87342E+00  4.19854E+00  0.00000E+00  0.00000E+00

 1.97492E+00  0.00000E+00 -5.76950E-01 -1.37357E+00
 1.97492E+00  9.12794E-02 -5.72906E-01 -1.31082E+00
 1.97492E+00  1.82563E-01 -5.61508E-01 -1.29137E+00
 1.97492E+00  2.73862E-01 -5.42484E-01 -1.21114E+00
 1.97492E+00  3.65193E-01 -5.15386E-01 -1.24232E+00
 1.97492E+00  4.56584E-01 -4.79701E-01 -1.19706E+00
 1.97492E+00  5.48065E-01 -4.34795E-01 -1.20626E+00
 1.97492E+00  6.39677E-01 -3.79918E-01 -1.18333E+00
 1.97492E+00  7.31466E-01 -3.14228E-01 -1.16001E+00
 1.97492E+00  8.23487E-01 -2.36830E-01 -1.16415E+00
 1.97492E+00  9.15802E-01 -1.46792E-01 -1.26853E+00
 1.97492E+00  1.00848E+00 -4.31505E-02 -1.24331E+00
 1.97492E+00  1.10159E+00  7.50568E-02 -1.22645E+00
 1.97492E+00  1.19522E+00  2.08759E-01 -1.09307E+00
 1.97492E+00  1.28945E+00  3.58819E-01 -1.15383E+00
 1.97492E+00  1.38439E+00  5.25977E-01 -1.10640E+00
 1.97492E+00  1.48014E+00  7.10608E-01 -9.87159E-01
 1.97492E+00  1.57680E+00  9.11794E-01 -7.13157E-01
 1.97492E+00  1.67448E+00  1.12373E+00 -4.70826E-01
 1.97492E+00  1.77331E+00  1.31993E+00 -2.39051E-01
 1.97492E+00  1.87342E+00  1.39813E+00 -9.67733E-02
 1.97492E+00  1.97492E+00  1.10368E+00 -2.39307E-01
 1.97492E+00  2.07797E+00  4.80179E-01 -7.94020E-01
 1.97492E+00  2.18268E+00  1.14860E-01 -1.04563E+00
 1.97492E+00  2.28921E+00  2.06548E-02 -1.02857E+00
 1.97492E+00  2.39771E+00  3.10222E-03 -9.81871E-01
 1.97492E+00  2.50830E+00  4.01793E-04 -8.81378E-01
 1.97492E+00  2.62114E+00  4.44524E-05 -6.66782E-01
 1.97492E+00  2.73637E+00  4.17560E-06 -5.51981E-01
 1.97492E+00  2.85414E+00  3.31122E-07 -4.56503E-01
 1.97492E+00  2.97458E+00  2.19366E-08 -3.55679E-01
 1.97492E+00  3.09782E+00  0.00000E+00 -2.50360E-01
 1.97492E+00  3.22400E+00  0.00000E+00 -1.64958E-01
 1.97492E+00  3.35324E+00  0.00000E+00 -9.72281E-02
 1.97492E+00  3.48565E+00  0.00000E+00 -4.76320E-02
 1.97492E+00  3.62133E+00  0.00000E+00 -2.32112E-02
 1.97492E+00  3.76039E+00  0.00000E+00 -1.04026E-02
 1.97492E+00  3.90290E+00  0.00000E+00 -6.25569E-03
 1.97492E+00  4.04893E+00  0.00000E+00 -2.54610E-03
 1.97492E+00  4.19854E+00  0.00000E+00  0.00000E+00

 2.07797E+00  0.00000E+00  2.96355E-01 -4.38591E-01
 2.07797E+00  9.12794E-02  2.97014E-01 -4.41244E-01
 2.07797E+00  1.82563E-01  2.98652E-01 -4.11311E-01
 2.07797E+00  2.73862E-01  3.01362E-01 -3.83368E-01
 2.07797E+00  3.65193E-01  3.05313E-01 -4.06956E-01
 2.07797E+00  4.56584E-01  3.10700E-01 -4.37074E-01
 2.07797E+00  5.48065E-01  3.17757E-01 -4.12126E-01
 2.07797E+00  6.39677E-01  3.26759E-01 -3.74895E-01
 2.07797E+00  7.31466E-01  3.38013E-01 -4.45419E-01
 2.07797E+00  8.23487E-01  3.51851E-01 -4.44888E-01
 2.07797E+00  9.15802E-01  3.68623E-01 -4.84886E-01
 2.07797E+00  1.00848E+00  3.88686E-01 -6.64064E-01
 2.07797E+00  1.10159E+00  4.12389E-01 -6.84745E-01
 2.07797E+00  1.19522E+00  4.40068E-01 -8.34117E-01
 2.07797E+00  1.28945E+00  4.72014E-01 -7.11126E-01
 2.07797E+00  1.38439E+00  5.08429E-01 -7.63776E-01
 2.07797E+00  1.48014E+00  5.49309E-01 -8.12307E-01
 2.07797E+00  1.57680E+00  5.93990E-01 -7.63331E-01
 2.07797E+00  1.67448E+00  6.39504E-01 -7.47201E-01
 2.07797E+00  1.77331E+00  6.73708E-01 -6.18633E-01
 2.07797E+00  1.87342E+00  6.53035E-01 -7.13305E-01
 2.07797E+00  1.97492E+00  4.80179E-01 -7.94020E-01
 2.07797E+00  2.07797E+00  1.98006E-01 -1.02329E+00
 2.07797E+00  2.18268E+00  4.55368E-02 -1.06832E+00
 2.07797E+00  2.28921E+00  7.96082E-03 -1.03696E+00
 2.07797E+00  2.39771E+00  1.17117E-03 -9.37763E-01
 2.07797E+00  2.50830E+00  1.49470E-04 -9.13268E-01
 2.07797E+00  2.62114E+00  1.63604E-05 -7.46992E-01
 2.07797E+00  2.73637E+00  1.52509E-06 -5.74999E-01
 2.07797E+00  2.85414E+00  1.20269E-07 -5.05899E-01
 2.07797E+00  2.97458E+00  7.93578E-09 -3.51877E-01
 2.07797E+00  3.09782E+00  0.00000E+00 -2.98156E-01
 2.07797E+00  3.22400E+00  0.00000E+00 -1.96704E-01
 2.07797E+00  3.35324E+00  0.00000E+00 -1.01480E-01
 2.07797E+00  3.48565E+00  0.00000E+00 -6.03373E-02
 2.07797E+00  3.62133E+00  0.00000E+00 -2.85258E-02
 2.07797E+00  3.76039E+00  0.00000E+00 -1.42549E-02
 2.07797E+00  3.90290E+00  0.00000E+00 -6.75790E-03
 2.07797E+00  4.04893E+00  0.00000E+00 -3.13271E-03
 2.07797E+00  4.19854E+00  0.00000E+00  0.00000E+00

 2.18268E+00  0.00000E+00  1.55078E-01 -4.60822E-01
 2.18268E+00  9.12794E-02  1.55075E-01 -4.39225E-01
 2.18268E+00  1.82563E-01  1.54984E-01 -4.17584E-01
 2.18268E+00  2.73862E-01  1.54822E-01 -4.36106E-01
 2.18268E+00  3.65193E-01  1.54624E-01 -4.54142E-01
 2.18268E+00  4.56584E-01  1.54429E-01 -4.32320E-01
 2.18268E+00  5.48065E-01  1.54283E-01 -3.98874E-01
 2.18268E+00  6.39677E-01  1.54241E-01 -5.05046E-01
 2.18268E+00  7.31466E-01  1.54362E-01 -4.98025E-01
 2.18268E+00  8.23487E-01  1.54712E-01 -5.19518E-01
 2.18268E+00  9.15802E-01  1.55363E-01 -5.76502E-01
 2.18268E+00  1.00848E+00  1.56384E-01 -6.43494E-01
 2.18268E+00  1.10159E+00  1.57846E-01 -6.72629E-01
 2.18268E+00  1.19522E+00  1.59815E-01 -7.81450E-01
 2.18268E+00  1.28945E+00  1.62344E-01 -8.64684E-01
 2.18268E+00  1.38439E+00  1.65466E-01 -9.10288E-01
 2.18268E+00  1.48014E+00  1.69153E-01 -9.56256E-01
 2.18268E+00  1.57680E+00  1.73204E-01 -9.73191E-01
 2.18268E+00  1.67448E+00  1.76833E-01 -1.09622E+00
 2.18268E+00  1.77331E+00  1.77012E-01 -1.05351E+00
 2.18268E+00  1.87342E+00  1.63420E-01 -1.07388E+00
 2.18268E+00  1.97492E+00  1.14860E-01 -1.04563E+00
 2.18268E+00  2.07797E+00  4.55368E-02 -1.06832E+00
 2.18268E+00  2.18268E+00  1.01362E-02 -1.03350E+00
 2.18268E+00  2.28921E+00  1.72705E-03 -9.52461E-01
 2.18268E+00  2.39771E+00  2.48968E-04 -8.89280E-01
 2.18268E+00  2.50830E+00  3.12914E-05 -8.44806E-01
 2.18268E+00  2.62114E+00  3.38534E-06 -7.73228E-01
 2.18268E+00  2.73637E+00  3.12844E-07 -6.61461E-01
 2.18268E+00  2.85414E+00  2.45081E-08 -5.36729E-01
 2.18268E+00  2.97458E+00  1.60891E-09 -3.85292E-01
 2.18268E+00  3.09782E+00  0.00000E+00 -3.20721E-01
 2.18268E+00  3.22400E+00  0.00000E+00 -2.62810E-01
 2.18268E+00  3.35324E+00  0.00000E+00 -1.41157E-01
 2.18268E+00  3.48565E+00  0.00000E+00 -7.38361E-02
 2.18268E+00  3.62133E+00  0.00000E+00 -3.49111E-02
 2.18268E+00  3.76039E+00  0.00000E+00 -1.73518E-02
 2.18268E+00  3.90290E+00  0.00000E+00 -7.97623E-03
 2.18268E+00  4.04893E+00  0.00000E+00 -3.64873E-03
 2.18268E+00  4.19854E+00  0.00000E+00  0.00000E+00

 2.28921E+00  0.00000E+00  3.77047E-02 -3.45545E-01
 2.28921E+00  9.12794E-02  3.76862E-02 -4.00925E-01
 2.28921E+00  1.82563E-01  3.76165E-02 -3.95799E-01
 2.28921E+00  2.73862E-01  3.74986E-02 -3.62670E-01
 2.28921E+00  3.65193E-01  3.73376E-02 -4.76800E-01
 2.28921E+00  4.56584E-01  3.71391E-02 -4.18270E-01
 2.28921E+00  5.48065E-01  3.69100E-02 -4.30580E-01
 2.28921E+00  6.39677E-01  3.66581E-02 -4.53766E-01
 2.28921E+00  7.31466E-01  3.63924E-02 -4.95329E-01
 2.28921E+00  8.23487E-01  3.61226E-02 -5.17588E-01
 2.28921E+00  9.15802E-01  3.58588E-02 -5.53536E-01
 2.28921E+00  1.00848E+00  3.56118E-02 -5.80348E-01
 2.28921E+00  1.10159E+00  3.53918E-02 -6.92924E-01
 2.28921E+00  1.19522E+00  3.52085E-02 -6.95309E-01
 2.28921E+00  1.28945E+00  3.50693E-02 -7.63001E-01
 2.28921E+00  1.38439E+00  3.49776E-02 -8.65731E-01
 2.28921E+00  1.48014E+00  3.49253E-02 -8.82822E-01
 2.28921E+00  1.57680E+00  3.48715E-02 -9.86220E-01
 2.28921E+00  1.67448E+00  3.46651E-02 -9.76078E-01
 2.28921E+00  1.77331E+00  3.37456E-02 -1.07915E+00
 2.28921E+00  1.87342E+00  3.02644E-02 -1.00770E+00
 2.28921E+00  1.97492E+00  2.06548E-02 -1.02857E+00
 2.28921E+00  2.07797E+00  7.96082E-03 -1.03696E+00
 2.28921E+00  2.18268E+00  1.72705E-03 -9.52461E-01
 2.28921E+00  2.28921E+00  2.87821E-04 -9.90210E-01
 2.28921E+00  2.39771E+00  4.07158E-05 -8.59384E-01
 2.28921E+00  2.50830E+00  5.04067E-06 -7.90002E-01
 2.28921E+00  2.62114E+00  5.38860E-07 -7.72619E-01
 2.28921E+00  2.73637E+00  4.93446E-08 -6.23610E-01
 2.28921E+00  2.85414E+00  3.83812E-09 -5.76999E-01
 2.28921E+00  2.97458E+00  2.50994E-10 -4.15369E-01
 2.28921E+00  3.09782E+00  0.00000E+00 -3.00935E-01
 2.28921E+00  3.22400E+00  0.00000E+00 -2.51611E-01
 2.28921E+00  3.35324E+00  0.00000E+00 -1.29947E-01
 2.28921E+00  3.48565E+00  0.00000E+00 -9.09594E-02
 2.28921E+00  3.62133E+00  0.00000E+00 -4.30734E-02
 2.28921E+00  3.76039E+00  0.00000E+00 -2.05160E-02
 2.28921E+00  3.90290E+00  0.00000E+00 -9.95891E-03
 2.28921E+00  4.04893E+00  0.00000E+00 -4.50045E-03
 2.28921E+00  4.19854E+00  0.00000E+00  0.00000E+00

 2.39771E+00  0.00000E+00  6.65180E-03 -2.44312E-01
 2.39771E+00  9.12794E-02  6.64734E-03 -2.22804E-01
 2.39771E+00  1.82563E-01  6.63194E-03 -2.47196E-01
 2.39771E+00  2.73862E-01  6.60597E-03 -2.54539E-01
 2.39771E+00  3.65193E-01  6.57010E-03 -3.11739E-01
 2.39771E+00  4.56584E-01  6.52499E-03 -3.18656E-01
 2.39771E+00  5.48065E-01  6.47146E-03 -3.89224E-01
 2.39771E+00  6.39677E-01  6.41046E-03 -3.69159E-01
 2.39771E+00  7.31466E-01  6.34307E-03 -4.13640E-01
 2.39771E+00  8.23487E-01  6.27047E-03 -4.54588E-01
 2.39771E+00  9.15802E-01  6.19388E-03 -4.48049E-01
 2.39771E+00  1.00848E+00  6.11458E-03 -4.68412E-01
 2.39771E+00  1.10159E+00  6.03383E-03 -5.31390E-01
 2.39771E+00  1.19522E+00  5.95276E-03 -5.99751E-01
 2.39771E+00  1.28945E+00  5.87220E-03 -5.59963E-01
 2.39771E+00  1.38439E+00  5.79232E-03 -6.64588E-01
 2.39771E+00  1.48014E+00  5.71161E-03 -8.00358E-01
 2.39771E+00  1.57680E+00  5.62341E-03 -7.80133E-01
 2.39771E+00  1.67448E+00  5.50406E-03 -9.16634E-01
 2.39771E+00  1.77331E+00  5.26775E-03 -1.00764E+00
 2.39771E+00  1.87342E+00  4.63744E-03 -9.46343E-01
 2.39771E+00  1.97492E+00  3.10222E-03 -9.81871E-01
 2.39771E+00  2.07797E+00  1.17117E-03 -9.37763E-01
 2.39771E+00  2.18268E+00  2.48968E-04 -8.89280E-01
 2.39771E+00  2.28921E+00  4.07158E-05 -8.59384E-01
 2.39771E+00  2.39771E+00  5.66039E-06 -9.15741E-01
 2.39771E+00  2.50830E+00  6.90390E-07 -8.84647E-01
 2.39771E+00  2.62114E+00  7.28910E-08 -7.09105E-01
 2.39771E+00  2.73637E+00  6.60903E-09 -7.87182E-01
 2.39771E+00  2.85414E+00  5.10321E-10 -5.30140E-01
 2.39771E+00  2.97458E+00  3.31936E-11 -4.32609E-01
 2.39771E+00  3.09782E+00  0.00000E+00 -3.38180E-01
 2.39771E+00  3.22400E+00  0.00000E+00 -2.49259E-01
 2.39771E+00  3.35324E+00  0.00000E+00 -1.82415E-01
 2.39771E+00  3.48565E+00  0.00000E+00 -1.05929E-01
 2.39771E+00  3.62133E+00  0.00000E+00 -5.32862E-02
 2.39771E+00  3.76039E+00  0.00000E+00 -2.50003E-02
 2.39771E+00  3.90290E+00  0.00000E+00 -1.26721E-02
 2.39771E+00  4.04893E+00  0.00000E+00 -5.17669E-03
 2.39771E+00  4.19854E+00  0.00000E+00  0.00000E+00

 2.50830E+00  0.00000E+00  9.44241E-04 -1.55773E-01
 2.50830E+00  9.12794E-02  9.43538E-04 -1.61245E-01
 2.50830E+00  1.82563E-01  9.41180E-04 -1.79888E-01
 2.50830E+00  2.73862E-01  9.37203E-04 -2.00689E-01
 2.50830E+00  3.65193E-01  9.31677E-04 -2.11482E-01
 2.50830E+00  4.56584E-01  9.24677E-04 -2.25892E-01
 2.50830E+00  5.48065E-01  9.16287E-04 -2.56168E-01
 2.50830E+00  6.39677E-01  9.06603E-04 -2.77225E-01
 2.50830E+00  7.31466E-01  8.95737E-04 -2.80756E-01
 2.50830E+00  8.23487E-01  8.83808E-04 -3.06013E-01
 2.50830E+00  9.15802E-01  8.70945E-04 -3.20089E-01
 2.50830E+00  1.00848E+00  8.57276E-04 -3.36386E-01
 2.50830E+00  1.10159E+00  8.42928E-04 -4.17037E-01
 2.50830E+00  1.19522E+00  8.28014E-04 -4.02506E-01
 2.50830E+00  1.28945E+00  8.12607E-04 -5.11354E-01
 2.50830E+00  1.38439E+00  7.96699E-04 -5.08500E-01
 2.50830E+00  1.48014E+00  7.80055E-04 -6.01246E-01
 2.50830E+00  1.57680E+00  7.61770E-04 -6.57516E-01
 2.50830E+00  1.67448E+00  7.38703E-04 -7.19683E-01
 2.50830E+00  1.77331E+00  6.99613E-04 -7.21429E-01
 2.50830E+00  1.87342E+00  6.08678E-04 -7.86327E-01
 2.50830E+00  1.97492E+00  4.01793E-04 -8.81378E-01
 2.50830E+00  2.07797E+00  1.49470E-04 -9.13268E-01
 2.50830E+00  2.18268E+00  3.12914E-05 -8.44806E-01
 2.50830E+00  2.28921E+00  5.04067E-06 -7.90002E-01
 2.50830E+00  2.39771E+00  6.90390E-07 -8.84647E-01
 2.50830E+00  2.50830E+00  8.30535E-08 -7.93244E-01
 2.50830E+00  2.62114E+00  8.66146E-09 -7.22922E-01
 2.50830E+00  2.73637E+00  7.77651E-10 -6.43053E-01
 2.50830E+00  2.85414E+00  5.94614E-11 -6.27921E-01
 2.50830E+00  2.97458E+00  3.78070E-12 -5.36067E-01
 2.50830E+00  3.09782E+00  0.00000E+00 -2.67428E-01
 2.50830E+00  3.22400E+00  0.00000E+00 -3.21237E-01
 2.50830E+00  3.35324E+00  0.00000E+00 -1.81025E-01
 2.50830E+00  3.48565E+00  0.00000E+00 -1.27075E-01
 2.50830E+00  3.62133E+00  0.00000E+00 -5.99082E-02
 2.50830E+00  3.76039E+00  0.00000E+00 -3.14218E-02
 2.50830E+00  3.90290E+00  0.00000E+00 -1.32287E-02
 2.50830E+00  4.04893E+00  0.00000E+00 -6.34825E-03
 2.50830E+00  4.19854E+00  0.00000E+00  0.00000E+00

 2.62114E+00  0.00000E+00  1.10396E-04 -1.15633E-01
 2.62114E+00  9.12794E-02  1.10310E-04 -1.03498E-01
 2.62114E+00  1.82563E-01  1.10026E-04 -1.13647E-01
 2.62114E+00  2.73862E-01  1.09549E-04 -1.11572E-01
 2.62114E+00  3.65193E-01  1.08884E-04 -1.24065E-01
 2.62114E+00  4.56584E-01  1.08038E-04 -1.61215E-01
 2.62114E+00  5.48065E-01  1.07019E-04 -1.51904E-01
 2.62114E+00  6.39677E-01  1.05834E-04 -1.65445E-01
 2.62114E+00  7.31466E-01  1.04494E-04 -2.12925E-01
 2.62114E+00  8.23487E-01  1.03008E-04 -2.35457E-01
 2.62114E+00  9.15802E-01  1.01388E-04 -2.54995E-01
 2.62114E+00  1.00848E+00  9.96447E-05 -2.91411E-01
 2.62114E+00  1.10159E+00  9.77888E-05 -3.06549E-01
 2.62114E+00  1.19522E+00  9.58290E-05 -3.43111E-01
 2.62114E+00  1.28945E+00  9.37704E-05 -3.59648E-01
 2.62114E+00  1.38439E+00  9.16087E-05 -3.59200E-01
 2.62114E+00  1.48014E+00  8.93148E-05 -4.50607E-01
 2.62114E+00  1.57680E+00  8.67850E-05 -5.12182E-01
 2.62114E+00  1.67448E+00  8.36666E-05 -6.10674E-01
 2.62114E+00  1.77331E+00  7.87079E-05 -6.21256E-01
 2.62114E+00  1.87342E+00  6.79519E-05 -6.34436E-01
 2.62114E+00  1.97492E+00  4.44524E-05 -6.66782E-01
 2.62114E+00  2.07797E+00  1.63604E-05 -7.46992E-01
 2.62114E+00  2.18268E+00  3.38534E-06 -7.73228E-01
 2.62114E+00  2.28921E+00  5.38860E-07 -7.72619E-01
 2.62114E+00  2.39771E+00  7.28906E-08 -7.09105E-01
 2.62114E+00  2.50830E+00  8.66192E-09 -7.22922E-01
 2.62114E+00  2.62114E+00  8.94479E-10 -7.32322E-01
 2.62114E+00  2.73637E+00  7.89280E-11 -6.57270E-01
 2.62114E+00  2.85414E+00  6.78617E-12 -5.40850E-01
 2.62114E+00  2.97458E+00  1.74068E-12 -4.47163E-01
 2.62114E+00  3.09782E+00  0.00000E+00 -3.51270E-01
 2.62114E+00  3.22400E+00  0.00000E+00 -3.24591E-01
 2.62114E+00  3.35324E+00  0.00000E+00 -2.41121E-01
 2.62114E+00  3.48565E+00  0.00000E+00 -1.38656E-01
 2.62114E+00  3.62133E+00  0.00000E+00 -7.35530E-02
 2.62114E+00  3.76039E+00  0.00000E+00 -4.33938E-02
 2.62114E+00  3.90290E+00  0.00000E+00 -1.68969E-02
 2.62114E+00  4.04893E+00  0.00000E+00 -7.35032E-03
 2.62114E+00  4.19854E+00  0.00000E+00  0.00000E+00

 2.73637E+00  0.00000E+00  1.07045E-05 -6.20773E-02
 2.73637E+00  9.12794E-02  1.06965E-05 -7.52589E-02
 2.73637E+00  1.82563E-01  1.06689E-05 -8.49087E-02
 2.73637E+00  2.73862E-01  1.06226E-05 -8.24227E-02
 2.73637E+00  3.65193E-01  1.05579E-05 -7.65447E-02
 2.73637E+00  4.56584E-01  1.04755E-05 -8.45764E-02
 2.73637E+00  5.48065E-01  1.03757E-05 -1.06530E-01
 2.73637E+00  6.39677E-01  1.02593E-05 -1.19077E-01
 2.73637E+00  7.31466E-01  1.01269E-05 -1.18641E-01
 2.73637E+00  8.23487E-01  9.97930E-06 -1.35281E-01
 2.73637E+00  9.15802E-01  9.81726E-06 -1.63063E-01
 2.73637E+00  1.00848E+00  9.64158E-06 -1.96513E-01
 2.73637E+00  1.10159E+00  9.45295E-06 -2.20126E-01
 2.73637E+00  1.19522E+00  9.25197E-06 -2.48434E-01
 2.73637E+00  1.28945E+00  9.03881E-06 -2.74253E-01
 2.73637E+00  1.38439E+00  8.81280E-06 -3.27599E-01
 2.73637E+00  1.48014E+00  8.57099E-06 -3.87711E-01
 2.73637E+00  1.57680E+00  8.30339E-06 -3.85023E-01
 2.73637E+00  1.67448E+00  7.97658E-06 -4.26830E-01
 2.73637E+00  1.77331E+00  7.47270E-06 -4.72497E-01
 2.73637E+00  1.87342E+00  6.42061E-06 -5.24881E-01
 2.73637E+00  1.97492E+00  4.17560E-06 -5.51981E-01
 2.73637E+00  2.07797E+00  1.52509E-06 -5.74999E-01
 2.73637E+00  2.18268E+00  3.12845E-07 -6.61461E-01
 2.73637E+00  2.28921E+00  4.93448E-08 -6.23610E-01
 2.73637E+00  2.39771E+00  6.60893E-09 -7.87182E-01
 2.73637E+00  2.50830E+00  7.77645E-10 -6.43053E-01
 2.73637E+00  2.62114E+00  7.90910E-11 -6.57270E-01
 2.73637E+00  2.73637E+00  6.05436E-12 -6.09608E-01
 2.73637E+00  2.85414E+00  1.73688E-13 -5.68293E-01
 2.73637E+00  2.97458E+00  4.24081E-13 -5.16576E-01
 2.73637E+00  3.09782E+00  0.00000E+00 -3.62304E-01
 2.73637E+00  3.22400E+00  0.00000E+00 -2.64949E-01
 2.73637E+00  3.35324E+00  0.00000E+00 -2.19605E-01
 2.73637E+00  3.48565E+00  0.00000E+00 -1.94852E-01
 2.73637E+00  3.62133E+00  0.00000E+00 -8.51221E-02
 2.73637E+00  3.76039E+00  0.00000E+00 -4.24043E-02
 2.73637E+00  3.90290E+00  0.00000E+00 -1.95300E-02
 2.73637E+00  4.04893E+00  0.00000E+00 -9.63487E-03
 2.73637E+00  4.19854E+00  0.00000E+00  0.00000E+00

 2.85414E+00  0.00000E+00  8.60888E-07 -5.20097E-02
 2.85414E+00  9.12794E-02  8.62965E-07 -5.51173E-02
 2.85414E+00  1.82563E-01  8.60759E-07 -4.73017E-02
 2.85414E+00  2.73862E-01  8.57060E-07 -4.78868E-02
 2.85414E+00  3.65193E-01  8.51897E-07 -5.14306E-02
 2.85414E+00  4.56584E-01  8.45300E-07 -5.93268E-02
 2.85414E+00  5.48065E-01  8.37301E-07 -5.76313E-02
 2.85414E+00  6.39677E-01  8.27941E-07 -6.64222E-02
 2.85414E+00  7.31466E-01  8.17257E-07 -7.48009E-02
 2.85414E+00  8.23487E-01  8.05298E-07 -9.03958E-02
 2.85414E+00  9.15802E-01  7.92110E-07 -9.98343E-02
 2.85414E+00  1.00848E+00  7.77736E-07 -1.27967E-01
 2.85414E+00  1.10159E+00  7.62217E-07 -1.48454E-01
 2.85414E+00  1.19522E+00  7.45578E-07 -1.73816E-01
 2.85414E+00  1.28945E+00  7.27817E-07 -2.02563E-01
 2.85414E+00  1.38439E+00  7.08865E-07 -2.23081E-01
 2.85414E+00  1.48014E+00  6.88469E-07 -2.51414E-01
 2.85414E+00  1.57680E+00  6.65825E-07 -2.99766E-01
 2.85414E+00  1.67448E+00  6.38276E-07 -3.41461E-01
 2.85414E+00  1.77331E+00  5.96478E-07 -3.64196E-01
 2.85414E+00  1.87342E+00  5.11044E-07 -4.48111E-01
 2.85414E+00  1.97492E+00  3.31123E-07 -4.56503E-01
 2.85414E+00  2.07797E+00  1.20269E-07 -5.05899E-01
 2.85414E+00  2.18268E+00  2.45082E-08 -5.36729E-01
 2.85414E+00  2.28921E+00  3.83825E-09 -5.76999E-01
 2.85414E+00  2.39771E+00  5.10281E-10 -5.30140E-01
 2.85414E+00  2.50830E+00  5.95370E-11 -6.27921E-01
 2.85414E+00  2.62114E+00  6.49251E-12 -5.40850E-01
 2.85414E+00  2.73637E+00  7.14333E-14 -5.68293E-01
 2.85414E+00  2.85414E+00  3.66000E-12 -5.45545E-01
 2.85414E+00  2.97458E+00  5.06869E-13 -5.00361E-01
 2.85414E+00  3.09782E+00  0.00000E+00 -3.87683E-01
 2.85414E+00  3.22400E+00  0.00000E+00 -3.49175E-01
 2.85414E+00  3.35324E+00  0.00000E+00 -2.23734E-01
 2.85414E+00  3.48565E+00  0.00000E+00 -1.69768E-01
 2.85414E+00  3.62133E+00  0.00000E+00 -9.10474E-02
 2.85414E+00  3.76039E+00  0.00000E+00 -6.03622E-02
 2.85414E+00  3.90290E+00  0.00000E+00 -2.03771E-02
 2.85414E+00  4.04893E+00  0.00000E+00 -1.11618E-02
 2.85414E+00  4.19854E+00  0.00000E+00  0.00000E+00

 2.97458E+00  0.00000E+00  5.58110E-08 -3.58305E-02
 2.97458E+00  9.12794E-02  5.75621E-08 -3.70892E-02
 2.97458E+00  1.82563E-01  5.74117E-08 -3.51821E-02
 2.97458E+00  2.73862E-01  5.71749E-08 -3.82015E-02
 2.97458E+00  3.65193E-01  5.68389E-08 -3.98070E-02
 2.97458E+00  4.56584E-01  5.64041E-08 -3.75351E-02
 2.97458E+00  5.48065E-01  5.58806E-08 -3.15464E-02
 2.97458E+00  6.39677E-01  5.52643E-08 -3.92795E-02
 2.97458E+00  7.31466E-01  5.45607E-08 -4.41258E-02
 2.97458E+00  8.23487E-01  5.37679E-08 -5.33129E-02
 2.97458E+00  9.15802E-01  5.28941E-08 -6.22952E-02
 2.97458E+00  1.00848E+00  5.19360E-08 -7.74923E-02
 2.97458E+00  1.10159E+00  5.08972E-08 -9.07406E-02
 2.97458E+00  1.19522E+00  4.97797E-08 -1.09289E-01
 2.97458E+00  1.28945E+00  4.85813E-08 -1.30248E-01
 2.97458E+00  1.38439E+00  4.72962E-08 -1.58160E-01
 2.97458E+00  1.48014E+00  4.59067E-08 -1.81385E-01
 2.97458E+00  1.57680E+00  4.43615E-08 -2.18129E-01
 2.97458E+00  1.67448E+00  4.24816E-08 -2.39111E-01
 2.97458E+00  1.77331E+00  3.96505E-08 -2.83874E-01
 2.97458E+00  1.87342E+00  3.39249E-08 -3.05005E-01
 2.97458E+00  1.97492E+00  2.19375E-08 -3.55679E-01
 2.97458E+00  2.07797E+00  7.93601E-09 -3.51877E-01
 2.97458E+00  2.18268E+00  1.60966E-09 -3.85292E-01
 2.97458E+00  2.28921E+00  2.50781E-10 -4.15369E-01
 2.97458E+00  2.39771E+00  3.31149E-11 -4.32609E-01
 2.97458E+00  2.50830E+00  3.30318E-12 -5.36067E-01
 2.97458E+00  2.62114E+00  2.19759E-12 -4.47163E-01
 2.97458E+00  2.73637E+00  5.32827E-13 -5.16576E-01
 2.97458E+00  2.85414E+00  8.34422E-13 -5.00361E-01
 2.97458E+00  2.97458E+00 -5.28332E-12 -3.86820E-01
 2.97458E+00  3.09782E+00  0.00000E+00 -3.54130E-01
 2.97458E+00  3.22400E+00  0.00000E+00 -2.58140E-01
 2.97458E+00  3.35324E+00  0.00000E+00 -2.28982E-01
 2.97458E+00  3.48565E+00  0.00000E+00 -1.69453E-01
 2.97458E+00  3.62133E+00  0.00000E+00 -1.20628E-01
 2.97458E+00  3.76039E+00  0.00000E+00 -6.23833E-02
 2.97458E+00  3.90290E+00  0.00000E+00 -4.46401E-02
 2.97458E+00  4.04893E+00  0.00000E+00 -1.29765E-02
 2.97458E+00  4.19854E+00  0.00000E+00  0.00000E+00

 3.09782E+00  0.00000E+00  0.00000E+00 -2.30286E-02
 3.09782E+00  9.12794E-02  0.00000E+00 -2.28738E-02
 3.09782E+00  1.82563E-01  0.00000E+00 -2.22119E-02
 3.09782E+00  2.73862E-01  0.00000E+00 -2.35852E-02
 3.09782E+00  3.65193E-01  0.00000E+00 -2.22329E-02
 3.09782E+00  4.56584E-01  0.00000E+00 -2.26524E-02
 3.09782E+00  5.48065E-01  0.00000E+00 -2.54591E-02
 3.09782E+00  6.39677E-01  0.00000E+00 -2.64642E-02
 3.09782E+00  7.31466E-01  0.00000E+00 -2.63154E-02
 3.09782E+00  8.23487E-01  0.00000E+00 -3.06209E-02
 3.09782E+00  9.15802E-01  0.00000E+00 -3.38239E-02
 3.09782E+00  1.00848E+00  0.00000E+00 -4.49465E-02
 3.09782E+00  1.10159E+00  0.00000E+00 -5.46175E-02
 3.09782E+00  1.19522E+00  0.00000E+00 -5.94419E-02
 3.09782E+00  1.28945E+00  0.00000E+00 -7.78777E-02
 3.09782E+00  1.38439E+00  0.00000E+00 -8.89304E-02
 3.09782E+00  1.48014E+00  0.00000E+00 -1.17237E-01
 3.09782E+00  1.57680E+00  0.00000E+00 -1.33715E-01
 3.09782E+00  1.67448E+00  0.00000E+00 -1.65994E-01
 3.09782E+00  1.77331E+00  0.00000E+00 -1.99854E-01
 3.09782E+00  1.87342E+00  0.00000E+00 -2.10846E-01
 3.09782E+00  1.97492E+00  0.00000E+00 -2.50360E-01
 3.09782E+00  2.07797E+00  0.00000E+00 -2.98156E-01
 3.09782E+00  2.18268E+00  0.00000E+00 -3.20721E-01
 3.09782E+00  2.28921E+00  0.00000E+00 -3.00935E-01
 3.09782E+00  2.39771E+00  0.00000E+00 -3.38180E-01
 3.09782E+00  2.50830E+00  0.00000E+00 -2.67428E-01
 3.09782E+00  2.62114E+00  0.00000E+00 -3.51270E-01
 3.09782E+00  2.73637E+00  0.00000E+00 -3.62304E-01
 3.09782E+00  2.85414E+00  0.00000E+00 -3.87683E-01
 3.09782E+00  2.97458E+00  0.00000E+00 -3.54130E-01
 3.09782E+00  3.09782E+00  0.00000E+00 -2.63718E-01
 3.09782E+00  3.22400E+00  0.00000E+00 -3.73477E-01
 3.09782E+00  3.35324E+00  0.00000E+00 -3.14725E-01
 3.09782E+00  3.48565E+00  0.00000E+00 -1.90309E-01
 3.09782E+00  3.62133E+00  0.00000E+00 -7.49418E-02
 3.09782E+00  3.76039E+00  0.00000E+00 -8.43231E-02
 3.09782E+00  3.90290E+00  0.00000E+00 -4.49783E-02
 3.09782E+00  4.04893E+00  0.00000E+00 -1.46821E-02
 3.09782E+00  4.19854E+00  0.00000E+00  0.00000E+00

 3.22400E+00  0.00000E+00  0.00000E+00 -1.14260E-02
 3.22400E+00  9.12794E-02  0.00000E+00 -1.42586E-02
 3.22400E+00  1.82563E-01  0.00000E+00 -1.39111E-02
 3.22400E+00  2.73862E-01  0.00000E+00 -1.21322E-02
 3.22400E+00  3.65193E-01  0.00000E+00 -1.61410E-02
 3.22400E+00  4.56584E-01  0.00000E+00 -1.37711E-02
 3.22400E+00  5.48065E-01  0.00000E+00 -1.74164E-02
 3.22400E+00  6.39677E-01  0.00000E+00 -1.37654E-02
 3.22400E+00  7.31466E-01  0.00000E+00 -1.86058E-02
 3.22400E+00  8.23487E-01  0.00000E+00 -2.01956E-02
 3.22400E+00  9.15802E-01  0.00000E+00 -2.43140E-02
 3.22400E+00  1.00848E+00  0.00000E+00 -2.26842E-02
 3.22400E+00  1.10159E+00  0.00000E+00 -2.98735E-02
 3.22400E+00  1.19522E+00  0.00000E+00 -3.42533E-02
 3.22400E+00  1.28945E+00  0.00000E+00 -4.22244E-02
 3.22400E+00  1.38439E+00  0.00000E+00 -5.11669E-02
 3.22400E+00  1.48014E+00  0.00000E+00 -6.56136E-02
 3.22400E+00  1.57680E+00  0.00000E+00 -7.79144E-02
 3.22400E+00  1.67448E+00  0.00000E+00 -9.30907E-02
 3.22400E+00  1.77331E+00  0.00000E+00 -1.13804E-01
 3.22400E+00  1.87342E+00  0.00000E+00 -1.40850E-01
 3.22400E+00  1.97492E+00  0.00000E+00 -1.64958E-01
 3.22400E+00  2.07797E+00  0.00000E+00 -1.96704E-01
 3.22400E+00  2.18268E+00  0.00000E+00 -2.62810E-01
 3.22400E+00  2.28921E+00  0.00000E+00 -2.51611E-01
 3.22400E+00  2.39771E+00  0.00000E+00 -2.49259E-01
 3.22400E+00  2.50830E+00  0.00000E+00 -3.21237E-01
 3.22400E+00  2.62114E+00  0.00000E+00 -3.24591E-01
 3.22400E+00  2.73637E+00  0.00000E+00 -2.64949E-01
 3.22400E+00  2.85414E+00  0.00000E+00 -3.49175E-01
 3.22400E+00  2.97458E+00  0.00000E+00 -2.58140E-01
 3.22400E+00  3.09782E+00  0.00000E+00 -3.73477E-01
 3.22400E+00  3.22400E+00  0.00000E+00 -2.91525E-01
 3.22400E+00  3.35324E+00  0.00000E+00 -2.66142E-01
 3.22400E+00  3.48565E+00  0.00000E+00 -2.38801E-01
 3.22400E+00  3.62133E+00  0.00000E+00 -1.36575E-01
 3.22400E+00  3.76039E+00  0.00000E+00 -8.63365E-02
 3.22400E+00  3.90290E+00  0.00000E+00 -3.37760E-02
 3.22400E+00  4.04893E+00  0.00000E+00 -2.35482E-02
 3.22400E+00  4.19854E+00  0.00000E+00  0.00000E+00

 3.35324E+00  0.00000E+00  0.00000E+00 -1.00478E-02
 3.35324E+00  9.12794E-02  0.00000E+00 -7.49915E-03
 3.35324E+00  1.82563E-01  0.00000E+00 -8.12176E-03
 3.35324E+00  2.73862E-01  0.00000E+00 -8.97528E-03
 3.35324E+00  3.65193E-01  0.00000E+00 -8.91794E-03
 3.35324E+00  4.56584E-01  0.00000E+00 -9.14853E-03
 3.35324E+00  5.48065E-01  0.00000E+00 -9.55621E-03
 3.35324E+00  6.39677E-01  0.00000E+00 -1.05378E-02
 3.35324E+00  7.31466E-01  0.00000E+00 -9.61025E-03
 3.35324E+00  8.23487E-01  0.00000E+00 -1.00237E-02
 3.35324E+00  9.15802E-01  0.00000E+00 -1.17619E-02
 3.35324E+00  1.00848E+00  0.00000E+00 -1.49630E-02
 3.35324E+00  1.10159E+00  0.00000E+00 -1.71810E-02
 3.35324E+00  1.19522E+00  0.00000E+00 -1.79452E-02
 3.35324E+00  1.28945E+00  0.00000E+00 -2.29158E-02
 3.35324E+00  1.38439E+00  0.00000E+00 -2.68429E-02
 3.35324E+00  1.48014E+00  0.00000E+00 -3.36021E-02
 3.35324E+00  1.57680E+00  0.00000E+00 -4.06723E-02
 3.35324E+00  1.67448E+00  0.00000E+00 -5.05662E-02
 3.35324E+00  1.77331E+00  0.00000E+00 -6.30368E-02
 3.35324E+00  1.87342E+00  0.00000E+00 -7.41513E-02
 3.35324E+00  1.97492E+00  0.00000E+00 -9.72281E-02
 3.35324E+00  2.07797E+00  0.00000E+00 -1.01480E-01
 3.35324E+00  2.18268E+00  0.00000E+00 -1.41157E-01
 3.35324E+00  2.28921E+00  0.00000E+00 -1.29947E-01
 3.35324E+00  2.39771E+00  0.00000E+00 -1.82415E-01
 3.35324E+00  2.50830E+00  0.00000E+00 -1.81025E-01
 3.35324E+00  2.62114E+00  0.00000E+00 -2.41121E-01
 3.35324E+00  2.73637E+00  0.00000E+00 -2.19605E-01
 3.35324E+00  2.85414E+00  0.00000E+00 -2.23734E-01
 3.35324E+00  2.97458E+00  0.00000E+00 -2.28982E-01
 3.35324E+00  3.09782E+00  0.00000E+00 -3.14725E-01
 3.35324E+00  3.22400E+00  0.00000E+00 -2.66142E-01
 3.35324E+00  3.35324E+00  0.00000E+00 -2.09447E-01
 3.35324E+00  3.48565E+00  0.00000E+00 -2.18677E-01
 3.35324E+00  3.62133E+00  0.00000E+00 -1.82546E-01
 3.35324E+00  3.76039E+00  0.00000E+00 -7.97368E-02
 3.35324E+00  3.90290E+00  0.00000E+00 -4.68120E-02
 3.35324E+00  4.04893E+00  0.00000E+00 -2.54470E-02
 3.35324E+00  4.19854E+00  0.00000E+00  0.00000E+00

 3.48565E+00  0.00000E+00  0.00000E+00 -4.47278E-03
 3.48565E+00  9.12794E-02  0.00000E+00 -4.62092E-03
 3.48565E+00  1.82563E-01  0.00000E+00 -4.42327E-03
 3.48565E+00  2.73862E-01  0.00000E+00 -4.56967E-03
 3.48565E+00  3.65193E-01  0.00000E+00 -4.44539E-03
 3.48565E+00  4.56584E-01  0.00000E+00 -5.21973E-03
 3.48565E+00  5.48065E-01  0.00000E+00 -4.47234E-03
 3.48565E+00  6.39677E-01  0.00000E+00 -5.52220E-03
 3.48565E+00  7.31466E-01  0.00000E+00 -5.12129E-03
 3.48565E+00  8.23487E-01  0.00000E+00 -5.78445E-03
 3.48565E+00  9.15802E-01  0.00000E+00 -7.44797E-03
 3.48565E+00  1.00848E+00  0.00000E+00 -8.52384E-03
 3.48565E+00  1.10159E+00  0.00000E+00 -8.74562E-03
 3.48565E+00  1.19522E+00  0.00000E+00 -1.11720E-02
 3.48565E+00  1.28945E+00  0.00000E+00 -1.13514E-02
 3.48565E+00  1.38439E+00  0.00000E+00 -1.34242E-02
 3.48565E+00  1.48014E+00  0.00000E+00 -1.76507E-02
 3.48565E+00  1.57680E+00  0.00000E+00 -2.04631E-02
 3.48565E+00  1.67448E+00  0.00000E+00 -2.57891E-02
 3.48565E+00  1.77331E+00  0.00000E+00 -3.06029E-02
 3.48565E+00  1.87342E+00  0.00000E+00 -3.98362E-02
 3.48565E+00  1.97492E+00  0.00000E+00 -4.76320E-02
 3.48565E+00  2.07797E+00  0.00000E+00 -6.03373E-02
 3.48565E+00  2.18268E+00  0.00000E+00 -7.38361E-02
 3.48565E+00  2.28921E+00  0.00000E+00 -9.09594E-02
 3.48565E+00  2.39771E+00  0.00000E+00 -1.05929E-01
 3.48565E+00  2.50830E+00  0.00000E+00 -1.27075E-01
 3.48565E+00  2.62114E+00  0.00000E+00 -1.38656E-01
 3.48565E+00  2.73637E+00  0.00000E+00 -1.94852E-01
 3.48565E+00  2.85414E+00  0.00000E+00 -1.69768E-01
 3.48565E+00  2.97458E+00  0.00000E+00 -1.69453E-01
 3.48565E+00  3.09782E+00  0.00000E+00 -1.90309E-01
 3.48565E+00  3.22400E+00  0.00000E+00 -2.38801E-01
 3.48565E+00  3.35324E+00  0.00000E+00 -2.18677E-01
 3.48565E+00  3.48565E+00  0.00000E+00 -2.11300E-01
 3.48565E+00  3.62133E+00  0.00000E+00 -8.92848E-02
 3.48565E+00  3.76039E+00  0.00000E+00 -1.05995E-01
 3.48565E+00  3.90290E+00  0.00000E+00 -9.64412E-02
 3.48565E+00  4.04893E+00  0.00000E+00 -4.42733E-02
 3.48565E+00  4.19854E+00  0.00000E+00  0.00000E+00

 3.62133E+00  0.00000E+00  0.00000E+00 -1.76668E-03
 3.62133E+00  9.12794E-02  0.00000E+00 -1.94233E-03
 3.62133E+00  1.82563E-01  0.00000E+00 -2.60508E-03
 3.62133E+00  2.73862E-01  0.00000E+00 -1.82945E-03
 3.62133E+00  3.65193E-01  0.00000E+00 -2.16809E-03
 3.62133E+00  4.56584E-01  0.00000E+00 -2.07110E-03
 3.62133E+00  5.48065E-01  0.00000E+00 -2.73909E-03
 3.62133E+00  6.39677E-01  0.00000E+00 -3.10284E-03
 3.62133E+00  7.31466E-01  0.00000E+00 -2.99907E-03
 3.62133E+00  8.23487E-01  0.00000E+00 -3.55471E-03
 3.62133E+00  9.15802E-01  0.00000E+00 -3.76339E-03
 3.62133E+00  1.00848E+00  0.00000E+00 -4.24717E-03
 3.62133E+00  1.10159E+00  0.00000E+00 -4.90293E-03
 3.62133E+00  1.19522E+00  0.00000E+00 -5.94840E-03
 3.62133E+00  1.28945E+00  0.00000E+00 -7.04273E-03
 3.62133E+00  1.38439E+00  0.00000E+00 -7.42692E-03
 3.62133E+00  1.48014E+00  0.00000E+00 -8.29702E-03
 3.62133E+00  1.57680E+00  0.00000E+00 -1.18360E-02
 3.62133E+00  1.67448E+00  0.00000E+00 -1.27466E-02
 3.62133E+00  1.77331E+00  0.00000E+00 -1.55023E-02
 3.62133E+00  1.87342E+00  0.00000E+00 -1.96271E-02
 3.62133E+00  1.97492E+00  0.00000E+00 -2.32112E-02
 3.62133E+00  2.07797E+00  0.00000E+00 -2.85258E-02
 3.62133E+00  2.18268E+00  0.00000E+00 -3.49111E-02
 3.62133E+00  2.28921E+00  0.00000E+00 -4.30734E-02
 3.62133E+00  2.39771E+00  0.00000E+00 -5.32862E-02
 3.62133E+00  2.50830E+00  0.00000E+00 -5.99082E-02
 3.62133E+00  2.62114E+00  0.00000E+00 -7.35530E-02
 3.62133E+00  2.73637E+00  0.00000E+00 -8.51221E-02
 3.62133E+00  2.85414E+00  0.00000E+00 -9.10474E-02
 3.62133E+00  2.97458E+00  0.00000E+00 -1.20628E-01
 3.62133E+00  3.09782E+00  0.00000E+00 -7.49418E-02
 3.62133E+00  3.22400E+00  0.00000E+00 -1.36575E-01
 3.62133E+00  3.35324E+00  0.00000E+00 -1.82546E-01
 3.62133E+00  3.48565E+00  0.00000E+00 -8.92848E-02
 3.62133E+00  3.62133E+00  0.00000E+00 -9.39473E-02
 3.62133E+00  3.76039E+00  0.00000E+00 -6.73623E-02
 3.62133E+00  3.90290E+00  0.00000E+00 -1.75853E-02
 3.62133E+00  4.04893E+00  0.00000E+00 -6.96764E-02
 3.62133E+00  4.19854E+00  0.00000E+00  0.00000E+00

 3.76039E+00  0.00000E+00  0.00000E+00 -6.31425E-04
 3.76039E+00  9.12794E-02  0.00000E+00 -3.61464E-04
 3.76039E+00  1.82563E-01  0.00000E+00 -4.47797E-04
 3.76039E+00  2.73862E-01  0.00000E+00 -1.26446E-03
 3.76039E+00  3.65193E-01  0.00000E+00 -7.32305E-04
 3.76039E+00  4.56584E-01  0.00000E+00 -1.12201E-03
 3.76039E+00  5.48065E-01  0.00000E+00 -1.52631E-03
 3.76039E+00  6.39677E-01  0.00000E+00 -1.62607E-03
 3.76039E+00  7.31466E-01  0.00000E+00 -1.42233E-03
 3.76039E+00  8.23487E-01  0.00000E+00 -1.99388E-03
 3.76039E+00  9.15802E-01  0.00000E+00 -1.71994E-03
 3.76039E+00  1.00848E+00  0.00000E+00 -2.23685E-03
 3.76039E+00  1.10159E+00  0.00000E+00 -2.71449E-03
 3.76039E+00  1.19522E+00  0.00000E+00 -2.87261E-03
 3.76039E+00  1.28945E+00  0.00000E+00 -4.16711E-03
 3.76039E+00  1.38439E+00  0.00000E+00 -3.98793E-03
 3.76039E+00  1.48014E+00  0.00000E+00 -4.80927E-03
 3.76039E+00  1.57680E+00  0.00000E+00 -5.00945E-03
 3.76039E+00  1.67448E+00  0.00000E+00 -7.01270E-03
 3.76039E+00  1.77331E+00  0.00000E+00 -8.05145E-03
 3.76039E+00  1.87342E+00  0.00000E+00 -1.03145E-02
 3.76039E+00  1.97492E+00  0.00000E+00 -1.04026E-02
 3.76039E+00  2.07797E+00  0.00000E+00 -1.42549E-02
 3.76039E+00  2.18268E+00  0.00000E+00 -1.73518E-02
 3.76039E+00  2.28921E+00  0.00000E+00 -2.05160E-02
 3.76039E+00  2.39771E+00  0.00000E+00 -2.50003E-02
 3.76039E+00  2.50830E+00  0.00000E+00 -3.14218E-02
 3.76039E+00  2.62114E+00  0.00000E+00 -4.33938E-02
 3.76039E+00  2.73637E+00  0.00000E+00 -4.24043E-02
 3.76039E+00  2.85414E+00  0.00000E+00 -6.03622E-02
 3.76039E+00  2.97458E+00  0.00000E+00 -6.23833E-02
 3.76039E+00  3.09782E+00  0.00000E+00 -8.43231E-02
 3.76039E+00  3.22400E+00  0.00000E+00 -8.63365E-02
 3.76039E+00  3.35324E+00  0.00000E+00 -7.97368E-02
 3.76039E+00  3.48565E+00  0.00000E+00 -1.05995E-01
 3.76039E+00  3.62133E+00  0.00000E+00 -6.73623E-02
 3.76039E+00  3.76039E+00  0.00000E+00 -6.94605E-02
 3.76039E+00  3.90290E+00  0.00000E+00 -1.96587E-02
 3.76039E+00  4.04893E+00  0.00000E+00  5.68228E-03
 3.76039E+00  4.19854E+00  0.00000E+00  0.00000E+00

 3.90290E+00  0.00000E+00  0.00000E+00 -1.01842E-04
 3.90290E+00  9.12794E-02  0.00000E+00 -1.38966E-04
 3.90290E+00  1.82563E-01  0.00000E+00 -1.13972E-04
 3.90290E+00  2.73862E-01  0.00000E+00 -2.38548E-04
 3.90290E+00  3.65193E-01  0.00000E+00 -5.12411E-04
 3.90290E+00  4.56584E-01  0.00000E+00 -4.92227E-04
 3.90290E+00  5.48065E-01  0.00000E+00 -3.85580E-04
 3.90290E+00  6.39677E-01  0.00000E+00 -7.79027E-04
 3.90290E+00  7.31466E-01  0.00000E+00 -8.31158E-04
 3.90290E+00  8.23487E-01  0.00000E+00 -1.39192E-03
 3.90290E+00  9.15802E-01  0.00000E+00 -1.35572E-03
 3.90290E+00  1.00848E+00  0.00000E+00 -7.95805E-04
 3.90290E+00  1.10159E+00  0.00000E+00 -8.89446E-04
 3.90290E+00  1.19522E+00  0.00000E+00 -1.35580E-03
 3.90290E+00  1.28945E+00  0.00000E+00 -1.25691E-03
 3.90290E+00  1.38439E+00  0.00000E+00 -1.64381E-03
 3.90290E+00  1.48014E+00  0.00000E+00 -1.97278E-03
 3.90290E+00  1.57680E+00  0.00000E+00 -2.48695E-03
 3.90290E+00  1.67448E+00  0.00000E+00 -3.04070E-03
 3.90290E+00  1.77331E+00  0.00000E+00 -4.05774E-03
 3.90290E+00  1.87342E+00  0.00000E+00 -4.26210E-03
 3.90290E+00  1.97492E+00  0.00000E+00 -6.25569E-03
 3.90290E+00  2.07797E+00  0.00000E+00 -6.75790E-03
 3.90290E+00  2.18268E+00  0.00000E+00 -7.97623E-03
 3.90290E+00  2.28921E+00  0.00000E+00 -9.95891E-03
 3.90290E+00  2.39771E+00  0.00000E+00 -1.26721E-02
 3.90290E+00  2.50830E+00  0.00000E+00 -1.32287E-02
 3.90290E+00  2.62114E+00  0.00000E+00 -1.68969E-02
 3.90290E+00  2.73637E+00  0.00000E+00 -1.95300E-02
 3.90290E+00  2.85414E+00  0.00000E+00 -2.03771E-02
 3.90290E+00  2.97458E+00  0.00000E+00 -4.46401E-02
 3.90290E+00  3.09782E+00  0.00000E+00 -4.49783E-02
 3.90290E+00  3.22400E+00  0.00000E+00 -3.37760E-02
 3.90290E+00  3.35324E+00  0.00000E+00 -4.68120E-02
 3.90290E+00  3.48565E+00  0.00000E+00 -9.64412E-02
 3.90290E+00  3.62133E+00  0.00000E+00 -1.75853E-02
 3.90290E+00  3.76039E+00  0.00000E+00 -1.96587E-02
 3.90290E+00  3.90290E+00  0.00000E+00 -5.61296E-02
 3.90290E+00  4.04893E+00  0.00000E+00 -4.03057E-02
 3.90290E+00  4.19854E+00  0.00000E+00  0.00000E+00

 4.04893E+00  0.00000E+00  0.00000E+00 -5.64516E-06
 4.04893E+00  9.12794E-02  0.00000E+00 -7.90680E-06
 4.04893E+00  1.82563E-01  0.00000E+00 -1.41961E-05
 4.04893E+00  2.73862E-01  0.00000E+00 -6.55315E-05
 4.04893E+00  3.65193E-01  0.00000E+00 -6.55620E-05
 4.04893E+00  4.56584E-01  0.00000E+00 -1.69483E-04
 4.04893E+00  5.48065E-01  0.00000E+00 -2.06674E-04
 4.04893E+00  6.39677E-01  0.00000E+00 -2.69907E-04
 4.04893E+00  7.31466E-01  0.00000E+00 -2.97204E-04
 4.04893E+00  8.23487E-01  0.00000E+00 -6.67491E-04
 4.04893E+00  9.15802E-01  0.00000E+00 -3.44599E-04
 4.04893E+00  1.00848E+00  0.00000E+00 -6.75805E-04
 4.04893E+00  1.10159E+00  0.00000E+00 -5.83913E-04
 4.04893E+00  1.19522E+00  0.00000E+00 -9.82770E-04
 4.04893E+00  1.28945E+00  0.00000E+00 -8.74703E-04
 4.04893E+00  1.38439E+00  0.00000E+00 -7.54644E-04
 4.04893E+00  1.48014E+00  0.00000E+00 -9.19759E-04
 4.04893E+00  1.57680E+00  0.00000E+00 -1.24340E-03
 4.04893E+00  1.67448E+00  0.00000E+00 -1.55871E-03
 4.04893E+00  1.77331E+00  0.00000E+00 -1.65599E-03
 4.04893E+00  1.87342E+00  0.00000E+00 -2.20343E-03
 4.04893E+00  1.97492E+00  0.00000E+00 -2.54610E-03
 4.04893E+00  2.07797E+00  0.00000E+00 -3.13271E-03
 4.04893E+00  2.18268E+00  0.00000E+00 -3.64873E-03
 4.04893E+00  2.28921E+00  0.00000E+00 -4.50045E-03
 4.04893E+00  2.39771E+00  0.00000E+00 -5.17669E-03
 4.04893E+00  2.50830E+00  0.00000E+00 -6.34825E-03
 4.04893E+00  2.62114E+00  0.00000E+00 -7.35032E-03
 4.04893E+00  2.73637E+00  0.00000E+00 -9.63487E-03
 4.04893E+00  2.85414E+00  0.00000E+00 -1.11618E-02
 4.04893E+00  2.97458E+00  0.00000E+00 -1.29765E-02
 4.04893E+00  3.09782E+00  0.00000E+00 -1.46821E-02
 4.04893E+00  3.22400E+00  0.00000E+00 -2.35482E-02
 4.04893E+00  3.35324E+00  0.00000E+00 -2.54470E-02
 4.04893E+00  3.48565E+00  0.00000E+00 -4.42733E-02
 4.04893E+00  3.62133E+00  0.00000E+00 -6.96764E-02
 4.04893E+00  3.76039E+00  0.00000E+00  5.68228E-03
 4.04893E+00  3.90290E+00  0.00000E+00 -4.03057E-02
 4.04893E+00  4.04893E+00  0.00000E+00  9.84399E-03
 4.04893E+00  4.19854E+00  0.00000E+00  0.00000E+00

 4.19854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 4.19854E+00  9.12794E-02  0.00000E+00  0.00000E+00
 4.19854E+00  1.82563E-01  0.00000E+00  0.00000E+00
 4.19854E+00  2.73862E-01  0.00000E+00  0.00000E+00
 4.19854E+00  3.65193E-01  0.00000E+00  0.00000E+00
 4.19854E+00  4.56584E-01  0.00000E+00  0.00000E+00
 4.19854E+00  5.48065E-01  0.00000E+00  0.00000E+00
 4.19854E+00  6.39677E-01  0.00000E+00  0.00000E+00
 4.19854E+00  7.31466E-01  0.00000E+00  0.00000E+00
 4.19854E+00  8.23487E-01  0.00000E+00  0.00000E+00
 4.19854E+00  9.15802E-01  0.00000E+00  0.00000E+00
 4.19854E+00  1.00848E+00  0.00000E+00  0.00000E+00
 4.19854E+00  1.10159E+00  0.00000E+00  0.00000E+00
 4.19854E+00  1.19522E+00  0.00000E+00  0.00000E+00
 4.19854E+00  1.28945E+00  0.00000E+00  0.00000E+00
 4.19854E+00  1.38439E+00  0.00000E+00  0.00000E+00
 4.19854E+00  1.48014E+00  0.00000E+00  0.00000E+00
 4.19854E+00  1.57680E+00  0.00000E+00  0.00000E+00
 4.19854E+00  1.67448E+00  0.00000E+00  0.00000E+00
 4.19854E+00  1.77331E+00  0.00000E+00  0.00000E+00
 4.19854E+00  1.87342E+00  0.00000E+00  0.00000E+00
 4.19854E+00  1.97492E+00  0.00000E+00  0.00000E+00
 4.19854E+00  2.07797E+00  0.00000E+00  0.00000E+00
 4.19854E+00  2.18268E+00  0.00000E+00  0.00000E+00
 4.19854E+00  2.28921E+00  0.00000E+00  0.00000E+00
 4.19854E+00  2.39771E+00  0.00000E+00  0.00000E+00
 4.19854E+00  2.50830E+00  0.00000E+00  0.00000E+00
 4.19854E+00  2.62114E+00  0.00000E+00  0.00000E+00
 4.19854E+00  2.73637E+00  0.00000E+00  0.00000E+00
 4.19854E+00  2.85414E+00  0.00000E+00  0.00000E+00
 4.19854E+00  2.97458E+00  0.00000E+00  0.00000E+00
 4.19854E+00  3.09782E+00  0.00000E+00  0.00000E+00
 4.19854E+00  3.22400E+00  0.00000E+00  0.00000E+00
 4.19854E+00  3.35324E+00  0.00000E+00  0.00000E+00
 4.19854E+00  3.48565E+00  0.00000E+00  0.00000E+00
 4.19854E+00  3.62133E+00  0.00000E+00  0.00000E+00
 4.19854E+00  3.76039E+00  0.00000E+00  0.00000E+00
 4.19854E+00  3.90290E+00  0.00000E+00  0.00000E+00
 4.19854E+00  4.04893E+00  0.00000E+00  0.00000E+00
 4.19854E+00  4.19854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF1.25 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -9.52943E+01
 0.00000E+00  9.31925E-02 -7.90698E+01 -9.46683E+01
 0.00000E+00  1.86389E-01 -7.68521E+01 -9.29138E+01
 0.00000E+00  2.79600E-01 -7.34898E+01 -8.98315E+01
 0.00000E+00  3.72843E-01 -6.93473E+01 -8.56633E+01
 0.00000E+00  4.66141E-01 -6.47511E+01 -8.03389E+01
 0.00000E+00  5.59527E-01 -5.99388E+01 -7.42042E+01
 0.00000E+00  6.53038E-01 -5.50603E+01 -6.71437E+01
 0.00000E+00  7.46719E-01 -5.02045E+01 -5.98170E+01
 0.00000E+00  8.40622E-01 -4.54219E+01 -5.24222E+01
 0.00000E+00  9.34805E-01 -4.07417E+01 -4.53253E+01
 0.00000E+00  1.02933E+00 -3.61818E+01 -3.88263E+01
 0.00000E+00  1.12428E+00 -3.17564E+01 -3.27838E+01
 0.00000E+00  1.21972E+00 -2.74786E+01 -2.74073E+01
 0.00000E+00  1.31575E+00 -2.33604E+01 -2.27136E+01
 0.00000E+00  1.41245E+00 -1.94118E+01 -1.84902E+01
 0.00000E+00  1.50992E+00 -1.56397E+01 -1.48847E+01
 0.00000E+00  1.60826E+00 -1.20430E+01 -1.15992E+01
 0.00000E+00  1.70759E+00 -8.59946E+00 -8.59998E+00
 0.00000E+00  1.80801E+00 -5.25885E+00 -5.59354E+00
 0.00000E+00  1.90966E+00 -2.10616E+00 -2.78738E+00
 0.00000E+00  2.01265E+00 -4.87721E-02 -9.01702E-01
 0.00000E+00  2.11711E+00  2.72697E-01 -6.23286E-01
 0.00000E+00  2.22318E+00  9.48806E-02 -6.27403E-01
 0.00000E+00  2.33099E+00  1.98187E-02 -4.71604E-01
 0.00000E+00  2.44068E+00  3.17931E-03 -2.49931E-01
 0.00000E+00  2.55239E+00  4.15297E-04 -1.62348E-01
 0.00000E+00  2.66626E+00  4.49765E-05 -9.58640E-02
 0.00000E+00  2.78243E+00  4.06218E-06 -6.17702E-02
 0.00000E+00  2.90104E+00  3.05342E-07 -4.08112E-02
 0.00000E+00  3.02223E+00  0.00000E+00 -3.00618E-02
 0.00000E+00  3.14612E+00  0.00000E+00 -1.66118E-02
 0.00000E+00  3.27285E+00  0.00000E+00 -1.07437E-02
 0.00000E+00  3.40253E+00  0.00000E+00 -6.66831E-03
 0.00000E+00  3.53529E+00  0.00000E+00 -2.59406E-03
 0.00000E+00  3.67122E+00  0.00000E+00 -1.14745E-03
 0.00000E+00  3.81044E+00  0.00000E+00 -1.94257E-04
 0.00000E+00  3.95301E+00  0.00000E+00 -4.24210E-05
 0.00000E+00  4.09902E+00  0.00000E+00 -9.64760E-07
 0.00000E+00  4.24854E+00  0.00000E+00  0.00000E+00

 9.31925E-02  0.00000E+00 -7.90698E+01 -9.46683E+01
 9.31925E-02  9.31925E-02 -7.83248E+01 -9.40935E+01
 9.31925E-02  1.86389E-01 -7.61923E+01 -9.22677E+01
 9.31925E-02  2.79600E-01 -7.29409E+01 -8.92579E+01
 9.31925E-02  3.72843E-01 -6.89074E+01 -8.50854E+01
 9.31925E-02  4.66141E-01 -6.44024E+01 -7.97733E+01
 9.31925E-02  5.59527E-01 -5.96602E+01 -7.35583E+01
 9.31925E-02  6.53038E-01 -5.48345E+01 -6.66952E+01
 9.31925E-02  7.46719E-01 -5.00185E+01 -5.95101E+01
 9.31925E-02  8.40622E-01 -4.52668E+01 -5.22115E+01
 9.31925E-02  9.34805E-01 -4.06112E+01 -4.52119E+01
 9.31925E-02  1.02933E+00 -3.60719E+01 -3.86764E+01
 9.31925E-02  1.12428E+00 -3.16642E+01 -3.26902E+01
 9.31925E-02  1.21972E+00 -2.74018E+01 -2.74016E+01
 9.31925E-02  1.31575E+00 -2.32970E+01 -2.27543E+01
 9.31925E-02  1.41245E+00 -1.93604E+01 -1.86013E+01
 9.31925E-02  1.50992E+00 -1.55989E+01 -1.48384E+01
 9.31925E-02  1.60826E+00 -1.20116E+01 -1.15610E+01
 9.31925E-02  1.70759E+00 -8.57631E+00 -8.55801E+00
 9.31925E-02  1.80801E+00 -5.24333E+00 -5.57970E+00
 9.31925E-02  1.90966E+00 -2.09794E+00 -2.78339E+00
 9.31925E-02  2.01265E+00 -4.62987E-02 -8.55925E-01
 9.31925E-02  2.11711E+00  2.72937E-01 -6.36462E-01
 9.31925E-02  2.22318E+00  9.48550E-02 -5.67028E-01
 9.31925E-02  2.33099E+00  1.98066E-02 -3.78689E-01
 9.31925E-02  2.44068E+00  3.17696E-03 -2.47861E-01
 9.31925E-02  2.55239E+00  4.14967E-04 -1.58112E-01
 9.31925E-02  2.66626E+00  4.49385E-05 -1.10626E-01
 9.31925E-02  2.78243E+00  4.05865E-06 -5.77698E-02
 9.31925E-02  2.90104E+00  3.05250E-07 -4.06676E-02
 9.31925E-02  3.02223E+00  0.00000E+00 -2.61075E-02
 9.31925E-02  3.14612E+00  0.00000E+00 -1.82644E-02
 9.31925E-02  3.27285E+00  0.00000E+00 -1.15035E-02
 9.31925E-02  3.40253E+00  0.00000E+00 -6.60467E-03
 9.31925E-02  3.53529E+00  0.00000E+00 -3.31238E-03
 9.31925E-02  3.67122E+00  0.00000E+00 -1.40295E-03
 9.31925E-02  3.81044E+00  0.00000E+00 -2.46445E-04
 9.31925E-02  3.95301E+00  0.00000E+00 -3.13853E-05
 9.31925E-02  4.09902E+00  0.00000E+00 -7.96073E-07
 9.31925E-02  4.24854E+00  0.00000E+00  0.00000E+00

 1.86389E-01  0.00000E+00 -7.68521E+01 -9.29138E+01
 1.86389E-01  9.31925E-02 -7.61923E+01 -9.22677E+01
 1.86389E-01  1.86389E-01 -7.42873E+01 -9.05495E+01
 1.86389E-01  2.79600E-01 -7.13368E+01 -8.74531E+01
 1.86389E-01  3.72843E-01 -6.76066E+01 -8.35026E+01
 1.86389E-01  4.66141E-01 -6.33626E+01 -7.82102E+01
 1.86389E-01  5.59527E-01 -5.88261E+01 -7.21903E+01
 1.86389E-01  6.53038E-01 -5.41571E+01 -6.54653E+01
 1.86389E-01  7.46719E-01 -4.94605E+01 -5.85203E+01
 1.86389E-01  8.40622E-01 -4.48015E+01 -5.15551E+01
 1.86389E-01  9.34805E-01 -4.02201E+01 -4.47896E+01
 1.86389E-01  1.02933E+00 -3.57426E+01 -3.83905E+01
 1.86389E-01  1.12428E+00 -3.13881E+01 -3.26300E+01
 1.86389E-01  1.21972E+00 -2.71719E+01 -2.73421E+01
 1.86389E-01  1.31575E+00 -2.31077E+01 -2.26991E+01
 1.86389E-01  1.41245E+00 -1.92069E+01 -1.85578E+01
 1.86389E-01  1.50992E+00 -1.54773E+01 -1.48538E+01
 1.86389E-01  1.60826E+00 -1.19180E+01 -1.15576E+01
 1.86389E-01  1.70759E+00 -8.50774E+00 -8.55765E+00
 1.86389E-01  1.80801E+00 -5.19771E+00 -5.57343E+00
 1.86389E-01  1.90966E+00 -2.07417E+00 -2.80723E+00
 1.86389E-01  2.01265E+00 -3.94862E-02 -9.02861E-01
 1.86389E-01  2.11711E+00  2.73440E-01 -5.34151E-01
 1.86389E-01  2.22318E+00  9.47343E-02 -6.06949E-01
 1.86389E-01  2.33099E+00  1.97632E-02 -3.63444E-01
 1.86389E-01  2.44068E+00  3.16895E-03 -2.76398E-01
 1.86389E-01  2.55239E+00  4.13868E-04 -1.59274E-01
 1.86389E-01  2.66626E+00  4.48176E-05 -8.82981E-02
 1.86389E-01  2.78243E+00  4.04777E-06 -7.07414E-02
 1.86389E-01  2.90104E+00  3.04443E-07 -5.03286E-02
 1.86389E-01  3.02223E+00  0.00000E+00 -2.86088E-02
 1.86389E-01  3.14612E+00  0.00000E+00 -1.88867E-02
 1.86389E-01  3.27285E+00  0.00000E+00 -1.26705E-02
 1.86389E-01  3.40253E+00  0.00000E+00 -5.72768E-03
 1.86389E-01  3.53529E+00  0.00000E+00 -3.52556E-03
 1.86389E-01  3.67122E+00  0.00000E+00 -1.33835E-03
 1.86389E-01  3.81044E+00  0.00000E+00 -2.92293E-04
 1.86389E-01  3.95301E+00  0.00000E+00 -1.09945E-04
 1.86389E-01  4.09902E+00  0.00000E+00 -9.39753E-06
 1.86389E-01  4.24854E+00  0.00000E+00  0.00000E+00

 2.79600E-01  0.00000E+00 -7.34898E+01 -8.98315E+01
 2.79600E-01  9.31925E-02 -7.29409E+01 -8.92579E+01
 2.79600E-01  1.86389E-01 -7.13368E+01 -8.74531E+01
 2.79600E-01  2.79600E-01 -6.87987E+01 -8.45086E+01
 2.79600E-01  3.72843E-01 -6.55040E+01 -8.04946E+01
 2.79600E-01  4.66141E-01 -6.16546E+01 -7.54842E+01
 2.79600E-01  5.59527E-01 -5.74432E+01 -6.99521E+01
 2.79600E-01  6.53038E-01 -5.30293E+01 -6.34718E+01
 2.79600E-01  7.46719E-01 -4.85302E+01 -5.70791E+01
 2.79600E-01  8.40622E-01 -4.40259E+01 -5.04034E+01
 2.79600E-01  9.34805E-01 -3.95691E+01 -4.40498E+01
 2.79600E-01  1.02933E+00 -3.51951E+01 -3.78924E+01
 2.79600E-01  1.12428E+00 -3.09288E+01 -3.23579E+01
 2.79600E-01  1.21972E+00 -2.67895E+01 -2.71603E+01
 2.79600E-01  1.31575E+00 -2.27927E+01 -2.25684E+01
 2.79600E-01  1.41245E+00 -1.89515E+01 -1.85074E+01
 2.79600E-01  1.50992E+00 -1.52746E+01 -1.49200E+01
 2.79600E-01  1.60826E+00 -1.17621E+01 -1.16261E+01
 2.79600E-01  1.70759E+00 -8.39340E+00 -8.48219E+00
 2.79600E-01  1.80801E+00 -5.12163E+00 -5.62676E+00
 2.79600E-01  1.90966E+00 -2.03447E+00 -2.68906E+00
 2.79600E-01  2.01265E+00 -2.81109E-02 -7.95724E-01
 2.79600E-01  2.11711E+00  2.74265E-01 -4.40650E-01
 2.79600E-01  2.22318E+00  9.45288E-02 -5.48521E-01
 2.79600E-01  2.33099E+00  1.96903E-02 -4.33515E-01
 2.79600E-01  2.44068E+00  3.15548E-03 -2.91322E-01
 2.79600E-01  2.55239E+00  4.12017E-04 -1.81152E-01
 2.79600E-01  2.66626E+00  4.46144E-05 -1.03118E-01
 2.79600E-01  2.78243E+00  4.02949E-06 -6.70932E-02
 2.79600E-01  2.90104E+00  3.03086E-07 -4.31980E-02
 2.79600E-01  3.02223E+00  0.00000E+00 -3.14063E-02
 2.79600E-01  3.14612E+00  0.00000E+00 -2.11323E-02
 2.79600E-01  3.27285E+00  0.00000E+00 -1.03097E-02
 2.79600E-01  3.40253E+00  0.00000E+00 -6.71249E-03
 2.79600E-01  3.53529E+00  0.00000E+00 -3.16807E-03
 2.79600E-01  3.67122E+00  0.00000E+00 -1.37417E-03
 2.79600E-01  3.81044E+00  0.00000E+00 -4.96228E-04
 2.79600E-01  3.95301E+00  0.00000E+00 -2.00233E-04
 2.79600E-01  4.09902E+00  0.00000E+00 -3.14642E-05
 2.79600E-01  4.24854E+00  0.00000E+00  0.00000E+00

 3.72843E-01  0.00000E+00 -6.93473E+01 -8.56633E+01
 3.72843E-01  9.31925E-02 -6.89074E+01 -8.50854E+01
 3.72843E-01  1.86389E-01 -6.76066E+01 -8.35026E+01
 3.72843E-01  2.79600E-01 -6.55040E+01 -8.04946E+01
 3.72843E-01  3.72843E-01 -6.26989E+01 -7.67915E+01
 3.72843E-01  4.66141E-01 -5.93240E+01 -7.21617E+01
 3.72843E-01  5.59527E-01 -5.55281E+01 -6.68261E+01
 3.72843E-01  6.53038E-01 -5.14554E+01 -6.10152E+01
 3.72843E-01  7.46719E-01 -4.72283E+01 -5.50291E+01
 3.72843E-01  8.40622E-01 -4.29404E+01 -4.89046E+01
 3.72843E-01  9.34805E-01 -3.86588E+01 -4.29586E+01
 3.72843E-01  1.02933E+00 -3.44302E+01 -3.72801E+01
 3.72843E-01  1.12428E+00 -3.02876E+01 -3.19097E+01
 3.72843E-01  1.21972E+00 -2.62554E+01 -2.69805E+01
 3.72843E-01  1.31575E+00 -2.23527E+01 -2.25578E+01
 3.72843E-01  1.41245E+00 -1.85944E+01 -1.85290E+01
 3.72843E-01  1.50992E+00 -1.49909E+01 -1.49043E+01
 3.72843E-01  1.60826E+00 -1.15433E+01 -1.15657E+01
 3.72843E-01  1.70759E+00 -8.23272E+00 -8.62240E+00
 3.72843E-01  1.80801E+00 -5.01441E+00 -5.50029E+00
 3.72843E-01  1.90966E+00 -1.97822E+00 -2.66553E+00
 3.72843E-01  2.01265E+00 -1.18105E-02 -7.36173E-01
 3.72843E-01  2.11711E+00  2.75517E-01 -4.69917E-01
 3.72843E-01  2.22318E+00  9.42564E-02 -5.79905E-01
 3.72843E-01  2.33099E+00  1.95901E-02 -5.30499E-01
 3.72843E-01  2.44068E+00  3.13683E-03 -3.31921E-01
 3.72843E-01  2.55239E+00  4.09444E-04 -2.18982E-01
 3.72843E-01  2.66626E+00  4.43312E-05 -1.12490E-01
 3.72843E-01  2.78243E+00  4.00400E-06 -7.84307E-02
 3.72843E-01  2.90104E+00  3.01200E-07 -4.74827E-02
 3.72843E-01  3.02223E+00  0.00000E+00 -3.10748E-02
 3.72843E-01  3.14612E+00  0.00000E+00 -2.09947E-02
 3.72843E-01  3.27285E+00  0.00000E+00 -1.13045E-02
 3.72843E-01  3.40253E+00  0.00000E+00 -6.46478E-03
 3.72843E-01  3.53529E+00  0.00000E+00 -3.82786E-03
 3.72843E-01  3.67122E+00  0.00000E+00 -1.50101E-03
 3.72843E-01  3.81044E+00  0.00000E+00 -6.88603E-04
 3.72843E-01  3.95301E+00  0.00000E+00 -2.61756E-04
 3.72843E-01  4.09902E+00  0.00000E+00 -5.27266E-05
 3.72843E-01  4.24854E+00  0.00000E+00  0.00000E+00

 4.66141E-01  0.00000E+00 -6.47511E+01 -8.03389E+01
 4.66141E-01  9.31925E-02 -6.44024E+01 -7.97733E+01
 4.66141E-01  1.86389E-01 -6.33626E+01 -7.82102E+01
 4.66141E-01  2.79600E-01 -6.16546E+01 -7.54842E+01
 4.66141E-01  3.72843E-01 -5.93240E+01 -7.21617E+01
 4.66141E-01  4.66141E-01 -5.64440E+01 -6.78705E+01
 4.66141E-01  5.59527E-01 -5.31137E+01 -6.31139E+01
 4.66141E-01  6.53038E-01 -4.94471E+01 -5.79330E+01
 4.66141E-01  7.46719E-01 -4.55579E+01 -5.24827E+01
 4.66141E-01  8.40622E-01 -4.15459E+01 -4.70585E+01
 4.66141E-01  9.34805E-01 -3.74900E+01 -4.15678E+01
 4.66141E-01  1.02933E+00 -3.34490E+01 -3.63432E+01
 4.66141E-01  1.12428E+00 -2.94654E+01 -3.14215E+01
 4.66141E-01  1.21972E+00 -2.55707E+01 -2.67004E+01
 4.66141E-01  1.31575E+00 -2.17881E+01 -2.23435E+01
 4.66141E-01  1.41245E+00 -1.81358E+01 -1.84157E+01
 4.66141E-01  1.50992E+00 -1.46258E+01 -1.49034E+01
 4.66141E-01  1.60826E+00 -1.12612E+01 -1.14481E+01
 4.66141E-01  1.70759E+00 -8.02492E+00 -8.39818E+00
 4.66141E-01  1.80801E+00 -4.87519E+00 -5.44185E+00
 4.66141E-01  1.90966E+00 -1.90468E+00 -2.59537E+00
 4.66141E-01  2.01265E+00  9.83402E-03 -7.37100E-01
 4.66141E-01  2.11711E+00  2.77317E-01 -5.15775E-01
 4.66141E-01  2.22318E+00  9.39383E-02 -5.83541E-01
 4.66141E-01  2.33099E+00  1.94655E-02 -4.67460E-01
 4.66141E-01  2.44068E+00  3.11332E-03 -3.40008E-01
 4.66141E-01  2.55239E+00  4.06181E-04 -2.45013E-01
 4.66141E-01  2.66626E+00  4.39707E-05 -1.40085E-01
 4.66141E-01  2.78243E+00  3.97146E-06 -8.55125E-02
 4.66141E-01  2.90104E+00  2.98783E-07 -4.95765E-02
 4.66141E-01  3.02223E+00  0.00000E+00 -3.14316E-02
 4.66141E-01  3.14612E+00  0.00000E+00 -2.02202E-02
 4.66141E-01  3.27285E+00  0.00000E+00 -1.24091E-02
 4.66141E-01  3.40253E+00  0.00000E+00 -7.00265E-03
 4.66141E-01  3.53529E+00  0.00000E+00 -3.81990E-03
 4.66141E-01  3.67122E+00  0.00000E+00 -1.80022E-03
 4.66141E-01  3.81044E+00  0.00000E+00 -9.41223E-04
 4.66141E-01  3.95301E+00  0.00000E+00 -3.12715E-04
 4.66141E-01  4.09902E+00  0.00000E+00 -1.53610E-04
 4.66141E-01  4.24854E+00  0.00000E+00  0.00000E+00

 5.59527E-01  0.00000E+00 -5.99388E+01 -7.42042E+01
 5.59527E-01  9.31925E-02 -5.96602E+01 -7.35583E+01
 5.59527E-01  1.86389E-01 -5.88261E+01 -7.21903E+01
 5.59527E-01  2.79600E-01 -5.74432E+01 -6.99521E+01
 5.59527E-01  3.72843E-01 -5.55281E+01 -6.68261E+01
 5.59527E-01  4.66141E-01 -5.31137E+01 -6.31139E+01
 5.59527E-01  5.59527E-01 -5.02552E+01 -5.89187E+01
 5.59527E-01  6.53038E-01 -4.70297E+01 -5.44322E+01
 5.59527E-01  7.46719E-01 -4.35287E+01 -4.97105E+01
 5.59527E-01  8.40622E-01 -3.98454E+01 -4.48442E+01
 5.59527E-01  9.34805E-01 -3.60638E+01 -3.99489E+01
 5.59527E-01  1.02933E+00 -3.22524E+01 -3.51983E+01
 5.59527E-01  1.12428E+00 -2.84635E+01 -3.05434E+01
 5.59527E-01  1.21972E+00 -2.47362E+01 -2.61984E+01
 5.59527E-01  1.31575E+00 -2.10997E+01 -2.20156E+01
 5.59527E-01  1.41245E+00 -1.75758E+01 -1.82582E+01
 5.59527E-01  1.50992E+00 -1.41793E+01 -1.47281E+01
 5.59527E-01  1.60826E+00 -1.09153E+01 -1.13587E+01
 5.59527E-01  1.70759E+00 -7.76915E+00 -8.35710E+00
 5.59527E-01  1.80801E+00 -4.70293E+00 -5.27270E+00
 5.59527E-01  1.90966E+00 -1.81293E+00 -2.57627E+00
 5.59527E-01  2.01265E+00  3.73351E-02 -7.16787E-01
 5.59527E-01  2.11711E+00  2.79813E-01 -5.09872E-01
 5.59527E-01  2.22318E+00  9.35995E-02 -5.27011E-01
 5.59527E-01  2.33099E+00  1.93197E-02 -4.81605E-01
 5.59527E-01  2.44068E+00  3.08532E-03 -3.70523E-01
 5.59527E-01  2.55239E+00  4.02262E-04 -2.57971E-01
 5.59527E-01  2.66626E+00  4.35358E-05 -1.33927E-01
 5.59527E-01  2.78243E+00  3.93209E-06 -8.84434E-02
 5.59527E-01  2.90104E+00  2.95856E-07 -4.96710E-02
 5.59527E-01  3.02223E+00  0.00000E+00 -3.33068E-02
 5.59527E-01  3.14612E+00  0.00000E+00 -2.08148E-02
 5.59527E-01  3.27285E+00  0.00000E+00 -1.43259E-02
 5.59527E-01  3.40253E+00  0.00000E+00 -6.39184E-03
 5.59527E-01  3.53529E+00  0.00000E+00 -4.84194E-03
 5.59527E-01  3.67122E+00  0.00000E+00 -2.42410E-03
 5.59527E-01  3.81044E+00  0.00000E+00 -1.42173E-03
 5.59527E-01  3.95301E+00  0.00000E+00 -6.02600E-04
 5.59527E-01  4.09902E+00  0.00000E+00 -9.30522E-05
 5.59527E-01  4.24854E+00  0.00000E+00  0.00000E+00

 6.53038E-01  0.00000E+00 -5.50603E+01 -6.71437E+01
 6.53038E-01  9.31925E-02 -5.48345E+01 -6.66952E+01
 6.53038E-01  1.86389E-01 -5.41571E+01 -6.54653E+01
 6.53038E-01  2.79600E-01 -5.30293E+01 -6.34718E+01
 6.53038E-01  3.72843E-01 -5.14554E+01 -6.10152E+01
 6.53038E-01  4.66141E-01 -4.94471E+01 -5.79330E+01
 6.53038E-01  5.59527E-01 -4.70297E+01 -5.44322E+01
 6.53038E-01  6.53038E-01 -4.42468E+01 -5.05491E+01
 6.53038E-01  7.46719E-01 -4.11606E+01 -4.65217E+01
 6.53038E-01  8.40622E-01 -3.78465E+01 -4.22560E+01
 6.53038E-01  9.34805E-01 -3.43827E+01 -3.80870E+01
 6.53038E-01  1.02933E+00 -3.08414E+01 -3.36614E+01
 6.53038E-01  1.12428E+00 -2.72824E+01 -2.95396E+01
 6.53038E-01  1.21972E+00 -2.37527E+01 -2.55781E+01
 6.53038E-01  1.31575E+00 -2.02879E+01 -2.16632E+01
 6.53038E-01  1.41245E+00 -1.69145E+01 -1.80344E+01
 6.53038E-01  1.50992E+00 -1.36509E+01 -1.44436E+01
 6.53038E-01  1.60826E+00 -1.05047E+01 -1.13987E+01
 6.53038E-01  1.70759E+00 -7.46438E+00 -8.23234E+00
 6.53038E-01  1.80801E+00 -4.49648E+00 -5.27721E+00
 6.53038E-01  1.90966E+00 -1.70190E+00 -2.50287E+00
 6.53038E-01  2.01265E+00  7.12975E-02 -7.54328E-01
 6.53038E-01  2.11711E+00  2.83172E-01 -4.88561E-01
 6.53038E-01  2.22318E+00  9.32687E-02 -6.01668E-01
 6.53038E-01  2.33099E+00  1.91565E-02 -4.89772E-01
 6.53038E-01  2.44068E+00  3.05326E-03 -4.03015E-01
 6.53038E-01  2.55239E+00  3.97731E-04 -3.12588E-01
 6.53038E-01  2.66626E+00  4.30300E-05 -1.88110E-01
 6.53038E-01  2.78243E+00  3.88611E-06 -1.01315E-01
 6.53038E-01  2.90104E+00  2.92424E-07 -6.41675E-02
 6.53038E-01  3.02223E+00  0.00000E+00 -3.80978E-02
 6.53038E-01  3.14612E+00  0.00000E+00 -2.33055E-02
 6.53038E-01  3.27285E+00  0.00000E+00 -1.32673E-02
 6.53038E-01  3.40253E+00  0.00000E+00 -8.63324E-03
 6.53038E-01  3.53529E+00  0.00000E+00 -4.63046E-03
 6.53038E-01  3.67122E+00  0.00000E+00 -1.73936E-03
 6.53038E-01  3.81044E+00  0.00000E+00 -1.45279E-03
 6.53038E-01  3.95301E+00  0.00000E+00 -5.54455E-04
 6.53038E-01  4.09902E+00  0.00000E+00 -1.98164E-04
 6.53038E-01  4.24854E+00  0.00000E+00  0.00000E+00

 7.46719E-01  0.00000E+00 -5.02045E+01 -5.98170E+01
 7.46719E-01  9.31925E-02 -5.00185E+01 -5.95101E+01
 7.46719E-01  1.86389E-01 -4.94605E+01 -5.85203E+01
 7.46719E-01  2.79600E-01 -4.85302E+01 -5.70791E+01
 7.46719E-01  3.72843E-01 -4.72283E+01 -5.50291E+01
 7.46719E-01  4.66141E-01 -4.55579E+01 -5.24827E+01
 7.46719E-01  5.59527E-01 -4.35287E+01 -4.97105E+01
 7.46719E-01  6.53038E-01 -4.11606E+01 -4.65217E+01
 7.46719E-01  7.46719E-01 -3.84892E+01 -4.31782E+01
 7.46719E-01  8.40622E-01 -3.55656E+01 -3.94967E+01
 7.46719E-01  9.34805E-01 -3.24529E+01 -3.57635E+01
 7.46719E-01  1.02933E+00 -2.92178E+01 -3.20419E+01
 7.46719E-01  1.12428E+00 -2.59227E+01 -2.83387E+01
 7.46719E-01  1.21972E+00 -2.26204E+01 -2.46684E+01
 7.46719E-01  1.31575E+00 -1.93528E+01 -2.10563E+01
 7.46719E-01  1.41245E+00 -1.61519E+01 -1.76433E+01
 7.46719E-01  1.50992E+00 -1.30401E+01 -1.42625E+01
 7.46719E-01  1.60826E+00 -1.00287E+01 -1.10468E+01
 7.46719E-01  1.70759E+00 -7.10948E+00 -8.13712E+00
 7.46719E-01  1.80801E+00 -4.25456E+00 -5.14459E+00
 7.46719E-01  1.90966E+00 -1.57043E+00 -2.49056E+00
 7.46719E-01  2.01265E+00  1.12394E-01 -7.17159E-01
 7.46719E-01  2.11711E+00  2.87585E-01 -4.67262E-01
 7.46719E-01  2.22318E+00  9.29783E-02 -5.85698E-01
 7.46719E-01  2.33099E+00  1.89802E-02 -5.22552E-01
 7.46719E-01  2.44068E+00  3.01762E-03 -3.91883E-01
 7.46719E-01  2.55239E+00  3.92633E-04 -2.90941E-01
 7.46719E-01  2.66626E+00  4.24569E-05 -1.97448E-01
 7.46719E-01  2.78243E+00  3.83379E-06 -1.22273E-01
 7.46719E-01  2.90104E+00  2.88509E-07 -6.56814E-02
 7.46719E-01  3.02223E+00  0.00000E+00 -4.10023E-02
 7.46719E-01  3.14612E+00  0.00000E+00 -2.60979E-02
 7.46719E-01  3.27285E+00  0.00000E+00 -1.67637E-02
 7.46719E-01  3.40253E+00  0.00000E+00 -9.45723E-03
 7.46719E-01  3.53529E+00  0.00000E+00 -5.15007E-03
 7.46719E-01  3.67122E+00  0.00000E+00 -2.79761E-03
 7.46719E-01  3.81044E+00  0.00000E+00 -1.63160E-03
 7.46719E-01  3.95301E+00  0.00000E+00 -9.90735E-04
 7.46719E-01  4.09902E+00  0.00000E+00 -6.26315E-05
 7.46719E-01  4.24854E+00  0.00000E+00  0.00000E+00

 8.40622E-01  0.00000E+00 -4.54219E+01 -5.24222E+01
 8.40622E-01  9.31925E-02 -4.52668E+01 -5.22115E+01
 8.40622E-01  1.86389E-01 -4.48015E+01 -5.15551E+01
 8.40622E-01  2.79600E-01 -4.40259E+01 -5.04034E+01
 8.40622E-01  3.72843E-01 -4.29404E+01 -4.89046E+01
 8.40622E-01  4.66141E-01 -4.15459E+01 -4.70585E+01
 8.40622E-01  5.59527E-01 -3.98454E+01 -4.48442E+01
 8.40622E-01  6.53038E-01 -3.78465E+01 -4.22560E+01
 8.40622E-01  7.46719E-01 -3.55656E+01 -3.94967E+01
 8.40622E-01  8.40622E-01 -3.30317E+01 -3.66257E+01
 8.40622E-01  9.34805E-01 -3.02875E+01 -3.34407E+01
 8.40622E-01  1.02933E+00 -2.73863E+01 -3.02529E+01
 8.40622E-01  1.12428E+00 -2.43853E+01 -2.69917E+01
 8.40622E-01  1.21972E+00 -2.13390E+01 -2.36223E+01
 8.40622E-01  1.31575E+00 -1.82939E+01 -2.03549E+01
 8.40622E-01  1.41245E+00 -1.52873E+01 -1.70680E+01
 8.40622E-01  1.50992E+00 -1.23463E+01 -1.38624E+01
 8.40622E-01  1.60826E+00 -9.48618E+00 -1.08793E+01
 8.40622E-01  1.70759E+00 -6.70321E+00 -7.91280E+00
 8.40622E-01  1.80801E+00 -3.97579E+00 -5.04743E+00
 8.40622E-01  1.90966E+00 -1.41727E+00 -2.42701E+00
 8.40622E-01  2.01265E+00  1.61340E-01 -7.08587E-01
 8.40622E-01  2.11711E+00  2.93256E-01 -6.07586E-01
 8.40622E-01  2.22318E+00  9.27636E-02 -5.82567E-01
 8.40622E-01  2.33099E+00  1.87956E-02 -5.19057E-01
 8.40622E-01  2.44068E+00  2.97895E-03 -4.55010E-01
 8.40622E-01  2.55239E+00  3.87019E-04 -3.12347E-01
 8.40622E-01  2.66626E+00  4.18208E-05 -2.36412E-01
 8.40622E-01  2.78243E+00  3.77541E-06 -1.34189E-01
 8.40622E-01  2.90104E+00  2.84124E-07 -7.88905E-02
 8.40622E-01  3.02223E+00  0.00000E+00 -5.12934E-02
 8.40622E-01  3.14612E+00  0.00000E+00 -2.82148E-02
 8.40622E-01  3.27285E+00  0.00000E+00 -1.56344E-02
 8.40622E-01  3.40253E+00  0.00000E+00 -1.03908E-02
 8.40622E-01  3.53529E+00  0.00000E+00 -4.24556E-03
 8.40622E-01  3.67122E+00  0.00000E+00 -3.04089E-03
 8.40622E-01  3.81044E+00  0.00000E+00 -1.54689E-03
 8.40622E-01  3.95301E+00  0.00000E+00 -9.59470E-04
 8.40622E-01  4.09902E+00  0.00000E+00 -2.66365E-04
 8.40622E-01  4.24854E+00  0.00000E+00  0.00000E+00

 9.34805E-01  0.00000E+00 -4.07417E+01 -4.53253E+01
 9.34805E-01  9.31925E-02 -4.06112E+01 -4.52119E+01
 9.34805E-01  1.86389E-01 -4.02201E+01 -4.47896E+01
 9.34805E-01  2.79600E-01 -3.95691E+01 -4.40498E+01
 9.34805E-01  3.72843E-01 -3.86588E+01 -4.29586E+01
 9.34805E-01  4.66141E-01 -3.74900E+01 -4.15678E+01
 9.34805E-01  5.59527E-01 -3.60638E+01 -3.99489E+01
 9.34805E-01  6.53038E-01 -3.43827E+01 -3.80870E+01
 9.34805E-01  7.46719E-01 -3.24529E+01 -3.57635E+01
 9.34805E-01  8.40622E-01 -3.02875E+01 -3.34407E+01
 9.34805E-01  9.34805E-01 -2.79104E+01 -3.09119E+01
 9.34805E-01  1.02933E+00 -2.53573E+01 -2.80591E+01
 9.34805E-01  1.12428E+00 -2.26736E+01 -2.53229E+01
 9.34805E-01  1.21972E+00 -1.99089E+01 -2.22686E+01
 9.34805E-01  1.31575E+00 -1.71106E+01 -1.92823E+01
 9.34805E-01  1.41245E+00 -1.43198E+01 -1.63217E+01
 9.34805E-01  1.50992E+00 -1.15684E+01 -1.32962E+01
 9.34805E-01  1.60826E+00 -8.87609E+00 -1.05240E+01
 9.34805E-01  1.70759E+00 -6.24422E+00 -7.67879E+00
 9.34805E-01  1.80801E+00 -3.65870E+00 -4.90417E+00
 9.34805E-01  1.90966E+00 -1.24112E+00 -2.37160E+00
 9.34805E-01  2.01265E+00  2.18873E-01 -7.94620E-01
 9.34805E-01  2.11711E+00  3.00400E-01 -5.21768E-01
 9.34805E-01  2.22318E+00  9.26615E-02 -6.70092E-01
 9.34805E-01  2.33099E+00  1.86074E-02 -5.79294E-01
 9.34805E-01  2.44068E+00  2.93778E-03 -4.43567E-01
 9.34805E-01  2.55239E+00  3.80943E-04 -3.50903E-01
 9.34805E-01  2.66626E+00  4.11258E-05 -2.50285E-01
 9.34805E-01  2.78243E+00  3.71125E-06 -1.55472E-01
 9.34805E-01  2.90104E+00  2.79284E-07 -9.70268E-02
 9.34805E-01  3.02223E+00  0.00000E+00 -5.94188E-02
 9.34805E-01  3.14612E+00  0.00000E+00 -3.25323E-02
 9.34805E-01  3.27285E+00  0.00000E+00 -1.83667E-02
 9.34805E-01  3.40253E+00  0.00000E+00 -1.19218E-02
 9.34805E-01  3.53529E+00  0.00000E+00 -6.45062E-03
 9.34805E-01  3.67122E+00  0.00000E+00 -2.93861E-03
 9.34805E-01  3.81044E+00  0.00000E+00 -1.66900E-03
 9.34805E-01  3.95301E+00  0.00000E+00 -8.45921E-04
 9.34805E-01  4.09902E+00  0.00000E+00 -3.00043E-04
 9.34805E-01  4.24854E+00  0.00000E+00  0.00000E+00

 1.02933E+00  0.00000E+00 -3.61818E+01 -3.88263E+01
 1.02933E+00  9.31925E-02 -3.60719E+01 -3.86764E+01
 1.02933E+00  1.86389E-01 -3.57426E+01 -3.83905E+01
 1.02933E+00  2.79600E-01 -3.51951E+01 -3.78924E+01
 1.02933E+00  3.72843E-01 -3.44302E+01 -3.72801E+01
 1.02933E+00  4.66141E-01 -3.34490E+01 -3.63432E+01
 1.02933E+00  5.59527E-01 -3.22524E+01 -3.51983E+01
 1.02933E+00  6.53038E-01 -3.08414E+01 -3.36614E+01
 1.02933E+00  7.46719E-01 -2.92178E+01 -3.20419E+01
 1.02933E+00  8.40622E-01 -2.73863E+01 -3.02529E+01
 1.02933E+00  9.34805E-01 -2.53573E+01 -2.80591E+01
 1.02933E+00  1.02933E+00 -2.31504E+01 -2.58728E+01
 1.02933E+00  1.12428E+00 -2.07956E+01 -2.33560E+01
 1.02933E+00  1.21972E+00 -1.83319E+01 -2.07732E+01
 1.02933E+00  1.31575E+00 -1.58022E+01 -1.81812E+01
 1.02933E+00  1.41245E+00 -1.32482E+01 -1.53860E+01
 1.02933E+00  1.50992E+00 -1.07050E+01 -1.26104E+01
 1.02933E+00  1.60826E+00 -8.19695E+00 -1.00681E+01
 1.02933E+00  1.70759E+00 -5.73104E+00 -7.34797E+00
 1.02933E+00  1.80801E+00 -3.30178E+00 -4.84967E+00
 1.02933E+00  1.90966E+00 -1.04066E+00 -2.27926E+00
 1.02933E+00  2.01265E+00  2.85747E-01 -7.39748E-01
 1.02933E+00  2.11711E+00  3.09231E-01 -6.69034E-01
 1.02933E+00  2.22318E+00  9.27096E-02 -6.70859E-01
 1.02933E+00  2.33099E+00  1.84208E-02 -5.91545E-01
 1.02933E+00  2.44068E+00  2.89471E-03 -5.08545E-01
 1.02933E+00  2.55239E+00  3.74460E-04 -3.56308E-01
 1.02933E+00  2.66626E+00  4.03764E-05 -2.90527E-01
 1.02933E+00  2.78243E+00  3.64159E-06 -1.73785E-01
 1.02933E+00  2.90104E+00  2.74007E-07 -1.21722E-01
 1.02933E+00  3.02223E+00  0.00000E+00 -6.26581E-02
 1.02933E+00  3.14612E+00  0.00000E+00 -3.77293E-02
 1.02933E+00  3.27285E+00  0.00000E+00 -1.99576E-02
 1.02933E+00  3.40253E+00  0.00000E+00 -1.27861E-02
 1.02933E+00  3.53529E+00  0.00000E+00 -6.56031E-03
 1.02933E+00  3.67122E+00  0.00000E+00 -3.44638E-03
 1.02933E+00  3.81044E+00  0.00000E+00 -2.09110E-03
 1.02933E+00  3.95301E+00  0.00000E+00 -9.78465E-04
 1.02933E+00  4.09902E+00  0.00000E+00 -4.95930E-04
 1.02933E+00  4.24854E+00  0.00000E+00  0.00000E+00

 1.12428E+00  0.00000E+00 -3.17564E+01 -3.27838E+01
 1.12428E+00  9.31925E-02 -3.16642E+01 -3.26902E+01
 1.12428E+00  1.86389E-01 -3.13881E+01 -3.26300E+01
 1.12428E+00  2.79600E-01 -3.09288E+01 -3.23579E+01
 1.12428E+00  3.72843E-01 -3.02876E+01 -3.19097E+01
 1.12428E+00  4.66141E-01 -2.94654E+01 -3.14215E+01
 1.12428E+00  5.59527E-01 -2.84635E+01 -3.05434E+01
 1.12428E+00  6.53038E-01 -2.72824E+01 -2.95396E+01
 1.12428E+00  7.46719E-01 -2.59227E+01 -2.83387E+01
 1.12428E+00  8.40622E-01 -2.43853E+01 -2.69917E+01
 1.12428E+00  9.34805E-01 -2.26736E+01 -2.53229E+01
 1.12428E+00  1.02933E+00 -2.07956E+01 -2.33560E+01
 1.12428E+00  1.12428E+00 -1.87673E+01 -2.12307E+01
 1.12428E+00  1.21972E+00 -1.66142E+01 -1.91433E+01
 1.12428E+00  1.31575E+00 -1.43696E+01 -1.67798E+01
 1.12428E+00  1.41245E+00 -1.20711E+01 -1.44269E+01
 1.12428E+00  1.50992E+00 -9.75428E+00 -1.19577E+01
 1.12428E+00  1.60826E+00 -7.44697E+00 -9.46156E+00
 1.12428E+00  1.70759E+00 -5.16197E+00 -7.07927E+00
 1.12428E+00  1.80801E+00 -2.90347E+00 -4.60919E+00
 1.12428E+00  1.90966E+00 -8.14566E-01 -2.23788E+00
 1.12428E+00  2.01265E+00  3.62699E-01 -8.70838E-01
 1.12428E+00  2.11711E+00  3.19959E-01 -7.09073E-01
 1.12428E+00  2.22318E+00  9.29441E-02 -7.26658E-01
 1.12428E+00  2.33099E+00  1.82405E-02 -6.15390E-01
 1.12428E+00  2.44068E+00  2.85027E-03 -5.12998E-01
 1.12428E+00  2.55239E+00  3.67621E-04 -3.87434E-01
 1.12428E+00  2.66626E+00  3.95766E-05 -3.12546E-01
 1.12428E+00  2.78243E+00  3.56670E-06 -2.03021E-01
 1.12428E+00  2.90104E+00  2.68303E-07 -1.53729E-01
 1.12428E+00  3.02223E+00  0.00000E+00 -8.10646E-02
 1.12428E+00  3.14612E+00  0.00000E+00 -4.57606E-02
 1.12428E+00  3.27285E+00  0.00000E+00 -2.58407E-02
 1.12428E+00  3.40253E+00  0.00000E+00 -1.47331E-02
 1.12428E+00  3.53529E+00  0.00000E+00 -7.87729E-03
 1.12428E+00  3.67122E+00  0.00000E+00 -4.67924E-03
 1.12428E+00  3.81044E+00  0.00000E+00 -2.04221E-03
 1.12428E+00  3.95301E+00  0.00000E+00 -9.86764E-04
 1.12428E+00  4.09902E+00  0.00000E+00 -4.64837E-04
 1.12428E+00  4.24854E+00  0.00000E+00  0.00000E+00

 1.21972E+00  0.00000E+00 -2.74786E+01 -2.74073E+01
 1.21972E+00  9.31925E-02 -2.74018E+01 -2.74016E+01
 1.21972E+00  1.86389E-01 -2.71719E+01 -2.73421E+01
 1.21972E+00  2.79600E-01 -2.67895E+01 -2.71603E+01
 1.21972E+00  3.72843E-01 -2.62554E+01 -2.69805E+01
 1.21972E+00  4.66141E-01 -2.55707E+01 -2.67004E+01
 1.21972E+00  5.59527E-01 -2.47362E+01 -2.61984E+01
 1.21972E+00  6.53038E-01 -2.37527E+01 -2.55781E+01
 1.21972E+00  7.46719E-01 -2.26204E+01 -2.46684E+01
 1.21972E+00  8.40622E-01 -2.13390E+01 -2.36223E+01
 1.21972E+00  9.34805E-01 -1.99089E+01 -2.22686E+01
 1.21972E+00  1.02933E+00 -1.83319E+01 -2.07732E+01
 1.21972E+00  1.12428E+00 -1.66142E+01 -1.91433E+01
 1.21972E+00  1.21972E+00 -1.47688E+01 -1.72623E+01
 1.21972E+00  1.31575E+00 -1.28173E+01 -1.52849E+01
 1.21972E+00  1.41245E+00 -1.07885E+01 -1.31642E+01
 1.21972E+00  1.50992E+00 -8.71457E+00 -1.10450E+01
 1.21972E+00  1.60826E+00 -6.62411E+00 -8.82339E+00
 1.21972E+00  1.70759E+00 -4.53510E+00 -6.48385E+00
 1.21972E+00  1.80801E+00 -2.46210E+00 -4.15785E+00
 1.21972E+00  1.90966E+00 -5.61549E-01 -2.04378E+00
 1.21972E+00  2.01265E+00  4.50417E-01 -8.78270E-01
 1.21972E+00  2.11711E+00  3.32777E-01 -6.72836E-01
 1.21972E+00  2.22318E+00  9.33979E-02 -6.93604E-01
 1.21972E+00  2.33099E+00  1.80709E-02 -6.43558E-01
 1.21972E+00  2.44068E+00  2.80494E-03 -6.21910E-01
 1.21972E+00  2.55239E+00  3.60469E-04 -4.14598E-01
 1.21972E+00  2.66626E+00  3.87296E-05 -3.43645E-01
 1.21972E+00  2.78243E+00  3.48675E-06 -2.40289E-01
 1.21972E+00  2.90104E+00  2.62182E-07 -1.54279E-01
 1.21972E+00  3.02223E+00  0.00000E+00 -9.82789E-02
 1.21972E+00  3.14612E+00  0.00000E+00 -5.45167E-02
 1.21972E+00  3.27285E+00  0.00000E+00 -3.13684E-02
 1.21972E+00  3.40253E+00  0.00000E+00 -1.58837E-02
 1.21972E+00  3.53529E+00  0.00000E+00 -9.88109E-03
 1.21972E+00  3.67122E+00  0.00000E+00 -5.66680E-03
 1.21972E+00  3.81044E+00  0.00000E+00 -2.81790E-03
 1.21972E+00  3.95301E+00  0.00000E+00 -9.49138E-04
 1.21972E+00  4.09902E+00  0.00000E+00 -4.92796E-04
 1.21972E+00  4.24854E+00  0.00000E+00  0.00000E+00

 1.31575E+00  0.00000E+00 -2.33604E+01 -2.27136E+01
 1.31575E+00  9.31925E-02 -2.32970E+01 -2.27543E+01
 1.31575E+00  1.86389E-01 -2.31077E+01 -2.26991E+01
 1.31575E+00  2.79600E-01 -2.27927E+01 -2.25684E+01
 1.31575E+00  3.72843E-01 -2.23527E+01 -2.25578E+01
 1.31575E+00  4.66141E-01 -2.17881E+01 -2.23435E+01
 1.31575E+00  5.59527E-01 -2.10997E+01 -2.20156E+01
 1.31575E+00  6.53038E-01 -2.02879E+01 -2.16632E+01
 1.31575E+00  7.46719E-01 -1.93528E+01 -2.10563E+01
 1.31575E+00  8.40622E-01 -1.82939E+01 -2.03549E+01
 1.31575E+00  9.34805E-01 -1.71106E+01 -1.92823E+01
 1.31575E+00  1.02933E+00 -1.58022E+01 -1.81812E+01
 1.31575E+00  1.12428E+00 -1.43696E+01 -1.67798E+01
 1.31575E+00  1.21972E+00 -1.28173E+01 -1.52849E+01
 1.31575E+00  1.31575E+00 -1.11559E+01 -1.35475E+01
 1.31575E+00  1.41245E+00 -9.40374E+00 -1.18476E+01
 1.31575E+00  1.50992E+00 -7.58520E+00 -9.82735E+00
 1.31575E+00  1.60826E+00 -5.72640E+00 -7.95928E+00
 1.31575E+00  1.70759E+00 -3.84833E+00 -5.89433E+00
 1.31575E+00  1.80801E+00 -1.97586E+00 -3.84356E+00
 1.31575E+00  1.90966E+00 -2.80352E-01 -1.82668E+00
 1.31575E+00  2.01265E+00  5.49503E-01 -8.17317E-01
 1.31575E+00  2.11711E+00  3.47841E-01 -8.16727E-01
 1.31575E+00  2.22318E+00  9.40960E-02 -8.21916E-01
 1.31575E+00  2.33099E+00  1.79150E-02 -7.27903E-01
 1.31575E+00  2.44068E+00  2.75902E-03 -6.18131E-01
 1.31575E+00  2.55239E+00  3.53027E-04 -4.39381E-01
 1.31575E+00  2.66626E+00  3.78363E-05 -3.53927E-01
 1.31575E+00  2.78243E+00  3.40174E-06 -2.77364E-01
 1.31575E+00  2.90104E+00  2.55636E-07 -1.92308E-01
 1.31575E+00  3.02223E+00  0.00000E+00 -1.20790E-01
 1.31575E+00  3.14612E+00  0.00000E+00 -6.75677E-02
 1.31575E+00  3.27285E+00  0.00000E+00 -3.74524E-02
 1.31575E+00  3.40253E+00  0.00000E+00 -2.07570E-02
 1.31575E+00  3.53529E+00  0.00000E+00 -1.17248E-02
 1.31575E+00  3.67122E+00  0.00000E+00 -5.91191E-03
 1.31575E+00  3.81044E+00  0.00000E+00 -2.57306E-03
 1.31575E+00  3.95301E+00  0.00000E+00 -9.69249E-04
 1.31575E+00  4.09902E+00  0.00000E+00 -8.81942E-04
 1.31575E+00  4.24854E+00  0.00000E+00  0.00000E+00

 1.41245E+00  0.00000E+00 -1.94118E+01 -1.84902E+01
 1.41245E+00  9.31925E-02 -1.93604E+01 -1.86013E+01
 1.41245E+00  1.86389E-01 -1.92069E+01 -1.85578E+01
 1.41245E+00  2.79600E-01 -1.89515E+01 -1.85074E+01
 1.41245E+00  3.72843E-01 -1.85944E+01 -1.85290E+01
 1.41245E+00  4.66141E-01 -1.81358E+01 -1.84157E+01
 1.41245E+00  5.59527E-01 -1.75758E+01 -1.82582E+01
 1.41245E+00  6.53038E-01 -1.69145E+01 -1.80344E+01
 1.41245E+00  7.46719E-01 -1.61519E+01 -1.76433E+01
 1.41245E+00  8.40622E-01 -1.52873E+01 -1.70680E+01
 1.41245E+00  9.34805E-01 -1.43198E+01 -1.63217E+01
 1.41245E+00  1.02933E+00 -1.32482E+01 -1.53860E+01
 1.41245E+00  1.12428E+00 -1.20711E+01 -1.44269E+01
 1.41245E+00  1.21972E+00 -1.07885E+01 -1.31642E+01
 1.41245E+00  1.31575E+00 -9.40374E+00 -1.18476E+01
 1.41245E+00  1.41245E+00 -7.92529E+00 -1.03168E+01
 1.41245E+00  1.50992E+00 -6.36830E+00 -8.70113E+00
 1.41245E+00  1.60826E+00 -4.75277E+00 -6.97501E+00
 1.41245E+00  1.70759E+00 -3.09967E+00 -5.11151E+00
 1.41245E+00  1.80801E+00 -1.44300E+00 -3.31220E+00
 1.41245E+00  1.90966E+00  3.01482E-02 -1.67342E+00
 1.41245E+00  2.01265E+00  6.60382E-01 -6.79548E-01
 1.41245E+00  2.11711E+00  3.65229E-01 -9.07699E-01
 1.41245E+00  2.22318E+00  9.50460E-02 -1.02133E+00
 1.41245E+00  2.33099E+00  1.77729E-02 -7.99708E-01
 1.41245E+00  2.44068E+00  2.71240E-03 -6.67540E-01
 1.41245E+00  2.55239E+00  3.45268E-04 -5.09302E-01
 1.41245E+00  2.66626E+00  3.68928E-05 -4.54449E-01
 1.41245E+00  2.78243E+00  3.31122E-06 -2.67939E-01
 1.41245E+00  2.90104E+00  2.48627E-07 -2.17515E-01
 1.41245E+00  3.02223E+00  0.00000E+00 -1.41322E-01
 1.41245E+00  3.14612E+00  0.00000E+00 -8.24193E-02
 1.41245E+00  3.27285E+00  0.00000E+00 -4.56116E-02
 1.41245E+00  3.40253E+00  0.00000E+00 -2.47774E-02
 1.41245E+00  3.53529E+00  0.00000E+00 -1.38567E-02
 1.41245E+00  3.67122E+00  0.00000E+00 -5.73072E-03
 1.41245E+00  3.81044E+00  0.00000E+00 -3.61344E-03
 1.41245E+00  3.95301E+00  0.00000E+00 -1.72950E-03
 1.41245E+00  4.09902E+00  0.00000E+00 -6.60656E-04
 1.41245E+00  4.24854E+00  0.00000E+00  0.00000E+00

 1.50992E+00  0.00000E+00 -1.56397E+01 -1.48847E+01
 1.50992E+00  9.31925E-02 -1.55989E+01 -1.48384E+01
 1.50992E+00  1.86389E-01 -1.54773E+01 -1.48538E+01
 1.50992E+00  2.79600E-01 -1.52746E+01 -1.49200E+01
 1.50992E+00  3.72843E-01 -1.49909E+01 -1.49043E+01
 1.50992E+00  4.66141E-01 -1.46258E+01 -1.49034E+01
 1.50992E+00  5.59527E-01 -1.41793E+01 -1.47281E+01
 1.50992E+00  6.53038E-01 -1.36509E+01 -1.44436E+01
 1.50992E+00  7.46719E-01 -1.30401E+01 -1.42625E+01
 1.50992E+00  8.40622E-01 -1.23463E+01 -1.38624E+01
 1.50992E+00  9.34805E-01 -1.15684E+01 -1.32962E+01
 1.50992E+00  1.02933E+00 -1.07050E+01 -1.26104E+01
 1.50992E+00  1.12428E+00 -9.75428E+00 -1.19577E+01
 1.50992E+00  1.21972E+00 -8.71457E+00 -1.10450E+01
 1.50992E+00  1.31575E+00 -7.58520E+00 -9.82735E+00
 1.50992E+00  1.41245E+00 -6.36830E+00 -8.70113E+00
 1.50992E+00  1.50992E+00 -5.07063E+00 -7.39845E+00
 1.50992E+00  1.60826E+00 -3.70454E+00 -5.74314E+00
 1.50992E+00  1.70759E+00 -2.28810E+00 -4.34952E+00
 1.50992E+00  1.80801E+00 -8.62230E-01 -2.73623E+00
 1.50992E+00  1.90966E+00  3.70520E-01 -1.30380E+00
 1.50992E+00  2.01265E+00  7.82992E-01 -7.94260E-01
 1.50992E+00  2.11711E+00  3.84820E-01 -8.19984E-01
 1.50992E+00  2.22318E+00  9.62097E-02 -9.38789E-01
 1.50992E+00  2.33099E+00  1.76370E-02 -8.66690E-01
 1.50992E+00  2.44068E+00  2.66384E-03 -6.95390E-01
 1.50992E+00  2.55239E+00  3.37028E-04 -5.19253E-01
 1.50992E+00  2.66626E+00  3.58809E-05 -4.61620E-01
 1.50992E+00  2.78243E+00  3.21351E-06 -3.66083E-01
 1.50992E+00  2.90104E+00  2.41024E-07 -2.42960E-01
 1.50992E+00  3.02223E+00  0.00000E+00 -1.75788E-01
 1.50992E+00  3.14612E+00  0.00000E+00 -1.04120E-01
 1.50992E+00  3.27285E+00  0.00000E+00 -5.52669E-02
 1.50992E+00  3.40253E+00  0.00000E+00 -2.95275E-02
 1.50992E+00  3.53529E+00  0.00000E+00 -1.57589E-02
 1.50992E+00  3.67122E+00  0.00000E+00 -7.88777E-03
 1.50992E+00  3.81044E+00  0.00000E+00 -4.47079E-03
 1.50992E+00  3.95301E+00  0.00000E+00 -1.93458E-03
 1.50992E+00  4.09902E+00  0.00000E+00 -1.06014E-03
 1.50992E+00  4.24854E+00  0.00000E+00  0.00000E+00

 1.60826E+00  0.00000E+00 -1.20430E+01 -1.15992E+01
 1.60826E+00  9.31925E-02 -1.20116E+01 -1.15610E+01
 1.60826E+00  1.86389E-01 -1.19180E+01 -1.15576E+01
 1.60826E+00  2.79600E-01 -1.17621E+01 -1.16261E+01
 1.60826E+00  3.72843E-01 -1.15433E+01 -1.15657E+01
 1.60826E+00  4.66141E-01 -1.12612E+01 -1.14481E+01
 1.60826E+00  5.59527E-01 -1.09153E+01 -1.13587E+01
 1.60826E+00  6.53038E-01 -1.05047E+01 -1.13987E+01
 1.60826E+00  7.46719E-01 -1.00287E+01 -1.10468E+01
 1.60826E+00  8.40622E-01 -9.48618E+00 -1.08793E+01
 1.60826E+00  9.34805E-01 -8.87609E+00 -1.05240E+01
 1.60826E+00  1.02933E+00 -8.19695E+00 -1.00681E+01
 1.60826E+00  1.12428E+00 -7.44697E+00 -9.46156E+00
 1.60826E+00  1.21972E+00 -6.62411E+00 -8.82339E+00
 1.60826E+00  1.31575E+00 -5.72640E+00 -7.95928E+00
 1.60826E+00  1.41245E+00 -4.75277E+00 -6.97501E+00
 1.60826E+00  1.50992E+00 -3.70454E+00 -5.74314E+00
 1.60826E+00  1.60826E+00 -2.58751E+00 -4.66857E+00
 1.60826E+00  1.70759E+00 -1.41564E+00 -3.37890E+00
 1.60826E+00  1.80801E+00 -2.34650E-01 -2.01052E+00
 1.60826E+00  1.90966E+00  7.39019E-01 -9.00637E-01
 1.60826E+00  2.01265E+00  9.15553E-01 -5.43231E-01
 1.60826E+00  2.11711E+00  4.05847E-01 -9.49220E-01
 1.60826E+00  2.22318E+00  9.74050E-02 -1.03026E+00
 1.60826E+00  2.33099E+00  1.74747E-02 -8.65251E-01
 1.60826E+00  2.44068E+00  2.60854E-03 -7.24688E-01
 1.60826E+00  2.55239E+00  3.27704E-04 -6.18021E-01
 1.60826E+00  2.66626E+00  3.47369E-05 -4.85612E-01
 1.60826E+00  2.78243E+00  3.10292E-06 -3.76500E-01
 1.60826E+00  2.90104E+00  2.32403E-07 -2.84262E-01
 1.60826E+00  3.02223E+00  0.00000E+00 -2.07472E-01
 1.60826E+00  3.14612E+00  0.00000E+00 -1.24271E-01
 1.60826E+00  3.27285E+00  0.00000E+00 -7.03710E-02
 1.60826E+00  3.40253E+00  0.00000E+00 -3.89176E-02
 1.60826E+00  3.53529E+00  0.00000E+00 -1.98820E-02
 1.60826E+00  3.67122E+00  0.00000E+00 -1.03071E-02
 1.60826E+00  3.81044E+00  0.00000E+00 -4.51216E-03
 1.60826E+00  3.95301E+00  0.00000E+00 -2.37479E-03
 1.60826E+00  4.09902E+00  0.00000E+00 -1.36240E-03
 1.60826E+00  4.24854E+00  0.00000E+00  0.00000E+00

 1.70759E+00  0.00000E+00 -8.59946E+00 -8.59998E+00
 1.70759E+00  9.31925E-02 -8.57631E+00 -8.55801E+00
 1.70759E+00  1.86389E-01 -8.50774E+00 -8.55765E+00
 1.70759E+00  2.79600E-01 -8.39340E+00 -8.48219E+00
 1.70759E+00  3.72843E-01 -8.23272E+00 -8.62240E+00
 1.70759E+00  4.66141E-01 -8.02492E+00 -8.39818E+00
 1.70759E+00  5.59527E-01 -7.76915E+00 -8.35710E+00
 1.70759E+00  6.53038E-01 -7.46438E+00 -8.23234E+00
 1.70759E+00  7.46719E-01 -7.10948E+00 -8.13712E+00
 1.70759E+00  8.40622E-01 -6.70321E+00 -7.91280E+00
 1.70759E+00  9.34805E-01 -6.24422E+00 -7.67879E+00
 1.70759E+00  1.02933E+00 -5.73104E+00 -7.34797E+00
 1.70759E+00  1.12428E+00 -5.16197E+00 -7.07927E+00
 1.70759E+00  1.21972E+00 -4.53510E+00 -6.48385E+00
 1.70759E+00  1.31575E+00 -3.84833E+00 -5.89433E+00
 1.70759E+00  1.41245E+00 -3.09967E+00 -5.11151E+00
 1.70759E+00  1.50992E+00 -2.28810E+00 -4.34952E+00
 1.70759E+00  1.60826E+00 -1.41564E+00 -3.37890E+00
 1.70759E+00  1.70759E+00 -4.93331E-01 -2.40034E+00
 1.70759E+00  1.80801E+00  4.29108E-01 -1.34145E+00
 1.70759E+00  1.90966E+00  1.12440E+00 -4.24400E-01
 1.70759E+00  2.01265E+00  1.04969E+00 -3.58870E-01
 1.70759E+00  2.11711E+00  4.25194E-01 -8.10255E-01
 1.70759E+00  2.22318E+00  9.79405E-02 -9.36011E-01
 1.70759E+00  2.33099E+00  1.71677E-02 -9.82135E-01
 1.70759E+00  2.44068E+00  2.52931E-03 -8.73994E-01
 1.70759E+00  2.55239E+00  3.15182E-04 -6.40793E-01
 1.70759E+00  2.66626E+00  3.32397E-05 -5.68640E-01
 1.70759E+00  2.78243E+00  2.95991E-06 -4.19939E-01
 1.70759E+00  2.90104E+00  2.21312E-07 -3.63318E-01
 1.70759E+00  3.02223E+00  0.00000E+00 -2.34304E-01
 1.70759E+00  3.14612E+00  0.00000E+00 -1.59752E-01
 1.70759E+00  3.27285E+00  0.00000E+00 -8.39423E-02
 1.70759E+00  3.40253E+00  0.00000E+00 -4.29861E-02
 1.70759E+00  3.53529E+00  0.00000E+00 -2.19538E-02
 1.70759E+00  3.67122E+00  0.00000E+00 -1.13016E-02
 1.70759E+00  3.81044E+00  0.00000E+00 -5.44271E-03
 1.70759E+00  3.95301E+00  0.00000E+00 -3.10493E-03
 1.70759E+00  4.09902E+00  0.00000E+00 -1.36119E-03
 1.70759E+00  4.24854E+00  0.00000E+00  0.00000E+00

 1.80801E+00  0.00000E+00 -5.25885E+00 -5.59354E+00
 1.80801E+00  9.31925E-02 -5.24333E+00 -5.57970E+00
 1.80801E+00  1.86389E-01 -5.19771E+00 -5.57343E+00
 1.80801E+00  2.79600E-01 -5.12163E+00 -5.62676E+00
 1.80801E+00  3.72843E-01 -5.01441E+00 -5.50029E+00
 1.80801E+00  4.66141E-01 -4.87519E+00 -5.44185E+00
 1.80801E+00  5.59527E-01 -4.70293E+00 -5.27270E+00
 1.80801E+00  6.53038E-01 -4.49648E+00 -5.27721E+00
 1.80801E+00  7.46719E-01 -4.25456E+00 -5.14459E+00
 1.80801E+00  8.40622E-01 -3.97579E+00 -5.04743E+00
 1.80801E+00  9.34805E-01 -3.65870E+00 -4.90417E+00
 1.80801E+00  1.02933E+00 -3.30178E+00 -4.84967E+00
 1.80801E+00  1.12428E+00 -2.90347E+00 -4.60919E+00
 1.80801E+00  1.21972E+00 -2.46210E+00 -4.15785E+00
 1.80801E+00  1.31575E+00 -1.97586E+00 -3.84356E+00
 1.80801E+00  1.41245E+00 -1.44300E+00 -3.31220E+00
 1.80801E+00  1.50992E+00 -8.62230E-01 -2.73623E+00
 1.80801E+00  1.60826E+00 -2.34650E-01 -2.01052E+00
 1.80801E+00  1.70759E+00  4.29108E-01 -1.34145E+00
 1.80801E+00  1.80801E+00  1.07543E+00 -5.10917E-01
 1.80801E+00  1.90966E+00  1.47408E+00 -8.39584E-02
 1.80801E+00  2.01265E+00  1.15024E+00 -2.19197E-01
 1.80801E+00  2.11711E+00  4.30680E-01 -7.68021E-01
 1.80801E+00  2.22318E+00  9.52330E-02 -9.73301E-01
 1.80801E+00  2.33099E+00  1.62857E-02 -1.05916E+00
 1.80801E+00  2.44068E+00  2.36470E-03 -8.71617E-01
 1.80801E+00  2.55239E+00  2.91963E-04 -6.80030E-01
 1.80801E+00  2.66626E+00  3.06104E-05 -6.17807E-01
 1.80801E+00  2.78243E+00  2.71586E-06 -4.25262E-01
 1.80801E+00  2.90104E+00  2.02660E-07 -3.87277E-01
 1.80801E+00  3.02223E+00  0.00000E+00 -2.63796E-01
 1.80801E+00  3.14612E+00  0.00000E+00 -1.73466E-01
 1.80801E+00  3.27285E+00  0.00000E+00 -1.04053E-01
 1.80801E+00  3.40253E+00  0.00000E+00 -5.55036E-02
 1.80801E+00  3.53529E+00  0.00000E+00 -2.85403E-02
 1.80801E+00  3.67122E+00  0.00000E+00 -1.44862E-02
 1.80801E+00  3.81044E+00  0.00000E+00 -6.86342E-03
 1.80801E+00  3.95301E+00  0.00000E+00 -3.36053E-03
 1.80801E+00  4.09902E+00  0.00000E+00 -1.62440E-03
 1.80801E+00  4.24854E+00  0.00000E+00  0.00000E+00

 1.90966E+00  0.00000E+00 -2.10616E+00 -2.78738E+00
 1.90966E+00  9.31925E-02 -2.09794E+00 -2.78339E+00
 1.90966E+00  1.86389E-01 -2.07417E+00 -2.80723E+00
 1.90966E+00  2.79600E-01 -2.03447E+00 -2.68906E+00
 1.90966E+00  3.72843E-01 -1.97822E+00 -2.66553E+00
 1.90966E+00  4.66141E-01 -1.90468E+00 -2.59537E+00
 1.90966E+00  5.59527E-01 -1.81293E+00 -2.57627E+00
 1.90966E+00  6.53038E-01 -1.70190E+00 -2.50287E+00
 1.90966E+00  7.46719E-01 -1.57043E+00 -2.49056E+00
 1.90966E+00  8.40622E-01 -1.41727E+00 -2.42701E+00
 1.90966E+00  9.34805E-01 -1.24112E+00 -2.37160E+00
 1.90966E+00  1.02933E+00 -1.04066E+00 -2.27926E+00
 1.90966E+00  1.12428E+00 -8.14566E-01 -2.23788E+00
 1.90966E+00  1.21972E+00 -5.61549E-01 -2.04378E+00
 1.90966E+00  1.31575E+00 -2.80352E-01 -1.82668E+00
 1.90966E+00  1.41245E+00  3.01482E-02 -1.67342E+00
 1.90966E+00  1.50992E+00  3.70520E-01 -1.30380E+00
 1.90966E+00  1.60826E+00  7.39019E-01 -9.00637E-01
 1.90966E+00  1.70759E+00  1.12440E+00 -4.24400E-01
 1.90966E+00  1.80801E+00  1.47408E+00 -8.39584E-02
 1.90966E+00  1.90966E+00  1.58249E+00  8.31304E-02
 1.90966E+00  2.01265E+00  1.09206E+00 -1.79379E-01
 1.90966E+00  2.11711E+00  3.81960E-01 -8.19745E-01
 1.90966E+00  2.22318E+00  8.11375E-02 -1.07674E+00
 1.90966E+00  2.33099E+00  1.35174E-02 -9.83326E-01
 1.90966E+00  2.44068E+00  1.93140E-03 -9.31477E-01
 1.90966E+00  2.55239E+00  2.35973E-04 -8.60778E-01
 1.90966E+00  2.66626E+00  2.45721E-05 -6.33985E-01
 1.90966E+00  2.78243E+00  2.17084E-06 -5.44305E-01
 1.90966E+00  2.90104E+00  1.61612E-07 -4.10159E-01
 1.90966E+00  3.02223E+00  0.00000E+00 -3.10424E-01
 1.90966E+00  3.14612E+00  0.00000E+00 -2.07733E-01
 1.90966E+00  3.27285E+00  0.00000E+00 -1.20487E-01
 1.90966E+00  3.40253E+00  0.00000E+00 -6.95322E-02
 1.90966E+00  3.53529E+00  0.00000E+00 -3.47739E-02
 1.90966E+00  3.67122E+00  0.00000E+00 -1.73873E-02
 1.90966E+00  3.81044E+00  0.00000E+00 -8.83616E-03
 1.90966E+00  3.95301E+00  0.00000E+00 -3.85247E-03
 1.90966E+00  4.09902E+00  0.00000E+00 -1.65401E-03
 1.90966E+00  4.24854E+00  0.00000E+00  0.00000E+00

 2.01265E+00  0.00000E+00 -4.87721E-02 -9.01702E-01
 2.01265E+00  9.31925E-02 -4.62987E-02 -8.55925E-01
 2.01265E+00  1.86389E-01 -3.94862E-02 -9.02861E-01
 2.01265E+00  2.79600E-01 -2.81109E-02 -7.95724E-01
 2.01265E+00  3.72843E-01 -1.18105E-02 -7.36173E-01
 2.01265E+00  4.66141E-01  9.83402E-03 -7.37100E-01
 2.01265E+00  5.59527E-01  3.73351E-02 -7.16787E-01
 2.01265E+00  6.53038E-01  7.12975E-02 -7.54328E-01
 2.01265E+00  7.46719E-01  1.12394E-01 -7.17159E-01
 2.01265E+00  8.40622E-01  1.61340E-01 -7.08587E-01
 2.01265E+00  9.34805E-01  2.18873E-01 -7.94620E-01
 2.01265E+00  1.02933E+00  2.85747E-01 -7.39748E-01
 2.01265E+00  1.12428E+00  3.62699E-01 -8.70838E-01
 2.01265E+00  1.21972E+00  4.50417E-01 -8.78270E-01
 2.01265E+00  1.31575E+00  5.49503E-01 -8.17317E-01
 2.01265E+00  1.41245E+00  6.60382E-01 -6.79548E-01
 2.01265E+00  1.50992E+00  7.82992E-01 -7.94260E-01
 2.01265E+00  1.60826E+00  9.15553E-01 -5.43231E-01
 2.01265E+00  1.70759E+00  1.04969E+00 -3.58870E-01
 2.01265E+00  1.80801E+00  1.15024E+00 -2.19197E-01
 2.01265E+00  1.90966E+00  1.09206E+00 -1.79379E-01
 2.01265E+00  2.01265E+00  6.93087E-01 -4.96064E-01
 2.01265E+00  2.11711E+00  2.29186E-01 -8.87744E-01
 2.01265E+00  2.22318E+00  4.68950E-02 -1.05215E+00
 2.01265E+00  2.33099E+00  7.60819E-03 -1.02212E+00
 2.01265E+00  2.44068E+00  1.06835E-03 -8.66401E-01
 2.01265E+00  2.55239E+00  1.28980E-04 -8.02388E-01
 2.01265E+00  2.66626E+00  1.33212E-05 -6.56313E-01
 2.01265E+00  2.78243E+00  1.17036E-06 -5.40545E-01
 2.01265E+00  2.90104E+00  8.68242E-08 -3.92855E-01
 2.01265E+00  3.02223E+00  0.00000E+00 -3.24933E-01
 2.01265E+00  3.14612E+00  0.00000E+00 -2.40099E-01
 2.01265E+00  3.27285E+00  0.00000E+00 -1.41291E-01
 2.01265E+00  3.40253E+00  0.00000E+00 -8.26806E-02
 2.01265E+00  3.53529E+00  0.00000E+00 -4.16191E-02
 2.01265E+00  3.67122E+00  0.00000E+00 -2.20436E-02
 2.01265E+00  3.81044E+00  0.00000E+00 -1.00687E-02
 2.01265E+00  3.95301E+00  0.00000E+00 -4.72285E-03
 2.01265E+00  4.09902E+00  0.00000E+00 -2.28801E-03
 2.01265E+00  4.24854E+00  0.00000E+00  0.00000E+00

 2.11711E+00  0.00000E+00  2.72697E-01 -6.23286E-01
 2.11711E+00  9.31925E-02  2.72937E-01 -6.36462E-01
 2.11711E+00  1.86389E-01  2.73440E-01 -5.34151E-01
 2.11711E+00  2.79600E-01  2.74265E-01 -4.40650E-01
 2.11711E+00  3.72843E-01  2.75517E-01 -4.69917E-01
 2.11711E+00  4.66141E-01  2.77317E-01 -5.15775E-01
 2.11711E+00  5.59527E-01  2.79813E-01 -5.09872E-01
 2.11711E+00  6.53038E-01  2.83172E-01 -4.88561E-01
 2.11711E+00  7.46719E-01  2.87585E-01 -4.67262E-01
 2.11711E+00  8.40622E-01  2.93256E-01 -6.07586E-01
 2.11711E+00  9.34805E-01  3.00400E-01 -5.21768E-01
 2.11711E+00  1.02933E+00  3.09231E-01 -6.69034E-01
 2.11711E+00  1.12428E+00  3.19959E-01 -7.09073E-01
 2.11711E+00  1.21972E+00  3.32777E-01 -6.72836E-01
 2.11711E+00  1.31575E+00  3.47841E-01 -8.16727E-01
 2.11711E+00  1.41245E+00  3.65229E-01 -9.07699E-01
 2.11711E+00  1.50992E+00  3.84820E-01 -8.19984E-01
 2.11711E+00  1.60826E+00  4.05847E-01 -9.49220E-01
 2.11711E+00  1.70759E+00  4.25194E-01 -8.10255E-01
 2.11711E+00  1.80801E+00  4.30680E-01 -7.68021E-01
 2.11711E+00  1.90966E+00  3.81960E-01 -8.19745E-01
 2.11711E+00  2.01265E+00  2.29186E-01 -8.87744E-01
 2.11711E+00  2.11711E+00  7.24974E-02 -8.97142E-01
 2.11711E+00  2.22318E+00  1.43465E-02 -1.00263E+00
 2.11711E+00  2.33099E+00  2.26801E-03 -1.01548E+00
 2.11711E+00  2.44068E+00  3.12716E-04 -9.04641E-01
 2.11711E+00  2.55239E+00  3.72525E-05 -8.59536E-01
 2.11711E+00  2.66626E+00  3.80974E-06 -7.46596E-01
 2.11711E+00  2.78243E+00  3.32277E-07 -6.01892E-01
 2.11711E+00  2.90104E+00  2.45193E-08 -4.62661E-01
 2.11711E+00  3.02223E+00  0.00000E+00 -3.47286E-01
 2.11711E+00  3.14612E+00  0.00000E+00 -2.81244E-01
 2.11711E+00  3.27285E+00  0.00000E+00 -1.66696E-01
 2.11711E+00  3.40253E+00  0.00000E+00 -9.68248E-02
 2.11711E+00  3.53529E+00  0.00000E+00 -5.18919E-02
 2.11711E+00  3.67122E+00  0.00000E+00 -2.56666E-02
 2.11711E+00  3.81044E+00  0.00000E+00 -1.20858E-02
 2.11711E+00  3.95301E+00  0.00000E+00 -5.84562E-03
 2.11711E+00  4.09902E+00  0.00000E+00 -2.66495E-03
 2.11711E+00  4.24854E+00  0.00000E+00  0.00000E+00

 2.22318E+00  0.00000E+00  9.48806E-02 -6.27403E-01
 2.22318E+00  9.31925E-02  9.48550E-02 -5.67028E-01
 2.22318E+00  1.86389E-01  9.47343E-02 -6.06949E-01
 2.22318E+00  2.79600E-01  9.45288E-02 -5.48521E-01
 2.22318E+00  3.72843E-01  9.42564E-02 -5.79905E-01
 2.22318E+00  4.66141E-01  9.39383E-02 -5.83541E-01
 2.22318E+00  5.59527E-01  9.35995E-02 -5.27011E-01
 2.22318E+00  6.53038E-01  9.32687E-02 -6.01668E-01
 2.22318E+00  7.46719E-01  9.29783E-02 -5.85698E-01
 2.22318E+00  8.40622E-01  9.27636E-02 -5.82567E-01
 2.22318E+00  9.34805E-01  9.26615E-02 -6.70092E-01
 2.22318E+00  1.02933E+00  9.27096E-02 -6.70859E-01
 2.22318E+00  1.12428E+00  9.29441E-02 -7.26658E-01
 2.22318E+00  1.21972E+00  9.33979E-02 -6.93604E-01
 2.22318E+00  1.31575E+00  9.40960E-02 -8.21916E-01
 2.22318E+00  1.41245E+00  9.50460E-02 -1.02133E+00
 2.22318E+00  1.50992E+00  9.62097E-02 -9.38789E-01
 2.22318E+00  1.60826E+00  9.74050E-02 -1.03026E+00
 2.22318E+00  1.70759E+00  9.79405E-02 -9.36011E-01
 2.22318E+00  1.80801E+00  9.52330E-02 -9.73301E-01
 2.22318E+00  1.90966E+00  8.11375E-02 -1.07674E+00
 2.22318E+00  2.01265E+00  4.68950E-02 -1.05215E+00
 2.22318E+00  2.11711E+00  1.43465E-02 -1.00263E+00
 2.22318E+00  2.22318E+00  2.76073E-03 -9.82208E-01
 2.22318E+00  2.33099E+00  4.26228E-04 -9.60164E-01
 2.22318E+00  2.44068E+00  5.77279E-05 -8.30551E-01
 2.22318E+00  2.55239E+00  6.78316E-06 -7.75826E-01
 2.22318E+00  2.66626E+00  6.86481E-07 -7.12078E-01
 2.22318E+00  2.78243E+00  5.93991E-08 -6.89273E-01
 2.22318E+00  2.90104E+00  4.35713E-09 -5.09395E-01
 2.22318E+00  3.02223E+00  0.00000E+00 -4.52678E-01
 2.22318E+00  3.14612E+00  0.00000E+00 -2.95002E-01
 2.22318E+00  3.27285E+00  0.00000E+00 -1.90427E-01
 2.22318E+00  3.40253E+00  0.00000E+00 -1.19353E-01
 2.22318E+00  3.53529E+00  0.00000E+00 -6.34726E-02
 2.22318E+00  3.67122E+00  0.00000E+00 -3.20116E-02
 2.22318E+00  3.81044E+00  0.00000E+00 -1.52487E-02
 2.22318E+00  3.95301E+00  0.00000E+00 -6.81622E-03
 2.22318E+00  4.09902E+00  0.00000E+00 -3.20572E-03
 2.22318E+00  4.24854E+00  0.00000E+00  0.00000E+00

 2.33099E+00  0.00000E+00  1.98187E-02 -4.71604E-01
 2.33099E+00  9.31925E-02  1.98066E-02 -3.78689E-01
 2.33099E+00  1.86389E-01  1.97632E-02 -3.63444E-01
 2.33099E+00  2.79600E-01  1.96903E-02 -4.33515E-01
 2.33099E+00  3.72843E-01  1.95901E-02 -5.30499E-01
 2.33099E+00  4.66141E-01  1.94655E-02 -4.67460E-01
 2.33099E+00  5.59527E-01  1.93197E-02 -4.81605E-01
 2.33099E+00  6.53038E-01  1.91565E-02 -4.89772E-01
 2.33099E+00  7.46719E-01  1.89802E-02 -5.22552E-01
 2.33099E+00  8.40622E-01  1.87956E-02 -5.19057E-01
 2.33099E+00  9.34805E-01  1.86074E-02 -5.79294E-01
 2.33099E+00  1.02933E+00  1.84208E-02 -5.91545E-01
 2.33099E+00  1.12428E+00  1.82405E-02 -6.15390E-01
 2.33099E+00  1.21972E+00  1.80709E-02 -6.43558E-01
 2.33099E+00  1.31575E+00  1.79150E-02 -7.27903E-01
 2.33099E+00  1.41245E+00  1.77729E-02 -7.99708E-01
 2.33099E+00  1.50992E+00  1.76370E-02 -8.66690E-01
 2.33099E+00  1.60826E+00  1.74747E-02 -8.65251E-01
 2.33099E+00  1.70759E+00  1.71677E-02 -9.82135E-01
 2.33099E+00  1.80801E+00  1.62857E-02 -1.05916E+00
 2.33099E+00  1.90966E+00  1.35174E-02 -9.83326E-01
 2.33099E+00  2.01265E+00  7.60819E-03 -1.02212E+00
 2.33099E+00  2.11711E+00  2.26801E-03 -1.01548E+00
 2.33099E+00  2.22318E+00  4.26228E-04 -9.60164E-01
 2.33099E+00  2.33099E+00  6.43864E-05 -8.39262E-01
 2.33099E+00  2.44068E+00  8.56704E-06 -8.67177E-01
 2.33099E+00  2.55239E+00  9.92217E-07 -6.89513E-01
 2.33099E+00  2.66626E+00  9.92731E-08 -7.05870E-01
 2.33099E+00  2.78243E+00  8.51339E-09 -6.52008E-01
 2.33099E+00  2.90104E+00  6.20144E-10 -4.80595E-01
 2.33099E+00  3.02223E+00  0.00000E+00 -3.93955E-01
 2.33099E+00  3.14612E+00  0.00000E+00 -2.73799E-01
 2.33099E+00  3.27285E+00  0.00000E+00 -2.40262E-01
 2.33099E+00  3.40253E+00  0.00000E+00 -1.60506E-01
 2.33099E+00  3.53529E+00  0.00000E+00 -7.80167E-02
 2.33099E+00  3.67122E+00  0.00000E+00 -3.68869E-02
 2.33099E+00  3.81044E+00  0.00000E+00 -1.99102E-02
 2.33099E+00  3.95301E+00  0.00000E+00 -8.64083E-03
 2.33099E+00  4.09902E+00  0.00000E+00 -4.08757E-03
 2.33099E+00  4.24854E+00  0.00000E+00  0.00000E+00

 2.44068E+00  0.00000E+00  3.17931E-03 -2.49931E-01
 2.44068E+00  9.31925E-02  3.17696E-03 -2.47861E-01
 2.44068E+00  1.86389E-01  3.16895E-03 -2.76398E-01
 2.44068E+00  2.79600E-01  3.15548E-03 -2.91322E-01
 2.44068E+00  3.72843E-01  3.13683E-03 -3.31921E-01
 2.44068E+00  4.66141E-01  3.11332E-03 -3.40008E-01
 2.44068E+00  5.59527E-01  3.08532E-03 -3.70523E-01
 2.44068E+00  6.53038E-01  3.05326E-03 -4.03015E-01
 2.44068E+00  7.46719E-01  3.01762E-03 -3.91883E-01
 2.44068E+00  8.40622E-01  2.97895E-03 -4.55010E-01
 2.44068E+00  9.34805E-01  2.93778E-03 -4.43567E-01
 2.44068E+00  1.02933E+00  2.89471E-03 -5.08545E-01
 2.44068E+00  1.12428E+00  2.85027E-03 -5.12998E-01
 2.44068E+00  1.21972E+00  2.80494E-03 -6.21910E-01
 2.44068E+00  1.31575E+00  2.75902E-03 -6.18131E-01
 2.44068E+00  1.41245E+00  2.71240E-03 -6.67540E-01
 2.44068E+00  1.50992E+00  2.66384E-03 -6.95390E-01
 2.44068E+00  1.60826E+00  2.60854E-03 -7.24688E-01
 2.44068E+00  1.70759E+00  2.52931E-03 -8.73994E-01
 2.44068E+00  1.80801E+00  2.36470E-03 -8.71617E-01
 2.44068E+00  1.90966E+00  1.93140E-03 -9.31477E-01
 2.44068E+00  2.01265E+00  1.06835E-03 -8.66401E-01
 2.44068E+00  2.11711E+00  3.12716E-04 -9.04641E-01
 2.44068E+00  2.22318E+00  5.77279E-05 -8.30551E-01
 2.44068E+00  2.33099E+00  8.56704E-06 -8.67177E-01
 2.44068E+00  2.44068E+00  1.12219E-06 -7.84522E-01
 2.44068E+00  2.55239E+00  1.28206E-07 -7.10178E-01
 2.44068E+00  2.66626E+00  1.26814E-08 -7.52506E-01
 2.44068E+00  2.78243E+00  1.07747E-09 -5.39043E-01
 2.44068E+00  2.90104E+00  7.79229E-11 -5.35800E-01
 2.44068E+00  3.02223E+00  0.00000E+00 -4.39999E-01
 2.44068E+00  3.14612E+00  0.00000E+00 -3.29951E-01
 2.44068E+00  3.27285E+00  0.00000E+00 -2.06524E-01
 2.44068E+00  3.40253E+00  0.00000E+00 -1.31100E-01
 2.44068E+00  3.53529E+00  0.00000E+00 -8.10620E-02
 2.44068E+00  3.67122E+00  0.00000E+00 -4.70466E-02
 2.44068E+00  3.81044E+00  0.00000E+00 -2.22385E-02
 2.44068E+00  3.95301E+00  0.00000E+00 -9.64914E-03
 2.44068E+00  4.09902E+00  0.00000E+00 -4.94679E-03
 2.44068E+00  4.24854E+00  0.00000E+00  0.00000E+00

 2.55239E+00  0.00000E+00  4.15298E-04 -1.62348E-01
 2.55239E+00  9.31925E-02  4.14967E-04 -1.58112E-01
 2.55239E+00  1.86389E-01  4.13868E-04 -1.59274E-01
 2.55239E+00  2.79600E-01  4.12017E-04 -1.81152E-01
 2.55239E+00  3.72843E-01  4.09444E-04 -2.18982E-01
 2.55239E+00  4.66141E-01  4.06181E-04 -2.45013E-01
 2.55239E+00  5.59527E-01  4.02262E-04 -2.57971E-01
 2.55239E+00  6.53038E-01  3.97731E-04 -3.12588E-01
 2.55239E+00  7.46719E-01  3.92633E-04 -2.90941E-01
 2.55239E+00  8.40622E-01  3.87019E-04 -3.12347E-01
 2.55239E+00  9.34805E-01  3.80943E-04 -3.50903E-01
 2.55239E+00  1.02933E+00  3.74460E-04 -3.56308E-01
 2.55239E+00  1.12428E+00  3.67621E-04 -3.87434E-01
 2.55239E+00  1.21972E+00  3.60469E-04 -4.14598E-01
 2.55239E+00  1.31575E+00  3.53027E-04 -4.39381E-01
 2.55239E+00  1.41245E+00  3.45268E-04 -5.09302E-01
 2.55239E+00  1.50992E+00  3.37028E-04 -5.19253E-01
 2.55239E+00  1.60826E+00  3.27704E-04 -6.18021E-01
 2.55239E+00  1.70759E+00  3.15182E-04 -6.40793E-01
 2.55239E+00  1.80801E+00  2.91963E-04 -6.80030E-01
 2.55239E+00  1.90966E+00  2.35973E-04 -8.60778E-01
 2.55239E+00  2.01265E+00  1.28980E-04 -8.02388E-01
 2.55239E+00  2.11711E+00  3.72525E-05 -8.59536E-01
 2.55239E+00  2.22318E+00  6.78316E-06 -7.75826E-01
 2.55239E+00  2.33099E+00  9.92217E-07 -6.89513E-01
 2.55239E+00  2.44068E+00  1.28207E-07 -7.10178E-01
 2.55239E+00  2.55239E+00  1.44601E-08 -7.07834E-01
 2.55239E+00  2.66626E+00  1.41417E-09 -6.20015E-01
 2.55239E+00  2.78243E+00  1.19044E-10 -5.83674E-01
 2.55239E+00  2.90104E+00  8.15170E-12 -6.36708E-01
 2.55239E+00  3.02223E+00  0.00000E+00 -4.75203E-01
 2.55239E+00  3.14612E+00  0.00000E+00 -3.91544E-01
 2.55239E+00  3.27285E+00  0.00000E+00 -2.93205E-01
 2.55239E+00  3.40253E+00  0.00000E+00 -1.86312E-01
 2.55239E+00  3.53529E+00  0.00000E+00 -1.09798E-01
 2.55239E+00  3.67122E+00  0.00000E+00 -5.40596E-02
 2.55239E+00  3.81044E+00  0.00000E+00 -2.47875E-02
 2.55239E+00  3.95301E+00  0.00000E+00 -1.26003E-02
 2.55239E+00  4.09902E+00  0.00000E+00 -5.47115E-03
 2.55239E+00  4.24854E+00  0.00000E+00  0.00000E+00

 2.66626E+00  0.00000E+00  4.49735E-05 -9.58640E-02
 2.66626E+00  9.31925E-02  4.49385E-05 -1.10626E-01
 2.66626E+00  1.86389E-01  4.48176E-05 -8.82981E-02
 2.66626E+00  2.79600E-01  4.46144E-05 -1.03118E-01
 2.66626E+00  3.72843E-01  4.43312E-05 -1.12490E-01
 2.66626E+00  4.66141E-01  4.39707E-05 -1.40085E-01
 2.66626E+00  5.59527E-01  4.35359E-05 -1.33927E-01
 2.66626E+00  6.53038E-01  4.30300E-05 -1.88110E-01
 2.66626E+00  7.46719E-01  4.24569E-05 -1.97448E-01
 2.66626E+00  8.40622E-01  4.18207E-05 -2.36412E-01
 2.66626E+00  9.34805E-01  4.11258E-05 -2.50285E-01
 2.66626E+00  1.02933E+00  4.03764E-05 -2.90527E-01
 2.66626E+00  1.12428E+00  3.95766E-05 -3.12546E-01
 2.66626E+00  1.21972E+00  3.87296E-05 -3.43645E-01
 2.66626E+00  1.31575E+00  3.78363E-05 -3.53927E-01
 2.66626E+00  1.41245E+00  3.68928E-05 -4.54449E-01
 2.66626E+00  1.50992E+00  3.58809E-05 -4.61620E-01
 2.66626E+00  1.60826E+00  3.47369E-05 -4.85612E-01
 2.66626E+00  1.70759E+00  3.32397E-05 -5.68640E-01
 2.66626E+00  1.80801E+00  3.06104E-05 -6.17807E-01
 2.66626E+00  1.90966E+00  2.45721E-05 -6.33985E-01
 2.66626E+00  2.01265E+00  1.33212E-05 -6.56313E-01
 2.66626E+00  2.11711E+00  3.80974E-06 -7.46596E-01
 2.66626E+00  2.22318E+00  6.86481E-07 -7.12078E-01
 2.66626E+00  2.33099E+00  9.92730E-08 -7.05870E-01
 2.66626E+00  2.44068E+00  1.26813E-08 -7.52506E-01
 2.66626E+00  2.55239E+00  1.41458E-09 -6.20015E-01
 2.66626E+00  2.66626E+00  1.34675E-10 -6.94532E-01
 2.66626E+00  2.78243E+00  1.10940E-11 -6.23272E-01
 2.66626E+00  2.90104E+00  9.61809E-13 -4.80034E-01
 2.66626E+00  3.02223E+00  0.00000E+00 -4.77923E-01
 2.66626E+00  3.14612E+00  0.00000E+00 -3.21876E-01
 2.66626E+00  3.27285E+00  0.00000E+00 -3.22960E-01
 2.66626E+00  3.40253E+00  0.00000E+00 -1.87975E-01
 2.66626E+00  3.53529E+00  0.00000E+00 -1.55154E-01
 2.66626E+00  3.67122E+00  0.00000E+00 -6.79396E-02
 2.66626E+00  3.81044E+00  0.00000E+00 -3.25119E-02
 2.66626E+00  3.95301E+00  0.00000E+00 -1.49837E-02
 2.66626E+00  4.09902E+00  0.00000E+00 -6.98782E-03
 2.66626E+00  4.24854E+00  0.00000E+00  0.00000E+00

 2.78243E+00  0.00000E+00  4.06262E-06 -6.17702E-02
 2.78243E+00  9.31925E-02  4.05865E-06 -5.77698E-02
 2.78243E+00  1.86389E-01  4.04777E-06 -7.07414E-02
 2.78243E+00  2.79600E-01  4.02949E-06 -6.70932E-02
 2.78243E+00  3.72843E-01  4.00400E-06 -7.84307E-02
 2.78243E+00  4.66141E-01  3.97146E-06 -8.55125E-02
 2.78243E+00  5.59527E-01  3.93209E-06 -8.84434E-02
 2.78243E+00  6.53038E-01  3.88611E-06 -1.01315E-01
 2.78243E+00  7.46719E-01  3.83379E-06 -1.22273E-01
 2.78243E+00  8.40622E-01  3.77541E-06 -1.34189E-01
 2.78243E+00  9.34805E-01  3.71125E-06 -1.55472E-01
 2.78243E+00  1.02933E+00  3.64159E-06 -1.73785E-01
 2.78243E+00  1.12428E+00  3.56670E-06 -2.03021E-01
 2.78243E+00  1.21972E+00  3.48675E-06 -2.40289E-01
 2.78243E+00  1.31575E+00  3.40174E-06 -2.77364E-01
 2.78243E+00  1.41245E+00  3.31122E-06 -2.67939E-01
 2.78243E+00  1.50992E+00  3.21351E-06 -3.66083E-01
 2.78243E+00  1.60826E+00  3.10292E-06 -3.76500E-01
 2.78243E+00  1.70759E+00  2.95991E-06 -4.19939E-01
 2.78243E+00  1.80801E+00  2.71586E-06 -4.25262E-01
 2.78243E+00  1.90966E+00  2.17084E-06 -5.44305E-01
 2.78243E+00  2.01265E+00  1.17036E-06 -5.40545E-01
 2.78243E+00  2.11711E+00  3.32277E-07 -6.01892E-01
 2.78243E+00  2.22318E+00  5.93990E-08 -6.89273E-01
 2.78243E+00  2.33099E+00  8.51335E-09 -6.52008E-01
 2.78243E+00  2.44068E+00  1.07723E-09 -5.39043E-01
 2.78243E+00  2.55239E+00  1.19225E-10 -5.83674E-01
 2.78243E+00  2.66626E+00  1.11615E-11 -6.23272E-01
 2.78243E+00  2.78243E+00  1.57874E-12 -5.35122E-01
 2.78243E+00  2.90104E+00 -8.47111E-13 -5.18268E-01
 2.78243E+00  3.02223E+00  0.00000E+00 -4.38719E-01
 2.78243E+00  3.14612E+00  0.00000E+00 -3.04092E-01
 2.78243E+00  3.27285E+00  0.00000E+00 -2.33930E-01
 2.78243E+00  3.40253E+00  0.00000E+00 -2.21688E-01
 2.78243E+00  3.53529E+00  0.00000E+00 -1.33453E-01
 2.78243E+00  3.67122E+00  0.00000E+00 -1.00223E-01
 2.78243E+00  3.81044E+00  0.00000E+00 -4.16566E-02
 2.78243E+00  3.95301E+00  0.00000E+00 -1.84228E-02
 2.78243E+00  4.09902E+00  0.00000E+00 -7.83031E-03
 2.78243E+00  4.24854E+00  0.00000E+00  0.00000E+00

 2.90104E+00  0.00000E+00  3.07661E-07 -4.08112E-02
 2.90104E+00  9.31925E-02  3.05241E-07 -4.06676E-02
 2.90104E+00  1.86389E-01  3.04446E-07 -5.03286E-02
 2.90104E+00  2.79600E-01  3.03088E-07 -4.31980E-02
 2.90104E+00  3.72843E-01  3.01198E-07 -4.74827E-02
 2.90104E+00  4.66141E-01  2.98785E-07 -4.95765E-02
 2.90104E+00  5.59527E-01  2.95854E-07 -4.96710E-02
 2.90104E+00  6.53038E-01  2.92423E-07 -6.41675E-02
 2.90104E+00  7.46719E-01  2.88508E-07 -6.56814E-02
 2.90104E+00  8.40622E-01  2.84123E-07 -7.88905E-02
 2.90104E+00  9.34805E-01  2.79284E-07 -9.70268E-02
 2.90104E+00  1.02933E+00  2.74007E-07 -1.21722E-01
 2.90104E+00  1.12428E+00  2.68304E-07 -1.53729E-01
 2.90104E+00  1.21972E+00  2.62183E-07 -1.54279E-01
 2.90104E+00  1.31575E+00  2.55637E-07 -1.92308E-01
 2.90104E+00  1.41245E+00  2.48627E-07 -2.17515E-01
 2.90104E+00  1.50992E+00  2.41024E-07 -2.42960E-01
 2.90104E+00  1.60826E+00  2.32403E-07 -2.84262E-01
 2.90104E+00  1.70759E+00  2.21312E-07 -3.63318E-01
 2.90104E+00  1.80801E+00  2.02661E-07 -3.87277E-01
 2.90104E+00  1.90966E+00  1.61611E-07 -4.10159E-01
 2.90104E+00  2.01265E+00  8.68240E-08 -3.92855E-01
 2.90104E+00  2.11711E+00  2.45190E-08 -4.62661E-01
 2.90104E+00  2.22318E+00  4.35673E-09 -5.09395E-01
 2.90104E+00  2.33099E+00  6.20436E-10 -4.80595E-01
 2.90104E+00  2.44068E+00  7.79388E-11 -5.35800E-01
 2.90104E+00  2.55239E+00  8.44753E-12 -6.36708E-01
 2.90104E+00  2.66626E+00  9.54892E-13 -4.80034E-01
 2.90104E+00  2.78243E+00  2.55865E-13 -5.18268E-01
 2.90104E+00  2.90104E+00  1.01025E-12 -4.52670E-01
 2.90104E+00  3.02223E+00  0.00000E+00 -3.55819E-01
 2.90104E+00  3.14612E+00  0.00000E+00 -3.81721E-01
 2.90104E+00  3.27285E+00  0.00000E+00 -2.89640E-01
 2.90104E+00  3.40253E+00  0.00000E+00 -2.30506E-01
 2.90104E+00  3.53529E+00  0.00000E+00 -1.57874E-01
 2.90104E+00  3.67122E+00  0.00000E+00 -1.22299E-01
 2.90104E+00  3.81044E+00  0.00000E+00 -3.70150E-02
 2.90104E+00  3.95301E+00  0.00000E+00 -1.93130E-02
 2.90104E+00  4.09902E+00  0.00000E+00 -1.06285E-02
 2.90104E+00  4.24854E+00  0.00000E+00  0.00000E+00

 3.02223E+00  0.00000E+00  0.00000E+00 -3.00618E-02
 3.02223E+00  9.31925E-02  0.00000E+00 -2.61075E-02
 3.02223E+00  1.86389E-01  0.00000E+00 -2.86088E-02
 3.02223E+00  2.79600E-01  0.00000E+00 -3.14063E-02
 3.02223E+00  3.72843E-01  0.00000E+00 -3.10748E-02
 3.02223E+00  4.66141E-01  0.00000E+00 -3.14316E-02
 3.02223E+00  5.59527E-01  0.00000E+00 -3.33068E-02
 3.02223E+00  6.53038E-01  0.00000E+00 -3.80978E-02
 3.02223E+00  7.46719E-01  0.00000E+00 -4.10023E-02
 3.02223E+00  8.40622E-01  0.00000E+00 -5.12934E-02
 3.02223E+00  9.34805E-01  0.00000E+00 -5.94188E-02
 3.02223E+00  1.02933E+00  0.00000E+00 -6.26581E-02
 3.02223E+00  1.12428E+00  0.00000E+00 -8.10646E-02
 3.02223E+00  1.21972E+00  0.00000E+00 -9.82789E-02
 3.02223E+00  1.31575E+00  0.00000E+00 -1.20790E-01
 3.02223E+00  1.41245E+00  0.00000E+00 -1.41322E-01
 3.02223E+00  1.50992E+00  0.00000E+00 -1.75788E-01
 3.02223E+00  1.60826E+00  0.00000E+00 -2.07472E-01
 3.02223E+00  1.70759E+00  0.00000E+00 -2.34304E-01
 3.02223E+00  1.80801E+00  0.00000E+00 -2.63796E-01
 3.02223E+00  1.90966E+00  0.00000E+00 -3.10424E-01
 3.02223E+00  2.01265E+00  0.00000E+00 -3.24933E-01
 3.02223E+00  2.11711E+00  0.00000E+00 -3.47286E-01
 3.02223E+00  2.22318E+00  0.00000E+00 -4.52678E-01
 3.02223E+00  2.33099E+00  0.00000E+00 -3.93955E-01
 3.02223E+00  2.44068E+00  0.00000E+00 -4.39999E-01
 3.02223E+00  2.55239E+00  0.00000E+00 -4.75203E-01
 3.02223E+00  2.66626E+00  0.00000E+00 -4.77923E-01
 3.02223E+00  2.78243E+00  0.00000E+00 -4.38719E-01
 3.02223E+00  2.90104E+00  0.00000E+00 -3.55819E-01
 3.02223E+00  3.02223E+00  0.00000E+00 -2.83901E-01
 3.02223E+00  3.14612E+00  0.00000E+00 -3.50302E-01
 3.02223E+00  3.27285E+00  0.00000E+00 -3.47013E-01
 3.02223E+00  3.40253E+00  0.00000E+00 -2.14551E-01
 3.02223E+00  3.53529E+00  0.00000E+00 -1.84620E-01
 3.02223E+00  3.67122E+00  0.00000E+00 -8.62942E-02
 3.02223E+00  3.81044E+00  0.00000E+00 -4.58363E-02
 3.02223E+00  3.95301E+00  0.00000E+00 -2.86032E-02
 3.02223E+00  4.09902E+00  0.00000E+00 -1.26018E-02
 3.02223E+00  4.24854E+00  0.00000E+00  0.00000E+00

 3.14612E+00  0.00000E+00  0.00000E+00 -1.66118E-02
 3.14612E+00  9.31925E-02  0.00000E+00 -1.82644E-02
 3.14612E+00  1.86389E-01  0.00000E+00 -1.88867E-02
 3.14612E+00  2.79600E-01  0.00000E+00 -2.11323E-02
 3.14612E+00  3.72843E-01  0.00000E+00 -2.09947E-02
 3.14612E+00  4.66141E-01  0.00000E+00 -2.02202E-02
 3.14612E+00  5.59527E-01  0.00000E+00 -2.08148E-02
 3.14612E+00  6.53038E-01  0.00000E+00 -2.33055E-02
 3.14612E+00  7.46719E-01  0.00000E+00 -2.60979E-02
 3.14612E+00  8.40622E-01  0.00000E+00 -2.82148E-02
 3.14612E+00  9.34805E-01  0.00000E+00 -3.25323E-02
 3.14612E+00  1.02933E+00  0.00000E+00 -3.77293E-02
 3.14612E+00  1.12428E+00  0.00000E+00 -4.57606E-02
 3.14612E+00  1.21972E+00  0.00000E+00 -5.45167E-02
 3.14612E+00  1.31575E+00  0.00000E+00 -6.75677E-02
 3.14612E+00  1.41245E+00  0.00000E+00 -8.24193E-02
 3.14612E+00  1.50992E+00  0.00000E+00 -1.04120E-01
 3.14612E+00  1.60826E+00  0.00000E+00 -1.24271E-01
 3.14612E+00  1.70759E+00  0.00000E+00 -1.59752E-01
 3.14612E+00  1.80801E+00  0.00000E+00 -1.73466E-01
 3.14612E+00  1.90966E+00  0.00000E+00 -2.07733E-01
 3.14612E+00  2.01265E+00  0.00000E+00 -2.40099E-01
 3.14612E+00  2.11711E+00  0.00000E+00 -2.81244E-01
 3.14612E+00  2.22318E+00  0.00000E+00 -2.95002E-01
 3.14612E+00  2.33099E+00  0.00000E+00 -2.73799E-01
 3.14612E+00  2.44068E+00  0.00000E+00 -3.29951E-01
 3.14612E+00  2.55239E+00  0.00000E+00 -3.91544E-01
 3.14612E+00  2.66626E+00  0.00000E+00 -3.21876E-01
 3.14612E+00  2.78243E+00  0.00000E+00 -3.04092E-01
 3.14612E+00  2.90104E+00  0.00000E+00 -3.81721E-01
 3.14612E+00  3.02223E+00  0.00000E+00 -3.50302E-01
 3.14612E+00  3.14612E+00  0.00000E+00 -3.01334E-01
 3.14612E+00  3.27285E+00  0.00000E+00 -3.09337E-01
 3.14612E+00  3.40253E+00  0.00000E+00 -2.42871E-01
 3.14612E+00  3.53529E+00  0.00000E+00 -1.79607E-01
 3.14612E+00  3.67122E+00  0.00000E+00 -1.19923E-01
 3.14612E+00  3.81044E+00  0.00000E+00 -6.28140E-02
 3.14612E+00  3.95301E+00  0.00000E+00 -2.55264E-02
 3.14612E+00  4.09902E+00  0.00000E+00 -1.79687E-02
 3.14612E+00  4.24854E+00  0.00000E+00  0.00000E+00

 3.27285E+00  0.00000E+00  0.00000E+00 -1.07437E-02
 3.27285E+00  9.31925E-02  0.00000E+00 -1.15035E-02
 3.27285E+00  1.86389E-01  0.00000E+00 -1.26705E-02
 3.27285E+00  2.79600E-01  0.00000E+00 -1.03097E-02
 3.27285E+00  3.72843E-01  0.00000E+00 -1.13045E-02
 3.27285E+00  4.66141E-01  0.00000E+00 -1.24091E-02
 3.27285E+00  5.59527E-01  0.00000E+00 -1.43259E-02
 3.27285E+00  6.53038E-01  0.00000E+00 -1.32673E-02
 3.27285E+00  7.46719E-01  0.00000E+00 -1.67637E-02
 3.27285E+00  8.40622E-01  0.00000E+00 -1.56344E-02
 3.27285E+00  9.34805E-01  0.00000E+00 -1.83667E-02
 3.27285E+00  1.02933E+00  0.00000E+00 -1.99576E-02
 3.27285E+00  1.12428E+00  0.00000E+00 -2.58407E-02
 3.27285E+00  1.21972E+00  0.00000E+00 -3.13684E-02
 3.27285E+00  1.31575E+00  0.00000E+00 -3.74524E-02
 3.27285E+00  1.41245E+00  0.00000E+00 -4.56116E-02
 3.27285E+00  1.50992E+00  0.00000E+00 -5.52669E-02
 3.27285E+00  1.60826E+00  0.00000E+00 -7.03710E-02
 3.27285E+00  1.70759E+00  0.00000E+00 -8.39423E-02
 3.27285E+00  1.80801E+00  0.00000E+00 -1.04053E-01
 3.27285E+00  1.90966E+00  0.00000E+00 -1.20487E-01
 3.27285E+00  2.01265E+00  0.00000E+00 -1.41291E-01
 3.27285E+00  2.11711E+00  0.00000E+00 -1.66696E-01
 3.27285E+00  2.22318E+00  0.00000E+00 -1.90427E-01
 3.27285E+00  2.33099E+00  0.00000E+00 -2.40262E-01
 3.27285E+00  2.44068E+00  0.00000E+00 -2.06524E-01
 3.27285E+00  2.55239E+00  0.00000E+00 -2.93205E-01
 3.27285E+00  2.66626E+00  0.00000E+00 -3.22960E-01
 3.27285E+00  2.78243E+00  0.00000E+00 -2.33930E-01
 3.27285E+00  2.90104E+00  0.00000E+00 -2.89640E-01
 3.27285E+00  3.02223E+00  0.00000E+00 -3.47013E-01
 3.27285E+00  3.14612E+00  0.00000E+00 -3.09337E-01
 3.27285E+00  3.27285E+00  0.00000E+00 -2.50908E-01
 3.27285E+00  3.40253E+00  0.00000E+00 -1.97549E-01
 3.27285E+00  3.53529E+00  0.00000E+00 -2.16631E-01
 3.27285E+00  3.67122E+00  0.00000E+00 -1.14098E-01
 3.27285E+00  3.81044E+00  0.00000E+00 -1.00615E-01
 3.27285E+00  3.95301E+00  0.00000E+00 -4.95836E-02
 3.27285E+00  4.09902E+00  0.00000E+00 -1.60116E-02
 3.27285E+00  4.24854E+00  0.00000E+00  0.00000E+00

 3.40253E+00  0.00000E+00  0.00000E+00 -6.66831E-03
 3.40253E+00  9.31925E-02  0.00000E+00 -6.60467E-03
 3.40253E+00  1.86389E-01  0.00000E+00 -5.72768E-03
 3.40253E+00  2.79600E-01  0.00000E+00 -6.71249E-03
 3.40253E+00  3.72843E-01  0.00000E+00 -6.46478E-03
 3.40253E+00  4.66141E-01  0.00000E+00 -7.00265E-03
 3.40253E+00  5.59527E-01  0.00000E+00 -6.39184E-03
 3.40253E+00  6.53038E-01  0.00000E+00 -8.63324E-03
 3.40253E+00  7.46719E-01  0.00000E+00 -9.45723E-03
 3.40253E+00  8.40622E-01  0.00000E+00 -1.03908E-02
 3.40253E+00  9.34805E-01  0.00000E+00 -1.19218E-02
 3.40253E+00  1.02933E+00  0.00000E+00 -1.27861E-02
 3.40253E+00  1.12428E+00  0.00000E+00 -1.47331E-02
 3.40253E+00  1.21972E+00  0.00000E+00 -1.58837E-02
 3.40253E+00  1.31575E+00  0.00000E+00 -2.07570E-02
 3.40253E+00  1.41245E+00  0.00000E+00 -2.47774E-02
 3.40253E+00  1.50992E+00  0.00000E+00 -2.95275E-02
 3.40253E+00  1.60826E+00  0.00000E+00 -3.89176E-02
 3.40253E+00  1.70759E+00  0.00000E+00 -4.29861E-02
 3.40253E+00  1.80801E+00  0.00000E+00 -5.55036E-02
 3.40253E+00  1.90966E+00  0.00000E+00 -6.95322E-02
 3.40253E+00  2.01265E+00  0.00000E+00 -8.26806E-02
 3.40253E+00  2.11711E+00  0.00000E+00 -9.68248E-02
 3.40253E+00  2.22318E+00  0.00000E+00 -1.19353E-01
 3.40253E+00  2.33099E+00  0.00000E+00 -1.60506E-01
 3.40253E+00  2.44068E+00  0.00000E+00 -1.31100E-01
 3.40253E+00  2.55239E+00  0.00000E+00 -1.86312E-01
 3.40253E+00  2.66626E+00  0.00000E+00 -1.87975E-01
 3.40253E+00  2.78243E+00  0.00000E+00 -2.21688E-01
 3.40253E+00  2.90104E+00  0.00000E+00 -2.30506E-01
 3.40253E+00  3.02223E+00  0.00000E+00 -2.14551E-01
 3.40253E+00  3.14612E+00  0.00000E+00 -2.42871E-01
 3.40253E+00  3.27285E+00  0.00000E+00 -1.97549E-01
 3.40253E+00  3.40253E+00  0.00000E+00 -1.58269E-01
 3.40253E+00  3.53529E+00  0.00000E+00 -1.33061E-01
 3.40253E+00  3.67122E+00  0.00000E+00 -1.05590E-01
 3.40253E+00  3.81044E+00  0.00000E+00 -9.62570E-02
 3.40253E+00  3.95301E+00  0.00000E+00 -2.52971E-02
 3.40253E+00  4.09902E+00  0.00000E+00 -3.36250E-02
 3.40253E+00  4.24854E+00  0.00000E+00  0.00000E+00

 3.53529E+00  0.00000E+00  0.00000E+00 -2.59406E-03
 3.53529E+00  9.31925E-02  0.00000E+00 -3.31238E-03
 3.53529E+00  1.86389E-01  0.00000E+00 -3.52556E-03
 3.53529E+00  2.79600E-01  0.00000E+00 -3.16807E-03
 3.53529E+00  3.72843E-01  0.00000E+00 -3.82786E-03
 3.53529E+00  4.66141E-01  0.00000E+00 -3.81990E-03
 3.53529E+00  5.59527E-01  0.00000E+00 -4.84194E-03
 3.53529E+00  6.53038E-01  0.00000E+00 -4.63046E-03
 3.53529E+00  7.46719E-01  0.00000E+00 -5.15007E-03
 3.53529E+00  8.40622E-01  0.00000E+00 -4.24556E-03
 3.53529E+00  9.34805E-01  0.00000E+00 -6.45062E-03
 3.53529E+00  1.02933E+00  0.00000E+00 -6.56031E-03
 3.53529E+00  1.12428E+00  0.00000E+00 -7.87729E-03
 3.53529E+00  1.21972E+00  0.00000E+00 -9.88109E-03
 3.53529E+00  1.31575E+00  0.00000E+00 -1.17248E-02
 3.53529E+00  1.41245E+00  0.00000E+00 -1.38567E-02
 3.53529E+00  1.50992E+00  0.00000E+00 -1.57589E-02
 3.53529E+00  1.60826E+00  0.00000E+00 -1.98820E-02
 3.53529E+00  1.70759E+00  0.00000E+00 -2.19538E-02
 3.53529E+00  1.80801E+00  0.00000E+00 -2.85403E-02
 3.53529E+00  1.90966E+00  0.00000E+00 -3.47739E-02
 3.53529E+00  2.01265E+00  0.00000E+00 -4.16191E-02
 3.53529E+00  2.11711E+00  0.00000E+00 -5.18919E-02
 3.53529E+00  2.22318E+00  0.00000E+00 -6.34726E-02
 3.53529E+00  2.33099E+00  0.00000E+00 -7.80167E-02
 3.53529E+00  2.44068E+00  0.00000E+00 -8.10620E-02
 3.53529E+00  2.55239E+00  0.00000E+00 -1.09798E-01
 3.53529E+00  2.66626E+00  0.00000E+00 -1.55154E-01
 3.53529E+00  2.78243E+00  0.00000E+00 -1.33453E-01
 3.53529E+00  2.90104E+00  0.00000E+00 -1.57874E-01
 3.53529E+00  3.02223E+00  0.00000E+00 -1.84620E-01
 3.53529E+00  3.14612E+00  0.00000E+00 -1.79607E-01
 3.53529E+00  3.27285E+00  0.00000E+00 -2.16631E-01
 3.53529E+00  3.40253E+00  0.00000E+00 -1.33061E-01
 3.53529E+00  3.53529E+00  0.00000E+00 -9.68536E-02
 3.53529E+00  3.67122E+00  0.00000E+00 -1.25542E-01
 3.53529E+00  3.81044E+00  0.00000E+00 -3.53958E-02
 3.53529E+00  3.95301E+00  0.00000E+00 -2.58942E-02
 3.53529E+00  4.09902E+00  0.00000E+00 -8.51006E-03
 3.53529E+00  4.24854E+00  0.00000E+00  0.00000E+00

 3.67122E+00  0.00000E+00  0.00000E+00 -1.14745E-03
 3.67122E+00  9.31925E-02  0.00000E+00 -1.40295E-03
 3.67122E+00  1.86389E-01  0.00000E+00 -1.33835E-03
 3.67122E+00  2.79600E-01  0.00000E+00 -1.37417E-03
 3.67122E+00  3.72843E-01  0.00000E+00 -1.50101E-03
 3.67122E+00  4.66141E-01  0.00000E+00 -1.80022E-03
 3.67122E+00  5.59527E-01  0.00000E+00 -2.42410E-03
 3.67122E+00  6.53038E-01  0.00000E+00 -1.73936E-03
 3.67122E+00  7.46719E-01  0.00000E+00 -2.79761E-03
 3.67122E+00  8.40622E-01  0.00000E+00 -3.04089E-03
 3.67122E+00  9.34805E-01  0.00000E+00 -2.93861E-03
 3.67122E+00  1.02933E+00  0.00000E+00 -3.44638E-03
 3.67122E+00  1.12428E+00  0.00000E+00 -4.67924E-03
 3.67122E+00  1.21972E+00  0.00000E+00 -5.66680E-03
 3.67122E+00  1.31575E+00  0.00000E+00 -5.91191E-03
 3.67122E+00  1.41245E+00  0.00000E+00 -5.73072E-03
 3.67122E+00  1.50992E+00  0.00000E+00 -7.88777E-03
 3.67122E+00  1.60826E+00  0.00000E+00 -1.03071E-02
 3.67122E+00  1.70759E+00  0.00000E+00 -1.13016E-02
 3.67122E+00  1.80801E+00  0.00000E+00 -1.44862E-02
 3.67122E+00  1.90966E+00  0.00000E+00 -1.73873E-02
 3.67122E+00  2.01265E+00  0.00000E+00 -2.20436E-02
 3.67122E+00  2.11711E+00  0.00000E+00 -2.56666E-02
 3.67122E+00  2.22318E+00  0.00000E+00 -3.20116E-02
 3.67122E+00  2.33099E+00  0.00000E+00 -3.68869E-02
 3.67122E+00  2.44068E+00  0.00000E+00 -4.70466E-02
 3.67122E+00  2.55239E+00  0.00000E+00 -5.40596E-02
 3.67122E+00  2.66626E+00  0.00000E+00 -6.79396E-02
 3.67122E+00  2.78243E+00  0.00000E+00 -1.00223E-01
 3.67122E+00  2.90104E+00  0.00000E+00 -1.22299E-01
 3.67122E+00  3.02223E+00  0.00000E+00 -8.62942E-02
 3.67122E+00  3.14612E+00  0.00000E+00 -1.19923E-01
 3.67122E+00  3.27285E+00  0.00000E+00 -1.14098E-01
 3.67122E+00  3.40253E+00  0.00000E+00 -1.05590E-01
 3.67122E+00  3.53529E+00  0.00000E+00 -1.25542E-01
 3.67122E+00  3.67122E+00  0.00000E+00 -9.70657E-02
 3.67122E+00  3.81044E+00  0.00000E+00 -6.33998E-02
 3.67122E+00  3.95301E+00  0.00000E+00 -8.26986E-02
 3.67122E+00  4.09902E+00  0.00000E+00 -5.43667E-02
 3.67122E+00  4.24854E+00  0.00000E+00  0.00000E+00

 3.81044E+00  0.00000E+00  0.00000E+00 -1.94257E-04
 3.81044E+00  9.31925E-02  0.00000E+00 -2.46445E-04
 3.81044E+00  1.86389E-01  0.00000E+00 -2.92293E-04
 3.81044E+00  2.79600E-01  0.00000E+00 -4.96228E-04
 3.81044E+00  3.72843E-01  0.00000E+00 -6.88603E-04
 3.81044E+00  4.66141E-01  0.00000E+00 -9.41223E-04
 3.81044E+00  5.59527E-01  0.00000E+00 -1.42173E-03
 3.81044E+00  6.53038E-01  0.00000E+00 -1.45279E-03
 3.81044E+00  7.46719E-01  0.00000E+00 -1.63160E-03
 3.81044E+00  8.40622E-01  0.00000E+00 -1.54689E-03
 3.81044E+00  9.34805E-01  0.00000E+00 -1.66900E-03
 3.81044E+00  1.02933E+00  0.00000E+00 -2.09110E-03
 3.81044E+00  1.12428E+00  0.00000E+00 -2.04221E-03
 3.81044E+00  1.21972E+00  0.00000E+00 -2.81790E-03
 3.81044E+00  1.31575E+00  0.00000E+00 -2.57306E-03
 3.81044E+00  1.41245E+00  0.00000E+00 -3.61344E-03
 3.81044E+00  1.50992E+00  0.00000E+00 -4.47079E-03
 3.81044E+00  1.60826E+00  0.00000E+00 -4.51216E-03
 3.81044E+00  1.70759E+00  0.00000E+00 -5.44271E-03
 3.81044E+00  1.80801E+00  0.00000E+00 -6.86342E-03
 3.81044E+00  1.90966E+00  0.00000E+00 -8.83616E-03
 3.81044E+00  2.01265E+00  0.00000E+00 -1.00687E-02
 3.81044E+00  2.11711E+00  0.00000E+00 -1.20858E-02
 3.81044E+00  2.22318E+00  0.00000E+00 -1.52487E-02
 3.81044E+00  2.33099E+00  0.00000E+00 -1.99102E-02
 3.81044E+00  2.44068E+00  0.00000E+00 -2.22385E-02
 3.81044E+00  2.55239E+00  0.00000E+00 -2.47875E-02
 3.81044E+00  2.66626E+00  0.00000E+00 -3.25119E-02
 3.81044E+00  2.78243E+00  0.00000E+00 -4.16566E-02
 3.81044E+00  2.90104E+00  0.00000E+00 -3.70150E-02
 3.81044E+00  3.02223E+00  0.00000E+00 -4.58363E-02
 3.81044E+00  3.14612E+00  0.00000E+00 -6.28140E-02
 3.81044E+00  3.27285E+00  0.00000E+00 -1.00615E-01
 3.81044E+00  3.40253E+00  0.00000E+00 -9.62570E-02
 3.81044E+00  3.53529E+00  0.00000E+00 -3.53958E-02
 3.81044E+00  3.67122E+00  0.00000E+00 -6.33998E-02
 3.81044E+00  3.81044E+00  0.00000E+00 -9.62069E-02
 3.81044E+00  3.95301E+00  0.00000E+00 -2.01378E-02
 3.81044E+00  4.09902E+00  0.00000E+00 -2.82926E-02
 3.81044E+00  4.24854E+00  0.00000E+00  0.00000E+00

 3.95301E+00  0.00000E+00  0.00000E+00 -4.24210E-05
 3.95301E+00  9.31925E-02  0.00000E+00 -3.13853E-05
 3.95301E+00  1.86389E-01  0.00000E+00 -1.09945E-04
 3.95301E+00  2.79600E-01  0.00000E+00 -2.00233E-04
 3.95301E+00  3.72843E-01  0.00000E+00 -2.61756E-04
 3.95301E+00  4.66141E-01  0.00000E+00 -3.12715E-04
 3.95301E+00  5.59527E-01  0.00000E+00 -6.02600E-04
 3.95301E+00  6.53038E-01  0.00000E+00 -5.54455E-04
 3.95301E+00  7.46719E-01  0.00000E+00 -9.90735E-04
 3.95301E+00  8.40622E-01  0.00000E+00 -9.59470E-04
 3.95301E+00  9.34805E-01  0.00000E+00 -8.45921E-04
 3.95301E+00  1.02933E+00  0.00000E+00 -9.78465E-04
 3.95301E+00  1.12428E+00  0.00000E+00 -9.86764E-04
 3.95301E+00  1.21972E+00  0.00000E+00 -9.49138E-04
 3.95301E+00  1.31575E+00  0.00000E+00 -9.69249E-04
 3.95301E+00  1.41245E+00  0.00000E+00 -1.72950E-03
 3.95301E+00  1.50992E+00  0.00000E+00 -1.93458E-03
 3.95301E+00  1.60826E+00  0.00000E+00 -2.37479E-03
 3.95301E+00  1.70759E+00  0.00000E+00 -3.10493E-03
 3.95301E+00  1.80801E+00  0.00000E+00 -3.36053E-03
 3.95301E+00  1.90966E+00  0.00000E+00 -3.85247E-03
 3.95301E+00  2.01265E+00  0.00000E+00 -4.72285E-03
 3.95301E+00  2.11711E+00  0.00000E+00 -5.84562E-03
 3.95301E+00  2.22318E+00  0.00000E+00 -6.81622E-03
 3.95301E+00  2.33099E+00  0.00000E+00 -8.64083E-03
 3.95301E+00  2.44068E+00  0.00000E+00 -9.64914E-03
 3.95301E+00  2.55239E+00  0.00000E+00 -1.26003E-02
 3.95301E+00  2.66626E+00  0.00000E+00 -1.49837E-02
 3.95301E+00  2.78243E+00  0.00000E+00 -1.84228E-02
 3.95301E+00  2.90104E+00  0.00000E+00 -1.93130E-02
 3.95301E+00  3.02223E+00  0.00000E+00 -2.86032E-02
 3.95301E+00  3.14612E+00  0.00000E+00 -2.55264E-02
 3.95301E+00  3.27285E+00  0.00000E+00 -4.95836E-02
 3.95301E+00  3.40253E+00  0.00000E+00 -2.52971E-02
 3.95301E+00  3.53529E+00  0.00000E+00 -2.58942E-02
 3.95301E+00  3.67122E+00  0.00000E+00 -8.26986E-02
 3.95301E+00  3.81044E+00  0.00000E+00 -2.01378E-02
 3.95301E+00  3.95301E+00  0.00000E+00  4.16890E-03
 3.95301E+00  4.09902E+00  0.00000E+00  4.13344E-02
 3.95301E+00  4.24854E+00  0.00000E+00  0.00000E+00

 4.09902E+00  0.00000E+00  0.00000E+00 -9.64760E-07
 4.09902E+00  9.31925E-02  0.00000E+00 -7.96073E-07
 4.09902E+00  1.86389E-01  0.00000E+00 -9.39753E-06
 4.09902E+00  2.79600E-01  0.00000E+00 -3.14642E-05
 4.09902E+00  3.72843E-01  0.00000E+00 -5.27266E-05
 4.09902E+00  4.66141E-01  0.00000E+00 -1.53610E-04
 4.09902E+00  5.59527E-01  0.00000E+00 -9.30522E-05
 4.09902E+00  6.53038E-01  0.00000E+00 -1.98164E-04
 4.09902E+00  7.46719E-01  0.00000E+00 -6.26315E-05
 4.09902E+00  8.40622E-01  0.00000E+00 -2.66365E-04
 4.09902E+00  9.34805E-01  0.00000E+00 -3.00043E-04
 4.09902E+00  1.02933E+00  0.00000E+00 -4.95930E-04
 4.09902E+00  1.12428E+00  0.00000E+00 -4.64837E-04
 4.09902E+00  1.21972E+00  0.00000E+00 -4.92796E-04
 4.09902E+00  1.31575E+00  0.00000E+00 -8.81942E-04
 4.09902E+00  1.41245E+00  0.00000E+00 -6.60656E-04
 4.09902E+00  1.50992E+00  0.00000E+00 -1.06014E-03
 4.09902E+00  1.60826E+00  0.00000E+00 -1.36240E-03
 4.09902E+00  1.70759E+00  0.00000E+00 -1.36119E-03
 4.09902E+00  1.80801E+00  0.00000E+00 -1.62440E-03
 4.09902E+00  1.90966E+00  0.00000E+00 -1.65401E-03
 4.09902E+00  2.01265E+00  0.00000E+00 -2.28801E-03
 4.09902E+00  2.11711E+00  0.00000E+00 -2.66495E-03
 4.09902E+00  2.22318E+00  0.00000E+00 -3.20572E-03
 4.09902E+00  2.33099E+00  0.00000E+00 -4.08757E-03
 4.09902E+00  2.44068E+00  0.00000E+00 -4.94679E-03
 4.09902E+00  2.55239E+00  0.00000E+00 -5.47115E-03
 4.09902E+00  2.66626E+00  0.00000E+00 -6.98782E-03
 4.09902E+00  2.78243E+00  0.00000E+00 -7.83031E-03
 4.09902E+00  2.90104E+00  0.00000E+00 -1.06285E-02
 4.09902E+00  3.02223E+00  0.00000E+00 -1.26018E-02
 4.09902E+00  3.14612E+00  0.00000E+00 -1.79687E-02
 4.09902E+00  3.27285E+00  0.00000E+00 -1.60116E-02
 4.09902E+00  3.40253E+00  0.00000E+00 -3.36250E-02
 4.09902E+00  3.53529E+00  0.00000E+00 -8.51006E-03
 4.09902E+00  3.67122E+00  0.00000E+00 -5.43667E-02
 4.09902E+00  3.81044E+00  0.00000E+00 -2.82926E-02
 4.09902E+00  3.95301E+00  0.00000E+00  4.13344E-02
 4.09902E+00  4.09902E+00  0.00000E+00 -4.76189E-02
 4.09902E+00  4.24854E+00  0.00000E+00  0.00000E+00

 4.24854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 4.24854E+00  9.31925E-02  0.00000E+00  0.00000E+00
 4.24854E+00  1.86389E-01  0.00000E+00  0.00000E+00
 4.24854E+00  2.79600E-01  0.00000E+00  0.00000E+00
 4.24854E+00  3.72843E-01  0.00000E+00  0.00000E+00
 4.24854E+00  4.66141E-01  0.00000E+00  0.00000E+00
 4.24854E+00  5.59527E-01  0.00000E+00  0.00000E+00
 4.24854E+00  6.53038E-01  0.00000E+00  0.00000E+00
 4.24854E+00  7.46719E-01  0.00000E+00  0.00000E+00
 4.24854E+00  8.40622E-01  0.00000E+00  0.00000E+00
 4.24854E+00  9.34805E-01  0.00000E+00  0.00000E+00
 4.24854E+00  1.02933E+00  0.00000E+00  0.00000E+00
 4.24854E+00  1.12428E+00  0.00000E+00  0.00000E+00
 4.24854E+00  1.21972E+00  0.00000E+00  0.00000E+00
 4.24854E+00  1.31575E+00  0.00000E+00  0.00000E+00
 4.24854E+00  1.41245E+00  0.00000E+00  0.00000E+00
 4.24854E+00  1.50992E+00  0.00000E+00  0.00000E+00
 4.24854E+00  1.60826E+00  0.00000E+00  0.00000E+00
 4.24854E+00  1.70759E+00  0.00000E+00  0.00000E+00
 4.24854E+00  1.80801E+00  0.00000E+00  0.00000E+00
 4.24854E+00  1.90966E+00  0.00000E+00  0.00000E+00
 4.24854E+00  2.01265E+00  0.00000E+00  0.00000E+00
 4.24854E+00  2.11711E+00  0.00000E+00  0.00000E+00
 4.24854E+00  2.22318E+00  0.00000E+00  0.00000E+00
 4.24854E+00  2.33099E+00  0.00000E+00  0.00000E+00
 4.24854E+00  2.44068E+00  0.00000E+00  0.00000E+00
 4.24854E+00  2.55239E+00  0.00000E+00  0.00000E+00
 4.24854E+00  2.66626E+00  0.00000E+00  0.00000E+00
 4.24854E+00  2.78243E+00  0.00000E+00  0.00000E+00
 4.24854E+00  2.90104E+00  0.00000E+00  0.00000E+00
 4.24854E+00  3.02223E+00  0.00000E+00  0.00000E+00
 4.24854E+00  3.14612E+00  0.00000E+00  0.00000E+00
 4.24854E+00  3.27285E+00  0.00000E+00  0.00000E+00
 4.24854E+00  3.40253E+00  0.00000E+00  0.00000E+00
 4.24854E+00  3.53529E+00  0.00000E+00  0.00000E+00
 4.24854E+00  3.67122E+00  0.00000E+00  0.00000E+00
 4.24854E+00  3.81044E+00  0.00000E+00  0.00000E+00
 4.24854E+00  3.95301E+00  0.00000E+00  0.00000E+00
 4.24854E+00  4.09902E+00  0.00000E+00  0.00000E+00
 4.24854E+00  4.24854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF1.30 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -8.97997E+01
 0.00000E+00  9.50618E-02 -7.90388E+01 -8.91686E+01
 0.00000E+00  1.90127E-01 -7.67369E+01 -8.74895E+01
 0.00000E+00  2.85207E-01 -7.32591E+01 -8.45551E+01
 0.00000E+00  3.80317E-01 -6.89919E+01 -8.07124E+01
 0.00000E+00  4.75480E-01 -6.42763E+01 -7.55309E+01
 0.00000E+00  5.70728E-01 -5.93553E+01 -6.95603E+01
 0.00000E+00  6.66095E-01 -5.43802E+01 -6.30203E+01
 0.00000E+00  7.61625E-01 -4.94386E+01 -5.59015E+01
 0.00000E+00  8.57368E-01 -4.45806E+01 -4.89538E+01
 0.00000E+00  9.53380E-01 -3.98343E+01 -4.21765E+01
 0.00000E+00  1.04972E+00 -3.52178E+01 -3.58483E+01
 0.00000E+00  1.14647E+00 -3.07462E+01 -3.01905E+01
 0.00000E+00  1.24369E+00 -2.64329E+01 -2.50501E+01
 0.00000E+00  1.34147E+00 -2.22904E+01 -2.05462E+01
 0.00000E+00  1.43989E+00 -1.83284E+01 -1.67087E+01
 0.00000E+00  1.53906E+00 -1.45526E+01 -1.33271E+01
 0.00000E+00  1.63906E+00 -1.09569E+01 -1.01817E+01
 0.00000E+00  1.74001E+00 -7.50825E+00 -7.24797E+00
 0.00000E+00  1.84201E+00 -4.15825E+00 -4.51910E+00
 0.00000E+00  1.94518E+00 -1.18847E+00 -1.92523E+00
 0.00000E+00  2.04964E+00  2.24922E-01 -6.38040E-01
 0.00000E+00  2.15552E+00  2.03799E-01 -6.93496E-01
 0.00000E+00  2.26294E+00  5.53263E-02 -6.95655E-01
 0.00000E+00  2.37203E+00  1.02352E-02 -4.23435E-01
 0.00000E+00  2.48293E+00  1.49843E-03 -2.14144E-01
 0.00000E+00  2.59577E+00  1.80502E-04 -1.30033E-01
 0.00000E+00  2.71069E+00  1.81908E-05 -8.93579E-02
 0.00000E+00  2.82783E+00  1.53310E-06 -5.41025E-02
 0.00000E+00  2.94732E+00  1.09399E-07 -3.55960E-02
 0.00000E+00  3.06929E+00  0.00000E+00 -2.25495E-02
 0.00000E+00  3.19388E+00  0.00000E+00 -1.63630E-02
 0.00000E+00  3.32120E+00  0.00000E+00 -9.04648E-03
 0.00000E+00  3.45139E+00  0.00000E+00 -5.56947E-03
 0.00000E+00  3.58456E+00  0.00000E+00 -2.48709E-03
 0.00000E+00  3.72082E+00  0.00000E+00 -7.99486E-04
 0.00000E+00  3.86026E+00  0.00000E+00 -7.16279E-05
 0.00000E+00  4.00297E+00  0.00000E+00 -1.00920E-05
 0.00000E+00  4.14904E+00  0.00000E+00  1.59070E-07
 0.00000E+00  4.29854E+00  0.00000E+00  0.00000E+00

 9.50618E-02  0.00000E+00 -7.90388E+01 -8.91686E+01
 9.50618E-02  9.50618E-02 -7.82652E+01 -8.86667E+01
 9.50618E-02  1.90127E-01 -7.60550E+01 -8.69484E+01
 9.50618E-02  2.85207E-01 -7.26952E+01 -8.40636E+01
 9.50618E-02  3.80317E-01 -6.85426E+01 -8.00574E+01
 9.50618E-02  4.75480E-01 -6.39217E+01 -7.50376E+01
 9.50618E-02  5.70728E-01 -5.90729E+01 -6.91577E+01
 9.50618E-02  6.66095E-01 -5.41516E+01 -6.25960E+01
 9.50618E-02  7.61625E-01 -4.92508E+01 -5.56711E+01
 9.50618E-02  8.57368E-01 -4.44241E+01 -4.87246E+01
 9.50618E-02  9.53380E-01 -3.97030E+01 -4.20701E+01
 9.50618E-02  1.04972E+00 -3.51077E+01 -3.57189E+01
 9.50618E-02  1.14647E+00 -3.06542E+01 -3.01532E+01
 9.50618E-02  1.24369E+00 -2.63567E+01 -2.50187E+01
 9.50618E-02  1.34147E+00 -2.22280E+01 -2.05907E+01
 9.50618E-02  1.43989E+00 -1.82782E+01 -1.67414E+01
 9.50618E-02  1.53906E+00 -1.45132E+01 -1.32451E+01
 9.50618E-02  1.63906E+00 -1.09270E+01 -1.01805E+01
 9.50618E-02  1.74001E+00 -7.48679E+00 -7.37163E+00
 9.50618E-02  1.84201E+00 -4.14471E+00 -4.52950E+00
 9.50618E-02  1.94518E+00 -1.18233E+00 -1.90627E+00
 9.50618E-02  2.04964E+00  2.26238E-01 -7.06953E-01
 9.50618E-02  2.15552E+00  2.03849E-01 -7.47342E-01
 9.50618E-02  2.26294E+00  5.53008E-02 -6.55767E-01
 9.50618E-02  2.37203E+00  1.02281E-02 -4.44693E-01
 9.50618E-02  2.48293E+00  1.49723E-03 -2.41583E-01
 9.50618E-02  2.59577E+00  1.80351E-04 -1.25504E-01
 9.50618E-02  2.71069E+00  1.81746E-05 -8.20980E-02
 9.50618E-02  2.82783E+00  1.53075E-06 -5.87121E-02
 9.50618E-02  2.94732E+00  1.07423E-07 -3.24958E-02
 9.50618E-02  3.06929E+00  0.00000E+00 -2.09006E-02
 9.50618E-02  3.19388E+00  0.00000E+00 -1.29887E-02
 9.50618E-02  3.32120E+00  0.00000E+00 -8.46066E-03
 9.50618E-02  3.45139E+00  0.00000E+00 -4.15094E-03
 9.50618E-02  3.58456E+00  0.00000E+00 -1.88209E-03
 9.50618E-02  3.72082E+00  0.00000E+00 -6.65858E-04
 9.50618E-02  3.86026E+00  0.00000E+00 -1.85139E-04
 9.50618E-02  4.00297E+00  0.00000E+00 -1.10402E-05
 9.50618E-02  4.14904E+00  0.00000E+00 -2.40589E-07
 9.50618E-02  4.29854E+00  0.00000E+00  0.00000E+00

 1.90127E-01  0.00000E+00 -7.67369E+01 -8.74895E+01
 1.90127E-01  9.50618E-02 -7.60550E+01 -8.69484E+01
 1.90127E-01  1.90127E-01 -7.40881E+01 -8.52474E+01
 1.90127E-01  2.85207E-01 -7.10478E+01 -8.23511E+01
 1.90127E-01  3.80317E-01 -6.72139E+01 -7.85206E+01
 1.90127E-01  4.75480E-01 -6.28641E+01 -7.34309E+01
 1.90127E-01  5.70728E-01 -5.82271E+01 -6.77776E+01
 1.90127E-01  6.66095E-01 -5.34662E+01 -6.15264E+01
 1.90127E-01  7.61625E-01 -4.86871E+01 -5.47863E+01
 1.90127E-01  8.57368E-01 -4.39549E+01 -4.81350E+01
 1.90127E-01  9.53380E-01 -3.93096E+01 -4.15310E+01
 1.90127E-01  1.04972E+00 -3.47777E+01 -3.54904E+01
 1.90127E-01  1.14647E+00 -3.03787E+01 -2.99777E+01
 1.90127E-01  1.24369E+00 -2.61286E+01 -2.50207E+01
 1.90127E-01  1.34147E+00 -2.20413E+01 -2.06629E+01
 1.90127E-01  1.43989E+00 -1.81282E+01 -1.67549E+01
 1.90127E-01  1.53906E+00 -1.43957E+01 -1.33321E+01
 1.90127E-01  1.63906E+00 -1.08380E+01 -1.01941E+01
 1.90127E-01  1.74001E+00 -7.42335E+00 -7.27466E+00
 1.90127E-01  1.84201E+00 -4.10504E+00 -4.39434E+00
 1.90127E-01  1.94518E+00 -1.16476E+00 -1.91832E+00
 1.90127E-01  2.04964E+00  2.29719E-01 -6.58160E-01
 1.90127E-01  2.15552E+00  2.03872E-01 -6.85119E-01
 1.90127E-01  2.26294E+00  5.52012E-02 -7.25292E-01
 1.90127E-01  2.37203E+00  1.02032E-02 -5.50100E-01
 1.90127E-01  2.48293E+00  1.49320E-03 -2.78299E-01
 1.90127E-01  2.59577E+00  1.79849E-04 -1.69903E-01
 1.90127E-01  2.71069E+00  1.81237E-05 -8.34199E-02
 1.90127E-01  2.82783E+00  1.52652E-06 -6.13287E-02
 1.90127E-01  2.94732E+00  1.07142E-07 -3.47951E-02
 1.90127E-01  3.06929E+00  0.00000E+00 -2.34073E-02
 1.90127E-01  3.19388E+00  0.00000E+00 -1.37035E-02
 1.90127E-01  3.32120E+00  0.00000E+00 -8.47698E-03
 1.90127E-01  3.45139E+00  0.00000E+00 -4.78259E-03
 1.90127E-01  3.58456E+00  0.00000E+00 -2.51618E-03
 1.90127E-01  3.72082E+00  0.00000E+00 -8.14945E-04
 1.90127E-01  3.86026E+00  0.00000E+00 -2.80102E-04
 1.90127E-01  4.00297E+00  0.00000E+00 -3.18773E-05
 1.90127E-01  4.14904E+00  0.00000E+00 -5.85852E-06
 1.90127E-01  4.29854E+00  0.00000E+00  0.00000E+00

 2.85207E-01  0.00000E+00 -7.32591E+01 -8.45551E+01
 2.85207E-01  9.50618E-02 -7.26952E+01 -8.40636E+01
 2.85207E-01  1.90127E-01 -7.10478E+01 -8.23511E+01
 2.85207E-01  2.85207E-01 -6.84429E+01 -7.95030E+01
 2.85207E-01  3.80317E-01 -6.50655E+01 -7.58298E+01
 2.85207E-01  4.75480E-01 -6.11259E+01 -7.10386E+01
 2.85207E-01  5.70728E-01 -5.68242E+01 -6.55778E+01
 2.85207E-01  6.66095E-01 -5.23247E+01 -5.94852E+01
 2.85207E-01  7.61625E-01 -4.77473E+01 -5.33246E+01
 2.85207E-01  8.57368E-01 -4.31730E+01 -4.70347E+01
 2.85207E-01  9.53380E-01 -3.86549E+01 -4.09098E+01
 2.85207E-01  1.04972E+00 -3.42290E+01 -3.49969E+01
 2.85207E-01  1.14647E+00 -2.99205E+01 -2.97038E+01
 2.85207E-01  1.24369E+00 -2.57491E+01 -2.49647E+01
 2.85207E-01  1.34147E+00 -2.17309E+01 -2.05693E+01
 2.85207E-01  1.43989E+00 -1.78787E+01 -1.67674E+01
 2.85207E-01  1.53906E+00 -1.41999E+01 -1.33865E+01
 2.85207E-01  1.63906E+00 -1.06897E+01 -1.01038E+01
 2.85207E-01  1.74001E+00 -7.31754E+00 -7.28984E+00
 2.85207E-01  1.84201E+00 -4.03882E+00 -4.42802E+00
 2.85207E-01  1.94518E+00 -1.13539E+00 -1.85629E+00
 2.85207E-01  2.04964E+00  2.35532E-01 -5.98209E-01
 2.85207E-01  2.15552E+00  2.03902E-01 -7.09741E-01
 2.85207E-01  2.26294E+00  5.50331E-02 -6.94688E-01
 2.85207E-01  2.37203E+00  1.01613E-02 -4.55110E-01
 2.85207E-01  2.48293E+00  1.48642E-03 -3.07053E-01
 2.85207E-01  2.59577E+00  1.79004E-04 -1.63316E-01
 2.85207E-01  2.71069E+00  1.80381E-05 -1.07833E-01
 2.85207E-01  2.82783E+00  1.51939E-06 -5.45033E-02
 2.85207E-01  2.94732E+00  1.06642E-07 -4.04534E-02
 2.85207E-01  3.06929E+00  0.00000E+00 -2.39034E-02
 2.85207E-01  3.19388E+00  0.00000E+00 -1.37461E-02
 2.85207E-01  3.32120E+00  0.00000E+00 -7.92774E-03
 2.85207E-01  3.45139E+00  0.00000E+00 -5.08124E-03
 2.85207E-01  3.58456E+00  0.00000E+00 -2.84166E-03
 2.85207E-01  3.72082E+00  0.00000E+00 -1.19753E-03
 2.85207E-01  3.86026E+00  0.00000E+00 -3.11973E-04
 2.85207E-01  4.00297E+00  0.00000E+00 -5.69352E-05
 2.85207E-01  4.14904E+00  0.00000E+00 -2.16648E-06
 2.85207E-01  4.29854E+00  0.00000E+00  0.00000E+00

 3.80317E-01  0.00000E+00 -6.89919E+01 -8.07124E+01
 3.80317E-01  9.50618E-02 -6.85426E+01 -8.00574E+01
 3.80317E-01  1.90127E-01 -6.72139E+01 -7.85206E+01
 3.80317E-01  2.85207E-01 -6.50655E+01 -7.58298E+01
 3.80317E-01  3.80317E-01 -6.21994E+01 -7.21182E+01
 3.80317E-01  4.75480E-01 -5.87527E+01 -6.77480E+01
 3.80317E-01  5.70728E-01 -5.48802E+01 -6.25641E+01
 3.80317E-01  6.66095E-01 -5.07312E+01 -5.71624E+01
 3.80317E-01  7.61625E-01 -4.64320E+01 -5.13305E+01
 3.80317E-01  8.57368E-01 -4.20788E+01 -4.56175E+01
 3.80317E-01  9.53380E-01 -3.77399E+01 -3.97913E+01
 3.80317E-01  1.04972E+00 -3.34627E+01 -3.44841E+01
 3.80317E-01  1.14647E+00 -2.92808E+01 -2.94131E+01
 3.80317E-01  1.24369E+00 -2.52192E+01 -2.46440E+01
 3.80317E-01  1.34147E+00 -2.12972E+01 -2.05513E+01
 3.80317E-01  1.43989E+00 -1.75297E+01 -1.67283E+01
 3.80317E-01  1.53906E+00 -1.39256E+01 -1.32403E+01
 3.80317E-01  1.63906E+00 -1.04815E+01 -1.02822E+01
 3.80317E-01  1.74001E+00 -7.16869E+00 -7.19782E+00
 3.80317E-01  1.84201E+00 -3.94533E+00 -4.41798E+00
 3.80317E-01  1.94518E+00 -1.09361E+00 -1.77321E+00
 3.80317E-01  2.04964E+00  2.43944E-01 -5.98088E-01
 3.80317E-01  2.15552E+00  2.03999E-01 -6.43740E-01
 3.80317E-01  2.26294E+00  5.48062E-02 -6.77885E-01
 3.80317E-01  2.37203E+00  1.01038E-02 -4.56466E-01
 3.80317E-01  2.48293E+00  1.47702E-03 -3.43303E-01
 3.80317E-01  2.59577E+00  1.77829E-04 -1.87847E-01
 3.80317E-01  2.71069E+00  1.79189E-05 -1.06575E-01
 3.80317E-01  2.82783E+00  1.50943E-06 -6.36660E-02
 3.80317E-01  2.94732E+00  1.05958E-07 -3.21969E-02
 3.80317E-01  3.06929E+00  0.00000E+00 -2.33442E-02
 3.80317E-01  3.19388E+00  0.00000E+00 -1.50980E-02
 3.80317E-01  3.32120E+00  0.00000E+00 -1.08698E-02
 3.80317E-01  3.45139E+00  0.00000E+00 -6.52029E-03
 3.80317E-01  3.58456E+00  0.00000E+00 -2.88221E-03
 3.80317E-01  3.72082E+00  0.00000E+00 -1.00136E-03
 3.80317E-01  3.86026E+00  0.00000E+00 -3.27064E-04
 3.80317E-01  4.00297E+00  0.00000E+00 -1.78893E-04
 3.80317E-01  4.14904E+00  0.00000E+00 -1.23576E-05
 3.80317E-01  4.29854E+00  0.00000E+00  0.00000E+00

 4.75480E-01  0.00000E+00 -6.42763E+01 -7.55309E+01
 4.75480E-01  9.50618E-02 -6.39217E+01 -7.50376E+01
 4.75480E-01  1.90127E-01 -6.28641E+01 -7.34309E+01
 4.75480E-01  2.85207E-01 -6.11259E+01 -7.10386E+01
 4.75480E-01  3.80317E-01 -5.87527E+01 -6.77480E+01
 4.75480E-01  4.75480E-01 -5.58194E+01 -6.36911E+01
 4.75480E-01  5.70728E-01 -5.24280E+01 -5.91163E+01
 4.75480E-01  6.66095E-01 -4.86970E+01 -5.42191E+01
 4.75480E-01  7.61625E-01 -4.47445E+01 -4.90176E+01
 4.75480E-01  8.57368E-01 -4.06735E+01 -4.37149E+01
 4.75480E-01  9.53380E-01 -3.65653E+01 -3.84906E+01
 4.75480E-01  1.04972E+00 -3.24799E+01 -3.36005E+01
 4.75480E-01  1.14647E+00 -2.84608E+01 -2.88143E+01
 4.75480E-01  1.24369E+00 -2.45398E+01 -2.44012E+01
 4.75480E-01  1.34147E+00 -2.07408E+01 -2.03105E+01
 4.75480E-01  1.43989E+00 -1.70813E+01 -1.67117E+01
 4.75480E-01  1.53906E+00 -1.35725E+01 -1.32242E+01
 4.75480E-01  1.63906E+00 -1.02129E+01 -1.00943E+01
 4.75480E-01  1.74001E+00 -6.97595E+00 -7.14258E+00
 4.75480E-01  1.84201E+00 -3.82366E+00 -4.32084E+00
 4.75480E-01  1.94518E+00 -1.03874E+00 -1.74232E+00
 4.75480E-01  2.04964E+00  2.55269E-01 -4.46354E-01
 4.75480E-01  2.15552E+00  2.04236E-01 -6.61283E-01
 4.75480E-01  2.26294E+00  5.45311E-02 -5.87027E-01
 4.75480E-01  2.37203E+00  1.00318E-02 -5.10261E-01
 4.75480E-01  2.48293E+00  1.46516E-03 -3.73977E-01
 4.75480E-01  2.59577E+00  1.76337E-04 -1.96419E-01
 4.75480E-01  2.71069E+00  1.77671E-05 -1.22908E-01
 4.75480E-01  2.82783E+00  1.49673E-06 -6.47559E-02
 4.75480E-01  2.94732E+00  1.05083E-07 -4.38644E-02
 4.75480E-01  3.06929E+00  0.00000E+00 -2.55655E-02
 4.75480E-01  3.19388E+00  0.00000E+00 -1.90331E-02
 4.75480E-01  3.32120E+00  0.00000E+00 -1.03235E-02
 4.75480E-01  3.45139E+00  0.00000E+00 -6.13820E-03
 4.75480E-01  3.58456E+00  0.00000E+00 -3.91392E-03
 4.75480E-01  3.72082E+00  0.00000E+00 -1.76661E-03
 4.75480E-01  3.86026E+00  0.00000E+00 -4.01341E-04
 4.75480E-01  4.00297E+00  0.00000E+00 -2.19367E-04
 4.75480E-01  4.14904E+00  0.00000E+00 -4.12466E-05
 4.75480E-01  4.29854E+00  0.00000E+00  0.00000E+00

 5.70728E-01  0.00000E+00 -5.93553E+01 -6.95603E+01
 5.70728E-01  9.50618E-02 -5.90729E+01 -6.91577E+01
 5.70728E-01  1.90127E-01 -5.82271E+01 -6.77776E+01
 5.70728E-01  2.85207E-01 -5.68242E+01 -6.55778E+01
 5.70728E-01  3.80317E-01 -5.48802E+01 -6.25641E+01
 5.70728E-01  4.75480E-01 -5.24280E+01 -5.91163E+01
 5.70728E-01  5.70728E-01 -4.95239E+01 -5.50447E+01
 5.70728E-01  6.66095E-01 -4.62475E+01 -5.07637E+01
 5.70728E-01  7.61625E-01 -4.26939E+01 -4.62619E+01
 5.70728E-01  8.57368E-01 -3.89599E+01 -4.16013E+01
 5.70728E-01  9.53380E-01 -3.51324E+01 -3.69989E+01
 5.70728E-01  1.04972E+00 -3.12819E+01 -3.24342E+01
 5.70728E-01  1.14647E+00 -2.74618E+01 -2.81029E+01
 5.70728E-01  1.24369E+00 -2.37121E+01 -2.39592E+01
 5.70728E-01  1.34147E+00 -2.00621E+01 -2.00608E+01
 5.70728E-01  1.43989E+00 -1.65337E+01 -1.65637E+01
 5.70728E-01  1.53906E+00 -1.31403E+01 -1.31615E+01
 5.70728E-01  1.63906E+00 -9.88305E+00 -1.00950E+01
 5.70728E-01  1.74001E+00 -6.73831E+00 -7.09978E+00
 5.70728E-01  1.84201E+00 -3.67272E+00 -4.26230E+00
 5.70728E-01  1.94518E+00 -9.69926E-01 -1.73056E+00
 5.70728E-01  2.04964E+00  2.69887E-01 -5.76497E-01
 5.70728E-01  2.15552E+00  2.04698E-01 -5.54652E-01
 5.70728E-01  2.26294E+00  5.42208E-02 -5.54242E-01
 5.70728E-01  2.37203E+00  9.94703E-03 -5.35370E-01
 5.70728E-01  2.48293E+00  1.45099E-03 -3.58187E-01
 5.70728E-01  2.59577E+00  1.74544E-04 -2.52829E-01
 5.70728E-01  2.71069E+00  1.75838E-05 -1.46989E-01
 5.70728E-01  2.82783E+00  1.48135E-06 -8.79917E-02
 5.70728E-01  2.94732E+00  1.04018E-07 -5.28090E-02
 5.70728E-01  3.06929E+00  0.00000E+00 -3.04667E-02
 5.70728E-01  3.19388E+00  0.00000E+00 -1.89632E-02
 5.70728E-01  3.32120E+00  0.00000E+00 -1.15786E-02
 5.70728E-01  3.45139E+00  0.00000E+00 -5.69235E-03
 5.70728E-01  3.58456E+00  0.00000E+00 -3.65252E-03
 5.70728E-01  3.72082E+00  0.00000E+00 -2.01005E-03
 5.70728E-01  3.86026E+00  0.00000E+00 -4.74531E-04
 5.70728E-01  4.00297E+00  0.00000E+00 -1.31088E-04
 5.70728E-01  4.14904E+00  0.00000E+00 -7.95830E-05
 5.70728E-01  4.29854E+00  0.00000E+00  0.00000E+00

 6.66095E-01  0.00000E+00 -5.43802E+01 -6.30203E+01
 6.66095E-01  9.50618E-02 -5.41516E+01 -6.25960E+01
 6.66095E-01  1.90127E-01 -5.34662E+01 -6.15264E+01
 6.66095E-01  2.85207E-01 -5.23247E+01 -5.94852E+01
 6.66095E-01  3.80317E-01 -5.07312E+01 -5.71624E+01
 6.66095E-01  4.75480E-01 -4.86970E+01 -5.42191E+01
 6.66095E-01  5.70728E-01 -4.62475E+01 -5.07637E+01
 6.66095E-01  6.66095E-01 -4.34273E+01 -4.71798E+01
 6.66095E-01  7.61625E-01 -4.03006E+01 -4.32841E+01
 6.66095E-01  8.57368E-01 -3.69457E+01 -3.92320E+01
 6.66095E-01  9.53380E-01 -3.34438E+01 -3.52373E+01
 6.66095E-01  1.04972E+00 -2.98696E+01 -3.11093E+01
 6.66095E-01  1.14647E+00 -2.62845E+01 -2.72128E+01
 6.66095E-01  1.24369E+00 -2.27365E+01 -2.34319E+01
 6.66095E-01  1.34147E+00 -1.92618E+01 -1.97992E+01
 6.66095E-01  1.43989E+00 -1.58867E+01 -1.62854E+01
 6.66095E-01  1.53906E+00 -1.26286E+01 -1.30125E+01
 6.66095E-01  1.63906E+00 -9.49118E+00 -1.00346E+01
 6.66095E-01  1.74001E+00 -6.45465E+00 -7.06928E+00
 6.66095E-01  1.84201E+00 -3.49127E+00 -4.18572E+00
 6.66095E-01  1.94518E+00 -8.86154E-01 -1.70724E+00
 6.66095E-01  2.04964E+00  2.88243E-01 -4.90900E-01
 6.66095E-01  2.15552E+00  2.05483E-01 -5.95194E-01
 6.66095E-01  2.26294E+00  5.38905E-02 -6.72680E-01
 6.66095E-01  2.37203E+00  9.85133E-03 -5.34910E-01
 6.66095E-01  2.48293E+00  1.43471E-03 -4.05270E-01
 6.66095E-01  2.59577E+00  1.72466E-04 -2.41567E-01
 6.66095E-01  2.71069E+00  1.73704E-05 -1.65918E-01
 6.66095E-01  2.82783E+00  1.46338E-06 -8.25400E-02
 6.66095E-01  2.94732E+00  1.02771E-07 -5.20249E-02
 6.66095E-01  3.06929E+00  0.00000E+00 -2.82755E-02
 6.66095E-01  3.19388E+00  0.00000E+00 -2.01285E-02
 6.66095E-01  3.32120E+00  0.00000E+00 -1.29175E-02
 6.66095E-01  3.45139E+00  0.00000E+00 -7.36306E-03
 6.66095E-01  3.58456E+00  0.00000E+00 -3.18930E-03
 6.66095E-01  3.72082E+00  0.00000E+00 -2.50874E-03
 6.66095E-01  3.86026E+00  0.00000E+00 -9.63148E-04
 6.66095E-01  4.00297E+00  0.00000E+00 -5.03368E-04
 6.66095E-01  4.14904E+00  0.00000E+00 -6.71771E-05
 6.66095E-01  4.29854E+00  0.00000E+00  0.00000E+00

 7.61625E-01  0.00000E+00 -4.94386E+01 -5.59015E+01
 7.61625E-01  9.50618E-02 -4.92508E+01 -5.56711E+01
 7.61625E-01  1.90127E-01 -4.86871E+01 -5.47863E+01
 7.61625E-01  2.85207E-01 -4.77473E+01 -5.33246E+01
 7.61625E-01  3.80317E-01 -4.64320E+01 -5.13305E+01
 7.61625E-01  4.75480E-01 -4.47445E+01 -4.90176E+01
 7.61625E-01  5.70728E-01 -4.26939E+01 -4.62619E+01
 7.61625E-01  6.66095E-01 -4.03006E+01 -4.32841E+01
 7.61625E-01  7.61625E-01 -3.76008E+01 -3.99858E+01
 7.61625E-01  8.57368E-01 -3.46473E+01 -3.65918E+01
 7.61625E-01  9.53380E-01 -3.15056E+01 -3.31520E+01
 7.61625E-01  1.04972E+00 -2.82449E+01 -2.96261E+01
 7.61625E-01  1.14647E+00 -2.49294E+01 -2.59802E+01
 7.61625E-01  1.24369E+00 -2.16135E+01 -2.25326E+01
 7.61625E-01  1.34147E+00 -1.83398E+01 -1.92628E+01
 7.61625E-01  1.43989E+00 -1.51404E+01 -1.58861E+01
 7.61625E-01  1.53906E+00 -1.20367E+01 -1.27185E+01
 7.61625E-01  1.63906E+00 -9.03630E+00 -9.76965E+00
 7.61625E-01  1.74001E+00 -6.12373E+00 -6.88801E+00
 7.61625E-01  1.84201E+00 -3.27798E+00 -4.14108E+00
 7.61625E-01  1.94518E+00 -7.86332E-01 -1.61611E+00
 7.61625E-01  2.04964E+00  3.10828E-01 -5.77324E-01
 7.61625E-01  2.15552E+00  2.06700E-01 -5.95749E-01
 7.61625E-01  2.26294E+00  5.35569E-02 -5.90278E-01
 7.61625E-01  2.37203E+00  9.74683E-03 -5.52629E-01
 7.61625E-01  2.48293E+00  1.41655E-03 -3.73502E-01
 7.61625E-01  2.59577E+00  1.70124E-04 -2.49717E-01
 7.61625E-01  2.71069E+00  1.71284E-05 -1.85615E-01
 7.61625E-01  2.82783E+00  1.44292E-06 -1.08796E-01
 7.61625E-01  2.94732E+00  1.01347E-07 -6.70539E-02
 7.61625E-01  3.06929E+00  0.00000E+00 -3.96265E-02
 7.61625E-01  3.19388E+00  0.00000E+00 -2.23716E-02
 7.61625E-01  3.32120E+00  0.00000E+00 -1.17490E-02
 7.61625E-01  3.45139E+00  0.00000E+00 -8.09889E-03
 7.61625E-01  3.58456E+00  0.00000E+00 -4.18954E-03
 7.61625E-01  3.72082E+00  0.00000E+00 -1.69236E-03
 7.61625E-01  3.86026E+00  0.00000E+00 -1.07892E-03
 7.61625E-01  4.00297E+00  0.00000E+00 -5.71412E-04
 7.61625E-01  4.14904E+00  0.00000E+00 -1.85027E-04
 7.61625E-01  4.29854E+00  0.00000E+00  0.00000E+00

 8.57368E-01  0.00000E+00 -4.45806E+01 -4.89538E+01
 8.57368E-01  9.50618E-02 -4.44241E+01 -4.87246E+01
 8.57368E-01  1.90127E-01 -4.39549E+01 -4.81350E+01
 8.57368E-01  2.85207E-01 -4.31730E+01 -4.70347E+01
 8.57368E-01  3.80317E-01 -4.20788E+01 -4.56175E+01
 8.57368E-01  4.75480E-01 -4.06735E+01 -4.37149E+01
 8.57368E-01  5.70728E-01 -3.89599E+01 -4.16013E+01
 8.57368E-01  6.66095E-01 -3.69457E+01 -3.92320E+01
 8.57368E-01  7.61625E-01 -3.46473E+01 -3.65918E+01
 8.57368E-01  8.57368E-01 -3.20945E+01 -3.38402E+01
 8.57368E-01  9.53380E-01 -2.93311E+01 -3.07940E+01
 8.57368E-01  1.04972E+00 -2.64123E+01 -2.78965E+01
 8.57368E-01  1.14647E+00 -2.33976E+01 -2.47404E+01
 8.57368E-01  1.24369E+00 -2.03428E+01 -2.15445E+01
 8.57368E-01  1.34147E+00 -1.72958E+01 -1.84999E+01
 8.57368E-01  1.43989E+00 -1.42940E+01 -1.54465E+01
 8.57368E-01  1.53906E+00 -1.13639E+01 -1.23658E+01
 8.57368E-01  1.63906E+00 -8.51735E+00 -9.48173E+00
 8.57368E-01  1.74001E+00 -5.74420E+00 -6.79105E+00
 8.57368E-01  1.84201E+00 -3.03141E+00 -3.96214E+00
 8.57368E-01  1.94518E+00 -6.69304E-01 -1.62142E+00
 8.57368E-01  2.04964E+00  3.38168E-01 -5.39076E-01
 8.57368E-01  2.15552E+00  2.08467E-01 -5.62636E-01
 8.57368E-01  2.26294E+00  5.32382E-02 -6.00095E-01
 8.57368E-01  2.37203E+00  9.63580E-03 -5.30543E-01
 8.57368E-01  2.48293E+00  1.39673E-03 -4.14818E-01
 8.57368E-01  2.59577E+00  1.67538E-04 -3.07736E-01
 8.57368E-01  2.71069E+00  1.68594E-05 -2.18594E-01
 8.57368E-01  2.82783E+00  1.42007E-06 -1.22307E-01
 8.57368E-01  2.94732E+00  9.97511E-08 -6.97182E-02
 8.57368E-01  3.06929E+00  0.00000E+00 -4.29507E-02
 8.57368E-01  3.19388E+00  0.00000E+00 -2.34900E-02
 8.57368E-01  3.32120E+00  0.00000E+00 -1.30370E-02
 8.57368E-01  3.45139E+00  0.00000E+00 -8.03089E-03
 8.57368E-01  3.58456E+00  0.00000E+00 -4.40811E-03
 8.57368E-01  3.72082E+00  0.00000E+00 -3.02218E-03
 8.57368E-01  3.86026E+00  0.00000E+00 -8.78381E-04
 8.57368E-01  4.00297E+00  0.00000E+00 -5.49527E-04
 8.57368E-01  4.14904E+00  0.00000E+00 -2.09893E-04
 8.57368E-01  4.29854E+00  0.00000E+00  0.00000E+00

 9.53380E-01  0.00000E+00 -3.98343E+01 -4.21765E+01
 9.53380E-01  9.50618E-02 -3.97030E+01 -4.20701E+01
 9.53380E-01  1.90127E-01 -3.93096E+01 -4.15310E+01
 9.53380E-01  2.85207E-01 -3.86549E+01 -4.09098E+01
 9.53380E-01  3.80317E-01 -3.77399E+01 -3.97913E+01
 9.53380E-01  4.75480E-01 -3.65653E+01 -3.84906E+01
 9.53380E-01  5.70728E-01 -3.51324E+01 -3.69989E+01
 9.53380E-01  6.66095E-01 -3.34438E+01 -3.52373E+01
 9.53380E-01  7.61625E-01 -3.15056E+01 -3.31520E+01
 9.53380E-01  8.57368E-01 -2.93311E+01 -3.07940E+01
 9.53380E-01  9.53380E-01 -2.69444E+01 -2.84822E+01
 9.53380E-01  1.04972E+00 -2.43825E+01 -2.58943E+01
 9.53380E-01  1.14647E+00 -2.16922E+01 -2.31170E+01
 9.53380E-01  1.24369E+00 -1.89248E+01 -2.04235E+01
 9.53380E-01  1.34147E+00 -1.61291E+01 -1.75204E+01
 9.53380E-01  1.43989E+00 -1.33467E+01 -1.47257E+01
 9.53380E-01  1.53906E+00 -1.06091E+01 -1.18860E+01
 9.53380E-01  1.63906E+00 -7.93309E+00 -9.09937E+00
 9.53380E-01  1.74001E+00 -5.31463E+00 -6.38115E+00
 9.53380E-01  1.84201E+00 -2.75005E+00 -3.83977E+00
 9.53380E-01  1.94518E+00 -5.33883E-01 -1.57416E+00
 9.53380E-01  2.04964E+00  3.70800E-01 -6.45540E-01
 9.53380E-01  2.15552E+00  2.10909E-01 -6.58029E-01
 9.53380E-01  2.26294E+00  5.29536E-02 -6.48626E-01
 9.53380E-01  2.37203E+00  9.52062E-03 -5.28726E-01
 9.53380E-01  2.48293E+00  1.37552E-03 -4.84858E-01
 9.53380E-01  2.59577E+00  1.64731E-04 -3.26802E-01
 9.53380E-01  2.71069E+00  1.65650E-05 -2.50706E-01
 9.53380E-01  2.82783E+00  1.39495E-06 -1.51012E-01
 9.53380E-01  2.94732E+00  9.79897E-08 -9.18269E-02
 9.53380E-01  3.06929E+00  0.00000E+00 -4.51973E-02
 9.53380E-01  3.19388E+00  0.00000E+00 -3.06965E-02
 9.53380E-01  3.32120E+00  0.00000E+00 -1.60398E-02
 9.53380E-01  3.45139E+00  0.00000E+00 -8.66282E-03
 9.53380E-01  3.58456E+00  0.00000E+00 -5.23131E-03
 9.53380E-01  3.72082E+00  0.00000E+00 -2.34643E-03
 9.53380E-01  3.86026E+00  0.00000E+00 -1.67661E-03
 9.53380E-01  4.00297E+00  0.00000E+00 -3.83723E-04
 9.53380E-01  4.14904E+00  0.00000E+00 -3.49684E-04
 9.53380E-01  4.29854E+00  0.00000E+00  0.00000E+00

 1.04972E+00  0.00000E+00 -3.52178E+01 -3.58483E+01
 1.04972E+00  9.50618E-02 -3.51077E+01 -3.57189E+01
 1.04972E+00  1.90127E-01 -3.47777E+01 -3.54904E+01
 1.04972E+00  2.85207E-01 -3.42290E+01 -3.49969E+01
 1.04972E+00  3.80317E-01 -3.34627E+01 -3.44841E+01
 1.04972E+00  4.75480E-01 -3.24799E+01 -3.36005E+01
 1.04972E+00  5.70728E-01 -3.12819E+01 -3.24342E+01
 1.04972E+00  6.66095E-01 -2.98696E+01 -3.11093E+01
 1.04972E+00  7.61625E-01 -2.82449E+01 -2.96261E+01
 1.04972E+00  8.57368E-01 -2.64123E+01 -2.78965E+01
 1.04972E+00  9.53380E-01 -2.43825E+01 -2.58943E+01
 1.04972E+00  1.04972E+00 -2.21752E+01 -2.36047E+01
 1.04972E+00  1.14647E+00 -1.98214E+01 -2.14784E+01
 1.04972E+00  1.24369E+00 -1.73612E+01 -1.89256E+01
 1.04972E+00  1.34147E+00 -1.48389E+01 -1.64811E+01
 1.04972E+00  1.43989E+00 -1.22971E+01 -1.38965E+01
 1.04972E+00  1.53906E+00 -9.77084E+00 -1.13522E+01
 1.04972E+00  1.63906E+00 -7.28205E+00 -8.76003E+00
 1.04972E+00  1.74001E+00 -4.83351E+00 -6.24264E+00
 1.04972E+00  1.84201E+00 -2.43241E+00 -3.70496E+00
 1.04972E+00  1.94518E+00 -3.78868E-01 -1.55533E+00
 1.04972E+00  2.04964E+00  4.09265E-01 -6.27679E-01
 1.04972E+00  2.15552E+00  2.14147E-01 -5.69519E-01
 1.04972E+00  2.26294E+00  5.27222E-02 -6.91157E-01
 1.04972E+00  2.37203E+00  9.40372E-03 -5.94341E-01
 1.04972E+00  2.48293E+00  1.35317E-03 -4.46786E-01
 1.04972E+00  2.59577E+00  1.61726E-04 -3.63563E-01
 1.04972E+00  2.71069E+00  1.62471E-05 -2.92396E-01
 1.04972E+00  2.82783E+00  1.36764E-06 -1.65734E-01
 1.04972E+00  2.94732E+00  9.60676E-08 -9.75932E-02
 1.04972E+00  3.06929E+00  0.00000E+00 -5.90757E-02
 1.04972E+00  3.19388E+00  0.00000E+00 -3.28512E-02
 1.04972E+00  3.32120E+00  0.00000E+00 -1.80010E-02
 1.04972E+00  3.45139E+00  0.00000E+00 -1.08125E-02
 1.04972E+00  3.58456E+00  0.00000E+00 -5.70329E-03
 1.04972E+00  3.72082E+00  0.00000E+00 -3.42930E-03
 1.04972E+00  3.86026E+00  0.00000E+00 -2.26101E-03
 1.04972E+00  4.00297E+00  0.00000E+00 -8.59380E-04
 1.04972E+00  4.14904E+00  0.00000E+00 -3.64490E-04
 1.04972E+00  4.29854E+00  0.00000E+00  0.00000E+00

 1.14647E+00  0.00000E+00 -3.07462E+01 -3.01905E+01
 1.14647E+00  9.50618E-02 -3.06542E+01 -3.01532E+01
 1.14647E+00  1.90127E-01 -3.03787E+01 -2.99777E+01
 1.14647E+00  2.85207E-01 -2.99205E+01 -2.97038E+01
 1.14647E+00  3.80317E-01 -2.92808E+01 -2.94131E+01
 1.14647E+00  4.75480E-01 -2.84608E+01 -2.88143E+01
 1.14647E+00  5.70728E-01 -2.74618E+01 -2.81029E+01
 1.14647E+00  6.66095E-01 -2.62845E+01 -2.72128E+01
 1.14647E+00  7.61625E-01 -2.49294E+01 -2.59802E+01
 1.14647E+00  8.57368E-01 -2.33976E+01 -2.47404E+01
 1.14647E+00  9.53380E-01 -2.16922E+01 -2.31170E+01
 1.14647E+00  1.04972E+00 -1.98214E+01 -2.14784E+01
 1.14647E+00  1.14647E+00 -1.78013E+01 -1.94885E+01
 1.14647E+00  1.24369E+00 -1.56581E+01 -1.73906E+01
 1.14647E+00  1.34147E+00 -1.34262E+01 -1.51240E+01
 1.14647E+00  1.43989E+00 -1.11440E+01 -1.28146E+01
 1.14647E+00  1.53906E+00 -8.84741E+00 -1.05631E+01
 1.14647E+00  1.63906E+00 -6.56248E+00 -8.26228E+00
 1.14647E+00  1.74001E+00 -4.29919E+00 -5.79802E+00
 1.14647E+00  1.84201E+00 -2.07695E+00 -3.56055E+00
 1.14647E+00  1.94518E+00 -2.03092E-01 -1.41701E+00
 1.14647E+00  2.04964E+00  4.54082E-01 -6.06216E-01
 1.14647E+00  2.15552E+00  2.18299E-01 -7.58185E-01
 1.14647E+00  2.26294E+00  5.25623E-02 -7.58236E-01
 1.14647E+00  2.37203E+00  9.28740E-03 -6.34213E-01
 1.14647E+00  2.48293E+00  1.32991E-03 -5.17300E-01
 1.14647E+00  2.59577E+00  1.58543E-04 -3.61308E-01
 1.14647E+00  2.71069E+00  1.59070E-05 -3.11520E-01
 1.14647E+00  2.82783E+00  1.33825E-06 -1.85447E-01
 1.14647E+00  2.94732E+00  9.39883E-08 -1.26156E-01
 1.14647E+00  3.06929E+00  0.00000E+00 -7.10823E-02
 1.14647E+00  3.19388E+00  0.00000E+00 -4.30018E-02
 1.14647E+00  3.32120E+00  0.00000E+00 -2.34547E-02
 1.14647E+00  3.45139E+00  0.00000E+00 -1.34830E-02
 1.14647E+00  3.58456E+00  0.00000E+00 -7.07876E-03
 1.14647E+00  3.72082E+00  0.00000E+00 -3.99957E-03
 1.14647E+00  3.86026E+00  0.00000E+00 -1.88161E-03
 1.14647E+00  4.00297E+00  0.00000E+00 -9.26420E-04
 1.14647E+00  4.14904E+00  0.00000E+00 -5.44417E-04
 1.14647E+00  4.29854E+00  0.00000E+00  0.00000E+00

 1.24369E+00  0.00000E+00 -2.64329E+01 -2.50501E+01
 1.24369E+00  9.50618E-02 -2.63567E+01 -2.50187E+01
 1.24369E+00  1.90127E-01 -2.61286E+01 -2.50207E+01
 1.24369E+00  2.85207E-01 -2.57491E+01 -2.49647E+01
 1.24369E+00  3.80317E-01 -2.52192E+01 -2.46440E+01
 1.24369E+00  4.75480E-01 -2.45398E+01 -2.44012E+01
 1.24369E+00  5.70728E-01 -2.37121E+01 -2.39592E+01
 1.24369E+00  6.66095E-01 -2.27365E+01 -2.34319E+01
 1.24369E+00  7.61625E-01 -2.16135E+01 -2.25326E+01
 1.24369E+00  8.57368E-01 -2.03428E+01 -2.15445E+01
 1.24369E+00  9.53380E-01 -1.89248E+01 -2.04235E+01
 1.24369E+00  1.04972E+00 -1.73612E+01 -1.89256E+01
 1.24369E+00  1.14647E+00 -1.56581E+01 -1.73906E+01
 1.24369E+00  1.24369E+00 -1.38288E+01 -1.55030E+01
 1.24369E+00  1.34147E+00 -1.18954E+01 -1.37986E+01
 1.24369E+00  1.43989E+00 -9.88736E+00 -1.17842E+01
 1.24369E+00  1.53906E+00 -7.83708E+00 -9.68409E+00
 1.24369E+00  1.63906E+00 -5.77235E+00 -7.54830E+00
 1.24369E+00  1.74001E+00 -3.70978E+00 -5.32402E+00
 1.24369E+00  1.84201E+00 -1.68209E+00 -3.17865E+00
 1.24369E+00  1.94518E+00 -5.45480E-03 -1.31844E+00
 1.24369E+00  2.04964E+00  5.05719E-01 -7.08049E-01
 1.24369E+00  2.15552E+00  2.23468E-01 -6.86426E-01
 1.24369E+00  2.26294E+00  5.24898E-02 -6.62163E-01
 1.24369E+00  2.37203E+00  9.17360E-03 -6.34021E-01
 1.24369E+00  2.48293E+00  1.30594E-03 -5.49040E-01
 1.24369E+00  2.59577E+00  1.55199E-04 -4.21415E-01
 1.24369E+00  2.71069E+00  1.55459E-05 -3.21809E-01
 1.24369E+00  2.82783E+00  1.30682E-06 -2.42496E-01
 1.24369E+00  2.94732E+00  9.17545E-08 -1.39345E-01
 1.24369E+00  3.06929E+00  0.00000E+00 -9.33723E-02
 1.24369E+00  3.19388E+00  0.00000E+00 -4.73109E-02
 1.24369E+00  3.32120E+00  0.00000E+00 -2.72749E-02
 1.24369E+00  3.45139E+00  0.00000E+00 -1.48060E-02
 1.24369E+00  3.58456E+00  0.00000E+00 -8.30940E-03
 1.24369E+00  3.72082E+00  0.00000E+00 -4.08223E-03
 1.24369E+00  3.86026E+00  0.00000E+00 -2.33459E-03
 1.24369E+00  4.00297E+00  0.00000E+00 -1.16593E-03
 1.24369E+00  4.14904E+00  0.00000E+00 -2.12322E-04
 1.24369E+00  4.29854E+00  0.00000E+00  0.00000E+00

 1.34147E+00  0.00000E+00 -2.22904E+01 -2.05462E+01
 1.34147E+00  9.50618E-02 -2.22280E+01 -2.05907E+01
 1.34147E+00  1.90127E-01 -2.20413E+01 -2.06629E+01
 1.34147E+00  2.85207E-01 -2.17309E+01 -2.05693E+01
 1.34147E+00  3.80317E-01 -2.12972E+01 -2.05513E+01
 1.34147E+00  4.75480E-01 -2.07408E+01 -2.03105E+01
 1.34147E+00  5.70728E-01 -2.00621E+01 -2.00608E+01
 1.34147E+00  6.66095E-01 -1.92618E+01 -1.97992E+01
 1.34147E+00  7.61625E-01 -1.83398E+01 -1.92628E+01
 1.34147E+00  8.57368E-01 -1.72958E+01 -1.84999E+01
 1.34147E+00  9.53380E-01 -1.61291E+01 -1.75204E+01
 1.34147E+00  1.04972E+00 -1.48389E+01 -1.64811E+01
 1.34147E+00  1.14647E+00 -1.34262E+01 -1.51240E+01
 1.34147E+00  1.24369E+00 -1.18954E+01 -1.37986E+01
 1.34147E+00  1.34147E+00 -1.02572E+01 -1.21811E+01
 1.34147E+00  1.43989E+00 -8.53022E+00 -1.04470E+01
 1.34147E+00  1.53906E+00 -6.73917E+00 -8.66989E+00
 1.34147E+00  1.63906E+00 -4.90974E+00 -6.73221E+00
 1.34147E+00  1.74001E+00 -3.06329E+00 -4.79770E+00
 1.34147E+00  1.84201E+00 -1.24622E+00 -2.86975E+00
 1.34147E+00  1.94518E+00  2.15040E-01 -1.29072E+00
 1.34147E+00  2.04964E+00  5.64552E-01 -7.11834E-01
 1.34147E+00  2.15552E+00  2.29732E-01 -8.92627E-01
 1.34147E+00  2.26294E+00  5.25153E-02 -8.22948E-01
 1.34147E+00  2.37203E+00  9.06347E-03 -7.29014E-01
 1.34147E+00  2.48293E+00  1.28135E-03 -5.85190E-01
 1.34147E+00  2.59577E+00  1.51698E-04 -4.53963E-01
 1.34147E+00  2.71069E+00  1.51637E-05 -3.63285E-01
 1.34147E+00  2.82783E+00  1.27332E-06 -2.53316E-01
 1.34147E+00  2.94732E+00  8.93596E-08 -1.90535E-01
 1.34147E+00  3.06929E+00  0.00000E+00 -1.07172E-01
 1.34147E+00  3.19388E+00  0.00000E+00 -6.17561E-02
 1.34147E+00  3.32120E+00  0.00000E+00 -3.26506E-02
 1.34147E+00  3.45139E+00  0.00000E+00 -1.73025E-02
 1.34147E+00  3.58456E+00  0.00000E+00 -8.86065E-03
 1.34147E+00  3.72082E+00  0.00000E+00 -4.89630E-03
 1.34147E+00  3.86026E+00  0.00000E+00 -1.88133E-03
 1.34147E+00  4.00297E+00  0.00000E+00 -1.41597E-03
 1.34147E+00  4.14904E+00  0.00000E+00 -6.17167E-04
 1.34147E+00  4.29854E+00  0.00000E+00  0.00000E+00

 1.43989E+00  0.00000E+00 -1.83284E+01 -1.67087E+01
 1.43989E+00  9.50618E-02 -1.82782E+01 -1.67414E+01
 1.43989E+00  1.90127E-01 -1.81282E+01 -1.67549E+01
 1.43989E+00  2.85207E-01 -1.78787E+01 -1.67674E+01
 1.43989E+00  3.80317E-01 -1.75297E+01 -1.67283E+01
 1.43989E+00  4.75480E-01 -1.70813E+01 -1.67117E+01
 1.43989E+00  5.70728E-01 -1.65337E+01 -1.65637E+01
 1.43989E+00  6.66095E-01 -1.58867E+01 -1.62854E+01
 1.43989E+00  7.61625E-01 -1.51404E+01 -1.58861E+01
 1.43989E+00  8.57368E-01 -1.42940E+01 -1.54465E+01
 1.43989E+00  9.53380E-01 -1.33467E+01 -1.47257E+01
 1.43989E+00  1.04972E+00 -1.22971E+01 -1.38965E+01
 1.43989E+00  1.14647E+00 -1.11440E+01 -1.28146E+01
 1.43989E+00  1.24369E+00 -9.88736E+00 -1.17842E+01
 1.43989E+00  1.34147E+00 -8.53022E+00 -1.04470E+01
 1.43989E+00  1.43989E+00 -7.08129E+00 -9.02142E+00
 1.43989E+00  1.53906E+00 -5.55576E+00 -7.51442E+00
 1.43989E+00  1.63906E+00 -3.97361E+00 -5.85065E+00
 1.43989E+00  1.74001E+00 -2.35792E+00 -4.11858E+00
 1.43989E+00  1.84201E+00 -7.67877E-01 -2.38637E+00
 1.43989E+00  1.94518E+00  4.59131E-01 -9.87807E-01
 1.43989E+00  2.04964E+00  6.30755E-01 -6.06995E-01
 1.43989E+00  2.15552E+00  2.37102E-01 -8.15225E-01
 1.43989E+00  2.26294E+00  5.26366E-02 -8.65931E-01
 1.43989E+00  2.37203E+00  8.95617E-03 -7.17157E-01
 1.43989E+00  2.48293E+00  1.25599E-03 -6.49351E-01
 1.43989E+00  2.59577E+00  1.48017E-04 -4.93482E-01
 1.43989E+00  2.71069E+00  1.47576E-05 -3.85182E-01
 1.43989E+00  2.82783E+00  1.23748E-06 -3.02781E-01
 1.43989E+00  2.94732E+00  8.67847E-08 -1.99281E-01
 1.43989E+00  3.06929E+00  0.00000E+00 -1.26464E-01
 1.43989E+00  3.19388E+00  0.00000E+00 -7.14567E-02
 1.43989E+00  3.32120E+00  0.00000E+00 -4.00678E-02
 1.43989E+00  3.45139E+00  0.00000E+00 -2.07323E-02
 1.43989E+00  3.58456E+00  0.00000E+00 -1.07408E-02
 1.43989E+00  3.72082E+00  0.00000E+00 -5.20687E-03
 1.43989E+00  3.86026E+00  0.00000E+00 -3.07300E-03
 1.43989E+00  4.00297E+00  0.00000E+00 -1.53750E-03
 1.43989E+00  4.14904E+00  0.00000E+00 -7.61225E-04
 1.43989E+00  4.29854E+00  0.00000E+00  0.00000E+00

 1.53906E+00  0.00000E+00 -1.45526E+01 -1.33271E+01
 1.53906E+00  9.50618E-02 -1.45132E+01 -1.32451E+01
 1.53906E+00  1.90127E-01 -1.43957E+01 -1.33321E+01
 1.53906E+00  2.85207E-01 -1.41999E+01 -1.33865E+01
 1.53906E+00  3.80317E-01 -1.39256E+01 -1.32403E+01
 1.53906E+00  4.75480E-01 -1.35725E+01 -1.32242E+01
 1.53906E+00  5.70728E-01 -1.31403E+01 -1.31615E+01
 1.53906E+00  6.66095E-01 -1.26286E+01 -1.30125E+01
 1.53906E+00  7.61625E-01 -1.20367E+01 -1.27185E+01
 1.53906E+00  8.57368E-01 -1.13639E+01 -1.23658E+01
 1.53906E+00  9.53380E-01 -1.06091E+01 -1.18860E+01
 1.53906E+00  1.04972E+00 -9.77084E+00 -1.13522E+01
 1.53906E+00  1.14647E+00 -8.84741E+00 -1.05631E+01
 1.53906E+00  1.24369E+00 -7.83708E+00 -9.68409E+00
 1.53906E+00  1.34147E+00 -6.73917E+00 -8.66989E+00
 1.53906E+00  1.43989E+00 -5.55576E+00 -7.51442E+00
 1.53906E+00  1.53906E+00 -4.29363E+00 -6.20468E+00
 1.53906E+00  1.63906E+00 -2.96543E+00 -4.80606E+00
 1.53906E+00  1.74001E+00 -1.59301E+00 -3.37189E+00
 1.53906E+00  1.84201E+00 -2.46429E-01 -1.85163E+00
 1.53906E+00  1.94518E+00  7.26675E-01 -7.48458E-01
 1.53906E+00  2.04964E+00  7.03932E-01 -6.14645E-01
 1.53906E+00  2.15552E+00  2.45416E-01 -9.27073E-01
 1.53906E+00  2.26294E+00  5.28168E-02 -9.37955E-01
 1.53906E+00  2.37203E+00  8.84538E-03 -6.85317E-01
 1.53906E+00  2.48293E+00  1.22894E-03 -6.36866E-01
 1.53906E+00  2.59577E+00  1.44046E-04 -5.61615E-01
 1.53906E+00  2.71069E+00  1.43166E-05 -3.80587E-01
 1.53906E+00  2.82783E+00  1.19837E-06 -3.00485E-01
 1.53906E+00  2.94732E+00  8.39646E-08 -2.27102E-01
 1.53906E+00  3.06929E+00  0.00000E+00 -1.56014E-01
 1.53906E+00  3.19388E+00  0.00000E+00 -8.92288E-02
 1.53906E+00  3.32120E+00  0.00000E+00 -4.96675E-02
 1.53906E+00  3.45139E+00  0.00000E+00 -2.58840E-02
 1.53906E+00  3.58456E+00  0.00000E+00 -1.31107E-02
 1.53906E+00  3.72082E+00  0.00000E+00 -6.68419E-03
 1.53906E+00  3.86026E+00  0.00000E+00 -3.71531E-03
 1.53906E+00  4.00297E+00  0.00000E+00 -1.36889E-03
 1.53906E+00  4.14904E+00  0.00000E+00 -9.04623E-04
 1.53906E+00  4.29854E+00  0.00000E+00  0.00000E+00

 1.63906E+00  0.00000E+00 -1.09569E+01 -1.01817E+01
 1.63906E+00  9.50618E-02 -1.09270E+01 -1.01805E+01
 1.63906E+00  1.90127E-01 -1.08380E+01 -1.01941E+01
 1.63906E+00  2.85207E-01 -1.06897E+01 -1.01038E+01
 1.63906E+00  3.80317E-01 -1.04815E+01 -1.02822E+01
 1.63906E+00  4.75480E-01 -1.02129E+01 -1.00943E+01
 1.63906E+00  5.70728E-01 -9.88305E+00 -1.00950E+01
 1.63906E+00  6.66095E-01 -9.49118E+00 -1.00346E+01
 1.63906E+00  7.61625E-01 -9.03630E+00 -9.76965E+00
 1.63906E+00  8.57368E-01 -8.51735E+00 -9.48173E+00
 1.63906E+00  9.53380E-01 -7.93309E+00 -9.09937E+00
 1.63906E+00  1.04972E+00 -7.28205E+00 -8.76003E+00
 1.63906E+00  1.14647E+00 -6.56248E+00 -8.26228E+00
 1.63906E+00  1.24369E+00 -5.77235E+00 -7.54830E+00
 1.63906E+00  1.34147E+00 -4.90974E+00 -6.73221E+00
 1.63906E+00  1.43989E+00 -3.97361E+00 -5.85065E+00
 1.63906E+00  1.53906E+00 -2.96543E+00 -4.80606E+00
 1.63906E+00  1.63906E+00 -1.89170E+00 -3.63148E+00
 1.63906E+00  1.74001E+00 -7.71908E-01 -2.32441E+00
 1.63906E+00  1.84201E+00  3.15084E-01 -1.16176E+00
 1.63906E+00  1.94518E+00  1.01407E+00 -3.84916E-01
 1.63906E+00  2.04964E+00  7.81695E-01 -3.98254E-01
 1.63906E+00  2.15552E+00  2.53934E-01 -9.60526E-01
 1.63906E+00  2.26294E+00  5.29050E-02 -9.16244E-01
 1.63906E+00  2.37203E+00  8.70658E-03 -8.58731E-01
 1.63906E+00  2.48293E+00  1.19688E-03 -7.07203E-01
 1.63906E+00  2.59577E+00  1.39402E-04 -5.83640E-01
 1.63906E+00  2.71069E+00  1.38030E-05 -4.43577E-01
 1.63906E+00  2.82783E+00  1.15285E-06 -3.84985E-01
 1.63906E+00  2.94732E+00  8.06789E-08 -2.45496E-01
 1.63906E+00  3.06929E+00  0.00000E+00 -1.85016E-01
 1.63906E+00  3.19388E+00  0.00000E+00 -1.10340E-01
 1.63906E+00  3.32120E+00  0.00000E+00 -6.24228E-02
 1.63906E+00  3.45139E+00  0.00000E+00 -3.08188E-02
 1.63906E+00  3.58456E+00  0.00000E+00 -1.62688E-02
 1.63906E+00  3.72082E+00  0.00000E+00 -9.09073E-03
 1.63906E+00  3.86026E+00  0.00000E+00 -3.82715E-03
 1.63906E+00  4.00297E+00  0.00000E+00 -2.32725E-03
 1.63906E+00  4.14904E+00  0.00000E+00 -1.09847E-03
 1.63906E+00  4.29854E+00  0.00000E+00  0.00000E+00

 1.74001E+00  0.00000E+00 -7.50825E+00 -7.24797E+00
 1.74001E+00  9.50618E-02 -7.48679E+00 -7.37163E+00
 1.74001E+00  1.90127E-01 -7.42335E+00 -7.27466E+00
 1.74001E+00  2.85207E-01 -7.31754E+00 -7.28984E+00
 1.74001E+00  3.80317E-01 -7.16869E+00 -7.19782E+00
 1.74001E+00  4.75480E-01 -6.97595E+00 -7.14258E+00
 1.74001E+00  5.70728E-01 -6.73831E+00 -7.09978E+00
 1.74001E+00  6.66095E-01 -6.45465E+00 -7.06928E+00
 1.74001E+00  7.61625E-01 -6.12373E+00 -6.88801E+00
 1.74001E+00  8.57368E-01 -5.74420E+00 -6.79105E+00
 1.74001E+00  9.53380E-01 -5.31463E+00 -6.38115E+00
 1.74001E+00  1.04972E+00 -4.83351E+00 -6.24264E+00
 1.74001E+00  1.14647E+00 -4.29919E+00 -5.79802E+00
 1.74001E+00  1.24369E+00 -3.70978E+00 -5.32402E+00
 1.74001E+00  1.34147E+00 -3.06329E+00 -4.79770E+00
 1.74001E+00  1.43989E+00 -2.35792E+00 -4.11858E+00
 1.74001E+00  1.53906E+00 -1.59301E+00 -3.37189E+00
 1.74001E+00  1.63906E+00 -7.71908E-01 -2.32441E+00
 1.74001E+00  1.74001E+00  8.70122E-02 -1.50217E+00
 1.74001E+00  1.84201E+00  8.97412E-01 -6.00518E-01
 1.74001E+00  1.94518E+00  1.30301E+00  4.20345E-03
 1.74001E+00  2.04964E+00  8.53690E-01 -4.42894E-01
 1.74001E+00  2.15552E+00  2.59703E-01 -7.31101E-01
 1.74001E+00  2.26294E+00  5.23257E-02 -9.37960E-01
 1.74001E+00  2.37203E+00  8.44876E-03 -8.26411E-01
 1.74001E+00  2.48293E+00  1.14763E-03 -7.99300E-01
 1.74001E+00  2.59577E+00  1.32692E-04 -5.72528E-01
 1.74001E+00  2.71069E+00  1.30805E-05 -4.90959E-01
 1.74001E+00  2.82783E+00  1.08964E-06 -4.30746E-01
 1.74001E+00  2.94732E+00  7.61446E-08 -3.02115E-01
 1.74001E+00  3.06929E+00  0.00000E+00 -2.09885E-01
 1.74001E+00  3.19388E+00  0.00000E+00 -1.27116E-01
 1.74001E+00  3.32120E+00  0.00000E+00 -7.59017E-02
 1.74001E+00  3.45139E+00  0.00000E+00 -3.80684E-02
 1.74001E+00  3.58456E+00  0.00000E+00 -1.97047E-02
 1.74001E+00  3.72082E+00  0.00000E+00 -1.08145E-02
 1.74001E+00  3.86026E+00  0.00000E+00 -5.35200E-03
 1.74001E+00  4.00297E+00  0.00000E+00 -2.19574E-03
 1.74001E+00  4.14904E+00  0.00000E+00 -9.87007E-04
 1.74001E+00  4.29854E+00  0.00000E+00  0.00000E+00

 1.84201E+00  0.00000E+00 -4.15825E+00 -4.51910E+00
 1.84201E+00  9.50618E-02 -4.14471E+00 -4.52950E+00
 1.84201E+00  1.90127E-01 -4.10504E+00 -4.39434E+00
 1.84201E+00  2.85207E-01 -4.03882E+00 -4.42802E+00
 1.84201E+00  3.80317E-01 -3.94533E+00 -4.41798E+00
 1.84201E+00  4.75480E-01 -3.82366E+00 -4.32084E+00
 1.84201E+00  5.70728E-01 -3.67272E+00 -4.26230E+00
 1.84201E+00  6.66095E-01 -3.49127E+00 -4.18572E+00
 1.84201E+00  7.61625E-01 -3.27798E+00 -4.14108E+00
 1.84201E+00  8.57368E-01 -3.03141E+00 -3.96214E+00
 1.84201E+00  9.53380E-01 -2.75005E+00 -3.83977E+00
 1.84201E+00  1.04972E+00 -2.43241E+00 -3.70496E+00
 1.84201E+00  1.14647E+00 -2.07695E+00 -3.56055E+00
 1.84201E+00  1.24369E+00 -1.68209E+00 -3.17865E+00
 1.84201E+00  1.34147E+00 -1.24622E+00 -2.86975E+00
 1.84201E+00  1.43989E+00 -7.67877E-01 -2.38637E+00
 1.84201E+00  1.53906E+00 -2.46429E-01 -1.85163E+00
 1.84201E+00  1.63906E+00  3.15084E-01 -1.16176E+00
 1.84201E+00  1.74001E+00  8.97412E-01 -6.00518E-01
 1.84201E+00  1.84201E+00  1.40985E+00  6.26161E-02
 1.84201E+00  1.94518E+00  1.51440E+00  2.07721E-01
 1.84201E+00  2.04964E+00  8.78819E-01 -2.67497E-01
 1.84201E+00  2.15552E+00  2.51650E-01 -8.16756E-01
 1.84201E+00  2.26294E+00  4.89971E-02 -8.76622E-01
 1.84201E+00  2.37203E+00  7.74983E-03 -8.77423E-01
 1.84201E+00  2.48293E+00  1.03869E-03 -7.47166E-01
 1.84201E+00  2.59577E+00  1.19095E-04 -5.59912E-01
 1.84201E+00  2.71069E+00  1.16802E-05 -5.77075E-01
 1.84201E+00  2.82783E+00  9.70058E-07 -4.69123E-01
 1.84201E+00  2.94732E+00  6.76792E-08 -3.67627E-01
 1.84201E+00  3.06929E+00  0.00000E+00 -2.36493E-01
 1.84201E+00  3.19388E+00  0.00000E+00 -1.55110E-01
 1.84201E+00  3.32120E+00  0.00000E+00 -8.95228E-02
 1.84201E+00  3.45139E+00  0.00000E+00 -5.01731E-02
 1.84201E+00  3.58456E+00  0.00000E+00 -2.51324E-02
 1.84201E+00  3.72082E+00  0.00000E+00 -1.22846E-02
 1.84201E+00  3.86026E+00  0.00000E+00 -6.32056E-03
 1.84201E+00  4.00297E+00  0.00000E+00 -2.97216E-03
 1.84201E+00  4.14904E+00  0.00000E+00 -1.46222E-03
 1.84201E+00  4.29854E+00  0.00000E+00  0.00000E+00

 1.94518E+00  0.00000E+00 -1.18847E+00 -1.92523E+00
 1.94518E+00  9.50618E-02 -1.18233E+00 -1.90627E+00
 1.94518E+00  1.90127E-01 -1.16476E+00 -1.91832E+00
 1.94518E+00  2.85207E-01 -1.13539E+00 -1.85629E+00
 1.94518E+00  3.80317E-01 -1.09361E+00 -1.77321E+00
 1.94518E+00  4.75480E-01 -1.03874E+00 -1.74232E+00
 1.94518E+00  5.70728E-01 -9.69926E-01 -1.73056E+00
 1.94518E+00  6.66095E-01 -8.86154E-01 -1.70724E+00
 1.94518E+00  7.61625E-01 -7.86332E-01 -1.61611E+00
 1.94518E+00  8.57368E-01 -6.69304E-01 -1.62142E+00
 1.94518E+00  9.53380E-01 -5.33883E-01 -1.57416E+00
 1.94518E+00  1.04972E+00 -3.78868E-01 -1.55533E+00
 1.94518E+00  1.14647E+00 -2.03092E-01 -1.41701E+00
 1.94518E+00  1.24369E+00 -5.45480E-03 -1.31844E+00
 1.94518E+00  1.34147E+00  2.15040E-01 -1.29072E+00
 1.94518E+00  1.43989E+00  4.59131E-01 -9.87807E-01
 1.94518E+00  1.53906E+00  7.26675E-01 -7.48458E-01
 1.94518E+00  1.63906E+00  1.01407E+00 -3.84916E-01
 1.94518E+00  1.74001E+00  1.30301E+00  4.20345E-03
 1.94518E+00  1.84201E+00  1.51440E+00  2.07721E-01
 1.94518E+00  1.94518E+00  1.38548E+00  2.40088E-01
 1.94518E+00  2.04964E+00  7.33549E-01 -3.27859E-01
 1.94518E+00  2.15552E+00  1.98873E-01 -7.74323E-01
 1.94518E+00  2.26294E+00  3.74122E-02 -1.00077E+00
 1.94518E+00  2.37203E+00  5.78794E-03 -9.12908E-01
 1.94518E+00  2.48293E+00  7.64189E-04 -6.66175E-01
 1.94518E+00  2.59577E+00  8.67778E-05 -6.33307E-01
 1.94518E+00  2.71069E+00  8.45907E-06 -5.35351E-01
 1.94518E+00  2.82783E+00  6.99931E-07 -4.32125E-01
 1.94518E+00  2.94732E+00  4.87302E-08 -3.55265E-01
 1.94518E+00  3.06929E+00  0.00000E+00 -2.85074E-01
 1.94518E+00  3.19388E+00  0.00000E+00 -1.84296E-01
 1.94518E+00  3.32120E+00  0.00000E+00 -1.07344E-01
 1.94518E+00  3.45139E+00  0.00000E+00 -5.85070E-02
 1.94518E+00  3.58456E+00  0.00000E+00 -3.05927E-02
 1.94518E+00  3.72082E+00  0.00000E+00 -1.46144E-02
 1.94518E+00  3.86026E+00  0.00000E+00 -7.92773E-03
 1.94518E+00  4.00297E+00  0.00000E+00 -3.28599E-03
 1.94518E+00  4.14904E+00  0.00000E+00 -1.54701E-03
 1.94518E+00  4.29854E+00  0.00000E+00  0.00000E+00

 2.04964E+00  0.00000E+00  2.24922E-01 -6.38040E-01
 2.04964E+00  9.50618E-02  2.26238E-01 -7.06953E-01
 2.04964E+00  1.90127E-01  2.29719E-01 -6.58160E-01
 2.04964E+00  2.85207E-01  2.35532E-01 -5.98209E-01
 2.04964E+00  3.80317E-01  2.43944E-01 -5.98088E-01
 2.04964E+00  4.75480E-01  2.55269E-01 -4.46354E-01
 2.04964E+00  5.70728E-01  2.69887E-01 -5.76497E-01
 2.04964E+00  6.66095E-01  2.88243E-01 -4.90900E-01
 2.04964E+00  7.61625E-01  3.10828E-01 -5.77324E-01
 2.04964E+00  8.57368E-01  3.38168E-01 -5.39076E-01
 2.04964E+00  9.53380E-01  3.70800E-01 -6.45540E-01
 2.04964E+00  1.04972E+00  4.09265E-01 -6.27679E-01
 2.04964E+00  1.14647E+00  4.54082E-01 -6.06216E-01
 2.04964E+00  1.24369E+00  5.05719E-01 -7.08049E-01
 2.04964E+00  1.34147E+00  5.64552E-01 -7.11834E-01
 2.04964E+00  1.43989E+00  6.30755E-01 -6.06995E-01
 2.04964E+00  1.53906E+00  7.03932E-01 -6.14645E-01
 2.04964E+00  1.63906E+00  7.81695E-01 -3.98254E-01
 2.04964E+00  1.74001E+00  8.53690E-01 -4.42894E-01
 2.04964E+00  1.84201E+00  8.78819E-01 -2.67497E-01
 2.04964E+00  1.94518E+00  7.33549E-01 -3.27859E-01
 2.04964E+00  2.04964E+00  3.63586E-01 -6.52635E-01
 2.04964E+00  2.15552E+00  9.41048E-02 -8.02992E-01
 2.04964E+00  2.26294E+00  1.71370E-02 -8.47518E-01
 2.04964E+00  2.37203E+00  2.59177E-03 -8.28802E-01
 2.04964E+00  2.48293E+00  3.36625E-04 -7.55616E-01
 2.04964E+00  2.59577E+00  3.77965E-05 -7.51038E-01
 2.04964E+00  2.71069E+00  3.65606E-06 -5.90654E-01
 2.04964E+00  2.82783E+00  3.00900E-07 -5.22653E-01
 2.04964E+00  2.94732E+00  2.08709E-08 -3.95778E-01
 2.04964E+00  3.06929E+00  0.00000E+00 -2.97387E-01
 2.04964E+00  3.19388E+00  0.00000E+00 -2.04306E-01
 2.04964E+00  3.32120E+00  0.00000E+00 -1.30917E-01
 2.04964E+00  3.45139E+00  0.00000E+00 -7.46196E-02
 2.04964E+00  3.58456E+00  0.00000E+00 -3.82240E-02
 2.04964E+00  3.72082E+00  0.00000E+00 -1.85379E-02
 2.04964E+00  3.86026E+00  0.00000E+00 -9.04662E-03
 2.04964E+00  4.00297E+00  0.00000E+00 -3.99920E-03
 2.04964E+00  4.14904E+00  0.00000E+00 -2.12430E-03
 2.04964E+00  4.29854E+00  0.00000E+00  0.00000E+00

 2.15552E+00  0.00000E+00  2.03799E-01 -6.93496E-01
 2.15552E+00  9.50618E-02  2.03849E-01 -7.47342E-01
 2.15552E+00  1.90127E-01  2.03872E-01 -6.85119E-01
 2.15552E+00  2.85207E-01  2.03902E-01 -7.09741E-01
 2.15552E+00  3.80317E-01  2.03999E-01 -6.43740E-01
 2.15552E+00  4.75480E-01  2.04236E-01 -6.61283E-01
 2.15552E+00  5.70728E-01  2.04698E-01 -5.54652E-01
 2.15552E+00  6.66095E-01  2.05483E-01 -5.95194E-01
 2.15552E+00  7.61625E-01  2.06700E-01 -5.95749E-01
 2.15552E+00  8.57368E-01  2.08467E-01 -5.62636E-01
 2.15552E+00  9.53380E-01  2.10909E-01 -6.58029E-01
 2.15552E+00  1.04972E+00  2.14147E-01 -5.69519E-01
 2.15552E+00  1.14647E+00  2.18299E-01 -7.58185E-01
 2.15552E+00  1.24369E+00  2.23468E-01 -6.86426E-01
 2.15552E+00  1.34147E+00  2.29732E-01 -8.92627E-01
 2.15552E+00  1.43989E+00  2.37102E-01 -8.15225E-01
 2.15552E+00  1.53906E+00  2.45416E-01 -9.27073E-01
 2.15552E+00  1.63906E+00  2.53934E-01 -9.60526E-01
 2.15552E+00  1.74001E+00  2.59703E-01 -7.31101E-01
 2.15552E+00  1.84201E+00  2.51650E-01 -8.16756E-01
 2.15552E+00  1.94518E+00  1.98873E-01 -7.74323E-01
 2.15552E+00  2.04964E+00  9.41048E-02 -8.02992E-01
 2.15552E+00  2.15552E+00  2.34568E-02 -9.78367E-01
 2.15552E+00  2.26294E+00  4.14843E-03 -8.27195E-01
 2.15552E+00  2.37203E+00  6.13612E-04 -8.70103E-01
 2.15552E+00  2.48293E+00  7.83417E-05 -7.58319E-01
 2.15552E+00  2.59577E+00  8.68704E-06 -6.72206E-01
 2.15552E+00  2.71069E+00  8.32721E-07 -5.55060E-01
 2.15552E+00  2.82783E+00  6.80736E-08 -5.32362E-01
 2.15552E+00  2.94732E+00  4.69655E-09 -4.74467E-01
 2.15552E+00  3.06929E+00  0.00000E+00 -2.97632E-01
 2.15552E+00  3.19388E+00  0.00000E+00 -2.30841E-01
 2.15552E+00  3.32120E+00  0.00000E+00 -1.51603E-01
 2.15552E+00  3.45139E+00  0.00000E+00 -8.82901E-02
 2.15552E+00  3.58456E+00  0.00000E+00 -4.43991E-02
 2.15552E+00  3.72082E+00  0.00000E+00 -2.16565E-02
 2.15552E+00  3.86026E+00  0.00000E+00 -1.02425E-02
 2.15552E+00  4.00297E+00  0.00000E+00 -5.26817E-03
 2.15552E+00  4.14904E+00  0.00000E+00 -2.65173E-03
 2.15552E+00  4.29854E+00  0.00000E+00  0.00000E+00

 2.26294E+00  0.00000E+00  5.53263E-02 -6.95655E-01
 2.26294E+00  9.50618E-02  5.53008E-02 -6.55767E-01
 2.26294E+00  1.90127E-01  5.52012E-02 -7.25292E-01
 2.26294E+00  2.85207E-01  5.50331E-02 -6.94688E-01
 2.26294E+00  3.80317E-01  5.48062E-02 -6.77885E-01
 2.26294E+00  4.75480E-01  5.45311E-02 -5.87027E-01
 2.26294E+00  5.70728E-01  5.42208E-02 -5.54242E-01
 2.26294E+00  6.66095E-01  5.38905E-02 -6.72680E-01
 2.26294E+00  7.61625E-01  5.35569E-02 -5.90278E-01
 2.26294E+00  8.57368E-01  5.32382E-02 -6.00095E-01
 2.26294E+00  9.53380E-01  5.29536E-02 -6.48626E-01
 2.26294E+00  1.04972E+00  5.27222E-02 -6.91157E-01
 2.26294E+00  1.14647E+00  5.25623E-02 -7.58236E-01
 2.26294E+00  1.24369E+00  5.24898E-02 -6.62163E-01
 2.26294E+00  1.34147E+00  5.25153E-02 -8.22948E-01
 2.26294E+00  1.43989E+00  5.26366E-02 -8.65931E-01
 2.26294E+00  1.53906E+00  5.28168E-02 -9.37955E-01
 2.26294E+00  1.63906E+00  5.29050E-02 -9.16244E-01
 2.26294E+00  1.74001E+00  5.23257E-02 -9.37960E-01
 2.26294E+00  1.84201E+00  4.89971E-02 -8.76622E-01
 2.26294E+00  1.94518E+00  3.74122E-02 -1.00077E+00
 2.26294E+00  2.04964E+00  1.71370E-02 -8.47518E-01
 2.26294E+00  2.15552E+00  4.14843E-03 -8.27195E-01
 2.26294E+00  2.26294E+00  7.15551E-04 -7.49399E-01
 2.26294E+00  2.37203E+00  1.03681E-04 -7.91554E-01
 2.26294E+00  2.48293E+00  1.30152E-05 -7.08274E-01
 2.26294E+00  2.59577E+00  1.42477E-06 -7.02225E-01
 2.26294E+00  2.71069E+00  1.35275E-07 -5.85242E-01
 2.26294E+00  2.82783E+00  1.09782E-08 -5.11056E-01
 2.26294E+00  2.94732E+00  7.53743E-10 -4.44222E-01
 2.26294E+00  3.06929E+00  0.00000E+00 -3.75224E-01
 2.26294E+00  3.19388E+00  0.00000E+00 -2.68006E-01
 2.26294E+00  3.32120E+00  0.00000E+00 -1.75025E-01
 2.26294E+00  3.45139E+00  0.00000E+00 -9.97540E-02
 2.26294E+00  3.58456E+00  0.00000E+00 -5.32483E-02
 2.26294E+00  3.72082E+00  0.00000E+00 -2.73760E-02
 2.26294E+00  3.86026E+00  0.00000E+00 -1.29702E-02
 2.26294E+00  4.00297E+00  0.00000E+00 -6.54676E-03
 2.26294E+00  4.14904E+00  0.00000E+00 -2.92404E-03
 2.26294E+00  4.29854E+00  0.00000E+00  0.00000E+00

 2.37203E+00  0.00000E+00  1.02352E-02 -4.23435E-01
 2.37203E+00  9.50618E-02  1.02281E-02 -4.44693E-01
 2.37203E+00  1.90127E-01  1.02032E-02 -5.50100E-01
 2.37203E+00  2.85207E-01  1.01613E-02 -4.55110E-01
 2.37203E+00  3.80317E-01  1.01038E-02 -4.56466E-01
 2.37203E+00  4.75480E-01  1.00318E-02 -5.10261E-01
 2.37203E+00  5.70728E-01  9.94703E-03 -5.35370E-01
 2.37203E+00  6.66095E-01  9.85133E-03 -5.34910E-01
 2.37203E+00  7.61625E-01  9.74683E-03 -5.52629E-01
 2.37203E+00  8.57368E-01  9.63580E-03 -5.30543E-01
 2.37203E+00  9.53380E-01  9.52062E-03 -5.28726E-01
 2.37203E+00  1.04972E+00  9.40372E-03 -5.94341E-01
 2.37203E+00  1.14647E+00  9.28740E-03 -6.34213E-01
 2.37203E+00  1.24369E+00  9.17360E-03 -6.34021E-01
 2.37203E+00  1.34147E+00  9.06347E-03 -7.29014E-01
 2.37203E+00  1.43989E+00  8.95617E-03 -7.17157E-01
 2.37203E+00  1.53906E+00  8.84538E-03 -6.85317E-01
 2.37203E+00  1.63906E+00  8.70658E-03 -8.58731E-01
 2.37203E+00  1.74001E+00  8.44876E-03 -8.26411E-01
 2.37203E+00  1.84201E+00  7.74983E-03 -8.77423E-01
 2.37203E+00  1.94518E+00  5.78794E-03 -9.12908E-01
 2.37203E+00  2.04964E+00  2.59177E-03 -8.28802E-01
 2.37203E+00  2.15552E+00  6.13612E-04 -8.70103E-01
 2.37203E+00  2.26294E+00  1.03681E-04 -7.91554E-01
 2.37203E+00  2.37203E+00  1.47484E-05 -6.48481E-01
 2.37203E+00  2.48293E+00  1.82150E-06 -6.74491E-01
 2.37203E+00  2.59577E+00  1.96799E-07 -6.11120E-01
 2.37203E+00  2.71069E+00  1.84960E-08 -6.67490E-01
 2.37203E+00  2.82783E+00  1.48969E-09 -4.37905E-01
 2.37203E+00  2.94732E+00  1.01393E-10 -4.23557E-01
 2.37203E+00  3.06929E+00  0.00000E+00 -3.97859E-01
 2.37203E+00  3.19388E+00  0.00000E+00 -3.01496E-01
 2.37203E+00  3.32120E+00  0.00000E+00 -1.77166E-01
 2.37203E+00  3.45139E+00  0.00000E+00 -1.14276E-01
 2.37203E+00  3.58456E+00  0.00000E+00 -6.48907E-02
 2.37203E+00  3.72082E+00  0.00000E+00 -3.35679E-02
 2.37203E+00  3.86026E+00  0.00000E+00 -1.64096E-02
 2.37203E+00  4.00297E+00  0.00000E+00 -7.32435E-03
 2.37203E+00  4.14904E+00  0.00000E+00 -3.36049E-03
 2.37203E+00  4.29854E+00  0.00000E+00  0.00000E+00

 2.48293E+00  0.00000E+00  1.49843E-03 -2.14144E-01
 2.48293E+00  9.50618E-02  1.49723E-03 -2.41583E-01
 2.48293E+00  1.90127E-01  1.49320E-03 -2.78299E-01
 2.48293E+00  2.85207E-01  1.48642E-03 -3.07053E-01
 2.48293E+00  3.80317E-01  1.47702E-03 -3.43303E-01
 2.48293E+00  4.75480E-01  1.46516E-03 -3.73977E-01
 2.48293E+00  5.70728E-01  1.45099E-03 -3.58187E-01
 2.48293E+00  6.66095E-01  1.43471E-03 -4.05270E-01
 2.48293E+00  7.61625E-01  1.41655E-03 -3.73502E-01
 2.48293E+00  8.57368E-01  1.39673E-03 -4.14818E-01
 2.48293E+00  9.53380E-01  1.37552E-03 -4.84858E-01
 2.48293E+00  1.04972E+00  1.35317E-03 -4.46786E-01
 2.48293E+00  1.14647E+00  1.32991E-03 -5.17300E-01
 2.48293E+00  1.24369E+00  1.30594E-03 -5.49040E-01
 2.48293E+00  1.34147E+00  1.28135E-03 -5.85190E-01
 2.48293E+00  1.43989E+00  1.25599E-03 -6.49351E-01
 2.48293E+00  1.53906E+00  1.22894E-03 -6.36866E-01
 2.48293E+00  1.63906E+00  1.19688E-03 -7.07203E-01
 2.48293E+00  1.74001E+00  1.14763E-03 -7.99300E-01
 2.48293E+00  1.84201E+00  1.03869E-03 -7.47166E-01
 2.48293E+00  1.94518E+00  7.64189E-04 -6.66175E-01
 2.48293E+00  2.04964E+00  3.36625E-04 -7.55616E-01
 2.48293E+00  2.15552E+00  7.83417E-05 -7.58319E-01
 2.48293E+00  2.26294E+00  1.30152E-05 -7.08274E-01
 2.48293E+00  2.37203E+00  1.82150E-06 -6.74491E-01
 2.48293E+00  2.48293E+00  2.21514E-07 -6.40217E-01
 2.48293E+00  2.59577E+00  2.36156E-08 -6.74265E-01
 2.48293E+00  2.71069E+00  2.19604E-09 -5.98493E-01
 2.48293E+00  2.82783E+00  1.75187E-10 -4.79765E-01
 2.48293E+00  2.94732E+00  1.19072E-11 -4.56143E-01
 2.48293E+00  3.06929E+00  0.00000E+00 -3.36023E-01
 2.48293E+00  3.19388E+00  0.00000E+00 -2.87662E-01
 2.48293E+00  3.32120E+00  0.00000E+00 -2.22051E-01
 2.48293E+00  3.45139E+00  0.00000E+00 -1.32499E-01
 2.48293E+00  3.58456E+00  0.00000E+00 -8.02257E-02
 2.48293E+00  3.72082E+00  0.00000E+00 -4.16920E-02
 2.48293E+00  3.86026E+00  0.00000E+00 -2.01124E-02
 2.48293E+00  4.00297E+00  0.00000E+00 -9.14222E-03
 2.48293E+00  4.14904E+00  0.00000E+00 -4.01382E-03
 2.48293E+00  4.29854E+00  0.00000E+00  0.00000E+00

 2.59577E+00  0.00000E+00  1.80505E-04 -1.30033E-01
 2.59577E+00  9.50618E-02  1.80351E-04 -1.25504E-01
 2.59577E+00  1.90127E-01  1.79849E-04 -1.69903E-01
 2.59577E+00  2.85207E-01  1.79004E-04 -1.63316E-01
 2.59577E+00  3.80317E-01  1.77829E-04 -1.87847E-01
 2.59577E+00  4.75480E-01  1.76337E-04 -1.96419E-01
 2.59577E+00  5.70728E-01  1.74544E-04 -2.52829E-01
 2.59577E+00  6.66095E-01  1.72466E-04 -2.41567E-01
 2.59577E+00  7.61625E-01  1.70124E-04 -2.49717E-01
 2.59577E+00  8.57368E-01  1.67538E-04 -3.07736E-01
 2.59577E+00  9.53380E-01  1.64731E-04 -3.26802E-01
 2.59577E+00  1.04972E+00  1.61726E-04 -3.63563E-01
 2.59577E+00  1.14647E+00  1.58543E-04 -3.61308E-01
 2.59577E+00  1.24369E+00  1.55199E-04 -4.21415E-01
 2.59577E+00  1.34147E+00  1.51698E-04 -4.53963E-01
 2.59577E+00  1.43989E+00  1.48017E-04 -4.93482E-01
 2.59577E+00  1.53906E+00  1.44046E-04 -5.61615E-01
 2.59577E+00  1.63906E+00  1.39402E-04 -5.83640E-01
 2.59577E+00  1.74001E+00  1.32692E-04 -5.72528E-01
 2.59577E+00  1.84201E+00  1.19095E-04 -5.59912E-01
 2.59577E+00  1.94518E+00  8.67778E-05 -6.33307E-01
 2.59577E+00  2.04964E+00  3.77965E-05 -7.51038E-01
 2.59577E+00  2.15552E+00  8.68703E-06 -6.72206E-01
 2.59577E+00  2.26294E+00  1.42477E-06 -7.02225E-01
 2.59577E+00  2.37203E+00  1.96799E-07 -6.11120E-01
 2.59577E+00  2.48293E+00  2.36163E-08 -6.74265E-01
 2.59577E+00  2.59577E+00  2.48768E-09 -5.94245E-01
 2.59577E+00  2.71069E+00  2.28787E-10 -5.99170E-01
 2.59577E+00  2.82783E+00  1.88846E-11 -5.71009E-01
 2.59577E+00  2.94732E+00  1.12024E-12 -4.80309E-01
 2.59577E+00  3.06929E+00  0.00000E+00 -4.06539E-01
 2.59577E+00  3.19388E+00  0.00000E+00 -4.07136E-01
 2.59577E+00  3.32120E+00  0.00000E+00 -2.59728E-01
 2.59577E+00  3.45139E+00  0.00000E+00 -1.77001E-01
 2.59577E+00  3.58456E+00  0.00000E+00 -9.62800E-02
 2.59577E+00  3.72082E+00  0.00000E+00 -4.19460E-02
 2.59577E+00  3.86026E+00  0.00000E+00 -2.37314E-02
 2.59577E+00  4.00297E+00  0.00000E+00 -1.10253E-02
 2.59577E+00  4.14904E+00  0.00000E+00 -5.11873E-03
 2.59577E+00  4.29854E+00  0.00000E+00  0.00000E+00

 2.71069E+00  0.00000E+00  1.81893E-05 -8.93579E-02
 2.71069E+00  9.50618E-02  1.81747E-05 -8.20980E-02
 2.71069E+00  1.90127E-01  1.81237E-05 -8.34199E-02
 2.71069E+00  2.85207E-01  1.80381E-05 -1.07833E-01
 2.71069E+00  3.80317E-01  1.79189E-05 -1.06575E-01
 2.71069E+00  4.75480E-01  1.77671E-05 -1.22908E-01
 2.71069E+00  5.70728E-01  1.75838E-05 -1.46989E-01
 2.71069E+00  6.66095E-01  1.73704E-05 -1.65918E-01
 2.71069E+00  7.61625E-01  1.71284E-05 -1.85615E-01
 2.71069E+00  8.57368E-01  1.68594E-05 -2.18594E-01
 2.71069E+00  9.53380E-01  1.65650E-05 -2.50706E-01
 2.71069E+00  1.04972E+00  1.62471E-05 -2.92396E-01
 2.71069E+00  1.14647E+00  1.59070E-05 -3.11520E-01
 2.71069E+00  1.24369E+00  1.55459E-05 -3.21809E-01
 2.71069E+00  1.34147E+00  1.51637E-05 -3.63285E-01
 2.71069E+00  1.43989E+00  1.47576E-05 -3.85182E-01
 2.71069E+00  1.53906E+00  1.43166E-05 -3.80587E-01
 2.71069E+00  1.63906E+00  1.38030E-05 -4.43577E-01
 2.71069E+00  1.74001E+00  1.30805E-05 -4.90959E-01
 2.71069E+00  1.84201E+00  1.16802E-05 -5.77075E-01
 2.71069E+00  1.94518E+00  8.45907E-06 -5.35351E-01
 2.71069E+00  2.04964E+00  3.65606E-06 -5.90654E-01
 2.71069E+00  2.15552E+00  8.32721E-07 -5.55060E-01
 2.71069E+00  2.26294E+00  1.35275E-07 -5.85242E-01
 2.71069E+00  2.37203E+00  1.84962E-08 -6.67490E-01
 2.71069E+00  2.48293E+00  2.19589E-09 -5.98493E-01
 2.71069E+00  2.59577E+00  2.28923E-10 -5.99170E-01
 2.71069E+00  2.71069E+00  2.06450E-11 -5.69088E-01
 2.71069E+00  2.82783E+00  5.47392E-13 -5.29896E-01
 2.71069E+00  2.94732E+00 -7.83315E-13 -4.34058E-01
 2.71069E+00  3.06929E+00  0.00000E+00 -3.75984E-01
 2.71069E+00  3.19388E+00  0.00000E+00 -3.10105E-01
 2.71069E+00  3.32120E+00  0.00000E+00 -2.21996E-01
 2.71069E+00  3.45139E+00  0.00000E+00 -2.12344E-01
 2.71069E+00  3.58456E+00  0.00000E+00 -1.06870E-01
 2.71069E+00  3.72082E+00  0.00000E+00 -5.30005E-02
 2.71069E+00  3.86026E+00  0.00000E+00 -2.95369E-02
 2.71069E+00  4.00297E+00  0.00000E+00 -1.27581E-02
 2.71069E+00  4.14904E+00  0.00000E+00 -6.20960E-03
 2.71069E+00  4.29854E+00  0.00000E+00  0.00000E+00

 2.82783E+00  0.00000E+00  1.53147E-06 -5.41025E-02
 2.82783E+00  9.50618E-02  1.53077E-06 -5.87121E-02
 2.82783E+00  1.90127E-01  1.52652E-06 -6.13287E-02
 2.82783E+00  2.85207E-01  1.51938E-06 -5.45033E-02
 2.82783E+00  3.80317E-01  1.50943E-06 -6.36660E-02
 2.82783E+00  4.75480E-01  1.49673E-06 -6.47559E-02
 2.82783E+00  5.70728E-01  1.48135E-06 -8.79917E-02
 2.82783E+00  6.66095E-01  1.46338E-06 -8.25400E-02
 2.82783E+00  7.61625E-01  1.44292E-06 -1.08796E-01
 2.82783E+00  8.57368E-01  1.42007E-06 -1.22307E-01
 2.82783E+00  9.53380E-01  1.39495E-06 -1.51012E-01
 2.82783E+00  1.04972E+00  1.36764E-06 -1.65734E-01
 2.82783E+00  1.14647E+00  1.33825E-06 -1.85447E-01
 2.82783E+00  1.24369E+00  1.30682E-06 -2.42496E-01
 2.82783E+00  1.34147E+00  1.27332E-06 -2.53316E-01
 2.82783E+00  1.43989E+00  1.23748E-06 -3.02781E-01
 2.82783E+00  1.53906E+00  1.19837E-06 -3.00485E-01
 2.82783E+00  1.63906E+00  1.15285E-06 -3.84985E-01
 2.82783E+00  1.74001E+00  1.08964E-06 -4.30746E-01
 2.82783E+00  1.84201E+00  9.70058E-07 -4.69123E-01
 2.82783E+00  1.94518E+00  6.99931E-07 -4.32125E-01
 2.82783E+00  2.04964E+00  3.00901E-07 -5.22653E-01
 2.82783E+00  2.15552E+00  6.80738E-08 -5.32362E-01
 2.82783E+00  2.26294E+00  1.09785E-08 -5.11056E-01
 2.82783E+00  2.37203E+00  1.48958E-09 -4.37905E-01
 2.82783E+00  2.48293E+00  1.75244E-10 -4.79765E-01
 2.82783E+00  2.59577E+00  1.88323E-11 -5.71009E-01
 2.82783E+00  2.71069E+00  6.07558E-13 -5.29896E-01
 2.82783E+00  2.82783E+00 -3.03577E-14 -4.37561E-01
 2.82783E+00  2.94732E+00  1.83447E-13 -4.18908E-01
 2.82783E+00  3.06929E+00  0.00000E+00 -2.74065E-01
 2.82783E+00  3.19388E+00  0.00000E+00 -3.50734E-01
 2.82783E+00  3.32120E+00  0.00000E+00 -2.65636E-01
 2.82783E+00  3.45139E+00  0.00000E+00 -1.84061E-01
 2.82783E+00  3.58456E+00  0.00000E+00 -1.18768E-01
 2.82783E+00  3.72082E+00  0.00000E+00 -7.40258E-02
 2.82783E+00  3.86026E+00  0.00000E+00 -2.83015E-02
 2.82783E+00  4.00297E+00  0.00000E+00 -1.27513E-02
 2.82783E+00  4.14904E+00  0.00000E+00 -7.12859E-03
 2.82783E+00  4.29854E+00  0.00000E+00  0.00000E+00

 2.94732E+00  0.00000E+00  1.05282E-07 -3.55960E-02
 2.94732E+00  9.50618E-02  1.07448E-07 -3.24958E-02
 2.94732E+00  1.90127E-01  1.07140E-07 -3.47951E-02
 2.94732E+00  2.85207E-01  1.06650E-07 -4.04534E-02
 2.94732E+00  3.80317E-01  1.05964E-07 -3.21969E-02
 2.94732E+00  4.75480E-01  1.05082E-07 -4.38644E-02
 2.94732E+00  5.70728E-01  1.04020E-07 -5.28090E-02
 2.94732E+00  6.66095E-01  1.02771E-07 -5.20249E-02
 2.94732E+00  7.61625E-01  1.01347E-07 -6.70539E-02
 2.94732E+00  8.57368E-01  9.97523E-08 -6.97182E-02
 2.94732E+00  9.53380E-01  9.79896E-08 -9.18269E-02
 2.94732E+00  1.04972E+00  9.60681E-08 -9.75932E-02
 2.94732E+00  1.14647E+00  9.39878E-08 -1.26156E-01
 2.94732E+00  1.24369E+00  9.17531E-08 -1.39345E-01
 2.94732E+00  1.34147E+00  8.93594E-08 -1.90535E-01
 2.94732E+00  1.43989E+00  8.67848E-08 -1.99281E-01
 2.94732E+00  1.53906E+00  8.39645E-08 -2.27102E-01
 2.94732E+00  1.63906E+00  8.06785E-08 -2.45496E-01
 2.94732E+00  1.74001E+00  7.61453E-08 -3.02115E-01
 2.94732E+00  1.84201E+00  6.76791E-08 -3.67627E-01
 2.94732E+00  1.94518E+00  4.87305E-08 -3.55265E-01
 2.94732E+00  2.04964E+00  2.08705E-08 -3.95778E-01
 2.94732E+00  2.15552E+00  4.69665E-09 -4.74467E-01
 2.94732E+00  2.26294E+00  7.53657E-10 -4.44222E-01
 2.94732E+00  2.37203E+00  1.01181E-10 -4.23557E-01
 2.94732E+00  2.48293E+00  1.19665E-11 -4.56143E-01
 2.94732E+00  2.59577E+00  1.07915E-12 -4.80309E-01
 2.94732E+00  2.71069E+00 -4.60885E-13 -4.34058E-01
 2.94732E+00  2.82783E+00  2.08398E-13 -4.18908E-01
 2.94732E+00  2.94732E+00 -3.97519E-12 -3.23645E-01
 2.94732E+00  3.06929E+00  0.00000E+00 -3.26813E-01
 2.94732E+00  3.19388E+00  0.00000E+00 -2.88425E-01
 2.94732E+00  3.32120E+00  0.00000E+00 -2.78369E-01
 2.94732E+00  3.45139E+00  0.00000E+00 -1.69197E-01
 2.94732E+00  3.58456E+00  0.00000E+00 -1.20189E-01
 2.94732E+00  3.72082E+00  0.00000E+00 -6.57213E-02
 2.94732E+00  3.86026E+00  0.00000E+00 -3.48603E-02
 2.94732E+00  4.00297E+00  0.00000E+00 -2.12020E-02
 2.94732E+00  4.14904E+00  0.00000E+00 -9.01063E-03
 2.94732E+00  4.29854E+00  0.00000E+00  0.00000E+00

 3.06929E+00  0.00000E+00  0.00000E+00 -2.25495E-02
 3.06929E+00  9.50618E-02  0.00000E+00 -2.09006E-02
 3.06929E+00  1.90127E-01  0.00000E+00 -2.34073E-02
 3.06929E+00  2.85207E-01  0.00000E+00 -2.39034E-02
 3.06929E+00  3.80317E-01  0.00000E+00 -2.33442E-02
 3.06929E+00  4.75480E-01  0.00000E+00 -2.55655E-02
 3.06929E+00  5.70728E-01  0.00000E+00 -3.04667E-02
 3.06929E+00  6.66095E-01  0.00000E+00 -2.82755E-02
 3.06929E+00  7.61625E-01  0.00000E+00 -3.96265E-02
 3.06929E+00  8.57368E-01  0.00000E+00 -4.29507E-02
 3.06929E+00  9.53380E-01  0.00000E+00 -4.51973E-02
 3.06929E+00  1.04972E+00  0.00000E+00 -5.90757E-02
 3.06929E+00  1.14647E+00  0.00000E+00 -7.10823E-02
 3.06929E+00  1.24369E+00  0.00000E+00 -9.33723E-02
 3.06929E+00  1.34147E+00  0.00000E+00 -1.07172E-01
 3.06929E+00  1.43989E+00  0.00000E+00 -1.26464E-01
 3.06929E+00  1.53906E+00  0.00000E+00 -1.56014E-01
 3.06929E+00  1.63906E+00  0.00000E+00 -1.85016E-01
 3.06929E+00  1.74001E+00  0.00000E+00 -2.09885E-01
 3.06929E+00  1.84201E+00  0.00000E+00 -2.36493E-01
 3.06929E+00  1.94518E+00  0.00000E+00 -2.85074E-01
 3.06929E+00  2.04964E+00  0.00000E+00 -2.97387E-01
 3.06929E+00  2.15552E+00  0.00000E+00 -2.97632E-01
 3.06929E+00  2.26294E+00  0.00000E+00 -3.75224E-01
 3.06929E+00  2.37203E+00  0.00000E+00 -3.97859E-01
 3.06929E+00  2.48293E+00  0.00000E+00 -3.36023E-01
 3.06929E+00  2.59577E+00  0.00000E+00 -4.06539E-01
 3.06929E+00  2.71069E+00  0.00000E+00 -3.75984E-01
 3.06929E+00  2.82783E+00  0.00000E+00 -2.74065E-01
 3.06929E+00  2.94732E+00  0.00000E+00 -3.26813E-01
 3.06929E+00  3.06929E+00  0.00000E+00 -3.12722E-01
 3.06929E+00  3.19388E+00  0.00000E+00 -2.85425E-01
 3.06929E+00  3.32120E+00  0.00000E+00 -2.41805E-01
 3.06929E+00  3.45139E+00  0.00000E+00 -1.90060E-01
 3.06929E+00  3.58456E+00  0.00000E+00 -1.70516E-01
 3.06929E+00  3.72082E+00  0.00000E+00 -1.04837E-01
 3.06929E+00  3.86026E+00  0.00000E+00 -4.06970E-02
 3.06929E+00  4.00297E+00  0.00000E+00 -2.50925E-02
 3.06929E+00  4.14904E+00  0.00000E+00 -9.80441E-03
 3.06929E+00  4.29854E+00  0.00000E+00  0.00000E+00

 3.19388E+00  0.00000E+00  0.00000E+00 -1.63630E-02
 3.19388E+00  9.50618E-02  0.00000E+00 -1.29887E-02
 3.19388E+00  1.90127E-01  0.00000E+00 -1.37035E-02
 3.19388E+00  2.85207E-01  0.00000E+00 -1.37461E-02
 3.19388E+00  3.80317E-01  0.00000E+00 -1.50980E-02
 3.19388E+00  4.75480E-01  0.00000E+00 -1.90331E-02
 3.19388E+00  5.70728E-01  0.00000E+00 -1.89632E-02
 3.19388E+00  6.66095E-01  0.00000E+00 -2.01285E-02
 3.19388E+00  7.61625E-01  0.00000E+00 -2.23716E-02
 3.19388E+00  8.57368E-01  0.00000E+00 -2.34900E-02
 3.19388E+00  9.53380E-01  0.00000E+00 -3.06965E-02
 3.19388E+00  1.04972E+00  0.00000E+00 -3.28512E-02
 3.19388E+00  1.14647E+00  0.00000E+00 -4.30018E-02
 3.19388E+00  1.24369E+00  0.00000E+00 -4.73109E-02
 3.19388E+00  1.34147E+00  0.00000E+00 -6.17561E-02
 3.19388E+00  1.43989E+00  0.00000E+00 -7.14567E-02
 3.19388E+00  1.53906E+00  0.00000E+00 -8.92288E-02
 3.19388E+00  1.63906E+00  0.00000E+00 -1.10340E-01
 3.19388E+00  1.74001E+00  0.00000E+00 -1.27116E-01
 3.19388E+00  1.84201E+00  0.00000E+00 -1.55110E-01
 3.19388E+00  1.94518E+00  0.00000E+00 -1.84296E-01
 3.19388E+00  2.04964E+00  0.00000E+00 -2.04306E-01
 3.19388E+00  2.15552E+00  0.00000E+00 -2.30841E-01
 3.19388E+00  2.26294E+00  0.00000E+00 -2.68006E-01
 3.19388E+00  2.37203E+00  0.00000E+00 -3.01496E-01
 3.19388E+00  2.48293E+00  0.00000E+00 -2.87662E-01
 3.19388E+00  2.59577E+00  0.00000E+00 -4.07136E-01
 3.19388E+00  2.71069E+00  0.00000E+00 -3.10105E-01
 3.19388E+00  2.82783E+00  0.00000E+00 -3.50734E-01
 3.19388E+00  2.94732E+00  0.00000E+00 -2.88425E-01
 3.19388E+00  3.06929E+00  0.00000E+00 -2.85425E-01
 3.19388E+00  3.19388E+00  0.00000E+00 -2.44627E-01
 3.19388E+00  3.32120E+00  0.00000E+00 -2.72820E-01
 3.19388E+00  3.45139E+00  0.00000E+00 -2.59059E-01
 3.19388E+00  3.58456E+00  0.00000E+00 -1.28314E-01
 3.19388E+00  3.72082E+00  0.00000E+00 -8.43026E-02
 3.19388E+00  3.86026E+00  0.00000E+00 -6.27877E-02
 3.19388E+00  4.00297E+00  0.00000E+00 -2.79289E-02
 3.19388E+00  4.14904E+00  0.00000E+00 -1.51273E-02
 3.19388E+00  4.29854E+00  0.00000E+00  0.00000E+00

 3.32120E+00  0.00000E+00  0.00000E+00 -9.04648E-03
 3.32120E+00  9.50618E-02  0.00000E+00 -8.46066E-03
 3.32120E+00  1.90127E-01  0.00000E+00 -8.47698E-03
 3.32120E+00  2.85207E-01  0.00000E+00 -7.92774E-03
 3.32120E+00  3.80317E-01  0.00000E+00 -1.08698E-02
 3.32120E+00  4.75480E-01  0.00000E+00 -1.03235E-02
 3.32120E+00  5.70728E-01  0.00000E+00 -1.15786E-02
 3.32120E+00  6.66095E-01  0.00000E+00 -1.29175E-02
 3.32120E+00  7.61625E-01  0.00000E+00 -1.17490E-02
 3.32120E+00  8.57368E-01  0.00000E+00 -1.30370E-02
 3.32120E+00  9.53380E-01  0.00000E+00 -1.60398E-02
 3.32120E+00  1.04972E+00  0.00000E+00 -1.80010E-02
 3.32120E+00  1.14647E+00  0.00000E+00 -2.34547E-02
 3.32120E+00  1.24369E+00  0.00000E+00 -2.72749E-02
 3.32120E+00  1.34147E+00  0.00000E+00 -3.26506E-02
 3.32120E+00  1.43989E+00  0.00000E+00 -4.00678E-02
 3.32120E+00  1.53906E+00  0.00000E+00 -4.96675E-02
 3.32120E+00  1.63906E+00  0.00000E+00 -6.24228E-02
 3.32120E+00  1.74001E+00  0.00000E+00 -7.59017E-02
 3.32120E+00  1.84201E+00  0.00000E+00 -8.95228E-02
 3.32120E+00  1.94518E+00  0.00000E+00 -1.07344E-01
 3.32120E+00  2.04964E+00  0.00000E+00 -1.30917E-01
 3.32120E+00  2.15552E+00  0.00000E+00 -1.51603E-01
 3.32120E+00  2.26294E+00  0.00000E+00 -1.75025E-01
 3.32120E+00  2.37203E+00  0.00000E+00 -1.77166E-01
 3.32120E+00  2.48293E+00  0.00000E+00 -2.22051E-01
 3.32120E+00  2.59577E+00  0.00000E+00 -2.59728E-01
 3.32120E+00  2.71069E+00  0.00000E+00 -2.21996E-01
 3.32120E+00  2.82783E+00  0.00000E+00 -2.65636E-01
 3.32120E+00  2.94732E+00  0.00000E+00 -2.78369E-01
 3.32120E+00  3.06929E+00  0.00000E+00 -2.41805E-01
 3.32120E+00  3.19388E+00  0.00000E+00 -2.72820E-01
 3.32120E+00  3.32120E+00  0.00000E+00 -2.30782E-01
 3.32120E+00  3.45139E+00  0.00000E+00 -1.95482E-01
 3.32120E+00  3.58456E+00  0.00000E+00 -1.39845E-01
 3.32120E+00  3.72082E+00  0.00000E+00 -7.73278E-02
 3.32120E+00  3.86026E+00  0.00000E+00 -6.65041E-02
 3.32120E+00  4.00297E+00  0.00000E+00 -2.14564E-02
 3.32120E+00  4.14904E+00  0.00000E+00 -1.56539E-02
 3.32120E+00  4.29854E+00  0.00000E+00  0.00000E+00

 3.45139E+00  0.00000E+00  0.00000E+00 -5.56947E-03
 3.45139E+00  9.50618E-02  0.00000E+00 -4.15094E-03
 3.45139E+00  1.90127E-01  0.00000E+00 -4.78259E-03
 3.45139E+00  2.85207E-01  0.00000E+00 -5.08124E-03
 3.45139E+00  3.80317E-01  0.00000E+00 -6.52029E-03
 3.45139E+00  4.75480E-01  0.00000E+00 -6.13820E-03
 3.45139E+00  5.70728E-01  0.00000E+00 -5.69235E-03
 3.45139E+00  6.66095E-01  0.00000E+00 -7.36306E-03
 3.45139E+00  7.61625E-01  0.00000E+00 -8.09889E-03
 3.45139E+00  8.57368E-01  0.00000E+00 -8.03089E-03
 3.45139E+00  9.53380E-01  0.00000E+00 -8.66282E-03
 3.45139E+00  1.04972E+00  0.00000E+00 -1.08125E-02
 3.45139E+00  1.14647E+00  0.00000E+00 -1.34830E-02
 3.45139E+00  1.24369E+00  0.00000E+00 -1.48060E-02
 3.45139E+00  1.34147E+00  0.00000E+00 -1.73025E-02
 3.45139E+00  1.43989E+00  0.00000E+00 -2.07323E-02
 3.45139E+00  1.53906E+00  0.00000E+00 -2.58840E-02
 3.45139E+00  1.63906E+00  0.00000E+00 -3.08188E-02
 3.45139E+00  1.74001E+00  0.00000E+00 -3.80684E-02
 3.45139E+00  1.84201E+00  0.00000E+00 -5.01731E-02
 3.45139E+00  1.94518E+00  0.00000E+00 -5.85070E-02
 3.45139E+00  2.04964E+00  0.00000E+00 -7.46196E-02
 3.45139E+00  2.15552E+00  0.00000E+00 -8.82901E-02
 3.45139E+00  2.26294E+00  0.00000E+00 -9.97540E-02
 3.45139E+00  2.37203E+00  0.00000E+00 -1.14276E-01
 3.45139E+00  2.48293E+00  0.00000E+00 -1.32499E-01
 3.45139E+00  2.59577E+00  0.00000E+00 -1.77001E-01
 3.45139E+00  2.71069E+00  0.00000E+00 -2.12344E-01
 3.45139E+00  2.82783E+00  0.00000E+00 -1.84061E-01
 3.45139E+00  2.94732E+00  0.00000E+00 -1.69197E-01
 3.45139E+00  3.06929E+00  0.00000E+00 -1.90060E-01
 3.45139E+00  3.19388E+00  0.00000E+00 -2.59059E-01
 3.45139E+00  3.32120E+00  0.00000E+00 -1.95482E-01
 3.45139E+00  3.45139E+00  0.00000E+00 -1.63515E-01
 3.45139E+00  3.58456E+00  0.00000E+00 -1.38876E-01
 3.45139E+00  3.72082E+00  0.00000E+00 -1.34887E-01
 3.45139E+00  3.86026E+00  0.00000E+00 -1.07522E-01
 3.45139E+00  4.00297E+00  0.00000E+00 -1.11520E-02
 3.45139E+00  4.14904E+00  0.00000E+00 -1.68083E-02
 3.45139E+00  4.29854E+00  0.00000E+00  0.00000E+00

 3.58456E+00  0.00000E+00  0.00000E+00 -2.48709E-03
 3.58456E+00  9.50618E-02  0.00000E+00 -1.88209E-03
 3.58456E+00  1.90127E-01  0.00000E+00 -2.51618E-03
 3.58456E+00  2.85207E-01  0.00000E+00 -2.84166E-03
 3.58456E+00  3.80317E-01  0.00000E+00 -2.88221E-03
 3.58456E+00  4.75480E-01  0.00000E+00 -3.91392E-03
 3.58456E+00  5.70728E-01  0.00000E+00 -3.65252E-03
 3.58456E+00  6.66095E-01  0.00000E+00 -3.18930E-03
 3.58456E+00  7.61625E-01  0.00000E+00 -4.18954E-03
 3.58456E+00  8.57368E-01  0.00000E+00 -4.40811E-03
 3.58456E+00  9.53380E-01  0.00000E+00 -5.23131E-03
 3.58456E+00  1.04972E+00  0.00000E+00 -5.70329E-03
 3.58456E+00  1.14647E+00  0.00000E+00 -7.07876E-03
 3.58456E+00  1.24369E+00  0.00000E+00 -8.30940E-03
 3.58456E+00  1.34147E+00  0.00000E+00 -8.86065E-03
 3.58456E+00  1.43989E+00  0.00000E+00 -1.07408E-02
 3.58456E+00  1.53906E+00  0.00000E+00 -1.31107E-02
 3.58456E+00  1.63906E+00  0.00000E+00 -1.62688E-02
 3.58456E+00  1.74001E+00  0.00000E+00 -1.97047E-02
 3.58456E+00  1.84201E+00  0.00000E+00 -2.51324E-02
 3.58456E+00  1.94518E+00  0.00000E+00 -3.05927E-02
 3.58456E+00  2.04964E+00  0.00000E+00 -3.82240E-02
 3.58456E+00  2.15552E+00  0.00000E+00 -4.43991E-02
 3.58456E+00  2.26294E+00  0.00000E+00 -5.32483E-02
 3.58456E+00  2.37203E+00  0.00000E+00 -6.48907E-02
 3.58456E+00  2.48293E+00  0.00000E+00 -8.02257E-02
 3.58456E+00  2.59577E+00  0.00000E+00 -9.62800E-02
 3.58456E+00  2.71069E+00  0.00000E+00 -1.06870E-01
 3.58456E+00  2.82783E+00  0.00000E+00 -1.18768E-01
 3.58456E+00  2.94732E+00  0.00000E+00 -1.20189E-01
 3.58456E+00  3.06929E+00  0.00000E+00 -1.70516E-01
 3.58456E+00  3.19388E+00  0.00000E+00 -1.28314E-01
 3.58456E+00  3.32120E+00  0.00000E+00 -1.39845E-01
 3.58456E+00  3.45139E+00  0.00000E+00 -1.38876E-01
 3.58456E+00  3.58456E+00  0.00000E+00 -1.40404E-01
 3.58456E+00  3.72082E+00  0.00000E+00  5.48721E-03
 3.58456E+00  3.86026E+00  0.00000E+00 -3.74686E-02
 3.58456E+00  4.00297E+00  0.00000E+00 -1.53490E-02
 3.58456E+00  4.14904E+00  0.00000E+00 -7.10921E-03
 3.58456E+00  4.29854E+00  0.00000E+00  0.00000E+00

 3.72082E+00  0.00000E+00  0.00000E+00 -7.99486E-04
 3.72082E+00  9.50618E-02  0.00000E+00 -6.65858E-04
 3.72082E+00  1.90127E-01  0.00000E+00 -8.14945E-04
 3.72082E+00  2.85207E-01  0.00000E+00 -1.19753E-03
 3.72082E+00  3.80317E-01  0.00000E+00 -1.00136E-03
 3.72082E+00  4.75480E-01  0.00000E+00 -1.76661E-03
 3.72082E+00  5.70728E-01  0.00000E+00 -2.01005E-03
 3.72082E+00  6.66095E-01  0.00000E+00 -2.50874E-03
 3.72082E+00  7.61625E-01  0.00000E+00 -1.69236E-03
 3.72082E+00  8.57368E-01  0.00000E+00 -3.02218E-03
 3.72082E+00  9.53380E-01  0.00000E+00 -2.34643E-03
 3.72082E+00  1.04972E+00  0.00000E+00 -3.42930E-03
 3.72082E+00  1.14647E+00  0.00000E+00 -3.99957E-03
 3.72082E+00  1.24369E+00  0.00000E+00 -4.08223E-03
 3.72082E+00  1.34147E+00  0.00000E+00 -4.89630E-03
 3.72082E+00  1.43989E+00  0.00000E+00 -5.20687E-03
 3.72082E+00  1.53906E+00  0.00000E+00 -6.68419E-03
 3.72082E+00  1.63906E+00  0.00000E+00 -9.09073E-03
 3.72082E+00  1.74001E+00  0.00000E+00 -1.08145E-02
 3.72082E+00  1.84201E+00  0.00000E+00 -1.22846E-02
 3.72082E+00  1.94518E+00  0.00000E+00 -1.46144E-02
 3.72082E+00  2.04964E+00  0.00000E+00 -1.85379E-02
 3.72082E+00  2.15552E+00  0.00000E+00 -2.16565E-02
 3.72082E+00  2.26294E+00  0.00000E+00 -2.73760E-02
 3.72082E+00  2.37203E+00  0.00000E+00 -3.35679E-02
 3.72082E+00  2.48293E+00  0.00000E+00 -4.16920E-02
 3.72082E+00  2.59577E+00  0.00000E+00 -4.19460E-02
 3.72082E+00  2.71069E+00  0.00000E+00 -5.30005E-02
 3.72082E+00  2.82783E+00  0.00000E+00 -7.40258E-02
 3.72082E+00  2.94732E+00  0.00000E+00 -6.57213E-02
 3.72082E+00  3.06929E+00  0.00000E+00 -1.04837E-01
 3.72082E+00  3.19388E+00  0.00000E+00 -8.43026E-02
 3.72082E+00  3.32120E+00  0.00000E+00 -7.73278E-02
 3.72082E+00  3.45139E+00  0.00000E+00 -1.34887E-01
 3.72082E+00  3.58456E+00  0.00000E+00  5.48721E-03
 3.72082E+00  3.72082E+00  0.00000E+00 -1.03497E-01
 3.72082E+00  3.86026E+00  0.00000E+00 -5.83654E-02
 3.72082E+00  4.00297E+00  0.00000E+00 -2.56037E-02
 3.72082E+00  4.14904E+00  0.00000E+00 -4.82750E-02
 3.72082E+00  4.29854E+00  0.00000E+00  0.00000E+00

 3.86026E+00  0.00000E+00  0.00000E+00 -7.16279E-05
 3.86026E+00  9.50618E-02  0.00000E+00 -1.85139E-04
 3.86026E+00  1.90127E-01  0.00000E+00 -2.80102E-04
 3.86026E+00  2.85207E-01  0.00000E+00 -3.11973E-04
 3.86026E+00  3.80317E-01  0.00000E+00 -3.27064E-04
 3.86026E+00  4.75480E-01  0.00000E+00 -4.01341E-04
 3.86026E+00  5.70728E-01  0.00000E+00 -4.74531E-04
 3.86026E+00  6.66095E-01  0.00000E+00 -9.63148E-04
 3.86026E+00  7.61625E-01  0.00000E+00 -1.07892E-03
 3.86026E+00  8.57368E-01  0.00000E+00 -8.78381E-04
 3.86026E+00  9.53380E-01  0.00000E+00 -1.67661E-03
 3.86026E+00  1.04972E+00  0.00000E+00 -2.26101E-03
 3.86026E+00  1.14647E+00  0.00000E+00 -1.88161E-03
 3.86026E+00  1.24369E+00  0.00000E+00 -2.33459E-03
 3.86026E+00  1.34147E+00  0.00000E+00 -1.88133E-03
 3.86026E+00  1.43989E+00  0.00000E+00 -3.07300E-03
 3.86026E+00  1.53906E+00  0.00000E+00 -3.71531E-03
 3.86026E+00  1.63906E+00  0.00000E+00 -3.82715E-03
 3.86026E+00  1.74001E+00  0.00000E+00 -5.35200E-03
 3.86026E+00  1.84201E+00  0.00000E+00 -6.32056E-03
 3.86026E+00  1.94518E+00  0.00000E+00 -7.92773E-03
 3.86026E+00  2.04964E+00  0.00000E+00 -9.04662E-03
 3.86026E+00  2.15552E+00  0.00000E+00 -1.02425E-02
 3.86026E+00  2.26294E+00  0.00000E+00 -1.29702E-02
 3.86026E+00  2.37203E+00  0.00000E+00 -1.64096E-02
 3.86026E+00  2.48293E+00  0.00000E+00 -2.01124E-02
 3.86026E+00  2.59577E+00  0.00000E+00 -2.37314E-02
 3.86026E+00  2.71069E+00  0.00000E+00 -2.95369E-02
 3.86026E+00  2.82783E+00  0.00000E+00 -2.83015E-02
 3.86026E+00  2.94732E+00  0.00000E+00 -3.48603E-02
 3.86026E+00  3.06929E+00  0.00000E+00 -4.06970E-02
 3.86026E+00  3.19388E+00  0.00000E+00 -6.27877E-02
 3.86026E+00  3.32120E+00  0.00000E+00 -6.65041E-02
 3.86026E+00  3.45139E+00  0.00000E+00 -1.07522E-01
 3.86026E+00  3.58456E+00  0.00000E+00 -3.74686E-02
 3.86026E+00  3.72082E+00  0.00000E+00 -5.83654E-02
 3.86026E+00  3.86026E+00  0.00000E+00 -5.57258E-02
 3.86026E+00  4.00297E+00  0.00000E+00 -3.48602E-02
 3.86026E+00  4.14904E+00  0.00000E+00 -6.54856E-02
 3.86026E+00  4.29854E+00  0.00000E+00  0.00000E+00

 4.00297E+00  0.00000E+00  0.00000E+00 -1.00920E-05
 4.00297E+00  9.50618E-02  0.00000E+00 -1.10402E-05
 4.00297E+00  1.90127E-01  0.00000E+00 -3.18773E-05
 4.00297E+00  2.85207E-01  0.00000E+00 -5.69352E-05
 4.00297E+00  3.80317E-01  0.00000E+00 -1.78893E-04
 4.00297E+00  4.75480E-01  0.00000E+00 -2.19367E-04
 4.00297E+00  5.70728E-01  0.00000E+00 -1.31088E-04
 4.00297E+00  6.66095E-01  0.00000E+00 -5.03368E-04
 4.00297E+00  7.61625E-01  0.00000E+00 -5.71412E-04
 4.00297E+00  8.57368E-01  0.00000E+00 -5.49527E-04
 4.00297E+00  9.53380E-01  0.00000E+00 -3.83723E-04
 4.00297E+00  1.04972E+00  0.00000E+00 -8.59380E-04
 4.00297E+00  1.14647E+00  0.00000E+00 -9.26420E-04
 4.00297E+00  1.24369E+00  0.00000E+00 -1.16593E-03
 4.00297E+00  1.34147E+00  0.00000E+00 -1.41597E-03
 4.00297E+00  1.43989E+00  0.00000E+00 -1.53750E-03
 4.00297E+00  1.53906E+00  0.00000E+00 -1.36889E-03
 4.00297E+00  1.63906E+00  0.00000E+00 -2.32725E-03
 4.00297E+00  1.74001E+00  0.00000E+00 -2.19574E-03
 4.00297E+00  1.84201E+00  0.00000E+00 -2.97216E-03
 4.00297E+00  1.94518E+00  0.00000E+00 -3.28599E-03
 4.00297E+00  2.04964E+00  0.00000E+00 -3.99920E-03
 4.00297E+00  2.15552E+00  0.00000E+00 -5.26817E-03
 4.00297E+00  2.26294E+00  0.00000E+00 -6.54676E-03
 4.00297E+00  2.37203E+00  0.00000E+00 -7.32435E-03
 4.00297E+00  2.48293E+00  0.00000E+00 -9.14222E-03
 4.00297E+00  2.59577E+00  0.00000E+00 -1.10253E-02
 4.00297E+00  2.71069E+00  0.00000E+00 -1.27581E-02
 4.00297E+00  2.82783E+00  0.00000E+00 -1.27513E-02
 4.00297E+00  2.94732E+00  0.00000E+00 -2.12020E-02
 4.00297E+00  3.06929E+00  0.00000E+00 -2.50925E-02
 4.00297E+00  3.19388E+00  0.00000E+00 -2.79289E-02
 4.00297E+00  3.32120E+00  0.00000E+00 -2.14564E-02
 4.00297E+00  3.45139E+00  0.00000E+00 -1.11520E-02
 4.00297E+00  3.58456E+00  0.00000E+00 -1.53490E-02
 4.00297E+00  3.72082E+00  0.00000E+00 -2.56037E-02
 4.00297E+00  3.86026E+00  0.00000E+00 -3.48602E-02
 4.00297E+00  4.00297E+00  0.00000E+00 -5.04266E-02
 4.00297E+00  4.14904E+00  0.00000E+00 -1.24395E-02
 4.00297E+00  4.29854E+00  0.00000E+00  0.00000E+00

 4.14904E+00  0.00000E+00  0.00000E+00  1.59070E-07
 4.14904E+00  9.50618E-02  0.00000E+00 -2.40589E-07
 4.14904E+00  1.90127E-01  0.00000E+00 -5.85852E-06
 4.14904E+00  2.85207E-01  0.00000E+00 -2.16648E-06
 4.14904E+00  3.80317E-01  0.00000E+00 -1.23576E-05
 4.14904E+00  4.75480E-01  0.00000E+00 -4.12466E-05
 4.14904E+00  5.70728E-01  0.00000E+00 -7.95830E-05
 4.14904E+00  6.66095E-01  0.00000E+00 -6.71771E-05
 4.14904E+00  7.61625E-01  0.00000E+00 -1.85027E-04
 4.14904E+00  8.57368E-01  0.00000E+00 -2.09893E-04
 4.14904E+00  9.53380E-01  0.00000E+00 -3.49684E-04
 4.14904E+00  1.04972E+00  0.00000E+00 -3.64490E-04
 4.14904E+00  1.14647E+00  0.00000E+00 -5.44417E-04
 4.14904E+00  1.24369E+00  0.00000E+00 -2.12322E-04
 4.14904E+00  1.34147E+00  0.00000E+00 -6.17167E-04
 4.14904E+00  1.43989E+00  0.00000E+00 -7.61225E-04
 4.14904E+00  1.53906E+00  0.00000E+00 -9.04623E-04
 4.14904E+00  1.63906E+00  0.00000E+00 -1.09847E-03
 4.14904E+00  1.74001E+00  0.00000E+00 -9.87007E-04
 4.14904E+00  1.84201E+00  0.00000E+00 -1.46222E-03
 4.14904E+00  1.94518E+00  0.00000E+00 -1.54701E-03
 4.14904E+00  2.04964E+00  0.00000E+00 -2.12430E-03
 4.14904E+00  2.15552E+00  0.00000E+00 -2.65173E-03
 4.14904E+00  2.26294E+00  0.00000E+00 -2.92404E-03
 4.14904E+00  2.37203E+00  0.00000E+00 -3.36049E-03
 4.14904E+00  2.48293E+00  0.00000E+00 -4.01382E-03
 4.14904E+00  2.59577E+00  0.00000E+00 -5.11873E-03
 4.14904E+00  2.71069E+00  0.00000E+00 -6.20960E-03
 4.14904E+00  2.82783E+00  0.00000E+00 -7.12859E-03
 4.14904E+00  2.94732E+00  0.00000E+00 -9.01063E-03
 4.14904E+00  3.06929E+00  0.00000E+00 -9.80441E-03
 4.14904E+00  3.19388E+00  0.00000E+00 -1.51273E-02
 4.14904E+00  3.32120E+00  0.00000E+00 -1.56539E-02
 4.14904E+00  3.45139E+00  0.00000E+00 -1.68083E-02
 4.14904E+00  3.58456E+00  0.00000E+00 -7.10921E-03
 4.14904E+00  3.72082E+00  0.00000E+00 -4.82750E-02
 4.14904E+00  3.86026E+00  0.00000E+00 -6.54856E-02
 4.14904E+00  4.00297E+00  0.00000E+00 -1.24395E-02
 4.14904E+00  4.14904E+00  0.00000E+00  1.29217E-02
 4.14904E+00  4.29854E+00  0.00000E+00  0.00000E+00

 4.29854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 4.29854E+00  9.50618E-02  0.00000E+00  0.00000E+00
 4.29854E+00  1.90127E-01  0.00000E+00  0.00000E+00
 4.29854E+00  2.85207E-01  0.00000E+00  0.00000E+00
 4.29854E+00  3.80317E-01  0.00000E+00  0.00000E+00
 4.29854E+00  4.75480E-01  0.00000E+00  0.00000E+00
 4.29854E+00  5.70728E-01  0.00000E+00  0.00000E+00
 4.29854E+00  6.66095E-01  0.00000E+00  0.00000E+00
 4.29854E+00  7.61625E-01  0.00000E+00  0.00000E+00
 4.29854E+00  8.57368E-01  0.00000E+00  0.00000E+00
 4.29854E+00  9.53380E-01  0.00000E+00  0.00000E+00
 4.29854E+00  1.04972E+00  0.00000E+00  0.00000E+00
 4.29854E+00  1.14647E+00  0.00000E+00  0.00000E+00
 4.29854E+00  1.24369E+00  0.00000E+00  0.00000E+00
 4.29854E+00  1.34147E+00  0.00000E+00  0.00000E+00
 4.29854E+00  1.43989E+00  0.00000E+00  0.00000E+00
 4.29854E+00  1.53906E+00  0.00000E+00  0.00000E+00
 4.29854E+00  1.63906E+00  0.00000E+00  0.00000E+00
 4.29854E+00  1.74001E+00  0.00000E+00  0.00000E+00
 4.29854E+00  1.84201E+00  0.00000E+00  0.00000E+00
 4.29854E+00  1.94518E+00  0.00000E+00  0.00000E+00
 4.29854E+00  2.04964E+00  0.00000E+00  0.00000E+00
 4.29854E+00  2.15552E+00  0.00000E+00  0.00000E+00
 4.29854E+00  2.26294E+00  0.00000E+00  0.00000E+00
 4.29854E+00  2.37203E+00  0.00000E+00  0.00000E+00
 4.29854E+00  2.48293E+00  0.00000E+00  0.00000E+00
 4.29854E+00  2.59577E+00  0.00000E+00  0.00000E+00
 4.29854E+00  2.71069E+00  0.00000E+00  0.00000E+00
 4.29854E+00  2.82783E+00  0.00000E+00  0.00000E+00
 4.29854E+00  2.94732E+00  0.00000E+00  0.00000E+00
 4.29854E+00  3.06929E+00  0.00000E+00  0.00000E+00
 4.29854E+00  3.19388E+00  0.00000E+00  0.00000E+00
 4.29854E+00  3.32120E+00  0.00000E+00  0.00000E+00
 4.29854E+00  3.45139E+00  0.00000E+00  0.00000E+00
 4.29854E+00  3.58456E+00  0.00000E+00  0.00000E+00
 4.29854E+00  3.72082E+00  0.00000E+00  0.00000E+00
 4.29854E+00  3.86026E+00  0.00000E+00  0.00000E+00
 4.29854E+00  4.00297E+00  0.00000E+00  0.00000E+00
 4.29854E+00  4.14904E+00  0.00000E+00  0.00000E+00
 4.29854E+00  4.29854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF1.35 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -8.43507E+01
 0.00000E+00  9.68909E-02 -7.90078E+01 -8.37622E+01
 0.00000E+00  1.93785E-01 -7.66224E+01 -8.22017E+01
 0.00000E+00  2.90693E-01 -7.30308E+01 -7.93972E+01
 0.00000E+00  3.87631E-01 -6.86416E+01 -7.57208E+01
 0.00000E+00  4.84619E-01 -6.38098E+01 -7.09756E+01
 0.00000E+00  5.81688E-01 -5.87838E+01 -6.51708E+01
 0.00000E+00  6.78873E-01 -5.37153E+01 -5.90061E+01
 0.00000E+00  7.76213E-01 -4.86914E+01 -5.21532E+01
 0.00000E+00  8.73759E-01 -4.37608E+01 -4.54934E+01
 0.00000E+00  9.71563E-01 -3.89513E+01 -3.91323E+01
 0.00000E+00  1.06968E+00 -3.42813E+01 -3.29469E+01
 0.00000E+00  1.16819E+00 -2.97662E+01 -2.76673E+01
 0.00000E+00  1.26716E+00 -2.54204E+01 -2.28373E+01
 0.00000E+00  1.36666E+00 -2.12562E+01 -1.85698E+01
 0.00000E+00  1.46678E+00 -1.72832E+01 -1.49774E+01
 0.00000E+00  1.56761E+00 -1.35051E+01 -1.17666E+01
 0.00000E+00  1.66925E+00 -9.90899E+00 -8.83259E+00
 0.00000E+00  1.77179E+00 -6.45072E+00 -6.14981E+00
 0.00000E+00  1.87535E+00 -3.11548E+00 -3.45677E+00
 0.00000E+00  1.98004E+00 -4.89392E-01 -1.30875E+00
 0.00000E+00  2.08596E+00  3.00264E-01 -6.92435E-01
 0.00000E+00  2.19324E+00  1.37481E-01 -8.59654E-01
 0.00000E+00  2.30201E+00  3.10686E-02 -6.94820E-01
 0.00000E+00  2.41239E+00  5.18754E-03 -4.37999E-01
 0.00000E+00  2.52451E+00  6.98308E-04 -2.39186E-01
 0.00000E+00  2.63850E+00  7.81939E-05 -1.34768E-01
 0.00000E+00  2.75449E+00  7.32104E-06 -6.70078E-02
 0.00000E+00  2.87262E+00  5.75761E-07 -3.33853E-02
 0.00000E+00  2.99301E+00  3.60332E-08 -2.85470E-02
 0.00000E+00  3.11581E+00  0.00000E+00 -1.95406E-02
 0.00000E+00  3.24113E+00  0.00000E+00 -1.23804E-02
 0.00000E+00  3.36911E+00  0.00000E+00 -6.10211E-03
 0.00000E+00  3.49986E+00  0.00000E+00 -2.69113E-03
 0.00000E+00  3.63349E+00  0.00000E+00 -1.41252E-03
 0.00000E+00  3.77013E+00  0.00000E+00 -3.12976E-04
 0.00000E+00  3.90986E+00  0.00000E+00 -5.95813E-05
 0.00000E+00  4.05279E+00  0.00000E+00 -3.06711E-06
 0.00000E+00  4.19899E+00  0.00000E+00 -2.90176E-07
 0.00000E+00  4.34854E+00  0.00000E+00  0.00000E+00

 9.68909E-02  0.00000E+00 -7.90078E+01 -8.37622E+01
 9.68909E-02  9.68909E-02 -7.82059E+01 -8.32358E+01
 9.68909E-02  1.93785E-01 -7.59187E+01 -8.15748E+01
 9.68909E-02  2.90693E-01 -7.24523E+01 -7.89725E+01
 9.68909E-02  3.87631E-01 -6.81833E+01 -7.51166E+01
 9.68909E-02  4.84619E-01 -6.34496E+01 -7.04299E+01
 9.68909E-02  5.81688E-01 -5.84977E+01 -6.47321E+01
 9.68909E-02  6.78873E-01 -5.34843E+01 -5.85084E+01
 9.68909E-02  7.76213E-01 -4.85018E+01 -5.19941E+01
 9.68909E-02  8.73759E-01 -4.36031E+01 -4.53439E+01
 9.68909E-02  9.71563E-01 -3.88193E+01 -3.88594E+01
 9.68909E-02  1.06968E+00 -3.41709E+01 -3.30260E+01
 9.68909E-02  1.16819E+00 -2.96745E+01 -2.75951E+01
 9.68909E-02  1.26716E+00 -2.53448E+01 -2.28923E+01
 9.68909E-02  1.36666E+00 -2.11948E+01 -1.86270E+01
 9.68909E-02  1.46678E+00 -1.72343E+01 -1.49901E+01
 9.68909E-02  1.56761E+00 -1.34671E+01 -1.17756E+01
 9.68909E-02  1.66925E+00 -9.88066E+00 -8.89410E+00
 9.68909E-02  1.77179E+00 -6.43105E+00 -6.13342E+00
 9.68909E-02  1.87535E+00 -3.10402E+00 -3.41118E+00
 9.68909E-02  1.98004E+00 -4.85143E-01 -1.20256E+00
 9.68909E-02  2.08596E+00  3.00866E-01 -6.33648E-01
 9.68909E-02  2.19324E+00  1.37464E-01 -8.30117E-01
 9.68909E-02  2.30201E+00  3.10499E-02 -7.15662E-01
 9.68909E-02  2.41239E+00  5.18349E-03 -4.44787E-01
 9.68909E-02  2.52451E+00  6.97711E-04 -2.44396E-01
 9.68909E-02  2.63850E+00  7.81251E-05 -1.04451E-01
 9.68909E-02  2.75449E+00  7.31470E-06 -7.60001E-02
 9.68909E-02  2.87262E+00  5.73998E-07 -4.87255E-02
 9.68909E-02  2.99301E+00  3.75964E-08 -3.41783E-02
 9.68909E-02  3.11581E+00  0.00000E+00 -2.12203E-02
 9.68909E-02  3.24113E+00  0.00000E+00 -1.29422E-02
 9.68909E-02  3.36911E+00  0.00000E+00 -6.56187E-03
 9.68909E-02  3.49986E+00  0.00000E+00 -3.50201E-03
 9.68909E-02  3.63349E+00  0.00000E+00 -1.26214E-03
 9.68909E-02  3.77013E+00  0.00000E+00 -3.87593E-04
 9.68909E-02  3.90986E+00  0.00000E+00 -7.79741E-05
 9.68909E-02  4.05279E+00  0.00000E+00 -8.61677E-06
 9.68909E-02  4.19899E+00  0.00000E+00 -1.07757E-07
 9.68909E-02  4.34854E+00  0.00000E+00  0.00000E+00

 1.93785E-01  0.00000E+00 -7.66224E+01 -8.22017E+01
 1.93785E-01  9.68909E-02 -7.59187E+01 -8.15748E+01
 1.93785E-01  1.93785E-01 -7.38910E+01 -8.00448E+01
 1.93785E-01  2.90693E-01 -7.07628E+01 -7.73088E+01
 1.93785E-01  3.87631E-01 -6.68276E+01 -7.35976E+01
 1.93785E-01  4.84619E-01 -6.23750E+01 -6.89329E+01
 1.93785E-01  5.81688E-01 -5.76407E+01 -6.33511E+01
 1.93785E-01  6.78873E-01 -5.27912E+01 -5.74524E+01
 1.93785E-01  7.76213E-01 -4.79327E+01 -5.10761E+01
 1.93785E-01  8.73759E-01 -4.31303E+01 -4.46811E+01
 1.93785E-01  9.71563E-01 -3.84240E+01 -3.85874E+01
 1.93785E-01  1.06968E+00 -3.38406E+01 -3.27070E+01
 1.93785E-01  1.16819E+00 -2.93999E+01 -2.74274E+01
 1.93785E-01  1.26716E+00 -2.51187E+01 -2.28009E+01
 1.93785E-01  1.36666E+00 -2.10111E+01 -1.86610E+01
 1.93785E-01  1.46678E+00 -1.70881E+01 -1.49518E+01
 1.93785E-01  1.56761E+00 -1.33539E+01 -1.17535E+01
 1.93785E-01  1.66925E+00 -9.79649E+00 -8.85204E+00
 1.93785E-01  1.77179E+00 -6.37299E+00 -6.09268E+00
 1.93785E-01  1.87535E+00 -3.07058E+00 -3.43308E+00
 1.93785E-01  1.98004E+00 -4.73152E-01 -1.28492E+00
 1.93785E-01  2.08596E+00  3.02346E-01 -5.81937E-01
 1.93785E-01  2.19324E+00  1.37342E-01 -7.90081E-01
 1.93785E-01  2.30201E+00  3.09819E-02 -7.38070E-01
 1.93785E-01  2.41239E+00  5.16970E-03 -5.01969E-01
 1.93785E-01  2.52451E+00  6.95728E-04 -2.40248E-01
 1.93785E-01  2.63850E+00  7.78981E-05 -1.41907E-01
 1.93785E-01  2.75449E+00  7.29342E-06 -8.58991E-02
 1.93785E-01  2.87262E+00  5.72356E-07 -4.43489E-02
 1.93785E-01  2.99301E+00  3.74757E-08 -2.67233E-02
 1.93785E-01  3.11581E+00  0.00000E+00 -2.09145E-02
 1.93785E-01  3.24113E+00  0.00000E+00 -1.38971E-02
 1.93785E-01  3.36911E+00  0.00000E+00 -6.84942E-03
 1.93785E-01  3.49986E+00  0.00000E+00 -4.25704E-03
 1.93785E-01  3.63349E+00  0.00000E+00 -1.93030E-03
 1.93785E-01  3.77013E+00  0.00000E+00 -4.97173E-04
 1.93785E-01  3.90986E+00  0.00000E+00 -1.10655E-04
 1.93785E-01  4.05279E+00  0.00000E+00 -7.04599E-06
 1.93785E-01  4.19899E+00  0.00000E+00 -1.32502E-06
 1.93785E-01  4.34854E+00  0.00000E+00  0.00000E+00

 2.90693E-01  0.00000E+00 -7.30308E+01 -7.93972E+01
 2.90693E-01  9.68909E-02 -7.24523E+01 -7.89725E+01
 2.90693E-01  1.93785E-01 -7.07628E+01 -7.73088E+01
 2.90693E-01  2.90693E-01 -6.80929E+01 -7.47430E+01
 2.90693E-01  3.87631E-01 -6.46350E+01 -7.09872E+01
 2.90693E-01  4.84619E-01 -6.06079E+01 -6.65759E+01
 2.90693E-01  5.81688E-01 -5.62188E+01 -6.13074E+01
 2.90693E-01  6.78873E-01 -5.16367E+01 -5.56036E+01
 2.90693E-01  7.76213E-01 -4.69840E+01 -4.97278E+01
 2.90693E-01  8.73759E-01 -4.23426E+01 -4.37110E+01
 2.90693E-01  9.71563E-01 -3.77662E+01 -3.78787E+01
 2.90693E-01  1.06968E+00 -3.32912E+01 -3.22713E+01
 2.90693E-01  1.16819E+00 -2.89433E+01 -2.72061E+01
 2.90693E-01  1.26716E+00 -2.47427E+01 -2.27657E+01
 2.90693E-01  1.36666E+00 -2.07057E+01 -1.85510E+01
 2.90693E-01  1.46678E+00 -1.68448E+01 -1.50380E+01
 2.90693E-01  1.56761E+00 -1.31653E+01 -1.18648E+01
 2.90693E-01  1.66925E+00 -9.65612E+00 -8.89506E+00
 2.90693E-01  1.77179E+00 -6.27613E+00 -6.16900E+00
 2.90693E-01  1.87535E+00 -3.01471E+00 -3.39239E+00
 2.90693E-01  1.98004E+00 -4.53072E-01 -1.20835E+00
 2.90693E-01  2.08596E+00  3.04815E-01 -6.09126E-01
 2.90693E-01  2.19324E+00  1.37132E-01 -6.82967E-01
 2.90693E-01  2.30201E+00  3.08678E-02 -6.31752E-01
 2.90693E-01  2.41239E+00  5.14655E-03 -4.23931E-01
 2.90693E-01  2.52451E+00  6.92396E-04 -3.02210E-01
 2.90693E-01  2.63850E+00  7.75170E-05 -1.44124E-01
 2.90693E-01  2.75449E+00  7.25775E-06 -8.78921E-02
 2.90693E-01  2.87262E+00  5.69591E-07 -5.02200E-02
 2.90693E-01  2.99301E+00  3.73106E-08 -3.50926E-02
 2.90693E-01  3.11581E+00  0.00000E+00 -2.33124E-02
 2.90693E-01  3.24113E+00  0.00000E+00 -1.24000E-02
 2.90693E-01  3.36911E+00  0.00000E+00 -7.66466E-03
 2.90693E-01  3.49986E+00  0.00000E+00 -4.70749E-03
 2.90693E-01  3.63349E+00  0.00000E+00 -1.88225E-03
 2.90693E-01  3.77013E+00  0.00000E+00 -6.53327E-04
 2.90693E-01  3.90986E+00  0.00000E+00 -1.05095E-04
 2.90693E-01  4.05279E+00  0.00000E+00 -3.68903E-05
 2.90693E-01  4.19899E+00  0.00000E+00 -3.25735E-06
 2.90693E-01  4.34854E+00  0.00000E+00  0.00000E+00

 3.87631E-01  0.00000E+00 -6.86416E+01 -7.57208E+01
 3.87631E-01  9.68909E-02 -6.81833E+01 -7.51166E+01
 3.87631E-01  1.93785E-01 -6.68276E+01 -7.35976E+01
 3.87631E-01  2.90693E-01 -6.46350E+01 -7.09872E+01
 3.87631E-01  3.87631E-01 -6.17099E+01 -6.76420E+01
 3.87631E-01  4.84619E-01 -5.81939E+01 -6.33461E+01
 3.87631E-01  5.81688E-01 -5.42472E+01 -5.85948E+01
 3.87631E-01  6.78873E-01 -5.00246E+01 -5.33402E+01
 3.87631E-01  7.76213E-01 -4.56562E+01 -4.77780E+01
 3.87631E-01  8.73759E-01 -4.12405E+01 -4.22801E+01
 3.87631E-01  9.71563E-01 -3.68471E+01 -3.68248E+01
 3.87631E-01  1.06968E+00 -3.25242E+01 -3.17552E+01
 3.87631E-01  1.16819E+00 -2.83058E+01 -2.68997E+01
 3.87631E-01  1.26716E+00 -2.42175E+01 -2.25331E+01
 3.87631E-01  1.36666E+00 -2.02789E+01 -1.85453E+01
 3.87631E-01  1.46678E+00 -1.65043E+01 -1.50032E+01
 3.87631E-01  1.56761E+00 -1.29008E+01 -1.18233E+01
 3.87631E-01  1.66925E+00 -9.45894E+00 -8.80059E+00
 3.87631E-01  1.77179E+00 -6.13970E+00 -6.03989E+00
 3.87631E-01  1.87535E+00 -2.93565E+00 -3.39845E+00
 3.87631E-01  1.98004E+00 -4.24381E-01 -1.09390E+00
 3.87631E-01  2.08596E+00  3.08457E-01 -5.48258E-01
 3.87631E-01  2.19324E+00  1.36872E-01 -7.17101E-01
 3.87631E-01  2.30201E+00  3.07123E-02 -6.39223E-01
 3.87631E-01  2.41239E+00  5.11463E-03 -5.03873E-01
 3.87631E-01  2.52451E+00  6.87775E-04 -3.37359E-01
 3.87631E-01  2.63850E+00  7.69868E-05 -1.54925E-01
 3.87631E-01  2.75449E+00  7.20806E-06 -9.44587E-02
 3.87631E-01  2.87262E+00  5.65738E-07 -5.17252E-02
 3.87631E-01  2.99301E+00  3.70636E-08 -2.99170E-02
 3.87631E-01  3.11581E+00  0.00000E+00 -1.98792E-02
 3.87631E-01  3.24113E+00  0.00000E+00 -1.09531E-02
 3.87631E-01  3.36911E+00  0.00000E+00 -8.62007E-03
 3.87631E-01  3.49986E+00  0.00000E+00 -4.19376E-03
 3.87631E-01  3.63349E+00  0.00000E+00 -2.17549E-03
 3.87631E-01  3.77013E+00  0.00000E+00 -1.21964E-03
 3.87631E-01  3.90986E+00  0.00000E+00 -3.12514E-04
 3.87631E-01  4.05279E+00  0.00000E+00 -5.50629E-06
 3.87631E-01  4.19899E+00  0.00000E+00 -1.41485E-05
 3.87631E-01  4.34854E+00  0.00000E+00  0.00000E+00

 4.84619E-01  0.00000E+00 -6.38098E+01 -7.09756E+01
 4.84619E-01  9.68909E-02 -6.34496E+01 -7.04299E+01
 4.84619E-01  1.93785E-01 -6.23750E+01 -6.89329E+01
 4.84619E-01  2.90693E-01 -6.06079E+01 -6.65759E+01
 4.84619E-01  3.87631E-01 -5.81939E+01 -6.33461E+01
 4.84619E-01  4.84619E-01 -5.52090E+01 -5.95370E+01
 4.84619E-01  5.81688E-01 -5.17588E+01 -5.51564E+01
 4.84619E-01  6.78873E-01 -4.79659E+01 -5.04463E+01
 4.84619E-01  7.76213E-01 -4.39526E+01 -4.55986E+01
 4.84619E-01  8.73759E-01 -3.98254E+01 -4.05436E+01
 4.84619E-01  9.71563E-01 -3.56677E+01 -3.56255E+01
 4.84619E-01  1.06968E+00 -3.15408E+01 -3.08497E+01
 4.84619E-01  1.16819E+00 -2.74889E+01 -2.63649E+01
 4.84619E-01  1.26716E+00 -2.35443E+01 -2.22824E+01
 4.84619E-01  1.36666E+00 -1.97311E+01 -1.84274E+01
 4.84619E-01  1.46678E+00 -1.60667E+01 -1.49044E+01
 4.84619E-01  1.56761E+00 -1.25602E+01 -1.18037E+01
 4.84619E-01  1.66925E+00 -9.20423E+00 -8.82591E+00
 4.84619E-01  1.77179E+00 -5.96277E+00 -6.05099E+00
 4.84619E-01  1.87535E+00 -2.83247E+00 -3.26768E+00
 4.84619E-01  1.98004E+00 -3.86466E-01 -1.09307E+00
 4.84619E-01  2.08596E+00  3.13491E-01 -5.54079E-01
 4.84619E-01  2.19324E+00  1.36601E-01 -6.15826E-01
 4.84619E-01  2.30201E+00  3.05210E-02 -6.61131E-01
 4.84619E-01  2.41239E+00  5.07457E-03 -4.33596E-01
 4.84619E-01  2.52451E+00  6.81930E-04 -3.29950E-01
 4.84619E-01  2.63850E+00  7.63132E-05 -1.87531E-01
 4.84619E-01  2.75449E+00  7.14474E-06 -1.08756E-01
 4.84619E-01  2.87262E+00  5.60818E-07 -6.75672E-02
 4.84619E-01  2.99301E+00  3.67497E-08 -3.57982E-02
 4.84619E-01  3.11581E+00  0.00000E+00 -2.35748E-02
 4.84619E-01  3.24113E+00  0.00000E+00 -1.31841E-02
 4.84619E-01  3.36911E+00  0.00000E+00 -7.51645E-03
 4.84619E-01  3.49986E+00  0.00000E+00 -4.77628E-03
 4.84619E-01  3.63349E+00  0.00000E+00 -1.72063E-03
 4.84619E-01  3.77013E+00  0.00000E+00 -1.29521E-03
 4.84619E-01  3.90986E+00  0.00000E+00 -6.85281E-04
 4.84619E-01  4.05279E+00  0.00000E+00 -2.30070E-04
 4.84619E-01  4.19899E+00  0.00000E+00 -4.12376E-05
 4.84619E-01  4.34854E+00  0.00000E+00  0.00000E+00

 5.81688E-01  0.00000E+00 -5.87838E+01 -6.51708E+01
 5.81688E-01  9.68909E-02 -5.84977E+01 -6.47321E+01
 5.81688E-01  1.93785E-01 -5.76407E+01 -6.33511E+01
 5.81688E-01  2.90693E-01 -5.62188E+01 -6.13074E+01
 5.81688E-01  3.87631E-01 -5.42472E+01 -5.85948E+01
 5.81688E-01  4.84619E-01 -5.17588E+01 -5.51564E+01
 5.81688E-01  5.81688E-01 -4.88110E+01 -5.13625E+01
 5.81688E-01  6.78873E-01 -4.54860E+01 -4.72640E+01
 5.81688E-01  7.76213E-01 -4.18822E+01 -4.29902E+01
 5.81688E-01  8.73759E-01 -3.81001E+01 -3.84925E+01
 5.81688E-01  9.71563E-01 -3.42293E+01 -3.41466E+01
 5.81688E-01  1.06968E+00 -3.03423E+01 -2.98292E+01
 5.81688E-01  1.16819E+00 -2.64937E+01 -2.57372E+01
 5.81688E-01  1.26716E+00 -2.27240E+01 -2.19104E+01
 5.81688E-01  1.36666E+00 -1.90630E+01 -1.81681E+01
 5.81688E-01  1.46678E+00 -1.55320E+01 -1.47858E+01
 5.81688E-01  1.56761E+00 -1.21430E+01 -1.16493E+01
 5.81688E-01  1.66925E+00 -8.89114E+00 -8.79521E+00
 5.81688E-01  1.77179E+00 -5.74421E+00 -5.93624E+00
 5.81688E-01  1.87535E+00 -2.70406E+00 -3.12385E+00
 5.81688E-01  1.98004E+00 -3.38569E-01 -1.00035E+00
 5.81688E-01  2.08596E+00  3.20180E-01 -3.30755E-01
 5.81688E-01  2.19324E+00  1.36367E-01 -6.77161E-01
 5.81688E-01  2.30201E+00  3.03006E-02 -6.70899E-01
 5.81688E-01  2.41239E+00  5.02714E-03 -5.07279E-01
 5.81688E-01  2.52451E+00  6.74937E-04 -3.25697E-01
 5.81688E-01  2.63850E+00  7.55026E-05 -1.93639E-01
 5.81688E-01  2.75449E+00  7.06825E-06 -1.22509E-01
 5.81688E-01  2.87262E+00  5.54857E-07 -6.55562E-02
 5.81688E-01  2.99301E+00  3.63631E-08 -4.49242E-02
 5.81688E-01  3.11581E+00  0.00000E+00 -2.33280E-02
 5.81688E-01  3.24113E+00  0.00000E+00 -1.59686E-02
 5.81688E-01  3.36911E+00  0.00000E+00 -7.23497E-03
 5.81688E-01  3.49986E+00  0.00000E+00 -3.58902E-03
 5.81688E-01  3.63349E+00  0.00000E+00 -2.86433E-03
 5.81688E-01  3.77013E+00  0.00000E+00 -1.23412E-03
 5.81688E-01  3.90986E+00  0.00000E+00 -5.96715E-04
 5.81688E-01  4.05279E+00  0.00000E+00 -2.22600E-04
 5.81688E-01  4.19899E+00  0.00000E+00 -3.08333E-05
 5.81688E-01  4.34854E+00  0.00000E+00  0.00000E+00

 6.78873E-01  0.00000E+00 -5.37153E+01 -5.90061E+01
 6.78873E-01  9.68909E-02 -5.34843E+01 -5.85084E+01
 6.78873E-01  1.93785E-01 -5.27912E+01 -5.74524E+01
 6.78873E-01  2.90693E-01 -5.16367E+01 -5.56036E+01
 6.78873E-01  3.87631E-01 -5.00246E+01 -5.33402E+01
 6.78873E-01  4.84619E-01 -4.79659E+01 -5.04463E+01
 6.78873E-01  5.81688E-01 -4.54860E+01 -4.72640E+01
 6.78873E-01  6.78873E-01 -4.26304E+01 -4.37524E+01
 6.78873E-01  7.76213E-01 -3.94654E+01 -3.99623E+01
 6.78873E-01  8.73759E-01 -3.60721E+01 -3.62120E+01
 6.78873E-01  9.71563E-01 -3.25346E+01 -3.23927E+01
 6.78873E-01  1.06968E+00 -2.89299E+01 -2.86383E+01
 6.78873E-01  1.16819E+00 -2.53213E+01 -2.48615E+01
 6.78873E-01  1.26716E+00 -2.17574E+01 -2.12387E+01
 6.78873E-01  1.36666E+00 -1.82750E+01 -1.79513E+01
 6.78873E-01  1.46678E+00 -1.49002E+01 -1.45683E+01
 6.78873E-01  1.56761E+00 -1.16486E+01 -1.15720E+01
 6.78873E-01  1.66925E+00 -8.51868E+00 -8.61899E+00
 6.78873E-01  1.77179E+00 -5.48279E+00 -5.87950E+00
 6.78873E-01  1.87535E+00 -2.54914E+00 -3.09533E+00
 6.78873E-01  1.98004E+00 -2.79805E-01 -9.77059E-01
 6.78873E-01  2.08596E+00  3.28826E-01 -4.44347E-01
 6.78873E-01  2.19324E+00  1.36228E-01 -5.29838E-01
 6.78873E-01  2.30201E+00  3.00589E-02 -6.21833E-01
 6.78873E-01  2.41239E+00  4.97325E-03 -4.97206E-01
 6.78873E-01  2.52451E+00  6.66886E-04 -4.01846E-01
 6.78873E-01  2.63850E+00  7.45624E-05 -2.27075E-01
 6.78873E-01  2.75449E+00  6.97914E-06 -1.22910E-01
 6.78873E-01  2.87262E+00  5.47890E-07 -8.60644E-02
 6.78873E-01  2.99301E+00  3.59175E-08 -4.07611E-02
 6.78873E-01  3.11581E+00  0.00000E+00 -2.62467E-02
 6.78873E-01  3.24113E+00  0.00000E+00 -1.41716E-02
 6.78873E-01  3.36911E+00  0.00000E+00 -9.50351E-03
 6.78873E-01  3.49986E+00  0.00000E+00 -5.93075E-03
 6.78873E-01  3.63349E+00  0.00000E+00 -3.16886E-03
 6.78873E-01  3.77013E+00  0.00000E+00 -1.31355E-03
 6.78873E-01  3.90986E+00  0.00000E+00 -4.48148E-04
 6.78873E-01  4.05279E+00  0.00000E+00 -1.29700E-04
 6.78873E-01  4.19899E+00  0.00000E+00 -8.79137E-05
 6.78873E-01  4.34854E+00  0.00000E+00  0.00000E+00

 7.76213E-01  0.00000E+00 -4.86914E+01 -5.21532E+01
 7.76213E-01  9.68909E-02 -4.85018E+01 -5.19941E+01
 7.76213E-01  1.93785E-01 -4.79327E+01 -5.10761E+01
 7.76213E-01  2.90693E-01 -4.69840E+01 -4.97278E+01
 7.76213E-01  3.87631E-01 -4.56562E+01 -4.77780E+01
 7.76213E-01  4.84619E-01 -4.39526E+01 -4.55986E+01
 7.76213E-01  5.81688E-01 -4.18822E+01 -4.29902E+01
 7.76213E-01  6.78873E-01 -3.94654E+01 -3.99623E+01
 7.76213E-01  7.76213E-01 -3.67392E+01 -3.71332E+01
 7.76213E-01  8.73759E-01 -3.37580E+01 -3.37570E+01
 7.76213E-01  9.71563E-01 -3.05896E+01 -3.04999E+01
 7.76213E-01  1.06968E+00 -2.73055E+01 -2.71986E+01
 7.76213E-01  1.16819E+00 -2.39720E+01 -2.38146E+01
 7.76213E-01  1.26716E+00 -2.06448E+01 -2.05585E+01
 7.76213E-01  1.36666E+00 -1.73671E+01 -1.73818E+01
 7.76213E-01  1.46678E+00 -1.41709E+01 -1.42360E+01
 7.76213E-01  1.56761E+00 -1.10762E+01 -1.13768E+01
 7.76213E-01  1.66925E+00 -8.08576E+00 -8.43789E+00
 7.76213E-01  1.77179E+00 -5.17716E+00 -5.72406E+00
 7.76213E-01  1.87535E+00 -2.36632E+00 -3.01387E+00
 7.76213E-01  1.98004E+00 -2.09208E-01 -9.49467E-01
 7.76213E-01  2.08596E+00  3.39765E-01 -3.76990E-01
 7.76213E-01  2.19324E+00  1.36245E-01 -6.01125E-01
 7.76213E-01  2.30201E+00  2.98046E-02 -6.26380E-01
 7.76213E-01  2.41239E+00  4.91391E-03 -4.96165E-01
 7.76213E-01  2.52451E+00  6.57874E-04 -3.92190E-01
 7.76213E-01  2.63850E+00  7.35012E-05 -2.84470E-01
 7.76213E-01  2.75449E+00  6.87799E-06 -1.79106E-01
 7.76213E-01  2.87262E+00  5.39955E-07 -9.31423E-02
 7.76213E-01  2.99301E+00  3.53999E-08 -5.28629E-02
 7.76213E-01  3.11581E+00  0.00000E+00 -2.95511E-02
 7.76213E-01  3.24113E+00  0.00000E+00 -1.66930E-02
 7.76213E-01  3.36911E+00  0.00000E+00 -9.48708E-03
 7.76213E-01  3.49986E+00  0.00000E+00 -6.32933E-03
 7.76213E-01  3.63349E+00  0.00000E+00 -3.51314E-03
 7.76213E-01  3.77013E+00  0.00000E+00 -1.53641E-03
 7.76213E-01  3.90986E+00  0.00000E+00 -9.21841E-04
 7.76213E-01  4.05279E+00  0.00000E+00 -1.08479E-04
 7.76213E-01  4.19899E+00  0.00000E+00 -2.81612E-05
 7.76213E-01  4.34854E+00  0.00000E+00  0.00000E+00

 8.73759E-01  0.00000E+00 -4.37608E+01 -4.54934E+01
 8.73759E-01  9.68909E-02 -4.36031E+01 -4.53439E+01
 8.73759E-01  1.93785E-01 -4.31303E+01 -4.46811E+01
 8.73759E-01  2.90693E-01 -4.23426E+01 -4.37110E+01
 8.73759E-01  3.87631E-01 -4.12405E+01 -4.22801E+01
 8.73759E-01  4.84619E-01 -3.98254E+01 -4.05436E+01
 8.73759E-01  5.81688E-01 -3.81001E+01 -3.84925E+01
 8.73759E-01  6.78873E-01 -3.60721E+01 -3.62120E+01
 8.73759E-01  7.76213E-01 -3.37580E+01 -3.37570E+01
 8.73759E-01  8.73759E-01 -3.11881E+01 -3.10820E+01
 8.73759E-01  9.71563E-01 -2.84076E+01 -2.83252E+01
 8.73759E-01  1.06968E+00 -2.54735E+01 -2.55124E+01
 8.73759E-01  1.16819E+00 -2.24471E+01 -2.25287E+01
 8.73759E-01  1.26716E+00 -1.93860E+01 -1.95822E+01
 8.73759E-01  1.36666E+00 -1.63390E+01 -1.66143E+01
 8.73759E-01  1.46678E+00 -1.33436E+01 -1.38200E+01
 8.73759E-01  1.56761E+00 -1.04251E+01 -1.09245E+01
 8.73759E-01  1.66925E+00 -7.59121E+00 -8.28825E+00
 8.73759E-01  1.77179E+00 -4.82586E+00 -5.47904E+00
 8.73759E-01  1.87535E+00 -2.15416E+00 -2.94338E+00
 8.73759E-01  1.98004E+00 -1.25771E-01 -9.31062E-01
 8.73759E-01  2.08596E+00  3.53356E-01 -4.56414E-01
 8.73759E-01  2.19324E+00  1.36485E-01 -6.05439E-01
 8.73759E-01  2.30201E+00  2.95469E-02 -5.70775E-01
 8.73759E-01  2.41239E+00  4.85021E-03 -5.59243E-01
 8.73759E-01  2.52451E+00  6.48010E-04 -4.24945E-01
 8.73759E-01  2.63850E+00  7.23278E-05 -2.79058E-01
 8.73759E-01  2.75449E+00  6.76545E-06 -1.88805E-01
 8.73759E-01  2.87262E+00  5.31087E-07 -1.07033E-01
 8.73759E-01  2.99301E+00  3.48241E-08 -6.56324E-02
 8.73759E-01  3.11581E+00  0.00000E+00 -3.50736E-02
 8.73759E-01  3.24113E+00  0.00000E+00 -2.03746E-02
 8.73759E-01  3.36911E+00  0.00000E+00 -1.10994E-02
 8.73759E-01  3.49986E+00  0.00000E+00 -6.19056E-03
 8.73759E-01  3.63349E+00  0.00000E+00 -3.93776E-03
 8.73759E-01  3.77013E+00  0.00000E+00 -1.93527E-03
 8.73759E-01  3.90986E+00  0.00000E+00 -1.35260E-03
 8.73759E-01  4.05279E+00  0.00000E+00 -5.33976E-04
 8.73759E-01  4.19899E+00  0.00000E+00 -3.94220E-04
 8.73759E-01  4.34854E+00  0.00000E+00  0.00000E+00

 9.71563E-01  0.00000E+00 -3.89513E+01 -3.91323E+01
 9.71563E-01  9.68909E-02 -3.88193E+01 -3.88594E+01
 9.71563E-01  1.93785E-01 -3.84240E+01 -3.85874E+01
 9.71563E-01  2.90693E-01 -3.77662E+01 -3.78787E+01
 9.71563E-01  3.87631E-01 -3.68471E+01 -3.68248E+01
 9.71563E-01  4.84619E-01 -3.56677E+01 -3.56255E+01
 9.71563E-01  5.81688E-01 -3.42293E+01 -3.41466E+01
 9.71563E-01  6.78873E-01 -3.25346E+01 -3.23927E+01
 9.71563E-01  7.76213E-01 -3.05896E+01 -3.04999E+01
 9.71563E-01  8.73759E-01 -2.84076E+01 -2.83252E+01
 9.71563E-01  9.71563E-01 -2.60133E+01 -2.60142E+01
 9.71563E-01  1.06968E+00 -2.34444E+01 -2.36912E+01
 9.71563E-01  1.16819E+00 -2.07495E+01 -2.10852E+01
 9.71563E-01  1.26716E+00 -1.79813E+01 -1.83796E+01
 9.71563E-01  1.36666E+00 -1.51898E+01 -1.58906E+01
 9.71563E-01  1.46678E+00 -1.24173E+01 -1.31677E+01
 9.71563E-01  1.56761E+00 -9.69422E+00 -1.04591E+01
 9.71563E-01  1.66925E+00 -7.03373E+00 -7.89415E+00
 9.71563E-01  1.77179E+00 -4.42741E+00 -5.36402E+00
 9.71563E-01  1.87535E+00 -1.91115E+00 -2.77416E+00
 9.71563E-01  1.98004E+00 -2.84649E-02 -8.94211E-01
 9.71563E-01  2.08596E+00  3.69965E-01 -4.80901E-01
 9.71563E-01  2.19324E+00  1.37018E-01 -6.19616E-01
 9.71563E-01  2.30201E+00  2.92957E-02 -6.50863E-01
 9.71563E-01  2.41239E+00  4.78327E-03 -5.20794E-01
 9.71563E-01  2.52451E+00  6.37409E-04 -4.42247E-01
 9.71563E-01  2.63850E+00  7.10518E-05 -3.46817E-01
 9.71563E-01  2.75449E+00  6.64219E-06 -1.96214E-01
 9.71563E-01  2.87262E+00  5.21326E-07 -1.26474E-01
 9.71563E-01  2.99301E+00  3.41872E-08 -7.48364E-02
 9.71563E-01  3.11581E+00  0.00000E+00 -4.20936E-02
 9.71563E-01  3.24113E+00  0.00000E+00 -2.41309E-02
 9.71563E-01  3.36911E+00  0.00000E+00 -1.38539E-02
 9.71563E-01  3.49986E+00  0.00000E+00 -9.05029E-03
 9.71563E-01  3.63349E+00  0.00000E+00 -5.64904E-03
 9.71563E-01  3.77013E+00  0.00000E+00 -2.63054E-03
 9.71563E-01  3.90986E+00  0.00000E+00 -1.55765E-03
 9.71563E-01  4.05279E+00  0.00000E+00 -6.92778E-04
 9.71563E-01  4.19899E+00  0.00000E+00 -2.22618E-04
 9.71563E-01  4.34854E+00  0.00000E+00  0.00000E+00

 1.06968E+00  0.00000E+00 -3.42813E+01 -3.29469E+01
 1.06968E+00  9.68909E-02 -3.41709E+01 -3.30260E+01
 1.06968E+00  1.93785E-01 -3.38406E+01 -3.27070E+01
 1.06968E+00  2.90693E-01 -3.32912E+01 -3.22713E+01
 1.06968E+00  3.87631E-01 -3.25242E+01 -3.17552E+01
 1.06968E+00  4.84619E-01 -3.15408E+01 -3.08497E+01
 1.06968E+00  5.81688E-01 -3.03423E+01 -2.98292E+01
 1.06968E+00  6.78873E-01 -2.89299E+01 -2.86383E+01
 1.06968E+00  7.76213E-01 -2.73055E+01 -2.71986E+01
 1.06968E+00  8.73759E-01 -2.54735E+01 -2.55124E+01
 1.06968E+00  9.71563E-01 -2.34444E+01 -2.36912E+01
 1.06968E+00  1.06968E+00 -2.12384E+01 -2.16065E+01
 1.06968E+00  1.16819E+00 -1.88873E+01 -1.94485E+01
 1.06968E+00  1.26716E+00 -1.64323E+01 -1.71396E+01
 1.06968E+00  1.36666E+00 -1.39190E+01 -1.47746E+01
 1.06968E+00  1.46678E+00 -1.13907E+01 -1.23606E+01
 1.06968E+00  1.56761E+00 -8.88198E+00 -9.98939E+00
 1.06968E+00  1.66925E+00 -6.41181E+00 -7.37953E+00
 1.06968E+00  1.77179E+00 -3.98025E+00 -5.03100E+00
 1.06968E+00  1.87535E+00 -1.63582E+00 -2.68829E+00
 1.06968E+00  1.98004E+00  8.37382E-02 -9.08928E-01
 1.06968E+00  2.08596E+00  3.89952E-01 -4.40410E-01
 1.06968E+00  2.19324E+00  1.37913E-01 -6.68379E-01
 1.06968E+00  2.30201E+00  2.90606E-02 -6.33133E-01
 1.06968E+00  2.41239E+00  4.71425E-03 -5.65871E-01
 1.06968E+00  2.52451E+00  6.26180E-04 -4.56973E-01
 1.06968E+00  2.63850E+00  6.96825E-05 -3.12554E-01
 1.06968E+00  2.75449E+00  6.50884E-06 -2.44933E-01
 1.06968E+00  2.87262E+00  5.10710E-07 -1.45766E-01
 1.06968E+00  2.99301E+00  3.34930E-08 -9.70376E-02
 1.06968E+00  3.11581E+00  0.00000E+00 -4.88587E-02
 1.06968E+00  3.24113E+00  0.00000E+00 -3.04918E-02
 1.06968E+00  3.36911E+00  0.00000E+00 -1.55534E-02
 1.06968E+00  3.49986E+00  0.00000E+00 -7.87716E-03
 1.06968E+00  3.63349E+00  0.00000E+00 -4.10902E-03
 1.06968E+00  3.77013E+00  0.00000E+00 -3.16415E-03
 1.06968E+00  3.90986E+00  0.00000E+00 -9.65984E-04
 1.06968E+00  4.05279E+00  0.00000E+00 -6.98562E-04
 1.06968E+00  4.19899E+00  0.00000E+00 -3.48521E-04
 1.06968E+00  4.34854E+00  0.00000E+00  0.00000E+00

 1.16819E+00  0.00000E+00 -2.97662E+01 -2.76673E+01
 1.16819E+00  9.68909E-02 -2.96745E+01 -2.75951E+01
 1.16819E+00  1.93785E-01 -2.93999E+01 -2.74274E+01
 1.16819E+00  2.90693E-01 -2.89433E+01 -2.72061E+01
 1.16819E+00  3.87631E-01 -2.83058E+01 -2.68997E+01
 1.16819E+00  4.84619E-01 -2.74889E+01 -2.63649E+01
 1.16819E+00  5.81688E-01 -2.64937E+01 -2.57372E+01
 1.16819E+00  6.78873E-01 -2.53213E+01 -2.48615E+01
 1.16819E+00  7.76213E-01 -2.39720E+01 -2.38146E+01
 1.16819E+00  8.73759E-01 -2.24471E+01 -2.25287E+01
 1.16819E+00  9.71563E-01 -2.07495E+01 -2.10852E+01
 1.16819E+00  1.06968E+00 -1.88873E+01 -1.94485E+01
 1.16819E+00  1.16819E+00 -1.68769E+01 -1.76904E+01
 1.16819E+00  1.26716E+00 -1.47451E+01 -1.56573E+01
 1.16819E+00  1.36666E+00 -1.25272E+01 -1.35429E+01
 1.16819E+00  1.46678E+00 -1.02625E+01 -1.13839E+01
 1.16819E+00  1.56761E+00 -7.98664E+00 -9.21083E+00
 1.16819E+00  1.66925E+00 -5.72369E+00 -6.93724E+00
 1.16819E+00  1.77179E+00 -3.48274E+00 -4.78797E+00
 1.16819E+00  1.87535E+00 -1.32669E+00 -2.49741E+00
 1.16819E+00  1.98004E+00  2.11813E-01 -8.68850E-01
 1.16819E+00  2.08596E+00  4.13659E-01 -5.48370E-01
 1.16819E+00  2.19324E+00  1.39234E-01 -6.70033E-01
 1.16819E+00  2.30201E+00  2.88508E-02 -6.76021E-01
 1.16819E+00  2.41239E+00  4.64421E-03 -5.67265E-01
 1.16819E+00  2.52451E+00  6.14428E-04 -4.51806E-01
 1.16819E+00  2.63850E+00  6.82283E-05 -3.44351E-01
 1.16819E+00  2.75449E+00  6.36597E-06 -2.63204E-01
 1.16819E+00  2.87262E+00  4.99266E-07 -1.75285E-01
 1.16819E+00  2.99301E+00  3.27394E-08 -1.07995E-01
 1.16819E+00  3.11581E+00  0.00000E+00 -6.10164E-02
 1.16819E+00  3.24113E+00  0.00000E+00 -3.34430E-02
 1.16819E+00  3.36911E+00  0.00000E+00 -1.72371E-02
 1.16819E+00  3.49986E+00  0.00000E+00 -1.02407E-02
 1.16819E+00  3.63349E+00  0.00000E+00 -6.10407E-03
 1.16819E+00  3.77013E+00  0.00000E+00 -2.10739E-03
 1.16819E+00  3.90986E+00  0.00000E+00 -1.48782E-03
 1.16819E+00  4.05279E+00  0.00000E+00 -5.03862E-04
 1.16819E+00  4.19899E+00  0.00000E+00 -3.48254E-04
 1.16819E+00  4.34854E+00  0.00000E+00  0.00000E+00

 1.26716E+00  0.00000E+00 -2.54204E+01 -2.28373E+01
 1.26716E+00  9.68909E-02 -2.53448E+01 -2.28923E+01
 1.26716E+00  1.93785E-01 -2.51187E+01 -2.28009E+01
 1.26716E+00  2.90693E-01 -2.47427E+01 -2.27657E+01
 1.26716E+00  3.87631E-01 -2.42175E+01 -2.25331E+01
 1.26716E+00  4.84619E-01 -2.35443E+01 -2.22824E+01
 1.26716E+00  5.81688E-01 -2.27240E+01 -2.19104E+01
 1.26716E+00  6.78873E-01 -2.17574E+01 -2.12387E+01
 1.26716E+00  7.76213E-01 -2.06448E+01 -2.05585E+01
 1.26716E+00  8.73759E-01 -1.93860E+01 -1.95822E+01
 1.26716E+00  9.71563E-01 -1.79813E+01 -1.83796E+01
 1.26716E+00  1.06968E+00 -1.64323E+01 -1.71396E+01
 1.26716E+00  1.16819E+00 -1.47451E+01 -1.56573E+01
 1.26716E+00  1.26716E+00 -1.29332E+01 -1.39300E+01
 1.26716E+00  1.36666E+00 -1.10189E+01 -1.22902E+01
 1.26716E+00  1.46678E+00 -9.03252E+00 -1.02876E+01
 1.26716E+00  1.56761E+00 -7.00651E+00 -8.33044E+00
 1.26716E+00  1.66925E+00 -4.96740E+00 -6.33805E+00
 1.26716E+00  1.77179E+00 -2.93306E+00 -4.19341E+00
 1.26716E+00  1.87535E+00 -9.82312E-01 -2.23833E+00
 1.26716E+00  1.98004E+00  3.56639E-01 -7.36892E-01
 1.26716E+00  2.08596E+00  4.41382E-01 -5.41599E-01
 1.26716E+00  2.19324E+00  1.41036E-01 -7.76515E-01
 1.26716E+00  2.30201E+00  2.86739E-02 -7.09271E-01
 1.26716E+00  2.41239E+00  4.57400E-03 -5.92702E-01
 1.26716E+00  2.52451E+00  6.02231E-04 -5.04521E-01
 1.26716E+00  2.63850E+00  6.66951E-05 -3.99579E-01
 1.26716E+00  2.75449E+00  6.21392E-06 -2.86953E-01
 1.26716E+00  2.87262E+00  4.87011E-07 -1.94964E-01
 1.26716E+00  2.99301E+00  3.19328E-08 -1.36090E-01
 1.26716E+00  3.11581E+00  0.00000E+00 -7.45581E-02
 1.26716E+00  3.24113E+00  0.00000E+00 -4.10174E-02
 1.26716E+00  3.36911E+00  0.00000E+00 -2.41719E-02
 1.26716E+00  3.49986E+00  0.00000E+00 -1.19822E-02
 1.26716E+00  3.63349E+00  0.00000E+00 -6.99591E-03
 1.26716E+00  3.77013E+00  0.00000E+00 -3.32905E-03
 1.26716E+00  3.90986E+00  0.00000E+00 -1.75567E-03
 1.26716E+00  4.05279E+00  0.00000E+00 -7.96804E-04
 1.26716E+00  4.19899E+00  0.00000E+00 -2.74270E-04
 1.26716E+00  4.34854E+00  0.00000E+00  0.00000E+00

 1.36666E+00  0.00000E+00 -2.12562E+01 -1.85698E+01
 1.36666E+00  9.68909E-02 -2.11948E+01 -1.86270E+01
 1.36666E+00  1.93785E-01 -2.10111E+01 -1.86610E+01
 1.36666E+00  2.90693E-01 -2.07057E+01 -1.85510E+01
 1.36666E+00  3.87631E-01 -2.02789E+01 -1.85453E+01
 1.36666E+00  4.84619E-01 -1.97311E+01 -1.84274E+01
 1.36666E+00  5.81688E-01 -1.90630E+01 -1.81681E+01
 1.36666E+00  6.78873E-01 -1.82750E+01 -1.79513E+01
 1.36666E+00  7.76213E-01 -1.73671E+01 -1.73818E+01
 1.36666E+00  8.73759E-01 -1.63390E+01 -1.66143E+01
 1.36666E+00  9.71563E-01 -1.51898E+01 -1.58906E+01
 1.36666E+00  1.06968E+00 -1.39190E+01 -1.47746E+01
 1.36666E+00  1.16819E+00 -1.25272E+01 -1.35429E+01
 1.36666E+00  1.26716E+00 -1.10189E+01 -1.22902E+01
 1.36666E+00  1.36666E+00 -9.40485E+00 -1.07502E+01
 1.36666E+00  1.46678E+00 -7.70386E+00 -9.18054E+00
 1.36666E+00  1.56761E+00 -5.94086E+00 -7.40020E+00
 1.36666E+00  1.66925E+00 -4.14103E+00 -5.54089E+00
 1.36666E+00  1.77179E+00 -2.32935E+00 -3.74410E+00
 1.36666E+00  1.87535E+00 -6.01297E-01 -1.87195E+00
 1.36666E+00  1.98004E+00  5.18941E-01 -6.23036E-01
 1.36666E+00  2.08596E+00  4.73330E-01 -5.45381E-01
 1.36666E+00  2.19324E+00  1.43353E-01 -7.41735E-01
 1.36666E+00  2.30201E+00  2.85336E-02 -6.87589E-01
 1.36666E+00  2.41239E+00  4.50395E-03 -5.91021E-01
 1.36666E+00  2.52451E+00  5.89609E-04 -5.23697E-01
 1.36666E+00  2.63850E+00  6.50824E-05 -4.14446E-01
 1.36666E+00  2.75449E+00  6.05244E-06 -3.06523E-01
 1.36666E+00  2.87262E+00  4.73910E-07 -2.35606E-01
 1.36666E+00  2.99301E+00  3.10626E-08 -1.55891E-01
 1.36666E+00  3.11581E+00  0.00000E+00 -8.77880E-02
 1.36666E+00  3.24113E+00  0.00000E+00 -4.81922E-02
 1.36666E+00  3.36911E+00  0.00000E+00 -2.52173E-02
 1.36666E+00  3.49986E+00  0.00000E+00 -1.59748E-02
 1.36666E+00  3.63349E+00  0.00000E+00 -6.71022E-03
 1.36666E+00  3.77013E+00  0.00000E+00 -3.38779E-03
 1.36666E+00  3.90986E+00  0.00000E+00 -2.18713E-03
 1.36666E+00  4.05279E+00  0.00000E+00 -7.09471E-04
 1.36666E+00  4.19899E+00  0.00000E+00 -7.12944E-04
 1.36666E+00  4.34854E+00  0.00000E+00  0.00000E+00

 1.46678E+00  0.00000E+00 -1.72832E+01 -1.49774E+01
 1.46678E+00  9.68909E-02 -1.72343E+01 -1.49901E+01
 1.46678E+00  1.93785E-01 -1.70881E+01 -1.49518E+01
 1.46678E+00  2.90693E-01 -1.68448E+01 -1.50380E+01
 1.46678E+00  3.87631E-01 -1.65043E+01 -1.50032E+01
 1.46678E+00  4.84619E-01 -1.60667E+01 -1.49044E+01
 1.46678E+00  5.81688E-01 -1.55320E+01 -1.47858E+01
 1.46678E+00  6.78873E-01 -1.49002E+01 -1.45683E+01
 1.46678E+00  7.76213E-01 -1.41709E+01 -1.42360E+01
 1.46678E+00  8.73759E-01 -1.33436E+01 -1.38200E+01
 1.46678E+00  9.71563E-01 -1.24173E+01 -1.31677E+01
 1.46678E+00  1.06968E+00 -1.13907E+01 -1.23606E+01
 1.46678E+00  1.16819E+00 -1.02625E+01 -1.13839E+01
 1.46678E+00  1.26716E+00 -9.03252E+00 -1.02876E+01
 1.46678E+00  1.36666E+00 -7.70386E+00 -9.18054E+00
 1.46678E+00  1.46678E+00 -6.28516E+00 -7.74277E+00
 1.46678E+00  1.56761E+00 -4.79170E+00 -6.27715E+00
 1.46678E+00  1.66925E+00 -3.24364E+00 -4.65779E+00
 1.46678E+00  1.77179E+00 -1.67003E+00 -3.23146E+00
 1.46678E+00  1.87535E+00 -1.82553E-01 -1.51579E+00
 1.46678E+00  1.98004E+00  6.99074E-01 -4.53765E-01
 1.46678E+00  2.08596E+00  5.09511E-01 -5.79579E-01
 1.46678E+00  2.19324E+00  1.46168E-01 -8.57261E-01
 1.46678E+00  2.30201E+00  2.84252E-02 -7.78679E-01
 1.46678E+00  2.41239E+00  4.43313E-03 -5.98405E-01
 1.46678E+00  2.52451E+00  5.76419E-04 -5.33921E-01
 1.46678E+00  2.63850E+00  6.33731E-05 -4.42930E-01
 1.46678E+00  2.75449E+00  5.87981E-06 -3.46072E-01
 1.46678E+00  2.87262E+00  4.59823E-07 -2.64784E-01
 1.46678E+00  2.99301E+00  3.01236E-08 -1.90547E-01
 1.46678E+00  3.11581E+00  0.00000E+00 -1.14779E-01
 1.46678E+00  3.24113E+00  0.00000E+00 -6.20246E-02
 1.46678E+00  3.36911E+00  0.00000E+00 -3.56104E-02
 1.46678E+00  3.49986E+00  0.00000E+00 -1.80071E-02
 1.46678E+00  3.63349E+00  0.00000E+00 -9.84267E-03
 1.46678E+00  3.77013E+00  0.00000E+00 -5.52036E-03
 1.46678E+00  3.90986E+00  0.00000E+00 -2.28476E-03
 1.46678E+00  4.05279E+00  0.00000E+00 -1.40890E-03
 1.46678E+00  4.19899E+00  0.00000E+00 -4.93473E-04
 1.46678E+00  4.34854E+00  0.00000E+00  0.00000E+00

 1.56761E+00  0.00000E+00 -1.35051E+01 -1.17666E+01
 1.56761E+00  9.68909E-02 -1.34671E+01 -1.17756E+01
 1.56761E+00  1.93785E-01 -1.33539E+01 -1.17535E+01
 1.56761E+00  2.90693E-01 -1.31653E+01 -1.18648E+01
 1.56761E+00  3.87631E-01 -1.29008E+01 -1.18233E+01
 1.56761E+00  4.84619E-01 -1.25602E+01 -1.18037E+01
 1.56761E+00  5.81688E-01 -1.21430E+01 -1.16493E+01
 1.56761E+00  6.78873E-01 -1.16486E+01 -1.15720E+01
 1.56761E+00  7.76213E-01 -1.10762E+01 -1.13768E+01
 1.56761E+00  8.73759E-01 -1.04251E+01 -1.09245E+01
 1.56761E+00  9.71563E-01 -9.69422E+00 -1.04591E+01
 1.56761E+00  1.06968E+00 -8.88198E+00 -9.98939E+00
 1.56761E+00  1.16819E+00 -7.98664E+00 -9.21083E+00
 1.56761E+00  1.26716E+00 -7.00651E+00 -8.33044E+00
 1.56761E+00  1.36666E+00 -5.94086E+00 -7.40020E+00
 1.56761E+00  1.46678E+00 -4.79170E+00 -6.27715E+00
 1.56761E+00  1.56761E+00 -3.56591E+00 -5.04846E+00
 1.56761E+00  1.66925E+00 -2.27694E+00 -3.69564E+00
 1.56761E+00  1.77179E+00 -9.55056E-01 -2.41916E+00
 1.56761E+00  1.87535E+00  2.73644E-01 -1.00255E+00
 1.56761E+00  1.98004E+00  8.96147E-01 -3.16238E-01
 1.56761E+00  2.08596E+00  5.49340E-01 -6.09307E-01
 1.56761E+00  2.19324E+00  1.49319E-01 -7.49336E-01
 1.56761E+00  2.30201E+00  2.83176E-02 -7.61186E-01
 1.56761E+00  2.41239E+00  4.35675E-03 -6.63272E-01
 1.56761E+00  2.52451E+00  5.62041E-04 -5.79772E-01
 1.56761E+00  2.63850E+00  6.14986E-05 -5.03462E-01
 1.56761E+00  2.75449E+00  5.68966E-06 -3.64083E-01
 1.56761E+00  2.87262E+00  4.44246E-07 -2.95789E-01
 1.56761E+00  2.99301E+00  2.90832E-08 -2.08610E-01
 1.56761E+00  3.11581E+00  0.00000E+00 -1.29844E-01
 1.56761E+00  3.24113E+00  0.00000E+00 -7.40534E-02
 1.56761E+00  3.36911E+00  0.00000E+00 -4.03423E-02
 1.56761E+00  3.49986E+00  0.00000E+00 -2.18496E-02
 1.56761E+00  3.63349E+00  0.00000E+00 -1.15579E-02
 1.56761E+00  3.77013E+00  0.00000E+00 -5.60298E-03
 1.56761E+00  3.90986E+00  0.00000E+00 -3.46284E-03
 1.56761E+00  4.05279E+00  0.00000E+00 -1.45783E-03
 1.56761E+00  4.19899E+00  0.00000E+00 -4.16656E-04
 1.56761E+00  4.34854E+00  0.00000E+00  0.00000E+00

 1.66925E+00  0.00000E+00 -9.90899E+00 -8.83259E+00
 1.66925E+00  9.68909E-02 -9.88066E+00 -8.89410E+00
 1.66925E+00  1.93785E-01 -9.79649E+00 -8.85204E+00
 1.66925E+00  2.90693E-01 -9.65612E+00 -8.89506E+00
 1.66925E+00  3.87631E-01 -9.45894E+00 -8.80059E+00
 1.66925E+00  4.84619E-01 -9.20423E+00 -8.82591E+00
 1.66925E+00  5.81688E-01 -8.89114E+00 -8.79521E+00
 1.66925E+00  6.78873E-01 -8.51868E+00 -8.61899E+00
 1.66925E+00  7.76213E-01 -8.08576E+00 -8.43789E+00
 1.66925E+00  8.73759E-01 -7.59121E+00 -8.28825E+00
 1.66925E+00  9.71563E-01 -7.03373E+00 -7.89415E+00
 1.66925E+00  1.06968E+00 -6.41181E+00 -7.37953E+00
 1.66925E+00  1.16819E+00 -5.72369E+00 -6.93724E+00
 1.66925E+00  1.26716E+00 -4.96740E+00 -6.33805E+00
 1.66925E+00  1.36666E+00 -4.14103E+00 -5.54089E+00
 1.66925E+00  1.46678E+00 -3.24364E+00 -4.65779E+00
 1.66925E+00  1.56761E+00 -2.27694E+00 -3.69564E+00
 1.66925E+00  1.66925E+00 -1.24899E+00 -2.63446E+00
 1.66925E+00  1.77179E+00 -1.90189E-01 -1.44292E+00
 1.66925E+00  1.87535E+00  7.61237E-01 -4.15146E-01
 1.66925E+00  1.98004E+00  1.10445E+00  2.99143E-02
 1.66925E+00  2.08596E+00  5.90093E-01 -5.23993E-01
 1.66925E+00  2.19324E+00  1.52133E-01 -7.76569E-01
 1.66925E+00  2.30201E+00  2.80897E-02 -8.40979E-01
 1.66925E+00  2.41239E+00  4.25674E-03 -7.12283E-01
 1.66925E+00  2.52451E+00  5.44194E-04 -6.34114E-01
 1.66925E+00  2.63850E+00  5.92132E-05 -5.10824E-01
 1.66925E+00  2.75449E+00  5.45946E-06 -4.21265E-01
 1.66925E+00  2.87262E+00  4.25435E-07 -3.18013E-01
 1.66925E+00  2.99301E+00  2.78256E-08 -2.41031E-01
 1.66925E+00  3.11581E+00  0.00000E+00 -1.55421E-01
 1.66925E+00  3.24113E+00  0.00000E+00 -9.49450E-02
 1.66925E+00  3.36911E+00  0.00000E+00 -5.15915E-02
 1.66925E+00  3.49986E+00  0.00000E+00 -2.71913E-02
 1.66925E+00  3.63349E+00  0.00000E+00 -1.38135E-02
 1.66925E+00  3.77013E+00  0.00000E+00 -7.18174E-03
 1.66925E+00  3.90986E+00  0.00000E+00 -3.52588E-03
 1.66925E+00  4.05279E+00  0.00000E+00 -2.03699E-03
 1.66925E+00  4.19899E+00  0.00000E+00 -7.61989E-04
 1.66925E+00  4.34854E+00  0.00000E+00  0.00000E+00

 1.77179E+00  0.00000E+00 -6.45072E+00 -6.14981E+00
 1.77179E+00  9.68909E-02 -6.43105E+00 -6.13342E+00
 1.77179E+00  1.93785E-01 -6.37299E+00 -6.09268E+00
 1.77179E+00  2.90693E-01 -6.27613E+00 -6.16900E+00
 1.77179E+00  3.87631E-01 -6.13970E+00 -6.03989E+00
 1.77179E+00  4.84619E-01 -5.96277E+00 -6.05099E+00
 1.77179E+00  5.81688E-01 -5.74421E+00 -5.93624E+00
 1.77179E+00  6.78873E-01 -5.48279E+00 -5.87950E+00
 1.77179E+00  7.76213E-01 -5.17716E+00 -5.72406E+00
 1.77179E+00  8.73759E-01 -4.82586E+00 -5.47904E+00
 1.77179E+00  9.71563E-01 -4.42741E+00 -5.36402E+00
 1.77179E+00  1.06968E+00 -3.98025E+00 -5.03100E+00
 1.77179E+00  1.16819E+00 -3.48274E+00 -4.78797E+00
 1.77179E+00  1.26716E+00 -2.93306E+00 -4.19341E+00
 1.77179E+00  1.36666E+00 -2.32935E+00 -3.74410E+00
 1.77179E+00  1.46678E+00 -1.67003E+00 -3.23146E+00
 1.77179E+00  1.56761E+00 -9.55056E-01 -2.41916E+00
 1.77179E+00  1.66925E+00 -1.90189E-01 -1.44292E+00
 1.77179E+00  1.77179E+00  5.92978E-01 -6.34845E-01
 1.77179E+00  1.87535E+00  1.24722E+00  2.93204E-02
 1.77179E+00  1.98004E+00  1.29723E+00  1.87675E-01
 1.77179E+00  2.08596E+00  6.20270E-01 -3.77035E-01
 1.77179E+00  2.19324E+00  1.51936E-01 -8.47298E-01
 1.77179E+00  2.30201E+00  2.72749E-02 -7.91554E-01
 1.77179E+00  2.41239E+00  4.06488E-03 -7.12687E-01
 1.77179E+00  2.52451E+00  5.14359E-04 -6.12104E-01
 1.77179E+00  2.63850E+00  5.56052E-05 -5.51910E-01
 1.77179E+00  2.75449E+00  5.10619E-06 -3.96245E-01
 1.77179E+00  2.87262E+00  3.96979E-07 -3.57645E-01
 1.77179E+00  2.99301E+00  2.59359E-08 -2.83313E-01
 1.77179E+00  3.11581E+00  0.00000E+00 -1.89241E-01
 1.77179E+00  3.24113E+00  0.00000E+00 -1.18617E-01
 1.77179E+00  3.36911E+00  0.00000E+00 -6.07016E-02
 1.77179E+00  3.49986E+00  0.00000E+00 -3.26466E-02
 1.77179E+00  3.63349E+00  0.00000E+00 -1.66999E-02
 1.77179E+00  3.77013E+00  0.00000E+00 -8.45992E-03
 1.77179E+00  3.90986E+00  0.00000E+00 -4.72344E-03
 1.77179E+00  4.05279E+00  0.00000E+00 -2.53292E-03
 1.77179E+00  4.19899E+00  0.00000E+00 -9.52820E-04
 1.77179E+00  4.34854E+00  0.00000E+00  0.00000E+00

 1.87535E+00  0.00000E+00 -3.11548E+00 -3.45677E+00
 1.87535E+00  9.68909E-02 -3.10402E+00 -3.41118E+00
 1.87535E+00  1.93785E-01 -3.07058E+00 -3.43308E+00
 1.87535E+00  2.90693E-01 -3.01471E+00 -3.39239E+00
 1.87535E+00  3.87631E-01 -2.93565E+00 -3.39845E+00
 1.87535E+00  4.84619E-01 -2.83247E+00 -3.26768E+00
 1.87535E+00  5.81688E-01 -2.70406E+00 -3.12385E+00
 1.87535E+00  6.78873E-01 -2.54914E+00 -3.09533E+00
 1.87535E+00  7.76213E-01 -2.36632E+00 -3.01387E+00
 1.87535E+00  8.73759E-01 -2.15416E+00 -2.94338E+00
 1.87535E+00  9.71563E-01 -1.91115E+00 -2.77416E+00
 1.87535E+00  1.06968E+00 -1.63582E+00 -2.68829E+00
 1.87535E+00  1.16819E+00 -1.32669E+00 -2.49741E+00
 1.87535E+00  1.26716E+00 -9.82312E-01 -2.23833E+00
 1.87535E+00  1.36666E+00 -6.01297E-01 -1.87195E+00
 1.87535E+00  1.46678E+00 -1.82553E-01 -1.51579E+00
 1.87535E+00  1.56761E+00  2.73644E-01 -1.00255E+00
 1.87535E+00  1.66925E+00  7.61237E-01 -4.15146E-01
 1.87535E+00  1.77179E+00  1.24722E+00  2.93204E-02
 1.87535E+00  1.87535E+00  1.58652E+00  5.02452E-01
 1.87535E+00  1.98004E+00  1.36725E+00  3.31416E-01
 1.87535E+00  2.08596E+00  5.97104E-01 -3.67523E-01
 1.87535E+00  2.19324E+00  1.39265E-01 -7.44494E-01
 1.87535E+00  2.30201E+00  2.42766E-02 -8.61316E-01
 1.87535E+00  2.41239E+00  3.55240E-03 -7.49528E-01
 1.87535E+00  2.52451E+00  4.44328E-04 -6.65553E-01
 1.87535E+00  2.63850E+00  4.76779E-05 -5.41918E-01
 1.87535E+00  2.75449E+00  4.35787E-06 -3.85155E-01
 1.87535E+00  2.87262E+00  3.37897E-07 -4.06184E-01
 1.87535E+00  2.99301E+00  2.20496E-08 -2.97193E-01
 1.87535E+00  3.11581E+00  0.00000E+00 -2.06119E-01
 1.87535E+00  3.24113E+00  0.00000E+00 -1.23157E-01
 1.87535E+00  3.36911E+00  0.00000E+00 -7.61629E-02
 1.87535E+00  3.49986E+00  0.00000E+00 -4.29652E-02
 1.87535E+00  3.63349E+00  0.00000E+00 -2.05646E-02
 1.87535E+00  3.77013E+00  0.00000E+00 -1.17426E-02
 1.87535E+00  3.90986E+00  0.00000E+00 -5.00386E-03
 1.87535E+00  4.05279E+00  0.00000E+00 -2.61236E-03
 1.87535E+00  4.19899E+00  0.00000E+00 -9.32615E-04
 1.87535E+00  4.34854E+00  0.00000E+00  0.00000E+00

 1.98004E+00  0.00000E+00 -4.89392E-01 -1.30875E+00
 1.98004E+00  9.68909E-02 -4.85143E-01 -1.20256E+00
 1.98004E+00  1.93785E-01 -4.73152E-01 -1.28492E+00
 1.98004E+00  2.90693E-01 -4.53072E-01 -1.20835E+00
 1.98004E+00  3.87631E-01 -4.24381E-01 -1.09390E+00
 1.98004E+00  4.84619E-01 -3.86466E-01 -1.09307E+00
 1.98004E+00  5.81688E-01 -3.38569E-01 -1.00035E+00
 1.98004E+00  6.78873E-01 -2.79805E-01 -9.77059E-01
 1.98004E+00  7.76213E-01 -2.09208E-01 -9.49467E-01
 1.98004E+00  8.73759E-01 -1.25771E-01 -9.31062E-01
 1.98004E+00  9.71563E-01 -2.84649E-02 -8.94211E-01
 1.98004E+00  1.06968E+00  8.37382E-02 -9.08928E-01
 1.98004E+00  1.16819E+00  2.11813E-01 -8.68850E-01
 1.98004E+00  1.26716E+00  3.56639E-01 -7.36892E-01
 1.98004E+00  1.36666E+00  5.18941E-01 -6.23036E-01
 1.98004E+00  1.46678E+00  6.99074E-01 -4.53765E-01
 1.98004E+00  1.56761E+00  8.96147E-01 -3.16238E-01
 1.98004E+00  1.66925E+00  1.10445E+00  2.99143E-02
 1.98004E+00  1.77179E+00  1.29723E+00  1.87675E-01
 1.98004E+00  1.87535E+00  1.36725E+00  3.31416E-01
 1.98004E+00  1.98004E+00  1.04838E+00  1.07559E-01
 1.98004E+00  2.08596E+00  4.25881E-01 -5.52501E-01
 1.98004E+00  2.19324E+00  9.49157E-02 -7.23412E-01
 1.98004E+00  2.30201E+00  1.60582E-02 -8.16943E-01
 1.98004E+00  2.41239E+00  2.30371E-03 -7.10419E-01
 1.98004E+00  2.52451E+00  2.84381E-04 -7.03142E-01
 1.98004E+00  2.63850E+00  3.02479E-05 -5.31535E-01
 1.98004E+00  2.75449E+00  2.74881E-06 -5.00731E-01
 1.98004E+00  2.87262E+00  2.12374E-07 -4.16525E-01
 1.98004E+00  2.99301E+00  1.38316E-08 -3.30909E-01
 1.98004E+00  3.11581E+00  0.00000E+00 -2.35279E-01
 1.98004E+00  3.24113E+00  0.00000E+00 -1.44842E-01
 1.98004E+00  3.36911E+00  0.00000E+00 -9.56187E-02
 1.98004E+00  3.49986E+00  0.00000E+00 -5.13800E-02
 1.98004E+00  3.63349E+00  0.00000E+00 -2.55997E-02
 1.98004E+00  3.77013E+00  0.00000E+00 -1.21487E-02
 1.98004E+00  3.90986E+00  0.00000E+00 -6.06210E-03
 1.98004E+00  4.05279E+00  0.00000E+00 -3.25802E-03
 1.98004E+00  4.19899E+00  0.00000E+00 -1.53632E-03
 1.98004E+00  4.34854E+00  0.00000E+00  0.00000E+00

 2.08596E+00  0.00000E+00  3.00264E-01 -6.92435E-01
 2.08596E+00  9.68909E-02  3.00866E-01 -6.33648E-01
 2.08596E+00  1.93785E-01  3.02346E-01 -5.81937E-01
 2.08596E+00  2.90693E-01  3.04815E-01 -6.09126E-01
 2.08596E+00  3.87631E-01  3.08457E-01 -5.48258E-01
 2.08596E+00  4.84619E-01  3.13491E-01 -5.54079E-01
 2.08596E+00  5.81688E-01  3.20180E-01 -3.30755E-01
 2.08596E+00  6.78873E-01  3.28826E-01 -4.44347E-01
 2.08596E+00  7.76213E-01  3.39765E-01 -3.76990E-01
 2.08596E+00  8.73759E-01  3.53356E-01 -4.56414E-01
 2.08596E+00  9.71563E-01  3.69965E-01 -4.80901E-01
 2.08596E+00  1.06968E+00  3.89952E-01 -4.40410E-01
 2.08596E+00  1.16819E+00  4.13659E-01 -5.48370E-01
 2.08596E+00  1.26716E+00  4.41382E-01 -5.41599E-01
 2.08596E+00  1.36666E+00  4.73330E-01 -5.45381E-01
 2.08596E+00  1.46678E+00  5.09511E-01 -5.79579E-01
 2.08596E+00  1.56761E+00  5.49340E-01 -6.09307E-01
 2.08596E+00  1.66925E+00  5.90093E-01 -5.23993E-01
 2.08596E+00  1.77179E+00  6.20270E-01 -3.77035E-01
 2.08596E+00  1.87535E+00  5.97104E-01 -3.67523E-01
 2.08596E+00  1.98004E+00  4.25881E-01 -5.52501E-01
 2.08596E+00  2.08596E+00  1.63822E-01 -6.35519E-01
 2.08596E+00  2.19324E+00  3.50912E-02 -7.53397E-01
 2.08596E+00  2.30201E+00  5.76841E-03 -6.54794E-01
 2.08596E+00  2.41239E+00  8.10670E-04 -6.79451E-01
 2.08596E+00  2.52451E+00  9.86177E-05 -5.97875E-01
 2.08596E+00  2.63850E+00  1.03791E-05 -6.34041E-01
 2.08596E+00  2.75449E+00  9.36029E-07 -4.76261E-01
 2.08596E+00  2.87262E+00  7.19201E-08 -4.53024E-01
 2.08596E+00  2.99301E+00  4.66591E-09 -3.31782E-01
 2.08596E+00  3.11581E+00  0.00000E+00 -2.54348E-01
 2.08596E+00  3.24113E+00  0.00000E+00 -1.81616E-01
 2.08596E+00  3.36911E+00  0.00000E+00 -1.07360E-01
 2.08596E+00  3.49986E+00  0.00000E+00 -6.39365E-02
 2.08596E+00  3.63349E+00  0.00000E+00 -3.13890E-02
 2.08596E+00  3.77013E+00  0.00000E+00 -1.56414E-02
 2.08596E+00  3.90986E+00  0.00000E+00 -7.61509E-03
 2.08596E+00  4.05279E+00  0.00000E+00 -3.78381E-03
 2.08596E+00  4.19899E+00  0.00000E+00 -1.63591E-03
 2.08596E+00  4.34854E+00  0.00000E+00  0.00000E+00

 2.19324E+00  0.00000E+00  1.37481E-01 -8.59654E-01
 2.19324E+00  9.68909E-02  1.37464E-01 -8.30117E-01
 2.19324E+00  1.93785E-01  1.37342E-01 -7.90081E-01
 2.19324E+00  2.90693E-01  1.37132E-01 -6.82967E-01
 2.19324E+00  3.87631E-01  1.36872E-01 -7.17101E-01
 2.19324E+00  4.84619E-01  1.36601E-01 -6.15826E-01
 2.19324E+00  5.81688E-01  1.36367E-01 -6.77161E-01
 2.19324E+00  6.78873E-01  1.36228E-01 -5.29838E-01
 2.19324E+00  7.76213E-01  1.36245E-01 -6.01125E-01
 2.19324E+00  8.73759E-01  1.36485E-01 -6.05439E-01
 2.19324E+00  9.71563E-01  1.37018E-01 -6.19616E-01
 2.19324E+00  1.06968E+00  1.37913E-01 -6.68379E-01
 2.19324E+00  1.16819E+00  1.39234E-01 -6.70033E-01
 2.19324E+00  1.26716E+00  1.41036E-01 -7.76515E-01
 2.19324E+00  1.36666E+00  1.43353E-01 -7.41735E-01
 2.19324E+00  1.46678E+00  1.46168E-01 -8.57261E-01
 2.19324E+00  1.56761E+00  1.49319E-01 -7.49336E-01
 2.19324E+00  1.66925E+00  1.52133E-01 -7.76569E-01
 2.19324E+00  1.77179E+00  1.51936E-01 -8.47298E-01
 2.19324E+00  1.87535E+00  1.39265E-01 -7.44494E-01
 2.19324E+00  1.98004E+00  9.49157E-02 -7.23412E-01
 2.19324E+00  2.08596E+00  3.50912E-02 -7.53397E-01
 2.19324E+00  2.19324E+00  7.27521E-03 -6.66754E-01
 2.19324E+00  2.30201E+00  1.16511E-03 -7.93527E-01
 2.19324E+00  2.41239E+00  1.60478E-04 -6.63159E-01
 2.19324E+00  2.52451E+00  1.92282E-05 -6.61948E-01
 2.19324E+00  2.63850E+00  2.00072E-06 -5.38454E-01
 2.19324E+00  2.75449E+00  1.78884E-07 -4.53154E-01
 2.19324E+00  2.87262E+00  1.36557E-08 -3.99624E-01
 2.19324E+00  2.99301E+00  8.81211E-10 -4.12443E-01
 2.19324E+00  3.11581E+00  0.00000E+00 -2.89943E-01
 2.19324E+00  3.24113E+00  0.00000E+00 -2.07603E-01
 2.19324E+00  3.36911E+00  0.00000E+00 -1.26929E-01
 2.19324E+00  3.49986E+00  0.00000E+00 -7.49474E-02
 2.19324E+00  3.63349E+00  0.00000E+00 -3.69878E-02
 2.19324E+00  3.77013E+00  0.00000E+00 -1.87635E-02
 2.19324E+00  3.90986E+00  0.00000E+00 -9.43575E-03
 2.19324E+00  4.05279E+00  0.00000E+00 -4.90127E-03
 2.19324E+00  4.19899E+00  0.00000E+00 -2.33718E-03
 2.19324E+00  4.34854E+00  0.00000E+00  0.00000E+00

 2.30201E+00  0.00000E+00  3.10686E-02 -6.94820E-01
 2.30201E+00  9.68909E-02  3.10499E-02 -7.15662E-01
 2.30201E+00  1.93785E-01  3.09819E-02 -7.38070E-01
 2.30201E+00  2.90693E-01  3.08678E-02 -6.31752E-01
 2.30201E+00  3.87631E-01  3.07123E-02 -6.39223E-01
 2.30201E+00  4.84619E-01  3.05210E-02 -6.61131E-01
 2.30201E+00  5.81688E-01  3.03006E-02 -6.70899E-01
 2.30201E+00  6.78873E-01  3.00589E-02 -6.21833E-01
 2.30201E+00  7.76213E-01  2.98046E-02 -6.26380E-01
 2.30201E+00  8.73759E-01  2.95469E-02 -5.70775E-01
 2.30201E+00  9.71563E-01  2.92957E-02 -6.50863E-01
 2.30201E+00  1.06968E+00  2.90606E-02 -6.33133E-01
 2.30201E+00  1.16819E+00  2.88508E-02 -6.76021E-01
 2.30201E+00  1.26716E+00  2.86739E-02 -7.09271E-01
 2.30201E+00  1.36666E+00  2.85336E-02 -6.87589E-01
 2.30201E+00  1.46678E+00  2.84252E-02 -7.78679E-01
 2.30201E+00  1.56761E+00  2.83176E-02 -7.61186E-01
 2.30201E+00  1.66925E+00  2.80897E-02 -8.40979E-01
 2.30201E+00  1.77179E+00  2.72749E-02 -7.91554E-01
 2.30201E+00  1.87535E+00  2.42766E-02 -8.61316E-01
 2.30201E+00  1.98004E+00  1.60582E-02 -8.16943E-01
 2.30201E+00  2.08596E+00  5.76841E-03 -6.54794E-01
 2.30201E+00  2.19324E+00  1.16511E-03 -7.93527E-01
 2.30201E+00  2.30201E+00  1.82378E-04 -6.42158E-01
 2.30201E+00  2.41239E+00  2.46460E-05 -6.97578E-01
 2.30201E+00  2.52451E+00  2.90839E-06 -6.32953E-01
 2.30201E+00  2.63850E+00  2.99030E-07 -5.46564E-01
 2.30201E+00  2.75449E+00  2.64910E-08 -5.92319E-01
 2.30201E+00  2.87262E+00  2.00808E-09 -5.05971E-01
 2.30201E+00  2.99301E+00  1.28057E-10 -4.05481E-01
 2.30201E+00  3.11581E+00  0.00000E+00 -3.05409E-01
 2.30201E+00  3.24113E+00  0.00000E+00 -2.11750E-01
 2.30201E+00  3.36911E+00  0.00000E+00 -1.56514E-01
 2.30201E+00  3.49986E+00  0.00000E+00 -8.30814E-02
 2.30201E+00  3.63349E+00  0.00000E+00 -4.73306E-02
 2.30201E+00  3.77013E+00  0.00000E+00 -2.34787E-02
 2.30201E+00  3.90986E+00  0.00000E+00 -1.22980E-02
 2.30201E+00  4.05279E+00  0.00000E+00 -4.97761E-03
 2.30201E+00  4.19899E+00  0.00000E+00 -2.57223E-03
 2.30201E+00  4.34854E+00  0.00000E+00  0.00000E+00

 2.41239E+00  0.00000E+00  5.18754E-03 -4.37999E-01
 2.41239E+00  9.68909E-02  5.18349E-03 -4.44787E-01
 2.41239E+00  1.93785E-01  5.16970E-03 -5.01969E-01
 2.41239E+00  2.90693E-01  5.14655E-03 -4.23931E-01
 2.41239E+00  3.87631E-01  5.11463E-03 -5.03873E-01
 2.41239E+00  4.84619E-01  5.07457E-03 -4.33596E-01
 2.41239E+00  5.81688E-01  5.02714E-03 -5.07279E-01
 2.41239E+00  6.78873E-01  4.97325E-03 -4.97206E-01
 2.41239E+00  7.76213E-01  4.91391E-03 -4.96165E-01
 2.41239E+00  8.73759E-01  4.85021E-03 -5.59243E-01
 2.41239E+00  9.71563E-01  4.78327E-03 -5.20794E-01
 2.41239E+00  1.06968E+00  4.71425E-03 -5.65871E-01
 2.41239E+00  1.16819E+00  4.64421E-03 -5.67265E-01
 2.41239E+00  1.26716E+00  4.57400E-03 -5.92702E-01
 2.41239E+00  1.36666E+00  4.50395E-03 -5.91021E-01
 2.41239E+00  1.46678E+00  4.43313E-03 -5.98405E-01
 2.41239E+00  1.56761E+00  4.35675E-03 -6.63272E-01
 2.41239E+00  1.66925E+00  4.25674E-03 -7.12283E-01
 2.41239E+00  1.77179E+00  4.06488E-03 -7.12687E-01
 2.41239E+00  1.87535E+00  3.55240E-03 -7.49528E-01
 2.41239E+00  1.98004E+00  2.30371E-03 -7.10419E-01
 2.41239E+00  2.08596E+00  8.10670E-04 -6.79451E-01
 2.41239E+00  2.19324E+00  1.60478E-04 -6.63159E-01
 2.41239E+00  2.30201E+00  2.46460E-05 -6.97578E-01
 2.41239E+00  2.41239E+00  3.27373E-06 -6.21577E-01
 2.41239E+00  2.52451E+00  3.80648E-07 -5.43730E-01
 2.41239E+00  2.63850E+00  3.86612E-08 -5.00579E-01
 2.41239E+00  2.75449E+00  3.39156E-09 -3.19874E-01
 2.41239E+00  2.87262E+00  2.54927E-10 -4.88743E-01
 2.41239E+00  2.99301E+00  1.56011E-11 -3.78511E-01
 2.41239E+00  3.11581E+00  0.00000E+00 -2.99376E-01
 2.41239E+00  3.24113E+00  0.00000E+00 -2.73643E-01
 2.41239E+00  3.36911E+00  0.00000E+00 -1.72771E-01
 2.41239E+00  3.49986E+00  0.00000E+00 -9.74188E-02
 2.41239E+00  3.63349E+00  0.00000E+00 -5.34340E-02
 2.41239E+00  3.77013E+00  0.00000E+00 -2.70358E-02
 2.41239E+00  3.90986E+00  0.00000E+00 -1.43976E-02
 2.41239E+00  4.05279E+00  0.00000E+00 -6.93714E-03
 2.41239E+00  4.19899E+00  0.00000E+00 -3.01819E-03
 2.41239E+00  4.34854E+00  0.00000E+00  0.00000E+00

 2.52451E+00  0.00000E+00  6.98308E-04 -2.39186E-01
 2.52451E+00  9.68909E-02  6.97711E-04 -2.44396E-01
 2.52451E+00  1.93785E-01  6.95728E-04 -2.40248E-01
 2.52451E+00  2.90693E-01  6.92396E-04 -3.02210E-01
 2.52451E+00  3.87631E-01  6.87775E-04 -3.37359E-01
 2.52451E+00  4.84619E-01  6.81930E-04 -3.29950E-01
 2.52451E+00  5.81688E-01  6.74937E-04 -3.25697E-01
 2.52451E+00  6.78873E-01  6.66886E-04 -4.01846E-01
 2.52451E+00  7.76213E-01  6.57874E-04 -3.92190E-01
 2.52451E+00  8.73759E-01  6.48010E-04 -4.24945E-01
 2.52451E+00  9.71563E-01  6.37409E-04 -4.42247E-01
 2.52451E+00  1.06968E+00  6.26180E-04 -4.56973E-01
 2.52451E+00  1.16819E+00  6.14428E-04 -4.51806E-01
 2.52451E+00  1.26716E+00  6.02231E-04 -5.04521E-01
 2.52451E+00  1.36666E+00  5.89609E-04 -5.23697E-01
 2.52451E+00  1.46678E+00  5.76419E-04 -5.33921E-01
 2.52451E+00  1.56761E+00  5.62041E-04 -5.79772E-01
 2.52451E+00  1.66925E+00  5.44194E-04 -6.34114E-01
 2.52451E+00  1.77179E+00  5.14359E-04 -6.12104E-01
 2.52451E+00  1.87535E+00  4.44328E-04 -6.65553E-01
 2.52451E+00  1.98004E+00  2.84381E-04 -7.03142E-01
 2.52451E+00  2.08596E+00  9.86177E-05 -5.97875E-01
 2.52451E+00  2.19324E+00  1.92282E-05 -6.61948E-01
 2.52451E+00  2.30201E+00  2.90839E-06 -6.32953E-01
 2.52451E+00  2.41239E+00  3.80648E-07 -5.43730E-01
 2.52451E+00  2.52451E+00  4.36554E-08 -5.32457E-01
 2.52451E+00  2.63850E+00  4.38037E-09 -4.44525E-01
 2.52451E+00  2.75449E+00  3.80321E-10 -5.23508E-01
 2.52451E+00  2.87262E+00  2.80192E-11 -4.63943E-01
 2.52451E+00  2.99301E+00  1.93930E-12 -4.28225E-01
 2.52451E+00  3.11581E+00  0.00000E+00 -3.60428E-01
 2.52451E+00  3.24113E+00  0.00000E+00 -2.72700E-01
 2.52451E+00  3.36911E+00  0.00000E+00 -1.88152E-01
 2.52451E+00  3.49986E+00  0.00000E+00 -1.22510E-01
 2.52451E+00  3.63349E+00  0.00000E+00 -7.33256E-02
 2.52451E+00  3.77013E+00  0.00000E+00 -3.34345E-02
 2.52451E+00  3.90986E+00  0.00000E+00 -1.71342E-02
 2.52451E+00  4.05279E+00  0.00000E+00 -7.79957E-03
 2.52451E+00  4.19899E+00  0.00000E+00 -3.46497E-03
 2.52451E+00  4.34854E+00  0.00000E+00  0.00000E+00

 2.63850E+00  0.00000E+00  7.81941E-05 -1.34768E-01
 2.63850E+00  9.68909E-02  7.81251E-05 -1.04451E-01
 2.63850E+00  1.93785E-01  7.78981E-05 -1.41907E-01
 2.63850E+00  2.90693E-01  7.75170E-05 -1.44124E-01
 2.63850E+00  3.87631E-01  7.69868E-05 -1.54925E-01
 2.63850E+00  4.84619E-01  7.63132E-05 -1.87531E-01
 2.63850E+00  5.81688E-01  7.55026E-05 -1.93639E-01
 2.63850E+00  6.78873E-01  7.45624E-05 -2.27075E-01
 2.63850E+00  7.76213E-01  7.35012E-05 -2.84470E-01
 2.63850E+00  8.73759E-01  7.23278E-05 -2.79058E-01
 2.63850E+00  9.71563E-01  7.10518E-05 -3.46817E-01
 2.63850E+00  1.06968E+00  6.96825E-05 -3.12554E-01
 2.63850E+00  1.16819E+00  6.82283E-05 -3.44351E-01
 2.63850E+00  1.26716E+00  6.66951E-05 -3.99579E-01
 2.63850E+00  1.36666E+00  6.50824E-05 -4.14446E-01
 2.63850E+00  1.46678E+00  6.33731E-05 -4.42930E-01
 2.63850E+00  1.56761E+00  6.14986E-05 -5.03462E-01
 2.63850E+00  1.66925E+00  5.92132E-05 -5.10824E-01
 2.63850E+00  1.77179E+00  5.56052E-05 -5.51910E-01
 2.63850E+00  1.87535E+00  4.76779E-05 -5.41918E-01
 2.63850E+00  1.98004E+00  3.02479E-05 -5.31535E-01
 2.63850E+00  2.08596E+00  1.03791E-05 -6.34041E-01
 2.63850E+00  2.19324E+00  2.00072E-06 -5.38454E-01
 2.63850E+00  2.30201E+00  2.99030E-07 -5.46564E-01
 2.63850E+00  2.41239E+00  3.86610E-08 -5.00579E-01
 2.63850E+00  2.52451E+00  4.38065E-09 -4.44525E-01
 2.63850E+00  2.63850E+00  4.35072E-10 -4.79804E-01
 2.63850E+00  2.75449E+00  3.70412E-11 -4.26375E-01
 2.63850E+00  2.87262E+00  3.23987E-12 -4.72590E-01
 2.63850E+00  2.99301E+00  2.64752E-13 -3.44623E-01
 2.63850E+00  3.11581E+00  0.00000E+00 -3.12734E-01
 2.63850E+00  3.24113E+00  0.00000E+00 -3.12888E-01
 2.63850E+00  3.36911E+00  0.00000E+00 -2.16522E-01
 2.63850E+00  3.49986E+00  0.00000E+00 -1.30760E-01
 2.63850E+00  3.63349E+00  0.00000E+00 -7.78914E-02
 2.63850E+00  3.77013E+00  0.00000E+00 -3.89844E-02
 2.63850E+00  3.90986E+00  0.00000E+00 -1.87542E-02
 2.63850E+00  4.05279E+00  0.00000E+00 -9.41826E-03
 2.63850E+00  4.19899E+00  0.00000E+00 -4.28513E-03
 2.63850E+00  4.34854E+00  0.00000E+00  0.00000E+00

 2.75449E+00  0.00000E+00  7.32101E-06 -6.70078E-02
 2.75449E+00  9.68909E-02  7.31469E-06 -7.60001E-02
 2.75449E+00  1.93785E-01  7.29342E-06 -8.58991E-02
 2.75449E+00  2.90693E-01  7.25775E-06 -8.78921E-02
 2.75449E+00  3.87631E-01  7.20806E-06 -9.44587E-02
 2.75449E+00  4.84619E-01  7.14474E-06 -1.08756E-01
 2.75449E+00  5.81688E-01  7.06825E-06 -1.22509E-01
 2.75449E+00  6.78873E-01  6.97914E-06 -1.22910E-01
 2.75449E+00  7.76213E-01  6.87799E-06 -1.79106E-01
 2.75449E+00  8.73759E-01  6.76545E-06 -1.88805E-01
 2.75449E+00  9.71563E-01  6.64219E-06 -1.96214E-01
 2.75449E+00  1.06968E+00  6.50884E-06 -2.44933E-01
 2.75449E+00  1.16819E+00  6.36597E-06 -2.63204E-01
 2.75449E+00  1.26716E+00  6.21392E-06 -2.86953E-01
 2.75449E+00  1.36666E+00  6.05244E-06 -3.06523E-01
 2.75449E+00  1.46678E+00  5.87981E-06 -3.46072E-01
 2.75449E+00  1.56761E+00  5.68966E-06 -3.64083E-01
 2.75449E+00  1.66925E+00  5.45946E-06 -4.21265E-01
 2.75449E+00  1.77179E+00  5.10619E-06 -3.96245E-01
 2.75449E+00  1.87535E+00  4.35787E-06 -3.85155E-01
 2.75449E+00  1.98004E+00  2.74881E-06 -5.00731E-01
 2.75449E+00  2.08596E+00  9.36029E-07 -4.76261E-01
 2.75449E+00  2.19324E+00  1.78885E-07 -4.53154E-01
 2.75449E+00  2.30201E+00  2.64910E-08 -5.92319E-01
 2.75449E+00  2.41239E+00  3.39119E-09 -3.19874E-01
 2.75449E+00  2.52451E+00  3.80505E-10 -5.23508E-01
 2.75449E+00  2.63850E+00  3.71497E-11 -4.26375E-01
 2.75449E+00  2.75449E+00  1.44723E-12 -4.52032E-01
 2.75449E+00  2.87262E+00 -1.78143E-13 -3.84180E-01
 2.75449E+00  2.99301E+00 -5.01688E-13 -3.35458E-01
 2.75449E+00  3.11581E+00  0.00000E+00 -3.17804E-01
 2.75449E+00  3.24113E+00  0.00000E+00 -3.19020E-01
 2.75449E+00  3.36911E+00  0.00000E+00 -2.33135E-01
 2.75449E+00  3.49986E+00  0.00000E+00 -1.50463E-01
 2.75449E+00  3.63349E+00  0.00000E+00 -7.88570E-02
 2.75449E+00  3.77013E+00  0.00000E+00 -4.26706E-02
 2.75449E+00  3.90986E+00  0.00000E+00 -2.12747E-02
 2.75449E+00  4.05279E+00  0.00000E+00 -1.12010E-02
 2.75449E+00  4.19899E+00  0.00000E+00 -5.55722E-03
 2.75449E+00  4.34854E+00  0.00000E+00  0.00000E+00

 2.87262E+00  0.00000E+00  5.72781E-07 -3.33854E-02
 2.87262E+00  9.68909E-02  5.74018E-07 -4.87255E-02
 2.87262E+00  1.93785E-01  5.72355E-07 -4.43489E-02
 2.87262E+00  2.90693E-01  5.69594E-07 -5.02200E-02
 2.87262E+00  3.87631E-01  5.65738E-07 -5.17252E-02
 2.87262E+00  4.84619E-01  5.60816E-07 -6.75672E-02
 2.87262E+00  5.81688E-01  5.54857E-07 -6.55562E-02
 2.87262E+00  6.78873E-01  5.47891E-07 -8.60644E-02
 2.87262E+00  7.76213E-01  5.39954E-07 -9.31423E-02
 2.87262E+00  8.73759E-01  5.31087E-07 -1.07033E-01
 2.87262E+00  9.71563E-01  5.21326E-07 -1.26474E-01
 2.87262E+00  1.06968E+00  5.10709E-07 -1.45766E-01
 2.87262E+00  1.16819E+00  4.99267E-07 -1.75285E-01
 2.87262E+00  1.26716E+00  4.87011E-07 -1.94964E-01
 2.87262E+00  1.36666E+00  4.73911E-07 -2.35606E-01
 2.87262E+00  1.46678E+00  4.59823E-07 -2.64784E-01
 2.87262E+00  1.56761E+00  4.44245E-07 -2.95789E-01
 2.87262E+00  1.66925E+00  4.25435E-07 -3.18013E-01
 2.87262E+00  1.77179E+00  3.96979E-07 -3.57645E-01
 2.87262E+00  1.87535E+00  3.37896E-07 -4.06184E-01
 2.87262E+00  1.98004E+00  2.12374E-07 -4.16525E-01
 2.87262E+00  2.08596E+00  7.19200E-08 -4.53024E-01
 2.87262E+00  2.19324E+00  1.36555E-08 -3.99624E-01
 2.87262E+00  2.30201E+00  2.00815E-09 -5.05971E-01
 2.87262E+00  2.41239E+00  2.54885E-10 -4.88743E-01
 2.87262E+00  2.52451E+00  2.83945E-11 -4.63943E-01
 2.87262E+00  2.63850E+00  3.26339E-12 -4.72590E-01
 2.87262E+00  2.75449E+00 -5.01749E-13 -3.84180E-01
 2.87262E+00  2.87262E+00  2.51587E-12 -2.70830E-01
 2.87262E+00  2.99301E+00 -2.78342E-12 -3.21449E-01
 2.87262E+00  3.11581E+00  0.00000E+00 -3.16649E-01
 2.87262E+00  3.24113E+00  0.00000E+00 -2.47505E-01
 2.87262E+00  3.36911E+00  0.00000E+00 -2.11898E-01
 2.87262E+00  3.49986E+00  0.00000E+00 -1.89324E-01
 2.87262E+00  3.63349E+00  0.00000E+00 -9.94062E-02
 2.87262E+00  3.77013E+00  0.00000E+00 -4.19436E-02
 2.87262E+00  3.90986E+00  0.00000E+00 -2.82396E-02
 2.87262E+00  4.05279E+00  0.00000E+00 -1.19458E-02
 2.87262E+00  4.19899E+00  0.00000E+00 -5.54079E-03
 2.87262E+00  4.34854E+00  0.00000E+00  0.00000E+00

 2.99301E+00  0.00000E+00  4.05839E-08 -2.85470E-02
 2.99301E+00  9.68909E-02  3.75717E-08 -3.41783E-02
 2.99301E+00  1.93785E-01  3.74912E-08 -2.67233E-02
 2.99301E+00  2.90693E-01  3.73118E-08 -3.50926E-02
 2.99301E+00  3.87631E-01  3.70625E-08 -2.99170E-02
 2.99301E+00  4.84619E-01  3.67484E-08 -3.57982E-02
 2.99301E+00  5.81688E-01  3.63643E-08 -4.49242E-02
 2.99301E+00  6.78873E-01  3.59124E-08 -4.07611E-02
 2.99301E+00  7.76213E-01  3.53999E-08 -5.28629E-02
 2.99301E+00  8.73759E-01  3.48247E-08 -6.56324E-02
 2.99301E+00  9.71563E-01  3.41882E-08 -7.48364E-02
 2.99301E+00  1.06968E+00  3.34925E-08 -9.70376E-02
 2.99301E+00  1.16819E+00  3.27426E-08 -1.07995E-01
 2.99301E+00  1.26716E+00  3.19316E-08 -1.36090E-01
 2.99301E+00  1.36666E+00  3.10633E-08 -1.55891E-01
 2.99301E+00  1.46678E+00  3.01260E-08 -1.90547E-01
 2.99301E+00  1.56761E+00  2.90826E-08 -2.08610E-01
 2.99301E+00  1.66925E+00  2.78256E-08 -2.41031E-01
 2.99301E+00  1.77179E+00  2.59366E-08 -2.83313E-01
 2.99301E+00  1.87535E+00  2.20496E-08 -2.97193E-01
 2.99301E+00  1.98004E+00  1.38311E-08 -3.30909E-01
 2.99301E+00  2.08596E+00  4.66633E-09 -3.31782E-01
 2.99301E+00  2.19324E+00  8.81284E-10 -4.12443E-01
 2.99301E+00  2.30201E+00  1.27813E-10 -4.05481E-01
 2.99301E+00  2.41239E+00  1.60591E-11 -3.78511E-01
 2.99301E+00  2.52451E+00  2.29894E-12 -4.28225E-01
 2.99301E+00  2.63850E+00  5.39469E-13 -3.44623E-01
 2.99301E+00  2.75449E+00 -5.27749E-13 -3.35458E-01
 2.99301E+00  2.87262E+00 -1.96114E-12 -3.21449E-01
 2.99301E+00  2.99301E+00 -6.39558E-12 -2.99363E-01
 2.99301E+00  3.11581E+00  0.00000E+00 -2.75380E-01
 2.99301E+00  3.24113E+00  0.00000E+00 -2.15171E-01
 2.99301E+00  3.36911E+00  0.00000E+00 -2.25924E-01
 2.99301E+00  3.49986E+00  0.00000E+00 -1.57418E-01
 2.99301E+00  3.63349E+00  0.00000E+00 -1.23223E-01
 2.99301E+00  3.77013E+00  0.00000E+00 -6.91108E-02
 2.99301E+00  3.90986E+00  0.00000E+00 -3.90110E-02
 2.99301E+00  4.05279E+00  0.00000E+00 -1.43647E-02
 2.99301E+00  4.19899E+00  0.00000E+00 -7.06901E-03
 2.99301E+00  4.34854E+00  0.00000E+00  0.00000E+00

 3.11581E+00  0.00000E+00  0.00000E+00 -1.95406E-02
 3.11581E+00  9.68909E-02  0.00000E+00 -2.12203E-02
 3.11581E+00  1.93785E-01  0.00000E+00 -2.09145E-02
 3.11581E+00  2.90693E-01  0.00000E+00 -2.33124E-02
 3.11581E+00  3.87631E-01  0.00000E+00 -1.98792E-02
 3.11581E+00  4.84619E-01  0.00000E+00 -2.35748E-02
 3.11581E+00  5.81688E-01  0.00000E+00 -2.33280E-02
 3.11581E+00  6.78873E-01  0.00000E+00 -2.62467E-02
 3.11581E+00  7.76213E-01  0.00000E+00 -2.95511E-02
 3.11581E+00  8.73759E-01  0.00000E+00 -3.50736E-02
 3.11581E+00  9.71563E-01  0.00000E+00 -4.20936E-02
 3.11581E+00  1.06968E+00  0.00000E+00 -4.88587E-02
 3.11581E+00  1.16819E+00  0.00000E+00 -6.10164E-02
 3.11581E+00  1.26716E+00  0.00000E+00 -7.45581E-02
 3.11581E+00  1.36666E+00  0.00000E+00 -8.77880E-02
 3.11581E+00  1.46678E+00  0.00000E+00 -1.14779E-01
 3.11581E+00  1.56761E+00  0.00000E+00 -1.29844E-01
 3.11581E+00  1.66925E+00  0.00000E+00 -1.55421E-01
 3.11581E+00  1.77179E+00  0.00000E+00 -1.89241E-01
 3.11581E+00  1.87535E+00  0.00000E+00 -2.06119E-01
 3.11581E+00  1.98004E+00  0.00000E+00 -2.35279E-01
 3.11581E+00  2.08596E+00  0.00000E+00 -2.54348E-01
 3.11581E+00  2.19324E+00  0.00000E+00 -2.89943E-01
 3.11581E+00  2.30201E+00  0.00000E+00 -3.05409E-01
 3.11581E+00  2.41239E+00  0.00000E+00 -2.99376E-01
 3.11581E+00  2.52451E+00  0.00000E+00 -3.60428E-01
 3.11581E+00  2.63850E+00  0.00000E+00 -3.12734E-01
 3.11581E+00  2.75449E+00  0.00000E+00 -3.17804E-01
 3.11581E+00  2.87262E+00  0.00000E+00 -3.16649E-01
 3.11581E+00  2.99301E+00  0.00000E+00 -2.75380E-01
 3.11581E+00  3.11581E+00  0.00000E+00 -2.75232E-01
 3.11581E+00  3.24113E+00  0.00000E+00 -2.51327E-01
 3.11581E+00  3.36911E+00  0.00000E+00 -1.84379E-01
 3.11581E+00  3.49986E+00  0.00000E+00 -2.05298E-01
 3.11581E+00  3.63349E+00  0.00000E+00 -1.80681E-01
 3.11581E+00  3.77013E+00  0.00000E+00 -7.46778E-02
 3.11581E+00  3.90986E+00  0.00000E+00 -4.12217E-02
 3.11581E+00  4.05279E+00  0.00000E+00 -1.72810E-02
 3.11581E+00  4.19899E+00  0.00000E+00 -9.58529E-03
 3.11581E+00  4.34854E+00  0.00000E+00  0.00000E+00

 3.24113E+00  0.00000E+00  0.00000E+00 -1.23804E-02
 3.24113E+00  9.68909E-02  0.00000E+00 -1.29422E-02
 3.24113E+00  1.93785E-01  0.00000E+00 -1.38971E-02
 3.24113E+00  2.90693E-01  0.00000E+00 -1.24000E-02
 3.24113E+00  3.87631E-01  0.00000E+00 -1.09531E-02
 3.24113E+00  4.84619E-01  0.00000E+00 -1.31841E-02
 3.24113E+00  5.81688E-01  0.00000E+00 -1.59686E-02
 3.24113E+00  6.78873E-01  0.00000E+00 -1.41716E-02
 3.24113E+00  7.76213E-01  0.00000E+00 -1.66930E-02
 3.24113E+00  8.73759E-01  0.00000E+00 -2.03746E-02
 3.24113E+00  9.71563E-01  0.00000E+00 -2.41309E-02
 3.24113E+00  1.06968E+00  0.00000E+00 -3.04918E-02
 3.24113E+00  1.16819E+00  0.00000E+00 -3.34430E-02
 3.24113E+00  1.26716E+00  0.00000E+00 -4.10174E-02
 3.24113E+00  1.36666E+00  0.00000E+00 -4.81922E-02
 3.24113E+00  1.46678E+00  0.00000E+00 -6.20246E-02
 3.24113E+00  1.56761E+00  0.00000E+00 -7.40534E-02
 3.24113E+00  1.66925E+00  0.00000E+00 -9.49450E-02
 3.24113E+00  1.77179E+00  0.00000E+00 -1.18617E-01
 3.24113E+00  1.87535E+00  0.00000E+00 -1.23157E-01
 3.24113E+00  1.98004E+00  0.00000E+00 -1.44842E-01
 3.24113E+00  2.08596E+00  0.00000E+00 -1.81616E-01
 3.24113E+00  2.19324E+00  0.00000E+00 -2.07603E-01
 3.24113E+00  2.30201E+00  0.00000E+00 -2.11750E-01
 3.24113E+00  2.41239E+00  0.00000E+00 -2.73643E-01
 3.24113E+00  2.52451E+00  0.00000E+00 -2.72700E-01
 3.24113E+00  2.63850E+00  0.00000E+00 -3.12888E-01
 3.24113E+00  2.75449E+00  0.00000E+00 -3.19020E-01
 3.24113E+00  2.87262E+00  0.00000E+00 -2.47505E-01
 3.24113E+00  2.99301E+00  0.00000E+00 -2.15171E-01
 3.24113E+00  3.11581E+00  0.00000E+00 -2.51327E-01
 3.24113E+00  3.24113E+00  0.00000E+00 -3.31842E-01
 3.24113E+00  3.36911E+00  0.00000E+00 -2.12339E-01
 3.24113E+00  3.49986E+00  0.00000E+00 -2.01877E-01
 3.24113E+00  3.63349E+00  0.00000E+00 -8.80685E-02
 3.24113E+00  3.77013E+00  0.00000E+00 -1.07800E-02
 3.24113E+00  3.90986E+00  0.00000E+00 -5.22868E-02
 3.24113E+00  4.05279E+00  0.00000E+00 -2.95333E-02
 3.24113E+00  4.19899E+00  0.00000E+00 -1.07233E-02
 3.24113E+00  4.34854E+00  0.00000E+00  0.00000E+00

 3.36911E+00  0.00000E+00  0.00000E+00 -6.10211E-03
 3.36911E+00  9.68909E-02  0.00000E+00 -6.56187E-03
 3.36911E+00  1.93785E-01  0.00000E+00 -6.84942E-03
 3.36911E+00  2.90693E-01  0.00000E+00 -7.66466E-03
 3.36911E+00  3.87631E-01  0.00000E+00 -8.62007E-03
 3.36911E+00  4.84619E-01  0.00000E+00 -7.51645E-03
 3.36911E+00  5.81688E-01  0.00000E+00 -7.23497E-03
 3.36911E+00  6.78873E-01  0.00000E+00 -9.50351E-03
 3.36911E+00  7.76213E-01  0.00000E+00 -9.48708E-03
 3.36911E+00  8.73759E-01  0.00000E+00 -1.10994E-02
 3.36911E+00  9.71563E-01  0.00000E+00 -1.38539E-02
 3.36911E+00  1.06968E+00  0.00000E+00 -1.55534E-02
 3.36911E+00  1.16819E+00  0.00000E+00 -1.72371E-02
 3.36911E+00  1.26716E+00  0.00000E+00 -2.41719E-02
 3.36911E+00  1.36666E+00  0.00000E+00 -2.52173E-02
 3.36911E+00  1.46678E+00  0.00000E+00 -3.56104E-02
 3.36911E+00  1.56761E+00  0.00000E+00 -4.03423E-02
 3.36911E+00  1.66925E+00  0.00000E+00 -5.15915E-02
 3.36911E+00  1.77179E+00  0.00000E+00 -6.07016E-02
 3.36911E+00  1.87535E+00  0.00000E+00 -7.61629E-02
 3.36911E+00  1.98004E+00  0.00000E+00 -9.56187E-02
 3.36911E+00  2.08596E+00  0.00000E+00 -1.07360E-01
 3.36911E+00  2.19324E+00  0.00000E+00 -1.26929E-01
 3.36911E+00  2.30201E+00  0.00000E+00 -1.56514E-01
 3.36911E+00  2.41239E+00  0.00000E+00 -1.72771E-01
 3.36911E+00  2.52451E+00  0.00000E+00 -1.88152E-01
 3.36911E+00  2.63850E+00  0.00000E+00 -2.16522E-01
 3.36911E+00  2.75449E+00  0.00000E+00 -2.33135E-01
 3.36911E+00  2.87262E+00  0.00000E+00 -2.11898E-01
 3.36911E+00  2.99301E+00  0.00000E+00 -2.25924E-01
 3.36911E+00  3.11581E+00  0.00000E+00 -1.84379E-01
 3.36911E+00  3.24113E+00  0.00000E+00 -2.12339E-01
 3.36911E+00  3.36911E+00  0.00000E+00 -2.13879E-01
 3.36911E+00  3.49986E+00  0.00000E+00 -1.42603E-01
 3.36911E+00  3.63349E+00  0.00000E+00 -1.38245E-01
 3.36911E+00  3.77013E+00  0.00000E+00 -9.35204E-02
 3.36911E+00  3.90986E+00  0.00000E+00 -3.87698E-02
 3.36911E+00  4.05279E+00  0.00000E+00 -4.25101E-02
 3.36911E+00  4.19899E+00  0.00000E+00 -5.73593E-03
 3.36911E+00  4.34854E+00  0.00000E+00  0.00000E+00

 3.49986E+00  0.00000E+00  0.00000E+00 -2.69113E-03
 3.49986E+00  9.68909E-02  0.00000E+00 -3.50201E-03
 3.49986E+00  1.93785E-01  0.00000E+00 -4.25704E-03
 3.49986E+00  2.90693E-01  0.00000E+00 -4.70749E-03
 3.49986E+00  3.87631E-01  0.00000E+00 -4.19376E-03
 3.49986E+00  4.84619E-01  0.00000E+00 -4.77628E-03
 3.49986E+00  5.81688E-01  0.00000E+00 -3.58902E-03
 3.49986E+00  6.78873E-01  0.00000E+00 -5.93075E-03
 3.49986E+00  7.76213E-01  0.00000E+00 -6.32933E-03
 3.49986E+00  8.73759E-01  0.00000E+00 -6.19056E-03
 3.49986E+00  9.71563E-01  0.00000E+00 -9.05029E-03
 3.49986E+00  1.06968E+00  0.00000E+00 -7.87716E-03
 3.49986E+00  1.16819E+00  0.00000E+00 -1.02407E-02
 3.49986E+00  1.26716E+00  0.00000E+00 -1.19822E-02
 3.49986E+00  1.36666E+00  0.00000E+00 -1.59748E-02
 3.49986E+00  1.46678E+00  0.00000E+00 -1.80071E-02
 3.49986E+00  1.56761E+00  0.00000E+00 -2.18496E-02
 3.49986E+00  1.66925E+00  0.00000E+00 -2.71913E-02
 3.49986E+00  1.77179E+00  0.00000E+00 -3.26466E-02
 3.49986E+00  1.87535E+00  0.00000E+00 -4.29652E-02
 3.49986E+00  1.98004E+00  0.00000E+00 -5.13800E-02
 3.49986E+00  2.08596E+00  0.00000E+00 -6.39365E-02
 3.49986E+00  2.19324E+00  0.00000E+00 -7.49474E-02
 3.49986E+00  2.30201E+00  0.00000E+00 -8.30814E-02
 3.49986E+00  2.41239E+00  0.00000E+00 -9.74188E-02
 3.49986E+00  2.52451E+00  0.00000E+00 -1.22510E-01
 3.49986E+00  2.63850E+00  0.00000E+00 -1.30760E-01
 3.49986E+00  2.75449E+00  0.00000E+00 -1.50463E-01
 3.49986E+00  2.87262E+00  0.00000E+00 -1.89324E-01
 3.49986E+00  2.99301E+00  0.00000E+00 -1.57418E-01
 3.49986E+00  3.11581E+00  0.00000E+00 -2.05298E-01
 3.49986E+00  3.24113E+00  0.00000E+00 -2.01877E-01
 3.49986E+00  3.36911E+00  0.00000E+00 -1.42603E-01
 3.49986E+00  3.49986E+00  0.00000E+00 -1.06338E-01
 3.49986E+00  3.63349E+00  0.00000E+00 -1.08203E-01
 3.49986E+00  3.77013E+00  0.00000E+00 -1.10288E-01
 3.49986E+00  3.90986E+00  0.00000E+00 -5.48819E-02
 3.49986E+00  4.05279E+00  0.00000E+00 -3.29884E-02
 3.49986E+00  4.19899E+00  0.00000E+00 -2.14874E-02
 3.49986E+00  4.34854E+00  0.00000E+00  0.00000E+00

 3.63349E+00  0.00000E+00  0.00000E+00 -1.41252E-03
 3.63349E+00  9.68909E-02  0.00000E+00 -1.26214E-03
 3.63349E+00  1.93785E-01  0.00000E+00 -1.93030E-03
 3.63349E+00  2.90693E-01  0.00000E+00 -1.88225E-03
 3.63349E+00  3.87631E-01  0.00000E+00 -2.17549E-03
 3.63349E+00  4.84619E-01  0.00000E+00 -1.72063E-03
 3.63349E+00  5.81688E-01  0.00000E+00 -2.86433E-03
 3.63349E+00  6.78873E-01  0.00000E+00 -3.16886E-03
 3.63349E+00  7.76213E-01  0.00000E+00 -3.51314E-03
 3.63349E+00  8.73759E-01  0.00000E+00 -3.93776E-03
 3.63349E+00  9.71563E-01  0.00000E+00 -5.64904E-03
 3.63349E+00  1.06968E+00  0.00000E+00 -4.10902E-03
 3.63349E+00  1.16819E+00  0.00000E+00 -6.10407E-03
 3.63349E+00  1.26716E+00  0.00000E+00 -6.99591E-03
 3.63349E+00  1.36666E+00  0.00000E+00 -6.71022E-03
 3.63349E+00  1.46678E+00  0.00000E+00 -9.84267E-03
 3.63349E+00  1.56761E+00  0.00000E+00 -1.15579E-02
 3.63349E+00  1.66925E+00  0.00000E+00 -1.38135E-02
 3.63349E+00  1.77179E+00  0.00000E+00 -1.66999E-02
 3.63349E+00  1.87535E+00  0.00000E+00 -2.05646E-02
 3.63349E+00  1.98004E+00  0.00000E+00 -2.55997E-02
 3.63349E+00  2.08596E+00  0.00000E+00 -3.13890E-02
 3.63349E+00  2.19324E+00  0.00000E+00 -3.69878E-02
 3.63349E+00  2.30201E+00  0.00000E+00 -4.73306E-02
 3.63349E+00  2.41239E+00  0.00000E+00 -5.34340E-02
 3.63349E+00  2.52451E+00  0.00000E+00 -7.33256E-02
 3.63349E+00  2.63850E+00  0.00000E+00 -7.78914E-02
 3.63349E+00  2.75449E+00  0.00000E+00 -7.88570E-02
 3.63349E+00  2.87262E+00  0.00000E+00 -9.94062E-02
 3.63349E+00  2.99301E+00  0.00000E+00 -1.23223E-01
 3.63349E+00  3.11581E+00  0.00000E+00 -1.80681E-01
 3.63349E+00  3.24113E+00  0.00000E+00 -8.80685E-02
 3.63349E+00  3.36911E+00  0.00000E+00 -1.38245E-01
 3.63349E+00  3.49986E+00  0.00000E+00 -1.08203E-01
 3.63349E+00  3.63349E+00  0.00000E+00 -1.35694E-01
 3.63349E+00  3.77013E+00  0.00000E+00  3.85802E-03
 3.63349E+00  3.90986E+00  0.00000E+00 -7.90838E-02
 3.63349E+00  4.05279E+00  0.00000E+00 -1.46944E-02
 3.63349E+00  4.19899E+00  0.00000E+00 -8.78760E-03
 3.63349E+00  4.34854E+00  0.00000E+00  0.00000E+00

 3.77013E+00  0.00000E+00  0.00000E+00 -3.12976E-04
 3.77013E+00  9.68909E-02  0.00000E+00 -3.87593E-04
 3.77013E+00  1.93785E-01  0.00000E+00 -4.97173E-04
 3.77013E+00  2.90693E-01  0.00000E+00 -6.53327E-04
 3.77013E+00  3.87631E-01  0.00000E+00 -1.21964E-03
 3.77013E+00  4.84619E-01  0.00000E+00 -1.29521E-03
 3.77013E+00  5.81688E-01  0.00000E+00 -1.23412E-03
 3.77013E+00  6.78873E-01  0.00000E+00 -1.31355E-03
 3.77013E+00  7.76213E-01  0.00000E+00 -1.53641E-03
 3.77013E+00  8.73759E-01  0.00000E+00 -1.93527E-03
 3.77013E+00  9.71563E-01  0.00000E+00 -2.63054E-03
 3.77013E+00  1.06968E+00  0.00000E+00 -3.16415E-03
 3.77013E+00  1.16819E+00  0.00000E+00 -2.10739E-03
 3.77013E+00  1.26716E+00  0.00000E+00 -3.32905E-03
 3.77013E+00  1.36666E+00  0.00000E+00 -3.38779E-03
 3.77013E+00  1.46678E+00  0.00000E+00 -5.52036E-03
 3.77013E+00  1.56761E+00  0.00000E+00 -5.60298E-03
 3.77013E+00  1.66925E+00  0.00000E+00 -7.18174E-03
 3.77013E+00  1.77179E+00  0.00000E+00 -8.45992E-03
 3.77013E+00  1.87535E+00  0.00000E+00 -1.17426E-02
 3.77013E+00  1.98004E+00  0.00000E+00 -1.21487E-02
 3.77013E+00  2.08596E+00  0.00000E+00 -1.56414E-02
 3.77013E+00  2.19324E+00  0.00000E+00 -1.87635E-02
 3.77013E+00  2.30201E+00  0.00000E+00 -2.34787E-02
 3.77013E+00  2.41239E+00  0.00000E+00 -2.70358E-02
 3.77013E+00  2.52451E+00  0.00000E+00 -3.34345E-02
 3.77013E+00  2.63850E+00  0.00000E+00 -3.89844E-02
 3.77013E+00  2.75449E+00  0.00000E+00 -4.26706E-02
 3.77013E+00  2.87262E+00  0.00000E+00 -4.19436E-02
 3.77013E+00  2.99301E+00  0.00000E+00 -6.91108E-02
 3.77013E+00  3.11581E+00  0.00000E+00 -7.46778E-02
 3.77013E+00  3.24113E+00  0.00000E+00 -1.07800E-02
 3.77013E+00  3.36911E+00  0.00000E+00 -9.35204E-02
 3.77013E+00  3.49986E+00  0.00000E+00 -1.10288E-01
 3.77013E+00  3.63349E+00  0.00000E+00  3.85802E-03
 3.77013E+00  3.77013E+00  0.00000E+00 -6.91508E-02
 3.77013E+00  3.90986E+00  0.00000E+00 -5.45692E-02
 3.77013E+00  4.05279E+00  0.00000E+00 -2.82706E-02
 3.77013E+00  4.19899E+00  0.00000E+00 -2.52240E-02
 3.77013E+00  4.34854E+00  0.00000E+00  0.00000E+00

 3.90986E+00  0.00000E+00  0.00000E+00 -5.95813E-05
 3.90986E+00  9.68909E-02  0.00000E+00 -7.79741E-05
 3.90986E+00  1.93785E-01  0.00000E+00 -1.10655E-04
 3.90986E+00  2.90693E-01  0.00000E+00 -1.05095E-04
 3.90986E+00  3.87631E-01  0.00000E+00 -3.12514E-04
 3.90986E+00  4.84619E-01  0.00000E+00 -6.85281E-04
 3.90986E+00  5.81688E-01  0.00000E+00 -5.96715E-04
 3.90986E+00  6.78873E-01  0.00000E+00 -4.48148E-04
 3.90986E+00  7.76213E-01  0.00000E+00 -9.21841E-04
 3.90986E+00  8.73759E-01  0.00000E+00 -1.35260E-03
 3.90986E+00  9.71563E-01  0.00000E+00 -1.55765E-03
 3.90986E+00  1.06968E+00  0.00000E+00 -9.65984E-04
 3.90986E+00  1.16819E+00  0.00000E+00 -1.48782E-03
 3.90986E+00  1.26716E+00  0.00000E+00 -1.75567E-03
 3.90986E+00  1.36666E+00  0.00000E+00 -2.18713E-03
 3.90986E+00  1.46678E+00  0.00000E+00 -2.28476E-03
 3.90986E+00  1.56761E+00  0.00000E+00 -3.46284E-03
 3.90986E+00  1.66925E+00  0.00000E+00 -3.52588E-03
 3.90986E+00  1.77179E+00  0.00000E+00 -4.72344E-03
 3.90986E+00  1.87535E+00  0.00000E+00 -5.00386E-03
 3.90986E+00  1.98004E+00  0.00000E+00 -6.06210E-03
 3.90986E+00  2.08596E+00  0.00000E+00 -7.61509E-03
 3.90986E+00  2.19324E+00  0.00000E+00 -9.43575E-03
 3.90986E+00  2.30201E+00  0.00000E+00 -1.22980E-02
 3.90986E+00  2.41239E+00  0.00000E+00 -1.43976E-02
 3.90986E+00  2.52451E+00  0.00000E+00 -1.71342E-02
 3.90986E+00  2.63850E+00  0.00000E+00 -1.87542E-02
 3.90986E+00  2.75449E+00  0.00000E+00 -2.12747E-02
 3.90986E+00  2.87262E+00  0.00000E+00 -2.82396E-02
 3.90986E+00  2.99301E+00  0.00000E+00 -3.90110E-02
 3.90986E+00  3.11581E+00  0.00000E+00 -4.12217E-02
 3.90986E+00  3.24113E+00  0.00000E+00 -5.22868E-02
 3.90986E+00  3.36911E+00  0.00000E+00 -3.87698E-02
 3.90986E+00  3.49986E+00  0.00000E+00 -5.48819E-02
 3.90986E+00  3.63349E+00  0.00000E+00 -7.90838E-02
 3.90986E+00  3.77013E+00  0.00000E+00 -5.45692E-02
 3.90986E+00  3.90986E+00  0.00000E+00 -1.17358E-02
 3.90986E+00  4.05279E+00  0.00000E+00 -6.83008E-02
 3.90986E+00  4.19899E+00  0.00000E+00  1.19438E-02
 3.90986E+00  4.34854E+00  0.00000E+00  0.00000E+00

 4.05279E+00  0.00000E+00  0.00000E+00 -3.06711E-06
 4.05279E+00  9.68909E-02  0.00000E+00 -8.61677E-06
 4.05279E+00  1.93785E-01  0.00000E+00 -7.04599E-06
 4.05279E+00  2.90693E-01  0.00000E+00 -3.68903E-05
 4.05279E+00  3.87631E-01  0.00000E+00 -5.50629E-06
 4.05279E+00  4.84619E-01  0.00000E+00 -2.30070E-04
 4.05279E+00  5.81688E-01  0.00000E+00 -2.22600E-04
 4.05279E+00  6.78873E-01  0.00000E+00 -1.29700E-04
 4.05279E+00  7.76213E-01  0.00000E+00 -1.08479E-04
 4.05279E+00  8.73759E-01  0.00000E+00 -5.33976E-04
 4.05279E+00  9.71563E-01  0.00000E+00 -6.92778E-04
 4.05279E+00  1.06968E+00  0.00000E+00 -6.98562E-04
 4.05279E+00  1.16819E+00  0.00000E+00 -5.03862E-04
 4.05279E+00  1.26716E+00  0.00000E+00 -7.96804E-04
 4.05279E+00  1.36666E+00  0.00000E+00 -7.09471E-04
 4.05279E+00  1.46678E+00  0.00000E+00 -1.40890E-03
 4.05279E+00  1.56761E+00  0.00000E+00 -1.45783E-03
 4.05279E+00  1.66925E+00  0.00000E+00 -2.03699E-03
 4.05279E+00  1.77179E+00  0.00000E+00 -2.53292E-03
 4.05279E+00  1.87535E+00  0.00000E+00 -2.61236E-03
 4.05279E+00  1.98004E+00  0.00000E+00 -3.25802E-03
 4.05279E+00  2.08596E+00  0.00000E+00 -3.78381E-03
 4.05279E+00  2.19324E+00  0.00000E+00 -4.90127E-03
 4.05279E+00  2.30201E+00  0.00000E+00 -4.97761E-03
 4.05279E+00  2.41239E+00  0.00000E+00 -6.93714E-03
 4.05279E+00  2.52451E+00  0.00000E+00 -7.79957E-03
 4.05279E+00  2.63850E+00  0.00000E+00 -9.41826E-03
 4.05279E+00  2.75449E+00  0.00000E+00 -1.12010E-02
 4.05279E+00  2.87262E+00  0.00000E+00 -1.19458E-02
 4.05279E+00  2.99301E+00  0.00000E+00 -1.43647E-02
 4.05279E+00  3.11581E+00  0.00000E+00 -1.72810E-02
 4.05279E+00  3.24113E+00  0.00000E+00 -2.95333E-02
 4.05279E+00  3.36911E+00  0.00000E+00 -4.25101E-02
 4.05279E+00  3.49986E+00  0.00000E+00 -3.29884E-02
 4.05279E+00  3.63349E+00  0.00000E+00 -1.46944E-02
 4.05279E+00  3.77013E+00  0.00000E+00 -2.82706E-02
 4.05279E+00  3.90986E+00  0.00000E+00 -6.83008E-02
 4.05279E+00  4.05279E+00  0.00000E+00 -1.91968E-02
 4.05279E+00  4.19899E+00  0.00000E+00 -3.81416E-02
 4.05279E+00  4.34854E+00  0.00000E+00  0.00000E+00

 4.19899E+00  0.00000E+00  0.00000E+00 -2.90176E-07
 4.19899E+00  9.68909E-02  0.00000E+00 -1.07757E-07
 4.19899E+00  1.93785E-01  0.00000E+00 -1.32502E-06
 4.19899E+00  2.90693E-01  0.00000E+00 -3.25735E-06
 4.19899E+00  3.87631E-01  0.00000E+00 -1.41485E-05
 4.19899E+00  4.84619E-01  0.00000E+00 -4.12376E-05
 4.19899E+00  5.81688E-01  0.00000E+00 -3.08333E-05
 4.19899E+00  6.78873E-01  0.00000E+00 -8.79137E-05
 4.19899E+00  7.76213E-01  0.00000E+00 -2.81612E-05
 4.19899E+00  8.73759E-01  0.00000E+00 -3.94220E-04
 4.19899E+00  9.71563E-01  0.00000E+00 -2.22618E-04
 4.19899E+00  1.06968E+00  0.00000E+00 -3.48521E-04
 4.19899E+00  1.16819E+00  0.00000E+00 -3.48254E-04
 4.19899E+00  1.26716E+00  0.00000E+00 -2.74270E-04
 4.19899E+00  1.36666E+00  0.00000E+00 -7.12944E-04
 4.19899E+00  1.46678E+00  0.00000E+00 -4.93473E-04
 4.19899E+00  1.56761E+00  0.00000E+00 -4.16656E-04
 4.19899E+00  1.66925E+00  0.00000E+00 -7.61989E-04
 4.19899E+00  1.77179E+00  0.00000E+00 -9.52820E-04
 4.19899E+00  1.87535E+00  0.00000E+00 -9.32615E-04
 4.19899E+00  1.98004E+00  0.00000E+00 -1.53632E-03
 4.19899E+00  2.08596E+00  0.00000E+00 -1.63591E-03
 4.19899E+00  2.19324E+00  0.00000E+00 -2.33718E-03
 4.19899E+00  2.30201E+00  0.00000E+00 -2.57223E-03
 4.19899E+00  2.41239E+00  0.00000E+00 -3.01819E-03
 4.19899E+00  2.52451E+00  0.00000E+00 -3.46497E-03
 4.19899E+00  2.63850E+00  0.00000E+00 -4.28513E-03
 4.19899E+00  2.75449E+00  0.00000E+00 -5.55722E-03
 4.19899E+00  2.87262E+00  0.00000E+00 -5.54079E-03
 4.19899E+00  2.99301E+00  0.00000E+00 -7.06901E-03
 4.19899E+00  3.11581E+00  0.00000E+00 -9.58529E-03
 4.19899E+00  3.24113E+00  0.00000E+00 -1.07233E-02
 4.19899E+00  3.36911E+00  0.00000E+00 -5.73593E-03
 4.19899E+00  3.49986E+00  0.00000E+00 -2.14874E-02
 4.19899E+00  3.63349E+00  0.00000E+00 -8.78760E-03
 4.19899E+00  3.77013E+00  0.00000E+00 -2.52240E-02
 4.19899E+00  3.90986E+00  0.00000E+00  1.19438E-02
 4.19899E+00  4.05279E+00  0.00000E+00 -3.81416E-02
 4.19899E+00  4.19899E+00  0.00000E+00 -5.36915E-02
 4.19899E+00  4.34854E+00  0.00000E+00  0.00000E+00

 4.34854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 4.34854E+00  9.68909E-02  0.00000E+00  0.00000E+00
 4.34854E+00  1.93785E-01  0.00000E+00  0.00000E+00
 4.34854E+00  2.90693E-01  0.00000E+00  0.00000E+00
 4.34854E+00  3.87631E-01  0.00000E+00  0.00000E+00
 4.34854E+00  4.84619E-01  0.00000E+00  0.00000E+00
 4.34854E+00  5.81688E-01  0.00000E+00  0.00000E+00
 4.34854E+00  6.78873E-01  0.00000E+00  0.00000E+00
 4.34854E+00  7.76213E-01  0.00000E+00  0.00000E+00
 4.34854E+00  8.73759E-01  0.00000E+00  0.00000E+00
 4.34854E+00  9.71563E-01  0.00000E+00  0.00000E+00
 4.34854E+00  1.06968E+00  0.00000E+00  0.00000E+00
 4.34854E+00  1.16819E+00  0.00000E+00  0.00000E+00
 4.34854E+00  1.26716E+00  0.00000E+00  0.00000E+00
 4.34854E+00  1.36666E+00  0.00000E+00  0.00000E+00
 4.34854E+00  1.46678E+00  0.00000E+00  0.00000E+00
 4.34854E+00  1.56761E+00  0.00000E+00  0.00000E+00
 4.34854E+00  1.66925E+00  0.00000E+00  0.00000E+00
 4.34854E+00  1.77179E+00  0.00000E+00  0.00000E+00
 4.34854E+00  1.87535E+00  0.00000E+00  0.00000E+00
 4.34854E+00  1.98004E+00  0.00000E+00  0.00000E+00
 4.34854E+00  2.08596E+00  0.00000E+00  0.00000E+00
 4.34854E+00  2.19324E+00  0.00000E+00  0.00000E+00
 4.34854E+00  2.30201E+00  0.00000E+00  0.00000E+00
 4.34854E+00  2.41239E+00  0.00000E+00  0.00000E+00
 4.34854E+00  2.52451E+00  0.00000E+00  0.00000E+00
 4.34854E+00  2.63850E+00  0.00000E+00  0.00000E+00
 4.34854E+00  2.75449E+00  0.00000E+00  0.00000E+00
 4.34854E+00  2.87262E+00  0.00000E+00  0.00000E+00
 4.34854E+00  2.99301E+00  0.00000E+00  0.00000E+00
 4.34854E+00  3.11581E+00  0.00000E+00  0.00000E+00
 4.34854E+00  3.24113E+00  0.00000E+00  0.00000E+00
 4.34854E+00  3.36911E+00  0.00000E+00  0.00000E+00
 4.34854E+00  3.49986E+00  0.00000E+00  0.00000E+00
 4.34854E+00  3.63349E+00  0.00000E+00  0.00000E+00
 4.34854E+00  3.77013E+00  0.00000E+00  0.00000E+00
 4.34854E+00  3.90986E+00  0.00000E+00  0.00000E+00
 4.34854E+00  4.05279E+00  0.00000E+00  0.00000E+00
 4.34854E+00  4.19899E+00  0.00000E+00  0.00000E+00
 4.34854E+00  4.34854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF1.40 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -7.91754E+01
 0.00000E+00  9.86832E-02 -7.89769E+01 -7.86742E+01
 0.00000E+00  1.97370E-01 -7.65086E+01 -7.70998E+01
 0.00000E+00  2.96070E-01 -7.28045E+01 -7.45873E+01
 0.00000E+00  3.94797E-01 -6.82959E+01 -7.09485E+01
 0.00000E+00  4.93575E-01 -6.33511E+01 -6.63518E+01
 0.00000E+00  5.92429E-01 -5.82234E+01 -6.10328E+01
 0.00000E+00  6.91395E-01 -5.30647E+01 -5.49344E+01
 0.00000E+00  7.90511E-01 -4.79613E+01 -4.86510E+01
 0.00000E+00  8.89824E-01 -4.29610E+01 -4.23517E+01
 0.00000E+00  9.89385E-01 -3.80910E+01 -3.60970E+01
 0.00000E+00  1.08925E+00 -3.33700E+01 -3.04092E+01
 0.00000E+00  1.18949E+00 -2.88143E+01 -2.53450E+01
 0.00000E+00  1.29017E+00 -2.44386E+01 -2.07579E+01
 0.00000E+00  1.39136E+00 -2.02553E+01 -1.67728E+01
 0.00000E+00  1.49315E+00 -1.62735E+01 -1.33749E+01
 0.00000E+00  1.59563E+00 -1.24938E+01 -1.02784E+01
 0.00000E+00  1.69888E+00 -8.89500E+00 -7.58323E+00
 0.00000E+00  1.80300E+00 -5.42298E+00 -5.00552E+00
 0.00000E+00  1.90810E+00 -2.14996E+00 -2.39747E+00
 0.00000E+00  2.01428E+00 -3.18292E-02 -7.55512E-01
 0.00000E+00  2.12166E+00  2.65174E-01 -6.90337E-01
 0.00000E+00  2.23034E+00  8.64229E-02 -8.99670E-01
 0.00000E+00  2.34046E+00  1.70705E-02 -6.91254E-01
 0.00000E+00  2.45213E+00  2.59495E-03 -3.84795E-01
 0.00000E+00  2.56547E+00  3.24002E-04 -2.21101E-01
 0.00000E+00  2.68062E+00  3.36645E-05 -9.97180E-02
 0.00000E+00  2.79770E+00  2.93053E-06 -6.57835E-02
 0.00000E+00  2.91684E+00  2.13866E-07 -3.61172E-02
 0.00000E+00  3.03817E+00  0.00000E+00 -2.42279E-02
 0.00000E+00  3.16183E+00  0.00000E+00 -1.35928E-02
 0.00000E+00  3.28792E+00  0.00000E+00 -7.31650E-03
 0.00000E+00  3.41659E+00  0.00000E+00 -5.39117E-03
 0.00000E+00  3.54795E+00  0.00000E+00 -2.80358E-03
 0.00000E+00  3.68211E+00  0.00000E+00 -8.13085E-04
 0.00000E+00  3.81918E+00  0.00000E+00 -2.09530E-04
 0.00000E+00  3.95927E+00  0.00000E+00 -1.97102E-05
 0.00000E+00  4.10247E+00  0.00000E+00 -1.21716E-06
 0.00000E+00  4.24887E+00  0.00000E+00  1.46359E-08
 0.00000E+00  4.39854E+00  0.00000E+00  0.00000E+00

 9.86832E-02  0.00000E+00 -7.89769E+01 -7.86742E+01
 9.86832E-02  9.86832E-02 -7.81468E+01 -7.81829E+01
 9.86832E-02  1.97370E-01 -7.57834E+01 -7.66682E+01
 9.86832E-02  2.96070E-01 -7.22119E+01 -7.40606E+01
 9.86832E-02  3.94797E-01 -6.78289E+01 -7.04767E+01
 9.86832E-02  4.93575E-01 -6.29856E+01 -6.60283E+01
 9.86832E-02  5.92429E-01 -5.79338E+01 -6.06197E+01
 9.86832E-02  6.91395E-01 -5.28313E+01 -5.47841E+01
 9.86832E-02  7.90511E-01 -4.77700E+01 -4.83034E+01
 9.86832E-02  8.89824E-01 -4.28022E+01 -4.20858E+01
 9.86832E-02  9.89385E-01 -3.79585E+01 -3.60028E+01
 9.86832E-02  1.08925E+00 -3.32596E+01 -3.03207E+01
 9.86832E-02  1.18949E+00 -2.87230E+01 -2.52223E+01
 9.86832E-02  1.29017E+00 -2.43638E+01 -2.07411E+01
 9.86832E-02  1.39136E+00 -2.01949E+01 -1.67980E+01
 9.86832E-02  1.49315E+00 -1.62258E+01 -1.33290E+01
 9.86832E-02  1.59563E+00 -1.24573E+01 -1.02964E+01
 9.86832E-02  1.69888E+00 -8.86830E+00 -7.61345E+00
 9.86832E-02  1.80300E+00 -5.40520E+00 -5.00436E+00
 9.86832E-02  1.90810E+00 -2.14065E+00 -2.50558E+00
 9.86832E-02  2.01428E+00 -2.91455E-02 -8.19235E-01
 9.86832E-02  2.12166E+00  2.65400E-01 -7.07805E-01
 9.86832E-02  2.23034E+00  8.63921E-02 -8.66906E-01
 9.86832E-02  2.34046E+00  1.70583E-02 -7.71066E-01
 9.86832E-02  2.45213E+00  2.59275E-03 -4.46705E-01
 9.86832E-02  2.56547E+00  3.23710E-04 -2.19411E-01
 9.86832E-02  2.68062E+00  3.36320E-05 -1.15032E-01
 9.86832E-02  2.79770E+00  2.92727E-06 -5.74440E-02
 9.86832E-02  2.91684E+00  2.14192E-07 -4.56515E-02
 9.86832E-02  3.03817E+00  0.00000E+00 -2.22914E-02
 9.86832E-02  3.16183E+00  0.00000E+00 -1.66870E-02
 9.86832E-02  3.28792E+00  0.00000E+00 -1.01588E-02
 9.86832E-02  3.41659E+00  0.00000E+00 -5.11681E-03
 9.86832E-02  3.54795E+00  0.00000E+00 -2.10218E-03
 9.86832E-02  3.68211E+00  0.00000E+00 -7.69057E-04
 9.86832E-02  3.81918E+00  0.00000E+00 -1.33860E-04
 9.86832E-02  3.95927E+00  0.00000E+00 -2.67933E-05
 9.86832E-02  4.10247E+00  0.00000E+00 -2.20813E-06
 9.86832E-02  4.24887E+00  0.00000E+00 -8.11394E-08
 9.86832E-02  4.39854E+00  0.00000E+00  0.00000E+00

 1.97370E-01  0.00000E+00 -7.65086E+01 -7.70998E+01
 1.97370E-01  9.86832E-02 -7.57834E+01 -7.66682E+01
 1.97370E-01  1.97370E-01 -7.36959E+01 -7.51132E+01
 1.97370E-01  2.96070E-01 -7.04814E+01 -7.25936E+01
 1.97370E-01  3.94797E-01 -6.64473E+01 -6.89034E+01
 1.97370E-01  4.93575E-01 -6.18947E+01 -6.45685E+01
 1.97370E-01  5.92429E-01 -5.70661E+01 -5.92666E+01
 1.97370E-01  6.91395E-01 -5.21309E+01 -5.36160E+01
 1.97370E-01  7.90511E-01 -4.71959E+01 -4.75783E+01
 1.97370E-01  8.89824E-01 -4.23260E+01 -4.15464E+01
 1.97370E-01  9.89385E-01 -3.75615E+01 -3.56089E+01
 1.97370E-01  1.08925E+00 -3.29292E+01 -3.01117E+01
 1.97370E-01  1.18949E+00 -2.84497E+01 -2.50969E+01
 1.97370E-01  1.29017E+00 -2.41400E+01 -2.06937E+01
 1.97370E-01  1.39136E+00 -2.00145E+01 -1.68788E+01
 1.97370E-01  1.49315E+00 -1.60836E+01 -1.34220E+01
 1.97370E-01  1.59563E+00 -1.23486E+01 -1.03033E+01
 1.97370E-01  1.69888E+00 -8.78909E+00 -7.65540E+00
 1.97370E-01  1.80300E+00 -5.35281E+00 -4.98486E+00
 1.97370E-01  1.90810E+00 -2.11365E+00 -2.40145E+00
 1.97370E-01  2.01428E+00 -2.17256E-02 -7.64897E-01
 1.97370E-01  2.12166E+00  2.65867E-01 -7.75108E-01
 1.97370E-01  2.23034E+00  8.62585E-02 -8.65059E-01
 1.97370E-01  2.34046E+00  1.70155E-02 -6.76425E-01
 1.97370E-01  2.45213E+00  2.58533E-03 -4.32157E-01
 1.97370E-01  2.56547E+00  3.22742E-04 -2.52622E-01
 1.97370E-01  2.68062E+00  3.35302E-05 -9.56816E-02
 1.97370E-01  2.79770E+00  2.91847E-06 -7.57179E-02
 1.97370E-01  2.91684E+00  2.13553E-07 -3.46699E-02
 1.97370E-01  3.03817E+00  0.00000E+00 -2.47710E-02
 1.97370E-01  3.16183E+00  0.00000E+00 -1.53712E-02
 1.97370E-01  3.28792E+00  0.00000E+00 -9.34863E-03
 1.97370E-01  3.41659E+00  0.00000E+00 -3.77992E-03
 1.97370E-01  3.54795E+00  0.00000E+00 -2.16022E-03
 1.97370E-01  3.68211E+00  0.00000E+00 -9.63418E-04
 1.97370E-01  3.81918E+00  0.00000E+00 -4.05510E-04
 1.97370E-01  3.95927E+00  0.00000E+00 -7.88332E-05
 1.97370E-01  4.10247E+00  0.00000E+00 -4.20518E-07
 1.97370E-01  4.24887E+00  0.00000E+00 -6.42278E-08
 1.97370E-01  4.39854E+00  0.00000E+00  0.00000E+00

 2.96070E-01  0.00000E+00 -7.28045E+01 -7.45873E+01
 2.96070E-01  9.86832E-02 -7.22119E+01 -7.40606E+01
 2.96070E-01  1.97370E-01 -7.04814E+01 -7.25936E+01
 2.96070E-01  2.96070E-01 -6.77482E+01 -7.00575E+01
 2.96070E-01  3.94797E-01 -6.42120E+01 -6.66057E+01
 2.96070E-01  4.93575E-01 -6.00998E+01 -6.23953E+01
 2.96070E-01  5.92429E-01 -5.56259E+01 -5.73680E+01
 2.96070E-01  6.91395E-01 -5.09641E+01 -5.20484E+01
 2.96070E-01  7.90511E-01 -4.62388E+01 -4.61777E+01
 2.96070E-01  8.89824E-01 -4.15330E+01 -4.04732E+01
 2.96070E-01  9.89385E-01 -3.69011E+01 -3.49901E+01
 2.96070E-01  1.08925E+00 -3.23797E+01 -2.97369E+01
 2.96070E-01  1.18949E+00 -2.79950E+01 -2.49719E+01
 2.96070E-01  1.29017E+00 -2.37678E+01 -2.06226E+01
 2.96070E-01  1.39136E+00 -1.97144E+01 -1.68522E+01
 2.96070E-01  1.49315E+00 -1.58468E+01 -1.33595E+01
 2.96070E-01  1.59563E+00 -1.21673E+01 -1.04492E+01
 2.96070E-01  1.69888E+00 -8.65696E+00 -7.69946E+00
 2.96070E-01  1.80300E+00 -5.26537E+00 -5.00661E+00
 2.96070E-01  1.90810E+00 -2.06849E+00 -2.42975E+00
 2.96070E-01  2.01428E+00 -9.28330E-03 -7.12536E-01
 2.96070E-01  2.12166E+00  2.66645E-01 -6.26072E-01
 2.96070E-01  2.23034E+00  8.60342E-02 -8.38847E-01
 2.96070E-01  2.34046E+00  1.69439E-02 -6.23712E-01
 2.96070E-01  2.45213E+00  2.57291E-03 -4.99253E-01
 2.96070E-01  2.56547E+00  3.21118E-04 -2.41519E-01
 2.96070E-01  2.68062E+00  3.33596E-05 -1.04059E-01
 2.96070E-01  2.79770E+00  2.90371E-06 -6.30203E-02
 2.96070E-01  2.91684E+00  2.12491E-07 -4.43288E-02
 2.96070E-01  3.03817E+00  0.00000E+00 -2.54056E-02
 2.96070E-01  3.16183E+00  0.00000E+00 -1.56129E-02
 2.96070E-01  3.28792E+00  0.00000E+00 -8.43043E-03
 2.96070E-01  3.41659E+00  0.00000E+00 -4.18342E-03
 2.96070E-01  3.54795E+00  0.00000E+00 -3.19180E-03
 2.96070E-01  3.68211E+00  0.00000E+00 -1.10600E-03
 2.96070E-01  3.81918E+00  0.00000E+00 -2.19543E-04
 2.96070E-01  3.95927E+00  0.00000E+00 -1.07294E-04
 2.96070E-01  4.10247E+00  0.00000E+00 -3.98032E-05
 2.96070E-01  4.24887E+00  0.00000E+00 -3.12090E-06
 2.96070E-01  4.39854E+00  0.00000E+00  0.00000E+00

 3.94797E-01  0.00000E+00 -6.82959E+01 -7.09485E+01
 3.94797E-01  9.86832E-02 -6.78289E+01 -7.04767E+01
 3.94797E-01  1.97370E-01 -6.64473E+01 -6.89034E+01
 3.94797E-01  2.96070E-01 -6.42120E+01 -6.66057E+01
 3.94797E-01  3.94797E-01 -6.12297E+01 -6.33172E+01
 3.94797E-01  4.93575E-01 -5.76464E+01 -5.93624E+01
 3.94797E-01  5.92429E-01 -5.36279E+01 -5.47224E+01
 3.94797E-01  6.91395E-01 -4.93343E+01 -4.96583E+01
 3.94797E-01  7.90511E-01 -4.48993E+01 -4.45187E+01
 3.94797E-01  8.89824E-01 -4.04239E+01 -3.92060E+01
 3.94797E-01  9.89385E-01 -3.59786E+01 -3.41412E+01
 3.94797E-01  1.08925E+00 -3.16126E+01 -2.91309E+01
 3.94797E-01  1.18949E+00 -2.73604E+01 -2.45819E+01
 3.94797E-01  1.29017E+00 -2.32480E+01 -2.04656E+01
 3.94797E-01  1.39136E+00 -1.92950E+01 -1.66970E+01
 3.94797E-01  1.49315E+00 -1.55153E+01 -1.34804E+01
 3.94797E-01  1.59563E+00 -1.19131E+01 -1.02599E+01
 3.94797E-01  1.69888E+00 -8.47120E+00 -7.47060E+00
 3.94797E-01  1.80300E+00 -5.14204E+00 -5.00471E+00
 3.94797E-01  1.90810E+00 -2.00439E+00 -2.30240E+00
 3.94797E-01  2.01428E+00  8.60924E-03 -7.33552E-01
 3.94797E-01  2.12166E+00  2.67852E-01 -5.49762E-01
 3.94797E-01  2.23034E+00  8.57384E-02 -6.83072E-01
 3.94797E-01  2.34046E+00  1.68459E-02 -6.89878E-01
 3.94797E-01  2.45213E+00  2.55574E-03 -4.20747E-01
 3.94797E-01  2.56547E+00  3.18864E-04 -2.67276E-01
 3.94797E-01  2.68062E+00  3.31222E-05 -1.44249E-01
 3.94797E-01  2.79770E+00  2.88315E-06 -6.48722E-02
 3.94797E-01  2.91684E+00  2.11010E-07 -4.21691E-02
 3.94797E-01  3.03817E+00  0.00000E+00 -3.15223E-02
 3.94797E-01  3.16183E+00  0.00000E+00 -2.06765E-02
 3.94797E-01  3.28792E+00  0.00000E+00 -9.61668E-03
 3.94797E-01  3.41659E+00  0.00000E+00 -5.15247E-03
 3.94797E-01  3.54795E+00  0.00000E+00 -2.09884E-03
 3.94797E-01  3.68211E+00  0.00000E+00 -9.89575E-04
 3.94797E-01  3.81918E+00  0.00000E+00 -8.70737E-04
 3.94797E-01  3.95927E+00  0.00000E+00 -1.82831E-04
 3.94797E-01  4.10247E+00  0.00000E+00 -3.17498E-06
 3.94797E-01  4.24887E+00  0.00000E+00 -1.48298E-05
 3.94797E-01  4.39854E+00  0.00000E+00  0.00000E+00

 4.93575E-01  0.00000E+00 -6.33511E+01 -6.63518E+01
 4.93575E-01  9.86832E-02 -6.29856E+01 -6.60283E+01
 4.93575E-01  1.97370E-01 -6.18947E+01 -6.45685E+01
 4.93575E-01  2.96070E-01 -6.00998E+01 -6.23953E+01
 4.93575E-01  3.94797E-01 -5.76464E+01 -5.93624E+01
 4.93575E-01  4.93575E-01 -5.46120E+01 -5.56262E+01
 4.93575E-01  5.92429E-01 -5.11049E+01 -5.14826E+01
 4.93575E-01  6.91395E-01 -4.72523E+01 -4.69517E+01
 4.93575E-01  7.90511E-01 -4.31807E+01 -4.22712E+01
 4.93575E-01  8.89824E-01 -3.89999E+01 -3.75433E+01
 4.93575E-01  9.89385E-01 -3.47953E+01 -3.28647E+01
 4.93575E-01  1.08925E+00 -3.06294E+01 -2.84669E+01
 4.93575E-01  1.18949E+00 -2.65473E+01 -2.41320E+01
 4.93575E-01  1.29017E+00 -2.25816E+01 -2.02094E+01
 4.93575E-01  1.39136E+00 -1.87566E+01 -1.66119E+01
 4.93575E-01  1.49315E+00 -1.50891E+01 -1.34296E+01
 4.93575E-01  1.59563E+00 -1.15854E+01 -1.04037E+01
 4.93575E-01  1.69888E+00 -8.23097E+00 -7.59938E+00
 4.93575E-01  1.80300E+00 -4.98179E+00 -4.92118E+00
 4.93575E-01  1.90810E+00 -1.92046E+00 -2.28464E+00
 4.93575E-01  2.01428E+00  3.24591E-02 -5.98748E-01
 4.93575E-01  2.12166E+00  2.69630E-01 -4.36934E-01
 4.93575E-01  2.23034E+00  8.53939E-02 -6.23314E-01
 4.93575E-01  2.34046E+00  1.67244E-02 -6.37925E-01
 4.93575E-01  2.45213E+00  2.53414E-03 -4.85583E-01
 4.93575E-01  2.56547E+00  3.16010E-04 -2.88967E-01
 4.93575E-01  2.68062E+00  3.28204E-05 -1.60964E-01
 4.93575E-01  2.79770E+00  2.85694E-06 -8.66418E-02
 4.93575E-01  2.91684E+00  2.09117E-07 -4.64904E-02
 4.93575E-01  3.03817E+00  0.00000E+00 -2.75480E-02
 4.93575E-01  3.16183E+00  0.00000E+00 -2.06904E-02
 4.93575E-01  3.28792E+00  0.00000E+00 -1.01735E-02
 4.93575E-01  3.41659E+00  0.00000E+00 -5.88540E-03
 4.93575E-01  3.54795E+00  0.00000E+00 -3.62753E-03
 4.93575E-01  3.68211E+00  0.00000E+00 -1.51650E-03
 4.93575E-01  3.81918E+00  0.00000E+00 -1.03599E-03
 4.93575E-01  3.95927E+00  0.00000E+00 -3.49263E-04
 4.93575E-01  4.10247E+00  0.00000E+00 -5.67566E-05
 4.93575E-01  4.24887E+00  0.00000E+00 -2.36464E-05
 4.93575E-01  4.39854E+00  0.00000E+00  0.00000E+00

 5.92429E-01  0.00000E+00 -5.82234E+01 -6.10328E+01
 5.92429E-01  9.86832E-02 -5.79338E+01 -6.06197E+01
 5.92429E-01  1.97370E-01 -5.70661E+01 -5.92666E+01
 5.92429E-01  2.96070E-01 -5.56259E+01 -5.73680E+01
 5.92429E-01  3.94797E-01 -5.36279E+01 -5.47224E+01
 5.92429E-01  4.93575E-01 -5.11049E+01 -5.14826E+01
 5.92429E-01  5.92429E-01 -4.81153E+01 -4.78170E+01
 5.92429E-01  6.91395E-01 -4.47436E+01 -4.39430E+01
 5.92429E-01  7.90511E-01 -4.10918E+01 -3.97651E+01
 5.92429E-01  8.89824E-01 -3.72640E+01 -3.57261E+01
 5.92429E-01  9.89385E-01 -3.33525E+01 -3.14683E+01
 5.92429E-01  1.08925E+00 -2.94315E+01 -2.74031E+01
 5.92429E-01  1.18949E+00 -2.55569E+01 -2.34831E+01
 5.92429E-01  1.29017E+00 -2.17697E+01 -1.99362E+01
 5.92429E-01  1.39136E+00 -1.80998E+01 -1.63811E+01
 5.92429E-01  1.49315E+00 -1.45680E+01 -1.32029E+01
 5.92429E-01  1.59563E+00 -1.11837E+01 -1.03075E+01
 5.92429E-01  1.69888E+00 -7.93527E+00 -7.48738E+00
 5.92429E-01  1.80300E+00 -4.78341E+00 -4.84297E+00
 5.92429E-01  1.90810E+00 -1.81558E+00 -2.13547E+00
 5.92429E-01  2.01428E+00  6.28872E-02 -5.43169E-01
 5.92429E-01  2.12166E+00  2.72146E-01 -4.29132E-01
 5.92429E-01  2.23034E+00  8.50278E-02 -6.68277E-01
 5.92429E-01  2.34046E+00  1.65826E-02 -5.88996E-01
 5.92429E-01  2.45213E+00  2.50847E-03 -4.56186E-01
 5.92429E-01  2.56547E+00  3.12589E-04 -3.37919E-01
 5.92429E-01  2.68062E+00  3.24568E-05 -1.81220E-01
 5.92429E-01  2.79770E+00  2.82526E-06 -9.93050E-02
 5.92429E-01  2.91684E+00  2.06827E-07 -5.28303E-02
 5.92429E-01  3.03817E+00  0.00000E+00 -3.60958E-02
 5.92429E-01  3.16183E+00  0.00000E+00 -1.74990E-02
 5.92429E-01  3.28792E+00  0.00000E+00 -1.15513E-02
 5.92429E-01  3.41659E+00  0.00000E+00 -5.95230E-03
 5.92429E-01  3.54795E+00  0.00000E+00 -3.02398E-03
 5.92429E-01  3.68211E+00  0.00000E+00 -2.47306E-03
 5.92429E-01  3.81918E+00  0.00000E+00 -1.06323E-03
 5.92429E-01  3.95927E+00  0.00000E+00 -9.62813E-05
 5.92429E-01  4.10247E+00  0.00000E+00 -1.75476E-04
 5.92429E-01  4.24887E+00  0.00000E+00 -6.74945E-05
 5.92429E-01  4.39854E+00  0.00000E+00  0.00000E+00

 6.91395E-01  0.00000E+00 -5.30647E+01 -5.49344E+01
 6.91395E-01  9.86832E-02 -5.28313E+01 -5.47841E+01
 6.91395E-01  1.97370E-01 -5.21309E+01 -5.36160E+01
 6.91395E-01  2.96070E-01 -5.09641E+01 -5.20484E+01
 6.91395E-01  3.94797E-01 -4.93343E+01 -4.96583E+01
 6.91395E-01  4.93575E-01 -4.72523E+01 -4.69517E+01
 6.91395E-01  5.92429E-01 -4.47436E+01 -4.39430E+01
 6.91395E-01  6.91395E-01 -4.18545E+01 -4.05688E+01
 6.91395E-01  7.90511E-01 -3.86533E+01 -3.70944E+01
 6.91395E-01  8.89824E-01 -3.52237E+01 -3.34361E+01
 6.91395E-01  9.89385E-01 -3.16529E+01 -2.98670E+01
 6.91395E-01  1.08925E+00 -2.80202E+01 -2.63112E+01
 6.91395E-01  1.18949E+00 -2.43903E+01 -2.26847E+01
 6.91395E-01  1.29017E+00 -2.08129E+01 -1.92557E+01
 6.91395E-01  1.39136E+00 -1.73248E+01 -1.61268E+01
 6.91395E-01  1.49315E+00 -1.39519E+01 -1.30505E+01
 6.91395E-01  1.59563E+00 -1.07072E+01 -1.00538E+01
 6.91395E-01  1.69888E+00 -7.58299E+00 -7.36015E+00
 6.91395E-01  1.80300E+00 -4.54556E+00 -4.68372E+00
 6.91395E-01  1.90810E+00 -1.68848E+00 -2.09358E+00
 6.91395E-01  2.01428E+00  1.00616E-01 -5.22686E-01
 6.91395E-01  2.12166E+00  2.75592E-01 -4.09294E-01
 6.91395E-01  2.23034E+00  8.46716E-02 -6.23021E-01
 6.91395E-01  2.34046E+00  1.64247E-02 -5.31821E-01
 6.91395E-01  2.45213E+00  2.47916E-03 -4.95460E-01
 6.91395E-01  2.56547E+00  3.08642E-04 -3.27354E-01
 6.91395E-01  2.68062E+00  3.20346E-05 -1.77017E-01
 6.91395E-01  2.79770E+00  2.78832E-06 -1.22776E-01
 6.91395E-01  2.91684E+00  2.04146E-07 -6.03649E-02
 6.91395E-01  3.03817E+00  0.00000E+00 -3.65166E-02
 6.91395E-01  3.16183E+00  0.00000E+00 -2.19886E-02
 6.91395E-01  3.28792E+00  0.00000E+00 -1.47811E-02
 6.91395E-01  3.41659E+00  0.00000E+00 -7.64575E-03
 6.91395E-01  3.54795E+00  0.00000E+00 -4.66789E-03
 6.91395E-01  3.68211E+00  0.00000E+00 -2.63353E-03
 6.91395E-01  3.81918E+00  0.00000E+00 -8.87841E-04
 6.91395E-01  3.95927E+00  0.00000E+00 -7.68724E-04
 6.91395E-01  4.10247E+00  0.00000E+00 -2.59190E-04
 6.91395E-01  4.24887E+00  0.00000E+00  7.72200E-05
 6.91395E-01  4.39854E+00  0.00000E+00  0.00000E+00

 7.90511E-01  0.00000E+00 -4.79613E+01 -4.86510E+01
 7.90511E-01  9.86832E-02 -4.77700E+01 -4.83034E+01
 7.90511E-01  1.97370E-01 -4.71959E+01 -4.75783E+01
 7.90511E-01  2.96070E-01 -4.62388E+01 -4.61777E+01
 7.90511E-01  3.94797E-01 -4.48993E+01 -4.45187E+01
 7.90511E-01  4.93575E-01 -4.31807E+01 -4.22712E+01
 7.90511E-01  5.92429E-01 -4.10918E+01 -3.97651E+01
 7.90511E-01  6.91395E-01 -3.86533E+01 -3.70944E+01
 7.90511E-01  7.90511E-01 -3.59025E+01 -3.41165E+01
 7.90511E-01  8.89824E-01 -3.28956E+01 -3.11006E+01
 7.90511E-01  9.89385E-01 -2.97026E+01 -2.80102E+01
 7.90511E-01  1.08925E+00 -2.63973E+01 -2.49717E+01
 7.90511E-01  1.18949E+00 -2.30481E+01 -2.16419E+01
 7.90511E-01  1.29017E+00 -1.97116E+01 -1.86215E+01
 7.90511E-01  1.39136E+00 -1.64319E+01 -1.56029E+01
 7.90511E-01  1.49315E+00 -1.32404E+01 -1.26827E+01
 7.90511E-01  1.59563E+00 -1.01551E+01 -9.95588E+00
 7.90511E-01  1.69888E+00 -7.17291E+00 -7.29322E+00
 7.90511E-01  1.80300E+00 -4.26678E+00 -4.57355E+00
 7.90511E-01  1.90810E+00 -1.53778E+00 -2.09194E+00
 7.90511E-01  2.01428E+00  1.46433E-01 -5.10258E-01
 7.90511E-01  2.12166E+00  2.80182E-01 -3.97731E-01
 7.90511E-01  2.23034E+00  8.43599E-02 -6.31050E-01
 7.90511E-01  2.34046E+00  1.62551E-02 -5.67725E-01
 7.90511E-01  2.45213E+00  2.44669E-03 -4.46408E-01
 7.90511E-01  2.56547E+00  3.04212E-04 -3.41125E-01
 7.90511E-01  2.68062E+00  3.15573E-05 -2.20700E-01
 7.90511E-01  2.79770E+00  2.74637E-06 -1.33194E-01
 7.90511E-01  2.91684E+00  2.01091E-07 -8.50741E-02
 7.90511E-01  3.03817E+00  0.00000E+00 -4.56977E-02
 7.90511E-01  3.16183E+00  0.00000E+00 -2.22897E-02
 7.90511E-01  3.28792E+00  0.00000E+00 -1.29524E-02
 7.90511E-01  3.41659E+00  0.00000E+00 -7.55789E-03
 7.90511E-01  3.54795E+00  0.00000E+00 -5.01238E-03
 7.90511E-01  3.68211E+00  0.00000E+00 -2.20088E-03
 7.90511E-01  3.81918E+00  0.00000E+00 -9.48071E-04
 7.90511E-01  3.95927E+00  0.00000E+00 -4.33190E-04
 7.90511E-01  4.10247E+00  0.00000E+00 -1.62756E-04
 7.90511E-01  4.24887E+00  0.00000E+00 -1.99590E-04
 7.90511E-01  4.39854E+00  0.00000E+00  0.00000E+00

 8.89824E-01  0.00000E+00 -4.29610E+01 -4.23517E+01
 8.89824E-01  9.86832E-02 -4.28022E+01 -4.20858E+01
 8.89824E-01  1.97370E-01 -4.23260E+01 -4.15464E+01
 8.89824E-01  2.96070E-01 -4.15330E+01 -4.04732E+01
 8.89824E-01  3.94797E-01 -4.04239E+01 -3.92060E+01
 8.89824E-01  4.93575E-01 -3.89999E+01 -3.75433E+01
 8.89824E-01  5.92429E-01 -3.72640E+01 -3.57261E+01
 8.89824E-01  6.91395E-01 -3.52237E+01 -3.34361E+01
 8.89824E-01  7.90511E-01 -3.28956E+01 -3.11006E+01
 8.89824E-01  8.89824E-01 -3.03105E+01 -2.86631E+01
 8.89824E-01  9.89385E-01 -2.75147E+01 -2.59933E+01
 8.89824E-01  1.08925E+00 -2.45673E+01 -2.32405E+01
 8.89824E-01  1.18949E+00 -2.15312E+01 -2.05471E+01
 8.89824E-01  1.29017E+00 -1.84658E+01 -1.77642E+01
 8.89824E-01  1.39136E+00 -1.54205E+01 -1.50652E+01
 8.89824E-01  1.49315E+00 -1.24330E+01 -1.22255E+01
 8.89824E-01  1.59563E+00 -9.52654E+00 -9.55581E+00
 8.89824E-01  1.69888E+00 -6.70374E+00 -7.02609E+00
 8.89824E-01  1.80300E+00 -3.94553E+00 -4.39365E+00
 8.89824E-01  1.90810E+00 -1.36206E+00 -1.97731E+00
 8.89824E-01  2.01428E+00  2.01156E-01 -4.53180E-01
 8.89824E-01  2.12166E+00  2.86144E-01 -4.56633E-01
 8.89824E-01  2.23034E+00  8.41304E-02 -5.75697E-01
 8.89824E-01  2.34046E+00  1.60786E-02 -5.95701E-01
 8.89824E-01  2.45213E+00  2.41159E-03 -4.73170E-01
 8.89824E-01  2.56547E+00  2.99349E-04 -3.58983E-01
 8.89824E-01  2.68062E+00  3.10288E-05 -2.61022E-01
 8.89824E-01  2.79770E+00  2.69964E-06 -1.58583E-01
 8.89824E-01  2.91684E+00  1.97675E-07 -9.69944E-02
 8.89824E-01  3.03817E+00  0.00000E+00 -5.30664E-02
 8.89824E-01  3.16183E+00  0.00000E+00 -2.85066E-02
 8.89824E-01  3.28792E+00  0.00000E+00 -1.80426E-02
 8.89824E-01  3.41659E+00  0.00000E+00 -9.07354E-03
 8.89824E-01  3.54795E+00  0.00000E+00 -4.69109E-03
 8.89824E-01  3.68211E+00  0.00000E+00 -3.00050E-03
 8.89824E-01  3.81918E+00  0.00000E+00 -1.45322E-03
 8.89824E-01  3.95927E+00  0.00000E+00 -7.17973E-04
 8.89824E-01  4.10247E+00  0.00000E+00 -4.08250E-04
 8.89824E-01  4.24887E+00  0.00000E+00 -5.74375E-05
 8.89824E-01  4.39854E+00  0.00000E+00  0.00000E+00

 9.89385E-01  0.00000E+00 -3.80910E+01 -3.60970E+01
 9.89385E-01  9.86832E-02 -3.79585E+01 -3.60028E+01
 9.89385E-01  1.97370E-01 -3.75615E+01 -3.56089E+01
 9.89385E-01  2.96070E-01 -3.69011E+01 -3.49901E+01
 9.89385E-01  3.94797E-01 -3.59786E+01 -3.41412E+01
 9.89385E-01  4.93575E-01 -3.47953E+01 -3.28647E+01
 9.89385E-01  5.92429E-01 -3.33525E+01 -3.14683E+01
 9.89385E-01  6.91395E-01 -3.16529E+01 -2.98670E+01
 9.89385E-01  7.90511E-01 -2.97026E+01 -2.80102E+01
 9.89385E-01  8.89824E-01 -2.75147E+01 -2.59933E+01
 9.89385E-01  9.89385E-01 -2.51144E+01 -2.38230E+01
 9.89385E-01  1.08925E+00 -2.25405E+01 -2.15519E+01
 9.89385E-01  1.18949E+00 -1.98427E+01 -1.91723E+01
 9.89385E-01  1.29017E+00 -1.70754E+01 -1.66666E+01
 9.89385E-01  1.39136E+00 -1.42899E+01 -1.41809E+01
 9.89385E-01  1.49315E+00 -1.15285E+01 -1.15806E+01
 9.89385E-01  1.59563E+00 -8.82027E+00 -9.17627E+00
 9.89385E-01  1.69888E+00 -6.17409E+00 -6.67794E+00
 9.89385E-01  1.80300E+00 -3.58025E+00 -4.19688E+00
 9.89385E-01  1.90810E+00 -1.15988E+00 -1.87607E+00
 9.89385E-01  2.01428E+00  2.65617E-01 -4.50867E-01
 9.89385E-01  2.12166E+00  2.93710E-01 -4.44388E-01
 9.89385E-01  2.23034E+00  8.40215E-02 -6.16199E-01
 9.89385E-01  2.34046E+00  1.59000E-02 -6.37733E-01
 9.89385E-01  2.45213E+00  2.37439E-03 -4.52089E-01
 9.89385E-01  2.56547E+00  2.94102E-04 -3.80659E-01
 9.89385E-01  2.68062E+00  3.04529E-05 -2.52583E-01
 9.89385E-01  2.79770E+00  2.64840E-06 -1.94463E-01
 9.89385E-01  2.91684E+00  1.93913E-07 -1.05503E-01
 9.89385E-01  3.03817E+00  0.00000E+00 -6.33628E-02
 9.89385E-01  3.16183E+00  0.00000E+00 -3.75366E-02
 9.89385E-01  3.28792E+00  0.00000E+00 -2.25650E-02
 9.89385E-01  3.41659E+00  0.00000E+00 -1.23379E-02
 9.89385E-01  3.54795E+00  0.00000E+00 -7.29033E-03
 9.89385E-01  3.68211E+00  0.00000E+00 -3.74379E-03
 9.89385E-01  3.81918E+00  0.00000E+00 -1.73780E-03
 9.89385E-01  3.95927E+00  0.00000E+00 -1.30510E-03
 9.89385E-01  4.10247E+00  0.00000E+00 -4.95679E-04
 9.89385E-01  4.24887E+00  0.00000E+00 -1.39584E-04
 9.89385E-01  4.39854E+00  0.00000E+00  0.00000E+00

 1.08925E+00  0.00000E+00 -3.33700E+01 -3.04092E+01
 1.08925E+00  9.86832E-02 -3.32596E+01 -3.03207E+01
 1.08925E+00  1.97370E-01 -3.29292E+01 -3.01117E+01
 1.08925E+00  2.96070E-01 -3.23797E+01 -2.97369E+01
 1.08925E+00  3.94797E-01 -3.16126E+01 -2.91309E+01
 1.08925E+00  4.93575E-01 -3.06294E+01 -2.84669E+01
 1.08925E+00  5.92429E-01 -2.94315E+01 -2.74031E+01
 1.08925E+00  6.91395E-01 -2.80202E+01 -2.63112E+01
 1.08925E+00  7.90511E-01 -2.63973E+01 -2.49717E+01
 1.08925E+00  8.89824E-01 -2.45673E+01 -2.32405E+01
 1.08925E+00  9.89385E-01 -2.25405E+01 -2.15519E+01
 1.08925E+00  1.08925E+00 -2.03374E+01 -1.96759E+01
 1.08925E+00  1.18949E+00 -1.79905E+01 -1.76517E+01
 1.08925E+00  1.29017E+00 -1.55422E+01 -1.55428E+01
 1.08925E+00  1.39136E+00 -1.30393E+01 -1.32067E+01
 1.08925E+00  1.49315E+00 -1.05257E+01 -1.09597E+01
 1.08925E+00  1.59563E+00 -8.03482E+00 -8.64365E+00
 1.08925E+00  1.69888E+00 -5.58243E+00 -6.15618E+00
 1.08925E+00  1.80300E+00 -3.16937E+00 -3.99502E+00
 1.08925E+00  1.90810E+00 -9.29810E-01 -1.72649E+00
 1.08925E+00  2.01428E+00  3.40633E-01 -5.25635E-01
 1.08925E+00  2.12166E+00  3.03105E-01 -5.11654E-01
 1.08925E+00  2.23034E+00  8.40711E-02 -6.08312E-01
 1.08925E+00  2.34046E+00  1.57243E-02 -5.54020E-01
 1.08925E+00  2.45213E+00  2.33562E-03 -4.83086E-01
 1.08925E+00  2.56547E+00  2.88521E-04 -4.04268E-01
 1.08925E+00  2.68062E+00  2.98334E-05 -3.19001E-01
 1.08925E+00  2.79770E+00  2.59289E-06 -2.07246E-01
 1.08925E+00  2.91684E+00  1.89817E-07 -1.27443E-01
 1.08925E+00  3.03817E+00  0.00000E+00 -7.57471E-02
 1.08925E+00  3.16183E+00  0.00000E+00 -4.10046E-02
 1.08925E+00  3.28792E+00  0.00000E+00 -2.09677E-02
 1.08925E+00  3.41659E+00  0.00000E+00 -1.29266E-02
 1.08925E+00  3.54795E+00  0.00000E+00 -6.60502E-03
 1.08925E+00  3.68211E+00  0.00000E+00 -4.16944E-03
 1.08925E+00  3.81918E+00  0.00000E+00 -2.82385E-03
 1.08925E+00  3.95927E+00  0.00000E+00 -8.74933E-04
 1.08925E+00  4.10247E+00  0.00000E+00 -6.62215E-04
 1.08925E+00  4.24887E+00  0.00000E+00 -2.08392E-04
 1.08925E+00  4.39854E+00  0.00000E+00  0.00000E+00

 1.18949E+00  0.00000E+00 -2.88143E+01 -2.53450E+01
 1.18949E+00  9.86832E-02 -2.87230E+01 -2.52223E+01
 1.18949E+00  1.97370E-01 -2.84497E+01 -2.50969E+01
 1.18949E+00  2.96070E-01 -2.79950E+01 -2.49719E+01
 1.18949E+00  3.94797E-01 -2.73604E+01 -2.45819E+01
 1.18949E+00  4.93575E-01 -2.65473E+01 -2.41320E+01
 1.18949E+00  5.92429E-01 -2.55569E+01 -2.34831E+01
 1.18949E+00  6.91395E-01 -2.43903E+01 -2.26847E+01
 1.18949E+00  7.90511E-01 -2.30481E+01 -2.16419E+01
 1.18949E+00  8.89824E-01 -2.15312E+01 -2.05471E+01
 1.18949E+00  9.89385E-01 -1.98427E+01 -1.91723E+01
 1.18949E+00  1.08925E+00 -1.79905E+01 -1.76517E+01
 1.18949E+00  1.18949E+00 -1.59912E+01 -1.57094E+01
 1.18949E+00  1.29017E+00 -1.38721E+01 -1.40052E+01
 1.18949E+00  1.39136E+00 -1.16694E+01 -1.20366E+01
 1.18949E+00  1.49315E+00 -9.42310E+00 -1.00285E+01
 1.18949E+00  1.59563E+00 -7.16840E+00 -7.87780E+00
 1.18949E+00  1.69888E+00 -4.92700E+00 -5.74878E+00
 1.18949E+00  1.80300E+00 -2.71125E+00 -3.54867E+00
 1.18949E+00  1.90810E+00 -6.70483E-01 -1.62269E+00
 1.18949E+00  2.01428E+00  4.26962E-01 -4.16137E-01
 1.18949E+00  2.12166E+00  3.14539E-01 -3.72438E-01
 1.18949E+00  2.23034E+00  8.43138E-02 -6.25422E-01
 1.18949E+00  2.34046E+00  1.55560E-02 -7.07555E-01
 1.18949E+00  2.45213E+00  2.29576E-03 -5.04992E-01
 1.18949E+00  2.56547E+00  2.82649E-04 -3.93150E-01
 1.18949E+00  2.68062E+00  2.91737E-05 -3.35606E-01
 1.18949E+00  2.79770E+00  2.53332E-06 -2.28771E-01
 1.18949E+00  2.91684E+00  1.85399E-07 -1.51112E-01
 1.18949E+00  3.03817E+00  0.00000E+00 -9.14531E-02
 1.18949E+00  3.16183E+00  0.00000E+00 -4.85057E-02
 1.18949E+00  3.28792E+00  0.00000E+00 -2.72579E-02
 1.18949E+00  3.41659E+00  0.00000E+00 -1.58951E-02
 1.18949E+00  3.54795E+00  0.00000E+00 -1.02411E-02
 1.18949E+00  3.68211E+00  0.00000E+00 -5.23306E-03
 1.18949E+00  3.81918E+00  0.00000E+00 -2.15475E-03
 1.18949E+00  3.95927E+00  0.00000E+00 -1.21383E-03
 1.18949E+00  4.10247E+00  0.00000E+00 -3.72044E-04
 1.18949E+00  4.24887E+00  0.00000E+00 -1.57426E-04
 1.18949E+00  4.39854E+00  0.00000E+00  0.00000E+00

 1.29017E+00  0.00000E+00 -2.44386E+01 -2.07579E+01
 1.29017E+00  9.86832E-02 -2.43638E+01 -2.07411E+01
 1.29017E+00  1.97370E-01 -2.41400E+01 -2.06937E+01
 1.29017E+00  2.96070E-01 -2.37678E+01 -2.06226E+01
 1.29017E+00  3.94797E-01 -2.32480E+01 -2.04656E+01
 1.29017E+00  4.93575E-01 -2.25816E+01 -2.02094E+01
 1.29017E+00  5.92429E-01 -2.17697E+01 -1.99362E+01
 1.29017E+00  6.91395E-01 -2.08129E+01 -1.92557E+01
 1.29017E+00  7.90511E-01 -1.97116E+01 -1.86215E+01
 1.29017E+00  8.89824E-01 -1.84658E+01 -1.77642E+01
 1.29017E+00  9.89385E-01 -1.70754E+01 -1.66666E+01
 1.29017E+00  1.08925E+00 -1.55422E+01 -1.55428E+01
 1.29017E+00  1.18949E+00 -1.38721E+01 -1.40052E+01
 1.29017E+00  1.29017E+00 -1.20785E+01 -1.24960E+01
 1.29017E+00  1.39136E+00 -1.01845E+01 -1.07941E+01
 1.29017E+00  1.49315E+00 -8.22061E+00 -8.90886E+00
 1.29017E+00  1.59563E+00 -6.21928E+00 -7.09486E+00
 1.29017E+00  1.69888E+00 -4.20586E+00 -5.08989E+00
 1.29017E+00  1.80300E+00 -2.20417E+00 -3.20298E+00
 1.29017E+00  1.90810E+00 -3.80617E-01 -1.29840E+00
 1.29017E+00  2.01428E+00  5.25256E-01 -3.92657E-01
 1.29017E+00  2.12166E+00  3.28183E-01 -5.39264E-01
 1.29017E+00  2.23034E+00  8.47775E-02 -6.89745E-01
 1.29017E+00  2.34046E+00  1.53986E-02 -7.34174E-01
 1.29017E+00  2.45213E+00  2.25519E-03 -5.29279E-01
 1.29017E+00  2.56547E+00  2.76517E-04 -4.18367E-01
 1.29017E+00  2.68062E+00  2.84757E-05 -3.40542E-01
 1.29017E+00  2.79770E+00  2.46977E-06 -2.56652E-01
 1.29017E+00  2.91684E+00  1.80659E-07 -1.66521E-01
 1.29017E+00  3.03817E+00  0.00000E+00 -1.12292E-01
 1.29017E+00  3.16183E+00  0.00000E+00 -6.44778E-02
 1.29017E+00  3.28792E+00  0.00000E+00 -3.42782E-02
 1.29017E+00  3.41659E+00  0.00000E+00 -1.61385E-02
 1.29017E+00  3.54795E+00  0.00000E+00 -9.82805E-03
 1.29017E+00  3.68211E+00  0.00000E+00 -5.36270E-03
 1.29017E+00  3.81918E+00  0.00000E+00 -2.63372E-03
 1.29017E+00  3.95927E+00  0.00000E+00 -1.22747E-03
 1.29017E+00  4.10247E+00  0.00000E+00 -9.91028E-04
 1.29017E+00  4.24887E+00  0.00000E+00 -6.14495E-05
 1.29017E+00  4.39854E+00  0.00000E+00  0.00000E+00

 1.39136E+00  0.00000E+00 -2.02553E+01 -1.67728E+01
 1.39136E+00  9.86832E-02 -2.01949E+01 -1.67980E+01
 1.39136E+00  1.97370E-01 -2.00145E+01 -1.68788E+01
 1.39136E+00  2.96070E-01 -1.97144E+01 -1.68522E+01
 1.39136E+00  3.94797E-01 -1.92950E+01 -1.66970E+01
 1.39136E+00  4.93575E-01 -1.87566E+01 -1.66119E+01
 1.39136E+00  5.92429E-01 -1.80998E+01 -1.63811E+01
 1.39136E+00  6.91395E-01 -1.73248E+01 -1.61268E+01
 1.39136E+00  7.90511E-01 -1.64319E+01 -1.56029E+01
 1.39136E+00  8.89824E-01 -1.54205E+01 -1.50652E+01
 1.39136E+00  9.89385E-01 -1.42899E+01 -1.41809E+01
 1.39136E+00  1.08925E+00 -1.30393E+01 -1.32067E+01
 1.39136E+00  1.18949E+00 -1.16694E+01 -1.20366E+01
 1.39136E+00  1.29017E+00 -1.01845E+01 -1.07941E+01
 1.39136E+00  1.39136E+00 -8.59542E+00 -9.25040E+00
 1.39136E+00  1.49315E+00 -6.92118E+00 -7.79370E+00
 1.39136E+00  1.59563E+00 -5.18671E+00 -6.20955E+00
 1.39136E+00  1.69888E+00 -3.41716E+00 -4.42303E+00
 1.39136E+00  1.80300E+00 -1.64642E+00 -2.66996E+00
 1.39136E+00  1.90810E+00 -5.90763E-02 -1.00984E+00
 1.39136E+00  2.01428E+00  6.35981E-01 -3.77988E-01
 1.39136E+00  2.12166E+00  3.44138E-01 -6.71654E-01
 1.39136E+00  2.23034E+00  8.54751E-02 -7.13698E-01
 1.39136E+00  2.34046E+00  1.52531E-02 -5.77572E-01
 1.39136E+00  2.45213E+00  2.21393E-03 -5.59320E-01
 1.39136E+00  2.56547E+00  2.70120E-04 -4.15876E-01
 1.39136E+00  2.68062E+00  2.77378E-05 -3.70439E-01
 1.39136E+00  2.79770E+00  2.40204E-06 -2.65567E-01
 1.39136E+00  2.91684E+00  1.75578E-07 -2.08093E-01
 1.39136E+00  3.03817E+00  0.00000E+00 -1.32283E-01
 1.39136E+00  3.16183E+00  0.00000E+00 -7.78091E-02
 1.39136E+00  3.28792E+00  0.00000E+00 -4.43662E-02
 1.39136E+00  3.41659E+00  0.00000E+00 -2.51503E-02
 1.39136E+00  3.54795E+00  0.00000E+00 -1.29360E-02
 1.39136E+00  3.68211E+00  0.00000E+00 -7.96063E-03
 1.39136E+00  3.81918E+00  0.00000E+00 -4.10149E-03
 1.39136E+00  3.95927E+00  0.00000E+00 -1.72329E-03
 1.39136E+00  4.10247E+00  0.00000E+00 -8.65766E-04
 1.39136E+00  4.24887E+00  0.00000E+00 -5.94528E-04
 1.39136E+00  4.39854E+00  0.00000E+00  0.00000E+00

 1.49315E+00  0.00000E+00 -1.62735E+01 -1.33749E+01
 1.49315E+00  9.86832E-02 -1.62258E+01 -1.33290E+01
 1.49315E+00  1.97370E-01 -1.60836E+01 -1.34220E+01
 1.49315E+00  2.96070E-01 -1.58468E+01 -1.33595E+01
 1.49315E+00  3.94797E-01 -1.55153E+01 -1.34804E+01
 1.49315E+00  4.93575E-01 -1.50891E+01 -1.34296E+01
 1.49315E+00  5.92429E-01 -1.45680E+01 -1.32029E+01
 1.49315E+00  6.91395E-01 -1.39519E+01 -1.30505E+01
 1.49315E+00  7.90511E-01 -1.32404E+01 -1.26827E+01
 1.49315E+00  8.89824E-01 -1.24330E+01 -1.22255E+01
 1.49315E+00  9.89385E-01 -1.15285E+01 -1.15806E+01
 1.49315E+00  1.08925E+00 -1.05257E+01 -1.09597E+01
 1.49315E+00  1.18949E+00 -9.42310E+00 -1.00285E+01
 1.49315E+00  1.29017E+00 -8.22061E+00 -8.90886E+00
 1.49315E+00  1.39136E+00 -6.92118E+00 -7.79370E+00
 1.49315E+00  1.49315E+00 -5.53342E+00 -6.52071E+00
 1.49315E+00  1.59563E+00 -4.07269E+00 -5.14115E+00
 1.49315E+00  1.69888E+00 -2.56007E+00 -3.63559E+00
 1.49315E+00  1.80300E+00 -1.03675E+00 -2.07837E+00
 1.49315E+00  1.90810E+00  2.94757E-01 -6.52039E-01
 1.49315E+00  2.01428E+00  7.59145E-01 -1.78434E-01
 1.49315E+00  2.12166E+00  3.62322E-01 -4.91051E-01
 1.49315E+00  2.23034E+00  8.63807E-02 -7.99195E-01
 1.49315E+00  2.34046E+00  1.51145E-02 -6.41939E-01
 1.49315E+00  2.45213E+00  2.17119E-03 -6.20917E-01
 1.49315E+00  2.56547E+00  2.63353E-04 -5.38367E-01
 1.49315E+00  2.68062E+00  2.69490E-05 -4.17190E-01
 1.49315E+00  2.79770E+00  2.32912E-06 -2.92561E-01
 1.49315E+00  2.91684E+00  1.70079E-07 -2.17854E-01
 1.49315E+00  3.03817E+00  0.00000E+00 -1.43047E-01
 1.49315E+00  3.16183E+00  0.00000E+00 -9.69406E-02
 1.49315E+00  3.28792E+00  0.00000E+00 -5.40144E-02
 1.49315E+00  3.41659E+00  0.00000E+00 -2.92500E-02
 1.49315E+00  3.54795E+00  0.00000E+00 -1.46158E-02
 1.49315E+00  3.68211E+00  0.00000E+00 -7.55507E-03
 1.49315E+00  3.81918E+00  0.00000E+00 -3.43370E-03
 1.49315E+00  3.95927E+00  0.00000E+00 -2.07437E-03
 1.49315E+00  4.10247E+00  0.00000E+00 -9.00790E-04
 1.49315E+00  4.24887E+00  0.00000E+00 -2.27421E-04
 1.49315E+00  4.39854E+00  0.00000E+00  0.00000E+00

 1.59563E+00  0.00000E+00 -1.24938E+01 -1.02784E+01
 1.59563E+00  9.86832E-02 -1.24573E+01 -1.02964E+01
 1.59563E+00  1.97370E-01 -1.23486E+01 -1.03033E+01
 1.59563E+00  2.96070E-01 -1.21673E+01 -1.04492E+01
 1.59563E+00  3.94797E-01 -1.19131E+01 -1.02599E+01
 1.59563E+00  4.93575E-01 -1.15854E+01 -1.04037E+01
 1.59563E+00  5.92429E-01 -1.11837E+01 -1.03075E+01
 1.59563E+00  6.91395E-01 -1.07072E+01 -1.00538E+01
 1.59563E+00  7.90511E-01 -1.01551E+01 -9.95588E+00
 1.59563E+00  8.89824E-01 -9.52654E+00 -9.55581E+00
 1.59563E+00  9.89385E-01 -8.82027E+00 -9.17627E+00
 1.59563E+00  1.08925E+00 -8.03482E+00 -8.64365E+00
 1.59563E+00  1.18949E+00 -7.16840E+00 -7.87780E+00
 1.59563E+00  1.29017E+00 -6.21928E+00 -7.09486E+00
 1.59563E+00  1.39136E+00 -5.18671E+00 -6.20955E+00
 1.59563E+00  1.49315E+00 -4.07269E+00 -5.14115E+00
 1.59563E+00  1.59563E+00 -2.88427E+00 -3.95522E+00
 1.59563E+00  1.69888E+00 -1.63688E+00 -2.71540E+00
 1.59563E+00  1.80300E+00 -3.76117E-01 -1.31581E+00
 1.59563E+00  1.90810E+00  6.79371E-01 -3.50604E-01
 1.59563E+00  2.01428E+00  8.93173E-01 -7.72831E-02
 1.59563E+00  2.12166E+00  3.82085E-01 -4.75398E-01
 1.59563E+00  2.23034E+00  8.73476E-02 -7.67031E-01
 1.59563E+00  2.34046E+00  1.49578E-02 -6.75475E-01
 1.59563E+00  2.45213E+00  2.12348E-03 -6.53692E-01
 1.59563E+00  2.56547E+00  2.55797E-04 -5.30215E-01
 1.59563E+00  2.68062E+00  2.60663E-05 -4.59545E-01
 1.59563E+00  2.79770E+00  2.24731E-06 -3.42347E-01
 1.59563E+00  2.91684E+00  1.63894E-07 -2.43405E-01
 1.59563E+00  3.03817E+00  0.00000E+00 -1.73532E-01
 1.59563E+00  3.16183E+00  0.00000E+00 -1.14451E-01
 1.59563E+00  3.28792E+00  0.00000E+00 -6.29572E-02
 1.59563E+00  3.41659E+00  0.00000E+00 -3.46198E-02
 1.59563E+00  3.54795E+00  0.00000E+00 -1.78753E-02
 1.59563E+00  3.68211E+00  0.00000E+00 -9.68958E-03
 1.59563E+00  3.81918E+00  0.00000E+00 -4.89248E-03
 1.59563E+00  3.95927E+00  0.00000E+00 -2.63516E-03
 1.59563E+00  4.10247E+00  0.00000E+00 -1.12147E-03
 1.59563E+00  4.24887E+00  0.00000E+00 -5.93103E-04
 1.59563E+00  4.39854E+00  0.00000E+00  0.00000E+00

 1.69888E+00  0.00000E+00 -8.89500E+00 -7.58323E+00
 1.69888E+00  9.86832E-02 -8.86830E+00 -7.61345E+00
 1.69888E+00  1.97370E-01 -8.78909E+00 -7.65540E+00
 1.69888E+00  2.96070E-01 -8.65696E+00 -7.69946E+00
 1.69888E+00  3.94797E-01 -8.47120E+00 -7.47060E+00
 1.69888E+00  4.93575E-01 -8.23097E+00 -7.59938E+00
 1.69888E+00  5.92429E-01 -7.93527E+00 -7.48738E+00
 1.69888E+00  6.91395E-01 -7.58299E+00 -7.36015E+00
 1.69888E+00  7.90511E-01 -7.17291E+00 -7.29322E+00
 1.69888E+00  8.89824E-01 -6.70374E+00 -7.02609E+00
 1.69888E+00  9.89385E-01 -6.17409E+00 -6.67794E+00
 1.69888E+00  1.08925E+00 -5.58243E+00 -6.15618E+00
 1.69888E+00  1.18949E+00 -4.92700E+00 -5.74878E+00
 1.69888E+00  1.29017E+00 -4.20586E+00 -5.08989E+00
 1.69888E+00  1.39136E+00 -3.41716E+00 -4.42303E+00
 1.69888E+00  1.49315E+00 -2.56007E+00 -3.63559E+00
 1.69888E+00  1.59563E+00 -1.63688E+00 -2.71540E+00
 1.69888E+00  1.69888E+00 -6.58710E-01 -1.69574E+00
 1.69888E+00  1.80300E+00  3.25464E-01 -6.14761E-01
 1.69888E+00  1.90810E+00  1.08424E+00  9.35472E-02
 1.69888E+00  2.01428E+00  1.03028E+00  2.19828E-01
 1.69888E+00  2.12166E+00  4.00654E-01 -4.14753E-01
 1.69888E+00  2.23034E+00  8.77918E-02 -7.16896E-01
 1.69888E+00  2.34046E+00  1.46878E-02 -7.13596E-01
 1.69888E+00  2.45213E+00  2.05765E-03 -5.83104E-01
 1.69888E+00  2.56547E+00  2.45900E-04 -5.44677E-01
 1.69888E+00  2.68062E+00  2.49340E-05 -3.73069E-01
 1.69888E+00  2.79770E+00  2.14333E-06 -3.45944E-01
 1.69888E+00  2.91684E+00  1.56059E-07 -2.35855E-01
 1.69888E+00  3.03817E+00  0.00000E+00 -2.17963E-01
 1.69888E+00  3.16183E+00  0.00000E+00 -1.32533E-01
 1.69888E+00  3.28792E+00  0.00000E+00 -7.28646E-02
 1.69888E+00  3.41659E+00  0.00000E+00 -4.27193E-02
 1.69888E+00  3.54795E+00  0.00000E+00 -2.26801E-02
 1.69888E+00  3.68211E+00  0.00000E+00 -1.08446E-02
 1.69888E+00  3.81918E+00  0.00000E+00 -5.61484E-03
 1.69888E+00  3.95927E+00  0.00000E+00 -3.10862E-03
 1.69888E+00  4.10247E+00  0.00000E+00 -1.52955E-03
 1.69888E+00  4.24887E+00  0.00000E+00 -6.48095E-04
 1.69888E+00  4.39854E+00  0.00000E+00  0.00000E+00

 1.80300E+00  0.00000E+00 -5.42298E+00 -5.00552E+00
 1.80300E+00  9.86832E-02 -5.40520E+00 -5.00436E+00
 1.80300E+00  1.97370E-01 -5.35281E+00 -4.98486E+00
 1.80300E+00  2.96070E-01 -5.26537E+00 -5.00661E+00
 1.80300E+00  3.94797E-01 -5.14204E+00 -5.00471E+00
 1.80300E+00  4.93575E-01 -4.98179E+00 -4.92118E+00
 1.80300E+00  5.92429E-01 -4.78341E+00 -4.84297E+00
 1.80300E+00  6.91395E-01 -4.54556E+00 -4.68372E+00
 1.80300E+00  7.90511E-01 -4.26678E+00 -4.57355E+00
 1.80300E+00  8.89824E-01 -3.94553E+00 -4.39365E+00
 1.80300E+00  9.89385E-01 -3.58025E+00 -4.19688E+00
 1.80300E+00  1.08925E+00 -3.16937E+00 -3.99502E+00
 1.80300E+00  1.18949E+00 -2.71125E+00 -3.54867E+00
 1.80300E+00  1.29017E+00 -2.20417E+00 -3.20298E+00
 1.80300E+00  1.39136E+00 -1.64642E+00 -2.66996E+00
 1.80300E+00  1.49315E+00 -1.03675E+00 -2.07837E+00
 1.80300E+00  1.59563E+00 -3.76117E-01 -1.31581E+00
 1.80300E+00  1.69888E+00  3.25464E-01 -6.14761E-01
 1.80300E+00  1.80300E+00  1.01543E+00  5.85798E-02
 1.80300E+00  1.90810E+00  1.45753E+00  5.12868E-01
 1.80300E+00  2.01428E+00  1.13614E+00  3.33551E-01
 1.80300E+00  2.12166E+00  4.06687E-01 -3.83887E-01
 1.80300E+00  2.23034E+00  8.54282E-02 -5.19904E-01
 1.80300E+00  2.34046E+00  1.39409E-02 -6.24750E-01
 1.80300E+00  2.45213E+00  1.92435E-03 -6.26594E-01
 1.80300E+00  2.56547E+00  2.27887E-04 -5.31407E-01
 1.80300E+00  2.68062E+00  2.29750E-05 -4.22748E-01
 1.80300E+00  2.79770E+00  1.96809E-06 -4.15690E-01
 1.80300E+00  2.91684E+00  1.43032E-07 -2.81863E-01
 1.80300E+00  3.03817E+00  0.00000E+00 -2.19699E-01
 1.80300E+00  3.16183E+00  0.00000E+00 -1.49740E-01
 1.80300E+00  3.28792E+00  0.00000E+00 -9.46045E-02
 1.80300E+00  3.41659E+00  0.00000E+00 -5.15401E-02
 1.80300E+00  3.54795E+00  0.00000E+00 -2.69828E-02
 1.80300E+00  3.68211E+00  0.00000E+00 -1.41613E-02
 1.80300E+00  3.81918E+00  0.00000E+00 -6.79566E-03
 1.80300E+00  3.95927E+00  0.00000E+00 -3.30999E-03
 1.80300E+00  4.10247E+00  0.00000E+00 -1.52230E-03
 1.80300E+00  4.24887E+00  0.00000E+00 -8.04326E-04
 1.80300E+00  4.39854E+00  0.00000E+00  0.00000E+00

 1.90810E+00  0.00000E+00 -2.14996E+00 -2.39747E+00
 1.90810E+00  9.86832E-02 -2.14065E+00 -2.50558E+00
 1.90810E+00  1.97370E-01 -2.11365E+00 -2.40145E+00
 1.90810E+00  2.96070E-01 -2.06849E+00 -2.42975E+00
 1.90810E+00  3.94797E-01 -2.00439E+00 -2.30240E+00
 1.90810E+00  4.93575E-01 -1.92046E+00 -2.28464E+00
 1.90810E+00  5.92429E-01 -1.81558E+00 -2.13547E+00
 1.90810E+00  6.91395E-01 -1.68848E+00 -2.09358E+00
 1.90810E+00  7.90511E-01 -1.53778E+00 -2.09194E+00
 1.90810E+00  8.89824E-01 -1.36206E+00 -1.97731E+00
 1.90810E+00  9.89385E-01 -1.15988E+00 -1.87607E+00
 1.90810E+00  1.08925E+00 -9.29810E-01 -1.72649E+00
 1.90810E+00  1.18949E+00 -6.70483E-01 -1.62269E+00
 1.90810E+00  1.29017E+00 -3.80617E-01 -1.29840E+00
 1.90810E+00  1.39136E+00 -5.90763E-02 -1.00984E+00
 1.90810E+00  1.49315E+00  2.94757E-01 -6.52039E-01
 1.90810E+00  1.59563E+00  6.79371E-01 -3.50604E-01
 1.90810E+00  1.69888E+00  1.08424E+00  9.35472E-02
 1.90810E+00  1.80300E+00  1.45753E+00  5.12868E-01
 1.90810E+00  1.90810E+00  1.58685E+00  6.93470E-01
 1.90810E+00  2.01428E+00  1.08308E+00  3.65865E-01
 1.90810E+00  2.12166E+00  3.60913E-01 -3.27507E-01
 1.90810E+00  2.23034E+00  7.27242E-02 -6.61720E-01
 1.90810E+00  2.34046E+00  1.15583E-02 -6.87153E-01
 1.90810E+00  2.45213E+00  1.56947E-03 -5.32162E-01
 1.90810E+00  2.56547E+00  1.83939E-04 -5.18258E-01
 1.90810E+00  2.68062E+00  1.84207E-05 -4.09116E-01
 1.90810E+00  2.79770E+00  1.57154E-06 -4.14734E-01
 1.90810E+00  2.91684E+00  1.13962E-07 -3.69609E-01
 1.90810E+00  3.03817E+00  0.00000E+00 -2.59411E-01
 1.90810E+00  3.16183E+00  0.00000E+00 -1.72534E-01
 1.90810E+00  3.28792E+00  0.00000E+00 -1.11736E-01
 1.90810E+00  3.41659E+00  0.00000E+00 -6.36218E-02
 1.90810E+00  3.54795E+00  0.00000E+00 -3.43496E-02
 1.90810E+00  3.68211E+00  0.00000E+00 -1.77009E-02
 1.90810E+00  3.81918E+00  0.00000E+00 -9.24665E-03
 1.90810E+00  3.95927E+00  0.00000E+00 -4.33668E-03
 1.90810E+00  4.10247E+00  0.00000E+00 -2.04002E-03
 1.90810E+00  4.24887E+00  0.00000E+00 -7.59056E-04
 1.90810E+00  4.39854E+00  0.00000E+00  0.00000E+00

 2.01428E+00  0.00000E+00 -3.18292E-02 -7.55512E-01
 2.01428E+00  9.86832E-02 -2.91455E-02 -8.19235E-01
 2.01428E+00  1.97370E-01 -2.17256E-02 -7.64897E-01
 2.01428E+00  2.96070E-01 -9.28330E-03 -7.12536E-01
 2.01428E+00  3.94797E-01  8.60924E-03 -7.33552E-01
 2.01428E+00  4.93575E-01  3.24591E-02 -5.98748E-01
 2.01428E+00  5.92429E-01  6.28872E-02 -5.43169E-01
 2.01428E+00  6.91395E-01  1.00616E-01 -5.22686E-01
 2.01428E+00  7.90511E-01  1.46433E-01 -5.10258E-01
 2.01428E+00  8.89824E-01  2.01156E-01 -4.53180E-01
 2.01428E+00  9.89385E-01  2.65617E-01 -4.50867E-01
 2.01428E+00  1.08925E+00  3.40633E-01 -5.25635E-01
 2.01428E+00  1.18949E+00  4.26962E-01 -4.16137E-01
 2.01428E+00  1.29017E+00  5.25256E-01 -3.92657E-01
 2.01428E+00  1.39136E+00  6.35981E-01 -3.77988E-01
 2.01428E+00  1.49315E+00  7.59145E-01 -1.78434E-01
 2.01428E+00  1.59563E+00  8.93173E-01 -7.72831E-02
 2.01428E+00  1.69888E+00  1.03028E+00  2.19828E-01
 2.01428E+00  1.80300E+00  1.13614E+00  3.33551E-01
 2.01428E+00  1.90810E+00  1.08308E+00  3.65865E-01
 2.01428E+00  2.01428E+00  6.76240E-01 -6.90239E-02
 2.01428E+00  2.12166E+00  2.12494E-01 -4.38237E-01
 2.01428E+00  2.23034E+00  4.11863E-02 -5.94864E-01
 2.01428E+00  2.34046E+00  6.37204E-03 -5.83624E-01
 2.01428E+00  2.45213E+00  8.49954E-04 -6.07817E-01
 2.01428E+00  2.56547E+00  9.84342E-05 -5.75765E-01
 2.01428E+00  2.68062E+00  9.77803E-06 -5.38266E-01
 2.01428E+00  2.79770E+00  8.29711E-07 -3.78921E-01
 2.01428E+00  2.91684E+00  5.99629E-08 -3.51504E-01
 2.01428E+00  3.03817E+00  0.00000E+00 -2.66538E-01
 2.01428E+00  3.16183E+00  0.00000E+00 -2.08613E-01
 2.01428E+00  3.28792E+00  0.00000E+00 -1.33148E-01
 2.01428E+00  3.41659E+00  0.00000E+00 -7.52020E-02
 2.01428E+00  3.54795E+00  0.00000E+00 -4.09807E-02
 2.01428E+00  3.68211E+00  0.00000E+00 -2.09259E-02
 2.01428E+00  3.81918E+00  0.00000E+00 -1.10574E-02
 2.01428E+00  3.95927E+00  0.00000E+00 -5.18016E-03
 2.01428E+00  4.10247E+00  0.00000E+00 -2.36951E-03
 2.01428E+00  4.24887E+00  0.00000E+00 -1.14221E-03
 2.01428E+00  4.39854E+00  0.00000E+00  0.00000E+00

 2.12166E+00  0.00000E+00  2.65174E-01 -6.90337E-01
 2.12166E+00  9.86832E-02  2.65400E-01 -7.07805E-01
 2.12166E+00  1.97370E-01  2.65867E-01 -7.75108E-01
 2.12166E+00  2.96070E-01  2.66645E-01 -6.26072E-01
 2.12166E+00  3.94797E-01  2.67852E-01 -5.49762E-01
 2.12166E+00  4.93575E-01  2.69630E-01 -4.36934E-01
 2.12166E+00  5.92429E-01  2.72146E-01 -4.29132E-01
 2.12166E+00  6.91395E-01  2.75592E-01 -4.09294E-01
 2.12166E+00  7.90511E-01  2.80182E-01 -3.97731E-01
 2.12166E+00  8.89824E-01  2.86144E-01 -4.56633E-01
 2.12166E+00  9.89385E-01  2.93710E-01 -4.44388E-01
 2.12166E+00  1.08925E+00  3.03105E-01 -5.11654E-01
 2.12166E+00  1.18949E+00  3.14539E-01 -3.72438E-01
 2.12166E+00  1.29017E+00  3.28183E-01 -5.39264E-01
 2.12166E+00  1.39136E+00  3.44138E-01 -6.71654E-01
 2.12166E+00  1.49315E+00  3.62322E-01 -4.91051E-01
 2.12166E+00  1.59563E+00  3.82085E-01 -4.75398E-01
 2.12166E+00  1.69888E+00  4.00654E-01 -4.14753E-01
 2.12166E+00  1.80300E+00  4.06687E-01 -3.83887E-01
 2.12166E+00  1.90810E+00  3.60913E-01 -3.27507E-01
 2.12166E+00  2.01428E+00  2.12494E-01 -4.38237E-01
 2.12166E+00  2.12166E+00  6.37682E-02 -4.61750E-01
 2.12166E+00  2.23034E+00  1.19402E-02 -5.41380E-01
 2.12166E+00  2.34046E+00  1.79935E-03 -6.18435E-01
 2.12166E+00  2.45213E+00  2.35550E-04 -5.43217E-01
 2.12166E+00  2.56547E+00  2.69163E-05 -5.28022E-01
 2.12166E+00  2.68062E+00  2.64757E-06 -3.66459E-01
 2.12166E+00  2.79770E+00  2.23042E-07 -4.04106E-01
 2.12166E+00  2.91684E+00  1.60344E-08 -3.51329E-01
 2.12166E+00  3.03817E+00  0.00000E+00 -3.00590E-01
 2.12166E+00  3.16183E+00  0.00000E+00 -2.13421E-01
 2.12166E+00  3.28792E+00  0.00000E+00 -1.38567E-01
 2.12166E+00  3.41659E+00  0.00000E+00 -8.57504E-02
 2.12166E+00  3.54795E+00  0.00000E+00 -4.97160E-02
 2.12166E+00  3.68211E+00  0.00000E+00 -2.53843E-02
 2.12166E+00  3.81918E+00  0.00000E+00 -1.34643E-02
 2.12166E+00  3.95927E+00  0.00000E+00 -6.39571E-03
 2.12166E+00  4.10247E+00  0.00000E+00 -3.35068E-03
 2.12166E+00  4.24887E+00  0.00000E+00 -1.77716E-03
 2.12166E+00  4.39854E+00  0.00000E+00  0.00000E+00

 2.23034E+00  0.00000E+00  8.64229E-02 -8.99670E-01
 2.23034E+00  9.86832E-02  8.63921E-02 -8.66906E-01
 2.23034E+00  1.97370E-01  8.62585E-02 -8.65059E-01
 2.23034E+00  2.96070E-01  8.60342E-02 -8.38847E-01
 2.23034E+00  3.94797E-01  8.57384E-02 -6.83072E-01
 2.23034E+00  4.93575E-01  8.53939E-02 -6.23314E-01
 2.23034E+00  5.92429E-01  8.50278E-02 -6.68277E-01
 2.23034E+00  6.91395E-01  8.46716E-02 -6.23021E-01
 2.23034E+00  7.90511E-01  8.43599E-02 -6.31050E-01
 2.23034E+00  8.89824E-01  8.41304E-02 -5.75697E-01
 2.23034E+00  9.89385E-01  8.40215E-02 -6.16199E-01
 2.23034E+00  1.08925E+00  8.40711E-02 -6.08312E-01
 2.23034E+00  1.18949E+00  8.43138E-02 -6.25422E-01
 2.23034E+00  1.29017E+00  8.47775E-02 -6.89745E-01
 2.23034E+00  1.39136E+00  8.54751E-02 -7.13698E-01
 2.23034E+00  1.49315E+00  8.63807E-02 -7.99195E-01
 2.23034E+00  1.59563E+00  8.73476E-02 -7.67031E-01
 2.23034E+00  1.69888E+00  8.77918E-02 -7.16896E-01
 2.23034E+00  1.80300E+00  8.54282E-02 -5.19904E-01
 2.23034E+00  1.90810E+00  7.27242E-02 -6.61720E-01
 2.23034E+00  2.01428E+00  4.11863E-02 -5.94864E-01
 2.23034E+00  2.12166E+00  1.19402E-02 -5.41380E-01
 2.23034E+00  2.23034E+00  2.17210E-03 -5.49324E-01
 2.23034E+00  2.34046E+00  3.19543E-04 -4.52494E-01
 2.23034E+00  2.45213E+00  4.10669E-05 -5.19506E-01
 2.23034E+00  2.56547E+00  4.62839E-06 -4.86432E-01
 2.23034E+00  2.68062E+00  4.50516E-07 -3.84333E-01
 2.23034E+00  2.79770E+00  3.76553E-08 -3.94887E-01
 2.23034E+00  2.91684E+00  2.69079E-09 -3.68551E-01
 2.23034E+00  3.03817E+00  0.00000E+00 -3.58193E-01
 2.23034E+00  3.16183E+00  0.00000E+00 -1.90317E-01
 2.23034E+00  3.28792E+00  0.00000E+00 -1.64576E-01
 2.23034E+00  3.41659E+00  0.00000E+00 -1.16979E-01
 2.23034E+00  3.54795E+00  0.00000E+00 -6.41272E-02
 2.23034E+00  3.68211E+00  0.00000E+00 -3.08251E-02
 2.23034E+00  3.81918E+00  0.00000E+00 -1.50388E-02
 2.23034E+00  3.95927E+00  0.00000E+00 -8.30681E-03
 2.23034E+00  4.10247E+00  0.00000E+00 -4.12580E-03
 2.23034E+00  4.24887E+00  0.00000E+00 -1.85222E-03
 2.23034E+00  4.39854E+00  0.00000E+00  0.00000E+00

 2.34046E+00  0.00000E+00  1.70705E-02 -6.91254E-01
 2.34046E+00  9.86832E-02  1.70583E-02 -7.71066E-01
 2.34046E+00  1.97370E-01  1.70155E-02 -6.76425E-01
 2.34046E+00  2.96070E-01  1.69439E-02 -6.23712E-01
 2.34046E+00  3.94797E-01  1.68459E-02 -6.89878E-01
 2.34046E+00  4.93575E-01  1.67244E-02 -6.37925E-01
 2.34046E+00  5.92429E-01  1.65826E-02 -5.88996E-01
 2.34046E+00  6.91395E-01  1.64247E-02 -5.31821E-01
 2.34046E+00  7.90511E-01  1.62551E-02 -5.67725E-01
 2.34046E+00  8.89824E-01  1.60786E-02 -5.95701E-01
 2.34046E+00  9.89385E-01  1.59000E-02 -6.37733E-01
 2.34046E+00  1.08925E+00  1.57243E-02 -5.54020E-01
 2.34046E+00  1.18949E+00  1.55560E-02 -7.07555E-01
 2.34046E+00  1.29017E+00  1.53986E-02 -7.34174E-01
 2.34046E+00  1.39136E+00  1.52531E-02 -5.77572E-01
 2.34046E+00  1.49315E+00  1.51145E-02 -6.41939E-01
 2.34046E+00  1.59563E+00  1.49578E-02 -6.75475E-01
 2.34046E+00  1.69888E+00  1.46878E-02 -7.13596E-01
 2.34046E+00  1.80300E+00  1.39409E-02 -6.24750E-01
 2.34046E+00  1.90810E+00  1.15583E-02 -6.87153E-01
 2.34046E+00  2.01428E+00  6.37204E-03 -5.83624E-01
 2.34046E+00  2.12166E+00  1.79935E-03 -6.18435E-01
 2.34046E+00  2.23034E+00  3.19543E-04 -4.52494E-01
 2.34046E+00  2.34046E+00  4.59908E-05 -5.58504E-01
 2.34046E+00  2.45213E+00  5.80446E-06 -4.11620E-01
 2.34046E+00  2.56547E+00  6.44826E-07 -4.95514E-01
 2.34046E+00  2.68062E+00  6.20557E-08 -4.50261E-01
 2.34046E+00  2.79770E+00  5.14152E-09 -3.69494E-01
 2.34046E+00  2.91684E+00  3.65000E-10 -3.90711E-01
 2.34046E+00  3.03817E+00  0.00000E+00 -3.53490E-01
 2.34046E+00  3.16183E+00  0.00000E+00 -2.99407E-01
 2.34046E+00  3.28792E+00  0.00000E+00 -2.11527E-01
 2.34046E+00  3.41659E+00  0.00000E+00 -1.19178E-01
 2.34046E+00  3.54795E+00  0.00000E+00 -6.53231E-02
 2.34046E+00  3.68211E+00  0.00000E+00 -3.74290E-02
 2.34046E+00  3.81918E+00  0.00000E+00 -1.88665E-02
 2.34046E+00  3.95927E+00  0.00000E+00 -9.77926E-03
 2.34046E+00  4.10247E+00  0.00000E+00 -4.66818E-03
 2.34046E+00  4.24887E+00  0.00000E+00 -2.13840E-03
 2.34046E+00  4.39854E+00  0.00000E+00  0.00000E+00

 2.45213E+00  0.00000E+00  2.59495E-03 -3.84795E-01
 2.45213E+00  9.86832E-02  2.59275E-03 -4.46705E-01
 2.45213E+00  1.97370E-01  2.58533E-03 -4.32157E-01
 2.45213E+00  2.96070E-01  2.57291E-03 -4.99253E-01
 2.45213E+00  3.94797E-01  2.55574E-03 -4.20747E-01
 2.45213E+00  4.93575E-01  2.53414E-03 -4.85583E-01
 2.45213E+00  5.92429E-01  2.50847E-03 -4.56186E-01
 2.45213E+00  6.91395E-01  2.47916E-03 -4.95460E-01
 2.45213E+00  7.90511E-01  2.44669E-03 -4.46408E-01
 2.45213E+00  8.89824E-01  2.41159E-03 -4.73170E-01
 2.45213E+00  9.89385E-01  2.37439E-03 -4.52089E-01
 2.45213E+00  1.08925E+00  2.33562E-03 -4.83086E-01
 2.45213E+00  1.18949E+00  2.29576E-03 -5.04992E-01
 2.45213E+00  1.29017E+00  2.25519E-03 -5.29279E-01
 2.45213E+00  1.39136E+00  2.21393E-03 -5.59320E-01
 2.45213E+00  1.49315E+00  2.17119E-03 -6.20917E-01
 2.45213E+00  1.59563E+00  2.12348E-03 -6.53692E-01
 2.45213E+00  1.69888E+00  2.05765E-03 -5.83104E-01
 2.45213E+00  1.80300E+00  1.92435E-03 -6.26594E-01
 2.45213E+00  1.90810E+00  1.56947E-03 -5.32162E-01
 2.45213E+00  2.01428E+00  8.49954E-04 -6.07817E-01
 2.45213E+00  2.12166E+00  2.35550E-04 -5.43217E-01
 2.45213E+00  2.23034E+00  4.10669E-05 -5.19506E-01
 2.45213E+00  2.34046E+00  5.80446E-06 -4.11620E-01
 2.45213E+00  2.45213E+00  7.20747E-07 -5.40479E-01
 2.45213E+00  2.56547E+00  7.89630E-08 -4.69032E-01
 2.45213E+00  2.68062E+00  7.51154E-09 -3.93392E-01
 2.45213E+00  2.79770E+00  6.16477E-10 -3.32305E-01
 2.45213E+00  2.91684E+00  4.32456E-11 -3.56509E-01
 2.45213E+00  3.03817E+00  0.00000E+00 -2.95609E-01
 2.45213E+00  3.16183E+00  0.00000E+00 -3.01908E-01
 2.45213E+00  3.28792E+00  0.00000E+00 -1.75251E-01
 2.45213E+00  3.41659E+00  0.00000E+00 -1.41584E-01
 2.45213E+00  3.54795E+00  0.00000E+00 -8.64599E-02
 2.45213E+00  3.68211E+00  0.00000E+00 -4.62737E-02
 2.45213E+00  3.81918E+00  0.00000E+00 -2.26069E-02
 2.45213E+00  3.95927E+00  0.00000E+00 -1.19362E-02
 2.45213E+00  4.10247E+00  0.00000E+00 -5.64277E-03
 2.45213E+00  4.24887E+00  0.00000E+00 -2.46739E-03
 2.45213E+00  4.39854E+00  0.00000E+00  0.00000E+00

 2.56547E+00  0.00000E+00  3.24004E-04 -2.21101E-01
 2.56547E+00  9.86832E-02  3.23710E-04 -2.19411E-01
 2.56547E+00  1.97370E-01  3.22742E-04 -2.52622E-01
 2.56547E+00  2.96070E-01  3.21118E-04 -2.41519E-01
 2.56547E+00  3.94797E-01  3.18864E-04 -2.67276E-01
 2.56547E+00  4.93575E-01  3.16010E-04 -2.88967E-01
 2.56547E+00  5.92429E-01  3.12589E-04 -3.37919E-01
 2.56547E+00  6.91395E-01  3.08642E-04 -3.27354E-01
 2.56547E+00  7.90511E-01  3.04212E-04 -3.41125E-01
 2.56547E+00  8.89824E-01  2.99349E-04 -3.58983E-01
 2.56547E+00  9.89385E-01  2.94102E-04 -3.80659E-01
 2.56547E+00  1.08925E+00  2.88521E-04 -4.04268E-01
 2.56547E+00  1.18949E+00  2.82649E-04 -3.93150E-01
 2.56547E+00  1.29017E+00  2.76517E-04 -4.18367E-01
 2.56547E+00  1.39136E+00  2.70120E-04 -4.15876E-01
 2.56547E+00  1.49315E+00  2.63353E-04 -5.38367E-01
 2.56547E+00  1.59563E+00  2.55797E-04 -5.30215E-01
 2.56547E+00  1.69888E+00  2.45900E-04 -5.44677E-01
 2.56547E+00  1.80300E+00  2.27887E-04 -5.31407E-01
 2.56547E+00  1.90810E+00  1.83939E-04 -5.18258E-01
 2.56547E+00  2.01428E+00  9.84342E-05 -5.75765E-01
 2.56547E+00  2.12166E+00  2.69163E-05 -5.28022E-01
 2.56547E+00  2.23034E+00  4.62839E-06 -4.86432E-01
 2.56547E+00  2.34046E+00  6.44826E-07 -4.95514E-01
 2.56547E+00  2.45213E+00  7.89638E-08 -4.69032E-01
 2.56547E+00  2.56547E+00  8.54050E-09 -5.02727E-01
 2.56547E+00  2.68062E+00  8.03413E-10 -4.51458E-01
 2.56547E+00  2.79770E+00  6.57393E-11 -2.97272E-01
 2.56547E+00  2.91684E+00  4.84495E-12 -3.58139E-01
 2.56547E+00  3.03817E+00  0.00000E+00 -2.97911E-01
 2.56547E+00  3.16183E+00  0.00000E+00 -2.81430E-01
 2.56547E+00  3.28792E+00  0.00000E+00 -2.53212E-01
 2.56547E+00  3.41659E+00  0.00000E+00 -1.70510E-01
 2.56547E+00  3.54795E+00  0.00000E+00 -8.49783E-02
 2.56547E+00  3.68211E+00  0.00000E+00 -5.46822E-02
 2.56547E+00  3.81918E+00  0.00000E+00 -2.94935E-02
 2.56547E+00  3.95927E+00  0.00000E+00 -1.53841E-02
 2.56547E+00  4.10247E+00  0.00000E+00 -6.96976E-03
 2.56547E+00  4.24887E+00  0.00000E+00 -3.05105E-03
 2.56547E+00  4.39854E+00  0.00000E+00  0.00000E+00

 2.68062E+00  0.00000E+00  3.36612E-05 -9.97180E-02
 2.68062E+00  9.86832E-02  3.36320E-05 -1.15032E-01
 2.68062E+00  1.97370E-01  3.35302E-05 -9.56816E-02
 2.68062E+00  2.96070E-01  3.33596E-05 -1.04059E-01
 2.68062E+00  3.94797E-01  3.31222E-05 -1.44249E-01
 2.68062E+00  4.93575E-01  3.28204E-05 -1.60964E-01
 2.68062E+00  5.92429E-01  3.24568E-05 -1.81220E-01
 2.68062E+00  6.91395E-01  3.20346E-05 -1.77017E-01
 2.68062E+00  7.90511E-01  3.15573E-05 -2.20700E-01
 2.68062E+00  8.89824E-01  3.10288E-05 -2.61022E-01
 2.68062E+00  9.89385E-01  3.04529E-05 -2.52583E-01
 2.68062E+00  1.08925E+00  2.98334E-05 -3.19001E-01
 2.68062E+00  1.18949E+00  2.91737E-05 -3.35606E-01
 2.68062E+00  1.29017E+00  2.84757E-05 -3.40542E-01
 2.68062E+00  1.39136E+00  2.77378E-05 -3.70439E-01
 2.68062E+00  1.49315E+00  2.69490E-05 -4.17190E-01
 2.68062E+00  1.59563E+00  2.60663E-05 -4.59545E-01
 2.68062E+00  1.69888E+00  2.49340E-05 -3.73069E-01
 2.68062E+00  1.80300E+00  2.29750E-05 -4.22748E-01
 2.68062E+00  1.90810E+00  1.84207E-05 -4.09116E-01
 2.68062E+00  2.01428E+00  9.77803E-06 -5.38266E-01
 2.68062E+00  2.12166E+00  2.64757E-06 -3.66459E-01
 2.68062E+00  2.23034E+00  4.50516E-07 -3.84333E-01
 2.68062E+00  2.34046E+00  6.20557E-08 -4.50261E-01
 2.68062E+00  2.45213E+00  7.51139E-09 -3.93392E-01
 2.68062E+00  2.56547E+00  8.03765E-10 -4.51458E-01
 2.68062E+00  2.68062E+00  7.24238E-11 -4.06042E-01
 2.68062E+00  2.79770E+00  5.26412E-12 -3.30162E-01
 2.68062E+00  2.91684E+00  5.09400E-13 -3.37207E-01
 2.68062E+00  3.03817E+00  0.00000E+00 -3.49463E-01
 2.68062E+00  3.16183E+00  0.00000E+00 -2.71885E-01
 2.68062E+00  3.28792E+00  0.00000E+00 -2.24627E-01
 2.68062E+00  3.41659E+00  0.00000E+00 -1.47563E-01
 2.68062E+00  3.54795E+00  0.00000E+00 -1.03963E-01
 2.68062E+00  3.68211E+00  0.00000E+00 -6.31249E-02
 2.68062E+00  3.81918E+00  0.00000E+00 -3.36703E-02
 2.68062E+00  3.95927E+00  0.00000E+00 -1.67342E-02
 2.68062E+00  4.10247E+00  0.00000E+00 -7.19287E-03
 2.68062E+00  4.24887E+00  0.00000E+00 -3.50369E-03
 2.68062E+00  4.39854E+00  0.00000E+00  0.00000E+00

 2.79770E+00  0.00000E+00  2.93108E-06 -6.57835E-02
 2.79770E+00  9.86832E-02  2.92726E-06 -5.74440E-02
 2.79770E+00  1.97370E-01  2.91847E-06 -7.57179E-02
 2.79770E+00  2.96070E-01  2.90371E-06 -6.30203E-02
 2.79770E+00  3.94797E-01  2.88315E-06 -6.48722E-02
 2.79770E+00  4.93575E-01  2.85694E-06 -8.66418E-02
 2.79770E+00  5.92429E-01  2.82526E-06 -9.93050E-02
 2.79770E+00  6.91395E-01  2.78832E-06 -1.22776E-01
 2.79770E+00  7.90511E-01  2.74637E-06 -1.33194E-01
 2.79770E+00  8.89824E-01  2.69964E-06 -1.58583E-01
 2.79770E+00  9.89385E-01  2.64840E-06 -1.94463E-01
 2.79770E+00  1.08925E+00  2.59289E-06 -2.07246E-01
 2.79770E+00  1.18949E+00  2.53332E-06 -2.28771E-01
 2.79770E+00  1.29017E+00  2.46977E-06 -2.56652E-01
 2.79770E+00  1.39136E+00  2.40204E-06 -2.65567E-01
 2.79770E+00  1.49315E+00  2.32912E-06 -2.92561E-01
 2.79770E+00  1.59563E+00  2.24731E-06 -3.42347E-01
 2.79770E+00  1.69888E+00  2.14332E-06 -3.45944E-01
 2.79770E+00  1.80300E+00  1.96809E-06 -4.15690E-01
 2.79770E+00  1.90810E+00  1.57154E-06 -4.14734E-01
 2.79770E+00  2.01428E+00  8.29711E-07 -3.78921E-01
 2.79770E+00  2.12166E+00  2.23042E-07 -4.04106E-01
 2.79770E+00  2.23034E+00  3.76553E-08 -3.94887E-01
 2.79770E+00  2.34046E+00  5.14134E-09 -3.69494E-01
 2.79770E+00  2.45213E+00  6.16544E-10 -3.32305E-01
 2.79770E+00  2.56547E+00  6.57129E-11 -2.97272E-01
 2.79770E+00  2.68062E+00  5.24297E-12 -3.30162E-01
 2.79770E+00  2.79770E+00  2.42650E-12 -3.29244E-01
 2.79770E+00  2.91684E+00 -7.32809E-13 -2.17036E-01
 2.79770E+00  3.03817E+00  0.00000E+00 -3.05864E-01
 2.79770E+00  3.16183E+00  0.00000E+00 -2.95429E-01
 2.79770E+00  3.28792E+00  0.00000E+00 -2.57880E-01
 2.79770E+00  3.41659E+00  0.00000E+00 -2.11362E-01
 2.79770E+00  3.54795E+00  0.00000E+00 -1.05660E-01
 2.79770E+00  3.68211E+00  0.00000E+00 -6.62794E-02
 2.79770E+00  3.81918E+00  0.00000E+00 -4.55338E-02
 2.79770E+00  3.95927E+00  0.00000E+00 -2.07438E-02
 2.79770E+00  4.10247E+00  0.00000E+00 -9.41275E-03
 2.79770E+00  4.24887E+00  0.00000E+00 -4.52372E-03
 2.79770E+00  4.39854E+00  0.00000E+00  0.00000E+00

 2.91684E+00  0.00000E+00  2.17224E-07 -3.61172E-02
 2.91684E+00  9.86832E-02  2.14171E-07 -4.56515E-02
 2.91684E+00  1.97370E-01  2.13558E-07 -3.46699E-02
 2.91684E+00  2.96070E-01  2.12490E-07 -4.43288E-02
 2.91684E+00  3.94797E-01  2.11010E-07 -4.21691E-02
 2.91684E+00  4.93575E-01  2.09120E-07 -4.64904E-02
 2.91684E+00  5.92429E-01  2.06825E-07 -5.28303E-02
 2.91684E+00  6.91395E-01  2.04144E-07 -6.03649E-02
 2.91684E+00  7.90511E-01  2.01091E-07 -8.50741E-02
 2.91684E+00  8.89824E-01  1.97674E-07 -9.69944E-02
 2.91684E+00  9.89385E-01  1.93913E-07 -1.05503E-01
 2.91684E+00  1.08925E+00  1.89818E-07 -1.27443E-01
 2.91684E+00  1.18949E+00  1.85400E-07 -1.51112E-01
 2.91684E+00  1.29017E+00  1.80659E-07 -1.66521E-01
 2.91684E+00  1.39136E+00  1.75577E-07 -2.08093E-01
 2.91684E+00  1.49315E+00  1.70079E-07 -2.17854E-01
 2.91684E+00  1.59563E+00  1.63894E-07 -2.43405E-01
 2.91684E+00  1.69888E+00  1.56059E-07 -2.35855E-01
 2.91684E+00  1.80300E+00  1.43032E-07 -2.81863E-01
 2.91684E+00  1.90810E+00  1.13962E-07 -3.69609E-01
 2.91684E+00  2.01428E+00  5.99631E-08 -3.51504E-01
 2.91684E+00  2.12166E+00  1.60340E-08 -3.51329E-01
 2.91684E+00  2.23034E+00  2.69060E-09 -3.68551E-01
 2.91684E+00  2.34046E+00  3.65401E-10 -3.90711E-01
 2.91684E+00  2.45213E+00  4.32036E-11 -3.56509E-01
 2.91684E+00  2.56547E+00  4.73461E-12 -3.58139E-01
 2.91684E+00  2.68062E+00  2.80781E-13 -3.37207E-01
 2.91684E+00  2.79770E+00  3.02996E-13 -2.17036E-01
 2.91684E+00  2.91684E+00  7.49652E-13 -3.34353E-01
 2.91684E+00  3.03817E+00  0.00000E+00 -2.79793E-01
 2.91684E+00  3.16183E+00  0.00000E+00 -3.50460E-01
 2.91684E+00  3.28792E+00  0.00000E+00 -2.50187E-01
 2.91684E+00  3.41659E+00  0.00000E+00 -2.06453E-01
 2.91684E+00  3.54795E+00  0.00000E+00 -1.54170E-01
 2.91684E+00  3.68211E+00  0.00000E+00 -9.15132E-02
 2.91684E+00  3.81918E+00  0.00000E+00 -4.09900E-02
 2.91684E+00  3.95927E+00  0.00000E+00 -2.22551E-02
 2.91684E+00  4.10247E+00  0.00000E+00 -1.18030E-02
 2.91684E+00  4.24887E+00  0.00000E+00 -5.03971E-03
 2.91684E+00  4.39854E+00  0.00000E+00  0.00000E+00

 3.03817E+00  0.00000E+00  0.00000E+00 -2.42279E-02
 3.03817E+00  9.86832E-02  0.00000E+00 -2.22914E-02
 3.03817E+00  1.97370E-01  0.00000E+00 -2.47710E-02
 3.03817E+00  2.96070E-01  0.00000E+00 -2.54056E-02
 3.03817E+00  3.94797E-01  0.00000E+00 -3.15223E-02
 3.03817E+00  4.93575E-01  0.00000E+00 -2.75480E-02
 3.03817E+00  5.92429E-01  0.00000E+00 -3.60958E-02
 3.03817E+00  6.91395E-01  0.00000E+00 -3.65166E-02
 3.03817E+00  7.90511E-01  0.00000E+00 -4.56977E-02
 3.03817E+00  8.89824E-01  0.00000E+00 -5.30664E-02
 3.03817E+00  9.89385E-01  0.00000E+00 -6.33628E-02
 3.03817E+00  1.08925E+00  0.00000E+00 -7.57471E-02
 3.03817E+00  1.18949E+00  0.00000E+00 -9.14531E-02
 3.03817E+00  1.29017E+00  0.00000E+00 -1.12292E-01
 3.03817E+00  1.39136E+00  0.00000E+00 -1.32283E-01
 3.03817E+00  1.49315E+00  0.00000E+00 -1.43047E-01
 3.03817E+00  1.59563E+00  0.00000E+00 -1.73532E-01
 3.03817E+00  1.69888E+00  0.00000E+00 -2.17963E-01
 3.03817E+00  1.80300E+00  0.00000E+00 -2.19699E-01
 3.03817E+00  1.90810E+00  0.00000E+00 -2.59411E-01
 3.03817E+00  2.01428E+00  0.00000E+00 -2.66538E-01
 3.03817E+00  2.12166E+00  0.00000E+00 -3.00590E-01
 3.03817E+00  2.23034E+00  0.00000E+00 -3.58193E-01
 3.03817E+00  2.34046E+00  0.00000E+00 -3.53490E-01
 3.03817E+00  2.45213E+00  0.00000E+00 -2.95609E-01
 3.03817E+00  2.56547E+00  0.00000E+00 -2.97911E-01
 3.03817E+00  2.68062E+00  0.00000E+00 -3.49463E-01
 3.03817E+00  2.79770E+00  0.00000E+00 -3.05864E-01
 3.03817E+00  2.91684E+00  0.00000E+00 -2.79793E-01
 3.03817E+00  3.03817E+00  0.00000E+00 -2.65119E-01
 3.03817E+00  3.16183E+00  0.00000E+00 -2.62717E-01
 3.03817E+00  3.28792E+00  0.00000E+00 -2.03765E-01
 3.03817E+00  3.41659E+00  0.00000E+00 -1.27931E-01
 3.03817E+00  3.54795E+00  0.00000E+00 -1.17780E-01
 3.03817E+00  3.68211E+00  0.00000E+00 -9.02647E-02
 3.03817E+00  3.81918E+00  0.00000E+00 -4.90278E-02
 3.03817E+00  3.95927E+00  0.00000E+00 -3.14403E-02
 3.03817E+00  4.10247E+00  0.00000E+00 -1.36689E-02
 3.03817E+00  4.24887E+00  0.00000E+00 -6.09652E-03
 3.03817E+00  4.39854E+00  0.00000E+00  0.00000E+00

 3.16183E+00  0.00000E+00  0.00000E+00 -1.35928E-02
 3.16183E+00  9.86832E-02  0.00000E+00 -1.66870E-02
 3.16183E+00  1.97370E-01  0.00000E+00 -1.53712E-02
 3.16183E+00  2.96070E-01  0.00000E+00 -1.56129E-02
 3.16183E+00  3.94797E-01  0.00000E+00 -2.06765E-02
 3.16183E+00  4.93575E-01  0.00000E+00 -2.06904E-02
 3.16183E+00  5.92429E-01  0.00000E+00 -1.74990E-02
 3.16183E+00  6.91395E-01  0.00000E+00 -2.19886E-02
 3.16183E+00  7.90511E-01  0.00000E+00 -2.22897E-02
 3.16183E+00  8.89824E-01  0.00000E+00 -2.85066E-02
 3.16183E+00  9.89385E-01  0.00000E+00 -3.75366E-02
 3.16183E+00  1.08925E+00  0.00000E+00 -4.10046E-02
 3.16183E+00  1.18949E+00  0.00000E+00 -4.85057E-02
 3.16183E+00  1.29017E+00  0.00000E+00 -6.44778E-02
 3.16183E+00  1.39136E+00  0.00000E+00 -7.78091E-02
 3.16183E+00  1.49315E+00  0.00000E+00 -9.69406E-02
 3.16183E+00  1.59563E+00  0.00000E+00 -1.14451E-01
 3.16183E+00  1.69888E+00  0.00000E+00 -1.32533E-01
 3.16183E+00  1.80300E+00  0.00000E+00 -1.49740E-01
 3.16183E+00  1.90810E+00  0.00000E+00 -1.72534E-01
 3.16183E+00  2.01428E+00  0.00000E+00 -2.08613E-01
 3.16183E+00  2.12166E+00  0.00000E+00 -2.13421E-01
 3.16183E+00  2.23034E+00  0.00000E+00 -1.90317E-01
 3.16183E+00  2.34046E+00  0.00000E+00 -2.99407E-01
 3.16183E+00  2.45213E+00  0.00000E+00 -3.01908E-01
 3.16183E+00  2.56547E+00  0.00000E+00 -2.81430E-01
 3.16183E+00  2.68062E+00  0.00000E+00 -2.71885E-01
 3.16183E+00  2.79770E+00  0.00000E+00 -2.95429E-01
 3.16183E+00  2.91684E+00  0.00000E+00 -3.50460E-01
 3.16183E+00  3.03817E+00  0.00000E+00 -2.62717E-01
 3.16183E+00  3.16183E+00  0.00000E+00 -2.02220E-01
 3.16183E+00  3.28792E+00  0.00000E+00 -2.21373E-01
 3.16183E+00  3.41659E+00  0.00000E+00 -2.25918E-01
 3.16183E+00  3.54795E+00  0.00000E+00 -1.87295E-01
 3.16183E+00  3.68211E+00  0.00000E+00 -8.76567E-02
 3.16183E+00  3.81918E+00  0.00000E+00 -6.70290E-02
 3.16183E+00  3.95927E+00  0.00000E+00 -3.81388E-02
 3.16183E+00  4.10247E+00  0.00000E+00 -1.67091E-02
 3.16183E+00  4.24887E+00  0.00000E+00 -8.26451E-03
 3.16183E+00  4.39854E+00  0.00000E+00  0.00000E+00

 3.28792E+00  0.00000E+00  0.00000E+00 -7.31650E-03
 3.28792E+00  9.86832E-02  0.00000E+00 -1.01588E-02
 3.28792E+00  1.97370E-01  0.00000E+00 -9.34863E-03
 3.28792E+00  2.96070E-01  0.00000E+00 -8.43043E-03
 3.28792E+00  3.94797E-01  0.00000E+00 -9.61668E-03
 3.28792E+00  4.93575E-01  0.00000E+00 -1.01735E-02
 3.28792E+00  5.92429E-01  0.00000E+00 -1.15513E-02
 3.28792E+00  6.91395E-01  0.00000E+00 -1.47811E-02
 3.28792E+00  7.90511E-01  0.00000E+00 -1.29524E-02
 3.28792E+00  8.89824E-01  0.00000E+00 -1.80426E-02
 3.28792E+00  9.89385E-01  0.00000E+00 -2.25650E-02
 3.28792E+00  1.08925E+00  0.00000E+00 -2.09677E-02
 3.28792E+00  1.18949E+00  0.00000E+00 -2.72579E-02
 3.28792E+00  1.29017E+00  0.00000E+00 -3.42782E-02
 3.28792E+00  1.39136E+00  0.00000E+00 -4.43662E-02
 3.28792E+00  1.49315E+00  0.00000E+00 -5.40144E-02
 3.28792E+00  1.59563E+00  0.00000E+00 -6.29572E-02
 3.28792E+00  1.69888E+00  0.00000E+00 -7.28646E-02
 3.28792E+00  1.80300E+00  0.00000E+00 -9.46045E-02
 3.28792E+00  1.90810E+00  0.00000E+00 -1.11736E-01
 3.28792E+00  2.01428E+00  0.00000E+00 -1.33148E-01
 3.28792E+00  2.12166E+00  0.00000E+00 -1.38567E-01
 3.28792E+00  2.23034E+00  0.00000E+00 -1.64576E-01
 3.28792E+00  2.34046E+00  0.00000E+00 -2.11527E-01
 3.28792E+00  2.45213E+00  0.00000E+00 -1.75251E-01
 3.28792E+00  2.56547E+00  0.00000E+00 -2.53212E-01
 3.28792E+00  2.68062E+00  0.00000E+00 -2.24627E-01
 3.28792E+00  2.79770E+00  0.00000E+00 -2.57880E-01
 3.28792E+00  2.91684E+00  0.00000E+00 -2.50187E-01
 3.28792E+00  3.03817E+00  0.00000E+00 -2.03765E-01
 3.28792E+00  3.16183E+00  0.00000E+00 -2.21373E-01
 3.28792E+00  3.28792E+00  0.00000E+00 -1.87289E-01
 3.28792E+00  3.41659E+00  0.00000E+00 -2.13790E-01
 3.28792E+00  3.54795E+00  0.00000E+00 -1.89791E-01
 3.28792E+00  3.68211E+00  0.00000E+00 -7.64527E-02
 3.28792E+00  3.81918E+00  0.00000E+00 -7.84661E-02
 3.28792E+00  3.95927E+00  0.00000E+00 -3.96356E-02
 3.28792E+00  4.10247E+00  0.00000E+00 -1.89231E-02
 3.28792E+00  4.24887E+00  0.00000E+00 -9.35559E-03
 3.28792E+00  4.39854E+00  0.00000E+00  0.00000E+00

 3.41659E+00  0.00000E+00  0.00000E+00 -5.39117E-03
 3.41659E+00  9.86832E-02  0.00000E+00 -5.11681E-03
 3.41659E+00  1.97370E-01  0.00000E+00 -3.77992E-03
 3.41659E+00  2.96070E-01  0.00000E+00 -4.18342E-03
 3.41659E+00  3.94797E-01  0.00000E+00 -5.15247E-03
 3.41659E+00  4.93575E-01  0.00000E+00 -5.88540E-03
 3.41659E+00  5.92429E-01  0.00000E+00 -5.95230E-03
 3.41659E+00  6.91395E-01  0.00000E+00 -7.64575E-03
 3.41659E+00  7.90511E-01  0.00000E+00 -7.55789E-03
 3.41659E+00  8.89824E-01  0.00000E+00 -9.07354E-03
 3.41659E+00  9.89385E-01  0.00000E+00 -1.23379E-02
 3.41659E+00  1.08925E+00  0.00000E+00 -1.29266E-02
 3.41659E+00  1.18949E+00  0.00000E+00 -1.58951E-02
 3.41659E+00  1.29017E+00  0.00000E+00 -1.61385E-02
 3.41659E+00  1.39136E+00  0.00000E+00 -2.51503E-02
 3.41659E+00  1.49315E+00  0.00000E+00 -2.92500E-02
 3.41659E+00  1.59563E+00  0.00000E+00 -3.46198E-02
 3.41659E+00  1.69888E+00  0.00000E+00 -4.27193E-02
 3.41659E+00  1.80300E+00  0.00000E+00 -5.15401E-02
 3.41659E+00  1.90810E+00  0.00000E+00 -6.36218E-02
 3.41659E+00  2.01428E+00  0.00000E+00 -7.52020E-02
 3.41659E+00  2.12166E+00  0.00000E+00 -8.57504E-02
 3.41659E+00  2.23034E+00  0.00000E+00 -1.16979E-01
 3.41659E+00  2.34046E+00  0.00000E+00 -1.19178E-01
 3.41659E+00  2.45213E+00  0.00000E+00 -1.41584E-01
 3.41659E+00  2.56547E+00  0.00000E+00 -1.70510E-01
 3.41659E+00  2.68062E+00  0.00000E+00 -1.47563E-01
 3.41659E+00  2.79770E+00  0.00000E+00 -2.11362E-01
 3.41659E+00  2.91684E+00  0.00000E+00 -2.06453E-01
 3.41659E+00  3.03817E+00  0.00000E+00 -1.27931E-01
 3.41659E+00  3.16183E+00  0.00000E+00 -2.25918E-01
 3.41659E+00  3.28792E+00  0.00000E+00 -2.13790E-01
 3.41659E+00  3.41659E+00  0.00000E+00 -1.13570E-01
 3.41659E+00  3.54795E+00  0.00000E+00 -8.69355E-02
 3.41659E+00  3.68211E+00  0.00000E+00 -6.94851E-02
 3.41659E+00  3.81918E+00  0.00000E+00 -4.33950E-02
 3.41659E+00  3.95927E+00  0.00000E+00 -4.34682E-02
 3.41659E+00  4.10247E+00  0.00000E+00 -2.65650E-02
 3.41659E+00  4.24887E+00  0.00000E+00 -1.39339E-02
 3.41659E+00  4.39854E+00  0.00000E+00  0.00000E+00

 3.54795E+00  0.00000E+00  0.00000E+00 -2.80358E-03
 3.54795E+00  9.86832E-02  0.00000E+00 -2.10218E-03
 3.54795E+00  1.97370E-01  0.00000E+00 -2.16022E-03
 3.54795E+00  2.96070E-01  0.00000E+00 -3.19180E-03
 3.54795E+00  3.94797E-01  0.00000E+00 -2.09884E-03
 3.54795E+00  4.93575E-01  0.00000E+00 -3.62753E-03
 3.54795E+00  5.92429E-01  0.00000E+00 -3.02398E-03
 3.54795E+00  6.91395E-01  0.00000E+00 -4.66789E-03
 3.54795E+00  7.90511E-01  0.00000E+00 -5.01238E-03
 3.54795E+00  8.89824E-01  0.00000E+00 -4.69109E-03
 3.54795E+00  9.89385E-01  0.00000E+00 -7.29033E-03
 3.54795E+00  1.08925E+00  0.00000E+00 -6.60502E-03
 3.54795E+00  1.18949E+00  0.00000E+00 -1.02411E-02
 3.54795E+00  1.29017E+00  0.00000E+00 -9.82805E-03
 3.54795E+00  1.39136E+00  0.00000E+00 -1.29360E-02
 3.54795E+00  1.49315E+00  0.00000E+00 -1.46158E-02
 3.54795E+00  1.59563E+00  0.00000E+00 -1.78753E-02
 3.54795E+00  1.69888E+00  0.00000E+00 -2.26801E-02
 3.54795E+00  1.80300E+00  0.00000E+00 -2.69828E-02
 3.54795E+00  1.90810E+00  0.00000E+00 -3.43496E-02
 3.54795E+00  2.01428E+00  0.00000E+00 -4.09807E-02
 3.54795E+00  2.12166E+00  0.00000E+00 -4.97160E-02
 3.54795E+00  2.23034E+00  0.00000E+00 -6.41272E-02
 3.54795E+00  2.34046E+00  0.00000E+00 -6.53231E-02
 3.54795E+00  2.45213E+00  0.00000E+00 -8.64599E-02
 3.54795E+00  2.56547E+00  0.00000E+00 -8.49783E-02
 3.54795E+00  2.68062E+00  0.00000E+00 -1.03963E-01
 3.54795E+00  2.79770E+00  0.00000E+00 -1.05660E-01
 3.54795E+00  2.91684E+00  0.00000E+00 -1.54170E-01
 3.54795E+00  3.03817E+00  0.00000E+00 -1.17780E-01
 3.54795E+00  3.16183E+00  0.00000E+00 -1.87295E-01
 3.54795E+00  3.28792E+00  0.00000E+00 -1.89791E-01
 3.54795E+00  3.41659E+00  0.00000E+00 -8.69355E-02
 3.54795E+00  3.54795E+00  0.00000E+00 -1.66682E-01
 3.54795E+00  3.68211E+00  0.00000E+00 -1.24312E-01
 3.54795E+00  3.81918E+00  0.00000E+00 -7.89194E-02
 3.54795E+00  3.95927E+00  0.00000E+00 -4.97404E-02
 3.54795E+00  4.10247E+00  0.00000E+00 -2.47891E-02
 3.54795E+00  4.24887E+00  0.00000E+00 -5.54150E-03
 3.54795E+00  4.39854E+00  0.00000E+00  0.00000E+00

 3.68211E+00  0.00000E+00  0.00000E+00 -8.13085E-04
 3.68211E+00  9.86832E-02  0.00000E+00 -7.69057E-04
 3.68211E+00  1.97370E-01  0.00000E+00 -9.63418E-04
 3.68211E+00  2.96070E-01  0.00000E+00 -1.10600E-03
 3.68211E+00  3.94797E-01  0.00000E+00 -9.89575E-04
 3.68211E+00  4.93575E-01  0.00000E+00 -1.51650E-03
 3.68211E+00  5.92429E-01  0.00000E+00 -2.47306E-03
 3.68211E+00  6.91395E-01  0.00000E+00 -2.63353E-03
 3.68211E+00  7.90511E-01  0.00000E+00 -2.20088E-03
 3.68211E+00  8.89824E-01  0.00000E+00 -3.00050E-03
 3.68211E+00  9.89385E-01  0.00000E+00 -3.74379E-03
 3.68211E+00  1.08925E+00  0.00000E+00 -4.16944E-03
 3.68211E+00  1.18949E+00  0.00000E+00 -5.23306E-03
 3.68211E+00  1.29017E+00  0.00000E+00 -5.36270E-03
 3.68211E+00  1.39136E+00  0.00000E+00 -7.96063E-03
 3.68211E+00  1.49315E+00  0.00000E+00 -7.55507E-03
 3.68211E+00  1.59563E+00  0.00000E+00 -9.68958E-03
 3.68211E+00  1.69888E+00  0.00000E+00 -1.08446E-02
 3.68211E+00  1.80300E+00  0.00000E+00 -1.41613E-02
 3.68211E+00  1.90810E+00  0.00000E+00 -1.77009E-02
 3.68211E+00  2.01428E+00  0.00000E+00 -2.09259E-02
 3.68211E+00  2.12166E+00  0.00000E+00 -2.53843E-02
 3.68211E+00  2.23034E+00  0.00000E+00 -3.08251E-02
 3.68211E+00  2.34046E+00  0.00000E+00 -3.74290E-02
 3.68211E+00  2.45213E+00  0.00000E+00 -4.62737E-02
 3.68211E+00  2.56547E+00  0.00000E+00 -5.46822E-02
 3.68211E+00  2.68062E+00  0.00000E+00 -6.31249E-02
 3.68211E+00  2.79770E+00  0.00000E+00 -6.62794E-02
 3.68211E+00  2.91684E+00  0.00000E+00 -9.15132E-02
 3.68211E+00  3.03817E+00  0.00000E+00 -9.02647E-02
 3.68211E+00  3.16183E+00  0.00000E+00 -8.76567E-02
 3.68211E+00  3.28792E+00  0.00000E+00 -7.64527E-02
 3.68211E+00  3.41659E+00  0.00000E+00 -6.94851E-02
 3.68211E+00  3.54795E+00  0.00000E+00 -1.24312E-01
 3.68211E+00  3.68211E+00  0.00000E+00 -8.72995E-02
 3.68211E+00  3.81918E+00  0.00000E+00 -8.09836E-02
 3.68211E+00  3.95927E+00  0.00000E+00 -3.94935E-02
 3.68211E+00  4.10247E+00  0.00000E+00 -1.06637E-03
 3.68211E+00  4.24887E+00  0.00000E+00 -2.44766E-02
 3.68211E+00  4.39854E+00  0.00000E+00  0.00000E+00

 3.81918E+00  0.00000E+00  0.00000E+00 -2.09530E-04
 3.81918E+00  9.86832E-02  0.00000E+00 -1.33860E-04
 3.81918E+00  1.97370E-01  0.00000E+00 -4.05510E-04
 3.81918E+00  2.96070E-01  0.00000E+00 -2.19543E-04
 3.81918E+00  3.94797E-01  0.00000E+00 -8.70737E-04
 3.81918E+00  4.93575E-01  0.00000E+00 -1.03599E-03
 3.81918E+00  5.92429E-01  0.00000E+00 -1.06323E-03
 3.81918E+00  6.91395E-01  0.00000E+00 -8.87841E-04
 3.81918E+00  7.90511E-01  0.00000E+00 -9.48071E-04
 3.81918E+00  8.89824E-01  0.00000E+00 -1.45322E-03
 3.81918E+00  9.89385E-01  0.00000E+00 -1.73780E-03
 3.81918E+00  1.08925E+00  0.00000E+00 -2.82385E-03
 3.81918E+00  1.18949E+00  0.00000E+00 -2.15475E-03
 3.81918E+00  1.29017E+00  0.00000E+00 -2.63372E-03
 3.81918E+00  1.39136E+00  0.00000E+00 -4.10149E-03
 3.81918E+00  1.49315E+00  0.00000E+00 -3.43370E-03
 3.81918E+00  1.59563E+00  0.00000E+00 -4.89248E-03
 3.81918E+00  1.69888E+00  0.00000E+00 -5.61484E-03
 3.81918E+00  1.80300E+00  0.00000E+00 -6.79566E-03
 3.81918E+00  1.90810E+00  0.00000E+00 -9.24665E-03
 3.81918E+00  2.01428E+00  0.00000E+00 -1.10574E-02
 3.81918E+00  2.12166E+00  0.00000E+00 -1.34643E-02
 3.81918E+00  2.23034E+00  0.00000E+00 -1.50388E-02
 3.81918E+00  2.34046E+00  0.00000E+00 -1.88665E-02
 3.81918E+00  2.45213E+00  0.00000E+00 -2.26069E-02
 3.81918E+00  2.56547E+00  0.00000E+00 -2.94935E-02
 3.81918E+00  2.68062E+00  0.00000E+00 -3.36703E-02
 3.81918E+00  2.79770E+00  0.00000E+00 -4.55338E-02
 3.81918E+00  2.91684E+00  0.00000E+00 -4.09900E-02
 3.81918E+00  3.03817E+00  0.00000E+00 -4.90278E-02
 3.81918E+00  3.16183E+00  0.00000E+00 -6.70290E-02
 3.81918E+00  3.28792E+00  0.00000E+00 -7.84661E-02
 3.81918E+00  3.41659E+00  0.00000E+00 -4.33950E-02
 3.81918E+00  3.54795E+00  0.00000E+00 -7.89194E-02
 3.81918E+00  3.68211E+00  0.00000E+00 -8.09836E-02
 3.81918E+00  3.81918E+00  0.00000E+00 -6.01862E-02
 3.81918E+00  3.95927E+00  0.00000E+00 -6.21314E-03
 3.81918E+00  4.10247E+00  0.00000E+00 -5.91239E-02
 3.81918E+00  4.24887E+00  0.00000E+00 -1.32142E-02
 3.81918E+00  4.39854E+00  0.00000E+00  0.00000E+00

 3.95927E+00  0.00000E+00  0.00000E+00 -1.97102E-05
 3.95927E+00  9.86832E-02  0.00000E+00 -2.67933E-05
 3.95927E+00  1.97370E-01  0.00000E+00 -7.88332E-05
 3.95927E+00  2.96070E-01  0.00000E+00 -1.07294E-04
 3.95927E+00  3.94797E-01  0.00000E+00 -1.82831E-04
 3.95927E+00  4.93575E-01  0.00000E+00 -3.49263E-04
 3.95927E+00  5.92429E-01  0.00000E+00 -9.62813E-05
 3.95927E+00  6.91395E-01  0.00000E+00 -7.68724E-04
 3.95927E+00  7.90511E-01  0.00000E+00 -4.33190E-04
 3.95927E+00  8.89824E-01  0.00000E+00 -7.17973E-04
 3.95927E+00  9.89385E-01  0.00000E+00 -1.30510E-03
 3.95927E+00  1.08925E+00  0.00000E+00 -8.74933E-04
 3.95927E+00  1.18949E+00  0.00000E+00 -1.21383E-03
 3.95927E+00  1.29017E+00  0.00000E+00 -1.22747E-03
 3.95927E+00  1.39136E+00  0.00000E+00 -1.72329E-03
 3.95927E+00  1.49315E+00  0.00000E+00 -2.07437E-03
 3.95927E+00  1.59563E+00  0.00000E+00 -2.63516E-03
 3.95927E+00  1.69888E+00  0.00000E+00 -3.10862E-03
 3.95927E+00  1.80300E+00  0.00000E+00 -3.30999E-03
 3.95927E+00  1.90810E+00  0.00000E+00 -4.33668E-03
 3.95927E+00  2.01428E+00  0.00000E+00 -5.18016E-03
 3.95927E+00  2.12166E+00  0.00000E+00 -6.39571E-03
 3.95927E+00  2.23034E+00  0.00000E+00 -8.30681E-03
 3.95927E+00  2.34046E+00  0.00000E+00 -9.77926E-03
 3.95927E+00  2.45213E+00  0.00000E+00 -1.19362E-02
 3.95927E+00  2.56547E+00  0.00000E+00 -1.53841E-02
 3.95927E+00  2.68062E+00  0.00000E+00 -1.67342E-02
 3.95927E+00  2.79770E+00  0.00000E+00 -2.07438E-02
 3.95927E+00  2.91684E+00  0.00000E+00 -2.22551E-02
 3.95927E+00  3.03817E+00  0.00000E+00 -3.14403E-02
 3.95927E+00  3.16183E+00  0.00000E+00 -3.81388E-02
 3.95927E+00  3.28792E+00  0.00000E+00 -3.96356E-02
 3.95927E+00  3.41659E+00  0.00000E+00 -4.34682E-02
 3.95927E+00  3.54795E+00  0.00000E+00 -4.97404E-02
 3.95927E+00  3.68211E+00  0.00000E+00 -3.94935E-02
 3.95927E+00  3.81918E+00  0.00000E+00 -6.21314E-03
 3.95927E+00  3.95927E+00  0.00000E+00 -2.29850E-02
 3.95927E+00  4.10247E+00  0.00000E+00 -3.43386E-02
 3.95927E+00  4.24887E+00  0.00000E+00 -1.40523E-03
 3.95927E+00  4.39854E+00  0.00000E+00  0.00000E+00

 4.10247E+00  0.00000E+00  0.00000E+00 -1.21716E-06
 4.10247E+00  9.86832E-02  0.00000E+00 -2.20813E-06
 4.10247E+00  1.97370E-01  0.00000E+00 -4.20518E-07
 4.10247E+00  2.96070E-01  0.00000E+00 -3.98032E-05
 4.10247E+00  3.94797E-01  0.00000E+00 -3.17498E-06
 4.10247E+00  4.93575E-01  0.00000E+00 -5.67566E-05
 4.10247E+00  5.92429E-01  0.00000E+00 -1.75476E-04
 4.10247E+00  6.91395E-01  0.00000E+00 -2.59190E-04
 4.10247E+00  7.90511E-01  0.00000E+00 -1.62756E-04
 4.10247E+00  8.89824E-01  0.00000E+00 -4.08250E-04
 4.10247E+00  9.89385E-01  0.00000E+00 -4.95679E-04
 4.10247E+00  1.08925E+00  0.00000E+00 -6.62215E-04
 4.10247E+00  1.18949E+00  0.00000E+00 -3.72044E-04
 4.10247E+00  1.29017E+00  0.00000E+00 -9.91028E-04
 4.10247E+00  1.39136E+00  0.00000E+00 -8.65766E-04
 4.10247E+00  1.49315E+00  0.00000E+00 -9.00790E-04
 4.10247E+00  1.59563E+00  0.00000E+00 -1.12147E-03
 4.10247E+00  1.69888E+00  0.00000E+00 -1.52955E-03
 4.10247E+00  1.80300E+00  0.00000E+00 -1.52230E-03
 4.10247E+00  1.90810E+00  0.00000E+00 -2.04002E-03
 4.10247E+00  2.01428E+00  0.00000E+00 -2.36951E-03
 4.10247E+00  2.12166E+00  0.00000E+00 -3.35068E-03
 4.10247E+00  2.23034E+00  0.00000E+00 -4.12580E-03
 4.10247E+00  2.34046E+00  0.00000E+00 -4.66818E-03
 4.10247E+00  2.45213E+00  0.00000E+00 -5.64277E-03
 4.10247E+00  2.56547E+00  0.00000E+00 -6.96976E-03
 4.10247E+00  2.68062E+00  0.00000E+00 -7.19287E-03
 4.10247E+00  2.79770E+00  0.00000E+00 -9.41275E-03
 4.10247E+00  2.91684E+00  0.00000E+00 -1.18030E-02
 4.10247E+00  3.03817E+00  0.00000E+00 -1.36689E-02
 4.10247E+00  3.16183E+00  0.00000E+00 -1.67091E-02
 4.10247E+00  3.28792E+00  0.00000E+00 -1.89231E-02
 4.10247E+00  3.41659E+00  0.00000E+00 -2.65650E-02
 4.10247E+00  3.54795E+00  0.00000E+00 -2.47891E-02
 4.10247E+00  3.68211E+00  0.00000E+00 -1.06637E-03
 4.10247E+00  3.81918E+00  0.00000E+00 -5.91239E-02
 4.10247E+00  3.95927E+00  0.00000E+00 -3.43386E-02
 4.10247E+00  4.10247E+00  0.00000E+00 -6.14274E-02
 4.10247E+00  4.24887E+00  0.00000E+00 -7.52870E-03
 4.10247E+00  4.39854E+00  0.00000E+00  0.00000E+00

 4.24887E+00  0.00000E+00  0.00000E+00  1.46359E-08
 4.24887E+00  9.86832E-02  0.00000E+00 -8.11394E-08
 4.24887E+00  1.97370E-01  0.00000E+00 -6.42278E-08
 4.24887E+00  2.96070E-01  0.00000E+00 -3.12090E-06
 4.24887E+00  3.94797E-01  0.00000E+00 -1.48298E-05
 4.24887E+00  4.93575E-01  0.00000E+00 -2.36464E-05
 4.24887E+00  5.92429E-01  0.00000E+00 -6.74945E-05
 4.24887E+00  6.91395E-01  0.00000E+00  7.72200E-05
 4.24887E+00  7.90511E-01  0.00000E+00 -1.99590E-04
 4.24887E+00  8.89824E-01  0.00000E+00 -5.74375E-05
 4.24887E+00  9.89385E-01  0.00000E+00 -1.39584E-04
 4.24887E+00  1.08925E+00  0.00000E+00 -2.08392E-04
 4.24887E+00  1.18949E+00  0.00000E+00 -1.57426E-04
 4.24887E+00  1.29017E+00  0.00000E+00 -6.14495E-05
 4.24887E+00  1.39136E+00  0.00000E+00 -5.94528E-04
 4.24887E+00  1.49315E+00  0.00000E+00 -2.27421E-04
 4.24887E+00  1.59563E+00  0.00000E+00 -5.93103E-04
 4.24887E+00  1.69888E+00  0.00000E+00 -6.48095E-04
 4.24887E+00  1.80300E+00  0.00000E+00 -8.04326E-04
 4.24887E+00  1.90810E+00  0.00000E+00 -7.59056E-04
 4.24887E+00  2.01428E+00  0.00000E+00 -1.14221E-03
 4.24887E+00  2.12166E+00  0.00000E+00 -1.77716E-03
 4.24887E+00  2.23034E+00  0.00000E+00 -1.85222E-03
 4.24887E+00  2.34046E+00  0.00000E+00 -2.13840E-03
 4.24887E+00  2.45213E+00  0.00000E+00 -2.46739E-03
 4.24887E+00  2.56547E+00  0.00000E+00 -3.05105E-03
 4.24887E+00  2.68062E+00  0.00000E+00 -3.50369E-03
 4.24887E+00  2.79770E+00  0.00000E+00 -4.52372E-03
 4.24887E+00  2.91684E+00  0.00000E+00 -5.03971E-03
 4.24887E+00  3.03817E+00  0.00000E+00 -6.09652E-03
 4.24887E+00  3.16183E+00  0.00000E+00 -8.26451E-03
 4.24887E+00  3.28792E+00  0.00000E+00 -9.35559E-03
 4.24887E+00  3.41659E+00  0.00000E+00 -1.39339E-02
 4.24887E+00  3.54795E+00  0.00000E+00 -5.54150E-03
 4.24887E+00  3.68211E+00  0.00000E+00 -2.44766E-02
 4.24887E+00  3.81918E+00  0.00000E+00 -1.32142E-02
 4.24887E+00  3.95927E+00  0.00000E+00 -1.40523E-03
 4.24887E+00  4.10247E+00  0.00000E+00 -7.52870E-03
 4.24887E+00  4.24887E+00  0.00000E+00 -7.44423E-04
 4.24887E+00  4.39854E+00  0.00000E+00  0.00000E+00

 4.39854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 4.39854E+00  9.86832E-02  0.00000E+00  0.00000E+00
 4.39854E+00  1.97370E-01  0.00000E+00  0.00000E+00
 4.39854E+00  2.96070E-01  0.00000E+00  0.00000E+00
 4.39854E+00  3.94797E-01  0.00000E+00  0.00000E+00
 4.39854E+00  4.93575E-01  0.00000E+00  0.00000E+00
 4.39854E+00  5.92429E-01  0.00000E+00  0.00000E+00
 4.39854E+00  6.91395E-01  0.00000E+00  0.00000E+00
 4.39854E+00  7.90511E-01  0.00000E+00  0.00000E+00
 4.39854E+00  8.89824E-01  0.00000E+00  0.00000E+00
 4.39854E+00  9.89385E-01  0.00000E+00  0.00000E+00
 4.39854E+00  1.08925E+00  0.00000E+00  0.00000E+00
 4.39854E+00  1.18949E+00  0.00000E+00  0.00000E+00
 4.39854E+00  1.29017E+00  0.00000E+00  0.00000E+00
 4.39854E+00  1.39136E+00  0.00000E+00  0.00000E+00
 4.39854E+00  1.49315E+00  0.00000E+00  0.00000E+00
 4.39854E+00  1.59563E+00  0.00000E+00  0.00000E+00
 4.39854E+00  1.69888E+00  0.00000E+00  0.00000E+00
 4.39854E+00  1.80300E+00  0.00000E+00  0.00000E+00
 4.39854E+00  1.90810E+00  0.00000E+00  0.00000E+00
 4.39854E+00  2.01428E+00  0.00000E+00  0.00000E+00
 4.39854E+00  2.12166E+00  0.00000E+00  0.00000E+00
 4.39854E+00  2.23034E+00  0.00000E+00  0.00000E+00
 4.39854E+00  2.34046E+00  0.00000E+00  0.00000E+00
 4.39854E+00  2.45213E+00  0.00000E+00  0.00000E+00
 4.39854E+00  2.56547E+00  0.00000E+00  0.00000E+00
 4.39854E+00  2.68062E+00  0.00000E+00  0.00000E+00
 4.39854E+00  2.79770E+00  0.00000E+00  0.00000E+00
 4.39854E+00  2.91684E+00  0.00000E+00  0.00000E+00
 4.39854E+00  3.03817E+00  0.00000E+00  0.00000E+00
 4.39854E+00  3.16183E+00  0.00000E+00  0.00000E+00
 4.39854E+00  3.28792E+00  0.00000E+00  0.00000E+00
 4.39854E+00  3.41659E+00  0.00000E+00  0.00000E+00
 4.39854E+00  3.54795E+00  0.00000E+00  0.00000E+00
 4.39854E+00  3.68211E+00  0.00000E+00  0.00000E+00
 4.39854E+00  3.81918E+00  0.00000E+00  0.00000E+00
 4.39854E+00  3.95927E+00  0.00000E+00  0.00000E+00
 4.39854E+00  4.10247E+00  0.00000E+00  0.00000E+00
 4.39854E+00  4.24887E+00  0.00000E+00  0.00000E+00
 4.39854E+00  4.39854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.000_kF1.45 <==
 0.00000E+00  0.00000E+00 -7.98472E+01 -7.44210E+01
 0.00000E+00  1.00442E-01 -7.89460E+01 -7.38605E+01
 0.00000E+00  2.00887E-01 -7.63952E+01 -7.24694E+01
 0.00000E+00  3.01345E-01 -7.25802E+01 -7.00214E+01
 0.00000E+00  4.01830E-01 -6.79545E+01 -6.66620E+01
 0.00000E+00  5.02362E-01 -6.28997E+01 -6.22949E+01
 0.00000E+00  6.02969E-01 -5.76732E+01 -5.73267E+01
 0.00000E+00  7.03683E-01 -5.24273E+01 -5.14329E+01
 0.00000E+00  8.04542E-01 -4.72472E+01 -4.54255E+01
 0.00000E+00  9.05590E-01 -4.21797E+01 -3.92839E+01
 0.00000E+00  1.00688E+00 -3.72517E+01 -3.35339E+01
 0.00000E+00  1.10846E+00 -3.24824E+01 -2.81365E+01
 0.00000E+00  1.21040E+00 -2.78886E+01 -2.31169E+01
 0.00000E+00  1.31276E+00 -2.34855E+01 -1.88083E+01
 0.00000E+00  1.41562E+00 -1.92855E+01 -1.51962E+01
 0.00000E+00  1.51906E+00 -1.52966E+01 -1.19008E+01
 0.00000E+00  1.62315E+00 -1.15155E+01 -9.14633E+00
 0.00000E+00  1.72800E+00 -7.91092E+00 -6.43052E+00
 0.00000E+00  1.83368E+00 -4.42524E+00 -3.92922E+00
 0.00000E+00  1.94030E+00 -1.30392E+00 -1.55902E+00
 0.00000E+00  2.04797E+00  2.17308E-01 -5.50021E-01
 0.00000E+00  2.15679E+00  2.01461E-01 -8.69058E-01
 0.00000E+00  2.26687E+00  5.23092E-02 -8.57741E-01
 0.00000E+00  2.37833E+00  9.21533E-03 -6.67873E-01
 0.00000E+00  2.49129E+00  1.28971E-03 -4.03356E-01
 0.00000E+00  2.60586E+00  1.48616E-04 -1.48536E-01
 0.00000E+00  2.72218E+00  1.43803E-05 -9.64533E-02
 0.00000E+00  2.84036E+00  1.16715E-06 -4.11654E-02
 0.00000E+00  2.96054E+00  8.06617E-08 -3.18649E-02
 0.00000E+00  3.08284E+00  0.00000E+00 -1.92544E-02
 0.00000E+00  3.20738E+00  0.00000E+00 -1.36630E-02
 0.00000E+00  3.33429E+00  0.00000E+00 -6.18813E-03
 0.00000E+00  3.46369E+00  0.00000E+00 -3.07714E-03
 0.00000E+00  3.59569E+00  0.00000E+00 -1.25503E-03
 0.00000E+00  3.73043E+00  0.00000E+00 -5.78860E-04
 0.00000E+00  3.86799E+00  0.00000E+00 -9.48908E-05
 0.00000E+00  4.00849E+00  0.00000E+00 -1.38464E-07
 0.00000E+00  4.15202E+00  0.00000E+00 -6.17173E-07
 0.00000E+00  4.29868E+00  0.00000E+00  5.43659E-09
 0.00000E+00  4.44854E+00  0.00000E+00  0.00000E+00

 1.00442E-01  0.00000E+00 -7.89460E+01 -7.38605E+01
 1.00442E-01  1.00442E-01 -7.80880E+01 -7.34870E+01
 1.00442E-01  2.00887E-01 -7.56489E+01 -7.20242E+01
 1.00442E-01  3.01345E-01 -7.19738E+01 -6.95363E+01
 1.00442E-01  4.01830E-01 -6.74792E+01 -6.60497E+01
 1.00442E-01  5.02362E-01 -6.25290E+01 -6.18542E+01
 1.00442E-01  6.02969E-01 -5.73802E+01 -5.67987E+01
 1.00442E-01  7.03683E-01 -5.21915E+01 -5.11332E+01
 1.00442E-01  8.04542E-01 -4.70542E+01 -4.52055E+01
 1.00442E-01  9.05590E-01 -4.20198E+01 -3.91846E+01
 1.00442E-01  1.00688E+00 -3.71187E+01 -3.32663E+01
 1.00442E-01  1.10846E+00 -3.23720E+01 -2.79628E+01
 1.00442E-01  1.21040E+00 -2.77978E+01 -2.30649E+01
 1.00442E-01  1.31276E+00 -2.34115E+01 -1.88688E+01
 1.00442E-01  1.41562E+00 -1.92263E+01 -1.50997E+01
 1.00442E-01  1.51906E+00 -1.52503E+01 -1.19532E+01
 1.00442E-01  1.62315E+00 -1.14805E+01 -9.08521E+00
 1.00442E-01  1.72800E+00 -7.88593E+00 -6.44459E+00
 1.00442E-01  1.83368E+00 -4.40945E+00 -3.87882E+00
 1.00442E-01  1.94030E+00 -1.29674E+00 -1.54680E+00
 1.00442E-01  2.04797E+00  2.18813E-01 -5.57662E-01
 1.00442E-01  2.15679E+00  2.01509E-01 -7.20170E-01
 1.00442E-01  2.26687E+00  5.22809E-02 -8.08773E-01
 1.00442E-01  2.37833E+00  9.20794E-03 -5.86300E-01
 1.00442E-01  2.49129E+00  1.28854E-03 -3.71026E-01
 1.00442E-01  2.60586E+00  1.48476E-04 -2.04681E-01
 1.00442E-01  2.72218E+00  1.43662E-05 -8.57513E-02
 1.00442E-01  2.84036E+00  1.16493E-06 -4.34880E-02
 1.00442E-01  2.96054E+00  7.93963E-08 -2.41053E-02
 1.00442E-01  3.08284E+00  0.00000E+00 -2.38649E-02
 1.00442E-01  3.20738E+00  0.00000E+00 -9.86288E-03
 1.00442E-01  3.33429E+00  0.00000E+00 -6.19457E-03
 1.00442E-01  3.46369E+00  0.00000E+00 -3.16407E-03
 1.00442E-01  3.59569E+00  0.00000E+00 -1.70459E-03
 1.00442E-01  3.73043E+00  0.00000E+00 -5.87335E-04
 1.00442E-01  3.86799E+00  0.00000E+00 -9.43349E-05
 1.00442E-01  4.00849E+00  0.00000E+00 -1.00904E-05
 1.00442E-01  4.15202E+00  0.00000E+00 -4.47342E-07
 1.00442E-01  4.29868E+00  0.00000E+00 -1.82878E-08
 1.00442E-01  4.44854E+00  0.00000E+00  0.00000E+00

 2.00887E-01  0.00000E+00 -7.63952E+01 -7.24694E+01
 2.00887E-01  1.00442E-01 -7.56489E+01 -7.20242E+01
 2.00887E-01  2.00887E-01 -7.35026E+01 -7.04998E+01
 2.00887E-01  3.01345E-01 -7.02033E+01 -6.81207E+01
 2.00887E-01  4.01830E-01 -6.60725E+01 -6.47336E+01
 2.00887E-01  5.02362E-01 -6.14225E+01 -6.05236E+01
 2.00887E-01  6.02969E-01 -5.65024E+01 -5.56805E+01
 2.00887E-01  7.03683E-01 -5.14842E+01 -5.00889E+01
 2.00887E-01  8.04542E-01 -4.64754E+01 -4.44232E+01
 2.00887E-01  9.05590E-01 -4.15407E+01 -3.85583E+01
 2.00887E-01  1.00688E+00 -3.67204E+01 -3.29828E+01
 2.00887E-01  1.10846E+00 -3.20418E+01 -2.76165E+01
 2.00887E-01  1.21040E+00 -2.75259E+01 -2.29777E+01
 2.00887E-01  1.31276E+00 -2.31902E+01 -1.88031E+01
 2.00887E-01  1.41562E+00 -1.90493E+01 -1.51070E+01
 2.00887E-01  1.51906E+00 -1.51123E+01 -1.18934E+01
 2.00887E-01  1.62315E+00 -1.13765E+01 -9.04660E+00
 2.00887E-01  1.72800E+00 -7.81187E+00 -6.39443E+00
 2.00887E-01  1.83368E+00 -4.36306E+00 -3.87125E+00
 2.00887E-01  1.94030E+00 -1.27610E+00 -1.50203E+00
 2.00887E-01  2.04797E+00  2.22834E-01 -5.17853E-01
 2.00887E-01  2.15679E+00  2.01522E-01 -7.39913E-01
 2.00887E-01  2.26687E+00  5.21731E-02 -8.33638E-01
 2.00887E-01  2.37833E+00  9.18262E-03 -6.91180E-01
 2.00887E-01  2.49129E+00  1.28465E-03 -4.15337E-01
 2.00887E-01  2.60586E+00  1.48013E-04 -2.01009E-01
 2.00887E-01  2.72218E+00  1.43212E-05 -1.06928E-01
 2.00887E-01  2.84036E+00  1.16132E-06 -5.45362E-02
 2.00887E-01  2.96054E+00  7.91763E-08 -2.93384E-02
 2.00887E-01  3.08284E+00  0.00000E+00 -1.94669E-02
 2.00887E-01  3.20738E+00  0.00000E+00 -1.17784E-02
 2.00887E-01  3.33429E+00  0.00000E+00 -6.96313E-03
 2.00887E-01  3.46369E+00  0.00000E+00 -3.72323E-03
 2.00887E-01  3.59569E+00  0.00000E+00 -1.63094E-03
 2.00887E-01  3.73043E+00  0.00000E+00 -5.79045E-04
 2.00887E-01  3.86799E+00  0.00000E+00 -1.86130E-04
 2.00887E-01  4.00849E+00  0.00000E+00 -4.38781E-05
 2.00887E-01  4.15202E+00  0.00000E+00 -3.41555E-06
 2.00887E-01  4.29868E+00  0.00000E+00 -5.45149E-08
 2.00887E-01  4.44854E+00  0.00000E+00  0.00000E+00

 3.01345E-01  0.00000E+00 -7.25802E+01 -7.00214E+01
 3.01345E-01  1.00442E-01 -7.19738E+01 -6.95363E+01
 3.01345E-01  2.00887E-01 -7.02033E+01 -6.81207E+01
 3.01345E-01  3.01345E-01 -6.74085E+01 -6.57173E+01
 3.01345E-01  4.01830E-01 -6.37959E+01 -6.24329E+01
 3.01345E-01  5.02362E-01 -5.96008E+01 -5.83959E+01
 3.01345E-01  6.02969E-01 -5.50448E+01 -5.37420E+01
 3.01345E-01  7.03683E-01 -5.03057E+01 -4.85416E+01
 3.01345E-01  8.04542E-01 -4.55104E+01 -4.31393E+01
 3.01345E-01  9.05590E-01 -4.07429E+01 -3.76482E+01
 3.01345E-01  1.00688E+00 -3.60579E+01 -3.24319E+01
 3.01345E-01  1.10846E+00 -3.14926E+01 -2.74375E+01
 3.01345E-01  1.21040E+00 -2.70737E+01 -2.28034E+01
 3.01345E-01  1.31276E+00 -2.28223E+01 -1.86663E+01
 3.01345E-01  1.41562E+00 -1.87549E+01 -1.50408E+01
 3.01345E-01  1.51906E+00 -1.48822E+01 -1.18081E+01
 3.01345E-01  1.62315E+00 -1.12029E+01 -9.11148E+00
 3.01345E-01  1.72800E+00 -7.68830E+00 -6.39989E+00
 3.01345E-01  1.83368E+00 -4.28555E+00 -3.76692E+00
 3.01345E-01  1.94030E+00 -1.24151E+00 -1.47358E+00
 3.01345E-01  2.04797E+00  2.29588E-01 -4.93031E-01
 3.01345E-01  2.15679E+00  2.01543E-01 -6.59572E-01
 3.01345E-01  2.26687E+00  5.19930E-02 -7.75074E-01
 3.01345E-01  2.37833E+00  9.14026E-03 -6.01268E-01
 3.01345E-01  2.49129E+00  1.27812E-03 -3.98581E-01
 3.01345E-01  2.60586E+00  1.47237E-04 -1.88484E-01
 3.01345E-01  2.72218E+00  1.42458E-05 -9.12775E-02
 3.01345E-01  2.84036E+00  1.15528E-06 -5.00172E-02
 3.01345E-01  2.96054E+00  7.87633E-08 -3.52571E-02
 3.01345E-01  3.08284E+00  0.00000E+00 -2.22052E-02
 3.01345E-01  3.20738E+00  0.00000E+00 -9.45710E-03
 3.01345E-01  3.33429E+00  0.00000E+00 -5.26814E-03
 3.01345E-01  3.46369E+00  0.00000E+00 -4.83594E-03
 3.01345E-01  3.59569E+00  0.00000E+00 -2.13409E-03
 3.01345E-01  3.73043E+00  0.00000E+00 -7.13457E-04
 3.01345E-01  3.86799E+00  0.00000E+00 -3.14241E-04
 3.01345E-01  4.00849E+00  0.00000E+00 -6.76136E-05
 3.01345E-01  4.15202E+00  0.00000E+00  4.97290E-07
 3.01345E-01  4.29868E+00  0.00000E+00 -8.96016E-07
 3.01345E-01  4.44854E+00  0.00000E+00  0.00000E+00

 4.01830E-01  0.00000E+00 -6.79545E+01 -6.66620E+01
 4.01830E-01  1.00442E-01 -6.74792E+01 -6.60497E+01
 4.01830E-01  2.00887E-01 -6.60725E+01 -6.47336E+01
 4.01830E-01  3.01345E-01 -6.37959E+01 -6.24329E+01
 4.01830E-01  4.01830E-01 -6.07582E+01 -5.93045E+01
 4.01830E-01  5.02362E-01 -5.71096E+01 -5.55247E+01
 4.01830E-01  6.02969E-01 -5.30215E+01 -5.11559E+01
 4.01830E-01  7.03683E-01 -4.86590E+01 -4.64185E+01
 4.01830E-01  8.04542E-01 -4.41600E+01 -4.15327E+01
 4.01830E-01  9.05590E-01 -3.96273E+01 -3.63886E+01
 4.01830E-01  1.00688E+00 -3.51327E+01 -3.14383E+01
 4.01830E-01  1.10846E+00 -3.07261E+01 -2.68408E+01
 4.01830E-01  1.21040E+00 -2.64426E+01 -2.24690E+01
 4.01830E-01  1.31276E+00 -2.23084E+01 -1.84907E+01
 4.01830E-01  1.41562E+00 -1.83433E+01 -1.51110E+01
 4.01830E-01  1.51906E+00 -1.45601E+01 -1.18500E+01
 4.01830E-01  1.62315E+00 -1.09592E+01 -9.04995E+00
 4.01830E-01  1.72800E+00 -7.51442E+00 -6.41458E+00
 4.01830E-01  1.83368E+00 -4.17604E+00 -3.82232E+00
 4.01830E-01  1.94030E+00 -1.19225E+00 -1.52997E+00
 4.01830E-01  2.04797E+00  2.39400E-01 -4.86672E-01
 4.01830E-01  2.15679E+00  2.01643E-01 -5.74897E-01
 4.01830E-01  2.26687E+00  5.17510E-02 -8.13271E-01
 4.01830E-01  2.37833E+00  9.08214E-03 -6.15371E-01
 4.01830E-01  2.49129E+00  1.26909E-03 -4.33080E-01
 4.01830E-01  2.60586E+00  1.46158E-04 -2.49917E-01
 4.01830E-01  2.72218E+00  1.41409E-05 -1.24302E-01
 4.01830E-01  2.84036E+00  1.14684E-06 -5.79555E-02
 4.01830E-01  2.96054E+00  7.82005E-08 -3.40968E-02
 4.01830E-01  3.08284E+00  0.00000E+00 -2.01627E-02
 4.01830E-01  3.20738E+00  0.00000E+00 -1.13412E-02
 4.01830E-01  3.33429E+00  0.00000E+00 -5.93808E-03
 4.01830E-01  3.46369E+00  0.00000E+00 -3.58653E-03
 4.01830E-01  3.59569E+00  0.00000E+00 -2.11798E-03
 4.01830E-01  3.73043E+00  0.00000E+00 -9.21222E-04
 4.01830E-01  3.86799E+00  0.00000E+00 -4.06742E-04
 4.01830E-01  4.00849E+00  0.00000E+00 -1.08969E-04
 4.01830E-01  4.15202E+00  0.00000E+00 -2.23086E-05
 4.01830E-01  4.29868E+00  0.00000E+00 -9.51499E-07
 4.01830E-01  4.44854E+00  0.00000E+00  0.00000E+00

 5.02362E-01  0.00000E+00 -6.28997E+01 -6.22949E+01
 5.02362E-01  1.00442E-01 -6.25290E+01 -6.18542E+01
 5.02362E-01  2.00887E-01 -6.14225E+01 -6.05236E+01
 5.02362E-01  3.01345E-01 -5.96008E+01 -5.83959E+01
 5.02362E-01  4.01830E-01 -5.71096E+01 -5.55247E+01
 5.02362E-01  5.02362E-01 -5.40272E+01 -5.19832E+01
 5.02362E-01  6.02969E-01 -5.04652E+01 -4.81122E+01
 5.02362E-01  7.03683E-01 -4.65550E+01 -4.38902E+01
 5.02362E-01  8.04542E-01 -4.24274E+01 -3.93712E+01
 5.02362E-01  9.05590E-01 -3.81953E+01 -3.47964E+01
 5.02362E-01  1.00688E+00 -3.39463E+01 -3.04276E+01
 5.02362E-01  1.10846E+00 -2.97439E+01 -2.61726E+01
 5.02362E-01  1.21040E+00 -2.56339E+01 -2.21184E+01
 5.02362E-01  1.31276E+00 -2.16495E+01 -1.84022E+01
 5.02362E-01  1.41562E+00 -1.78148E+01 -1.49969E+01
 5.02362E-01  1.51906E+00 -1.41457E+01 -1.18510E+01
 5.02362E-01  1.62315E+00 -1.06450E+01 -9.01407E+00
 5.02362E-01  1.72800E+00 -7.28924E+00 -6.39515E+00
 5.02362E-01  1.83368E+00 -4.03344E+00 -3.79042E+00
 5.02362E-01  1.94030E+00 -1.12746E+00 -1.40873E+00
 5.02362E-01  2.04797E+00  2.52661E-01 -3.95898E-01
 5.02362E-01  2.15679E+00  2.01910E-01 -5.97391E-01
 5.02362E-01  2.26687E+00  5.14594E-02 -6.92576E-01
 5.02362E-01  2.37833E+00  9.00969E-03 -6.06211E-01
 5.02362E-01  2.49129E+00  1.25771E-03 -3.72099E-01
 5.02362E-01  2.60586E+00  1.44791E-04 -2.34601E-01
 5.02362E-01  2.72218E+00  1.40074E-05 -1.23701E-01
 5.02362E-01  2.84036E+00  1.13609E-06 -5.72956E-02
 5.02362E-01  2.96054E+00  7.74823E-08 -3.60174E-02
 5.02362E-01  3.08284E+00  0.00000E+00 -2.17972E-02
 5.02362E-01  3.20738E+00  0.00000E+00 -1.39093E-02
 5.02362E-01  3.33429E+00  0.00000E+00 -9.47752E-03
 5.02362E-01  3.46369E+00  0.00000E+00 -4.67292E-03
 5.02362E-01  3.59569E+00  0.00000E+00 -3.03312E-03
 5.02362E-01  3.73043E+00  0.00000E+00 -7.04812E-04
 5.02362E-01  3.86799E+00  0.00000E+00 -5.51686E-04
 5.02362E-01  4.00849E+00  0.00000E+00 -2.77920E-04
 5.02362E-01  4.15202E+00  0.00000E+00 -6.34042E-05
 5.02362E-01  4.29868E+00  0.00000E+00 -6.08101E-06
 5.02362E-01  4.44854E+00  0.00000E+00  0.00000E+00

 6.02969E-01  0.00000E+00 -5.76732E+01 -5.73267E+01
 6.02969E-01  1.00442E-01 -5.73802E+01 -5.67987E+01
 6.02969E-01  2.00887E-01 -5.65024E+01 -5.56805E+01
 6.02969E-01  3.01345E-01 -5.50448E+01 -5.37420E+01
 6.02969E-01  4.01830E-01 -5.30215E+01 -5.11559E+01
 6.02969E-01  5.02362E-01 -5.04652E+01 -4.81122E+01
 6.02969E-01  6.02969E-01 -4.74354E+01 -4.46243E+01
 6.02969E-01  7.03683E-01 -4.40190E+01 -4.08606E+01
 6.02969E-01  8.04542E-01 -4.03214E+01 -3.69527E+01
 6.02969E-01  9.05590E-01 -3.64500E+01 -3.31113E+01
 6.02969E-01  1.00688E+00 -3.25001E+01 -2.89926E+01
 6.02969E-01  1.10846E+00 -2.85476E+01 -2.50551E+01
 6.02969E-01  1.21040E+00 -2.46492E+01 -2.14506E+01
 6.02969E-01  1.31276E+00 -2.08467E+01 -1.80040E+01
 6.02969E-01  1.41562E+00 -1.71699E+01 -1.47518E+01
 6.02969E-01  1.51906E+00 -1.36388E+01 -1.17279E+01
 6.02969E-01  1.62315E+00 -1.02593E+01 -9.00546E+00
 6.02969E-01  1.72800E+00 -7.01164E+00 -6.27148E+00
 6.02969E-01  1.83368E+00 -3.85645E+00 -3.77285E+00
 6.02969E-01  1.94030E+00 -1.04607E+00 -1.37704E+00
 6.02969E-01  2.04797E+00  2.69843E-01 -3.67510E-01
 6.02969E-01  2.15679E+00  2.02445E-01 -4.99356E-01
 6.02969E-01  2.26687E+00  5.11331E-02 -5.87709E-01
 6.02969E-01  2.37833E+00  8.92467E-03 -5.79899E-01
 6.02969E-01  2.49129E+00  1.24416E-03 -4.22469E-01
 6.02969E-01  2.60586E+00  1.43150E-04 -2.88502E-01
 6.02969E-01  2.72218E+00  1.38465E-05 -1.38547E-01
 6.02969E-01  2.84036E+00  1.12309E-06 -7.66070E-02
 6.02969E-01  2.96054E+00  7.66071E-08 -5.27730E-02
 6.02969E-01  3.08284E+00  0.00000E+00 -2.75369E-02
 6.02969E-01  3.20738E+00  0.00000E+00 -1.65390E-02
 6.02969E-01  3.33429E+00  0.00000E+00 -1.10110E-02
 6.02969E-01  3.46369E+00  0.00000E+00 -6.10987E-03
 6.02969E-01  3.59569E+00  0.00000E+00 -3.20513E-03
 6.02969E-01  3.73043E+00  0.00000E+00 -9.97660E-04
 6.02969E-01  3.86799E+00  0.00000E+00 -5.46796E-04
 6.02969E-01  4.00849E+00  0.00000E+00 -3.96985E-04
 6.02969E-01  4.15202E+00  0.00000E+00 -1.21828E-04
 6.02969E-01  4.29868E+00  0.00000E+00 -2.45380E-05
 6.02969E-01  4.44854E+00  0.00000E+00  0.00000E+00

 7.03683E-01  0.00000E+00 -5.24273E+01 -5.14329E+01
 7.03683E-01  1.00442E-01 -5.21915E+01 -5.11332E+01
 7.03683E-01  2.00887E-01 -5.14842E+01 -5.00889E+01
 7.03683E-01  3.01345E-01 -5.03057E+01 -4.85416E+01
 7.03683E-01  4.01830E-01 -4.86590E+01 -4.64185E+01
 7.03683E-01  5.02362E-01 -4.65550E+01 -4.38902E+01
 7.03683E-01  6.02969E-01 -4.40190E+01 -4.08606E+01
 7.03683E-01  7.03683E-01 -4.10981E+01 -3.77979E+01
 7.03683E-01  8.04542E-01 -3.78625E+01 -3.43348E+01
 7.03683E-01  9.05590E-01 -3.43988E+01 -3.08649E+01
 7.03683E-01  1.00688E+00 -3.07969E+01 -2.74959E+01
 7.03683E-01  1.10846E+00 -2.71384E+01 -2.41510E+01
 7.03683E-01  1.21040E+00 -2.34895E+01 -2.06381E+01
 7.03683E-01  1.31276E+00 -1.99006E+01 -1.74740E+01
 7.03683E-01  1.41562E+00 -1.64088E+01 -1.44842E+01
 7.03683E-01  1.51906E+00 -1.30390E+01 -1.14687E+01
 7.03683E-01  1.62315E+00 -9.80134E+00 -8.77721E+00
 7.03683E-01  1.72800E+00 -6.68039E+00 -6.11528E+00
 7.03683E-01  1.83368E+00 -3.64365E+00 -3.55921E+00
 7.03683E-01  1.94030E+00 -9.46878E-01 -1.24954E+00
 7.03683E-01  2.04797E+00  2.91491E-01 -2.47297E-01
 7.03683E-01  2.15679E+00  2.03364E-01 -4.00305E-01
 7.03683E-01  2.26687E+00  5.07894E-02 -6.79413E-01
 7.03683E-01  2.37833E+00  8.82914E-03 -4.57524E-01
 7.03683E-01  2.49129E+00  1.22864E-03 -4.68448E-01
 7.03683E-01  2.60586E+00  1.41254E-04 -2.71112E-01
 7.03683E-01  2.72218E+00  1.36594E-05 -1.84661E-01
 7.03683E-01  2.84036E+00  1.10792E-06 -9.74982E-02
 7.03683E-01  2.96054E+00  7.55840E-08 -5.00630E-02
 7.03683E-01  3.08284E+00  0.00000E+00 -2.94218E-02
 7.03683E-01  3.20738E+00  0.00000E+00 -1.59843E-02
 7.03683E-01  3.33429E+00  0.00000E+00 -8.81620E-03
 7.03683E-01  3.46369E+00  0.00000E+00 -3.76575E-03
 7.03683E-01  3.59569E+00  0.00000E+00 -2.98799E-03
 7.03683E-01  3.73043E+00  0.00000E+00 -2.60460E-03
 7.03683E-01  3.86799E+00  0.00000E+00 -1.03163E-03
 7.03683E-01  4.00849E+00  0.00000E+00 -6.58867E-04
 7.03683E-01  4.15202E+00  0.00000E+00  2.15481E-05
 7.03683E-01  4.29868E+00  0.00000E+00 -3.87565E-05
 7.03683E-01  4.44854E+00  0.00000E+00  0.00000E+00

 8.04542E-01  0.00000E+00 -4.72472E+01 -4.54255E+01
 8.04542E-01  1.00442E-01 -4.70542E+01 -4.52055E+01
 8.04542E-01  2.00887E-01 -4.64754E+01 -4.44232E+01
 8.04542E-01  3.01345E-01 -4.55104E+01 -4.31393E+01
 8.04542E-01  4.01830E-01 -4.41600E+01 -4.15327E+01
 8.04542E-01  5.02362E-01 -4.24274E+01 -3.93712E+01
 8.04542E-01  6.02969E-01 -4.03214E+01 -3.69527E+01
 8.04542E-01  7.03683E-01 -3.78625E+01 -3.43348E+01
 8.04542E-01  8.04542E-01 -3.50889E+01 -3.16749E+01
 8.04542E-01  9.05590E-01 -3.20582E+01 -2.87508E+01
 8.04542E-01  1.00688E+00 -2.88426E+01 -2.57763E+01
 8.04542E-01  1.10846E+00 -2.55183E+01 -2.26342E+01
 8.04542E-01  1.21040E+00 -2.21553E+01 -1.99325E+01
 8.04542E-01  1.31276E+00 -1.88116E+01 -1.68458E+01
 8.04542E-01  1.41562E+00 -1.55316E+01 -1.40438E+01
 8.04542E-01  1.51906E+00 -1.23461E+01 -1.11789E+01
 8.04542E-01  1.62315E+00 -9.27020E+00 -8.68492E+00
 8.04542E-01  1.72800E+00 -6.29412E+00 -6.00100E+00
 8.04542E-01  1.83368E+00 -3.39348E+00 -3.45561E+00
 8.04542E-01  1.94030E+00 -8.28571E-01 -1.21642E+00
 8.04542E-01  2.04797E+00  3.18203E-01 -1.63751E-01
 8.04542E-01  2.15679E+00  2.04797E-01 -3.92837E-01
 8.04542E-01  2.26687E+00  5.04472E-02 -5.30416E-01
 8.04542E-01  2.37833E+00  8.72539E-03 -5.57422E-01
 8.04542E-01  2.49129E+00  1.21139E-03 -4.16404E-01
 8.04542E-01  2.60586E+00  1.39122E-04 -3.03454E-01
 8.04542E-01  2.72218E+00  1.34478E-05 -1.83375E-01
 8.04542E-01  2.84036E+00  1.09068E-06 -1.15824E-01
 8.04542E-01  2.96054E+00  7.44191E-08 -5.17715E-02
 8.04542E-01  3.08284E+00  0.00000E+00 -3.33739E-02
 8.04542E-01  3.20738E+00  0.00000E+00 -2.16428E-02
 8.04542E-01  3.33429E+00  0.00000E+00 -1.27786E-02
 8.04542E-01  3.46369E+00  0.00000E+00 -6.56131E-03
 8.04542E-01  3.59569E+00  0.00000E+00 -2.45695E-03
 8.04542E-01  3.73043E+00  0.00000E+00 -2.37084E-03
 8.04542E-01  3.86799E+00  0.00000E+00 -1.23461E-03
 8.04542E-01  4.00849E+00  0.00000E+00 -5.99909E-04
 8.04542E-01  4.15202E+00  0.00000E+00 -1.25154E-04
 8.04542E-01  4.29868E+00  0.00000E+00 -1.33274E-04
 8.04542E-01  4.44854E+00  0.00000E+00  0.00000E+00

 9.05590E-01  0.00000E+00 -4.21797E+01 -3.92839E+01
 9.05590E-01  1.00442E-01 -4.20198E+01 -3.91846E+01
 9.05590E-01  2.00887E-01 -4.15407E+01 -3.85583E+01
 9.05590E-01  3.01345E-01 -4.07429E+01 -3.76482E+01
 9.05590E-01  4.01830E-01 -3.96273E+01 -3.63886E+01
 9.05590E-01  5.02362E-01 -3.81953E+01 -3.47964E+01
 9.05590E-01  6.02969E-01 -3.64500E+01 -3.31113E+01
 9.05590E-01  7.03683E-01 -3.43988E+01 -3.08649E+01
 9.05590E-01  8.04542E-01 -3.20582E+01 -2.87508E+01
 9.05590E-01  9.05590E-01 -2.94595E+01 -2.63125E+01
 9.05590E-01  1.00688E+00 -2.66504E+01 -2.38848E+01
 9.05590E-01  1.10846E+00 -2.36915E+01 -2.13757E+01
 9.05590E-01  1.21040E+00 -2.06477E+01 -1.86660E+01
 9.05590E-01  1.31276E+00 -1.75797E+01 -1.60233E+01
 9.05590E-01  1.41562E+00 -1.45377E+01 -1.34872E+01
 9.05590E-01  1.51906E+00 -1.15591E+01 -1.08076E+01
 9.05590E-01  1.62315E+00 -8.66483E+00 -8.31354E+00
 9.05590E-01  1.72800E+00 -5.85142E+00 -5.88245E+00
 9.05590E-01  1.83368E+00 -3.10434E+00 -3.33346E+00
 9.05590E-01  1.94030E+00 -6.89809E-01 -1.25157E+00
 9.05590E-01  2.04797E+00  3.50597E-01 -1.57438E-01
 9.05590E-01  2.15679E+00  2.06882E-01 -4.22031E-01
 9.05590E-01  2.26687E+00  5.01270E-02 -4.80839E-01
 9.05590E-01  2.37833E+00  8.61586E-03 -5.03621E-01
 9.05590E-01  2.49129E+00  1.19264E-03 -4.70563E-01
 9.05590E-01  2.60586E+00  1.36775E-04 -2.85647E-01
 9.05590E-01  2.72218E+00  1.32131E-05 -1.93987E-01
 9.05590E-01  2.84036E+00  1.07147E-06 -1.29704E-01
 9.05590E-01  2.96054E+00  7.31128E-08 -7.06722E-02
 9.05590E-01  3.08284E+00  0.00000E+00 -4.18938E-02
 9.05590E-01  3.20738E+00  0.00000E+00 -2.21009E-02
 9.05590E-01  3.33429E+00  0.00000E+00 -1.38751E-02
 9.05590E-01  3.46369E+00  0.00000E+00 -8.63204E-03
 9.05590E-01  3.59569E+00  0.00000E+00 -5.10201E-03
 9.05590E-01  3.73043E+00  0.00000E+00 -2.56957E-03
 9.05590E-01  3.86799E+00  0.00000E+00 -8.65775E-04
 9.05590E-01  4.00849E+00  0.00000E+00 -4.60801E-04
 9.05590E-01  4.15202E+00  0.00000E+00 -2.17852E-04
 9.05590E-01  4.29868E+00  0.00000E+00 -2.53937E-04
 9.05590E-01  4.44854E+00  0.00000E+00  0.00000E+00

 1.00688E+00  0.00000E+00 -3.72517E+01 -3.35339E+01
 1.00688E+00  1.00442E-01 -3.71187E+01 -3.32663E+01
 1.00688E+00  2.00887E-01 -3.67204E+01 -3.29828E+01
 1.00688E+00  3.01345E-01 -3.60579E+01 -3.24319E+01
 1.00688E+00  4.01830E-01 -3.51327E+01 -3.14383E+01
 1.00688E+00  5.02362E-01 -3.39463E+01 -3.04276E+01
 1.00688E+00  6.02969E-01 -3.25001E+01 -2.89926E+01
 1.00688E+00  7.03683E-01 -3.07969E+01 -2.74959E+01
 1.00688E+00  8.04542E-01 -2.88426E+01 -2.57763E+01
 1.00688E+00  9.05590E-01 -2.66504E+01 -2.38848E+01
 1.00688E+00  1.00688E+00 -2.42458E+01 -2.17728E+01
 1.00688E+00  1.10846E+00 -2.16684E+01 -1.96429E+01
 1.00688E+00  1.21040E+00 -1.89694E+01 -1.73744E+01
 1.00688E+00  1.31276E+00 -1.62047E+01 -1.50569E+01
 1.00688E+00  1.41562E+00 -1.34265E+01 -1.25901E+01
 1.00688E+00  1.51906E+00 -1.06773E+01 -1.02178E+01
 1.00688E+00  1.62315E+00 -7.98398E+00 -7.87766E+00
 1.00688E+00  1.72800E+00 -5.35082E+00 -5.59707E+00
 1.00688E+00  1.83368E+00 -2.77462E+00 -3.05426E+00
 1.00688E+00  1.94030E+00 -5.29238E-01 -9.49784E-01
 1.00688E+00  2.04797E+00  3.89298E-01 -2.29331E-01
 1.00688E+00  2.15679E+00  2.09758E-01 -4.62600E-01
 1.00688E+00  2.26687E+00  4.98498E-02 -5.82300E-01
 1.00688E+00  2.37833E+00  8.50307E-03 -5.10240E-01
 1.00688E+00  2.49129E+00  1.17267E-03 -4.09324E-01
 1.00688E+00  2.60586E+00  1.34237E-04 -3.25065E-01
 1.00688E+00  2.72218E+00  1.29570E-05 -2.21145E-01
 1.00688E+00  2.84036E+00  1.05038E-06 -1.39004E-01
 1.00688E+00  2.96054E+00  7.16767E-08 -8.68607E-02
 1.00688E+00  3.08284E+00  0.00000E+00 -4.37760E-02
 1.00688E+00  3.20738E+00  0.00000E+00 -2.86317E-02
 1.00688E+00  3.33429E+00  0.00000E+00 -1.63904E-02
 1.00688E+00  3.46369E+00  0.00000E+00 -1.00530E-02
 1.00688E+00  3.59569E+00  0.00000E+00 -4.21991E-03
 1.00688E+00  3.73043E+00  0.00000E+00 -2.75493E-03
 1.00688E+00  3.86799E+00  0.00000E+00 -1.08750E-03
 1.00688E+00  4.00849E+00  0.00000E+00 -4.84156E-04
 1.00688E+00  4.15202E+00  0.00000E+00 -1.89593E-04
 1.00688E+00  4.29868E+00  0.00000E+00 -2.17884E-04
 1.00688E+00  4.44854E+00  0.00000E+00  0.00000E+00

 1.10846E+00  0.00000E+00 -3.24824E+01 -2.81365E+01
 1.10846E+00  1.00442E-01 -3.23720E+01 -2.79628E+01
 1.10846E+00  2.00887E-01 -3.20418E+01 -2.76165E+01
 1.10846E+00  3.01345E-01 -3.14926E+01 -2.74375E+01
 1.10846E+00  4.01830E-01 -3.07261E+01 -2.68408E+01
 1.10846E+00  5.02362E-01 -2.97439E+01 -2.61726E+01
 1.10846E+00  6.02969E-01 -2.85476E+01 -2.50551E+01
 1.10846E+00  7.03683E-01 -2.71384E+01 -2.41510E+01
 1.10846E+00  8.04542E-01 -2.55183E+01 -2.26342E+01
 1.10846E+00  9.05590E-01 -2.36915E+01 -2.13757E+01
 1.10846E+00  1.00688E+00 -2.16684E+01 -1.96429E+01
 1.10846E+00  1.10846E+00 -1.94697E+01 -1.78208E+01
 1.10846E+00  1.21040E+00 -1.71284E+01 -1.58344E+01
 1.10846E+00  1.31276E+00 -1.46883E+01 -1.38125E+01
 1.10846E+00  1.41562E+00 -1.21971E+01 -1.17102E+01
 1.10846E+00  1.51906E+00 -9.69894E+00 -9.47253E+00
 1.10846E+00  1.62315E+00 -7.22613E+00 -7.43219E+00
 1.10846E+00  1.72800E+00 -4.79075E+00 -5.07143E+00
 1.10846E+00  1.83368E+00 -2.40271E+00 -2.90022E+00
 1.10846E+00  1.94030E+00 -3.45544E-01 -9.90728E-01
 1.10846E+00  2.04797E+00  4.34912E-01 -1.21167E-01
 1.10846E+00  2.15679E+00  2.13560E-01 -4.11455E-01
 1.10846E+00  2.26687E+00  4.96359E-02 -4.83530E-01
 1.10846E+00  2.37833E+00  8.38951E-03 -4.93079E-01
 1.10846E+00  2.49129E+00  1.15172E-03 -4.15148E-01
 1.10846E+00  2.60586E+00  1.31528E-04 -3.14609E-01
 1.10846E+00  2.72218E+00  1.26810E-05 -2.44161E-01
 1.10846E+00  2.84036E+00  1.02751E-06 -1.75805E-01
 1.10846E+00  2.96054E+00  7.01097E-08 -1.05803E-01
 1.10846E+00  3.08284E+00  0.00000E+00 -6.41870E-02
 1.10846E+00  3.20738E+00  0.00000E+00 -3.40905E-02
 1.10846E+00  3.33429E+00  0.00000E+00 -1.93060E-02
 1.10846E+00  3.46369E+00  0.00000E+00 -8.65749E-03
 1.10846E+00  3.59569E+00  0.00000E+00 -5.31765E-03
 1.10846E+00  3.73043E+00  0.00000E+00 -2.93232E-03
 1.10846E+00  3.86799E+00  0.00000E+00 -1.31283E-03
 1.10846E+00  4.00849E+00  0.00000E+00 -4.04545E-04
 1.10846E+00  4.15202E+00  0.00000E+00 -3.42350E-04
 1.10846E+00  4.29868E+00  0.00000E+00 -2.14834E-04
 1.10846E+00  4.44854E+00  0.00000E+00  0.00000E+00

 1.21040E+00  0.00000E+00 -2.78886E+01 -2.31169E+01
 1.21040E+00  1.00442E-01 -2.77978E+01 -2.30649E+01
 1.21040E+00  2.00887E-01 -2.75259E+01 -2.29777E+01
 1.21040E+00  3.01345E-01 -2.70737E+01 -2.28034E+01
 1.21040E+00  4.01830E-01 -2.64426E+01 -2.24690E+01
 1.21040E+00  5.02362E-01 -2.56339E+01 -2.21184E+01
 1.21040E+00  6.02969E-01 -2.46492E+01 -2.14506E+01
 1.21040E+00  7.03683E-01 -2.34895E+01 -2.06381E+01
 1.21040E+00  8.04542E-01 -2.21553E+01 -1.99325E+01
 1.21040E+00  9.05590E-01 -2.06477E+01 -1.86660E+01
 1.21040E+00  1.00688E+00 -1.89694E+01 -1.73744E+01
 1.21040E+00  1.10846E+00 -1.71284E+01 -1.58344E+01
 1.21040E+00  1.21040E+00 -1.51414E+01 -1.42025E+01
 1.21040E+00  1.31276E+00 -1.30362E+01 -1.25025E+01
 1.21040E+00  1.41562E+00 -1.08499E+01 -1.05411E+01
 1.21040E+00  1.51906E+00 -8.62282E+00 -8.71531E+00
 1.21040E+00  1.62315E+00 -6.38947E+00 -6.62178E+00
 1.21040E+00  1.72800E+00 -4.16945E+00 -4.70062E+00
 1.21040E+00  1.83368E+00 -1.98704E+00 -2.54632E+00
 1.21040E+00  1.94030E+00 -1.37507E-01 -7.16613E-01
 1.21040E+00  2.04797E+00  4.87986E-01 -1.30750E-01
 1.21040E+00  2.15679E+00  2.18409E-01 -4.56884E-01
 1.21040E+00  2.26687E+00  4.95035E-02 -5.98027E-01
 1.21040E+00  2.37833E+00  8.27739E-03 -4.82912E-01
 1.21040E+00  2.49129E+00  1.13001E-03 -4.18624E-01
 1.21040E+00  2.60586E+00  1.28666E-04 -3.88557E-01
 1.21040E+00  2.72218E+00  1.23865E-05 -2.70583E-01
 1.21040E+00  2.84036E+00  1.00292E-06 -1.83620E-01
 1.21040E+00  2.96054E+00  6.84186E-08 -1.17880E-01
 1.21040E+00  3.08284E+00  0.00000E+00 -7.32126E-02
 1.21040E+00  3.20738E+00  0.00000E+00 -3.88814E-02
 1.21040E+00  3.33429E+00  0.00000E+00 -2.01910E-02
 1.21040E+00  3.46369E+00  0.00000E+00 -1.10279E-02
 1.21040E+00  3.59569E+00  0.00000E+00 -7.26986E-03
 1.21040E+00  3.73043E+00  0.00000E+00 -3.91598E-03
 1.21040E+00  3.86799E+00  0.00000E+00 -1.84155E-03
 1.21040E+00  4.00849E+00  0.00000E+00 -3.98874E-04
 1.21040E+00  4.15202E+00  0.00000E+00 -4.74137E-04
 1.21040E+00  4.29868E+00  0.00000E+00 -2.49649E-04
 1.21040E+00  4.44854E+00  0.00000E+00  0.00000E+00

 1.31276E+00  0.00000E+00 -2.34855E+01 -1.88083E+01
 1.31276E+00  1.00442E-01 -2.34115E+01 -1.88688E+01
 1.31276E+00  2.00887E-01 -2.31902E+01 -1.88031E+01
 1.31276E+00  3.01345E-01 -2.28223E+01 -1.86663E+01
 1.31276E+00  4.01830E-01 -2.23084E+01 -1.84907E+01
 1.31276E+00  5.02362E-01 -2.16495E+01 -1.84022E+01
 1.31276E+00  6.02969E-01 -2.08467E+01 -1.80040E+01
 1.31276E+00  7.03683E-01 -1.99006E+01 -1.74740E+01
 1.31276E+00  8.04542E-01 -1.88116E+01 -1.68458E+01
 1.31276E+00  9.05590E-01 -1.75797E+01 -1.60233E+01
 1.31276E+00  1.00688E+00 -1.62047E+01 -1.50569E+01
 1.31276E+00  1.10846E+00 -1.46883E+01 -1.38125E+01
 1.31276E+00  1.21040E+00 -1.30362E+01 -1.25025E+01
 1.31276E+00  1.31276E+00 -1.12621E+01 -1.09897E+01
 1.31276E+00  1.41562E+00 -9.38925E+00 -9.41148E+00
 1.31276E+00  1.51906E+00 -7.44859E+00 -7.65931E+00
 1.31276E+00  1.62315E+00 -5.47225E+00 -6.00862E+00
 1.31276E+00  1.72800E+00 -3.48501E+00 -4.12767E+00
 1.31276E+00  1.83368E+00 -1.52597E+00 -2.16316E+00
 1.31276E+00  1.94030E+00  9.59592E-02 -5.94360E-01
 1.31276E+00  2.04797E+00  5.48967E-01 -1.45200E-01
 1.31276E+00  2.15679E+00  2.24401E-01 -4.63605E-01
 1.31276E+00  2.26687E+00  4.94663E-02 -5.96887E-01
 1.31276E+00  2.37833E+00  8.16825E-03 -4.29247E-01
 1.31276E+00  2.49129E+00  1.10769E-03 -4.53713E-01
 1.31276E+00  2.60586E+00  1.25663E-04 -3.59455E-01
 1.31276E+00  2.72218E+00  1.20739E-05 -2.85326E-01
 1.31276E+00  2.84036E+00  9.76643E-07 -1.94839E-01
 1.31276E+00  2.96054E+00  6.66010E-08 -1.49410E-01
 1.31276E+00  3.08284E+00  0.00000E+00 -8.69858E-02
 1.31276E+00  3.20738E+00  0.00000E+00 -4.84911E-02
 1.31276E+00  3.33429E+00  0.00000E+00 -2.72811E-02
 1.31276E+00  3.46369E+00  0.00000E+00 -1.45364E-02
 1.31276E+00  3.59569E+00  0.00000E+00 -8.15042E-03
 1.31276E+00  3.73043E+00  0.00000E+00 -4.42289E-03
 1.31276E+00  3.86799E+00  0.00000E+00 -2.11766E-03
 1.31276E+00  4.00849E+00  0.00000E+00 -1.66660E-03
 1.31276E+00  4.15202E+00  0.00000E+00 -3.41343E-04
 1.31276E+00  4.29868E+00  0.00000E+00 -3.19772E-04
 1.31276E+00  4.44854E+00  0.00000E+00  0.00000E+00

 1.41562E+00  0.00000E+00 -1.92855E+01 -1.51962E+01
 1.41562E+00  1.00442E-01 -1.92263E+01 -1.50997E+01
 1.41562E+00  2.00887E-01 -1.90493E+01 -1.51070E+01
 1.41562E+00  3.01345E-01 -1.87549E+01 -1.50408E+01
 1.41562E+00  4.01830E-01 -1.83433E+01 -1.51110E+01
 1.41562E+00  5.02362E-01 -1.78148E+01 -1.49969E+01
 1.41562E+00  6.02969E-01 -1.71699E+01 -1.47518E+01
 1.41562E+00  7.03683E-01 -1.64088E+01 -1.44842E+01
 1.41562E+00  8.04542E-01 -1.55316E+01 -1.40438E+01
 1.41562E+00  9.05590E-01 -1.45377E+01 -1.34872E+01
 1.41562E+00  1.00688E+00 -1.34265E+01 -1.25901E+01
 1.41562E+00  1.10846E+00 -1.21971E+01 -1.17102E+01
 1.41562E+00  1.21040E+00 -1.08499E+01 -1.05411E+01
 1.41562E+00  1.31276E+00 -9.38925E+00 -9.41148E+00
 1.41562E+00  1.41562E+00 -7.82596E+00 -8.13036E+00
 1.41562E+00  1.51906E+00 -6.17915E+00 -6.63563E+00
 1.41562E+00  1.62315E+00 -4.47370E+00 -4.89602E+00
 1.41562E+00  1.72800E+00 -2.73570E+00 -3.50327E+00
 1.41562E+00  1.83368E+00 -1.01801E+00 -1.71692E+00
 1.41562E+00  1.94030E+00  3.55692E-01 -3.82469E-01
 1.41562E+00  2.04797E+00  6.18103E-01 -6.23752E-02
 1.41562E+00  2.15679E+00  2.31570E-01 -3.83003E-01
 1.41562E+00  2.26687E+00  4.95270E-02 -5.38723E-01
 1.41562E+00  2.37833E+00  8.06207E-03 -5.05625E-01
 1.41562E+00  2.49129E+00  1.08470E-03 -4.20375E-01
 1.41562E+00  2.60586E+00  1.22507E-04 -3.53262E-01
 1.41562E+00  2.72218E+00  1.17419E-05 -2.83891E-01
 1.41562E+00  2.84036E+00  9.48530E-07 -2.42181E-01
 1.41562E+00  2.96054E+00  6.46463E-08 -1.52612E-01
 1.41562E+00  3.08284E+00  0.00000E+00 -1.06268E-01
 1.41562E+00  3.20738E+00  0.00000E+00 -6.55789E-02
 1.41562E+00  3.33429E+00  0.00000E+00 -3.50925E-02
 1.41562E+00  3.46369E+00  0.00000E+00 -1.78743E-02
 1.41562E+00  3.59569E+00  0.00000E+00 -9.41490E-03
 1.41562E+00  3.73043E+00  0.00000E+00 -5.58612E-03
 1.41562E+00  3.86799E+00  0.00000E+00 -3.65037E-03
 1.41562E+00  4.00849E+00  0.00000E+00 -1.15912E-03
 1.41562E+00  4.15202E+00  0.00000E+00 -1.10221E-03
 1.41562E+00  4.29868E+00  0.00000E+00 -1.64006E-04
 1.41562E+00  4.44854E+00  0.00000E+00  0.00000E+00

 1.51906E+00  0.00000E+00 -1.52966E+01 -1.19008E+01
 1.51906E+00  1.00442E-01 -1.52503E+01 -1.19532E+01
 1.51906E+00  2.00887E-01 -1.51123E+01 -1.18934E+01
 1.51906E+00  3.01345E-01 -1.48822E+01 -1.18081E+01
 1.51906E+00  4.01830E-01 -1.45601E+01 -1.18500E+01
 1.51906E+00  5.02362E-01 -1.41457E+01 -1.18510E+01
 1.51906E+00  6.02969E-01 -1.36388E+01 -1.17279E+01
 1.51906E+00  7.03683E-01 -1.30390E+01 -1.14687E+01
 1.51906E+00  8.04542E-01 -1.23461E+01 -1.11789E+01
 1.51906E+00  9.05590E-01 -1.15591E+01 -1.08076E+01
 1.51906E+00  1.00688E+00 -1.06773E+01 -1.02178E+01
 1.51906E+00  1.10846E+00 -9.69894E+00 -9.47253E+00
 1.51906E+00  1.21040E+00 -8.62282E+00 -8.71531E+00
 1.51906E+00  1.31276E+00 -7.44859E+00 -7.65931E+00
 1.51906E+00  1.41562E+00 -6.17915E+00 -6.63563E+00
 1.51906E+00  1.51906E+00 -4.82306E+00 -5.34888E+00
 1.51906E+00  1.62315E+00 -3.39581E+00 -4.06821E+00
 1.51906E+00  1.72800E+00 -1.92090E+00 -2.56555E+00
 1.51906E+00  1.83368E+00 -4.62377E-01 -1.12263E+00
 1.51906E+00  1.94030E+00  6.41751E-01 -1.44154E-01
 1.51906E+00  2.04797E+00  6.95127E-01 -5.20866E-02
 1.51906E+00  2.15679E+00  2.39799E-01 -4.43543E-01
 1.51906E+00  2.26687E+00  4.96592E-02 -5.26450E-01
 1.51906E+00  2.37833E+00  7.95443E-03 -5.72330E-01
 1.51906E+00  2.49129E+00  1.06044E-03 -4.35826E-01
 1.51906E+00  2.60586E+00  1.19129E-04 -3.82999E-01
 1.51906E+00  2.72218E+00  1.13836E-05 -3.39667E-01
 1.51906E+00  2.84036E+00  9.18009E-07 -2.78851E-01
 1.51906E+00  2.96054E+00  6.25137E-08 -1.98023E-01
 1.51906E+00  3.08284E+00  0.00000E+00 -1.20206E-01
 1.51906E+00  3.20738E+00  0.00000E+00 -7.72829E-02
 1.51906E+00  3.33429E+00  0.00000E+00 -4.06627E-02
 1.51906E+00  3.46369E+00  0.00000E+00 -2.07913E-02
 1.51906E+00  3.59569E+00  0.00000E+00 -1.13771E-02
 1.51906E+00  3.73043E+00  0.00000E+00 -7.02444E-03
 1.51906E+00  3.86799E+00  0.00000E+00 -3.11293E-03
 1.51906E+00  4.00849E+00  0.00000E+00 -1.93097E-03
 1.51906E+00  4.15202E+00  0.00000E+00 -6.29370E-04
 1.51906E+00  4.29868E+00  0.00000E+00 -1.95123E-04
 1.51906E+00  4.44854E+00  0.00000E+00  0.00000E+00

 1.62315E+00  0.00000E+00 -1.15155E+01 -9.14633E+00
 1.62315E+00  1.00442E-01 -1.14805E+01 -9.08521E+00
 1.62315E+00  2.00887E-01 -1.13765E+01 -9.04660E+00
 1.62315E+00  3.01345E-01 -1.12029E+01 -9.11148E+00
 1.62315E+00  4.01830E-01 -1.09592E+01 -9.04995E+00
 1.62315E+00  5.02362E-01 -1.06450E+01 -9.01407E+00
 1.62315E+00  6.02969E-01 -1.02593E+01 -9.00546E+00
 1.62315E+00  7.03683E-01 -9.80134E+00 -8.77721E+00
 1.62315E+00  8.04542E-01 -9.27020E+00 -8.68492E+00
 1.62315E+00  9.05590E-01 -8.66483E+00 -8.31354E+00
 1.62315E+00  1.00688E+00 -7.98398E+00 -7.87766E+00
 1.62315E+00  1.10846E+00 -7.22613E+00 -7.43219E+00
 1.62315E+00  1.21040E+00 -6.38947E+00 -6.62178E+00
 1.62315E+00  1.31276E+00 -5.47225E+00 -6.00862E+00
 1.62315E+00  1.41562E+00 -4.47370E+00 -4.89602E+00
 1.62315E+00  1.51906E+00 -3.39581E+00 -4.06821E+00
 1.62315E+00  1.62315E+00 -2.24608E+00 -2.88866E+00
 1.62315E+00  1.72800E+00 -1.04383E+00 -1.74918E+00
 1.62315E+00  1.83368E+00  1.38464E-01 -6.72788E-01
 1.62315E+00  1.94030E+00  9.51106E-01  2.68701E-01
 1.62315E+00  2.04797E+00  7.77961E-01  1.11073E-01
 1.62315E+00  2.15679E+00  2.48458E-01 -4.57428E-01
 1.62315E+00  2.26687E+00  4.97399E-02 -6.20551E-01
 1.62315E+00  2.37833E+00  7.82630E-03 -6.21044E-01
 1.62315E+00  2.49129E+00  1.03242E-03 -5.37226E-01
 1.62315E+00  2.60586E+00  1.15253E-04 -4.10289E-01
 1.62315E+00  2.72218E+00  1.09728E-05 -3.34300E-01
 1.62315E+00  2.84036E+00  8.82984E-07 -2.84805E-01
 1.62315E+00  2.96054E+00  6.00638E-08 -2.07232E-01
 1.62315E+00  3.08284E+00  0.00000E+00 -1.35734E-01
 1.62315E+00  3.20738E+00  0.00000E+00 -8.88976E-02
 1.62315E+00  3.33429E+00  0.00000E+00 -4.90111E-02
 1.62315E+00  3.46369E+00  0.00000E+00 -2.67255E-02
 1.62315E+00  3.59569E+00  0.00000E+00 -1.47852E-02
 1.62315E+00  3.73043E+00  0.00000E+00 -7.50415E-03
 1.62315E+00  3.86799E+00  0.00000E+00 -4.16187E-03
 1.62315E+00  4.00849E+00  0.00000E+00 -2.03224E-03
 1.62315E+00  4.15202E+00  0.00000E+00 -1.02009E-03
 1.62315E+00  4.29868E+00  0.00000E+00 -2.78109E-04
 1.62315E+00  4.44854E+00  0.00000E+00  0.00000E+00

 1.72800E+00  0.00000E+00 -7.91092E+00 -6.43052E+00
 1.72800E+00  1.00442E-01 -7.88593E+00 -6.44459E+00
 1.72800E+00  2.00887E-01 -7.81187E+00 -6.39443E+00
 1.72800E+00  3.01345E-01 -7.68830E+00 -6.39989E+00
 1.72800E+00  4.01830E-01 -7.51442E+00 -6.41458E+00
 1.72800E+00  5.02362E-01 -7.28924E+00 -6.39515E+00
 1.72800E+00  6.02969E-01 -7.01164E+00 -6.27148E+00
 1.72800E+00  7.03683E-01 -6.68039E+00 -6.11528E+00
 1.72800E+00  8.04542E-01 -6.29412E+00 -6.00100E+00
 1.72800E+00  9.05590E-01 -5.85142E+00 -5.88245E+00
 1.72800E+00  1.00688E+00 -5.35082E+00 -5.59707E+00
 1.72800E+00  1.10846E+00 -4.79075E+00 -5.07143E+00
 1.72800E+00  1.21040E+00 -4.16945E+00 -4.70062E+00
 1.72800E+00  1.31276E+00 -3.48501E+00 -4.12767E+00
 1.72800E+00  1.41562E+00 -2.73570E+00 -3.50327E+00
 1.72800E+00  1.51906E+00 -1.92090E+00 -2.56555E+00
 1.72800E+00  1.62315E+00 -1.04383E+00 -1.74918E+00
 1.72800E+00  1.72800E+00 -1.21138E-01 -7.18747E-01
 1.72800E+00  1.83368E+00  7.67688E-01  1.20279E-01
 1.72800E+00  1.94030E+00  1.26742E+00  6.62072E-01
 1.72800E+00  2.04797E+00  8.57236E-01  2.34486E-01
 1.72800E+00  2.15679E+00  2.54945E-01 -4.06107E-01
 1.72800E+00  2.26687E+00  4.92828E-02 -5.19243E-01
 1.72800E+00  2.37833E+00  7.60421E-03 -4.99512E-01
 1.72800E+00  2.49129E+00  9.91220E-04 -4.31313E-01
 1.72800E+00  2.60586E+00  1.09846E-04 -4.76412E-01
 1.72800E+00  2.72218E+00  1.04125E-05 -3.73688E-01
 1.72800E+00  2.84036E+00  8.35727E-07 -2.88381E-01
 1.72800E+00  2.96054E+00  5.67717E-08 -2.37955E-01
 1.72800E+00  3.08284E+00  0.00000E+00 -1.62019E-01
 1.72800E+00  3.20738E+00  0.00000E+00 -1.02577E-01
 1.72800E+00  3.33429E+00  0.00000E+00 -6.06212E-02
 1.72800E+00  3.46369E+00  0.00000E+00 -3.44724E-02
 1.72800E+00  3.59569E+00  0.00000E+00 -1.88981E-02
 1.72800E+00  3.73043E+00  0.00000E+00 -9.14836E-03
 1.72800E+00  3.86799E+00  0.00000E+00 -4.59221E-03
 1.72800E+00  4.00849E+00  0.00000E+00 -2.23988E-03
 1.72800E+00  4.15202E+00  0.00000E+00 -1.21933E-03
 1.72800E+00  4.29868E+00  0.00000E+00 -5.71943E-04
 1.72800E+00  4.44854E+00  0.00000E+00  0.00000E+00

 1.83368E+00  0.00000E+00 -4.42524E+00 -3.92922E+00
 1.83368E+00  1.00442E-01 -4.40945E+00 -3.87882E+00
 1.83368E+00  2.00887E-01 -4.36306E+00 -3.87125E+00
 1.83368E+00  3.01345E-01 -4.28555E+00 -3.76692E+00
 1.83368E+00  4.01830E-01 -4.17604E+00 -3.82232E+00
 1.83368E+00  5.02362E-01 -4.03344E+00 -3.79042E+00
 1.83368E+00  6.02969E-01 -3.85645E+00 -3.77285E+00
 1.83368E+00  7.03683E-01 -3.64365E+00 -3.55921E+00
 1.83368E+00  8.04542E-01 -3.39348E+00 -3.45561E+00
 1.83368E+00  9.05590E-01 -3.10434E+00 -3.33346E+00
 1.83368E+00  1.00688E+00 -2.77462E+00 -3.05426E+00
 1.83368E+00  1.10846E+00 -2.40271E+00 -2.90022E+00
 1.83368E+00  1.21040E+00 -1.98704E+00 -2.54632E+00
 1.83368E+00  1.31276E+00 -1.52597E+00 -2.16316E+00
 1.83368E+00  1.41562E+00 -1.01801E+00 -1.71692E+00
 1.83368E+00  1.51906E+00 -4.62377E-01 -1.12263E+00
 1.83368E+00  1.62315E+00  1.38464E-01 -6.72788E-01
 1.83368E+00  1.72800E+00  7.67688E-01  1.20279E-01
 1.83368E+00  1.83368E+00  1.34084E+00  5.99575E-01
 1.83368E+00  1.94030E+00  1.51536E+00  9.36843E-01
 1.83368E+00  2.04797E+00  8.93454E-01  2.02066E-01
 1.83368E+00  2.15679E+00  2.48918E-01 -2.88443E-01
 1.83368E+00  2.26687E+00  4.64246E-02 -5.26663E-01
 1.83368E+00  2.37833E+00  7.01273E-03 -4.59523E-01
 1.83368E+00  2.49129E+00  9.01933E-04 -5.63795E-01
 1.83368E+00  2.60586E+00  9.91140E-05 -4.03191E-01
 1.83368E+00  2.72218E+00  9.34768E-06 -3.63458E-01
 1.83368E+00  2.84036E+00  7.48010E-07 -2.46987E-01
 1.83368E+00  2.96054E+00  5.07348E-08 -2.74682E-01
 1.83368E+00  3.08284E+00  0.00000E+00 -1.68830E-01
 1.83368E+00  3.20738E+00  0.00000E+00 -1.26311E-01
 1.83368E+00  3.33429E+00  0.00000E+00 -7.21776E-02
 1.83368E+00  3.46369E+00  0.00000E+00 -3.95680E-02
 1.83368E+00  3.59569E+00  0.00000E+00 -2.23734E-02
 1.83368E+00  3.73043E+00  0.00000E+00 -1.27230E-02
 1.83368E+00  3.86799E+00  0.00000E+00 -6.43349E-03
 1.83368E+00  4.00849E+00  0.00000E+00 -2.99254E-03
 1.83368E+00  4.15202E+00  0.00000E+00 -1.18345E-03
 1.83368E+00  4.29868E+00  0.00000E+00 -7.02779E-04
 1.83368E+00  4.44854E+00  0.00000E+00  0.00000E+00

 1.94030E+00  0.00000E+00 -1.30392E+00 -1.55902E+00
 1.94030E+00  1.00442E-01 -1.29674E+00 -1.54680E+00
 1.94030E+00  2.00887E-01 -1.27610E+00 -1.50203E+00
 1.94030E+00  3.01345E-01 -1.24151E+00 -1.47358E+00
 1.94030E+00  4.01830E-01 -1.19225E+00 -1.52997E+00
 1.94030E+00  5.02362E-01 -1.12746E+00 -1.40873E+00
 1.94030E+00  6.02969E-01 -1.04607E+00 -1.37704E+00
 1.94030E+00  7.03683E-01 -9.46878E-01 -1.24954E+00
 1.94030E+00  8.04542E-01 -8.28571E-01 -1.21642E+00
 1.94030E+00  9.05590E-01 -6.89809E-01 -1.25157E+00
 1.94030E+00  1.00688E+00 -5.29238E-01 -9.49784E-01
 1.94030E+00  1.10846E+00 -3.45544E-01 -9.90728E-01
 1.94030E+00  1.21040E+00 -1.37507E-01 -7.16613E-01
 1.94030E+00  1.31276E+00  9.59592E-02 -5.94360E-01
 1.94030E+00  1.41562E+00  3.55692E-01 -3.82469E-01
 1.94030E+00  1.51906E+00  6.41751E-01 -1.44154E-01
 1.94030E+00  1.62315E+00  9.51106E-01  2.68701E-01
 1.94030E+00  1.72800E+00  1.26742E+00  6.62072E-01
 1.94030E+00  1.83368E+00  1.51536E+00  9.36843E-01
 1.94030E+00  1.94030E+00  1.42277E+00  9.94577E-01
 1.94030E+00  2.04797E+00  7.57880E-01  2.16921E-01
 1.94030E+00  2.15679E+00  1.99101E-01 -3.22942E-01
 1.94030E+00  2.26687E+00  3.58190E-02 -4.72405E-01
 1.94030E+00  2.37833E+00  5.28843E-03 -4.94538E-01
 1.94030E+00  2.49129E+00  6.69984E-04 -4.42363E-01
 1.94030E+00  2.60586E+00  7.29107E-05 -4.40340E-01
 1.94030E+00  2.72218E+00  6.83506E-06 -3.76725E-01
 1.94030E+00  2.84036E+00  5.44939E-07 -3.53027E-01
 1.94030E+00  2.96054E+00  3.68890E-08 -2.87319E-01
 1.94030E+00  3.08284E+00  0.00000E+00 -2.06656E-01
 1.94030E+00  3.20738E+00  0.00000E+00 -1.45309E-01
 1.94030E+00  3.33429E+00  0.00000E+00 -9.12532E-02
 1.94030E+00  3.46369E+00  0.00000E+00 -5.03282E-02
 1.94030E+00  3.59569E+00  0.00000E+00 -2.64883E-02
 1.94030E+00  3.73043E+00  0.00000E+00 -1.43853E-02
 1.94030E+00  3.86799E+00  0.00000E+00 -7.84854E-03
 1.94030E+00  4.00849E+00  0.00000E+00 -3.60794E-03
 1.94030E+00  4.15202E+00  0.00000E+00 -1.87475E-03
 1.94030E+00  4.29868E+00  0.00000E+00 -7.69314E-04
 1.94030E+00  4.44854E+00  0.00000E+00  0.00000E+00

 2.04797E+00  0.00000E+00  2.17308E-01 -5.50021E-01
 2.04797E+00  1.00442E-01  2.18813E-01 -5.57662E-01
 2.04797E+00  2.00887E-01  2.22834E-01 -5.17853E-01
 2.04797E+00  3.01345E-01  2.29588E-01 -4.93031E-01
 2.04797E+00  4.01830E-01  2.39400E-01 -4.86672E-01
 2.04797E+00  5.02362E-01  2.52661E-01 -3.95898E-01
 2.04797E+00  6.02969E-01  2.69843E-01 -3.67510E-01
 2.04797E+00  7.03683E-01  2.91491E-01 -2.47297E-01
 2.04797E+00  8.04542E-01  3.18203E-01 -1.63751E-01
 2.04797E+00  9.05590E-01  3.50597E-01 -1.57438E-01
 2.04797E+00  1.00688E+00  3.89298E-01 -2.29331E-01
 2.04797E+00  1.10846E+00  4.34912E-01 -1.21167E-01
 2.04797E+00  1.21040E+00  4.87986E-01 -1.30750E-01
 2.04797E+00  1.31276E+00  5.48967E-01 -1.45200E-01
 2.04797E+00  1.41562E+00  6.18103E-01 -6.23752E-02
 2.04797E+00  1.51906E+00  6.95127E-01 -5.20866E-02
 2.04797E+00  1.62315E+00  7.77961E-01  1.11073E-01
 2.04797E+00  1.72800E+00  8.57236E-01  2.34486E-01
 2.04797E+00  1.83368E+00  8.93454E-01  2.02066E-01
 2.04797E+00  1.94030E+00  7.57880E-01  2.16921E-01
 2.04797E+00  2.04797E+00  3.75751E-01 -5.62154E-02
 2.04797E+00  2.15679E+00  9.39402E-02 -3.64620E-01
 2.04797E+00  2.26687E+00  1.63338E-02 -4.19695E-01
 2.04797E+00  2.37833E+00  2.35554E-03 -4.27006E-01
 2.04797E+00  2.49129E+00  2.93512E-04 -3.58526E-01
 2.04797E+00  2.60586E+00  3.15773E-05 -3.95039E-01
 2.04797E+00  2.72218E+00  2.93745E-06 -3.10615E-01
 2.04797E+00  2.84036E+00  2.32938E-07 -3.53824E-01
 2.04797E+00  2.96054E+00  1.57119E-08 -3.09094E-01
 2.04797E+00  3.08284E+00  0.00000E+00 -2.61415E-01
 2.04797E+00  3.20738E+00  0.00000E+00 -1.58091E-01
 2.04797E+00  3.33429E+00  0.00000E+00 -1.04750E-01
 2.04797E+00  3.46369E+00  0.00000E+00 -5.92567E-02
 2.04797E+00  3.59569E+00  0.00000E+00 -3.29774E-02
 2.04797E+00  3.73043E+00  0.00000E+00 -1.83317E-02
 2.04797E+00  3.86799E+00  0.00000E+00 -9.00639E-03
 2.04797E+00  4.00849E+00  0.00000E+00 -4.45313E-03
 2.04797E+00  4.15202E+00  0.00000E+00 -2.06500E-03
 2.04797E+00  4.29868E+00  0.00000E+00 -8.59104E-04
 2.04797E+00  4.44854E+00  0.00000E+00  0.00000E+00

 2.15679E+00  0.00000E+00  2.01461E-01 -8.69058E-01
 2.15679E+00  1.00442E-01  2.01509E-01 -7.20170E-01
 2.15679E+00  2.00887E-01  2.01522E-01 -7.39913E-01
 2.15679E+00  3.01345E-01  2.01543E-01 -6.59572E-01
 2.15679E+00  4.01830E-01  2.01643E-01 -5.74897E-01
 2.15679E+00  5.02362E-01  2.01910E-01 -5.97391E-01
 2.15679E+00  6.02969E-01  2.02445E-01 -4.99356E-01
 2.15679E+00  7.03683E-01  2.03364E-01 -4.00305E-01
 2.15679E+00  8.04542E-01  2.04797E-01 -3.92837E-01
 2.15679E+00  9.05590E-01  2.06882E-01 -4.22031E-01
 2.15679E+00  1.00688E+00  2.09758E-01 -4.62600E-01
 2.15679E+00  1.10846E+00  2.13560E-01 -4.11455E-01
 2.15679E+00  1.21040E+00  2.18409E-01 -4.56884E-01
 2.15679E+00  1.31276E+00  2.24401E-01 -4.63605E-01
 2.15679E+00  1.41562E+00  2.31570E-01 -3.83003E-01
 2.15679E+00  1.51906E+00  2.39799E-01 -4.43543E-01
 2.15679E+00  1.62315E+00  2.48458E-01 -4.57428E-01
 2.15679E+00  1.72800E+00  2.54945E-01 -4.06107E-01
 2.15679E+00  1.83368E+00  2.48918E-01 -2.88443E-01
 2.15679E+00  1.94030E+00  1.99101E-01 -3.22942E-01
 2.15679E+00  2.04797E+00  9.39402E-02 -3.64620E-01
 2.15679E+00  2.15679E+00  2.25671E-02 -3.47787E-01
 2.15679E+00  2.26687E+00  3.80548E-03 -2.66017E-01
 2.15679E+00  2.37833E+00  5.36284E-04 -4.72564E-01
 2.15679E+00  2.49129E+00  6.56699E-05 -4.18363E-01
 2.15679E+00  2.60586E+00  6.97542E-06 -3.60365E-01
 2.15679E+00  2.72218E+00  6.42960E-07 -4.14291E-01
 2.15679E+00  2.84036E+00  5.06354E-08 -3.28090E-01
 2.15679E+00  2.96054E+00  3.39738E-09 -2.66867E-01
 2.15679E+00  3.08284E+00  0.00000E+00 -2.36973E-01
 2.15679E+00  3.20738E+00  0.00000E+00 -1.92424E-01
 2.15679E+00  3.33429E+00  0.00000E+00 -1.19313E-01
 2.15679E+00  3.46369E+00  0.00000E+00 -6.76475E-02
 2.15679E+00  3.59569E+00  0.00000E+00 -4.17298E-02
 2.15679E+00  3.73043E+00  0.00000E+00 -2.13440E-02
 2.15679E+00  3.86799E+00  0.00000E+00 -1.07896E-02
 2.15679E+00  4.00849E+00  0.00000E+00 -5.85448E-03
 2.15679E+00  4.15202E+00  0.00000E+00 -2.41456E-03
 2.15679E+00  4.29868E+00  0.00000E+00 -1.25003E-03
 2.15679E+00  4.44854E+00  0.00000E+00  0.00000E+00

 2.26687E+00  0.00000E+00  5.23092E-02 -8.57741E-01
 2.26687E+00  1.00442E-01  5.22809E-02 -8.08773E-01
 2.26687E+00  2.00887E-01  5.21731E-02 -8.33638E-01
 2.26687E+00  3.01345E-01  5.19930E-02 -7.75074E-01
 2.26687E+00  4.01830E-01  5.17510E-02 -8.13271E-01
 2.26687E+00  5.02362E-01  5.14594E-02 -6.92576E-01
 2.26687E+00  6.02969E-01  5.11331E-02 -5.87709E-01
 2.26687E+00  7.03683E-01  5.07894E-02 -6.79413E-01
 2.26687E+00  8.04542E-01  5.04472E-02 -5.30416E-01
 2.26687E+00  9.05590E-01  5.01270E-02 -4.80839E-01
 2.26687E+00  1.00688E+00  4.98498E-02 -5.82300E-01
 2.26687E+00  1.10846E+00  4.96359E-02 -4.83530E-01
 2.26687E+00  1.21040E+00  4.95035E-02 -5.98027E-01
 2.26687E+00  1.31276E+00  4.94663E-02 -5.96887E-01
 2.26687E+00  1.41562E+00  4.95270E-02 -5.38723E-01
 2.26687E+00  1.51906E+00  4.96592E-02 -5.26450E-01
 2.26687E+00  1.62315E+00  4.97399E-02 -6.20551E-01
 2.26687E+00  1.72800E+00  4.92828E-02 -5.19243E-01
 2.26687E+00  1.83368E+00  4.64246E-02 -5.26663E-01
 2.26687E+00  1.94030E+00  3.58190E-02 -4.72405E-01
 2.26687E+00  2.04797E+00  1.63338E-02 -4.19695E-01
 2.26687E+00  2.15679E+00  3.80548E-03 -2.66017E-01
 2.26687E+00  2.26687E+00  6.25259E-04 -4.07795E-01
 2.26687E+00  2.37833E+00  8.62564E-05 -3.13313E-01
 2.26687E+00  2.49129E+00  1.03829E-05 -2.77110E-01
 2.26687E+00  2.60586E+00  1.08850E-06 -3.38103E-01
 2.26687E+00  2.72218E+00  9.93666E-08 -2.83057E-01
 2.26687E+00  2.84036E+00  7.76722E-09 -3.68073E-01
 2.26687E+00  2.96054E+00  5.18387E-10 -2.97113E-01
 2.26687E+00  3.08284E+00  0.00000E+00 -2.92967E-01
 2.26687E+00  3.20738E+00  0.00000E+00 -2.13119E-01
 2.26687E+00  3.33429E+00  0.00000E+00 -1.29599E-01
 2.26687E+00  3.46369E+00  0.00000E+00 -8.18083E-02
 2.26687E+00  3.59569E+00  0.00000E+00 -4.74098E-02
 2.26687E+00  3.73043E+00  0.00000E+00 -2.74233E-02
 2.26687E+00  3.86799E+00  0.00000E+00 -1.22977E-02
 2.26687E+00  4.00849E+00  0.00000E+00 -6.42716E-03
 2.26687E+00  4.15202E+00  0.00000E+00 -3.08019E-03
 2.26687E+00  4.29868E+00  0.00000E+00 -1.56095E-03
 2.26687E+00  4.44854E+00  0.00000E+00  0.00000E+00

 2.37833E+00  0.00000E+00  9.21532E-03 -6.67873E-01
 2.37833E+00  1.00442E-01  9.20794E-03 -5.86300E-01
 2.37833E+00  2.00887E-01  9.18262E-03 -6.91180E-01
 2.37833E+00  3.01345E-01  9.14026E-03 -6.01268E-01
 2.37833E+00  4.01830E-01  9.08214E-03 -6.15371E-01
 2.37833E+00  5.02362E-01  9.00969E-03 -6.06211E-01
 2.37833E+00  6.02969E-01  8.92467E-03 -5.79899E-01
 2.37833E+00  7.03683E-01  8.82914E-03 -4.57524E-01
 2.37833E+00  8.04542E-01  8.72539E-03 -5.57422E-01
 2.37833E+00  9.05590E-01  8.61586E-03 -5.03621E-01
 2.37833E+00  1.00688E+00  8.50307E-03 -5.10240E-01
 2.37833E+00  1.10846E+00  8.38951E-03 -4.93079E-01
 2.37833E+00  1.21040E+00  8.27739E-03 -4.82912E-01
 2.37833E+00  1.31276E+00  8.16825E-03 -4.29247E-01
 2.37833E+00  1.41562E+00  8.06207E-03 -5.05625E-01
 2.37833E+00  1.51906E+00  7.95443E-03 -5.72330E-01
 2.37833E+00  1.62315E+00  7.82630E-03 -6.21044E-01
 2.37833E+00  1.72800E+00  7.60421E-03 -4.99512E-01
 2.37833E+00  1.83368E+00  7.01273E-03 -4.59523E-01
 2.37833E+00  1.94030E+00  5.28843E-03 -4.94538E-01
 2.37833E+00  2.04797E+00  2.35554E-03 -4.27006E-01
 2.37833E+00  2.15679E+00  5.36284E-04 -4.72564E-01
 2.37833E+00  2.26687E+00  8.62564E-05 -3.13313E-01
 2.37833E+00  2.37833E+00  1.16748E-05 -4.12914E-01
 2.37833E+00  2.49129E+00  1.38233E-06 -3.11839E-01
 2.37833E+00  2.60586E+00  1.42987E-07 -3.48976E-01
 2.37833E+00  2.72218E+00  1.29193E-08 -3.73369E-01
 2.37833E+00  2.84036E+00  1.00219E-09 -3.57597E-01
 2.37833E+00  2.96054E+00  6.63027E-11 -3.25586E-01
 2.37833E+00  3.08284E+00  0.00000E+00 -3.03072E-01
 2.37833E+00  3.20738E+00  0.00000E+00 -2.55009E-01
 2.37833E+00  3.33429E+00  0.00000E+00 -1.76150E-01
 2.37833E+00  3.46369E+00  0.00000E+00 -1.08805E-01
 2.37833E+00  3.59569E+00  0.00000E+00 -5.61980E-02
 2.37833E+00  3.73043E+00  0.00000E+00 -2.94809E-02
 2.37833E+00  3.86799E+00  0.00000E+00 -1.56068E-02
 2.37833E+00  4.00849E+00  0.00000E+00 -7.85024E-03
 2.37833E+00  4.15202E+00  0.00000E+00 -3.68909E-03
 2.37833E+00  4.29868E+00  0.00000E+00 -1.61413E-03
 2.37833E+00  4.44854E+00  0.00000E+00  0.00000E+00

 2.49129E+00  0.00000E+00  1.28971E-03 -4.03356E-01
 2.49129E+00  1.00442E-01  1.28854E-03 -3.71026E-01
 2.49129E+00  2.00887E-01  1.28465E-03 -4.15337E-01
 2.49129E+00  3.01345E-01  1.27812E-03 -3.98581E-01
 2.49129E+00  4.01830E-01  1.26909E-03 -4.33080E-01
 2.49129E+00  5.02362E-01  1.25771E-03 -3.72099E-01
 2.49129E+00  6.02969E-01  1.24416E-03 -4.22469E-01
 2.49129E+00  7.03683E-01  1.22864E-03 -4.68448E-01
 2.49129E+00  8.04542E-01  1.21139E-03 -4.16404E-01
 2.49129E+00  9.05590E-01  1.19264E-03 -4.70563E-01
 2.49129E+00  1.00688E+00  1.17267E-03 -4.09324E-01
 2.49129E+00  1.10846E+00  1.15172E-03 -4.15148E-01
 2.49129E+00  1.21040E+00  1.13001E-03 -4.18624E-01
 2.49129E+00  1.31276E+00  1.10769E-03 -4.53713E-01
 2.49129E+00  1.41562E+00  1.08470E-03 -4.20375E-01
 2.49129E+00  1.51906E+00  1.06044E-03 -4.35826E-01
 2.49129E+00  1.62315E+00  1.03242E-03 -5.37226E-01
 2.49129E+00  1.72800E+00  9.91220E-04 -4.31313E-01
 2.49129E+00  1.83368E+00  9.01933E-04 -5.63795E-01
 2.49129E+00  1.94030E+00  6.69984E-04 -4.42363E-01
 2.49129E+00  2.04797E+00  2.93512E-04 -3.58526E-01
 2.49129E+00  2.15679E+00  6.56699E-05 -4.18363E-01
 2.49129E+00  2.26687E+00  1.03829E-05 -2.77110E-01
 2.49129E+00  2.37833E+00  1.38233E-06 -3.11839E-01
 2.49129E+00  2.49129E+00  1.61165E-07 -3.86861E-01
 2.49129E+00  2.60586E+00  1.64481E-08 -3.33158E-01
 2.49129E+00  2.72218E+00  1.47061E-09 -3.48424E-01
 2.49129E+00  2.84036E+00  1.12952E-10 -2.84764E-01
 2.49129E+00  2.96054E+00  7.33429E-12 -2.70837E-01
 2.49129E+00  3.08284E+00  0.00000E+00 -3.18652E-01
 2.49129E+00  3.20738E+00  0.00000E+00 -2.72875E-01
 2.49129E+00  3.33429E+00  0.00000E+00 -1.56320E-01
 2.49129E+00  3.46369E+00  0.00000E+00 -9.77493E-02
 2.49129E+00  3.59569E+00  0.00000E+00 -7.78693E-02
 2.49129E+00  3.73043E+00  0.00000E+00 -3.56835E-02
 2.49129E+00  3.86799E+00  0.00000E+00 -1.89658E-02
 2.49129E+00  4.00849E+00  0.00000E+00 -9.63527E-03
 2.49129E+00  4.15202E+00  0.00000E+00 -4.50205E-03
 2.49129E+00  4.29868E+00  0.00000E+00 -2.18642E-03
 2.49129E+00  4.44854E+00  0.00000E+00  0.00000E+00

 2.60586E+00  0.00000E+00  1.48619E-04 -1.48536E-01
 2.60586E+00  1.00442E-01  1.48476E-04 -2.04681E-01
 2.60586E+00  2.00887E-01  1.48013E-04 -2.01009E-01
 2.60586E+00  3.01345E-01  1.47237E-04 -1.88484E-01
 2.60586E+00  4.01830E-01  1.46158E-04 -2.49917E-01
 2.60586E+00  5.02362E-01  1.44791E-04 -2.34601E-01
 2.60586E+00  6.02969E-01  1.43150E-04 -2.88502E-01
 2.60586E+00  7.03683E-01  1.41254E-04 -2.71112E-01
 2.60586E+00  8.04542E-01  1.39122E-04 -3.03454E-01
 2.60586E+00  9.05590E-01  1.36775E-04 -2.85647E-01
 2.60586E+00  1.00688E+00  1.34237E-04 -3.25065E-01
 2.60586E+00  1.10846E+00  1.31528E-04 -3.14609E-01
 2.60586E+00  1.21040E+00  1.28666E-04 -3.88557E-01
 2.60586E+00  1.31276E+00  1.25663E-04 -3.59455E-01
 2.60586E+00  1.41562E+00  1.22507E-04 -3.53262E-01
 2.60586E+00  1.51906E+00  1.19129E-04 -3.82999E-01
 2.60586E+00  1.62315E+00  1.15253E-04 -4.10289E-01
 2.60586E+00  1.72800E+00  1.09846E-04 -4.76412E-01
 2.60586E+00  1.83368E+00  9.91140E-05 -4.03191E-01
 2.60586E+00  1.94030E+00  7.29107E-05 -4.40340E-01
 2.60586E+00  2.04797E+00  3.15773E-05 -3.95039E-01
 2.60586E+00  2.15679E+00  6.97542E-06 -3.60365E-01
 2.60586E+00  2.26687E+00  1.08850E-06 -3.38103E-01
 2.60586E+00  2.37833E+00  1.42987E-07 -3.48976E-01
 2.60586E+00  2.49129E+00  1.64488E-08 -3.33158E-01
 2.60586E+00  2.60586E+00  1.65923E-09 -2.88913E-01
 2.60586E+00  2.72218E+00  1.46457E-10 -2.93542E-01
 2.60586E+00  2.84036E+00  1.19020E-11 -3.28273E-01
 2.60586E+00  2.96054E+00  1.09731E-12 -2.96640E-01
 2.60586E+00  3.08284E+00  0.00000E+00 -2.90394E-01
 2.60586E+00  3.20738E+00  0.00000E+00 -2.39466E-01
 2.60586E+00  3.33429E+00  0.00000E+00 -1.75287E-01
 2.60586E+00  3.46369E+00  0.00000E+00 -1.24058E-01
 2.60586E+00  3.59569E+00  0.00000E+00 -7.88990E-02
 2.60586E+00  3.73043E+00  0.00000E+00 -4.61649E-02
 2.60586E+00  3.86799E+00  0.00000E+00 -2.50532E-02
 2.60586E+00  4.00849E+00  0.00000E+00 -1.12535E-02
 2.60586E+00  4.15202E+00  0.00000E+00 -5.27025E-03
 2.60586E+00  4.29868E+00  0.00000E+00 -2.22803E-03
 2.60586E+00  4.44854E+00  0.00000E+00  0.00000E+00

 2.72218E+00  0.00000E+00  1.43795E-05 -9.64533E-02
 2.72218E+00  1.00442E-01  1.43663E-05 -8.57513E-02
 2.72218E+00  2.00887E-01  1.43212E-05 -1.06928E-01
 2.72218E+00  3.01345E-01  1.42458E-05 -9.12775E-02
 2.72218E+00  4.01830E-01  1.41409E-05 -1.24302E-01
 2.72218E+00  5.02362E-01  1.40074E-05 -1.23701E-01
 2.72218E+00  6.02969E-01  1.38465E-05 -1.38547E-01
 2.72218E+00  7.03683E-01  1.36594E-05 -1.84661E-01
 2.72218E+00  8.04542E-01  1.34478E-05 -1.83375E-01
 2.72218E+00  9.05590E-01  1.32131E-05 -1.93987E-01
 2.72218E+00  1.00688E+00  1.29570E-05 -2.21145E-01
 2.72218E+00  1.10846E+00  1.26810E-05 -2.44161E-01
 2.72218E+00  1.21040E+00  1.23865E-05 -2.70583E-01
 2.72218E+00  1.31276E+00  1.20739E-05 -2.85326E-01
 2.72218E+00  1.41562E+00  1.17419E-05 -2.83891E-01
 2.72218E+00  1.51906E+00  1.13836E-05 -3.39667E-01
 2.72218E+00  1.62315E+00  1.09728E-05 -3.34300E-01
 2.72218E+00  1.72800E+00  1.04125E-05 -3.73688E-01
 2.72218E+00  1.83368E+00  9.34768E-06 -3.63458E-01
 2.72218E+00  1.94030E+00  6.83506E-06 -3.76725E-01
 2.72218E+00  2.04797E+00  2.93745E-06 -3.10615E-01
 2.72218E+00  2.15679E+00  6.42961E-07 -4.14291E-01
 2.72218E+00  2.26687E+00  9.93669E-08 -2.83057E-01
 2.72218E+00  2.37833E+00  1.29194E-08 -3.73369E-01
 2.72218E+00  2.49129E+00  1.47054E-09 -3.48424E-01
 2.72218E+00  2.60586E+00  1.46604E-10 -2.93542E-01
 2.72218E+00  2.72218E+00  1.28006E-11 -3.08235E-01
 2.72218E+00  2.84036E+00  1.93926E-14 -2.60768E-01
 2.72218E+00  2.96054E+00 -5.02560E-13 -2.16118E-01
 2.72218E+00  3.08284E+00  0.00000E+00 -2.17834E-01
 2.72218E+00  3.20738E+00  0.00000E+00 -2.78681E-01
 2.72218E+00  3.33429E+00  0.00000E+00 -2.04513E-01
 2.72218E+00  3.46369E+00  0.00000E+00 -1.40550E-01
 2.72218E+00  3.59569E+00  0.00000E+00 -1.00433E-01
 2.72218E+00  3.73043E+00  0.00000E+00 -6.20319E-02
 2.72218E+00  3.86799E+00  0.00000E+00 -2.59724E-02
 2.72218E+00  4.00849E+00  0.00000E+00 -1.34356E-02
 2.72218E+00  4.15202E+00  0.00000E+00 -6.31197E-03
 2.72218E+00  4.29868E+00  0.00000E+00 -3.18982E-03
 2.72218E+00  4.44854E+00  0.00000E+00  0.00000E+00

 2.84036E+00  0.00000E+00  1.16409E-06 -4.11654E-02
 2.84036E+00  1.00442E-01  1.16494E-06 -4.34880E-02
 2.84036E+00  2.00887E-01  1.16133E-06 -5.45362E-02
 2.84036E+00  3.01345E-01  1.15527E-06 -5.00172E-02
 2.84036E+00  4.01830E-01  1.14684E-06 -5.79555E-02
 2.84036E+00  5.02362E-01  1.13609E-06 -5.72956E-02
 2.84036E+00  6.02969E-01  1.12309E-06 -7.66070E-02
 2.84036E+00  7.03683E-01  1.10792E-06 -9.74982E-02
 2.84036E+00  8.04542E-01  1.09068E-06 -1.15824E-01
 2.84036E+00  9.05590E-01  1.07147E-06 -1.29704E-01
 2.84036E+00  1.00688E+00  1.05038E-06 -1.39004E-01
 2.84036E+00  1.10846E+00  1.02751E-06 -1.75805E-01
 2.84036E+00  1.21040E+00  1.00292E-06 -1.83620E-01
 2.84036E+00  1.31276E+00  9.76643E-07 -1.94839E-01
 2.84036E+00  1.41562E+00  9.48531E-07 -2.42181E-01
 2.84036E+00  1.51906E+00  9.18008E-07 -2.78851E-01
 2.84036E+00  1.62315E+00  8.82984E-07 -2.84805E-01
 2.84036E+00  1.72800E+00  8.35727E-07 -2.88381E-01
 2.84036E+00  1.83368E+00  7.48009E-07 -2.46987E-01
 2.84036E+00  1.94030E+00  5.44939E-07 -3.53027E-01
 2.84036E+00  2.04797E+00  2.32938E-07 -3.53824E-01
 2.84036E+00  2.15679E+00  5.06354E-08 -3.28090E-01
 2.84036E+00  2.26687E+00  7.76752E-09 -3.68073E-01
 2.84036E+00  2.37833E+00  1.00220E-09 -3.57597E-01
 2.84036E+00  2.49129E+00  1.12935E-10 -2.84764E-01
 2.84036E+00  2.60586E+00  1.17235E-11 -3.28273E-01
 2.84036E+00  2.72218E+00  1.62348E-13 -2.60768E-01
 2.84036E+00  2.84036E+00  1.29943E-12 -2.76024E-01
 2.84036E+00  2.96054E+00 -9.52092E-13 -2.78639E-01
 2.84036E+00  3.08284E+00  0.00000E+00 -2.88485E-01
 2.84036E+00  3.20738E+00  0.00000E+00 -2.51818E-01
 2.84036E+00  3.33429E+00  0.00000E+00 -2.21497E-01
 2.84036E+00  3.46369E+00  0.00000E+00 -1.49148E-01
 2.84036E+00  3.59569E+00  0.00000E+00 -1.20225E-01
 2.84036E+00  3.73043E+00  0.00000E+00 -6.32227E-02
 2.84036E+00  3.86799E+00  0.00000E+00 -3.67566E-02
 2.84036E+00  4.00849E+00  0.00000E+00 -1.53009E-02
 2.84036E+00  4.15202E+00  0.00000E+00 -8.52607E-03
 2.84036E+00  4.29868E+00  0.00000E+00 -3.64307E-03
 2.84036E+00  4.44854E+00  0.00000E+00  0.00000E+00

 2.96054E+00  0.00000E+00  7.65465E-08 -3.18649E-02
 2.96054E+00  1.00442E-01  7.94261E-08 -2.41053E-02
 2.96054E+00  2.00887E-01  7.91791E-08 -2.93384E-02
 2.96054E+00  3.01345E-01  7.87650E-08 -3.52571E-02
 2.96054E+00  4.01830E-01  7.82028E-08 -3.40968E-02
 2.96054E+00  5.02362E-01  7.74798E-08 -3.60174E-02
 2.96054E+00  6.02969E-01  7.66069E-08 -5.27730E-02
 2.96054E+00  7.03683E-01  7.55825E-08 -5.00630E-02
 2.96054E+00  8.04542E-01  7.44189E-08 -5.17715E-02
 2.96054E+00  9.05590E-01  7.31140E-08 -7.06722E-02
 2.96054E+00  1.00688E+00  7.16755E-08 -8.68607E-02
 2.96054E+00  1.10846E+00  7.01107E-08 -1.05803E-01
 2.96054E+00  1.21040E+00  6.84185E-08 -1.17880E-01
 2.96054E+00  1.31276E+00  6.66011E-08 -1.49410E-01
 2.96054E+00  1.41562E+00  6.46454E-08 -1.52612E-01
 2.96054E+00  1.51906E+00  6.25139E-08 -1.98023E-01
 2.96054E+00  1.62315E+00  6.00637E-08 -2.07232E-01
 2.96054E+00  1.72800E+00  5.67710E-08 -2.37955E-01
 2.96054E+00  1.83368E+00  5.07350E-08 -2.74682E-01
 2.96054E+00  1.94030E+00  3.68895E-08 -2.87319E-01
 2.96054E+00  2.04797E+00  1.57113E-08 -3.09094E-01
 2.96054E+00  2.15679E+00  3.39760E-09 -2.66867E-01
 2.96054E+00  2.26687E+00  5.18573E-10 -2.97113E-01
 2.96054E+00  2.37833E+00  6.64989E-11 -3.25586E-01
 2.96054E+00  2.49129E+00  7.89110E-12 -2.70837E-01
 2.96054E+00  2.60586E+00  1.18309E-12 -2.96640E-01
 2.96054E+00  2.72218E+00 -5.12554E-13 -2.16118E-01
 2.96054E+00  2.84036E+00 -9.39544E-13 -2.78639E-01
 2.96054E+00  2.96054E+00 -3.71345E-12 -2.70550E-01
 2.96054E+00  3.08284E+00  0.00000E+00 -1.86718E-01
 2.96054E+00  3.20738E+00  0.00000E+00 -2.24608E-01
 2.96054E+00  3.33429E+00  0.00000E+00 -1.71378E-01
 2.96054E+00  3.46369E+00  0.00000E+00 -1.65645E-01
 2.96054E+00  3.59569E+00  0.00000E+00 -9.76104E-02
 2.96054E+00  3.73043E+00  0.00000E+00 -5.79669E-02
 2.96054E+00  3.86799E+00  0.00000E+00 -3.17433E-02
 2.96054E+00  4.00849E+00  0.00000E+00 -1.75727E-02
 2.96054E+00  4.15202E+00  0.00000E+00 -9.47506E-03
 2.96054E+00  4.29868E+00  0.00000E+00 -3.66835E-03
 2.96054E+00  4.44854E+00  0.00000E+00  0.00000E+00

 3.08284E+00  0.00000E+00  0.00000E+00 -1.92544E-02
 3.08284E+00  1.00442E-01  0.00000E+00 -2.38649E-02
 3.08284E+00  2.00887E-01  0.00000E+00 -1.94669E-02
 3.08284E+00  3.01345E-01  0.00000E+00 -2.22052E-02
 3.08284E+00  4.01830E-01  0.00000E+00 -2.01627E-02
 3.08284E+00  5.02362E-01  0.00000E+00 -2.17972E-02
 3.08284E+00  6.02969E-01  0.00000E+00 -2.75369E-02
 3.08284E+00  7.03683E-01  0.00000E+00 -2.94218E-02
 3.08284E+00  8.04542E-01  0.00000E+00 -3.33739E-02
 3.08284E+00  9.05590E-01  0.00000E+00 -4.18938E-02
 3.08284E+00  1.00688E+00  0.00000E+00 -4.37760E-02
 3.08284E+00  1.10846E+00  0.00000E+00 -6.41870E-02
 3.08284E+00  1.21040E+00  0.00000E+00 -7.32126E-02
 3.08284E+00  1.31276E+00  0.00000E+00 -8.69858E-02
 3.08284E+00  1.41562E+00  0.00000E+00 -1.06268E-01
 3.08284E+00  1.51906E+00  0.00000E+00 -1.20206E-01
 3.08284E+00  1.62315E+00  0.00000E+00 -1.35734E-01
 3.08284E+00  1.72800E+00  0.00000E+00 -1.62019E-01
 3.08284E+00  1.83368E+00  0.00000E+00 -1.68830E-01
 3.08284E+00  1.94030E+00  0.00000E+00 -2.06656E-01
 3.08284E+00  2.04797E+00  0.00000E+00 -2.61415E-01
 3.08284E+00  2.15679E+00  0.00000E+00 -2.36973E-01
 3.08284E+00  2.26687E+00  0.00000E+00 -2.92967E-01
 3.08284E+00  2.37833E+00  0.00000E+00 -3.03072E-01
 3.08284E+00  2.49129E+00  0.00000E+00 -3.18652E-01
 3.08284E+00  2.60586E+00  0.00000E+00 -2.90394E-01
 3.08284E+00  2.72218E+00  0.00000E+00 -2.17834E-01
 3.08284E+00  2.84036E+00  0.00000E+00 -2.88485E-01
 3.08284E+00  2.96054E+00  0.00000E+00 -1.86718E-01
 3.08284E+00  3.08284E+00  0.00000E+00 -2.23658E-01
 3.08284E+00  3.20738E+00  0.00000E+00 -1.64217E-01
 3.08284E+00  3.33429E+00  0.00000E+00 -1.84556E-01
 3.08284E+00  3.46369E+00  0.00000E+00 -1.57434E-01
 3.08284E+00  3.59569E+00  0.00000E+00 -1.15099E-01
 3.08284E+00  3.73043E+00  0.00000E+00 -9.21655E-02
 3.08284E+00  3.86799E+00  0.00000E+00 -4.52209E-02
 3.08284E+00  4.00849E+00  0.00000E+00 -1.53216E-02
 3.08284E+00  4.15202E+00  0.00000E+00 -9.94649E-03
 3.08284E+00  4.29868E+00  0.00000E+00 -4.05563E-03
 3.08284E+00  4.44854E+00  0.00000E+00  0.00000E+00

 3.20738E+00  0.00000E+00  0.00000E+00 -1.36630E-02
 3.20738E+00  1.00442E-01  0.00000E+00 -9.86288E-03
 3.20738E+00  2.00887E-01  0.00000E+00 -1.17784E-02
 3.20738E+00  3.01345E-01  0.00000E+00 -9.45710E-03
 3.20738E+00  4.01830E-01  0.00000E+00 -1.13412E-02
 3.20738E+00  5.02362E-01  0.00000E+00 -1.39093E-02
 3.20738E+00  6.02969E-01  0.00000E+00 -1.65390E-02
 3.20738E+00  7.03683E-01  0.00000E+00 -1.59843E-02
 3.20738E+00  8.04542E-01  0.00000E+00 -2.16428E-02
 3.20738E+00  9.05590E-01  0.00000E+00 -2.21009E-02
 3.20738E+00  1.00688E+00  0.00000E+00 -2.86317E-02
 3.20738E+00  1.10846E+00  0.00000E+00 -3.40905E-02
 3.20738E+00  1.21040E+00  0.00000E+00 -3.88814E-02
 3.20738E+00  1.31276E+00  0.00000E+00 -4.84911E-02
 3.20738E+00  1.41562E+00  0.00000E+00 -6.55789E-02
 3.20738E+00  1.51906E+00  0.00000E+00 -7.72829E-02
 3.20738E+00  1.62315E+00  0.00000E+00 -8.88976E-02
 3.20738E+00  1.72800E+00  0.00000E+00 -1.02577E-01
 3.20738E+00  1.83368E+00  0.00000E+00 -1.26311E-01
 3.20738E+00  1.94030E+00  0.00000E+00 -1.45309E-01
 3.20738E+00  2.04797E+00  0.00000E+00 -1.58091E-01
 3.20738E+00  2.15679E+00  0.00000E+00 -1.92424E-01
 3.20738E+00  2.26687E+00  0.00000E+00 -2.13119E-01
 3.20738E+00  2.37833E+00  0.00000E+00 -2.55009E-01
 3.20738E+00  2.49129E+00  0.00000E+00 -2.72875E-01
 3.20738E+00  2.60586E+00  0.00000E+00 -2.39466E-01
 3.20738E+00  2.72218E+00  0.00000E+00 -2.78681E-01
 3.20738E+00  2.84036E+00  0.00000E+00 -2.51818E-01
 3.20738E+00  2.96054E+00  0.00000E+00 -2.24608E-01
 3.20738E+00  3.08284E+00  0.00000E+00 -1.64217E-01
 3.20738E+00  3.20738E+00  0.00000E+00 -1.58559E-01
 3.20738E+00  3.33429E+00  0.00000E+00 -1.31165E-01
 3.20738E+00  3.46369E+00  0.00000E+00 -1.88951E-01
 3.20738E+00  3.59569E+00  0.00000E+00 -1.13747E-01
 3.20738E+00  3.73043E+00  0.00000E+00 -8.02643E-02
 3.20738E+00  3.86799E+00  0.00000E+00 -4.40531E-02
 3.20738E+00  4.00849E+00  0.00000E+00 -2.96859E-02
 3.20738E+00  4.15202E+00  0.00000E+00 -1.55215E-02
 3.20738E+00  4.29868E+00  0.00000E+00 -6.28300E-03
 3.20738E+00  4.44854E+00  0.00000E+00  0.00000E+00

 3.33429E+00  0.00000E+00  0.00000E+00 -6.18813E-03
 3.33429E+00  1.00442E-01  0.00000E+00 -6.19457E-03
 3.33429E+00  2.00887E-01  0.00000E+00 -6.96313E-03
 3.33429E+00  3.01345E-01  0.00000E+00 -5.26814E-03
 3.33429E+00  4.01830E-01  0.00000E+00 -5.93808E-03
 3.33429E+00  5.02362E-01  0.00000E+00 -9.47752E-03
 3.33429E+00  6.02969E-01  0.00000E+00 -1.10110E-02
 3.33429E+00  7.03683E-01  0.00000E+00 -8.81620E-03
 3.33429E+00  8.04542E-01  0.00000E+00 -1.27786E-02
 3.33429E+00  9.05590E-01  0.00000E+00 -1.38751E-02
 3.33429E+00  1.00688E+00  0.00000E+00 -1.63904E-02
 3.33429E+00  1.10846E+00  0.00000E+00 -1.93060E-02
 3.33429E+00  1.21040E+00  0.00000E+00 -2.01910E-02
 3.33429E+00  1.31276E+00  0.00000E+00 -2.72811E-02
 3.33429E+00  1.41562E+00  0.00000E+00 -3.50925E-02
 3.33429E+00  1.51906E+00  0.00000E+00 -4.06627E-02
 3.33429E+00  1.62315E+00  0.00000E+00 -4.90111E-02
 3.33429E+00  1.72800E+00  0.00000E+00 -6.06212E-02
 3.33429E+00  1.83368E+00  0.00000E+00 -7.21776E-02
 3.33429E+00  1.94030E+00  0.00000E+00 -9.12532E-02
 3.33429E+00  2.04797E+00  0.00000E+00 -1.04750E-01
 3.33429E+00  2.15679E+00  0.00000E+00 -1.19313E-01
 3.33429E+00  2.26687E+00  0.00000E+00 -1.29599E-01
 3.33429E+00  2.37833E+00  0.00000E+00 -1.76150E-01
 3.33429E+00  2.49129E+00  0.00000E+00 -1.56320E-01
 3.33429E+00  2.60586E+00  0.00000E+00 -1.75287E-01
 3.33429E+00  2.72218E+00  0.00000E+00 -2.04513E-01
 3.33429E+00  2.84036E+00  0.00000E+00 -2.21497E-01
 3.33429E+00  2.96054E+00  0.00000E+00 -1.71378E-01
 3.33429E+00  3.08284E+00  0.00000E+00 -1.84556E-01
 3.33429E+00  3.20738E+00  0.00000E+00 -1.31165E-01
 3.33429E+00  3.33429E+00  0.00000E+00 -1.62978E-01
 3.33429E+00  3.46369E+00  0.00000E+00 -1.73216E-01
 3.33429E+00  3.59569E+00  0.00000E+00 -1.11148E-01
 3.33429E+00  3.73043E+00  0.00000E+00 -8.57497E-02
 3.33429E+00  3.86799E+00  0.00000E+00 -4.66811E-02
 3.33429E+00  4.00849E+00  0.00000E+00 -2.94215E-02
 3.33429E+00  4.15202E+00  0.00000E+00 -1.76327E-02
 3.33429E+00  4.29868E+00  0.00000E+00 -7.27409E-03
 3.33429E+00  4.44854E+00  0.00000E+00  0.00000E+00

 3.46369E+00  0.00000E+00  0.00000E+00 -3.07714E-03
 3.46369E+00  1.00442E-01  0.00000E+00 -3.16407E-03
 3.46369E+00  2.00887E-01  0.00000E+00 -3.72323E-03
 3.46369E+00  3.01345E-01  0.00000E+00 -4.83594E-03
 3.46369E+00  4.01830E-01  0.00000E+00 -3.58653E-03
 3.46369E+00  5.02362E-01  0.00000E+00 -4.67292E-03
 3.46369E+00  6.02969E-01  0.00000E+00 -6.10987E-03
 3.46369E+00  7.03683E-01  0.00000E+00 -3.76575E-03
 3.46369E+00  8.04542E-01  0.00000E+00 -6.56131E-03
 3.46369E+00  9.05590E-01  0.00000E+00 -8.63204E-03
 3.46369E+00  1.00688E+00  0.00000E+00 -1.00530E-02
 3.46369E+00  1.10846E+00  0.00000E+00 -8.65749E-03
 3.46369E+00  1.21040E+00  0.00000E+00 -1.10279E-02
 3.46369E+00  1.31276E+00  0.00000E+00 -1.45364E-02
 3.46369E+00  1.41562E+00  0.00000E+00 -1.78743E-02
 3.46369E+00  1.51906E+00  0.00000E+00 -2.07913E-02
 3.46369E+00  1.62315E+00  0.00000E+00 -2.67255E-02
 3.46369E+00  1.72800E+00  0.00000E+00 -3.44724E-02
 3.46369E+00  1.83368E+00  0.00000E+00 -3.95680E-02
 3.46369E+00  1.94030E+00  0.00000E+00 -5.03282E-02
 3.46369E+00  2.04797E+00  0.00000E+00 -5.92567E-02
 3.46369E+00  2.15679E+00  0.00000E+00 -6.76475E-02
 3.46369E+00  2.26687E+00  0.00000E+00 -8.18083E-02
 3.46369E+00  2.37833E+00  0.00000E+00 -1.08805E-01
 3.46369E+00  2.49129E+00  0.00000E+00 -9.77493E-02
 3.46369E+00  2.60586E+00  0.00000E+00 -1.24058E-01
 3.46369E+00  2.72218E+00  0.00000E+00 -1.40550E-01
 3.46369E+00  2.84036E+00  0.00000E+00 -1.49148E-01
 3.46369E+00  2.96054E+00  0.00000E+00 -1.65645E-01
 3.46369E+00  3.08284E+00  0.00000E+00 -1.57434E-01
 3.46369E+00  3.20738E+00  0.00000E+00 -1.88951E-01
 3.46369E+00  3.33429E+00  0.00000E+00 -1.73216E-01
 3.46369E+00  3.46369E+00  0.00000E+00 -1.24539E-01
 3.46369E+00  3.59569E+00  0.00000E+00 -7.35281E-02
 3.46369E+00  3.73043E+00  0.00000E+00 -6.93062E-02
 3.46369E+00  3.86799E+00  0.00000E+00 -6.35728E-02
 3.46369E+00  4.00849E+00  0.00000E+00 -3.94312E-02
 3.46369E+00  4.15202E+00  0.00000E+00 -1.72736E-02
 3.46369E+00  4.29868E+00  0.00000E+00 -1.21940E-02
 3.46369E+00  4.44854E+00  0.00000E+00  0.00000E+00

 3.59569E+00  0.00000E+00  0.00000E+00 -1.25503E-03
 3.59569E+00  1.00442E-01  0.00000E+00 -1.70459E-03
 3.59569E+00  2.00887E-01  0.00000E+00 -1.63094E-03
 3.59569E+00  3.01345E-01  0.00000E+00 -2.13409E-03
 3.59569E+00  4.01830E-01  0.00000E+00 -2.11798E-03
 3.59569E+00  5.02362E-01  0.00000E+00 -3.03312E-03
 3.59569E+00  6.02969E-01  0.00000E+00 -3.20513E-03
 3.59569E+00  7.03683E-01  0.00000E+00 -2.98799E-03
 3.59569E+00  8.04542E-01  0.00000E+00 -2.45695E-03
 3.59569E+00  9.05590E-01  0.00000E+00 -5.10201E-03
 3.59569E+00  1.00688E+00  0.00000E+00 -4.21991E-03
 3.59569E+00  1.10846E+00  0.00000E+00 -5.31765E-03
 3.59569E+00  1.21040E+00  0.00000E+00 -7.26986E-03
 3.59569E+00  1.31276E+00  0.00000E+00 -8.15042E-03
 3.59569E+00  1.41562E+00  0.00000E+00 -9.41490E-03
 3.59569E+00  1.51906E+00  0.00000E+00 -1.13771E-02
 3.59569E+00  1.62315E+00  0.00000E+00 -1.47852E-02
 3.59569E+00  1.72800E+00  0.00000E+00 -1.88981E-02
 3.59569E+00  1.83368E+00  0.00000E+00 -2.23734E-02
 3.59569E+00  1.94030E+00  0.00000E+00 -2.64883E-02
 3.59569E+00  2.04797E+00  0.00000E+00 -3.29774E-02
 3.59569E+00  2.15679E+00  0.00000E+00 -4.17298E-02
 3.59569E+00  2.26687E+00  0.00000E+00 -4.74098E-02
 3.59569E+00  2.37833E+00  0.00000E+00 -5.61980E-02
 3.59569E+00  2.49129E+00  0.00000E+00 -7.78693E-02
 3.59569E+00  2.60586E+00  0.00000E+00 -7.88990E-02
 3.59569E+00  2.72218E+00  0.00000E+00 -1.00433E-01
 3.59569E+00  2.84036E+00  0.00000E+00 -1.20225E-01
 3.59569E+00  2.96054E+00  0.00000E+00 -9.76104E-02
 3.59569E+00  3.08284E+00  0.00000E+00 -1.15099E-01
 3.59569E+00  3.20738E+00  0.00000E+00 -1.13747E-01
 3.59569E+00  3.33429E+00  0.00000E+00 -1.11148E-01
 3.59569E+00  3.46369E+00  0.00000E+00 -7.35281E-02
 3.59569E+00  3.59569E+00  0.00000E+00 -8.26802E-02
 3.59569E+00  3.73043E+00  0.00000E+00 -2.36584E-02
 3.59569E+00  3.86799E+00  0.00000E+00 -3.46832E-02
 3.59569E+00  4.00849E+00  0.00000E+00 -3.74880E-02
 3.59569E+00  4.15202E+00  0.00000E+00 -2.50076E-02
 3.59569E+00  4.29868E+00  0.00000E+00 -8.35787E-03
 3.59569E+00  4.44854E+00  0.00000E+00  0.00000E+00

 3.73043E+00  0.00000E+00  0.00000E+00 -5.78860E-04
 3.73043E+00  1.00442E-01  0.00000E+00 -5.87335E-04
 3.73043E+00  2.00887E-01  0.00000E+00 -5.79045E-04
 3.73043E+00  3.01345E-01  0.00000E+00 -7.13457E-04
 3.73043E+00  4.01830E-01  0.00000E+00 -9.21222E-04
 3.73043E+00  5.02362E-01  0.00000E+00 -7.04812E-04
 3.73043E+00  6.02969E-01  0.00000E+00 -9.97660E-04
 3.73043E+00  7.03683E-01  0.00000E+00 -2.60460E-03
 3.73043E+00  8.04542E-01  0.00000E+00 -2.37084E-03
 3.73043E+00  9.05590E-01  0.00000E+00 -2.56957E-03
 3.73043E+00  1.00688E+00  0.00000E+00 -2.75493E-03
 3.73043E+00  1.10846E+00  0.00000E+00 -2.93232E-03
 3.73043E+00  1.21040E+00  0.00000E+00 -3.91598E-03
 3.73043E+00  1.31276E+00  0.00000E+00 -4.42289E-03
 3.73043E+00  1.41562E+00  0.00000E+00 -5.58612E-03
 3.73043E+00  1.51906E+00  0.00000E+00 -7.02444E-03
 3.73043E+00  1.62315E+00  0.00000E+00 -7.50415E-03
 3.73043E+00  1.72800E+00  0.00000E+00 -9.14836E-03
 3.73043E+00  1.83368E+00  0.00000E+00 -1.27230E-02
 3.73043E+00  1.94030E+00  0.00000E+00 -1.43853E-02
 3.73043E+00  2.04797E+00  0.00000E+00 -1.83317E-02
 3.73043E+00  2.15679E+00  0.00000E+00 -2.13440E-02
 3.73043E+00  2.26687E+00  0.00000E+00 -2.74233E-02
 3.73043E+00  2.37833E+00  0.00000E+00 -2.94809E-02
 3.73043E+00  2.49129E+00  0.00000E+00 -3.56835E-02
 3.73043E+00  2.60586E+00  0.00000E+00 -4.61649E-02
 3.73043E+00  2.72218E+00  0.00000E+00 -6.20319E-02
 3.73043E+00  2.84036E+00  0.00000E+00 -6.32227E-02
 3.73043E+00  2.96054E+00  0.00000E+00 -5.79669E-02
 3.73043E+00  3.08284E+00  0.00000E+00 -9.21655E-02
 3.73043E+00  3.20738E+00  0.00000E+00 -8.02643E-02
 3.73043E+00  3.33429E+00  0.00000E+00 -8.57497E-02
 3.73043E+00  3.46369E+00  0.00000E+00 -6.93062E-02
 3.73043E+00  3.59569E+00  0.00000E+00 -2.36584E-02
 3.73043E+00  3.73043E+00  0.00000E+00 -1.96152E-02
 3.73043E+00  3.86799E+00  0.00000E+00 -5.14008E-02
 3.73043E+00  4.00849E+00  0.00000E+00 -3.93118E-02
 3.73043E+00  4.15202E+00  0.00000E+00 -3.33150E-02
 3.73043E+00  4.29868E+00  0.00000E+00 -1.70761E-02
 3.73043E+00  4.44854E+00  0.00000E+00  0.00000E+00

 3.86799E+00  0.00000E+00  0.00000E+00 -9.48908E-05
 3.86799E+00  1.00442E-01  0.00000E+00 -9.43349E-05
 3.86799E+00  2.00887E-01  0.00000E+00 -1.86130E-04
 3.86799E+00  3.01345E-01  0.00000E+00 -3.14241E-04
 3.86799E+00  4.01830E-01  0.00000E+00 -4.06742E-04
 3.86799E+00  5.02362E-01  0.00000E+00 -5.51686E-04
 3.86799E+00  6.02969E-01  0.00000E+00 -5.46796E-04
 3.86799E+00  7.03683E-01  0.00000E+00 -1.03163E-03
 3.86799E+00  8.04542E-01  0.00000E+00 -1.23461E-03
 3.86799E+00  9.05590E-01  0.00000E+00 -8.65775E-04
 3.86799E+00  1.00688E+00  0.00000E+00 -1.08750E-03
 3.86799E+00  1.10846E+00  0.00000E+00 -1.31283E-03
 3.86799E+00  1.21040E+00  0.00000E+00 -1.84155E-03
 3.86799E+00  1.31276E+00  0.00000E+00 -2.11766E-03
 3.86799E+00  1.41562E+00  0.00000E+00 -3.65037E-03
 3.86799E+00  1.51906E+00  0.00000E+00 -3.11293E-03
 3.86799E+00  1.62315E+00  0.00000E+00 -4.16187E-03
 3.86799E+00  1.72800E+00  0.00000E+00 -4.59221E-03
 3.86799E+00  1.83368E+00  0.00000E+00 -6.43349E-03
 3.86799E+00  1.94030E+00  0.00000E+00 -7.84854E-03
 3.86799E+00  2.04797E+00  0.00000E+00 -9.00639E-03
 3.86799E+00  2.15679E+00  0.00000E+00 -1.07896E-02
 3.86799E+00  2.26687E+00  0.00000E+00 -1.22977E-02
 3.86799E+00  2.37833E+00  0.00000E+00 -1.56068E-02
 3.86799E+00  2.49129E+00  0.00000E+00 -1.89658E-02
 3.86799E+00  2.60586E+00  0.00000E+00 -2.50532E-02
 3.86799E+00  2.72218E+00  0.00000E+00 -2.59724E-02
 3.86799E+00  2.84036E+00  0.00000E+00 -3.67566E-02
 3.86799E+00  2.96054E+00  0.00000E+00 -3.17433E-02
 3.86799E+00  3.08284E+00  0.00000E+00 -4.52209E-02
 3.86799E+00  3.20738E+00  0.00000E+00 -4.40531E-02
 3.86799E+00  3.33429E+00  0.00000E+00 -4.66811E-02
 3.86799E+00  3.46369E+00  0.00000E+00 -6.35728E-02
 3.86799E+00  3.59569E+00  0.00000E+00 -3.46832E-02
 3.86799E+00  3.73043E+00  0.00000E+00 -5.14008E-02
 3.86799E+00  3.86799E+00  0.00000E+00 -2.97063E-02
 3.86799E+00  4.00849E+00  0.00000E+00 -1.25864E-02
 3.86799E+00  4.15202E+00  0.00000E+00 -1.35068E-02
 3.86799E+00  4.29868E+00  0.00000E+00 -3.49301E-02
 3.86799E+00  4.44854E+00  0.00000E+00  0.00000E+00

 4.00849E+00  0.00000E+00  0.00000E+00 -1.38464E-07
 4.00849E+00  1.00442E-01  0.00000E+00 -1.00904E-05
 4.00849E+00  2.00887E-01  0.00000E+00 -4.38781E-05
 4.00849E+00  3.01345E-01  0.00000E+00 -6.76136E-05
 4.00849E+00  4.01830E-01  0.00000E+00 -1.08969E-04
 4.00849E+00  5.02362E-01  0.00000E+00 -2.77920E-04
 4.00849E+00  6.02969E-01  0.00000E+00 -3.96985E-04
 4.00849E+00  7.03683E-01  0.00000E+00 -6.58867E-04
 4.00849E+00  8.04542E-01  0.00000E+00 -5.99909E-04
 4.00849E+00  9.05590E-01  0.00000E+00 -4.60801E-04
 4.00849E+00  1.00688E+00  0.00000E+00 -4.84156E-04
 4.00849E+00  1.10846E+00  0.00000E+00 -4.04545E-04
 4.00849E+00  1.21040E+00  0.00000E+00 -3.98874E-04
 4.00849E+00  1.31276E+00  0.00000E+00 -1.66660E-03
 4.00849E+00  1.41562E+00  0.00000E+00 -1.15912E-03
 4.00849E+00  1.51906E+00  0.00000E+00 -1.93097E-03
 4.00849E+00  1.62315E+00  0.00000E+00 -2.03224E-03
 4.00849E+00  1.72800E+00  0.00000E+00 -2.23988E-03
 4.00849E+00  1.83368E+00  0.00000E+00 -2.99254E-03
 4.00849E+00  1.94030E+00  0.00000E+00 -3.60794E-03
 4.00849E+00  2.04797E+00  0.00000E+00 -4.45313E-03
 4.00849E+00  2.15679E+00  0.00000E+00 -5.85448E-03
 4.00849E+00  2.26687E+00  0.00000E+00 -6.42716E-03
 4.00849E+00  2.37833E+00  0.00000E+00 -7.85024E-03
 4.00849E+00  2.49129E+00  0.00000E+00 -9.63527E-03
 4.00849E+00  2.60586E+00  0.00000E+00 -1.12535E-02
 4.00849E+00  2.72218E+00  0.00000E+00 -1.34356E-02
 4.00849E+00  2.84036E+00  0.00000E+00 -1.53009E-02
 4.00849E+00  2.96054E+00  0.00000E+00 -1.75727E-02
 4.00849E+00  3.08284E+00  0.00000E+00 -1.53216E-02
 4.00849E+00  3.20738E+00  0.00000E+00 -2.96859E-02
 4.00849E+00  3.33429E+00  0.00000E+00 -2.94215E-02
 4.00849E+00  3.46369E+00  0.00000E+00 -3.94312E-02
 4.00849E+00  3.59569E+00  0.00000E+00 -3.74880E-02
 4.00849E+00  3.73043E+00  0.00000E+00 -3.93118E-02
 4.00849E+00  3.86799E+00  0.00000E+00 -1.25864E-02
 4.00849E+00  4.00849E+00  0.00000E+00  1.08369E-02
 4.00849E+00  4.15202E+00  0.00000E+00 -3.64490E-02
 4.00849E+00  4.29868E+00  0.00000E+00 -3.16955E-03
 4.00849E+00  4.44854E+00  0.00000E+00  0.00000E+00

 4.15202E+00  0.00000E+00  0.00000E+00 -6.17173E-07
 4.15202E+00  1.00442E-01  0.00000E+00 -4.47342E-07
 4.15202E+00  2.00887E-01  0.00000E+00 -3.41555E-06
 4.15202E+00  3.01345E-01  0.00000E+00  4.97290E-07
 4.15202E+00  4.01830E-01  0.00000E+00 -2.23086E-05
 4.15202E+00  5.02362E-01  0.00000E+00 -6.34042E-05
 4.15202E+00  6.02969E-01  0.00000E+00 -1.21828E-04
 4.15202E+00  7.03683E-01  0.00000E+00  2.15481E-05
 4.15202E+00  8.04542E-01  0.00000E+00 -1.25154E-04
 4.15202E+00  9.05590E-01  0.00000E+00 -2.17852E-04
 4.15202E+00  1.00688E+00  0.00000E+00 -1.89593E-04
 4.15202E+00  1.10846E+00  0.00000E+00 -3.42350E-04
 4.15202E+00  1.21040E+00  0.00000E+00 -4.74137E-04
 4.15202E+00  1.31276E+00  0.00000E+00 -3.41343E-04
 4.15202E+00  1.41562E+00  0.00000E+00 -1.10221E-03
 4.15202E+00  1.51906E+00  0.00000E+00 -6.29370E-04
 4.15202E+00  1.62315E+00  0.00000E+00 -1.02009E-03
 4.15202E+00  1.72800E+00  0.00000E+00 -1.21933E-03
 4.15202E+00  1.83368E+00  0.00000E+00 -1.18345E-03
 4.15202E+00  1.94030E+00  0.00000E+00 -1.87475E-03
 4.15202E+00  2.04797E+00  0.00000E+00 -2.06500E-03
 4.15202E+00  2.15679E+00  0.00000E+00 -2.41456E-03
 4.15202E+00  2.26687E+00  0.00000E+00 -3.08019E-03
 4.15202E+00  2.37833E+00  0.00000E+00 -3.68909E-03
 4.15202E+00  2.49129E+00  0.00000E+00 -4.50205E-03
 4.15202E+00  2.60586E+00  0.00000E+00 -5.27025E-03
 4.15202E+00  2.72218E+00  0.00000E+00 -6.31197E-03
 4.15202E+00  2.84036E+00  0.00000E+00 -8.52607E-03
 4.15202E+00  2.96054E+00  0.00000E+00 -9.47506E-03
 4.15202E+00  3.08284E+00  0.00000E+00 -9.94649E-03
 4.15202E+00  3.20738E+00  0.00000E+00 -1.55215E-02
 4.15202E+00  3.33429E+00  0.00000E+00 -1.76327E-02
 4.15202E+00  3.46369E+00  0.00000E+00 -1.72736E-02
 4.15202E+00  3.59569E+00  0.00000E+00 -2.50076E-02
 4.15202E+00  3.73043E+00  0.00000E+00 -3.33150E-02
 4.15202E+00  3.86799E+00  0.00000E+00 -1.35068E-02
 4.15202E+00  4.00849E+00  0.00000E+00 -3.64490E-02
 4.15202E+00  4.15202E+00  0.00000E+00 -2.90776E-02
 4.15202E+00  4.29868E+00  0.00000E+00 -3.42127E-02
 4.15202E+00  4.44854E+00  0.00000E+00  0.00000E+00

 4.29868E+00  0.00000E+00  0.00000E+00  5.43659E-09
 4.29868E+00  1.00442E-01  0.00000E+00 -1.82878E-08
 4.29868E+00  2.00887E-01  0.00000E+00 -5.45149E-08
 4.29868E+00  3.01345E-01  0.00000E+00 -8.96016E-07
 4.29868E+00  4.01830E-01  0.00000E+00 -9.51499E-07
 4.29868E+00  5.02362E-01  0.00000E+00 -6.08101E-06
 4.29868E+00  6.02969E-01  0.00000E+00 -2.45380E-05
 4.29868E+00  7.03683E-01  0.00000E+00 -3.87565E-05
 4.29868E+00  8.04542E-01  0.00000E+00 -1.33274E-04
 4.29868E+00  9.05590E-01  0.00000E+00 -2.53937E-04
 4.29868E+00  1.00688E+00  0.00000E+00 -2.17884E-04
 4.29868E+00  1.10846E+00  0.00000E+00 -2.14834E-04
 4.29868E+00  1.21040E+00  0.00000E+00 -2.49649E-04
 4.29868E+00  1.31276E+00  0.00000E+00 -3.19772E-04
 4.29868E+00  1.41562E+00  0.00000E+00 -1.64006E-04
 4.29868E+00  1.51906E+00  0.00000E+00 -1.95123E-04
 4.29868E+00  1.62315E+00  0.00000E+00 -2.78109E-04
 4.29868E+00  1.72800E+00  0.00000E+00 -5.71943E-04
 4.29868E+00  1.83368E+00  0.00000E+00 -7.02779E-04
 4.29868E+00  1.94030E+00  0.00000E+00 -7.69314E-04
 4.29868E+00  2.04797E+00  0.00000E+00 -8.59104E-04
 4.29868E+00  2.15679E+00  0.00000E+00 -1.25003E-03
 4.29868E+00  2.26687E+00  0.00000E+00 -1.56095E-03
 4.29868E+00  2.37833E+00  0.00000E+00 -1.61413E-03
 4.29868E+00  2.49129E+00  0.00000E+00 -2.18642E-03
 4.29868E+00  2.60586E+00  0.00000E+00 -2.22803E-03
 4.29868E+00  2.72218E+00  0.00000E+00 -3.18982E-03
 4.29868E+00  2.84036E+00  0.00000E+00 -3.64307E-03
 4.29868E+00  2.96054E+00  0.00000E+00 -3.66835E-03
 4.29868E+00  3.08284E+00  0.00000E+00 -4.05563E-03
 4.29868E+00  3.20738E+00  0.00000E+00 -6.28300E-03
 4.29868E+00  3.33429E+00  0.00000E+00 -7.27409E-03
 4.29868E+00  3.46369E+00  0.00000E+00 -1.21940E-02
 4.29868E+00  3.59569E+00  0.00000E+00 -8.35787E-03
 4.29868E+00  3.73043E+00  0.00000E+00 -1.70761E-02
 4.29868E+00  3.86799E+00  0.00000E+00 -3.49301E-02
 4.29868E+00  4.00849E+00  0.00000E+00 -3.16955E-03
 4.29868E+00  4.15202E+00  0.00000E+00 -3.42127E-02
 4.29868E+00  4.29868E+00  0.00000E+00 -1.53740E-02
 4.29868E+00  4.44854E+00  0.00000E+00  0.00000E+00

 4.44854E+00  0.00000E+00  0.00000E+00  0.00000E+00
 4.44854E+00  1.00442E-01  0.00000E+00  0.00000E+00
 4.44854E+00  2.00887E-01  0.00000E+00  0.00000E+00
 4.44854E+00  3.01345E-01  0.00000E+00  0.00000E+00
 4.44854E+00  4.01830E-01  0.00000E+00  0.00000E+00
 4.44854E+00  5.02362E-01  0.00000E+00  0.00000E+00
 4.44854E+00  6.02969E-01  0.00000E+00  0.00000E+00
 4.44854E+00  7.03683E-01  0.00000E+00  0.00000E+00
 4.44854E+00  8.04542E-01  0.00000E+00  0.00000E+00
 4.44854E+00  9.05590E-01  0.00000E+00  0.00000E+00
 4.44854E+00  1.00688E+00  0.00000E+00  0.00000E+00
 4.44854E+00  1.10846E+00  0.00000E+00  0.00000E+00
 4.44854E+00  1.21040E+00  0.00000E+00  0.00000E+00
 4.44854E+00  1.31276E+00  0.00000E+00  0.00000E+00
 4.44854E+00  1.41562E+00  0.00000E+00  0.00000E+00
 4.44854E+00  1.51906E+00  0.00000E+00  0.00000E+00
 4.44854E+00  1.62315E+00  0.00000E+00  0.00000E+00
 4.44854E+00  1.72800E+00  0.00000E+00  0.00000E+00
 4.44854E+00  1.83368E+00  0.00000E+00  0.00000E+00
 4.44854E+00  1.94030E+00  0.00000E+00  0.00000E+00
 4.44854E+00  2.04797E+00  0.00000E+00  0.00000E+00
 4.44854E+00  2.15679E+00  0.00000E+00  0.00000E+00
 4.44854E+00  2.26687E+00  0.00000E+00  0.00000E+00
 4.44854E+00  2.37833E+00  0.00000E+00  0.00000E+00
 4.44854E+00  2.49129E+00  0.00000E+00  0.00000E+00
 4.44854E+00  2.60586E+00  0.00000E+00  0.00000E+00
 4.44854E+00  2.72218E+00  0.00000E+00  0.00000E+00
 4.44854E+00  2.84036E+00  0.00000E+00  0.00000E+00
 4.44854E+00  2.96054E+00  0.00000E+00  0.00000E+00
 4.44854E+00  3.08284E+00  0.00000E+00  0.00000E+00
 4.44854E+00  3.20738E+00  0.00000E+00  0.00000E+00
 4.44854E+00  3.33429E+00  0.00000E+00  0.00000E+00
 4.44854E+00  3.46369E+00  0.00000E+00  0.00000E+00
 4.44854E+00  3.59569E+00  0.00000E+00  0.00000E+00
 4.44854E+00  3.73043E+00  0.00000E+00  0.00000E+00
 4.44854E+00  3.86799E+00  0.00000E+00  0.00000E+00
 4.44854E+00  4.00849E+00  0.00000E+00  0.00000E+00
 4.44854E+00  4.15202E+00  0.00000E+00  0.00000E+00
 4.44854E+00  4.29868E+00  0.00000E+00  0.00000E+00
 4.44854E+00  4.44854E+00  0.00000E+00  0.00000E+00



==> anc/V_Lambda2.5kF_kF0.04 <==
 0.00000E+00  0.00000E+00 -3.15138E+02 -2.55389E+02
 0.00000E+00  3.69694E-03 -3.15218E+02 -2.55266E+02
 0.00000E+00  7.39411E-03 -3.15456E+02 -2.55323E+02
 0.00000E+00  1.10921E-02 -3.15854E+02 -2.56086E+02
 0.00000E+00  1.47920E-02 -3.16422E+02 -2.57397E+02
 0.00000E+00  1.84950E-02 -3.17169E+02 -2.58601E+02
 0.00000E+00  2.22031E-02 -3.18108E+02 -2.59701E+02
 0.00000E+00  2.59185E-02 -3.19256E+02 -2.60899E+02
 0.00000E+00  2.96437E-02 -3.20635E+02 -2.62351E+02
 0.00000E+00  3.33818E-02 -3.22277E+02 -2.64187E+02
 0.00000E+00  3.71363E-02 -3.24219E+02 -2.66461E+02
 0.00000E+00  4.09110E-02 -3.26515E+02 -2.69227E+02
 0.00000E+00  4.47103E-02 -3.29231E+02 -2.72552E+02
 0.00000E+00  4.85391E-02 -3.32455E+02 -2.76522E+02
 0.00000E+00  5.24025E-02 -3.36306E+02 -2.81252E+02
 0.00000E+00  5.63063E-02 -3.40935E+02 -2.86891E+02
 0.00000E+00  6.02570E-02 -3.46547E+02 -2.93636E+02
 0.00000E+00  6.42614E-02 -3.53414E+02 -3.01758E+02
 0.00000E+00  6.83269E-02 -3.61894E+02 -3.11955E+02
 0.00000E+00  7.24616E-02 -3.72438E+02 -3.25568E+02
 0.00000E+00  7.66744E-02 -3.85491E+02 -3.43548E+02
 0.00000E+00  8.09746E-02 -4.00980E+02 -3.64750E+02
 0.00000E+00  8.53726E-02 -4.16226E+02 -3.85209E+02
 0.00000E+00  8.98795E-02 -4.19563E+02 -3.93279E+02
 0.00000E+00  9.45072E-02 -3.81090E+02 -3.59619E+02
 0.00000E+00  9.92685E-02 -2.75656E+02 -2.59189E+02
 0.00000E+00  1.04177E-01 -1.44627E+02 -1.33129E+02
 0.00000E+00  1.09249E-01 -5.24328E+01 -4.54595E+01
 0.00000E+00  1.14499E-01 -1.13975E+01 -7.92168E+00
 0.00000E+00  1.19945E-01 -1.08393E+00  1.86457E-01
 0.00000E+00  1.25606E-01 -2.81597E-02  2.11497E-01
 0.00000E+00  1.31501E-01 -9.99329E-05  6.16157E-03
 0.00000E+00  1.37651E-01 -1.09997E-08 -1.08999E-02
 0.00000E+00  1.44080E-01  4.42404E-08 -1.82565E-02
 0.00000E+00  1.50810E-01  0.00000E+00 -1.64975E-02
 0.00000E+00  1.57868E-01  0.00000E+00 -1.23345E-02
 0.00000E+00  1.65280E-01  0.00000E+00 -9.70252E-03
 0.00000E+00  1.73075E-01  0.00000E+00 -6.24660E-03
 0.00000E+00  1.81280E-01  0.00000E+00 -2.87918E-03
 0.00000E+00  1.89927E-01  0.00000E+00 -9.10992E-04

 3.69694E-03  0.00000E+00 -3.15218E+02 -2.55266E+02
 3.69694E-03  3.69694E-03 -3.15299E+02 -2.55671E+02
 3.69694E-03  7.39411E-03 -3.15536E+02 -2.55891E+02
 3.69694E-03  1.10921E-02 -3.15934E+02 -2.56367E+02
 3.69694E-03  1.47920E-02 -3.16502E+02 -2.57251E+02
 3.69694E-03  1.84950E-02 -3.17249E+02 -2.58328E+02
 3.69694E-03  2.22031E-02 -3.18188E+02 -2.59422E+02
 3.69694E-03  2.59185E-02 -3.19336E+02 -2.60510E+02
 3.69694E-03  2.96437E-02 -3.20716E+02 -2.61985E+02
 3.69694E-03  3.33818E-02 -3.22357E+02 -2.64150E+02
 3.69694E-03  3.71363E-02 -3.24300E+02 -2.66765E+02
 3.69694E-03  4.09110E-02 -3.26595E+02 -2.69596E+02
 3.69694E-03  4.47103E-02 -3.29312E+02 -2.72824E+02
 3.69694E-03  4.85391E-02 -3.32537E+02 -2.76733E+02
 3.69694E-03  5.24025E-02 -3.36387E+02 -2.81508E+02
 3.69694E-03  5.63063E-02 -3.41016E+02 -2.87316E+02
 3.69694E-03  6.02570E-02 -3.46628E+02 -2.94249E+02
 3.69694E-03  6.42614E-02 -3.53495E+02 -3.02377E+02
 3.69694E-03  6.83269E-02 -3.61976E+02 -3.12295E+02
 3.69694E-03  7.24616E-02 -3.72519E+02 -3.25402E+02
 3.69694E-03  7.66744E-02 -3.85571E+02 -3.42800E+02
 3.69694E-03  8.09746E-02 -4.01058E+02 -3.63725E+02
 3.69694E-03  8.53726E-02 -4.16300E+02 -3.84559E+02
 3.69694E-03  8.98795E-02 -4.19630E+02 -3.93275E+02
 3.69694E-03  9.45072E-02 -3.81146E+02 -3.59849E+02
 3.69694E-03  9.92685E-02 -2.75695E+02 -2.59228E+02
 3.69694E-03  1.04177E-01 -1.44648E+02 -1.33027E+02
 3.69694E-03  1.09249E-01 -5.24407E+01 -4.54139E+01
 3.69694E-03  1.14499E-01 -1.13993E+01 -7.93699E+00
 3.69694E-03  1.19945E-01 -1.08411E+00  1.81386E-01
 3.69694E-03  1.25606E-01 -2.81645E-02  2.20794E-01
 3.69694E-03  1.31501E-01 -9.99351E-05  1.04225E-02
 3.69694E-03  1.37651E-01 -1.98561E-08 -1.09082E-02
 3.69694E-03  1.44080E-01  2.46896E-10 -1.80300E-02
 3.69694E-03  1.50810E-01  0.00000E+00 -1.63543E-02
 3.69694E-03  1.57868E-01  0.00000E+00 -1.23542E-02
 3.69694E-03  1.65280E-01  0.00000E+00 -9.47003E-03
 3.69694E-03  1.73075E-01  0.00000E+00 -6.09332E-03
 3.69694E-03  1.81280E-01  0.00000E+00 -2.90043E-03
 3.69694E-03  1.89927E-01  0.00000E+00 -9.26999E-04

 7.39411E-03  0.00000E+00 -3.15456E+02 -2.55323E+02
 7.39411E-03  3.69694E-03 -3.15536E+02 -2.55891E+02
 7.39411E-03  7.39411E-03 -3.15774E+02 -2.56179E+02
 7.39411E-03  1.10921E-02 -3.16172E+02 -2.56595E+02
 7.39411E-03  1.47920E-02 -3.16740E+02 -2.57370E+02
 7.39411E-03  1.84950E-02 -3.17487E+02 -2.58418E+02
 7.39411E-03  2.22031E-02 -3.18426E+02 -2.59550E+02
 7.39411E-03  2.59185E-02 -3.19574E+02 -2.60681E+02
 7.39411E-03  2.96437E-02 -3.20954E+02 -2.62141E+02
 7.39411E-03  3.33818E-02 -3.22596E+02 -2.64238E+02
 7.39411E-03  3.71363E-02 -3.24539E+02 -2.66955E+02
 7.39411E-03  4.09110E-02 -3.26834E+02 -2.70191E+02
 7.39411E-03  4.47103E-02 -3.29551E+02 -2.73723E+02
 7.39411E-03  4.85391E-02 -3.32776E+02 -2.77397E+02
 7.39411E-03  5.24025E-02 -3.36627E+02 -2.81715E+02
 7.39411E-03  5.63063E-02 -3.41257E+02 -2.87445E+02
 7.39411E-03  6.02570E-02 -3.46869E+02 -2.94695E+02
 7.39411E-03  6.42614E-02 -3.53736E+02 -3.03074E+02
 7.39411E-03  6.83269E-02 -3.62216E+02 -3.12948E+02
 7.39411E-03  7.24616E-02 -3.72757E+02 -3.25890E+02
 7.39411E-03  7.66744E-02 -3.85806E+02 -3.43160E+02
 7.39411E-03  8.09746E-02 -4.01286E+02 -3.63979E+02
 7.39411E-03  8.53726E-02 -4.16516E+02 -3.84687E+02
 7.39411E-03  8.98795E-02 -4.19825E+02 -3.93300E+02
 7.39411E-03  9.45072E-02 -3.81305E+02 -3.59871E+02
 7.39411E-03  9.92685E-02 -2.75805E+02 -2.59292E+02
 7.39411E-03  1.04177E-01 -1.44707E+02 -1.33035E+02
 7.39411E-03  1.09249E-01 -5.24635E+01 -4.52868E+01
 7.39411E-03  1.14499E-01 -1.14045E+01 -7.75884E+00
 7.39411E-03  1.19945E-01 -1.08462E+00  2.95534E-01
 7.39411E-03  1.25606E-01 -2.81782E-02  2.64012E-01
 7.39411E-03  1.31501E-01 -9.99853E-05  2.09331E-02
 7.39411E-03  1.37651E-01 -1.98536E-08 -1.05159E-02
 7.39411E-03  1.44080E-01  1.18604E-10 -1.80671E-02
 7.39411E-03  1.50810E-01  0.00000E+00 -1.61751E-02
 7.39411E-03  1.57868E-01  0.00000E+00 -1.23370E-02
 7.39411E-03  1.65280E-01  0.00000E+00 -9.52179E-03
 7.39411E-03  1.73075E-01  0.00000E+00 -6.18677E-03
 7.39411E-03  1.81280E-01  0.00000E+00 -2.98430E-03
 7.39411E-03  1.89927E-01  0.00000E+00 -9.63564E-04

 1.10921E-02  0.00000E+00 -3.15854E+02 -2.56086E+02
 1.10921E-02  3.69694E-03 -3.15934E+02 -2.56367E+02
 1.10921E-02  7.39411E-03 -3.16172E+02 -2.56595E+02
 1.10921E-02  1.10921E-02 -3.16570E+02 -2.57015E+02
 1.10921E-02  1.47920E-02 -3.17138E+02 -2.57723E+02
 1.10921E-02  1.84950E-02 -3.17885E+02 -2.58631E+02
 1.10921E-02  2.22031E-02 -3.18825E+02 -2.59766E+02
 1.10921E-02  2.59185E-02 -3.19973E+02 -2.61180E+02
 1.10921E-02  2.96437E-02 -3.21353E+02 -2.62883E+02
 1.10921E-02  3.33818E-02 -3.22995E+02 -2.64929E+02
 1.10921E-02  3.71363E-02 -3.24938E+02 -2.67539E+02
 1.10921E-02  4.09110E-02 -3.27234E+02 -2.70848E+02
 1.10921E-02  4.47103E-02 -3.29951E+02 -2.74495E+02
 1.10921E-02  4.85391E-02 -3.33177E+02 -2.78131E+02
 1.10921E-02  5.24025E-02 -3.37028E+02 -2.82317E+02
 1.10921E-02  5.63063E-02 -3.41659E+02 -2.87987E+02
 1.10921E-02  6.02570E-02 -3.47271E+02 -2.95339E+02
 1.10921E-02  6.42614E-02 -3.54138E+02 -3.04014E+02
 1.10921E-02  6.83269E-02 -3.62617E+02 -3.14278E+02
 1.10921E-02  7.24616E-02 -3.73155E+02 -3.27391E+02
 1.10921E-02  7.66744E-02 -3.86197E+02 -3.44393E+02
 1.10921E-02  8.09746E-02 -4.01665E+02 -3.64698E+02
 1.10921E-02  8.53726E-02 -4.16873E+02 -3.84921E+02
 1.10921E-02  8.98795E-02 -4.20146E+02 -3.93224E+02
 1.10921E-02  9.45072E-02 -3.81567E+02 -3.59742E+02
 1.10921E-02  9.92685E-02 -2.75985E+02 -2.59249E+02
 1.10921E-02  1.04177E-01 -1.44805E+02 -1.32973E+02
 1.10921E-02  1.09249E-01 -5.25011E+01 -4.50898E+01
 1.10921E-02  1.14499E-01 -1.14131E+01 -7.51670E+00
 1.10921E-02  1.19945E-01 -1.08547E+00  4.49955E-01
 1.10921E-02  1.25606E-01 -2.82010E-02  3.26243E-01
 1.10921E-02  1.31501E-01 -1.00068E-04  3.91965E-02
 1.10921E-02  1.37651E-01 -1.98585E-08 -7.78043E-03
 1.10921E-02  1.44080E-01  1.19844E-10 -1.78774E-02
 1.10921E-02  1.50810E-01  0.00000E+00 -1.60639E-02
 1.10921E-02  1.57868E-01  0.00000E+00 -1.21503E-02
 1.10921E-02  1.65280E-01  0.00000E+00 -9.34657E-03
 1.10921E-02  1.73075E-01  0.00000E+00 -6.06998E-03
 1.10921E-02  1.81280E-01  0.00000E+00 -2.96971E-03
 1.10921E-02  1.89927E-01  0.00000E+00 -1.03735E-03

 1.47920E-02  0.00000E+00 -3.16422E+02 -2.57397E+02
 1.47920E-02  3.69694E-03 -3.16502E+02 -2.57251E+02
 1.47920E-02  7.39411E-03 -3.16740E+02 -2.57370E+02
 1.47920E-02  1.10921E-02 -3.17138E+02 -2.57723E+02
 1.47920E-02  1.47920E-02 -3.17706E+02 -2.58288E+02
 1.47920E-02  1.84950E-02 -3.18454E+02 -2.59097E+02
 1.47920E-02  2.22031E-02 -3.19393E+02 -2.60299E+02
 1.47920E-02  2.59185E-02 -3.20541E+02 -2.61992E+02
 1.47920E-02  2.96437E-02 -3.21922E+02 -2.63996E+02
 1.47920E-02  3.33818E-02 -3.23564E+02 -2.66171E+02
 1.47920E-02  3.71363E-02 -3.25508E+02 -2.68660E+02
 1.47920E-02  4.09110E-02 -3.27805E+02 -2.71620E+02
 1.47920E-02  4.47103E-02 -3.30522E+02 -2.75023E+02
 1.47920E-02  4.85391E-02 -3.33749E+02 -2.78850E+02
 1.47920E-02  5.24025E-02 -3.37601E+02 -2.83417E+02
 1.47920E-02  5.63063E-02 -3.42232E+02 -2.89196E+02
 1.47920E-02  6.02570E-02 -3.47845E+02 -2.96454E+02
 1.47920E-02  6.42614E-02 -3.54712E+02 -3.05325E+02
 1.47920E-02  6.83269E-02 -3.63188E+02 -3.16141E+02
 1.47920E-02  7.24616E-02 -3.73721E+02 -3.29515E+02
 1.47920E-02  7.66744E-02 -3.86754E+02 -3.46018E+02
 1.47920E-02  8.09746E-02 -4.02204E+02 -3.65488E+02
 1.47920E-02  8.53726E-02 -4.17382E+02 -3.85115E+02
 1.47920E-02  8.98795E-02 -4.20602E+02 -3.93156E+02
 1.47920E-02  9.45072E-02 -3.81939E+02 -3.59634E+02
 1.47920E-02  9.92685E-02 -2.76241E+02 -2.59176E+02
 1.47920E-02  1.04177E-01 -1.44943E+02 -1.32851E+02
 1.47920E-02  1.09249E-01 -5.25545E+01 -4.48485E+01
 1.47920E-02  1.14499E-01 -1.14253E+01 -7.24415E+00
 1.47920E-02  1.19945E-01 -1.08668E+00  6.38606E-01
 1.47920E-02  1.25606E-01 -2.82334E-02  4.16888E-01
 1.47920E-02  1.31501E-01 -1.00186E-04  6.77995E-02
 1.47920E-02  1.37651E-01 -1.98958E-08 -4.36853E-03
 1.47920E-02  1.44080E-01  3.08542E-11 -1.74658E-02
 1.47920E-02  1.50810E-01  0.00000E+00 -1.57634E-02
 1.47920E-02  1.57868E-01  0.00000E+00 -1.19322E-02
 1.47920E-02  1.65280E-01  0.00000E+00 -8.90382E-03
 1.47920E-02  1.73075E-01  0.00000E+00 -5.70823E-03
 1.47920E-02  1.81280E-01  0.00000E+00 -2.89392E-03
 1.47920E-02  1.89927E-01  0.00000E+00 -1.13627E-03

 1.84950E-02  0.00000E+00 -3.17169E+02 -2.58601E+02
 1.84950E-02  3.69694E-03 -3.17249E+02 -2.58328E+02
 1.84950E-02  7.39411E-03 -3.17487E+02 -2.58418E+02
 1.84950E-02  1.10921E-02 -3.17885E+02 -2.58631E+02
 1.84950E-02  1.47920E-02 -3.18454E+02 -2.59097E+02
 1.84950E-02  1.84950E-02 -3.19201E+02 -2.60198E+02
 1.84950E-02  2.22031E-02 -3.20141E+02 -2.61693E+02
 1.84950E-02  2.59185E-02 -3.21290E+02 -2.63294E+02
 1.84950E-02  2.96437E-02 -3.22671E+02 -2.65169E+02
 1.84950E-02  3.33818E-02 -3.24313E+02 -2.67473E+02
 1.84950E-02  3.71363E-02 -3.26258E+02 -2.70029E+02
 1.84950E-02  4.09110E-02 -3.28556E+02 -2.72713E+02
 1.84950E-02  4.47103E-02 -3.31274E+02 -2.75839E+02
 1.84950E-02  4.85391E-02 -3.34502E+02 -2.79810E+02
 1.84950E-02  5.24025E-02 -3.38355E+02 -2.84767E+02
 1.84950E-02  5.63063E-02 -3.42987E+02 -2.90778E+02
 1.84950E-02  6.02570E-02 -3.48600E+02 -2.98070E+02
 1.84950E-02  6.42614E-02 -3.55466E+02 -3.07032E+02
 1.84950E-02  6.83269E-02 -3.63940E+02 -3.18054E+02
 1.84950E-02  7.24616E-02 -3.74467E+02 -3.31477E+02
 1.84950E-02  7.66744E-02 -3.87486E+02 -3.47662E+02
 1.84950E-02  8.09746E-02 -4.02914E+02 -3.66599E+02
 1.84950E-02  8.53726E-02 -4.18050E+02 -3.85698E+02
 1.84950E-02  8.98795E-02 -4.21202E+02 -3.93359E+02
 1.84950E-02  9.45072E-02 -3.82428E+02 -3.59708E+02
 1.84950E-02  9.92685E-02 -2.76579E+02 -2.59251E+02
 1.84950E-02  1.04177E-01 -1.45126E+02 -1.32806E+02
 1.84950E-02  1.09249E-01 -5.26248E+01 -4.45736E+01
 1.84950E-02  1.14499E-01 -1.14414E+01 -6.87012E+00
 1.84950E-02  1.19945E-01 -1.08827E+00  9.26711E-01
 1.84950E-02  1.25606E-01 -2.82761E-02  5.67547E-01
 1.84950E-02  1.31501E-01 -1.00342E-04  1.12701E-01
 1.84950E-02  1.37651E-01 -1.99454E-08 -2.78444E-03
 1.84950E-02  1.44080E-01  4.82842E-11 -1.70787E-02
 1.84950E-02  1.50810E-01  0.00000E+00 -1.48829E-02
 1.84950E-02  1.57868E-01  0.00000E+00 -1.19525E-02
 1.84950E-02  1.65280E-01  0.00000E+00 -8.59505E-03
 1.84950E-02  1.73075E-01  0.00000E+00 -5.46073E-03
 1.84950E-02  1.81280E-01  0.00000E+00 -2.93712E-03
 1.84950E-02  1.89927E-01  0.00000E+00 -1.23060E-03

 2.22031E-02  0.00000E+00 -3.18108E+02 -2.59701E+02
 2.22031E-02  3.69694E-03 -3.18188E+02 -2.59422E+02
 2.22031E-02  7.39411E-03 -3.18426E+02 -2.59550E+02
 2.22031E-02  1.10921E-02 -3.18825E+02 -2.59766E+02
 2.22031E-02  1.47920E-02 -3.19393E+02 -2.60299E+02
 2.22031E-02  1.84950E-02 -3.20141E+02 -2.61693E+02
 2.22031E-02  2.22031E-02 -3.21081E+02 -2.63382E+02
 2.22031E-02  2.59185E-02 -3.22231E+02 -2.64793E+02
 2.22031E-02  2.96437E-02 -3.23612E+02 -2.66434E+02
 2.22031E-02  3.33818E-02 -3.25255E+02 -2.68758E+02
 2.22031E-02  3.71363E-02 -3.27200E+02 -2.71400E+02
 2.22031E-02  4.09110E-02 -3.29499E+02 -2.74035E+02
 2.22031E-02  4.47103E-02 -3.32219E+02 -2.77095E+02
 2.22031E-02  4.85391E-02 -3.35448E+02 -2.81155E+02
 2.22031E-02  5.24025E-02 -3.39302E+02 -2.86330E+02
 2.22031E-02  5.63063E-02 -3.43935E+02 -2.92575E+02
 2.22031E-02  6.02570E-02 -3.49549E+02 -3.00043E+02
 2.22031E-02  6.42614E-02 -3.56414E+02 -3.09078E+02
 2.22031E-02  6.83269E-02 -3.64885E+02 -3.20057E+02
 2.22031E-02  7.24616E-02 -3.75404E+02 -3.33366E+02
 2.22031E-02  7.66744E-02 -3.88408E+02 -3.49390E+02
 2.22031E-02  8.09746E-02 -4.03805E+02 -3.68063E+02
 2.22031E-02  8.53726E-02 -4.18891E+02 -3.86741E+02
 2.22031E-02  8.98795E-02 -4.21956E+02 -3.93939E+02
 2.22031E-02  9.45072E-02 -3.83044E+02 -3.59955E+02
 2.22031E-02  9.92685E-02 -2.77003E+02 -2.59287E+02
 2.22031E-02  1.04177E-01 -1.45355E+02 -1.32647E+02
 2.22031E-02  1.09249E-01 -5.27133E+01 -4.42471E+01
 2.22031E-02  1.14499E-01 -1.14616E+01 -6.48049E+00
 2.22031E-02  1.19945E-01 -1.09027E+00  1.26479E+00
 2.22031E-02  1.25606E-01 -2.83298E-02  7.79659E-01
 2.22031E-02  1.31501E-01 -1.00537E-04  1.88038E-01
 2.22031E-02  1.37651E-01 -1.99593E-08  5.97912E-03
 2.22031E-02  1.44080E-01  2.83493E-11 -1.55179E-02
 2.22031E-02  1.50810E-01  0.00000E+00 -1.39209E-02
 2.22031E-02  1.57868E-01  0.00000E+00 -1.19791E-02
 2.22031E-02  1.65280E-01  0.00000E+00 -8.44074E-03
 2.22031E-02  1.73075E-01  0.00000E+00 -5.34090E-03
 2.22031E-02  1.81280E-01  0.00000E+00 -3.00440E-03
 2.22031E-02  1.89927E-01  0.00000E+00 -1.31232E-03

 2.59185E-02  0.00000E+00 -3.19256E+02 -2.60899E+02
 2.59185E-02  3.69694E-03 -3.19336E+02 -2.60510E+02
 2.59185E-02  7.39411E-03 -3.19574E+02 -2.60681E+02
 2.59185E-02  1.10921E-02 -3.19973E+02 -2.61180E+02
 2.59185E-02  1.47920E-02 -3.20541E+02 -2.61992E+02
 2.59185E-02  1.84950E-02 -3.21290E+02 -2.63294E+02
 2.59185E-02  2.22031E-02 -3.22231E+02 -2.64793E+02
 2.59185E-02  2.59185E-02 -3.23380E+02 -2.66231E+02
 2.59185E-02  2.96437E-02 -3.24762E+02 -2.67914E+02
 2.59185E-02  3.33818E-02 -3.26406E+02 -2.70120E+02
 2.59185E-02  3.71363E-02 -3.28353E+02 -2.72694E+02
 2.59185E-02  4.09110E-02 -3.30652E+02 -2.75502E+02
 2.59185E-02  4.47103E-02 -3.33373E+02 -2.78813E+02
 2.59185E-02  4.85391E-02 -3.36604E+02 -2.82982E+02
 2.59185E-02  5.24025E-02 -3.40460E+02 -2.88192E+02
 2.59185E-02  5.63063E-02 -3.45094E+02 -2.94571E+02
 2.59185E-02  6.02570E-02 -3.50710E+02 -3.02254E+02
 2.59185E-02  6.42614E-02 -3.57574E+02 -3.11399E+02
 2.59185E-02  6.83269E-02 -3.66041E+02 -3.22308E+02
 2.59185E-02  7.24616E-02 -3.76550E+02 -3.35467E+02
 2.59185E-02  7.66744E-02 -3.89535E+02 -3.51343E+02
 2.59185E-02  8.09746E-02 -4.04897E+02 -3.69819E+02
 2.59185E-02  8.53726E-02 -4.19920E+02 -3.88176E+02
 2.59185E-02  8.98795E-02 -4.22880E+02 -3.94915E+02
 2.59185E-02  9.45072E-02 -3.83798E+02 -3.60357E+02
 2.59185E-02  9.92685E-02 -2.77523E+02 -2.59135E+02
 2.59185E-02  1.04177E-01 -1.45636E+02 -1.32217E+02
 2.59185E-02  1.09249E-01 -5.28216E+01 -4.38421E+01
 2.59185E-02  1.14499E-01 -1.14864E+01 -6.13768E+00
 2.59185E-02  1.19945E-01 -1.09273E+00  1.60518E+00
 2.59185E-02  1.25606E-01 -2.83954E-02  1.04306E+00
 2.59185E-02  1.31501E-01 -1.00777E-04  3.02157E-01
 2.59185E-02  1.37651E-01 -1.99845E-08  3.03401E-02
 2.59185E-02  1.44080E-01  3.36411E-11 -1.17025E-02
 2.59185E-02  1.50810E-01  0.00000E+00 -1.34778E-02
 2.59185E-02  1.57868E-01  0.00000E+00 -1.17410E-02
 2.59185E-02  1.65280E-01  0.00000E+00 -8.35047E-03
 2.59185E-02  1.73075E-01  0.00000E+00 -5.27989E-03
 2.59185E-02  1.81280E-01  0.00000E+00 -2.97802E-03
 2.59185E-02  1.89927E-01  0.00000E+00 -1.37745E-03

 2.96437E-02  0.00000E+00 -3.20635E+02 -2.62351E+02
 2.96437E-02  3.69694E-03 -3.20716E+02 -2.61985E+02
 2.96437E-02  7.39411E-03 -3.20954E+02 -2.62141E+02
 2.96437E-02  1.10921E-02 -3.21353E+02 -2.62883E+02
 2.96437E-02  1.47920E-02 -3.21922E+02 -2.63996E+02
 2.96437E-02  1.84950E-02 -3.22671E+02 -2.65169E+02
 2.96437E-02  2.22031E-02 -3.23612E+02 -2.66434E+02
 2.96437E-02  2.59185E-02 -3.24762E+02 -2.67914E+02
 2.96437E-02  2.96437E-02 -3.26145E+02 -2.69671E+02
 2.96437E-02  3.33818E-02 -3.27790E+02 -2.71768E+02
 2.96437E-02  3.71363E-02 -3.29737E+02 -2.74296E+02
 2.96437E-02  4.09110E-02 -3.32039E+02 -2.77351E+02
 2.96437E-02  4.47103E-02 -3.34761E+02 -2.81000E+02
 2.96437E-02  4.85391E-02 -3.37994E+02 -2.85340E+02
 2.96437E-02  5.24025E-02 -3.41852E+02 -2.90590E+02
 2.96437E-02  5.63063E-02 -3.46488E+02 -2.97042E+02
 2.96437E-02  6.02570E-02 -3.52105E+02 -3.04833E+02
 2.96437E-02  6.42614E-02 -3.58968E+02 -3.14005E+02
 2.96437E-02  6.83269E-02 -3.67431E+02 -3.24809E+02
 2.96437E-02  7.24616E-02 -3.77929E+02 -3.37790E+02
 2.96437E-02  7.66744E-02 -3.90891E+02 -3.53475E+02
 2.96437E-02  8.09746E-02 -4.06211E+02 -3.71740E+02
 2.96437E-02  8.53726E-02 -4.21161E+02 -3.89839E+02
 2.96437E-02  8.98795E-02 -4.23995E+02 -3.96195E+02
 2.96437E-02  9.45072E-02 -3.84709E+02 -3.61036E+02
 2.96437E-02  9.92685E-02 -2.78151E+02 -2.59128E+02
 2.96437E-02  1.04177E-01 -1.45975E+02 -1.31782E+02
 2.96437E-02  1.09249E-01 -5.29523E+01 -4.33300E+01
 2.96437E-02  1.14499E-01 -1.15163E+01 -5.67110E+00
 2.96437E-02  1.19945E-01 -1.09568E+00  2.02174E+00
 2.96437E-02  1.25606E-01 -2.84746E-02  1.34128E+00
 2.96437E-02  1.31501E-01 -1.01065E-04  4.36936E-01
 2.96437E-02  1.37651E-01 -2.00458E-08  6.53384E-02
 2.96437E-02  1.44080E-01  7.73939E-12 -6.37260E-03
 2.96437E-02  1.50810E-01  0.00000E+00 -1.35861E-02
 2.96437E-02  1.57868E-01  0.00000E+00 -1.13472E-02
 2.96437E-02  1.65280E-01  0.00000E+00 -8.27290E-03
 2.96437E-02  1.73075E-01  0.00000E+00 -5.30201E-03
 2.96437E-02  1.81280E-01  0.00000E+00 -2.94505E-03
 2.96437E-02  1.89927E-01  0.00000E+00 -1.41274E-03

 3.33818E-02  0.00000E+00 -3.22277E+02 -2.64187E+02
 3.33818E-02  3.69694E-03 -3.22357E+02 -2.64150E+02
 3.33818E-02  7.39411E-03 -3.22596E+02 -2.64238E+02
 3.33818E-02  1.10921E-02 -3.22995E+02 -2.64929E+02
 3.33818E-02  1.47920E-02 -3.23564E+02 -2.66171E+02
 3.33818E-02  1.84950E-02 -3.24313E+02 -2.67473E+02
 3.33818E-02  2.22031E-02 -3.25255E+02 -2.68758E+02
 3.33818E-02  2.59185E-02 -3.26406E+02 -2.70120E+02
 3.33818E-02  2.96437E-02 -3.27790E+02 -2.71768E+02
 3.33818E-02  3.33818E-02 -3.29436E+02 -2.73895E+02
 3.33818E-02  3.71363E-02 -3.31385E+02 -2.76559E+02
 3.33818E-02  4.09110E-02 -3.33689E+02 -2.79802E+02
 3.33818E-02  4.47103E-02 -3.36413E+02 -2.83676E+02
 3.33818E-02  4.85391E-02 -3.39648E+02 -2.88255E+02
 3.33818E-02  5.24025E-02 -3.43509E+02 -2.93693E+02
 3.33818E-02  5.63063E-02 -3.48148E+02 -3.00192E+02
 3.33818E-02  6.02570E-02 -3.53766E+02 -3.07894E+02
 3.33818E-02  6.42614E-02 -3.60629E+02 -3.16914E+02
 3.33818E-02  6.83269E-02 -3.69086E+02 -3.27544E+02
 3.33818E-02  7.24616E-02 -3.79572E+02 -3.40319E+02
 3.33818E-02  7.66744E-02 -3.92507E+02 -3.55756E+02
 3.33818E-02  8.09746E-02 -4.07778E+02 -3.73770E+02
 3.33818E-02  8.53726E-02 -4.22641E+02 -3.91643E+02
 3.33818E-02  8.98795E-02 -4.25327E+02 -3.97719E+02
 3.33818E-02  9.45072E-02 -3.85798E+02 -3.62101E+02
 3.33818E-02  9.92685E-02 -2.78903E+02 -2.59560E+02
 3.33818E-02  1.04177E-01 -1.46381E+02 -1.31586E+02
 3.33818E-02  1.09249E-01 -5.31085E+01 -4.27091E+01
 3.33818E-02  1.14499E-01 -1.15520E+01 -4.94906E+00
 3.33818E-02  1.19945E-01 -1.09921E+00  2.58037E+00
 3.33818E-02  1.25606E-01 -2.85690E-02  1.67058E+00
 3.33818E-02  1.31501E-01 -1.01409E-04  5.83168E-01
 3.33818E-02  1.37651E-01 -2.01018E-08  1.09017E-01
 3.33818E-02  1.44080E-01  2.84730E-11  8.32661E-04
 3.33818E-02  1.50810E-01  0.00000E+00 -1.40019E-02
 3.33818E-02  1.57868E-01  0.00000E+00 -1.09546E-02
 3.33818E-02  1.65280E-01  0.00000E+00 -8.18911E-03
 3.33818E-02  1.73075E-01  0.00000E+00 -5.42776E-03
 3.33818E-02  1.81280E-01  0.00000E+00 -2.99641E-03
 3.33818E-02  1.89927E-01  0.00000E+00 -1.41884E-03

 3.71363E-02  0.00000E+00 -3.24219E+02 -2.66461E+02
 3.71363E-02  3.69694E-03 -3.24300E+02 -2.66765E+02
 3.71363E-02  7.39411E-03 -3.24539E+02 -2.66955E+02
 3.71363E-02  1.10921E-02 -3.24938E+02 -2.67539E+02
 3.71363E-02  1.47920E-02 -3.25508E+02 -2.68660E+02
 3.71363E-02  1.84950E-02 -3.26258E+02 -2.70029E+02
 3.71363E-02  2.22031E-02 -3.27200E+02 -2.71400E+02
 3.71363E-02  2.59185E-02 -3.28353E+02 -2.72694E+02
 3.71363E-02  2.96437E-02 -3.29737E+02 -2.74296E+02
 3.71363E-02  3.33818E-02 -3.31385E+02 -2.76559E+02
 3.71363E-02  3.71363E-02 -3.33336E+02 -2.79433E+02
 3.71363E-02  4.09110E-02 -3.35642E+02 -2.82844E+02
 3.71363E-02  4.47103E-02 -3.38369E+02 -2.86889E+02
 3.71363E-02  4.85391E-02 -3.41607E+02 -2.91707E+02
 3.71363E-02  5.24025E-02 -3.45471E+02 -2.97345E+02
 3.71363E-02  5.63063E-02 -3.50113E+02 -3.03837E+02
 3.71363E-02  6.02570E-02 -3.55733E+02 -3.11337E+02
 3.71363E-02  6.42614E-02 -3.62595E+02 -3.20112E+02
 3.71363E-02  6.83269E-02 -3.71047E+02 -3.30540E+02
 3.71363E-02  7.24616E-02 -3.81518E+02 -3.43113E+02
 3.71363E-02  7.66744E-02 -3.94423E+02 -3.58319E+02
 3.71363E-02  8.09746E-02 -4.09637E+02 -3.76102E+02
 3.71363E-02  8.53726E-02 -4.24398E+02 -3.93774E+02
 3.71363E-02  8.98795E-02 -4.26909E+02 -3.99594E+02
 3.71363E-02  9.45072E-02 -3.87093E+02 -3.63524E+02
 3.71363E-02  9.92685E-02 -2.79796E+02 -2.60304E+02
 3.71363E-02  1.04177E-01 -1.46863E+02 -1.31555E+02
 3.71363E-02  1.09249E-01 -5.32939E+01 -4.20587E+01
 3.71363E-02  1.14499E-01 -1.15944E+01 -4.09830E+00
 3.71363E-02  1.19945E-01 -1.10340E+00  3.24941E+00
 3.71363E-02  1.25606E-01 -2.86810E-02  2.06940E+00
 3.71363E-02  1.31501E-01 -1.01817E-04  7.74347E-01
 3.71363E-02  1.37651E-01 -2.01522E-08  1.76408E-01
 3.71363E-02  1.44080E-01  4.54240E-11  1.46688E-02
 3.71363E-02  1.50810E-01  0.00000E+00 -1.39843E-02
 3.71363E-02  1.57868E-01  0.00000E+00 -1.06384E-02
 3.71363E-02  1.65280E-01  0.00000E+00 -8.15541E-03
 3.71363E-02  1.73075E-01  0.00000E+00 -5.61040E-03
 3.71363E-02  1.81280E-01  0.00000E+00 -3.11157E-03
 3.71363E-02  1.89927E-01  0.00000E+00 -1.44413E-03

 4.09110E-02  0.00000E+00 -3.26515E+02 -2.69227E+02
 4.09110E-02  3.69694E-03 -3.26595E+02 -2.69596E+02
 4.09110E-02  7.39411E-03 -3.26834E+02 -2.70191E+02
 4.09110E-02  1.10921E-02 -3.27234E+02 -2.70848E+02
 4.09110E-02  1.47920E-02 -3.27805E+02 -2.71620E+02
 4.09110E-02  1.84950E-02 -3.28556E+02 -2.72713E+02
 4.09110E-02  2.22031E-02 -3.29499E+02 -2.74035E+02
 4.09110E-02  2.59185E-02 -3.30652E+02 -2.75502E+02
 4.09110E-02  2.96437E-02 -3.32039E+02 -2.77351E+02
 4.09110E-02  3.33818E-02 -3.33689E+02 -2.79802E+02
 4.09110E-02  3.71363E-02 -3.35642E+02 -2.82844E+02
 4.09110E-02  4.09110E-02 -3.37950E+02 -2.86450E+02
 4.09110E-02  4.47103E-02 -3.40681E+02 -2.90691E+02
 4.09110E-02  4.85391E-02 -3.43922E+02 -2.95662E+02
 4.09110E-02  5.24025E-02 -3.47790E+02 -3.01357E+02
 4.09110E-02  5.63063E-02 -3.52435E+02 -3.07759E+02
 4.09110E-02  6.02570E-02 -3.58057E+02 -3.15051E+02
 4.09110E-02  6.42614E-02 -3.64920E+02 -3.23603E+02
 4.09110E-02  6.83269E-02 -3.73366E+02 -3.33846E+02
 4.09110E-02  7.24616E-02 -3.83820E+02 -3.46260E+02
 4.09110E-02  7.66744E-02 -3.96689E+02 -3.61311E+02
 4.09110E-02  8.09746E-02 -4.11836E+02 -3.78935E+02
 4.09110E-02  8.53726E-02 -4.26478E+02 -3.96418E+02
 4.09110E-02  8.98795E-02 -4.28783E+02 -4.01918E+02
 4.09110E-02  9.45072E-02 -3.88627E+02 -3.65260E+02
 4.09110E-02  9.92685E-02 -2.80855E+02 -2.61204E+02
 4.09110E-02  1.04177E-01 -1.47434E+02 -1.31594E+02
 4.09110E-02  1.09249E-01 -5.35135E+01 -4.14692E+01
 4.09110E-02  1.14499E-01 -1.16445E+01 -3.26757E+00
 4.09110E-02  1.19945E-01 -1.10835E+00  3.98766E+00
 4.09110E-02  1.25606E-01 -2.88136E-02  2.57807E+00
 4.09110E-02  1.31501E-01 -1.02299E-04  1.04754E+00
 4.09110E-02  1.37651E-01 -2.02055E-08  2.84436E-01
 4.09110E-02  1.44080E-01  2.96033E-11  4.01891E-02
 4.09110E-02  1.50810E-01  0.00000E+00 -1.28071E-02
 4.09110E-02  1.57868E-01  0.00000E+00 -1.03677E-02
 4.09110E-02  1.65280E-01  0.00000E+00 -8.22385E-03
 4.09110E-02  1.73075E-01  0.00000E+00 -5.80660E-03
 4.09110E-02  1.81280E-01  0.00000E+00 -3.24087E-03
 4.09110E-02  1.89927E-01  0.00000E+00 -1.52794E-03

 4.47103E-02  0.00000E+00 -3.29231E+02 -2.72552E+02
 4.47103E-02  3.69694E-03 -3.29312E+02 -2.72824E+02
 4.47103E-02  7.39411E-03 -3.29551E+02 -2.73723E+02
 4.47103E-02  1.10921E-02 -3.29951E+02 -2.74495E+02
 4.47103E-02  1.47920E-02 -3.30522E+02 -2.75023E+02
 4.47103E-02  1.84950E-02 -3.31274E+02 -2.75839E+02
 4.47103E-02  2.22031E-02 -3.32219E+02 -2.77095E+02
 4.47103E-02  2.59185E-02 -3.33373E+02 -2.78813E+02
 4.47103E-02  2.96437E-02 -3.34761E+02 -2.81000E+02
 4.47103E-02  3.33818E-02 -3.36413E+02 -2.83676E+02
 4.47103E-02  3.71363E-02 -3.38369E+02 -2.86889E+02
 4.47103E-02  4.09110E-02 -3.40681E+02 -2.90691E+02
 4.47103E-02  4.47103E-02 -3.43415E+02 -2.95078E+02
 4.47103E-02  4.85391E-02 -3.46661E+02 -3.00050E+02
 4.47103E-02  5.24025E-02 -3.50533E+02 -3.05631E+02
 4.47103E-02  5.63063E-02 -3.55183E+02 -3.11888E+02
 4.47103E-02  6.02570E-02 -3.60808E+02 -3.19039E+02
 4.47103E-02  6.42614E-02 -3.67670E+02 -3.27454E+02
 4.47103E-02  6.83269E-02 -3.76109E+02 -3.37565E+02
 4.47103E-02  7.24616E-02 -3.86543E+02 -3.49860E+02
 4.47103E-02  7.66744E-02 -3.99370E+02 -3.64799E+02
 4.47103E-02  8.09746E-02 -4.14437E+02 -3.82278E+02
 4.47103E-02  8.53726E-02 -4.28938E+02 -3.99527E+02
 4.47103E-02  8.98795E-02 -4.30999E+02 -4.04616E+02
 4.47103E-02  9.45072E-02 -3.90441E+02 -3.67274E+02
 4.47103E-02  9.92685E-02 -2.82107E+02 -2.62296E+02
 4.47103E-02  1.04177E-01 -1.48109E+02 -1.31782E+02
 4.47103E-02  1.09249E-01 -5.37729E+01 -4.10101E+01
 4.47103E-02  1.14499E-01 -1.17038E+01 -2.49477E+00
 4.47103E-02  1.19945E-01 -1.11420E+00  4.78936E+00
 4.47103E-02  1.25606E-01 -2.89702E-02  3.21038E+00
 4.47103E-02  1.31501E-01 -1.02869E-04  1.42002E+00
 4.47103E-02  1.37651E-01 -2.02831E-08  4.43888E-01
 4.47103E-02  1.44080E-01  3.99702E-11  8.00514E-02
 4.47103E-02  1.50810E-01  0.00000E+00 -1.02134E-02
 4.47103E-02  1.57868E-01  0.00000E+00 -9.75046E-03
 4.47103E-02  1.65280E-01  0.00000E+00 -8.37035E-03
 4.47103E-02  1.73075E-01  0.00000E+00 -6.03834E-03
 4.47103E-02  1.81280E-01  0.00000E+00 -3.30285E-03
 4.47103E-02  1.89927E-01  0.00000E+00 -1.63583E-03

 4.85391E-02  0.00000E+00 -3.32455E+02 -2.76522E+02
 4.85391E-02  3.69694E-03 -3.32537E+02 -2.76733E+02
 4.85391E-02  7.39411E-03 -3.32776E+02 -2.77397E+02
 4.85391E-02  1.10921E-02 -3.33177E+02 -2.78131E+02
 4.85391E-02  1.47920E-02 -3.33749E+02 -2.78850E+02
 4.85391E-02  1.84950E-02 -3.34502E+02 -2.79810E+02
 4.85391E-02  2.22031E-02 -3.35448E+02 -2.81155E+02
 4.85391E-02  2.59185E-02 -3.36604E+02 -2.82982E+02
 4.85391E-02  2.96437E-02 -3.37994E+02 -2.85340E+02
 4.85391E-02  3.33818E-02 -3.39648E+02 -2.88255E+02
 4.85391E-02  3.71363E-02 -3.41607E+02 -2.91707E+02
 4.85391E-02  4.09110E-02 -3.43922E+02 -2.95662E+02
 4.85391E-02  4.47103E-02 -3.46661E+02 -3.00050E+02
 4.85391E-02  4.85391E-02 -3.49912E+02 -3.04830E+02
 4.85391E-02  5.24025E-02 -3.53789E+02 -3.10146E+02
 4.85391E-02  5.63063E-02 -3.58444E+02 -3.16246E+02
 4.85391E-02  6.02570E-02 -3.64072E+02 -3.23367E+02
 4.85391E-02  6.42614E-02 -3.70932E+02 -3.31771E+02
 4.85391E-02  6.83269E-02 -3.79362E+02 -3.41825E+02
 4.85391E-02  7.24616E-02 -3.89771E+02 -3.54027E+02
 4.85391E-02  7.66744E-02 -4.02546E+02 -3.68841E+02
 4.85391E-02  8.09746E-02 -4.17517E+02 -3.86118E+02
 4.85391E-02  8.53726E-02 -4.31847E+02 -4.03031E+02
 4.85391E-02  8.98795E-02 -4.33615E+02 -4.07614E+02
 4.85391E-02  9.45072E-02 -3.92579E+02 -3.69555E+02
 4.85391E-02  9.92685E-02 -2.83581E+02 -2.63667E+02
 4.85391E-02  1.04177E-01 -1.48903E+02 -1.32228E+02
 4.85391E-02  1.09249E-01 -5.40788E+01 -4.07369E+01
 4.85391E-02  1.14499E-01 -1.17737E+01 -1.79108E+00
 4.85391E-02  1.19945E-01 -1.12111E+00  5.65004E+00
 4.85391E-02  1.25606E-01 -2.91551E-02  3.96651E+00
 4.85391E-02  1.31501E-01 -1.03542E-04  1.90286E+00
 4.85391E-02  1.37651E-01 -2.03831E-08  6.66062E-01
 4.85391E-02  1.44080E-01  7.46473E-11  1.38221E-01
 4.85391E-02  1.50810E-01  0.00000E+00 -5.35644E-03
 4.85391E-02  1.57868E-01  0.00000E+00 -8.36297E-03
 4.85391E-02  1.65280E-01  0.00000E+00 -8.56472E-03
 4.85391E-02  1.73075E-01  0.00000E+00 -6.33419E-03
 4.85391E-02  1.81280E-01  0.00000E+00 -3.23851E-03
 4.85391E-02  1.89927E-01  0.00000E+00 -1.72063E-03

 5.24025E-02  0.00000E+00 -3.36306E+02 -2.81252E+02
 5.24025E-02  3.69694E-03 -3.36387E+02 -2.81508E+02
 5.24025E-02  7.39411E-03 -3.36627E+02 -2.81715E+02
 5.24025E-02  1.10921E-02 -3.37028E+02 -2.82317E+02
 5.24025E-02  1.47920E-02 -3.37601E+02 -2.83417E+02
 5.24025E-02  1.84950E-02 -3.38355E+02 -2.84767E+02
 5.24025E-02  2.22031E-02 -3.39302E+02 -2.86330E+02
 5.24025E-02  2.59185E-02 -3.40460E+02 -2.88192E+02
 5.24025E-02  2.96437E-02 -3.41852E+02 -2.90590E+02
 5.24025E-02  3.33818E-02 -3.43509E+02 -2.93693E+02
 5.24025E-02  3.71363E-02 -3.45471E+02 -2.97345E+02
 5.24025E-02  4.09110E-02 -3.47790E+02 -3.01357E+02
 5.24025E-02  4.47103E-02 -3.50533E+02 -3.05631E+02
 5.24025E-02  4.85391E-02 -3.53789E+02 -3.10146E+02
 5.24025E-02  5.24025E-02 -3.57672E+02 -3.15179E+02
 5.24025E-02  5.63063E-02 -3.62331E+02 -3.21145E+02
 5.24025E-02  6.02570E-02 -3.67962E+02 -3.28286E+02
 5.24025E-02  6.42614E-02 -3.74819E+02 -3.36722E+02
 5.24025E-02  6.83269E-02 -3.83235E+02 -3.46740E+02
 5.24025E-02  7.24616E-02 -3.93612E+02 -3.58850E+02
 5.24025E-02  7.66744E-02 -4.06321E+02 -3.73520E+02
 5.24025E-02  8.09746E-02 -4.21170E+02 -3.90557E+02
 5.24025E-02  8.53726E-02 -4.35288E+02 -4.07071E+02
 5.24025E-02  8.98795E-02 -4.36700E+02 -4.11073E+02
 5.24025E-02  9.45072E-02 -3.95091E+02 -3.72237E+02
 5.24025E-02  9.92685E-02 -2.85309E+02 -2.65381E+02
 5.24025E-02  1.04177E-01 -1.49836E+02 -1.32939E+02
 5.24025E-02  1.09249E-01 -5.44383E+01 -4.06344E+01
 5.24025E-02  1.14499E-01 -1.18560E+01 -1.16705E+00
 5.24025E-02  1.19945E-01 -1.12925E+00  6.51405E+00
 5.24025E-02  1.25606E-01 -2.93733E-02  4.79533E+00
 5.24025E-02  1.31501E-01 -1.04338E-04  2.49388E+00
 5.24025E-02  1.37651E-01 -2.05026E-08  9.73253E-01
 5.24025E-02  1.44080E-01  4.99075E-11  2.30696E-01
 5.24025E-02  1.50810E-01  0.00000E+00  7.26190E-03
 5.24025E-02  1.57868E-01  0.00000E+00 -6.24818E-03
 5.24025E-02  1.65280E-01  0.00000E+00 -8.86582E-03
 5.24025E-02  1.73075E-01  0.00000E+00 -6.65292E-03
 5.24025E-02  1.81280E-01  0.00000E+00 -3.20632E-03
 5.24025E-02  1.89927E-01  0.00000E+00 -1.77899E-03

 5.63063E-02  0.00000E+00 -3.40935E+02 -2.86891E+02
 5.63063E-02  3.69694E-03 -3.41016E+02 -2.87316E+02
 5.63063E-02  7.39411E-03 -3.41257E+02 -2.87445E+02
 5.63063E-02  1.10921E-02 -3.41659E+02 -2.87987E+02
 5.63063E-02  1.47920E-02 -3.42232E+02 -2.89196E+02
 5.63063E-02  1.84950E-02 -3.42987E+02 -2.90778E+02
 5.63063E-02  2.22031E-02 -3.43935E+02 -2.92575E+02
 5.63063E-02  2.59185E-02 -3.45094E+02 -2.94571E+02
 5.63063E-02  2.96437E-02 -3.46488E+02 -2.97042E+02
 5.63063E-02  3.33818E-02 -3.48148E+02 -3.00192E+02
 5.63063E-02  3.71363E-02 -3.50113E+02 -3.03837E+02
 5.63063E-02  4.09110E-02 -3.52435E+02 -3.07759E+02
 5.63063E-02  4.47103E-02 -3.55183E+02 -3.11888E+02
 5.63063E-02  4.85391E-02 -3.58444E+02 -3.16246E+02
 5.63063E-02  5.24025E-02 -3.62331E+02 -3.21145E+02
 5.63063E-02  5.63063E-02 -3.66994E+02 -3.27035E+02
 5.63063E-02  6.02570E-02 -3.72624E+02 -3.34138E+02
 5.63063E-02  6.42614E-02 -3.79475E+02 -3.42522E+02
 5.63063E-02  6.83269E-02 -3.87869E+02 -3.52442E+02
 5.63063E-02  7.24616E-02 -3.98200E+02 -3.64428E+02
 5.63063E-02  7.66744E-02 -4.10820E+02 -3.78949E+02
 5.63063E-02  8.09746E-02 -4.25511E+02 -3.95753E+02
 5.63063E-02  8.53726E-02 -4.39358E+02 -4.11868E+02
 5.63063E-02  8.98795E-02 -4.40324E+02 -4.15244E+02
 5.63063E-02  9.45072E-02 -3.98021E+02 -3.75503E+02
 5.63063E-02  9.92685E-02 -2.87318E+02 -2.67493E+02
 5.63063E-02  1.04177E-01 -1.50922E+02 -1.33881E+02
 5.63063E-02  1.09249E-01 -5.48589E+01 -4.06591E+01
 5.63063E-02  1.14499E-01 -1.19526E+01 -6.32939E-01
 5.63063E-02  1.19945E-01 -1.13883E+00  7.30540E+00
 5.63063E-02  1.25606E-01 -2.96303E-02  5.62414E+00
 5.63063E-02  1.31501E-01 -1.05276E-04  3.18344E+00
 5.63063E-02  1.37651E-01 -2.06286E-08  1.39136E+00
 5.63063E-02  1.44080E-01  5.75167E-11  3.79578E-01
 5.63063E-02  1.50810E-01  0.00000E+00  3.57832E-02
 5.63063E-02  1.57868E-01  0.00000E+00 -3.79500E-03
 5.63063E-02  1.65280E-01  0.00000E+00 -9.37942E-03
 5.63063E-02  1.73075E-01  0.00000E+00 -6.86823E-03
 5.63063E-02  1.81280E-01  0.00000E+00 -3.46015E-03
 5.63063E-02  1.89927E-01  0.00000E+00 -1.82447E-03

 6.02570E-02  0.00000E+00 -3.46547E+02 -2.93636E+02
 6.02570E-02  3.69694E-03 -3.46628E+02 -2.94249E+02
 6.02570E-02  7.39411E-03 -3.46869E+02 -2.94695E+02
 6.02570E-02  1.10921E-02 -3.47271E+02 -2.95339E+02
 6.02570E-02  1.47920E-02 -3.47845E+02 -2.96454E+02
 6.02570E-02  1.84950E-02 -3.48600E+02 -2.98070E+02
 6.02570E-02  2.22031E-02 -3.49549E+02 -3.00043E+02
 6.02570E-02  2.59185E-02 -3.50710E+02 -3.02254E+02
 6.02570E-02  2.96437E-02 -3.52105E+02 -3.04833E+02
 6.02570E-02  3.33818E-02 -3.53766E+02 -3.07894E+02
 6.02570E-02  3.71363E-02 -3.55733E+02 -3.11337E+02
 6.02570E-02  4.09110E-02 -3.58057E+02 -3.15051E+02
 6.02570E-02  4.47103E-02 -3.60808E+02 -3.19039E+02
 6.02570E-02  4.85391E-02 -3.64072E+02 -3.23367E+02
 6.02570E-02  5.24025E-02 -3.67962E+02 -3.28286E+02
 6.02570E-02  5.63063E-02 -3.72624E+02 -3.34138E+02
 6.02570E-02  6.02570E-02 -3.78250E+02 -3.41129E+02
 6.02570E-02  6.42614E-02 -3.85085E+02 -3.49370E+02
 6.02570E-02  6.83269E-02 -3.93444E+02 -3.59146E+02
 6.02570E-02  7.24616E-02 -4.03706E+02 -3.70976E+02
 6.02570E-02  7.66744E-02 -4.16201E+02 -3.85307E+02
 6.02570E-02  8.09746E-02 -4.30675E+02 -4.01829E+02
 6.02570E-02  8.53726E-02 -4.44163E+02 -4.17493E+02
 6.02570E-02  8.98795E-02 -4.44557E+02 -4.20154E+02
 6.02570E-02  9.45072E-02 -4.01406E+02 -3.79347E+02
 6.02570E-02  9.92685E-02 -2.89625E+02 -2.69987E+02
 6.02570E-02  1.04177E-01 -1.52174E+02 -1.35038E+02
 6.02570E-02  1.09249E-01 -5.53468E+01 -4.07991E+01
 6.02570E-02  1.14499E-01 -1.20652E+01 -1.91633E-01
 6.02570E-02  1.19945E-01 -1.15004E+00  7.99511E+00
 6.02570E-02  1.25606E-01 -2.99321E-02  6.40651E+00
 6.02570E-02  1.31501E-01 -1.06380E-04  3.93162E+00
 6.02570E-02  1.37651E-01 -2.07807E-08  1.91653E+00
 6.02570E-02  1.44080E-01  4.95132E-11  6.12292E-01
 6.02570E-02  1.50810E-01  0.00000E+00  9.51214E-02
 6.02570E-02  1.57868E-01  0.00000E+00 -3.55997E-03
 6.02570E-02  1.65280E-01  0.00000E+00 -1.03107E-02
 6.02570E-02  1.73075E-01  0.00000E+00 -6.06181E-03
 6.02570E-02  1.81280E-01  0.00000E+00 -4.21768E-03
 6.02570E-02  1.89927E-01  0.00000E+00 -1.84807E-03

 6.42614E-02  0.00000E+00 -3.53414E+02 -3.01758E+02
 6.42614E-02  3.69694E-03 -3.53495E+02 -3.02377E+02
 6.42614E-02  7.39411E-03 -3.53736E+02 -3.03074E+02
 6.42614E-02  1.10921E-02 -3.54138E+02 -3.04014E+02
 6.42614E-02  1.47920E-02 -3.54712E+02 -3.05325E+02
 6.42614E-02  1.84950E-02 -3.55466E+02 -3.07032E+02
 6.42614E-02  2.22031E-02 -3.56414E+02 -3.09078E+02
 6.42614E-02  2.59185E-02 -3.57574E+02 -3.11399E+02
 6.42614E-02  2.96437E-02 -3.58968E+02 -3.14005E+02
 6.42614E-02  3.33818E-02 -3.60629E+02 -3.16914E+02
 6.42614E-02  3.71363E-02 -3.62595E+02 -3.20112E+02
 6.42614E-02  4.09110E-02 -3.64920E+02 -3.23603E+02
 6.42614E-02  4.47103E-02 -3.67670E+02 -3.27454E+02
 6.42614E-02  4.85391E-02 -3.70932E+02 -3.31771E+02
 6.42614E-02  5.24025E-02 -3.74819E+02 -3.36722E+02
 6.42614E-02  5.63063E-02 -3.79475E+02 -3.42522E+02
 6.42614E-02  6.02570E-02 -3.85085E+02 -3.49370E+02
 6.42614E-02  6.42614E-02 -3.91888E+02 -3.57476E+02
 6.42614E-02  6.83269E-02 -4.00189E+02 -3.67148E+02
 6.42614E-02  7.24616E-02 -4.10344E+02 -3.78816E+02
 6.42614E-02  7.66744E-02 -4.22655E+02 -3.92835E+02
 6.42614E-02  8.09746E-02 -4.36820E+02 -4.08882E+02
 6.42614E-02  8.53726E-02 -4.49812E+02 -4.23887E+02
 6.42614E-02  8.98795E-02 -4.49451E+02 -4.25633E+02
 6.42614E-02  9.45072E-02 -4.05248E+02 -3.83594E+02
 6.42614E-02  9.92685E-02 -2.92220E+02 -2.72774E+02
 6.42614E-02  1.04177E-01 -1.53590E+02 -1.36405E+02
 6.42614E-02  1.09249E-01 -5.59049E+01 -4.10658E+01
 6.42614E-02  1.14499E-01 -1.21951E+01  1.60274E-01
 6.42614E-02  1.19945E-01 -1.16306E+00  8.59182E+00
 6.42614E-02  1.25606E-01 -3.02840E-02  7.11666E+00
 6.42614E-02  1.31501E-01 -1.07672E-04  4.67367E+00
 6.42614E-02  1.37651E-01 -2.09511E-08  2.52079E+00
 6.42614E-02  1.44080E-01  4.18767E-11  9.60682E-01
 6.42614E-02  1.50810E-01  0.00000E+00  2.05872E-01
 6.42614E-02  1.57868E-01  0.00000E+00 -9.70557E-03
 6.42614E-02  1.65280E-01  0.00000E+00 -1.19354E-02
 6.42614E-02  1.73075E-01  0.00000E+00 -2.69191E-03
 6.42614E-02  1.81280E-01  0.00000E+00 -5.66273E-03
 6.42614E-02  1.89927E-01  0.00000E+00 -1.82300E-03

 6.83269E-02  0.00000E+00 -3.61894E+02 -3.11955E+02
 6.83269E-02  3.69694E-03 -3.61976E+02 -3.12295E+02
 6.83269E-02  7.39411E-03 -3.62216E+02 -3.12948E+02
 6.83269E-02  1.10921E-02 -3.62617E+02 -3.14278E+02
 6.83269E-02  1.47920E-02 -3.63188E+02 -3.16141E+02
 6.83269E-02  1.84950E-02 -3.63940E+02 -3.18054E+02
 6.83269E-02  2.22031E-02 -3.64885E+02 -3.20057E+02
 6.83269E-02  2.59185E-02 -3.66041E+02 -3.22308E+02
 6.83269E-02  2.96437E-02 -3.67431E+02 -3.24809E+02
 6.83269E-02  3.33818E-02 -3.69086E+02 -3.27544E+02
 6.83269E-02  3.71363E-02 -3.71047E+02 -3.30540E+02
 6.83269E-02  4.09110E-02 -3.73366E+02 -3.33846E+02
 6.83269E-02  4.47103E-02 -3.76109E+02 -3.37565E+02
 6.83269E-02  4.85391E-02 -3.79362E+02 -3.41825E+02
 6.83269E-02  5.24025E-02 -3.83235E+02 -3.46740E+02
 6.83269E-02  5.63063E-02 -3.87869E+02 -3.52442E+02
 6.83269E-02  6.02570E-02 -3.93444E+02 -3.59146E+02
 6.83269E-02  6.42614E-02 -4.00189E+02 -3.67148E+02
 6.83269E-02  6.83269E-02 -4.08389E+02 -3.76754E+02
 6.83269E-02  7.24616E-02 -4.18375E+02 -3.88222E+02
 6.83269E-02  7.66744E-02 -4.30404E+02 -4.01762E+02
 6.83269E-02  8.09746E-02 -4.44115E+02 -4.17069E+02
 6.83269E-02  8.53726E-02 -4.56403E+02 -4.31110E+02
 6.83269E-02  8.98795E-02 -4.55019E+02 -4.31631E+02
 6.83269E-02  9.45072E-02 -4.09494E+02 -3.88126E+02
 6.83269E-02  9.92685E-02 -2.95044E+02 -2.75759E+02
 6.83269E-02  1.04177E-01 -1.55146E+02 -1.37946E+02
 6.83269E-02  1.09249E-01 -5.65294E+01 -4.14567E+01
 6.83269E-02  1.14499E-01 -1.23425E+01  4.29822E-01
 6.83269E-02  1.19945E-01 -1.17796E+00  9.11867E+00
 6.83269E-02  1.25606E-01 -3.06897E-02  7.76306E+00
 6.83269E-02  1.31501E-01 -1.09170E-04  5.38351E+00
 6.83269E-02  1.37651E-01 -2.11140E-08  3.17540E+00
 6.83269E-02  1.44080E-01  2.77459E-11  1.41871E+00
 6.83269E-02  1.50810E-01  0.00000E+00  3.75906E-01
 6.83269E-02  1.57868E-01  0.00000E+00 -1.45366E-02
 6.83269E-02  1.65280E-01  0.00000E+00 -1.36854E-02
 6.83269E-02  1.73075E-01  0.00000E+00  2.40470E-03
 6.83269E-02  1.81280E-01  0.00000E+00 -7.41500E-03
 6.83269E-02  1.89927E-01  0.00000E+00 -1.76832E-03

 7.24616E-02  0.00000E+00 -3.72438E+02 -3.25568E+02
 7.24616E-02  3.69694E-03 -3.72519E+02 -3.25402E+02
 7.24616E-02  7.39411E-03 -3.72757E+02 -3.25890E+02
 7.24616E-02  1.10921E-02 -3.73155E+02 -3.27391E+02
 7.24616E-02  1.47920E-02 -3.73721E+02 -3.29515E+02
 7.24616E-02  1.84950E-02 -3.74467E+02 -3.31477E+02
 7.24616E-02  2.22031E-02 -3.75404E+02 -3.33366E+02
 7.24616E-02  2.59185E-02 -3.76550E+02 -3.35467E+02
 7.24616E-02  2.96437E-02 -3.77929E+02 -3.37790E+02
 7.24616E-02  3.33818E-02 -3.79572E+02 -3.40319E+02
 7.24616E-02  3.71363E-02 -3.81518E+02 -3.43113E+02
 7.24616E-02  4.09110E-02 -3.83820E+02 -3.46260E+02
 7.24616E-02  4.47103E-02 -3.86543E+02 -3.49860E+02
 7.24616E-02  4.85391E-02 -3.89771E+02 -3.54027E+02
 7.24616E-02  5.24025E-02 -3.93612E+02 -3.58850E+02
 7.24616E-02  5.63063E-02 -3.98200E+02 -3.64428E+02
 7.24616E-02  6.02570E-02 -4.03706E+02 -3.70976E+02
 7.24616E-02  6.42614E-02 -4.10344E+02 -3.78816E+02
 7.24616E-02  6.83269E-02 -4.18375E+02 -3.88222E+02
 7.24616E-02  7.24616E-02 -4.28088E+02 -3.99334E+02
 7.24616E-02  7.66744E-02 -4.39682E+02 -4.12247E+02
 7.24616E-02  8.09746E-02 -4.52712E+02 -4.26618E+02
 7.24616E-02  8.53726E-02 -4.63975E+02 -4.39385E+02
 7.24616E-02  8.98795E-02 -4.61168E+02 -4.38268E+02
 7.24616E-02  9.45072E-02 -4.13964E+02 -3.92909E+02
 7.24616E-02  9.92685E-02 -2.97941E+02 -2.78815E+02
 7.24616E-02  1.04177E-01 -1.56768E+02 -1.39565E+02
 7.24616E-02  1.09249E-01 -5.72013E+01 -4.19424E+01
 7.24616E-02  1.14499E-01 -1.25046E+01  6.30538E-01
 7.24616E-02  1.19945E-01 -1.19460E+00  9.62070E+00
 7.24616E-02  1.25606E-01 -3.11476E-02  8.40926E+00
 7.24616E-02  1.31501E-01 -1.10875E-04  6.09982E+00
 7.24616E-02  1.37651E-01 -2.12903E-08  3.85192E+00
 7.24616E-02  1.44080E-01  5.07938E-11  1.91827E+00
 7.24616E-02  1.50810E-01  0.00000E+00  5.91809E-01
 7.24616E-02  1.57868E-01  0.00000E+00  8.86264E-03
 7.24616E-02  1.65280E-01  0.00000E+00 -1.36251E-02
 7.24616E-02  1.73075E-01  0.00000E+00  4.50376E-03
 7.24616E-02  1.81280E-01  0.00000E+00 -8.18369E-03
 7.24616E-02  1.89927E-01  0.00000E+00 -1.77811E-03

 7.66744E-02  0.00000E+00 -3.85491E+02 -3.43548E+02
 7.66744E-02  3.69694E-03 -3.85571E+02 -3.42800E+02
 7.66744E-02  7.39411E-03 -3.85806E+02 -3.43160E+02
 7.66744E-02  1.10921E-02 -3.86197E+02 -3.44393E+02
 7.66744E-02  1.47920E-02 -3.86754E+02 -3.46018E+02
 7.66744E-02  1.84950E-02 -3.87486E+02 -3.47662E+02
 7.66744E-02  2.22031E-02 -3.88408E+02 -3.49390E+02
 7.66744E-02  2.59185E-02 -3.89535E+02 -3.51343E+02
 7.66744E-02  2.96437E-02 -3.90891E+02 -3.53475E+02
 7.66744E-02  3.33818E-02 -3.92507E+02 -3.55756E+02
 7.66744E-02  3.71363E-02 -3.94423E+02 -3.58319E+02
 7.66744E-02  4.09110E-02 -3.96689E+02 -3.61311E+02
 7.66744E-02  4.47103E-02 -3.99370E+02 -3.64799E+02
 7.66744E-02  4.85391E-02 -4.02546E+02 -3.68841E+02
 7.66744E-02  5.24025E-02 -4.06321E+02 -3.73520E+02
 7.66744E-02  5.63063E-02 -4.10820E+02 -3.78949E+02
 7.66744E-02  6.02570E-02 -4.16201E+02 -3.85307E+02
 7.66744E-02  6.42614E-02 -4.22655E+02 -3.92835E+02
 7.66744E-02  6.83269E-02 -4.30404E+02 -4.01762E+02
 7.66744E-02  7.24616E-02 -4.39682E+02 -4.12247E+02
 7.66744E-02  7.66744E-02 -4.50602E+02 -4.24351E+02
 7.66744E-02  8.09746E-02 -4.62602E+02 -4.37577E+02
 7.66744E-02  8.53726E-02 -4.72357E+02 -4.48682E+02
 7.66744E-02  8.98795E-02 -4.67554E+02 -4.45362E+02
 7.66744E-02  9.45072E-02 -4.18214E+02 -3.97615E+02
 7.66744E-02  9.92685E-02 -3.00549E+02 -2.81625E+02
 7.66744E-02  1.04177E-01 -1.58283E+02 -1.41083E+02
 7.66744E-02  1.09249E-01 -5.78674E+01 -4.24654E+01
 7.66744E-02  1.14499E-01 -1.26718E+01  7.78440E-01
 7.66744E-02  1.19945E-01 -1.21221E+00  1.01210E+01
 7.66744E-02  1.25606E-01 -3.16408E-02  9.08666E+00
 7.66744E-02  1.31501E-01 -1.12738E-04  6.83983E+00
 7.66744E-02  1.37651E-01 -2.14298E-08  4.52499E+00
 7.66744E-02  1.44080E-01  5.16083E-11  2.41188E+00
 7.66744E-02  1.50810E-01  0.00000E+00  8.52191E-01
 7.66744E-02  1.57868E-01  0.00000E+00  8.82513E-02
 7.66744E-02  1.65280E-01  0.00000E+00 -8.39169E-03
 7.66744E-02  1.73075E-01  0.00000E+00 -8.43329E-05
 7.66744E-02  1.81280E-01  0.00000E+00 -6.90499E-03
 7.66744E-02  1.89927E-01  0.00000E+00 -1.95225E-03

 8.09746E-02  0.00000E+00 -4.00980E+02 -3.64750E+02
 8.09746E-02  3.69694E-03 -4.01058E+02 -3.63725E+02
 8.09746E-02  7.39411E-03 -4.01286E+02 -3.63979E+02
 8.09746E-02  1.10921E-02 -4.01665E+02 -3.64698E+02
 8.09746E-02  1.47920E-02 -4.02204E+02 -3.65488E+02
 8.09746E-02  1.84950E-02 -4.02914E+02 -3.66599E+02
 8.09746E-02  2.22031E-02 -4.03805E+02 -3.68063E+02
 8.09746E-02  2.59185E-02 -4.04897E+02 -3.69819E+02
 8.09746E-02  2.96437E-02 -4.06211E+02 -3.71740E+02
 8.09746E-02  3.33818E-02 -4.07778E+02 -3.73770E+02
 8.09746E-02  3.71363E-02 -4.09637E+02 -3.76102E+02
 8.09746E-02  4.09110E-02 -4.11836E+02 -3.78935E+02
 8.09746E-02  4.47103E-02 -4.14437E+02 -3.82278E+02
 8.09746E-02  4.85391E-02 -4.17517E+02 -3.86118E+02
 8.09746E-02  5.24025E-02 -4.21170E+02 -3.90557E+02
 8.09746E-02  5.63063E-02 -4.25511E+02 -3.95753E+02
 8.09746E-02  6.02570E-02 -4.30675E+02 -4.01829E+02
 8.09746E-02  6.42614E-02 -4.36820E+02 -4.08882E+02
 8.09746E-02  6.83269E-02 -4.44115E+02 -4.17069E+02
 8.09746E-02  7.24616E-02 -4.52712E+02 -4.26618E+02
 8.09746E-02  7.66744E-02 -4.62602E+02 -4.37577E+02
 8.09746E-02  8.09746E-02 -4.73063E+02 -4.49202E+02
 8.09746E-02  8.53726E-02 -4.80627E+02 -4.57984E+02
 8.09746E-02  8.98795E-02 -4.73057E+02 -4.51682E+02
 8.09746E-02  9.45072E-02 -4.21087E+02 -4.01045E+02
 8.09746E-02  9.92685E-02 -3.01993E+02 -2.83364E+02
 8.09746E-02  1.04177E-01 -1.59245E+02 -1.42130E+02
 8.09746E-02  1.09249E-01 -5.83783E+01 -4.28966E+01
 8.09746E-02  1.14499E-01 -1.28138E+01  8.93268E-01
 8.09746E-02  1.19945E-01 -1.22806E+00  1.05578E+01
 8.09746E-02  1.25606E-01 -3.21019E-02  9.69619E+00
 8.09746E-02  1.31501E-01 -1.14528E-04  7.52645E+00
 8.09746E-02  1.37651E-01 -2.14530E-08  5.18437E+00
 8.09746E-02  1.44080E-01  4.34630E-11  2.94827E+00
 8.09746E-02  1.50810E-01  0.00000E+00  1.20252E+00
 8.09746E-02  1.57868E-01  0.00000E+00  2.43525E-01
 8.09746E-02  1.65280E-01  0.00000E+00  9.22404E-03
 8.09746E-02  1.73075E-01  0.00000E+00 -9.72830E-03
 8.09746E-02  1.81280E-01  0.00000E+00 -3.74853E-03
 8.09746E-02  1.89927E-01  0.00000E+00 -2.37036E-03

 8.53726E-02  0.00000E+00 -4.16226E+02 -3.85209E+02
 8.53726E-02  3.69694E-03 -4.16300E+02 -3.84559E+02
 8.53726E-02  7.39411E-03 -4.16516E+02 -3.84687E+02
 8.53726E-02  1.10921E-02 -4.16873E+02 -3.84921E+02
 8.53726E-02  1.47920E-02 -4.17382E+02 -3.85115E+02
 8.53726E-02  1.84950E-02 -4.18050E+02 -3.85698E+02
 8.53726E-02  2.22031E-02 -4.18891E+02 -3.86741E+02
 8.53726E-02  2.59185E-02 -4.19920E+02 -3.88176E+02
 8.53726E-02  2.96437E-02 -4.21161E+02 -3.89839E+02
 8.53726E-02  3.33818E-02 -4.22641E+02 -3.91643E+02
 8.53726E-02  3.71363E-02 -4.24398E+02 -3.93774E+02
 8.53726E-02  4.09110E-02 -4.26478E+02 -3.96418E+02
 8.53726E-02  4.47103E-02 -4.28938E+02 -3.99527E+02
 8.53726E-02  4.85391E-02 -4.31847E+02 -4.03031E+02
 8.53726E-02  5.24025E-02 -4.35288E+02 -4.07071E+02
 8.53726E-02  5.63063E-02 -4.39358E+02 -4.11868E+02
 8.53726E-02  6.02570E-02 -4.44163E+02 -4.17493E+02
 8.53726E-02  6.42614E-02 -4.49812E+02 -4.23887E+02
 8.53726E-02  6.83269E-02 -4.56403E+02 -4.31110E+02
 8.53726E-02  7.24616E-02 -4.63975E+02 -4.39385E+02
 8.53726E-02  7.66744E-02 -4.72357E+02 -4.48682E+02
 8.53726E-02  8.09746E-02 -4.80627E+02 -4.57984E+02
 8.53726E-02  8.53726E-02 -4.85172E+02 -4.63546E+02
 8.53726E-02  8.98795E-02 -4.74021E+02 -4.53428E+02
 8.53726E-02  9.45072E-02 -4.19256E+02 -3.99804E+02
 8.53726E-02  9.92685E-02 -2.99870E+02 -2.81675E+02
 8.53726E-02  1.04177E-01 -1.58400E+02 -1.41523E+02
 8.53726E-02  1.09249E-01 -5.82803E+01 -4.28071E+01
 8.53726E-02  1.14499E-01 -1.28323E+01  1.05758E+00
 8.53726E-02  1.19945E-01 -1.23284E+00  1.08681E+01
 8.53726E-02  1.25606E-01 -3.22889E-02  1.01293E+01
 8.53726E-02  1.31501E-01 -1.15390E-04  8.07583E+00
 8.53726E-02  1.37651E-01 -2.12091E-08  5.82233E+00
 8.53726E-02  1.44080E-01  3.74808E-11  3.58383E+00
 8.53726E-02  1.50810E-01  0.00000E+00  1.68680E+00
 8.53726E-02  1.57868E-01  0.00000E+00  4.88994E-01
 8.53726E-02  1.65280E-01  0.00000E+00  4.83366E-02
 8.53726E-02  1.73075E-01  0.00000E+00 -2.08295E-02
 8.53726E-02  1.81280E-01  0.00000E+00  4.53506E-04
 8.53726E-02  1.89927E-01  0.00000E+00 -3.05155E-03

 8.98795E-02  0.00000E+00 -4.19563E+02 -3.93279E+02
 8.98795E-02  3.69694E-03 -4.19630E+02 -3.93275E+02
 8.98795E-02  7.39411E-03 -4.19825E+02 -3.93300E+02
 8.98795E-02  1.10921E-02 -4.20146E+02 -3.93224E+02
 8.98795E-02  1.47920E-02 -4.20602E+02 -3.93156E+02
 8.98795E-02  1.84950E-02 -4.21202E+02 -3.93359E+02
 8.98795E-02  2.22031E-02 -4.21956E+02 -3.93939E+02
 8.98795E-02  2.59185E-02 -4.22880E+02 -3.94915E+02
 8.98795E-02  2.96437E-02 -4.23995E+02 -3.96195E+02
 8.98795E-02  3.33818E-02 -4.25327E+02 -3.97719E+02
 8.98795E-02  3.71363E-02 -4.26909E+02 -3.99594E+02
 8.98795E-02  4.09110E-02 -4.28783E+02 -4.01918E+02
 8.98795E-02  4.47103E-02 -4.30999E+02 -4.04616E+02
 8.98795E-02  4.85391E-02 -4.33615E+02 -4.07614E+02
 8.98795E-02  5.24025E-02 -4.36700E+02 -4.11073E+02
 8.98795E-02  5.63063E-02 -4.40324E+02 -4.15244E+02
 8.98795E-02  6.02570E-02 -4.44557E+02 -4.20154E+02
 8.98795E-02  6.42614E-02 -4.49451E+02 -4.25633E+02
 8.98795E-02  6.83269E-02 -4.55019E+02 -4.31631E+02
 8.98795E-02  7.24616E-02 -4.61168E+02 -4.38268E+02
 8.98795E-02  7.66744E-02 -4.67554E+02 -4.45362E+02
 8.98795E-02  8.09746E-02 -4.73057E+02 -4.51682E+02
 8.98795E-02  8.53726E-02 -4.74021E+02 -4.53428E+02
 8.98795E-02  8.98795E-02 -4.59188E+02 -4.39405E+02
 8.98795E-02  9.45072E-02 -4.03105E+02 -3.84307E+02
 8.98795E-02  9.92685E-02 -2.87414E+02 -2.69748E+02
 8.98795E-02  1.04177E-01 -1.52143E+02 -1.35611E+02
 8.98795E-02  1.09249E-01 -5.62229E+01 -4.08519E+01
 8.98795E-02  1.14499E-01 -1.24251E+01  1.55454E+00
 8.98795E-02  1.19945E-01 -1.19713E+00  1.11111E+01
 8.98795E-02  1.25606E-01 -3.14243E-02  1.04481E+01
 8.98795E-02  1.31501E-01 -1.12520E-04  8.53159E+00
 8.98795E-02  1.37651E-01 -2.02044E-08  6.43277E+00
 8.98795E-02  1.44080E-01  3.54523E-11  4.26723E+00
 8.98795E-02  1.50810E-01  0.00000E+00  2.25066E+00
 8.98795E-02  1.57868E-01  0.00000E+00  8.02256E-01
 8.98795E-02  1.65280E-01  0.00000E+00  1.21036E-01
 8.98795E-02  1.73075E-01  0.00000E+00 -2.52149E-02
 8.98795E-02  1.81280E-01  0.00000E+00  2.36287E-03
 8.98795E-02  1.89927E-01  0.00000E+00 -3.60859E-03

 9.45072E-02  0.00000E+00 -3.81090E+02 -3.59619E+02
 9.45072E-02  3.69694E-03 -3.81146E+02 -3.59849E+02
 9.45072E-02  7.39411E-03 -3.81305E+02 -3.59871E+02
 9.45072E-02  1.10921E-02 -3.81567E+02 -3.59742E+02
 9.45072E-02  1.47920E-02 -3.81939E+02 -3.59634E+02
 9.45072E-02  1.84950E-02 -3.82428E+02 -3.59708E+02
 9.45072E-02  2.22031E-02 -3.83044E+02 -3.59955E+02
 9.45072E-02  2.59185E-02 -3.83798E+02 -3.60357E+02
 9.45072E-02  2.96437E-02 -3.84709E+02 -3.61036E+02
 9.45072E-02  3.33818E-02 -3.85798E+02 -3.62101E+02
 9.45072E-02  3.71363E-02 -3.87093E+02 -3.63524E+02
 9.45072E-02  4.09110E-02 -3.88627E+02 -3.65260E+02
 9.45072E-02  4.47103E-02 -3.90441E+02 -3.67274E+02
 9.45072E-02  4.85391E-02 -3.92579E+02 -3.69555E+02
 9.45072E-02  5.24025E-02 -3.95091E+02 -3.72237E+02
 9.45072E-02  5.63063E-02 -3.98021E+02 -3.75503E+02
 9.45072E-02  6.02570E-02 -4.01406E+02 -3.79347E+02
 9.45072E-02  6.42614E-02 -4.05248E+02 -3.83594E+02
 9.45072E-02  6.83269E-02 -4.09494E+02 -3.88126E+02
 9.45072E-02  7.24616E-02 -4.13964E+02 -3.92909E+02
 9.45072E-02  7.66744E-02 -4.18214E+02 -3.97615E+02
 9.45072E-02  8.09746E-02 -4.21087E+02 -4.01045E+02
 9.45072E-02  8.53726E-02 -4.19256E+02 -3.99804E+02
 9.45072E-02  8.98795E-02 -4.03105E+02 -3.84307E+02
 9.45072E-02  9.45072E-02 -3.51536E+02 -3.33522E+02
 9.45072E-02  9.92685E-02 -2.49965E+02 -2.32848E+02
 9.45072E-02  1.04177E-01 -1.32592E+02 -1.16409E+02
 9.45072E-02  1.09249E-01 -4.91943E+01 -3.40175E+01
 9.45072E-02  1.14499E-01 -1.09080E+01  3.04855E+00
 9.45072E-02  1.19945E-01 -1.05366E+00  1.14243E+01
 9.45072E-02  1.25606E-01 -2.77134E-02  1.07838E+01
 9.45072E-02  1.31501E-01 -9.94036E-05  8.98971E+00
 9.45072E-02  1.37651E-01 -1.74869E-08  7.01090E+00
 9.45072E-02  1.44080E-01  2.64118E-11  4.90281E+00
 9.45072E-02  1.50810E-01  0.00000E+00  2.79871E+00
 9.45072E-02  1.57868E-01  0.00000E+00  1.14504E+00
 9.45072E-02  1.65280E-01  0.00000E+00  2.40018E-01
 9.45072E-02  1.73075E-01  0.00000E+00 -1.27116E-02
 9.45072E-02  1.81280E-01  0.00000E+00 -2.00220E-03
 9.45072E-02  1.89927E-01  0.00000E+00 -3.51704E-03

 9.92685E-02  0.00000E+00 -2.75656E+02 -2.59189E+02
 9.92685E-02  3.69694E-03 -2.75695E+02 -2.59228E+02
 9.92685E-02  7.39411E-03 -2.75805E+02 -2.59292E+02
 9.92685E-02  1.10921E-02 -2.75985E+02 -2.59249E+02
 9.92685E-02  1.47920E-02 -2.76241E+02 -2.59176E+02
 9.92685E-02  1.84950E-02 -2.76579E+02 -2.59251E+02
 9.92685E-02  2.22031E-02 -2.77003E+02 -2.59287E+02
 9.92685E-02  2.59185E-02 -2.77523E+02 -2.59135E+02
 9.92685E-02  2.96437E-02 -2.78151E+02 -2.59128E+02
 9.92685E-02  3.33818E-02 -2.78903E+02 -2.59560E+02
 9.92685E-02  3.71363E-02 -2.79796E+02 -2.60304E+02
 9.92685E-02  4.09110E-02 -2.80855E+02 -2.61204E+02
 9.92685E-02  4.47103E-02 -2.82107E+02 -2.62296E+02
 9.92685E-02  4.85391E-02 -2.83581E+02 -2.63667E+02
 9.92685E-02  5.24025E-02 -2.85309E+02 -2.65381E+02
 9.92685E-02  5.63063E-02 -2.87318E+02 -2.67493E+02
 9.92685E-02  6.02570E-02 -2.89625E+02 -2.69987E+02
 9.92685E-02  6.42614E-02 -2.92220E+02 -2.72774E+02
 9.92685E-02  6.83269E-02 -2.95044E+02 -2.75759E+02
 9.92685E-02  7.24616E-02 -2.97941E+02 -2.78815E+02
 9.92685E-02  7.66744E-02 -3.00549E+02 -2.81625E+02
 9.92685E-02  8.09746E-02 -3.01993E+02 -2.83364E+02
 9.92685E-02  8.53726E-02 -2.99870E+02 -2.81675E+02
 9.92685E-02  8.98795E-02 -2.87414E+02 -2.69748E+02
 9.92685E-02  9.45072E-02 -2.49965E+02 -2.32848E+02
 9.92685E-02  9.92685E-02 -1.77574E+02 -1.61048E+02
 9.92685E-02  1.04177E-01 -9.43004E+01 -7.85033E+01
 9.92685E-02  1.09249E-01 -3.50538E+01 -2.01617E+01
 9.92685E-02  1.14499E-01 -7.78438E+00  6.04620E+00
 9.92685E-02  1.19945E-01 -7.52789E-01  1.18464E+01
 9.92685E-02  1.25606E-01 -1.98172E-02  1.11276E+01
 9.92685E-02  1.31501E-01 -7.11342E-05  9.46201E+00
 9.92685E-02  1.37651E-01 -1.23973E-08  7.56644E+00
 9.92685E-02  1.44080E-01  3.51357E-11  5.48135E+00
 9.92685E-02  1.50810E-01  0.00000E+00  3.31563E+00
 9.92685E-02  1.57868E-01  0.00000E+00  1.50449E+00
 9.92685E-02  1.65280E-01  0.00000E+00  3.97578E-01
 9.92685E-02  1.73075E-01  0.00000E+00  1.84932E-02
 9.92685E-02  1.81280E-01  0.00000E+00 -7.93849E-03
 9.92685E-02  1.89927E-01  0.00000E+00 -3.12209E-03

 1.04177E-01  0.00000E+00 -1.44627E+02 -1.33129E+02
 1.04177E-01  3.69694E-03 -1.44648E+02 -1.33027E+02
 1.04177E-01  7.39411E-03 -1.44707E+02 -1.33035E+02
 1.04177E-01  1.10921E-02 -1.44805E+02 -1.32973E+02
 1.04177E-01  1.47920E-02 -1.44943E+02 -1.32851E+02
 1.04177E-01  1.84950E-02 -1.45126E+02 -1.32806E+02
 1.04177E-01  2.22031E-02 -1.45355E+02 -1.32647E+02
 1.04177E-01  2.59185E-02 -1.45636E+02 -1.32217E+02
 1.04177E-01  2.96437E-02 -1.45975E+02 -1.31782E+02
 1.04177E-01  3.33818E-02 -1.46381E+02 -1.31586E+02
 1.04177E-01  3.71363E-02 -1.46863E+02 -1.31555E+02
 1.04177E-01  4.09110E-02 -1.47434E+02 -1.31594E+02
 1.04177E-01  4.47103E-02 -1.48109E+02 -1.31782E+02
 1.04177E-01  4.85391E-02 -1.48903E+02 -1.32228E+02
 1.04177E-01  5.24025E-02 -1.49836E+02 -1.32939E+02
 1.04177E-01  5.63063E-02 -1.50922E+02 -1.33881E+02
 1.04177E-01  6.02570E-02 -1.52174E+02 -1.35038E+02
 1.04177E-01  6.42614E-02 -1.53590E+02 -1.36405E+02
 1.04177E-01  6.83269E-02 -1.55146E+02 -1.37946E+02
 1.04177E-01  7.24616E-02 -1.56768E+02 -1.39565E+02
 1.04177E-01  7.66744E-02 -1.58283E+02 -1.41083E+02
 1.04177E-01  8.09746E-02 -1.59245E+02 -1.42130E+02
 1.04177E-01  8.53726E-02 -1.58400E+02 -1.41523E+02
 1.04177E-01  8.98795E-02 -1.52143E+02 -1.35611E+02
 1.04177E-01  9.45072E-02 -1.32592E+02 -1.16409E+02
 1.04177E-01  9.92685E-02 -9.43004E+01 -7.85033E+01
 1.04177E-01  1.04177E-01 -5.00704E+01 -3.48162E+01
 1.04177E-01  1.09249E-01 -1.85969E+01 -4.08088E+00
 1.04177E-01  1.14499E-01 -4.12662E+00  9.50478E+00
 1.04177E-01  1.19945E-01 -3.98817E-01  1.22038E+01
 1.04177E-01  1.25606E-01 -1.04936E-02  1.13664E+01
 1.04177E-01  1.31501E-01 -3.76502E-05  9.89861E+00
 1.04177E-01  1.37651E-01 -6.59848E-09  8.11885E+00
 1.04177E-01  1.44080E-01  6.09637E-12  6.05643E+00
 1.04177E-01  1.50810E-01  0.00000E+00  3.84467E+00
 1.04177E-01  1.57868E-01  0.00000E+00  1.88707E+00
 1.04177E-01  1.65280E-01  0.00000E+00  5.72410E-01
 1.04177E-01  1.73075E-01  0.00000E+00  6.43487E-02
 1.04177E-01  1.81280E-01  0.00000E+00 -4.87007E-03
 1.04177E-01  1.89927E-01  0.00000E+00 -3.36049E-03

 1.09249E-01  0.00000E+00 -5.24328E+01 -4.54595E+01
 1.09249E-01  3.69694E-03 -5.24407E+01 -4.54139E+01
 1.09249E-01  7.39411E-03 -5.24635E+01 -4.52868E+01
 1.09249E-01  1.10921E-02 -5.25011E+01 -4.50898E+01
 1.09249E-01  1.47920E-02 -5.25545E+01 -4.48485E+01
 1.09249E-01  1.84950E-02 -5.26248E+01 -4.45736E+01
 1.09249E-01  2.22031E-02 -5.27133E+01 -4.42471E+01
 1.09249E-01  2.59185E-02 -5.28216E+01 -4.38421E+01
 1.09249E-01  2.96437E-02 -5.29523E+01 -4.33300E+01
 1.09249E-01  3.33818E-02 -5.31085E+01 -4.27091E+01
 1.09249E-01  3.71363E-02 -5.32939E+01 -4.20587E+01
 1.09249E-01  4.09110E-02 -5.35135E+01 -4.14692E+01
 1.09249E-01  4.47103E-02 -5.37729E+01 -4.10101E+01
 1.09249E-01  4.85391E-02 -5.40788E+01 -4.07369E+01
 1.09249E-01  5.24025E-02 -5.44383E+01 -4.06344E+01
 1.09249E-01  5.63063E-02 -5.48589E+01 -4.06591E+01
 1.09249E-01  6.02570E-02 -5.53468E+01 -4.07991E+01
 1.09249E-01  6.42614E-02 -5.59049E+01 -4.10658E+01
 1.09249E-01  6.83269E-02 -5.65294E+01 -4.14567E+01
 1.09249E-01  7.24616E-02 -5.72013E+01 -4.19424E+01
 1.09249E-01  7.66744E-02 -5.78674E+01 -4.24654E+01
 1.09249E-01  8.09746E-02 -5.83783E+01 -4.28966E+01
 1.09249E-01  8.53726E-02 -5.82803E+01 -4.28071E+01
 1.09249E-01  8.98795E-02 -5.62229E+01 -4.08519E+01
 1.09249E-01  9.45072E-02 -4.91943E+01 -3.40175E+01
 1.09249E-01  9.92685E-02 -3.50538E+01 -2.01617E+01
 1.09249E-01  1.04177E-01 -1.85969E+01 -4.08088E+00
 1.09249E-01  1.09249E-01 -6.89293E+00  7.12554E+00
 1.09249E-01  1.14499E-01 -1.52680E+00  1.18138E+01
 1.09249E-01  1.19945E-01 -1.47352E-01  1.23302E+01
 1.09249E-01  1.25606E-01 -3.87286E-03  1.14746E+01
 1.09249E-01  1.31501E-01 -1.38821E-05  1.02652E+01
 1.09249E-01  1.37651E-01 -2.45964E-09  8.65737E+00
 1.09249E-01  1.44080E-01 -4.76567E-12  6.65433E+00
 1.09249E-01  1.50810E-01  0.00000E+00  4.41828E+00
 1.09249E-01  1.57868E-01  0.00000E+00  2.31835E+00
 1.09249E-01  1.65280E-01  0.00000E+00  7.83357E-01
 1.09249E-01  1.73075E-01  0.00000E+00  1.26492E-01
 1.09249E-01  1.81280E-01  0.00000E+00  9.32606E-04
 1.09249E-01  1.89927E-01  0.00000E+00 -3.68294E-03

 1.14499E-01  0.00000E+00 -1.13975E+01 -7.92168E+00
 1.14499E-01  3.69694E-03 -1.13993E+01 -7.93699E+00
 1.14499E-01  7.39411E-03 -1.14045E+01 -7.75884E+00
 1.14499E-01  1.10921E-02 -1.14131E+01 -7.51670E+00
 1.14499E-01  1.47920E-02 -1.14253E+01 -7.24415E+00
 1.14499E-01  1.84950E-02 -1.14414E+01 -6.87012E+00
 1.14499E-01  2.22031E-02 -1.14616E+01 -6.48049E+00
 1.14499E-01  2.59185E-02 -1.14864E+01 -6.13768E+00
 1.14499E-01  2.96437E-02 -1.15163E+01 -5.67110E+00
 1.14499E-01  3.33818E-02 -1.15520E+01 -4.94906E+00
 1.14499E-01  3.71363E-02 -1.15944E+01 -4.09830E+00
 1.14499E-01  4.09110E-02 -1.16445E+01 -3.26757E+00
 1.14499E-01  4.47103E-02 -1.17038E+01 -2.49477E+00
 1.14499E-01  4.85391E-02 -1.17737E+01 -1.79108E+00
 1.14499E-01  5.24025E-02 -1.18560E+01 -1.16705E+00
 1.14499E-01  5.63063E-02 -1.19526E+01 -6.32939E-01
 1.14499E-01  6.02570E-02 -1.20652E+01 -1.91633E-01
 1.14499E-01  6.42614E-02 -1.21951E+01  1.60274E-01
 1.14499E-01  6.83269E-02 -1.23425E+01  4.29822E-01
 1.14499E-01  7.24616E-02 -1.25046E+01  6.30538E-01
 1.14499E-01  7.66744E-02 -1.26718E+01  7.78440E-01
 1.14499E-01  8.09746E-02 -1.28138E+01  8.93268E-01
 1.14499E-01  8.53726E-02 -1.28323E+01  1.05758E+00
 1.14499E-01  8.98795E-02 -1.24251E+01  1.55454E+00
 1.14499E-01  9.45072E-02 -1.09080E+01  3.04855E+00
 1.14499E-01  9.92685E-02 -7.78438E+00  6.04620E+00
 1.14499E-01  1.04177E-01 -4.12662E+00  9.50478E+00
 1.14499E-01  1.09249E-01 -1.52680E+00  1.18138E+01
 1.14499E-01  1.14499E-01 -3.37671E-01  1.25540E+01
 1.14499E-01  1.19945E-01 -3.25500E-02  1.22387E+01
 1.14499E-01  1.25606E-01 -8.54710E-04  1.15179E+01
 1.14499E-01  1.31501E-01 -3.06118E-06  1.05417E+01
 1.14499E-01  1.37651E-01 -5.47436E-10  9.13818E+00
 1.14499E-01  1.44080E-01  2.53063E-12  7.27004E+00
 1.14499E-01  1.50810E-01  0.00000E+00  5.05562E+00
 1.14499E-01  1.57868E-01  0.00000E+00  2.84223E+00
 1.14499E-01  1.65280E-01  0.00000E+00  1.08940E+00
 1.14499E-01  1.73075E-01  0.00000E+00  2.13505E-01
 1.14499E-01  1.81280E-01  0.00000E+00 -1.23935E-02
 1.14499E-01  1.89927E-01  0.00000E+00 -2.13857E-03

 1.19945E-01  0.00000E+00 -1.08393E+00  1.86457E-01
 1.19945E-01  3.69694E-03 -1.08411E+00  1.81386E-01
 1.19945E-01  7.39411E-03 -1.08462E+00  2.95534E-01
 1.19945E-01  1.10921E-02 -1.08547E+00  4.49955E-01
 1.19945E-01  1.47920E-02 -1.08668E+00  6.38606E-01
 1.19945E-01  1.84950E-02 -1.08827E+00  9.26711E-01
 1.19945E-01  2.22031E-02 -1.09027E+00  1.26479E+00
 1.19945E-01  2.59185E-02 -1.09273E+00  1.60518E+00
 1.19945E-01  2.96437E-02 -1.09568E+00  2.02174E+00
 1.19945E-01  3.33818E-02 -1.09921E+00  2.58037E+00
 1.19945E-01  3.71363E-02 -1.10340E+00  3.24941E+00
 1.19945E-01  4.09110E-02 -1.10835E+00  3.98766E+00
 1.19945E-01  4.47103E-02 -1.11420E+00  4.78936E+00
 1.19945E-01  4.85391E-02 -1.12111E+00  5.65004E+00
 1.19945E-01  5.24025E-02 -1.12925E+00  6.51405E+00
 1.19945E-01  5.63063E-02 -1.13883E+00  7.30540E+00
 1.19945E-01  6.02570E-02 -1.15004E+00  7.99511E+00
 1.19945E-01  6.42614E-02 -1.16306E+00  8.59182E+00
 1.19945E-01  6.83269E-02 -1.17796E+00  9.11867E+00
 1.19945E-01  7.24616E-02 -1.19460E+00  9.62070E+00
 1.19945E-01  7.66744E-02 -1.21221E+00  1.01210E+01
 1.19945E-01  8.09746E-02 -1.22806E+00  1.05578E+01
 1.19945E-01  8.53726E-02 -1.23284E+00  1.08681E+01
 1.19945E-01  8.98795E-02 -1.19713E+00  1.11111E+01
 1.19945E-01  9.45072E-02 -1.05366E+00  1.14243E+01
 1.19945E-01  9.92685E-02 -7.52789E-01  1.18464E+01
 1.19945E-01  1.04177E-01 -3.98817E-01  1.22038E+01
 1.19945E-01  1.09249E-01 -1.47352E-01  1.23302E+01
 1.19945E-01  1.14499E-01 -3.25500E-02  1.22387E+01
 1.19945E-01  1.19945E-01 -3.13478E-03  1.19617E+01
 1.19945E-01  1.25606E-01 -8.22542E-05  1.14630E+01
 1.19945E-01  1.31501E-01 -2.94413E-07  1.06700E+01
 1.19945E-01  1.37651E-01 -5.70666E-11  9.49077E+00
 1.19945E-01  1.44080E-01  8.67441E-13  7.84481E+00
 1.19945E-01  1.50810E-01  0.00000E+00  5.73530E+00
 1.19945E-01  1.57868E-01  0.00000E+00  3.46729E+00
 1.19945E-01  1.65280E-01  0.00000E+00  1.50820E+00
 1.19945E-01  1.73075E-01  0.00000E+00  3.52898E-01
 1.19945E-01  1.81280E-01  0.00000E+00 -2.47311E-02
 1.19945E-01  1.89927E-01  0.00000E+00  2.41843E-05

 1.25606E-01  0.00000E+00 -2.81597E-02  2.11497E-01
 1.25606E-01  3.69694E-03 -2.81645E-02  2.20794E-01
 1.25606E-01  7.39411E-03 -2.81782E-02  2.64012E-01
 1.25606E-01  1.10921E-02 -2.82010E-02  3.26243E-01
 1.25606E-01  1.47920E-02 -2.82334E-02  4.16888E-01
 1.25606E-01  1.84950E-02 -2.82761E-02  5.67547E-01
 1.25606E-01  2.22031E-02 -2.83298E-02  7.79659E-01
 1.25606E-01  2.59185E-02 -2.83954E-02  1.04306E+00
 1.25606E-01  2.96437E-02 -2.84746E-02  1.34128E+00
 1.25606E-01  3.33818E-02 -2.85690E-02  1.67058E+00
 1.25606E-01  3.71363E-02 -2.86810E-02  2.06940E+00
 1.25606E-01  4.09110E-02 -2.88136E-02  2.57807E+00
 1.25606E-01  4.47103E-02 -2.89702E-02  3.21038E+00
 1.25606E-01  4.85391E-02 -2.91551E-02  3.96651E+00
 1.25606E-01  5.24025E-02 -2.93733E-02  4.79533E+00
 1.25606E-01  5.63063E-02 -2.96303E-02  5.62414E+00
 1.25606E-01  6.02570E-02 -2.99321E-02  6.40651E+00
 1.25606E-01  6.42614E-02 -3.02840E-02  7.11666E+00
 1.25606E-01  6.83269E-02 -3.06897E-02  7.76306E+00
 1.25606E-01  7.24616E-02 -3.11476E-02  8.40926E+00
 1.25606E-01  7.66744E-02 -3.16408E-02  9.08666E+00
 1.25606E-01  8.09746E-02 -3.21019E-02  9.69619E+00
 1.25606E-01  8.53726E-02 -3.22889E-02  1.01293E+01
 1.25606E-01  8.98795E-02 -3.14243E-02  1.04481E+01
 1.25606E-01  9.45072E-02 -2.77134E-02  1.07838E+01
 1.25606E-01  9.92685E-02 -1.98172E-02  1.11276E+01
 1.25606E-01  1.04177E-01 -1.04936E-02  1.13664E+01
 1.25606E-01  1.09249E-01 -3.87286E-03  1.14746E+01
 1.25606E-01  1.14499E-01 -8.54710E-04  1.15179E+01
 1.25606E-01  1.19945E-01 -8.22542E-05  1.14630E+01
 1.25606E-01  1.25606E-01 -2.15704E-06  1.11646E+01
 1.25606E-01  1.31501E-01 -7.71366E-09  1.05529E+01
 1.25606E-01  1.37651E-01  1.21997E-12  9.62063E+00
 1.25606E-01  1.44080E-01 -7.08301E-12  8.26524E+00
 1.25606E-01  1.50810E-01  0.00000E+00  6.38996E+00
 1.25606E-01  1.57868E-01  0.00000E+00  4.15923E+00
 1.25606E-01  1.65280E-01  0.00000E+00  2.01031E+00
 1.25606E-01  1.73075E-01  0.00000E+00  5.89458E-01
 1.25606E-01  1.81280E-01  0.00000E+00  2.66811E-02
 1.25606E-01  1.89927E-01  0.00000E+00 -1.59613E-03

 1.31501E-01  0.00000E+00 -9.99161E-05  6.16159E-03
 1.31501E-01  3.69694E-03 -9.99351E-05  1.04225E-02
 1.31501E-01  7.39411E-03 -9.99853E-05  2.09331E-02
 1.31501E-01  1.10921E-02 -1.00068E-04  3.91965E-02
 1.31501E-01  1.47920E-02 -1.00186E-04  6.77995E-02
 1.31501E-01  1.84950E-02 -1.00342E-04  1.12701E-01
 1.31501E-01  2.22031E-02 -1.00537E-04  1.88038E-01
 1.31501E-01  2.59185E-02 -1.00777E-04  3.02157E-01
 1.31501E-01  2.96437E-02 -1.01065E-04  4.36936E-01
 1.31501E-01  3.33818E-02 -1.01409E-04  5.83168E-01
 1.31501E-01  3.71363E-02 -1.01817E-04  7.74347E-01
 1.31501E-01  4.09110E-02 -1.02299E-04  1.04754E+00
 1.31501E-01  4.47103E-02 -1.02869E-04  1.42002E+00
 1.31501E-01  4.85391E-02 -1.03542E-04  1.90286E+00
 1.31501E-01  5.24025E-02 -1.04338E-04  2.49388E+00
 1.31501E-01  5.63063E-02 -1.05276E-04  3.18344E+00
 1.31501E-01  6.02570E-02 -1.06380E-04  3.93162E+00
 1.31501E-01  6.42614E-02 -1.07672E-04  4.67367E+00
 1.31501E-01  6.83269E-02 -1.09170E-04  5.38351E+00
 1.31501E-01  7.24616E-02 -1.10875E-04  6.09982E+00
 1.31501E-01  7.66744E-02 -1.12738E-04  6.83983E+00
 1.31501E-01  8.09746E-02 -1.14528E-04  7.52645E+00
 1.31501E-01  8.53726E-02 -1.15390E-04  8.07583E+00
 1.31501E-01  8.98795E-02 -1.12520E-04  8.53159E+00
 1.31501E-01  9.45072E-02 -9.94036E-05  8.98971E+00
 1.31501E-01  9.92685E-02 -7.11342E-05  9.46201E+00
 1.31501E-01  1.04177E-01 -3.76502E-05  9.89861E+00
 1.31501E-01  1.09249E-01 -1.38821E-05  1.02652E+01
 1.31501E-01  1.14499E-01 -3.06118E-06  1.05417E+01
 1.31501E-01  1.19945E-01 -2.94409E-07  1.06700E+01
 1.31501E-01  1.25606E-01 -7.71501E-09  1.05529E+01
 1.31501E-01  1.31501E-01 -3.31125E-11  1.01619E+01
 1.31501E-01  1.37651E-01  5.27794E-12  9.51764E+00
 1.31501E-01  1.44080E-01 -2.30547E-11  8.50127E+00
 1.31501E-01  1.50810E-01  0.00000E+00  6.94584E+00
 1.31501E-01  1.57868E-01  0.00000E+00  4.84842E+00
 1.31501E-01  1.65280E-01  0.00000E+00  2.57862E+00
 1.31501E-01  1.73075E-01  0.00000E+00  9.07009E-01
 1.31501E-01  1.81280E-01  0.00000E+00  1.22520E-01
 1.31501E-01  1.89927E-01  0.00000E+00 -3.62031E-03

 1.37651E-01  0.00000E+00 -4.62650E-09 -1.08999E-02
 1.37651E-01  3.69694E-03 -1.97061E-08 -1.09082E-02
 1.37651E-01  7.39411E-03 -1.99176E-08 -1.05159E-02
 1.37651E-01  1.10921E-02 -1.98570E-08 -7.78043E-03
 1.37651E-01  1.47920E-02 -1.98880E-08 -4.36853E-03
 1.37651E-01  1.84950E-02 -1.99172E-08 -2.78444E-03
 1.37651E-01  2.22031E-02 -1.99583E-08  5.97912E-03
 1.37651E-01  2.59185E-02 -1.99886E-08  3.03401E-02
 1.37651E-01  2.96437E-02 -2.00146E-08  6.53384E-02
 1.37651E-01  3.33818E-02 -2.00761E-08  1.09017E-01
 1.37651E-01  3.71363E-02 -2.01454E-08  1.76408E-01
 1.37651E-01  4.09110E-02 -2.02093E-08  2.84436E-01
 1.37651E-01  4.47103E-02 -2.03028E-08  4.43888E-01
 1.37651E-01  4.85391E-02 -2.03929E-08  6.66062E-01
 1.37651E-01  5.24025E-02 -2.05038E-08  9.73253E-01
 1.37651E-01  5.63063E-02 -2.06449E-08  1.39136E+00
 1.37651E-01  6.02570E-02 -2.07877E-08  1.91653E+00
 1.37651E-01  6.42614E-02 -2.09538E-08  2.52079E+00
 1.37651E-01  6.83269E-02 -2.11317E-08  3.17540E+00
 1.37651E-01  7.24616E-02 -2.12998E-08  3.85192E+00
 1.37651E-01  7.66744E-02 -2.14269E-08  4.52499E+00
 1.37651E-01  8.09746E-02 -2.14496E-08  5.18437E+00
 1.37651E-01  8.53726E-02 -2.11986E-08  5.82233E+00
 1.37651E-01  8.98795E-02 -2.02113E-08  6.43277E+00
 1.37651E-01  9.45072E-02 -1.74862E-08  7.01090E+00
 1.37651E-01  9.92685E-02 -1.23998E-08  7.56644E+00
 1.37651E-01  1.04177E-01 -6.59380E-09  8.11885E+00
 1.37651E-01  1.09249E-01 -2.45716E-09  8.65737E+00
 1.37651E-01  1.14499E-01 -5.44978E-10  9.13818E+00
 1.37651E-01  1.19945E-01 -5.09531E-11  9.49077E+00
 1.37651E-01  1.25606E-01 -6.50736E-12  9.62063E+00
 1.37651E-01  1.31501E-01  6.34467E-12  9.51764E+00
 1.37651E-01  1.37651E-01  9.19509E-12  9.22676E+00
 1.37651E-01  1.44080E-01  2.69089E-11  8.57766E+00
 1.37651E-01  1.50810E-01  0.00000E+00  7.32130E+00
 1.37651E-01  1.57868E-01  0.00000E+00  5.43543E+00
 1.37651E-01  1.65280E-01  0.00000E+00  3.19781E+00
 1.37651E-01  1.73075E-01  0.00000E+00  1.24125E+00
 1.37651E-01  1.81280E-01  0.00000E+00  1.83994E-01
 1.37651E-01  1.89927E-01  0.00000E+00  3.14625E-03

 1.44080E-01  0.00000E+00  1.00118E-08 -1.82566E-02
 1.44080E-01  3.69694E-03  6.41302E-11 -1.80300E-02
 1.44080E-01  7.39411E-03  4.93521E-11 -1.80671E-02
 1.44080E-01  1.10921E-02  6.03135E-11 -1.78774E-02
 1.44080E-01  1.47920E-02  4.25459E-11 -1.74658E-02
 1.44080E-01  1.84950E-02  6.05119E-11 -1.70787E-02
 1.44080E-01  2.22031E-02  9.92068E-11 -1.55179E-02
 1.44080E-01  2.59185E-02  4.63854E-11 -1.17025E-02
 1.44080E-01  2.96437E-02  3.64104E-11 -6.37260E-03
 1.44080E-01  3.33818E-02  3.75914E-11  8.32661E-04
 1.44080E-01  3.71363E-02  3.49018E-11  1.46688E-02
 1.44080E-01  4.09110E-02  4.52215E-11  4.01891E-02
 1.44080E-01  4.47103E-02  4.89030E-11  8.00514E-02
 1.44080E-01  4.85391E-02  4.00579E-11  1.38221E-01
 1.44080E-01  5.24025E-02  5.07377E-11  2.30696E-01
 1.44080E-01  5.63063E-02  4.51376E-11  3.79578E-01
 1.44080E-01  6.02570E-02  4.50380E-11  6.12292E-01
 1.44080E-01  6.42614E-02  4.41135E-11  9.60682E-01
 1.44080E-01  6.83269E-02  6.05096E-11  1.41871E+00
 1.44080E-01  7.24616E-02  3.76296E-11  1.91827E+00
 1.44080E-01  7.66744E-02  4.47521E-11  2.41188E+00
 1.44080E-01  8.09746E-02  4.21232E-11  2.94827E+00
 1.44080E-01  8.53726E-02  3.75263E-11  3.58383E+00
 1.44080E-01  8.98795E-02  3.18055E-11  4.26723E+00
 1.44080E-01  9.45072E-02  3.85926E-11  4.90281E+00
 1.44080E-01  9.92685E-02  2.47063E-11  5.48135E+00
 1.44080E-01  1.04177E-01  9.05771E-12  6.05643E+00
 1.44080E-01  1.09249E-01  9.54127E-12  6.65433E+00
 1.44080E-01  1.14499E-01  1.91202E-12  7.27004E+00
 1.44080E-01  1.19945E-01 -2.67867E-12  7.84481E+00
 1.44080E-01  1.25606E-01  2.53221E-13  8.26524E+00
 1.44080E-01  1.31501E-01 -2.01002E-11  8.50127E+00
 1.44080E-01  1.37651E-01  2.93001E-11  8.57766E+00
 1.44080E-01  1.44080E-01 -7.30131E-12  8.30910E+00
 1.44080E-01  1.50810E-01  0.00000E+00  7.42662E+00
 1.44080E-01  1.57868E-01  0.00000E+00  5.85977E+00
 1.44080E-01  1.65280E-01  0.00000E+00  3.76296E+00
 1.44080E-01  1.73075E-01  0.00000E+00  1.61859E+00
 1.44080E-01  1.81280E-01  0.00000E+00  3.02301E-01
 1.44080E-01  1.89927E-01  0.00000E+00  1.31491E-02

 1.50810E-01  0.00000E+00  0.00000E+00 -1.64975E-02
 1.50810E-01  3.69694E-03  0.00000E+00 -1.63543E-02
 1.50810E-01  7.39411E-03  0.00000E+00 -1.61751E-02
 1.50810E-01  1.10921E-02  0.00000E+00 -1.60639E-02
 1.50810E-01  1.47920E-02  0.00000E+00 -1.57634E-02
 1.50810E-01  1.84950E-02  0.00000E+00 -1.48829E-02
 1.50810E-01  2.22031E-02  0.00000E+00 -1.39209E-02
 1.50810E-01  2.59185E-02  0.00000E+00 -1.34778E-02
 1.50810E-01  2.96437E-02  0.00000E+00 -1.35861E-02
 1.50810E-01  3.33818E-02  0.00000E+00 -1.40019E-02
 1.50810E-01  3.71363E-02  0.00000E+00 -1.39843E-02
 1.50810E-01  4.09110E-02  0.00000E+00 -1.28071E-02
 1.50810E-01  4.47103E-02  0.00000E+00 -1.02134E-02
 1.50810E-01  4.85391E-02  0.00000E+00 -5.35644E-03
 1.50810E-01  5.24025E-02  0.00000E+00  7.26190E-03
 1.50810E-01  5.63063E-02  0.00000E+00  3.57832E-02
 1.50810E-01  6.02570E-02  0.00000E+00  9.51214E-02
 1.50810E-01  6.42614E-02  0.00000E+00  2.05872E-01
 1.50810E-01  6.83269E-02  0.00000E+00  3.75906E-01
 1.50810E-01  7.24616E-02  0.00000E+00  5.91809E-01
 1.50810E-01  7.66744E-02  0.00000E+00  8.52191E-01
 1.50810E-01  8.09746E-02  0.00000E+00  1.20252E+00
 1.50810E-01  8.53726E-02  0.00000E+00  1.68680E+00
 1.50810E-01  8.98795E-02  0.00000E+00  2.25066E+00
 1.50810E-01  9.45072E-02  0.00000E+00  2.79871E+00
 1.50810E-01  9.92685E-02  0.00000E+00  3.31563E+00
 1.50810E-01  1.04177E-01  0.00000E+00  3.84467E+00
 1.50810E-01  1.09249E-01  0.00000E+00  4.41828E+00
 1.50810E-01  1.14499E-01  0.00000E+00  5.05562E+00
 1.50810E-01  1.19945E-01  0.00000E+00  5.73530E+00
 1.50810E-01  1.25606E-01  0.00000E+00  6.38996E+00
 1.50810E-01  1.31501E-01  0.00000E+00  6.94584E+00
 1.50810E-01  1.37651E-01  0.00000E+00  7.32130E+00
 1.50810E-01  1.44080E-01  0.00000E+00  7.42662E+00
 1.50810E-01  1.50810E-01  0.00000E+00  7.10684E+00
 1.50810E-01  1.57868E-01  0.00000E+00  6.00875E+00
 1.50810E-01  1.65280E-01  0.00000E+00  4.13069E+00
 1.50810E-01  1.73075E-01  0.00000E+00  2.08601E+00
 1.50810E-01  1.81280E-01  0.00000E+00  6.08229E-01
 1.50810E-01  1.89927E-01  0.00000E+00  2.03478E-02

 1.57868E-01  0.00000E+00  0.00000E+00 -1.23345E-02
 1.57868E-01  3.69694E-03  0.00000E+00 -1.23542E-02
 1.57868E-01  7.39411E-03  0.00000E+00 -1.23370E-02
 1.57868E-01  1.10921E-02  0.00000E+00 -1.21503E-02
 1.57868E-01  1.47920E-02  0.00000E+00 -1.19322E-02
 1.57868E-01  1.84950E-02  0.00000E+00 -1.19525E-02
 1.57868E-01  2.22031E-02  0.00000E+00 -1.19791E-02
 1.57868E-01  2.59185E-02  0.00000E+00 -1.17410E-02
 1.57868E-01  2.96437E-02  0.00000E+00 -1.13472E-02
 1.57868E-01  3.33818E-02  0.00000E+00 -1.09546E-02
 1.57868E-01  3.71363E-02  0.00000E+00 -1.06384E-02
 1.57868E-01  4.09110E-02  0.00000E+00 -1.03677E-02
 1.57868E-01  4.47103E-02  0.00000E+00 -9.75046E-03
 1.57868E-01  4.85391E-02  0.00000E+00 -8.36297E-03
 1.57868E-01  5.24025E-02  0.00000E+00 -6.24818E-03
 1.57868E-01  5.63063E-02  0.00000E+00 -3.79500E-03
 1.57868E-01  6.02570E-02  0.00000E+00 -3.55997E-03
 1.57868E-01  6.42614E-02  0.00000E+00 -9.70557E-03
 1.57868E-01  6.83269E-02  0.00000E+00 -1.45366E-02
 1.57868E-01  7.24616E-02  0.00000E+00  8.86264E-03
 1.57868E-01  7.66744E-02  0.00000E+00  8.82513E-02
 1.57868E-01  8.09746E-02  0.00000E+00  2.43525E-01
 1.57868E-01  8.53726E-02  0.00000E+00  4.88994E-01
 1.57868E-01  8.98795E-02  0.00000E+00  8.02256E-01
 1.57868E-01  9.45072E-02  0.00000E+00  1.14504E+00
 1.57868E-01  9.92685E-02  0.00000E+00  1.50449E+00
 1.57868E-01  1.04177E-01  0.00000E+00  1.88707E+00
 1.57868E-01  1.09249E-01  0.00000E+00  2.31835E+00
 1.57868E-01  1.14499E-01  0.00000E+00  2.84223E+00
 1.57868E-01  1.19945E-01  0.00000E+00  3.46729E+00
 1.57868E-01  1.25606E-01  0.00000E+00  4.15923E+00
 1.57868E-01  1.31501E-01  0.00000E+00  4.84842E+00
 1.57868E-01  1.37651E-01  0.00000E+00  5.43543E+00
 1.57868E-01  1.44080E-01  0.00000E+00  5.85977E+00
 1.57868E-01  1.50810E-01  0.00000E+00  6.00875E+00
 1.57868E-01  1.57868E-01  0.00000E+00  5.50731E+00
 1.57868E-01  1.65280E-01  0.00000E+00  4.23224E+00
 1.57868E-01  1.73075E-01  0.00000E+00  2.55492E+00
 1.57868E-01  1.81280E-01  0.00000E+00  9.81329E-01
 1.57868E-01  1.89927E-01  0.00000E+00  5.13147E-02

 1.65280E-01  0.00000E+00  0.00000E+00 -9.70252E-03
 1.65280E-01  3.69694E-03  0.00000E+00 -9.47003E-03
 1.65280E-01  7.39411E-03  0.00000E+00 -9.52179E-03
 1.65280E-01  1.10921E-02  0.00000E+00 -9.34657E-03
 1.65280E-01  1.47920E-02  0.00000E+00 -8.90382E-03
 1.65280E-01  1.84950E-02  0.00000E+00 -8.59505E-03
 1.65280E-01  2.22031E-02  0.00000E+00 -8.44074E-03
 1.65280E-01  2.59185E-02  0.00000E+00 -8.35047E-03
 1.65280E-01  2.96437E-02  0.00000E+00 -8.27290E-03
 1.65280E-01  3.33818E-02  0.00000E+00 -8.18911E-03
 1.65280E-01  3.71363E-02  0.00000E+00 -8.15541E-03
 1.65280E-01  4.09110E-02  0.00000E+00 -8.22385E-03
 1.65280E-01  4.47103E-02  0.00000E+00 -8.37035E-03
 1.65280E-01  4.85391E-02  0.00000E+00 -8.56472E-03
 1.65280E-01  5.24025E-02  0.00000E+00 -8.86582E-03
 1.65280E-01  5.63063E-02  0.00000E+00 -9.37942E-03
 1.65280E-01  6.02570E-02  0.00000E+00 -1.03107E-02
 1.65280E-01  6.42614E-02  0.00000E+00 -1.19354E-02
 1.65280E-01  6.83269E-02  0.00000E+00 -1.36854E-02
 1.65280E-01  7.24616E-02  0.00000E+00 -1.36251E-02
 1.65280E-01  7.66744E-02  0.00000E+00 -8.39169E-03
 1.65280E-01  8.09746E-02  0.00000E+00  9.22404E-03
 1.65280E-01  8.53726E-02  0.00000E+00  4.83366E-02
 1.65280E-01  8.98795E-02  0.00000E+00  1.21036E-01
 1.65280E-01  9.45072E-02  0.00000E+00  2.40018E-01
 1.65280E-01  9.92685E-02  0.00000E+00  3.97578E-01
 1.65280E-01  1.04177E-01  0.00000E+00  5.72410E-01
 1.65280E-01  1.09249E-01  0.00000E+00  7.83357E-01
 1.65280E-01  1.14499E-01  0.00000E+00  1.08940E+00
 1.65280E-01  1.19945E-01  0.00000E+00  1.50820E+00
 1.65280E-01  1.25606E-01  0.00000E+00  2.01031E+00
 1.65280E-01  1.31501E-01  0.00000E+00  2.57862E+00
 1.65280E-01  1.37651E-01  0.00000E+00  3.19781E+00
 1.65280E-01  1.44080E-01  0.00000E+00  3.76296E+00
 1.65280E-01  1.50810E-01  0.00000E+00  4.13069E+00
 1.65280E-01  1.57868E-01  0.00000E+00  4.23224E+00
 1.65280E-01  1.65280E-01  0.00000E+00  3.87208E+00
 1.65280E-01  1.73075E-01  0.00000E+00  2.75791E+00
 1.65280E-01  1.81280E-01  0.00000E+00  1.25466E+00
 1.65280E-01  1.89927E-01  0.00000E+00  1.43186E-01

 1.73075E-01  0.00000E+00  0.00000E+00 -6.24660E-03
 1.73075E-01  3.69694E-03  0.00000E+00 -6.09332E-03
 1.73075E-01  7.39411E-03  0.00000E+00 -6.18677E-03
 1.73075E-01  1.10921E-02  0.00000E+00 -6.06998E-03
 1.73075E-01  1.47920E-02  0.00000E+00 -5.70823E-03
 1.73075E-01  1.84950E-02  0.00000E+00 -5.46073E-03
 1.73075E-01  2.22031E-02  0.00000E+00 -5.34090E-03
 1.73075E-01  2.59185E-02  0.00000E+00 -5.27989E-03
 1.73075E-01  2.96437E-02  0.00000E+00 -5.30201E-03
 1.73075E-01  3.33818E-02  0.00000E+00 -5.42776E-03
 1.73075E-01  3.71363E-02  0.00000E+00 -5.61040E-03
 1.73075E-01  4.09110E-02  0.00000E+00 -5.80660E-03
 1.73075E-01  4.47103E-02  0.00000E+00 -6.03834E-03
 1.73075E-01  4.85391E-02  0.00000E+00 -6.33419E-03
 1.73075E-01  5.24025E-02  0.00000E+00 -6.65292E-03
 1.73075E-01  5.63063E-02  0.00000E+00 -6.86823E-03
 1.73075E-01  6.02570E-02  0.00000E+00 -6.06181E-03
 1.73075E-01  6.42614E-02  0.00000E+00 -2.69191E-03
 1.73075E-01  6.83269E-02  0.00000E+00  2.40470E-03
 1.73075E-01  7.24616E-02  0.00000E+00  4.50376E-03
 1.73075E-01  7.66744E-02  0.00000E+00 -8.43329E-05
 1.73075E-01  8.09746E-02  0.00000E+00 -9.72830E-03
 1.73075E-01  8.53726E-02  0.00000E+00 -2.08295E-02
 1.73075E-01  8.98795E-02  0.00000E+00 -2.52149E-02
 1.73075E-01  9.45072E-02  0.00000E+00 -1.27116E-02
 1.73075E-01  9.92685E-02  0.00000E+00  1.84932E-02
 1.73075E-01  1.04177E-01  0.00000E+00  6.43487E-02
 1.73075E-01  1.09249E-01  0.00000E+00  1.26492E-01
 1.73075E-01  1.14499E-01  0.00000E+00  2.13505E-01
 1.73075E-01  1.19945E-01  0.00000E+00  3.52898E-01
 1.73075E-01  1.25606E-01  0.00000E+00  5.89458E-01
 1.73075E-01  1.31501E-01  0.00000E+00  9.07009E-01
 1.73075E-01  1.37651E-01  0.00000E+00  1.24125E+00
 1.73075E-01  1.44080E-01  0.00000E+00  1.61859E+00
 1.73075E-01  1.50810E-01  0.00000E+00  2.08601E+00
 1.73075E-01  1.57868E-01  0.00000E+00  2.55492E+00
 1.73075E-01  1.65280E-01  0.00000E+00  2.75791E+00
 1.73075E-01  1.73075E-01  0.00000E+00  2.30178E+00
 1.73075E-01  1.81280E-01  0.00000E+00  1.28627E+00
 1.73075E-01  1.89927E-01  0.00000E+00  3.05280E-01

 1.81280E-01  0.00000E+00  0.00000E+00 -2.87918E-03
 1.81280E-01  3.69694E-03  0.00000E+00 -2.90043E-03
 1.81280E-01  7.39411E-03  0.00000E+00 -2.98430E-03
 1.81280E-01  1.10921E-02  0.00000E+00 -2.96971E-03
 1.81280E-01  1.47920E-02  0.00000E+00 -2.89392E-03
 1.81280E-01  1.84950E-02  0.00000E+00 -2.93712E-03
 1.81280E-01  2.22031E-02  0.00000E+00 -3.00440E-03
 1.81280E-01  2.59185E-02  0.00000E+00 -2.97802E-03
 1.81280E-01  2.96437E-02  0.00000E+00 -2.94505E-03
 1.81280E-01  3.33818E-02  0.00000E+00 -2.99641E-03
 1.81280E-01  3.71363E-02  0.00000E+00 -3.11157E-03
 1.81280E-01  4.09110E-02  0.00000E+00 -3.24087E-03
 1.81280E-01  4.47103E-02  0.00000E+00 -3.30285E-03
 1.81280E-01  4.85391E-02  0.00000E+00 -3.23851E-03
 1.81280E-01  5.24025E-02  0.00000E+00 -3.20632E-03
 1.81280E-01  5.63063E-02  0.00000E+00 -3.46015E-03
 1.81280E-01  6.02570E-02  0.00000E+00 -4.21768E-03
 1.81280E-01  6.42614E-02  0.00000E+00 -5.66273E-03
 1.81280E-01  6.83269E-02  0.00000E+00 -7.41500E-03
 1.81280E-01  7.24616E-02  0.00000E+00 -8.18369E-03
 1.81280E-01  7.66744E-02  0.00000E+00 -6.90499E-03
 1.81280E-01  8.09746E-02  0.00000E+00 -3.74853E-03
 1.81280E-01  8.53726E-02  0.00000E+00  4.53506E-04
 1.81280E-01  8.98795E-02  0.00000E+00  2.36287E-03
 1.81280E-01  9.45072E-02  0.00000E+00 -2.00220E-03
 1.81280E-01  9.92685E-02  0.00000E+00 -7.93849E-03
 1.81280E-01  1.04177E-01  0.00000E+00 -4.87007E-03
 1.81280E-01  1.09249E-01  0.00000E+00  9.32606E-04
 1.81280E-01  1.14499E-01  0.00000E+00 -1.23935E-02
 1.81280E-01  1.19945E-01  0.00000E+00 -2.47311E-02
 1.81280E-01  1.25606E-01  0.00000E+00  2.66811E-02
 1.81280E-01  1.31501E-01  0.00000E+00  1.22520E-01
 1.81280E-01  1.37651E-01  0.00000E+00  1.83994E-01
 1.81280E-01  1.44080E-01  0.00000E+00  3.02301E-01
 1.81280E-01  1.50810E-01  0.00000E+00  6.08229E-01
 1.81280E-01  1.57868E-01  0.00000E+00  9.81329E-01
 1.81280E-01  1.65280E-01  0.00000E+00  1.25466E+00
 1.81280E-01  1.73075E-01  0.00000E+00  1.28627E+00
 1.81280E-01  1.81280E-01  0.00000E+00  9.36315E-01
 1.81280E-01  1.89927E-01  0.00000E+00  3.69324E-01

 1.89927E-01  0.00000E+00  0.00000E+00 -9.10992E-04
 1.89927E-01  3.69694E-03  0.00000E+00 -9.26999E-04
 1.89927E-01  7.39411E-03  0.00000E+00 -9.63564E-04
 1.89927E-01  1.10921E-02  0.00000E+00 -1.03735E-03
 1.89927E-01  1.47920E-02  0.00000E+00 -1.13627E-03
 1.89927E-01  1.84950E-02  0.00000E+00 -1.23060E-03
 1.89927E-01  2.22031E-02  0.00000E+00 -1.31232E-03
 1.89927E-01  2.59185E-02  0.00000E+00 -1.37745E-03
 1.89927E-01  2.96437E-02  0.00000E+00 -1.41274E-03
 1.89927E-01  3.33818E-02  0.00000E+00 -1.41884E-03
 1.89927E-01  3.71363E-02  0.00000E+00 -1.44413E-03
 1.89927E-01  4.09110E-02  0.00000E+00 -1.52794E-03
 1.89927E-01  4.47103E-02  0.00000E+00 -1.63583E-03
 1.89927E-01  4.85391E-02  0.00000E+00 -1.72063E-03
 1.89927E-01  5.24025E-02  0.00000E+00 -1.77899E-03
 1.89927E-01  5.63063E-02  0.00000E+00 -1.82447E-03
 1.89927E-01  6.02570E-02  0.00000E+00 -1.84807E-03
 1.89927E-01  6.42614E-02  0.00000E+00 -1.82300E-03
 1.89927E-01  6.83269E-02  0.00000E+00 -1.76832E-03
 1.89927E-01  7.24616E-02  0.00000E+00 -1.77811E-03
 1.89927E-01  7.66744E-02  0.00000E+00 -1.95225E-03
 1.89927E-01  8.09746E-02  0.00000E+00 -2.37036E-03
 1.89927E-01  8.53726E-02  0.00000E+00 -3.05155E-03
 1.89927E-01  8.98795E-02  0.00000E+00 -3.60859E-03
 1.89927E-01  9.45072E-02  0.00000E+00 -3.51704E-03
 1.89927E-01  9.92685E-02  0.00000E+00 -3.12209E-03
 1.89927E-01  1.04177E-01  0.00000E+00 -3.36049E-03
 1.89927E-01  1.09249E-01  0.00000E+00 -3.68294E-03
 1.89927E-01  1.14499E-01  0.00000E+00 -2.13857E-03
 1.89927E-01  1.19945E-01  0.00000E+00  2.41843E-05
 1.89927E-01  1.25606E-01  0.00000E+00 -1.59613E-03
 1.89927E-01  1.31501E-01  0.00000E+00 -3.62031E-03
 1.89927E-01  1.37651E-01  0.00000E+00  3.14625E-03
 1.89927E-01  1.44080E-01  0.00000E+00  1.31491E-02
 1.89927E-01  1.50810E-01  0.00000E+00  2.03478E-02
 1.89927E-01  1.57868E-01  0.00000E+00  5.13147E-02
 1.89927E-01  1.65280E-01  0.00000E+00  1.43186E-01
 1.89927E-01  1.73075E-01  0.00000E+00  3.05280E-01
 1.89927E-01  1.81280E-01  0.00000E+00  3.69324E-01
 1.89927E-01  1.89927E-01  0.00000E+00  2.36164E-01



==> anc/V_Lambda2.5kF_kF0.08 <==
 0.00000E+00  0.00000E+00 -1.96431E+02 -1.52972E+02
 0.00000E+00  7.39388E-03 -1.96470E+02 -1.52859E+02
 0.00000E+00  1.47882E-02 -1.96586E+02 -1.52918E+02
 0.00000E+00  2.21842E-02 -1.96785E+02 -1.53337E+02
 0.00000E+00  2.95839E-02 -1.97070E+02 -1.53907E+02
 0.00000E+00  3.69901E-02 -1.97444E+02 -1.54255E+02
 0.00000E+00  4.44063E-02 -1.97915E+02 -1.54768E+02
 0.00000E+00  5.18370E-02 -1.98490E+02 -1.55826E+02
 0.00000E+00  5.92874E-02 -1.99183E+02 -1.57008E+02
 0.00000E+00  6.67636E-02 -2.00011E+02 -1.57971E+02
 0.00000E+00  7.42726E-02 -2.00996E+02 -1.59061E+02
 0.00000E+00  8.18220E-02 -2.02169E+02 -1.60651E+02
 0.00000E+00  8.94207E-02 -2.03568E+02 -1.62658E+02
 0.00000E+00  9.70781E-02 -2.05249E+02 -1.64928E+02
 0.00000E+00  1.04805E-01 -2.07286E+02 -1.67573E+02
 0.00000E+00  1.12613E-01 -2.09780E+02 -1.70822E+02
 0.00000E+00  1.20514E-01 -2.12879E+02 -1.74798E+02
 0.00000E+00  1.28523E-01 -2.16792E+02 -1.79565E+02
 0.00000E+00  1.36654E-01 -2.21830E+02 -1.85605E+02
 0.00000E+00  1.44923E-01 -2.28457E+02 -1.94069E+02
 0.00000E+00  1.53349E-01 -2.37342E+02 -2.06070E+02
 0.00000E+00  1.61949E-01 -2.49251E+02 -2.21778E+02
 0.00000E+00  1.70745E-01 -2.64020E+02 -2.40266E+02
 0.00000E+00  1.79759E-01 -2.75853E+02 -2.55626E+02
 0.00000E+00  1.89014E-01 -2.61686E+02 -2.44954E+02
 0.00000E+00  1.98537E-01 -1.92169E+02 -1.79025E+02
 0.00000E+00  2.08355E-01 -9.77382E+01 -8.83574E+01
 0.00000E+00  2.18498E-01 -3.39324E+01 -2.82091E+01
 0.00000E+00  2.28998E-01 -7.12074E+00 -4.30225E+00
 0.00000E+00  2.39890E-01 -6.57311E-01  3.28162E-01
 0.00000E+00  2.51212E-01 -1.66623E-02  1.30322E-01
 0.00000E+00  2.63001E-01 -5.80101E-05 -1.83963E-02
 0.00000E+00  2.75302E-01 -2.91683E-08 -2.13088E-02
 0.00000E+00  2.88159E-01 -4.81078E-09 -2.98995E-02
 0.00000E+00  3.01621E-01  0.00000E+00 -2.76200E-02
 0.00000E+00  3.15737E-01  0.00000E+00 -2.16827E-02
 0.00000E+00  3.30561E-01  0.00000E+00 -1.79613E-02
 0.00000E+00  3.46149E-01  0.00000E+00 -1.23764E-02
 0.00000E+00  3.62560E-01  0.00000E+00 -6.24035E-03
 0.00000E+00  3.79854E-01  0.00000E+00 -2.06016E-03

 7.39388E-03  0.00000E+00 -1.96470E+02 -1.52859E+02
 7.39388E-03  7.39388E-03 -1.96510E+02 -1.53195E+02
 7.39388E-03  1.47882E-02 -1.96625E+02 -1.53202E+02
 7.39388E-03  2.21842E-02 -1.96825E+02 -1.53524E+02
 7.39388E-03  2.95839E-02 -1.97110E+02 -1.54154E+02
 7.39388E-03  3.69901E-02 -1.97484E+02 -1.54558E+02
 7.39388E-03  4.44063E-02 -1.97954E+02 -1.55037E+02
 7.39388E-03  5.18370E-02 -1.98530E+02 -1.55956E+02
 7.39388E-03  5.92874E-02 -1.99223E+02 -1.57042E+02
 7.39388E-03  6.67636E-02 -2.00051E+02 -1.58060E+02
 7.39388E-03  7.42726E-02 -2.01036E+02 -1.59270E+02
 7.39388E-03  8.18220E-02 -2.02208E+02 -1.60936E+02
 7.39388E-03  8.94207E-02 -2.03608E+02 -1.62927E+02
 7.39388E-03  9.70781E-02 -2.05289E+02 -1.65076E+02
 7.39388E-03  1.04805E-01 -2.07326E+02 -1.67586E+02
 7.39388E-03  1.12613E-01 -2.09820E+02 -1.70823E+02
 7.39388E-03  1.20514E-01 -2.12919E+02 -1.74900E+02
 7.39388E-03  1.28523E-01 -2.16832E+02 -1.79762E+02
 7.39388E-03  1.36654E-01 -2.21870E+02 -1.85816E+02
 7.39388E-03  1.44923E-01 -2.28497E+02 -1.94216E+02
 7.39388E-03  1.53349E-01 -2.37382E+02 -2.06096E+02
 7.39388E-03  1.61949E-01 -2.49289E+02 -2.21671E+02
 7.39388E-03  1.70745E-01 -2.64056E+02 -2.40067E+02
 7.39388E-03  1.79759E-01 -2.75886E+02 -2.55411E+02
 7.39388E-03  1.89014E-01 -2.61713E+02 -2.44821E+02
 7.39388E-03  1.98537E-01 -1.92188E+02 -1.79004E+02
 7.39388E-03  2.08355E-01 -9.77480E+01 -8.83474E+01
 7.39388E-03  2.18498E-01 -3.39362E+01 -2.81202E+01
 7.39388E-03  2.28998E-01 -7.12158E+00 -4.19747E+00
 7.39388E-03  2.39890E-01 -6.57394E-01  3.60669E-01
 7.39388E-03  2.51212E-01 -1.66645E-02  1.18305E-01
 7.39388E-03  2.63001E-01 -5.80311E-05 -2.09444E-02
 7.39388E-03  2.75302E-01 -2.13588E-08 -1.67910E-02
 7.39388E-03  2.88159E-01  2.44567E-10 -2.98828E-02
 7.39388E-03  3.01621E-01  0.00000E+00 -2.88868E-02
 7.39388E-03  3.15737E-01  0.00000E+00 -2.19837E-02
 7.39388E-03  3.30561E-01  0.00000E+00 -1.78525E-02
 7.39388E-03  3.46149E-01  0.00000E+00 -1.22763E-02
 7.39388E-03  3.62560E-01  0.00000E+00 -6.15289E-03
 7.39388E-03  3.79854E-01  0.00000E+00 -1.92112E-03

 1.47882E-02  0.00000E+00 -1.96586E+02 -1.52918E+02
 1.47882E-02  7.39388E-03 -1.96625E+02 -1.53202E+02
 1.47882E-02  1.47882E-02 -1.96740E+02 -1.53540E+02
 1.47882E-02  2.21842E-02 -1.96940E+02 -1.53816E+02
 1.47882E-02  2.95839E-02 -1.97225E+02 -1.54104E+02
 1.47882E-02  3.69901E-02 -1.97599E+02 -1.54611E+02
 1.47882E-02  4.44063E-02 -1.98069E+02 -1.55345E+02
 1.47882E-02  5.18370E-02 -1.98645E+02 -1.56246E+02
 1.47882E-02  5.92874E-02 -1.99338E+02 -1.57251E+02
 1.47882E-02  6.67636E-02 -2.00166E+02 -1.58342E+02
 1.47882E-02  7.42726E-02 -2.01151E+02 -1.59646E+02
 1.47882E-02  8.18220E-02 -2.02323E+02 -1.61280E+02
 1.47882E-02  8.94207E-02 -2.03723E+02 -1.63192E+02
 1.47882E-02  9.70781E-02 -2.05404E+02 -1.65328E+02
 1.47882E-02  1.04805E-01 -2.07441E+02 -1.67853E+02
 1.47882E-02  1.12613E-01 -2.09935E+02 -1.71040E+02
 1.47882E-02  1.20514E-01 -2.13034E+02 -1.75052E+02
 1.47882E-02  1.28523E-01 -2.16946E+02 -1.79997E+02
 1.47882E-02  1.36654E-01 -2.21983E+02 -1.86272E+02
 1.47882E-02  1.44923E-01 -2.28609E+02 -1.94741E+02
 1.47882E-02  1.53349E-01 -2.37490E+02 -2.06352E+02
 1.47882E-02  1.61949E-01 -2.49392E+02 -2.21624E+02
 1.47882E-02  1.70745E-01 -2.64151E+02 -2.40036E+02
 1.47882E-02  1.79759E-01 -2.75968E+02 -2.55562E+02
 1.47882E-02  1.89014E-01 -2.61777E+02 -2.44968E+02
 1.47882E-02  1.98537E-01 -1.92230E+02 -1.78965E+02
 1.47882E-02  2.08355E-01 -9.77712E+01 -8.82072E+01
 1.47882E-02  2.18498E-01 -3.39453E+01 -2.80238E+01
 1.47882E-02  2.28998E-01 -7.12373E+00 -4.13788E+00
 1.47882E-02  2.39890E-01 -6.57610E-01  4.35120E-01
 1.47882E-02  2.51212E-01 -1.66703E-02  1.79036E-01
 1.47882E-02  2.63001E-01 -5.80529E-05 -7.96738E-03
 1.47882E-02  2.75302E-01 -2.13829E-08 -2.35250E-02
 1.47882E-02  2.88159E-01  1.00787E-10 -3.00507E-02
 1.47882E-02  3.01621E-01  0.00000E+00 -2.74818E-02
 1.47882E-02  3.15737E-01  0.00000E+00 -2.21801E-02
 1.47882E-02  3.30561E-01  0.00000E+00 -1.77948E-02
 1.47882E-02  3.46149E-01  0.00000E+00 -1.18599E-02
 1.47882E-02  3.62560E-01  0.00000E+00 -5.94021E-03
 1.47882E-02  3.79854E-01  0.00000E+00 -2.09008E-03

 2.21842E-02  0.00000E+00 -1.96785E+02 -1.53337E+02
 2.21842E-02  7.39388E-03 -1.96825E+02 -1.53524E+02
 2.21842E-02  1.47882E-02 -1.96940E+02 -1.53816E+02
 2.21842E-02  2.21842E-02 -1.97140E+02 -1.53994E+02
 2.21842E-02  2.95839E-02 -1.97424E+02 -1.54218E+02
 2.21842E-02  3.69901E-02 -1.97798E+02 -1.54885E+02
 2.21842E-02  4.44063E-02 -1.98269E+02 -1.55749E+02
 2.21842E-02  5.18370E-02 -1.98844E+02 -1.56524E+02
 2.21842E-02  5.92874E-02 -1.99537E+02 -1.57414E+02
 2.21842E-02  6.67636E-02 -2.00365E+02 -1.58629E+02
 2.21842E-02  7.42726E-02 -2.01350E+02 -1.60080E+02
 2.21842E-02  8.18220E-02 -2.02522E+02 -1.61670E+02
 2.21842E-02  8.94207E-02 -2.03922E+02 -1.63477E+02
 2.21842E-02  9.70781E-02 -2.05603E+02 -1.65628E+02
 2.21842E-02  1.04805E-01 -2.07639E+02 -1.68226E+02
 2.21842E-02  1.12613E-01 -2.10134E+02 -1.71394E+02
 2.21842E-02  1.20514E-01 -2.13231E+02 -1.75352E+02
 2.21842E-02  1.28523E-01 -2.17143E+02 -1.80439E+02
 2.21842E-02  1.36654E-01 -2.22178E+02 -1.87057E+02
 2.21842E-02  1.44923E-01 -2.28800E+02 -1.95705E+02
 2.21842E-02  1.53349E-01 -2.37676E+02 -2.07076E+02
 2.21842E-02  1.61949E-01 -2.49568E+02 -2.21946E+02
 2.21842E-02  1.70745E-01 -2.64312E+02 -2.40126E+02
 2.21842E-02  1.79759E-01 -2.76106E+02 -2.55592E+02
 2.21842E-02  1.89014E-01 -2.61883E+02 -2.44971E+02
 2.21842E-02  1.98537E-01 -1.92301E+02 -1.78929E+02
 2.21842E-02  2.08355E-01 -9.78100E+01 -8.81376E+01
 2.21842E-02  2.18498E-01 -3.39608E+01 -2.79333E+01
 2.21842E-02  2.28998E-01 -7.12737E+00 -4.03138E+00
 2.21842E-02  2.39890E-01 -6.57979E-01  5.45233E-01
 2.21842E-02  2.51212E-01 -1.66804E-02  2.54932E-01
 2.21842E-02  2.63001E-01 -5.80899E-05  1.28115E-02
 2.21842E-02  2.75302E-01 -2.13573E-08 -2.65944E-02
 2.21842E-02  2.88159E-01  9.71201E-11 -2.96803E-02
 2.21842E-02  3.01621E-01  0.00000E+00 -2.59782E-02
 2.21842E-02  3.15737E-01  0.00000E+00 -2.19127E-02
 2.21842E-02  3.30561E-01  0.00000E+00 -1.74920E-02
 2.21842E-02  3.46149E-01  0.00000E+00 -1.14136E-02
 2.21842E-02  3.62560E-01  0.00000E+00 -5.75769E-03
 2.21842E-02  3.79854E-01  0.00000E+00 -2.28448E-03

 2.95839E-02  0.00000E+00 -1.97070E+02 -1.53907E+02
 2.95839E-02  7.39388E-03 -1.97110E+02 -1.54154E+02
 2.95839E-02  1.47882E-02 -1.97225E+02 -1.54104E+02
 2.95839E-02  2.21842E-02 -1.97424E+02 -1.54218E+02
 2.95839E-02  2.95839E-02 -1.97709E+02 -1.54726E+02
 2.95839E-02  3.69901E-02 -1.98083E+02 -1.55499E+02
 2.95839E-02  4.44063E-02 -1.98553E+02 -1.56260E+02
 2.95839E-02  5.18370E-02 -1.99128E+02 -1.56850E+02
 2.95839E-02  5.92874E-02 -1.99821E+02 -1.57637E+02
 2.95839E-02  6.67636E-02 -2.00649E+02 -1.58921E+02
 2.95839E-02  7.42726E-02 -2.01634E+02 -1.60488E+02
 2.95839E-02  8.18220E-02 -2.02806E+02 -1.62111E+02
 2.95839E-02  8.94207E-02 -2.04206E+02 -1.63907E+02
 2.95839E-02  9.70781E-02 -2.05887E+02 -1.66071E+02
 2.95839E-02  1.04805E-01 -2.07923E+02 -1.68709E+02
 2.95839E-02  1.12613E-01 -2.10417E+02 -1.71916E+02
 2.95839E-02  1.20514E-01 -2.13514E+02 -1.75950E+02
 2.95839E-02  1.28523E-01 -2.17424E+02 -1.81236E+02
 2.95839E-02  1.36654E-01 -2.22456E+02 -1.88143E+02
 2.95839E-02  1.44923E-01 -2.29074E+02 -1.96929E+02
 2.95839E-02  1.53349E-01 -2.37941E+02 -2.08108E+02
 2.95839E-02  1.61949E-01 -2.49820E+02 -2.22567E+02
 2.95839E-02  1.70745E-01 -2.64542E+02 -2.40298E+02
 2.95839E-02  1.79759E-01 -2.76303E+02 -2.55444E+02
 2.95839E-02  1.89014E-01 -2.62036E+02 -2.44787E+02
 2.95839E-02  1.98537E-01 -1.92402E+02 -1.78888E+02
 2.95839E-02  2.08355E-01 -9.78653E+01 -8.81290E+01
 2.95839E-02  2.18498E-01 -3.39829E+01 -2.78005E+01
 2.95839E-02  2.28998E-01 -7.13258E+00 -3.82493E+00
 2.95839E-02  2.39890E-01 -6.58505E-01  7.06112E-01
 2.95839E-02  2.51212E-01 -1.66947E-02  3.39306E-01
 2.95839E-02  2.63001E-01 -5.81429E-05  4.10375E-02
 2.95839E-02  2.75302E-01 -2.13501E-08 -2.28616E-02
 2.95839E-02  2.88159E-01  6.93917E-11 -2.89705E-02
 2.95839E-02  3.01621E-01  0.00000E+00 -2.53865E-02
 2.95839E-02  3.15737E-01  0.00000E+00 -2.14163E-02
 2.95839E-02  3.30561E-01  0.00000E+00 -1.68806E-02
 2.95839E-02  3.46149E-01  0.00000E+00 -1.10165E-02
 2.95839E-02  3.62560E-01  0.00000E+00 -5.69255E-03
 2.95839E-02  3.79854E-01  0.00000E+00 -2.38347E-03

 3.69901E-02  0.00000E+00 -1.97444E+02 -1.54255E+02
 3.69901E-02  7.39388E-03 -1.97484E+02 -1.54558E+02
 3.69901E-02  1.47882E-02 -1.97599E+02 -1.54611E+02
 3.69901E-02  2.21842E-02 -1.97798E+02 -1.54885E+02
 3.69901E-02  2.95839E-02 -1.98083E+02 -1.55499E+02
 3.69901E-02  3.69901E-02 -1.98457E+02 -1.56190E+02
 3.69901E-02  4.44063E-02 -1.98927E+02 -1.56840E+02
 3.69901E-02  5.18370E-02 -1.99502E+02 -1.57451E+02
 3.69901E-02  5.92874E-02 -2.00195E+02 -1.58245E+02
 3.69901E-02  6.67636E-02 -2.01022E+02 -1.59410E+02
 3.69901E-02  7.42726E-02 -2.02007E+02 -1.60900E+02
 3.69901E-02  8.18220E-02 -2.03180E+02 -1.62640E+02
 3.69901E-02  8.94207E-02 -2.04579E+02 -1.64609E+02
 3.69901E-02  9.70781E-02 -2.06260E+02 -1.66828E+02
 3.69901E-02  1.04805E-01 -2.08296E+02 -1.69462E+02
 3.69901E-02  1.12613E-01 -2.10789E+02 -1.72757E+02
 3.69901E-02  1.20514E-01 -2.13886E+02 -1.76979E+02
 3.69901E-02  1.28523E-01 -2.17794E+02 -1.82447E+02
 3.69901E-02  1.36654E-01 -2.22823E+02 -1.89434E+02
 3.69901E-02  1.44923E-01 -2.29435E+02 -1.98141E+02
 3.69901E-02  1.53349E-01 -2.38292E+02 -2.09055E+02
 3.69901E-02  1.61949E-01 -2.50154E+02 -2.23160E+02
 3.69901E-02  1.70745E-01 -2.64848E+02 -2.40569E+02
 3.69901E-02  1.79759E-01 -2.76568E+02 -2.55487E+02
 3.69901E-02  1.89014E-01 -2.62242E+02 -2.44733E+02
 3.69901E-02  1.98537E-01 -1.92540E+02 -1.78813E+02
 3.69901E-02  2.08355E-01 -9.79404E+01 -8.79881E+01
 3.69901E-02  2.18498E-01 -3.40126E+01 -2.75476E+01
 3.69901E-02  2.28998E-01 -7.13955E+00 -3.52749E+00
 3.69901E-02  2.39890E-01 -6.59207E-01  9.47367E-01
 3.69901E-02  2.51212E-01 -1.67138E-02  4.78270E-01
 3.69901E-02  2.63001E-01 -5.82131E-05  8.50078E-02
 3.69901E-02  2.75302E-01 -2.13524E-08 -2.08604E-02
 3.69901E-02  2.88159E-01  7.70010E-11 -2.86674E-02
 3.69901E-02  3.01621E-01  0.00000E+00 -2.46846E-02
 3.69901E-02  3.15737E-01  0.00000E+00 -2.12851E-02
 3.69901E-02  3.30561E-01  0.00000E+00 -1.61639E-02
 3.69901E-02  3.46149E-01  0.00000E+00 -1.05338E-02
 3.69901E-02  3.62560E-01  0.00000E+00 -5.71857E-03
 3.69901E-02  3.79854E-01  0.00000E+00 -2.48514E-03

 4.44063E-02  0.00000E+00 -1.97915E+02 -1.54768E+02
 4.44063E-02  7.39388E-03 -1.97954E+02 -1.55037E+02
 4.44063E-02  1.47882E-02 -1.98069E+02 -1.55345E+02
 4.44063E-02  2.21842E-02 -1.98269E+02 -1.55749E+02
 4.44063E-02  2.95839E-02 -1.98553E+02 -1.56260E+02
 4.44063E-02  3.69901E-02 -1.98927E+02 -1.56840E+02
 4.44063E-02  4.44063E-02 -1.99397E+02 -1.57464E+02
 4.44063E-02  5.18370E-02 -1.99972E+02 -1.58144E+02
 4.44063E-02  5.92874E-02 -2.00664E+02 -1.59005E+02
 4.44063E-02  6.67636E-02 -2.01492E+02 -1.60161E+02
 4.44063E-02  7.42726E-02 -2.02477E+02 -1.61617E+02
 4.44063E-02  8.18220E-02 -2.03649E+02 -1.63363E+02
 4.44063E-02  8.94207E-02 -2.05049E+02 -1.65383E+02
 4.44063E-02  9.70781E-02 -2.06729E+02 -1.67691E+02
 4.44063E-02  1.04805E-01 -2.08765E+02 -1.70462E+02
 4.44063E-02  1.12613E-01 -2.11259E+02 -1.73954E+02
 4.44063E-02  1.20514E-01 -2.14354E+02 -1.78373E+02
 4.44063E-02  1.28523E-01 -2.18261E+02 -1.83919E+02
 4.44063E-02  1.36654E-01 -2.23286E+02 -1.90814E+02
 4.44063E-02  1.44923E-01 -2.29892E+02 -1.99317E+02
 4.44063E-02  1.53349E-01 -2.38738E+02 -2.09982E+02
 4.44063E-02  1.61949E-01 -2.50580E+02 -2.23831E+02
 4.44063E-02  1.70745E-01 -2.65242E+02 -2.41011E+02
 4.44063E-02  1.79759E-01 -2.76912E+02 -2.55726E+02
 4.44063E-02  1.89014E-01 -2.62513E+02 -2.44782E+02
 4.44063E-02  1.98537E-01 -1.92722E+02 -1.78690E+02
 4.44063E-02  2.08355E-01 -9.80388E+01 -8.77294E+01
 4.44063E-02  2.18498E-01 -3.40512E+01 -2.72090E+01
 4.44063E-02  2.28998E-01 -7.14852E+00 -3.17758E+00
 4.44063E-02  2.39890E-01 -6.60107E-01  1.24194E+00
 4.44063E-02  2.51212E-01 -1.67381E-02  6.60830E-01
 4.44063E-02  2.63001E-01 -5.83026E-05  1.45745E-01
 4.44063E-02  2.75302E-01 -2.13655E-08 -1.68828E-02
 4.44063E-02  2.88159E-01  6.90061E-11 -2.77781E-02
 4.44063E-02  3.01621E-01  0.00000E+00 -2.36847E-02
 4.44063E-02  3.15737E-01  0.00000E+00 -2.13290E-02
 4.44063E-02  3.30561E-01  0.00000E+00 -1.56421E-02
 4.44063E-02  3.46149E-01  0.00000E+00 -1.01373E-02
 4.44063E-02  3.62560E-01  0.00000E+00 -5.76918E-03
 4.44063E-02  3.79854E-01  0.00000E+00 -2.59997E-03

 5.18370E-02  0.00000E+00 -1.98490E+02 -1.55826E+02
 5.18370E-02  7.39388E-03 -1.98530E+02 -1.55956E+02
 5.18370E-02  1.47882E-02 -1.98645E+02 -1.56246E+02
 5.18370E-02  2.21842E-02 -1.98844E+02 -1.56524E+02
 5.18370E-02  2.95839E-02 -1.99128E+02 -1.56850E+02
 5.18370E-02  3.69901E-02 -1.99502E+02 -1.57451E+02
 5.18370E-02  4.44063E-02 -1.99972E+02 -1.58144E+02
 5.18370E-02  5.18370E-02 -2.00546E+02 -1.58777E+02
 5.18370E-02  5.92874E-02 -2.01239E+02 -1.59704E+02
 5.18370E-02  6.67636E-02 -2.02067E+02 -1.61177E+02
 5.18370E-02  7.42726E-02 -2.03052E+02 -1.62831E+02
 5.18370E-02  8.18220E-02 -2.04224E+02 -1.64351E+02
 5.18370E-02  8.94207E-02 -2.05624E+02 -1.66085E+02
 5.18370E-02  9.70781E-02 -2.07305E+02 -1.68505E+02
 5.18370E-02  1.04805E-01 -2.09341E+02 -1.71665E+02
 5.18370E-02  1.12613E-01 -2.11835E+02 -1.75473E+02
 5.18370E-02  1.20514E-01 -2.14930E+02 -1.80000E+02
 5.18370E-02  1.28523E-01 -2.18835E+02 -1.85480E+02
 5.18370E-02  1.36654E-01 -2.23857E+02 -1.92197E+02
 5.18370E-02  1.44923E-01 -2.30455E+02 -2.00514E+02
 5.18370E-02  1.53349E-01 -2.39288E+02 -2.11051E+02
 5.18370E-02  1.61949E-01 -2.51109E+02 -2.24759E+02
 5.18370E-02  1.70745E-01 -2.65735E+02 -2.41697E+02
 5.18370E-02  1.79759E-01 -2.77346E+02 -2.56104E+02
 5.18370E-02  1.89014E-01 -2.62860E+02 -2.44874E+02
 5.18370E-02  1.98537E-01 -1.92956E+02 -1.78554E+02
 5.18370E-02  2.08355E-01 -9.81644E+01 -8.74371E+01
 5.18370E-02  2.18498E-01 -3.41001E+01 -2.68433E+01
 5.18370E-02  2.28998E-01 -7.15980E+00 -2.80655E+00
 5.18370E-02  2.39890E-01 -6.61231E-01  1.56156E+00
 5.18370E-02  2.51212E-01 -1.67685E-02  8.68156E-01
 5.18370E-02  2.63001E-01 -5.84137E-05  2.23043E-01
 5.18370E-02  2.75302E-01 -2.13974E-08 -5.29976E-03
 5.18370E-02  2.88159E-01  9.80177E-11 -2.50917E-02
 5.18370E-02  3.01621E-01  0.00000E+00 -2.24261E-02
 5.18370E-02  3.15737E-01  0.00000E+00 -2.12350E-02
 5.18370E-02  3.30561E-01  0.00000E+00 -1.54845E-02
 5.18370E-02  3.46149E-01  0.00000E+00 -9.99093E-03
 5.18370E-02  3.62560E-01  0.00000E+00 -5.80467E-03
 5.18370E-02  3.79854E-01  0.00000E+00 -2.71300E-03

 5.92874E-02  0.00000E+00 -1.99183E+02 -1.57008E+02
 5.92874E-02  7.39388E-03 -1.99223E+02 -1.57042E+02
 5.92874E-02  1.47882E-02 -1.99338E+02 -1.57251E+02
 5.92874E-02  2.21842E-02 -1.99537E+02 -1.57414E+02
 5.92874E-02  2.95839E-02 -1.99821E+02 -1.57637E+02
 5.92874E-02  3.69901E-02 -2.00195E+02 -1.58245E+02
 5.92874E-02  4.44063E-02 -2.00664E+02 -1.59005E+02
 5.92874E-02  5.18370E-02 -2.01239E+02 -1.59704E+02
 5.92874E-02  5.92874E-02 -2.01932E+02 -1.60747E+02
 5.92874E-02  6.67636E-02 -2.02760E+02 -1.62401E+02
 5.92874E-02  7.42726E-02 -2.03745E+02 -1.64126E+02
 5.92874E-02  8.18220E-02 -2.04918E+02 -1.65490E+02
 5.92874E-02  8.94207E-02 -2.06318E+02 -1.67082E+02
 5.92874E-02  9.70781E-02 -2.08000E+02 -1.69647E+02
 5.92874E-02  1.04805E-01 -2.10036E+02 -1.73128E+02
 5.92874E-02  1.12613E-01 -2.12530E+02 -1.77162E+02
 5.92874E-02  1.20514E-01 -2.15625E+02 -1.81725E+02
 5.92874E-02  1.28523E-01 -2.19529E+02 -1.87097E+02
 5.92874E-02  1.36654E-01 -2.24548E+02 -1.93633E+02
 5.92874E-02  1.44923E-01 -2.31139E+02 -2.01799E+02
 5.92874E-02  1.53349E-01 -2.39959E+02 -2.12276E+02
 5.92874E-02  1.61949E-01 -2.51755E+02 -2.25916E+02
 5.92874E-02  1.70745E-01 -2.66340E+02 -2.42652E+02
 5.92874E-02  1.79759E-01 -2.77885E+02 -2.56750E+02
 5.92874E-02  1.89014E-01 -2.63294E+02 -2.45188E+02
 5.92874E-02  1.98537E-01 -1.93251E+02 -1.78560E+02
 5.92874E-02  2.08355E-01 -9.83218E+01 -8.72042E+01
 5.92874E-02  2.18498E-01 -3.41607E+01 -2.64734E+01
 5.92874E-02  2.28998E-01 -7.17371E+00 -2.39536E+00
 5.92874E-02  2.39890E-01 -6.62611E-01  1.93083E+00
 5.92874E-02  2.51212E-01 -1.68056E-02  1.11467E+00
 5.92874E-02  2.63001E-01 -5.85494E-05  3.20210E-01
 5.92874E-02  2.75302E-01 -2.14268E-08  1.30971E-02
 5.92874E-02  2.88159E-01  6.61952E-11 -2.04602E-02
 5.92874E-02  3.01621E-01  0.00000E+00 -2.07851E-02
 5.92874E-02  3.15737E-01  0.00000E+00 -2.10904E-02
 5.92874E-02  3.30561E-01  0.00000E+00 -1.53556E-02
 5.92874E-02  3.46149E-01  0.00000E+00 -9.92478E-03
 5.92874E-02  3.62560E-01  0.00000E+00 -5.90734E-03
 5.92874E-02  3.79854E-01  0.00000E+00 -2.82153E-03

 6.67636E-02  0.00000E+00 -2.00011E+02 -1.57971E+02
 6.67636E-02  7.39388E-03 -2.00051E+02 -1.58060E+02
 6.67636E-02  1.47882E-02 -2.00166E+02 -1.58342E+02
 6.67636E-02  2.21842E-02 -2.00365E+02 -1.58629E+02
 6.67636E-02  2.95839E-02 -2.00649E+02 -1.58921E+02
 6.67636E-02  3.69901E-02 -2.01022E+02 -1.59410E+02
 6.67636E-02  4.44063E-02 -2.01492E+02 -1.60161E+02
 6.67636E-02  5.18370E-02 -2.02067E+02 -1.61177E+02
 6.67636E-02  5.92874E-02 -2.02760E+02 -1.62401E+02
 6.67636E-02  6.67636E-02 -2.03588E+02 -1.63763E+02
 6.67636E-02  7.42726E-02 -2.04574E+02 -1.65200E+02
 6.67636E-02  8.18220E-02 -2.05747E+02 -1.66727E+02
 6.67636E-02  8.94207E-02 -2.07148E+02 -1.68680E+02
 6.67636E-02  9.70781E-02 -2.08830E+02 -1.71422E+02
 6.67636E-02  1.04805E-01 -2.10868E+02 -1.74900E+02
 6.67636E-02  1.12613E-01 -2.13363E+02 -1.78913E+02
 6.67636E-02  1.20514E-01 -2.16458E+02 -1.83470E+02
 6.67636E-02  1.28523E-01 -2.20361E+02 -1.88779E+02
 6.67636E-02  1.36654E-01 -2.25376E+02 -1.95182E+02
 6.67636E-02  1.44923E-01 -2.31960E+02 -2.03224E+02
 6.67636E-02  1.53349E-01 -2.40766E+02 -2.13644E+02
 6.67636E-02  1.61949E-01 -2.52536E+02 -2.27239E+02
 6.67636E-02  1.70745E-01 -2.67076E+02 -2.43866E+02
 6.67636E-02  1.79759E-01 -2.78546E+02 -2.57753E+02
 6.67636E-02  1.89014E-01 -2.63832E+02 -2.45862E+02
 6.67636E-02  1.98537E-01 -1.93617E+02 -1.78820E+02
 6.67636E-02  2.08355E-01 -9.85162E+01 -8.70853E+01
 6.67636E-02  2.18498E-01 -3.42349E+01 -2.61030E+01
 6.67636E-02  2.28998E-01 -7.19066E+00 -1.92261E+00
 6.67636E-02  2.39890E-01 -6.64288E-01  2.37018E+00
 6.67636E-02  2.51212E-01 -1.68505E-02  1.41350E+00
 6.67636E-02  2.63001E-01 -5.87133E-05  4.45372E-01
 6.67636E-02  2.75302E-01 -2.14574E-08  4.18647E-02
 6.67636E-02  2.88159E-01  1.01512E-10 -1.37451E-02
 6.67636E-02  3.01621E-01  0.00000E+00 -1.92974E-02
 6.67636E-02  3.15737E-01  0.00000E+00 -2.09013E-02
 6.67636E-02  3.30561E-01  0.00000E+00 -1.50026E-02
 6.67636E-02  3.46149E-01  0.00000E+00 -9.81896E-03
 6.67636E-02  3.62560E-01  0.00000E+00 -6.09859E-03
 6.67636E-02  3.79854E-01  0.00000E+00 -2.92179E-03

 7.42726E-02  0.00000E+00 -2.00996E+02 -1.59061E+02
 7.42726E-02  7.39388E-03 -2.01036E+02 -1.59270E+02
 7.42726E-02  1.47882E-02 -2.01151E+02 -1.59646E+02
 7.42726E-02  2.21842E-02 -2.01350E+02 -1.60080E+02
 7.42726E-02  2.95839E-02 -2.01634E+02 -1.60488E+02
 7.42726E-02  3.69901E-02 -2.02007E+02 -1.60900E+02
 7.42726E-02  4.44063E-02 -2.02477E+02 -1.61617E+02
 7.42726E-02  5.18370E-02 -2.03052E+02 -1.62831E+02
 7.42726E-02  5.92874E-02 -2.03745E+02 -1.64126E+02
 7.42726E-02  6.67636E-02 -2.04574E+02 -1.65200E+02
 7.42726E-02  7.42726E-02 -2.05560E+02 -1.66448E+02
 7.42726E-02  8.18220E-02 -2.06734E+02 -1.68294E+02
 7.42726E-02  8.94207E-02 -2.08136E+02 -1.70711E+02
 7.42726E-02  9.70781E-02 -2.09820E+02 -1.73588E+02
 7.42726E-02  1.04805E-01 -2.11859E+02 -1.76932E+02
 7.42726E-02  1.12613E-01 -2.14355E+02 -1.80817E+02
 7.42726E-02  1.20514E-01 -2.17451E+02 -1.85323E+02
 7.42726E-02  1.28523E-01 -2.21353E+02 -1.90571E+02
 7.42726E-02  1.36654E-01 -2.26366E+02 -1.96863E+02
 7.42726E-02  1.44923E-01 -2.32943E+02 -2.04793E+02
 7.42726E-02  1.53349E-01 -2.41733E+02 -2.15140E+02
 7.42726E-02  1.61949E-01 -2.53474E+02 -2.28685E+02
 7.42726E-02  1.70745E-01 -2.67965E+02 -2.45244E+02
 7.42726E-02  1.79759E-01 -2.79349E+02 -2.58976E+02
 7.42726E-02  1.89014E-01 -2.64490E+02 -2.46752E+02
 7.42726E-02  1.98537E-01 -1.94067E+02 -1.79224E+02
 7.42726E-02  2.08355E-01 -9.87537E+01 -8.70118E+01
 7.42726E-02  2.18498E-01 -3.43252E+01 -2.56994E+01
 7.42726E-02  2.28998E-01 -7.21116E+00 -1.39012E+00
 7.42726E-02  2.39890E-01 -6.66309E-01  2.85552E+00
 7.42726E-02  2.51212E-01 -1.69045E-02  1.75374E+00
 7.42726E-02  2.63001E-01 -5.89101E-05  6.18899E-01
 7.42726E-02  2.75302E-01 -2.14858E-08  1.01411E-01
 7.42726E-02  2.88159E-01  8.99008E-11 -4.21986E-03
 7.42726E-02  3.01621E-01  0.00000E+00 -2.05792E-02
 7.42726E-02  3.15737E-01  0.00000E+00 -2.01921E-02
 7.42726E-02  3.30561E-01  0.00000E+00 -1.47260E-02
 7.42726E-02  3.46149E-01  0.00000E+00 -9.90499E-03
 7.42726E-02  3.62560E-01  0.00000E+00 -6.14288E-03
 7.42726E-02  3.79854E-01  0.00000E+00 -2.99959E-03

 8.18220E-02  0.00000E+00 -2.02169E+02 -1.60651E+02
 8.18220E-02  7.39388E-03 -2.02208E+02 -1.60936E+02
 8.18220E-02  1.47882E-02 -2.02323E+02 -1.61280E+02
 8.18220E-02  2.21842E-02 -2.02522E+02 -1.61670E+02
 8.18220E-02  2.95839E-02 -2.02806E+02 -1.62111E+02
 8.18220E-02  3.69901E-02 -2.03180E+02 -1.62640E+02
 8.18220E-02  4.44063E-02 -2.03649E+02 -1.63363E+02
 8.18220E-02  5.18370E-02 -2.04224E+02 -1.64351E+02
 8.18220E-02  5.92874E-02 -2.04918E+02 -1.65490E+02
 8.18220E-02  6.67636E-02 -2.05747E+02 -1.66727E+02
 8.18220E-02  7.42726E-02 -2.06734E+02 -1.68294E+02
 8.18220E-02  8.18220E-02 -2.07909E+02 -1.70404E+02
 8.18220E-02  8.94207E-02 -2.09313E+02 -1.72975E+02
 8.18220E-02  9.70781E-02 -2.10998E+02 -1.75883E+02
 8.18220E-02  1.04805E-01 -2.13039E+02 -1.79171E+02
 8.18220E-02  1.12613E-01 -2.15537E+02 -1.82970E+02
 8.18220E-02  1.20514E-01 -2.18634E+02 -1.87385E+02
 8.18220E-02  1.28523E-01 -2.22537E+02 -1.92525E+02
 8.18220E-02  1.36654E-01 -2.27547E+02 -1.98698E+02
 8.18220E-02  1.44923E-01 -2.34116E+02 -2.06517E+02
 8.18220E-02  1.53349E-01 -2.42889E+02 -2.16779E+02
 8.18220E-02  1.61949E-01 -2.54600E+02 -2.30251E+02
 8.18220E-02  1.70745E-01 -2.69034E+02 -2.46727E+02
 8.18220E-02  1.79759E-01 -2.80319E+02 -2.60291E+02
 8.18220E-02  1.89014E-01 -2.65289E+02 -2.47717E+02
 8.18220E-02  1.98537E-01 -1.94614E+02 -1.79669E+02
 8.18220E-02  2.08355E-01 -9.90420E+01 -8.69289E+01
 8.18220E-02  2.18498E-01 -3.44342E+01 -2.52456E+01
 8.18220E-02  2.28998E-01 -7.23586E+00 -8.07931E-01
 8.18220E-02  2.39890E-01 -6.68737E-01  3.36589E+00
 8.18220E-02  2.51212E-01 -1.69693E-02  2.12938E+00
 8.18220E-02  2.63001E-01 -5.91456E-05  8.59751E-01
 8.18220E-02  2.75302E-01 -2.15135E-08  2.10599E-01
 8.18220E-02  2.88159E-01  7.60365E-11  1.11880E-02
 8.18220E-02  3.01621E-01  0.00000E+00 -2.56578E-02
 8.18220E-02  3.15737E-01  0.00000E+00 -1.86675E-02
 8.18220E-02  3.30561E-01  0.00000E+00 -1.48206E-02
 8.18220E-02  3.46149E-01  0.00000E+00 -1.03724E-02
 8.18220E-02  3.62560E-01  0.00000E+00 -5.89140E-03
 8.18220E-02  3.79854E-01  0.00000E+00 -3.04976E-03

 8.94207E-02  0.00000E+00 -2.03568E+02 -1.62658E+02
 8.94207E-02  7.39388E-03 -2.03608E+02 -1.62927E+02
 8.94207E-02  1.47882E-02 -2.03723E+02 -1.63192E+02
 8.94207E-02  2.21842E-02 -2.03922E+02 -1.63477E+02
 8.94207E-02  2.95839E-02 -2.04206E+02 -1.63907E+02
 8.94207E-02  3.69901E-02 -2.04579E+02 -1.64609E+02
 8.94207E-02  4.44063E-02 -2.05049E+02 -1.65383E+02
 8.94207E-02  5.18370E-02 -2.05624E+02 -1.66085E+02
 8.94207E-02  5.92874E-02 -2.06318E+02 -1.67082E+02
 8.94207E-02  6.67636E-02 -2.07148E+02 -1.68680E+02
 8.94207E-02  7.42726E-02 -2.08136E+02 -1.70711E+02
 8.94207E-02  8.18220E-02 -2.09313E+02 -1.72975E+02
 8.94207E-02  8.94207E-02 -2.10718E+02 -1.75494E+02
 8.94207E-02  9.70781E-02 -2.12406E+02 -1.78351E+02
 8.94207E-02  1.04805E-01 -2.14449E+02 -1.81609E+02
 8.94207E-02  1.12613E-01 -2.16949E+02 -1.85342E+02
 8.94207E-02  1.20514E-01 -2.20049E+02 -1.89647E+02
 8.94207E-02  1.28523E-01 -2.23951E+02 -1.94669E+02
 8.94207E-02  1.36654E-01 -2.28959E+02 -2.00738E+02
 8.94207E-02  1.44923E-01 -2.35520E+02 -2.08475E+02
 8.94207E-02  1.53349E-01 -2.44275E+02 -2.18673E+02
 8.94207E-02  1.61949E-01 -2.55949E+02 -2.32073E+02
 8.94207E-02  1.70745E-01 -2.70319E+02 -2.48428E+02
 8.94207E-02  1.79759E-01 -2.81489E+02 -2.61777E+02
 8.94207E-02  1.89014E-01 -2.66257E+02 -2.48829E+02
 8.94207E-02  1.98537E-01 -1.95276E+02 -1.80242E+02
 8.94207E-02  2.08355E-01 -9.93905E+01 -8.69294E+01
 8.94207E-02  2.18498E-01 -3.45656E+01 -2.48142E+01
 8.94207E-02  2.28998E-01 -7.26554E+00 -2.01473E-01
 8.94207E-02  2.39890E-01 -6.71649E-01  3.92648E+00
 8.94207E-02  2.51212E-01 -1.70470E-02  2.57160E+00
 8.94207E-02  2.63001E-01 -5.94276E-05  1.17074E+00
 8.94207E-02  2.75302E-01 -2.15645E-08  3.68350E-01
 8.94207E-02  2.88159E-01  7.93531E-11  4.42988E-02
 8.94207E-02  3.01621E-01  0.00000E+00 -2.75910E-02
 8.94207E-02  3.15737E-01  0.00000E+00 -1.71288E-02
 8.94207E-02  3.30561E-01  0.00000E+00 -1.51307E-02
 8.94207E-02  3.46149E-01  0.00000E+00 -1.09707E-02
 8.94207E-02  3.62560E-01  0.00000E+00 -5.74171E-03
 8.94207E-02  3.79854E-01  0.00000E+00 -3.11122E-03

 9.70781E-02  0.00000E+00 -2.05249E+02 -1.64928E+02
 9.70781E-02  7.39388E-03 -2.05289E+02 -1.65076E+02
 9.70781E-02  1.47882E-02 -2.05404E+02 -1.65328E+02
 9.70781E-02  2.21842E-02 -2.05603E+02 -1.65628E+02
 9.70781E-02  2.95839E-02 -2.05887E+02 -1.66071E+02
 9.70781E-02  3.69901E-02 -2.06260E+02 -1.66828E+02
 9.70781E-02  4.44063E-02 -2.06729E+02 -1.67691E+02
 9.70781E-02  5.18370E-02 -2.07305E+02 -1.68505E+02
 9.70781E-02  5.92874E-02 -2.08000E+02 -1.69647E+02
 9.70781E-02  6.67636E-02 -2.08830E+02 -1.71422E+02
 9.70781E-02  7.42726E-02 -2.09820E+02 -1.73588E+02
 9.70781E-02  8.18220E-02 -2.10998E+02 -1.75883E+02
 9.70781E-02  8.94207E-02 -2.12406E+02 -1.78351E+02
 9.70781E-02  9.70781E-02 -2.14096E+02 -1.81119E+02
 9.70781E-02  1.04805E-01 -2.16142E+02 -1.84272E+02
 9.70781E-02  1.12613E-01 -2.18645E+02 -1.87898E+02
 9.70781E-02  1.20514E-01 -2.21747E+02 -1.92103E+02
 9.70781E-02  1.28523E-01 -2.25651E+02 -1.97044E+02
 9.70781E-02  1.36654E-01 -2.30656E+02 -2.03059E+02
 9.70781E-02  1.44923E-01 -2.37207E+02 -2.10770E+02
 9.70781E-02  1.53349E-01 -2.45940E+02 -2.20958E+02
 9.70781E-02  1.61949E-01 -2.57573E+02 -2.34304E+02
 9.70781E-02  1.70745E-01 -2.71866E+02 -2.50495E+02
 9.70781E-02  1.79759E-01 -2.82899E+02 -2.63557E+02
 9.70781E-02  1.89014E-01 -2.67423E+02 -2.50200E+02
 9.70781E-02  1.98537E-01 -1.96074E+02 -1.81061E+02
 9.70781E-02  2.08355E-01 -9.98098E+01 -8.71287E+01
 9.70781E-02  2.18498E-01 -3.47235E+01 -2.44949E+01
 9.70781E-02  2.28998E-01 -7.30117E+00  3.95216E-01
 9.70781E-02  2.39890E-01 -6.75144E-01  4.56348E+00
 9.70781E-02  2.51212E-01 -1.71401E-02  3.11356E+00
 9.70781E-02  2.63001E-01 -5.97655E-05  1.55110E+00
 9.70781E-02  2.75302E-01 -2.16217E-08  5.70173E-01
 9.70781E-02  2.88159E-01  8.13702E-11  1.07487E-01
 9.70781E-02  3.01621E-01  0.00000E+00 -1.86728E-02
 9.70781E-02  3.15737E-01  0.00000E+00 -1.65663E-02
 9.70781E-02  3.30561E-01  0.00000E+00 -1.54500E-02
 9.70781E-02  3.46149E-01  0.00000E+00 -1.13724E-02
 9.70781E-02  3.62560E-01  0.00000E+00 -6.13262E-03
 9.70781E-02  3.79854E-01  0.00000E+00 -3.22349E-03

 1.04805E-01  0.00000E+00 -2.07286E+02 -1.67573E+02
 1.04805E-01  7.39388E-03 -2.07326E+02 -1.67586E+02
 1.04805E-01  1.47882E-02 -2.07441E+02 -1.67853E+02
 1.04805E-01  2.21842E-02 -2.07639E+02 -1.68226E+02
 1.04805E-01  2.95839E-02 -2.07923E+02 -1.68709E+02
 1.04805E-01  3.69901E-02 -2.08296E+02 -1.69462E+02
 1.04805E-01  4.44063E-02 -2.08765E+02 -1.70462E+02
 1.04805E-01  5.18370E-02 -2.09341E+02 -1.71665E+02
 1.04805E-01  5.92874E-02 -2.10036E+02 -1.73128E+02
 1.04805E-01  6.67636E-02 -2.10868E+02 -1.74900E+02
 1.04805E-01  7.42726E-02 -2.11859E+02 -1.76932E+02
 1.04805E-01  8.18220E-02 -2.13039E+02 -1.79171E+02
 1.04805E-01  8.94207E-02 -2.14449E+02 -1.81609E+02
 1.04805E-01  9.70781E-02 -2.16142E+02 -1.84272E+02
 1.04805E-01  1.04805E-01 -2.18192E+02 -1.87271E+02
 1.04805E-01  1.12613E-01 -2.20698E+02 -1.90764E+02
 1.04805E-01  1.20514E-01 -2.23803E+02 -1.94890E+02
 1.04805E-01  1.28523E-01 -2.27707E+02 -1.99793E+02
 1.04805E-01  1.36654E-01 -2.32708E+02 -2.05799E+02
 1.04805E-01  1.44923E-01 -2.39247E+02 -2.13513E+02
 1.04805E-01  1.53349E-01 -2.47953E+02 -2.23688E+02
 1.04805E-01  1.61949E-01 -2.59533E+02 -2.36950E+02
 1.04805E-01  1.70745E-01 -2.73731E+02 -2.52931E+02
 1.04805E-01  1.79759E-01 -2.84596E+02 -2.65660E+02
 1.04805E-01  1.89014E-01 -2.68823E+02 -2.51854E+02
 1.04805E-01  1.98537E-01 -1.97031E+02 -1.82122E+02
 1.04805E-01  2.08355E-01 -1.00312E+02 -8.75273E+01
 1.04805E-01  2.18498E-01 -3.49127E+01 -2.43267E+01
 1.04805E-01  2.28998E-01 -7.34392E+00  9.20689E-01
 1.04805E-01  2.39890E-01 -6.79338E-01  5.22747E+00
 1.04805E-01  2.51212E-01 -1.72518E-02  3.73282E+00
 1.04805E-01  2.63001E-01 -6.01714E-05  2.00160E+00
 1.04805E-01  2.75302E-01 -2.16748E-08  8.21469E-01
 1.04805E-01  2.88159E-01  9.13080E-11  1.99930E-01
 1.04805E-01  3.01621E-01  0.00000E+00 -6.30359E-04
 1.04805E-01  3.15737E-01  0.00000E+00 -1.72656E-02
 1.04805E-01  3.30561E-01  0.00000E+00 -1.60104E-02
 1.04805E-01  3.46149E-01  0.00000E+00 -1.15125E-02
 1.04805E-01  3.62560E-01  0.00000E+00 -6.79752E-03
 1.04805E-01  3.79854E-01  0.00000E+00 -3.34948E-03

 1.12613E-01  0.00000E+00 -2.09780E+02 -1.70822E+02
 1.12613E-01  7.39388E-03 -2.09820E+02 -1.70823E+02
 1.12613E-01  1.47882E-02 -2.09935E+02 -1.71040E+02
 1.12613E-01  2.21842E-02 -2.10134E+02 -1.71394E+02
 1.12613E-01  2.95839E-02 -2.10417E+02 -1.71916E+02
 1.12613E-01  3.69901E-02 -2.10789E+02 -1.72757E+02
 1.12613E-01  4.44063E-02 -2.11259E+02 -1.73954E+02
 1.12613E-01  5.18370E-02 -2.11835E+02 -1.75473E+02
 1.12613E-01  5.92874E-02 -2.12530E+02 -1.77162E+02
 1.12613E-01  6.67636E-02 -2.13363E+02 -1.78913E+02
 1.12613E-01  7.42726E-02 -2.14355E+02 -1.80817E+02
 1.12613E-01  8.18220E-02 -2.15537E+02 -1.82970E+02
 1.12613E-01  8.94207E-02 -2.16949E+02 -1.85342E+02
 1.12613E-01  9.70781E-02 -2.18645E+02 -1.87898E+02
 1.12613E-01  1.04805E-01 -2.20698E+02 -1.90764E+02
 1.12613E-01  1.12613E-01 -2.23208E+02 -1.94151E+02
 1.12613E-01  1.20514E-01 -2.26314E+02 -1.98216E+02
 1.12613E-01  1.28523E-01 -2.30218E+02 -2.03111E+02
 1.12613E-01  1.36654E-01 -2.35212E+02 -2.09136E+02
 1.12613E-01  1.44923E-01 -2.41733E+02 -2.16832E+02
 1.12613E-01  1.53349E-01 -2.50402E+02 -2.26897E+02
 1.12613E-01  1.61949E-01 -2.61912E+02 -2.39971E+02
 1.12613E-01  1.70745E-01 -2.75987E+02 -2.55700E+02
 1.12613E-01  1.79759E-01 -2.86636E+02 -2.68084E+02
 1.12613E-01  1.89014E-01 -2.70495E+02 -2.53778E+02
 1.12613E-01  1.98537E-01 -1.98169E+02 -1.83371E+02
 1.12613E-01  2.08355E-01 -1.00910E+02 -8.80784E+01
 1.12613E-01  2.18498E-01 -3.51389E+01 -2.43250E+01
 1.12613E-01  2.28998E-01 -7.39516E+00  1.30560E+00
 1.12613E-01  2.39890E-01 -6.84377E-01  5.83833E+00
 1.12613E-01  2.51212E-01 -1.73864E-02  4.38270E+00
 1.12613E-01  2.63001E-01 -6.06606E-05  2.52293E+00
 1.12613E-01  2.75302E-01 -2.17644E-08  1.13227E+00
 1.12613E-01  2.88159E-01  8.89548E-11  3.16566E-01
 1.12613E-01  3.01621E-01  0.00000E+00  2.17355E-02
 1.12613E-01  3.15737E-01  0.00000E+00 -1.89891E-02
 1.12613E-01  3.30561E-01  0.00000E+00 -1.71858E-02
 1.12613E-01  3.46149E-01  0.00000E+00 -1.14448E-02
 1.12613E-01  3.62560E-01  0.00000E+00 -7.19462E-03
 1.12613E-01  3.79854E-01  0.00000E+00 -3.42409E-03

 1.20514E-01  0.00000E+00 -2.12879E+02 -1.74798E+02
 1.20514E-01  7.39388E-03 -2.12919E+02 -1.74900E+02
 1.20514E-01  1.47882E-02 -2.13034E+02 -1.75052E+02
 1.20514E-01  2.21842E-02 -2.13231E+02 -1.75352E+02
 1.20514E-01  2.95839E-02 -2.13514E+02 -1.75950E+02
 1.20514E-01  3.69901E-02 -2.13886E+02 -1.76979E+02
 1.20514E-01  4.44063E-02 -2.14354E+02 -1.78373E+02
 1.20514E-01  5.18370E-02 -2.14930E+02 -1.80000E+02
 1.20514E-01  5.92874E-02 -2.15625E+02 -1.81725E+02
 1.20514E-01  6.67636E-02 -2.16458E+02 -1.83470E+02
 1.20514E-01  7.42726E-02 -2.17451E+02 -1.85323E+02
 1.20514E-01  8.18220E-02 -2.18634E+02 -1.87385E+02
 1.20514E-01  8.94207E-02 -2.20049E+02 -1.89647E+02
 1.20514E-01  9.70781E-02 -2.21747E+02 -1.92103E+02
 1.20514E-01  1.04805E-01 -2.23803E+02 -1.94890E+02
 1.20514E-01  1.12613E-01 -2.26314E+02 -1.98216E+02
 1.20514E-01  1.20514E-01 -2.29421E+02 -2.02247E+02
 1.20514E-01  1.28523E-01 -2.33321E+02 -2.07137E+02
 1.20514E-01  1.36654E-01 -2.38303E+02 -2.13162E+02
 1.20514E-01  1.44923E-01 -2.44796E+02 -2.20788E+02
 1.20514E-01  1.53349E-01 -2.53410E+02 -2.30659E+02
 1.20514E-01  1.61949E-01 -2.64821E+02 -2.43464E+02
 1.20514E-01  1.70745E-01 -2.78725E+02 -2.58900E+02
 1.20514E-01  1.79759E-01 -2.89086E+02 -2.70904E+02
 1.20514E-01  1.89014E-01 -2.72478E+02 -2.56009E+02
 1.20514E-01  1.98537E-01 -1.99508E+02 -1.84811E+02
 1.20514E-01  2.08355E-01 -1.01616E+02 -8.87563E+01
 1.20514E-01  2.18498E-01 -3.54078E+01 -2.44447E+01
 1.20514E-01  2.28998E-01 -7.45647E+00  1.56907E+00
 1.20514E-01  2.39890E-01 -6.90434E-01  6.36002E+00
 1.20514E-01  2.51212E-01 -1.75486E-02  5.01541E+00
 1.20514E-01  2.63001E-01 -6.12523E-05  3.10254E+00
 1.20514E-01  2.75302E-01 -2.18485E-08  1.51445E+00
 1.20514E-01  2.88159E-01  8.51041E-11  4.71779E-01
 1.20514E-01  3.01621E-01  0.00000E+00  5.78574E-02
 1.20514E-01  3.15737E-01  0.00000E+00 -1.80416E-02
 1.20514E-01  3.30561E-01  0.00000E+00 -1.85804E-02
 1.20514E-01  3.46149E-01  0.00000E+00 -1.13802E-02
 1.20514E-01  3.62560E-01  0.00000E+00 -7.26556E-03
 1.20514E-01  3.79854E-01  0.00000E+00 -3.46617E-03

 1.28523E-01  0.00000E+00 -2.16792E+02 -1.79565E+02
 1.28523E-01  7.39388E-03 -2.16832E+02 -1.79762E+02
 1.28523E-01  1.47882E-02 -2.16946E+02 -1.79997E+02
 1.28523E-01  2.21842E-02 -2.17143E+02 -1.80439E+02
 1.28523E-01  2.95839E-02 -2.17424E+02 -1.81236E+02
 1.28523E-01  3.69901E-02 -2.17794E+02 -1.82447E+02
 1.28523E-01  4.44063E-02 -2.18261E+02 -1.83919E+02
 1.28523E-01  5.18370E-02 -2.18835E+02 -1.85480E+02
 1.28523E-01  5.92874E-02 -2.19529E+02 -1.87097E+02
 1.28523E-01  6.67636E-02 -2.20361E+02 -1.88779E+02
 1.28523E-01  7.42726E-02 -2.21353E+02 -1.90571E+02
 1.28523E-01  8.18220E-02 -2.22537E+02 -1.92525E+02
 1.28523E-01  8.94207E-02 -2.23951E+02 -1.94669E+02
 1.28523E-01  9.70781E-02 -2.25651E+02 -1.97044E+02
 1.28523E-01  1.04805E-01 -2.27707E+02 -1.99793E+02
 1.28523E-01  1.12613E-01 -2.30218E+02 -2.03111E+02
 1.28523E-01  1.20514E-01 -2.33321E+02 -2.07137E+02
 1.28523E-01  1.28523E-01 -2.37210E+02 -2.11991E+02
 1.28523E-01  1.36654E-01 -2.42168E+02 -2.17929E+02
 1.28523E-01  1.44923E-01 -2.48615E+02 -2.25417E+02
 1.28523E-01  1.53349E-01 -2.57144E+02 -2.35102E+02
 1.28523E-01  1.61949E-01 -2.68407E+02 -2.47656E+02
 1.28523E-01  1.70745E-01 -2.82063E+02 -2.62750E+02
 1.28523E-01  1.79759E-01 -2.92024E+02 -2.74253E+02
 1.28523E-01  1.89014E-01 -2.74808E+02 -2.58619E+02
 1.28523E-01  1.98537E-01 -2.01062E+02 -1.86489E+02
 1.28523E-01  2.08355E-01 -1.02440E+02 -8.95502E+01
 1.28523E-01  2.18498E-01 -3.57258E+01 -2.45921E+01
 1.28523E-01  2.28998E-01 -7.52969E+00  1.80120E+00
 1.28523E-01  2.39890E-01 -6.97724E-01  6.79169E+00
 1.28523E-01  2.51212E-01 -1.77450E-02  5.58166E+00
 1.28523E-01  2.63001E-01 -6.19715E-05  3.71666E+00
 1.28523E-01  2.75302E-01 -2.19439E-08  1.98130E+00
 1.28523E-01  2.88159E-01  8.47376E-11  6.96079E-01
 1.28523E-01  3.01621E-01  0.00000E+00  1.28972E-01
 1.28523E-01  3.15737E-01  0.00000E+00 -7.88155E-03
 1.28523E-01  3.30561E-01  0.00000E+00 -1.91791E-02
 1.28523E-01  3.46149E-01  0.00000E+00 -1.16562E-02
 1.28523E-01  3.62560E-01  0.00000E+00 -7.34113E-03
 1.28523E-01  3.79854E-01  0.00000E+00 -3.56244E-03

 1.36654E-01  0.00000E+00 -2.21830E+02 -1.85605E+02
 1.36654E-01  7.39388E-03 -2.21870E+02 -1.85816E+02
 1.36654E-01  1.47882E-02 -2.21983E+02 -1.86272E+02
 1.36654E-01  2.21842E-02 -2.22178E+02 -1.87057E+02
 1.36654E-01  2.95839E-02 -2.22456E+02 -1.88143E+02
 1.36654E-01  3.69901E-02 -2.22823E+02 -1.89434E+02
 1.36654E-01  4.44063E-02 -2.23286E+02 -1.90814E+02
 1.36654E-01  5.18370E-02 -2.23857E+02 -1.92197E+02
 1.36654E-01  5.92874E-02 -2.24548E+02 -1.93633E+02
 1.36654E-01  6.67636E-02 -2.25376E+02 -1.95182E+02
 1.36654E-01  7.42726E-02 -2.26366E+02 -1.96863E+02
 1.36654E-01  8.18220E-02 -2.27547E+02 -1.98698E+02
 1.36654E-01  8.94207E-02 -2.28959E+02 -2.00738E+02
 1.36654E-01  9.70781E-02 -2.30656E+02 -2.03059E+02
 1.36654E-01  1.04805E-01 -2.32708E+02 -2.05799E+02
 1.36654E-01  1.12613E-01 -2.35212E+02 -2.09136E+02
 1.36654E-01  1.20514E-01 -2.38303E+02 -2.13162E+02
 1.36654E-01  1.28523E-01 -2.42168E+02 -2.17929E+02
 1.36654E-01  1.36654E-01 -2.47083E+02 -2.23680E+02
 1.36654E-01  1.44923E-01 -2.53451E+02 -2.30968E+02
 1.36654E-01  1.53349E-01 -2.61843E+02 -2.40484E+02
 1.36654E-01  1.61949E-01 -2.72875E+02 -2.52801E+02
 1.36654E-01  1.70745E-01 -2.86157E+02 -2.67452E+02
 1.36654E-01  1.79759E-01 -2.95540E+02 -2.78247E+02
 1.36654E-01  1.89014E-01 -2.77511E+02 -2.61651E+02
 1.36654E-01  1.98537E-01 -2.02832E+02 -1.88424E+02
 1.36654E-01  2.08355E-01 -1.03387E+02 -9.04730E+01
 1.36654E-01  2.18498E-01 -3.60989E+01 -2.47557E+01
 1.36654E-01  2.28998E-01 -7.61699E+00  2.03014E+00
 1.36654E-01  2.39890E-01 -7.06514E-01  7.15078E+00
 1.36654E-01  2.51212E-01 -1.79839E-02  6.06993E+00
 1.36654E-01  2.63001E-01 -6.28518E-05  4.33367E+00
 1.36654E-01  2.75302E-01 -2.20169E-08  2.52455E+00
 1.36654E-01  2.88159E-01  8.58237E-11  1.01576E+00
 1.36654E-01  3.01621E-01  0.00000E+00  2.55375E-01
 1.36654E-01  3.15737E-01  0.00000E+00  1.48465E-02
 1.36654E-01  3.30561E-01  0.00000E+00 -1.88013E-02
 1.36654E-01  3.46149E-01  0.00000E+00 -1.23314E-02
 1.36654E-01  3.62560E-01  0.00000E+00 -7.66037E-03
 1.36654E-01  3.79854E-01  0.00000E+00 -3.75976E-03

 1.44923E-01  0.00000E+00 -2.28457E+02 -1.94069E+02
 1.44923E-01  7.39388E-03 -2.28497E+02 -1.94216E+02
 1.44923E-01  1.47882E-02 -2.28609E+02 -1.94741E+02
 1.44923E-01  2.21842E-02 -2.28800E+02 -1.95705E+02
 1.44923E-01  2.95839E-02 -2.29074E+02 -1.96929E+02
 1.44923E-01  3.69901E-02 -2.29435E+02 -1.98141E+02
 1.44923E-01  4.44063E-02 -2.29892E+02 -1.99317E+02
 1.44923E-01  5.18370E-02 -2.30455E+02 -2.00514E+02
 1.44923E-01  5.92874E-02 -2.31139E+02 -2.01799E+02
 1.44923E-01  6.67636E-02 -2.31960E+02 -2.03224E+02
 1.44923E-01  7.42726E-02 -2.32943E+02 -2.04793E+02
 1.44923E-01  8.18220E-02 -2.34116E+02 -2.06517E+02
 1.44923E-01  8.94207E-02 -2.35520E+02 -2.08475E+02
 1.44923E-01  9.70781E-02 -2.37207E+02 -2.10770E+02
 1.44923E-01  1.04805E-01 -2.39247E+02 -2.13513E+02
 1.44923E-01  1.12613E-01 -2.41733E+02 -2.16832E+02
 1.44923E-01  1.20514E-01 -2.44796E+02 -2.20788E+02
 1.44923E-01  1.28523E-01 -2.48615E+02 -2.25417E+02
 1.44923E-01  1.36654E-01 -2.53451E+02 -2.30968E+02
 1.44923E-01  1.44923E-01 -2.59685E+02 -2.38022E+02
 1.44923E-01  1.53349E-01 -2.67854E+02 -2.47272E+02
 1.44923E-01  1.61949E-01 -2.78522E+02 -2.59186E+02
 1.44923E-01  1.70745E-01 -2.91225E+02 -2.73165E+02
 1.44923E-01  1.79759E-01 -2.99747E+02 -2.82959E+02
 1.44923E-01  1.89014E-01 -2.80601E+02 -2.65095E+02
 1.44923E-01  1.98537E-01 -2.04797E+02 -1.90590E+02
 1.44923E-01  2.08355E-01 -1.04455E+02 -9.15758E+01
 1.44923E-01  2.18498E-01 -3.65333E+01 -2.50592E+01
 1.44923E-01  2.28998E-01 -7.72100E+00  2.17964E+00
 1.44923E-01  2.39890E-01 -7.17158E-01  7.48294E+00
 1.44923E-01  2.51212E-01 -1.82765E-02  6.53069E+00
 1.44923E-01  2.63001E-01 -6.39397E-05  4.91017E+00
 1.44923E-01  2.75302E-01 -2.20670E-08  3.10065E+00
 1.44923E-01  2.88159E-01  7.47806E-11  1.44875E+00
 1.44923E-01  3.01621E-01  0.00000E+00  4.54757E-01
 1.44923E-01  3.15737E-01  0.00000E+00  4.80919E-02
 1.44923E-01  3.30561E-01  0.00000E+00 -1.86557E-02
 1.44923E-01  3.46149E-01  0.00000E+00 -1.30026E-02
 1.44923E-01  3.62560E-01  0.00000E+00 -8.29119E-03
 1.44923E-01  3.79854E-01  0.00000E+00 -4.03599E-03

 1.53349E-01  0.00000E+00 -2.37342E+02 -2.06070E+02
 1.53349E-01  7.39388E-03 -2.37382E+02 -2.06096E+02
 1.53349E-01  1.47882E-02 -2.37490E+02 -2.06352E+02
 1.53349E-01  2.21842E-02 -2.37676E+02 -2.07076E+02
 1.53349E-01  2.95839E-02 -2.37941E+02 -2.08108E+02
 1.53349E-01  3.69901E-02 -2.38292E+02 -2.09055E+02
 1.53349E-01  4.44063E-02 -2.38738E+02 -2.09982E+02
 1.53349E-01  5.18370E-02 -2.39288E+02 -2.11051E+02
 1.53349E-01  5.92874E-02 -2.39959E+02 -2.12276E+02
 1.53349E-01  6.67636E-02 -2.40766E+02 -2.13644E+02
 1.53349E-01  7.42726E-02 -2.41733E+02 -2.15140E+02
 1.53349E-01  8.18220E-02 -2.42889E+02 -2.16779E+02
 1.53349E-01  8.94207E-02 -2.44275E+02 -2.18673E+02
 1.53349E-01  9.70781E-02 -2.45940E+02 -2.20958E+02
 1.53349E-01  1.04805E-01 -2.47953E+02 -2.23688E+02
 1.53349E-01  1.12613E-01 -2.50402E+02 -2.26897E+02
 1.53349E-01  1.20514E-01 -2.53410E+02 -2.30659E+02
 1.53349E-01  1.28523E-01 -2.57144E+02 -2.35102E+02
 1.53349E-01  1.36654E-01 -2.61843E+02 -2.40484E+02
 1.53349E-01  1.44923E-01 -2.67854E+02 -2.47272E+02
 1.53349E-01  1.53349E-01 -2.75660E+02 -2.56036E+02
 1.53349E-01  1.61949E-01 -2.85746E+02 -2.67204E+02
 1.53349E-01  1.70745E-01 -2.97546E+02 -2.80126E+02
 1.53349E-01  1.79759E-01 -3.04766E+02 -2.88480E+02
 1.53349E-01  1.89014E-01 -2.84055E+02 -2.68910E+02
 1.53349E-01  1.98537E-01 -2.06895E+02 -1.92916E+02
 1.53349E-01  2.08355E-01 -1.05626E+02 -9.28719E+01
 1.53349E-01  2.18498E-01 -3.70330E+01 -2.55871E+01
 1.53349E-01  2.28998E-01 -7.84461E+00  2.19196E+00
 1.53349E-01  2.39890E-01 -7.30087E-01  7.81171E+00
 1.53349E-01  2.51212E-01 -1.86373E-02  6.99131E+00
 1.53349E-01  2.63001E-01 -6.52963E-05  5.40933E+00
 1.53349E-01  2.75302E-01 -2.20684E-08  3.66516E+00
 1.53349E-01  2.88159E-01  7.76345E-11  1.98931E+00
 1.53349E-01  3.01621E-01  0.00000E+00  7.35613E-01
 1.53349E-01  3.15737E-01  0.00000E+00  9.69112E-02
 1.53349E-01  3.30561E-01  0.00000E+00 -1.77633E-02
 1.53349E-01  3.46149E-01  0.00000E+00 -1.37392E-02
 1.53349E-01  3.62560E-01  0.00000E+00 -9.05856E-03
 1.53349E-01  3.79854E-01  0.00000E+00 -4.37308E-03

 1.61949E-01  0.00000E+00 -2.49251E+02 -2.21778E+02
 1.61949E-01  7.39388E-03 -2.49289E+02 -2.21671E+02
 1.61949E-01  1.47882E-02 -2.49392E+02 -2.21624E+02
 1.61949E-01  2.21842E-02 -2.49568E+02 -2.21946E+02
 1.61949E-01  2.95839E-02 -2.49820E+02 -2.22567E+02
 1.61949E-01  3.69901E-02 -2.50154E+02 -2.23160E+02
 1.61949E-01  4.44063E-02 -2.50580E+02 -2.23831E+02
 1.61949E-01  5.18370E-02 -2.51109E+02 -2.24759E+02
 1.61949E-01  5.92874E-02 -2.51755E+02 -2.25916E+02
 1.61949E-01  6.67636E-02 -2.52536E+02 -2.27239E+02
 1.61949E-01  7.42726E-02 -2.53474E+02 -2.28685E+02
 1.61949E-01  8.18220E-02 -2.54600E+02 -2.30251E+02
 1.61949E-01  8.94207E-02 -2.55949E+02 -2.32073E+02
 1.61949E-01  9.70781E-02 -2.57573E+02 -2.34304E+02
 1.61949E-01  1.04805E-01 -2.59533E+02 -2.36950E+02
 1.61949E-01  1.12613E-01 -2.61912E+02 -2.39971E+02
 1.61949E-01  1.20514E-01 -2.64821E+02 -2.43464E+02
 1.61949E-01  1.28523E-01 -2.68407E+02 -2.47656E+02
 1.61949E-01  1.36654E-01 -2.72875E+02 -2.52801E+02
 1.61949E-01  1.44923E-01 -2.78522E+02 -2.59186E+02
 1.61949E-01  1.53349E-01 -2.85746E+02 -2.67204E+02
 1.61949E-01  1.61949E-01 -2.94912E+02 -2.77230E+02
 1.61949E-01  1.70745E-01 -3.05310E+02 -2.88558E+02
 1.61949E-01  1.79759E-01 -3.10568E+02 -2.94798E+02
 1.61949E-01  1.89014E-01 -2.87657E+02 -2.72885E+02
 1.61949E-01  1.98537E-01 -2.08910E+02 -1.95177E+02
 1.61949E-01  2.08355E-01 -1.06807E+02 -9.42142E+01
 1.61949E-01  2.18498E-01 -3.75806E+01 -2.62227E+01
 1.61949E-01  2.28998E-01 -7.98703E+00  2.11682E+00
 1.61949E-01  2.39890E-01 -7.45453E-01  8.07377E+00
 1.61949E-01  2.51212E-01 -1.90751E-02  7.37845E+00
 1.61949E-01  2.63001E-01 -6.69664E-05  5.82713E+00
 1.61949E-01  2.75302E-01 -2.19452E-08  4.18846E+00
 1.61949E-01  2.88159E-01  8.16946E-11  2.55347E+00
 1.61949E-01  3.01621E-01  0.00000E+00  1.07367E+00
 1.61949E-01  3.15737E-01  0.00000E+00  1.91078E-01
 1.61949E-01  3.30561E-01  0.00000E+00 -7.47981E-03
 1.61949E-01  3.46149E-01  0.00000E+00 -1.63380E-02
 1.61949E-01  3.62560E-01  0.00000E+00 -9.03708E-03
 1.61949E-01  3.79854E-01  0.00000E+00 -4.78889E-03

 1.70745E-01  0.00000E+00 -2.64020E+02 -2.40266E+02
 1.70745E-01  7.39388E-03 -2.64056E+02 -2.40067E+02
 1.70745E-01  1.47882E-02 -2.64151E+02 -2.40036E+02
 1.70745E-01  2.21842E-02 -2.64312E+02 -2.40126E+02
 1.70745E-01  2.95839E-02 -2.64542E+02 -2.40298E+02
 1.70745E-01  3.69901E-02 -2.64848E+02 -2.40569E+02
 1.70745E-01  4.44063E-02 -2.65242E+02 -2.41011E+02
 1.70745E-01  5.18370E-02 -2.65735E+02 -2.41697E+02
 1.70745E-01  5.92874E-02 -2.66340E+02 -2.42652E+02
 1.70745E-01  6.67636E-02 -2.67076E+02 -2.43866E+02
 1.70745E-01  7.42726E-02 -2.67965E+02 -2.45244E+02
 1.70745E-01  8.18220E-02 -2.69034E+02 -2.46727E+02
 1.70745E-01  8.94207E-02 -2.70319E+02 -2.48428E+02
 1.70745E-01  9.70781E-02 -2.71866E+02 -2.50495E+02
 1.70745E-01  1.04805E-01 -2.73731E+02 -2.52931E+02
 1.70745E-01  1.12613E-01 -2.75987E+02 -2.55700E+02
 1.70745E-01  1.20514E-01 -2.78725E+02 -2.58900E+02
 1.70745E-01  1.28523E-01 -2.82063E+02 -2.62750E+02
 1.70745E-01  1.36654E-01 -2.86157E+02 -2.67452E+02
 1.70745E-01  1.44923E-01 -2.91225E+02 -2.73165E+02
 1.70745E-01  1.53349E-01 -2.97546E+02 -2.80126E+02
 1.70745E-01  1.61949E-01 -3.05310E+02 -2.88558E+02
 1.70745E-01  1.70745E-01 -3.13604E+02 -2.97592E+02
 1.70745E-01  1.79759E-01 -3.16011E+02 -3.00802E+02
 1.70745E-01  1.89014E-01 -2.90177E+02 -2.75805E+02
 1.70745E-01  1.98537E-01 -2.09899E+02 -1.96424E+02
 1.70745E-01  2.08355E-01 -1.07539E+02 -9.50794E+01
 1.70745E-01  2.18498E-01 -3.80287E+01 -2.66970E+01
 1.70745E-01  2.28998E-01 -8.11973E+00  2.04898E+00
 1.70745E-01  2.39890E-01 -7.60811E-01  8.20573E+00
 1.70745E-01  2.51212E-01 -1.95318E-02  7.61607E+00
 1.70745E-01  2.63001E-01 -6.87603E-05  6.17244E+00
 1.70745E-01  2.75302E-01 -2.15766E-08  4.64833E+00
 1.70745E-01  2.88159E-01  8.04683E-11  3.04964E+00
 1.70745E-01  3.01621E-01  0.00000E+00  1.44148E+00
 1.70745E-01  3.15737E-01  0.00000E+00  3.64370E-01
 1.70745E-01  3.30561E-01  0.00000E+00  2.26062E-02
 1.70745E-01  3.46149E-01  0.00000E+00 -2.25664E-02
 1.70745E-01  3.62560E-01  0.00000E+00 -7.32551E-03
 1.70745E-01  3.79854E-01  0.00000E+00 -5.31931E-03

 1.79759E-01  0.00000E+00 -2.75853E+02 -2.55626E+02
 1.79759E-01  7.39388E-03 -2.75886E+02 -2.55411E+02
 1.79759E-01  1.47882E-02 -2.75968E+02 -2.55562E+02
 1.79759E-01  2.21842E-02 -2.76106E+02 -2.55592E+02
 1.79759E-01  2.95839E-02 -2.76303E+02 -2.55444E+02
 1.79759E-01  3.69901E-02 -2.76568E+02 -2.55487E+02
 1.79759E-01  4.44063E-02 -2.76912E+02 -2.55726E+02
 1.79759E-01  5.18370E-02 -2.77346E+02 -2.56104E+02
 1.79759E-01  5.92874E-02 -2.77885E+02 -2.56750E+02
 1.79759E-01  6.67636E-02 -2.78546E+02 -2.57753E+02
 1.79759E-01  7.42726E-02 -2.79349E+02 -2.58976E+02
 1.79759E-01  8.18220E-02 -2.80319E+02 -2.60291E+02
 1.79759E-01  8.94207E-02 -2.81489E+02 -2.61777E+02
 1.79759E-01  9.70781E-02 -2.82899E+02 -2.63557E+02
 1.79759E-01  1.04805E-01 -2.84596E+02 -2.65660E+02
 1.79759E-01  1.12613E-01 -2.86636E+02 -2.68084E+02
 1.79759E-01  1.20514E-01 -2.89086E+02 -2.70904E+02
 1.79759E-01  1.28523E-01 -2.92024E+02 -2.74253E+02
 1.79759E-01  1.36654E-01 -2.95540E+02 -2.78247E+02
 1.79759E-01  1.44923E-01 -2.99747E+02 -2.82959E+02
 1.79759E-01  1.53349E-01 -3.04766E+02 -2.88480E+02
 1.79759E-01  1.61949E-01 -3.10568E+02 -2.94798E+02
 1.79759E-01  1.70745E-01 -3.16011E+02 -3.00802E+02
 1.79759E-01  1.79759E-01 -3.14789E+02 -3.00195E+02
 1.79759E-01  1.89014E-01 -2.85969E+02 -2.72053E+02
 1.79759E-01  1.98537E-01 -2.05838E+02 -1.92676E+02
 1.79759E-01  2.08355E-01 -1.05756E+02 -9.34513E+01
 1.79759E-01  2.18498E-01 -3.76401E+01 -2.63077E+01
 1.79759E-01  2.28998E-01 -8.08355E+00  2.15876E+00
 1.79759E-01  2.39890E-01 -7.61108E-01  8.29306E+00
 1.79759E-01  2.51212E-01 -1.96180E-02  7.78833E+00
 1.79759E-01  2.63001E-01 -6.92968E-05  6.49578E+00
 1.79759E-01  2.75302E-01 -2.05634E-08  5.06659E+00
 1.79759E-01  2.88159E-01  7.70447E-11  3.48873E+00
 1.79759E-01  3.01621E-01  0.00000E+00  1.84838E+00
 1.79759E-01  3.15737E-01  0.00000E+00  6.26174E-01
 1.79759E-01  3.30561E-01  0.00000E+00  7.90675E-02
 1.79759E-01  3.46149E-01  0.00000E+00 -3.06712E-02
 1.79759E-01  3.62560E-01  0.00000E+00 -4.70393E-03
 1.79759E-01  3.79854E-01  0.00000E+00 -6.05697E-03

 1.89014E-01  0.00000E+00 -2.61686E+02 -2.44954E+02
 1.89014E-01  7.39388E-03 -2.61713E+02 -2.44821E+02
 1.89014E-01  1.47882E-02 -2.61777E+02 -2.44968E+02
 1.89014E-01  2.21842E-02 -2.61883E+02 -2.44971E+02
 1.89014E-01  2.95839E-02 -2.62036E+02 -2.44787E+02
 1.89014E-01  3.69901E-02 -2.62242E+02 -2.44733E+02
 1.89014E-01  4.44063E-02 -2.62513E+02 -2.44782E+02
 1.89014E-01  5.18370E-02 -2.62860E+02 -2.44874E+02
 1.89014E-01  5.92874E-02 -2.63294E+02 -2.45188E+02
 1.89014E-01  6.67636E-02 -2.63832E+02 -2.45862E+02
 1.89014E-01  7.42726E-02 -2.64490E+02 -2.46752E+02
 1.89014E-01  8.18220E-02 -2.65289E+02 -2.47717E+02
 1.89014E-01  8.94207E-02 -2.66257E+02 -2.48829E+02
 1.89014E-01  9.70781E-02 -2.67423E+02 -2.50200E+02
 1.89014E-01  1.04805E-01 -2.68823E+02 -2.51854E+02
 1.89014E-01  1.12613E-01 -2.70495E+02 -2.53778E+02
 1.89014E-01  1.20514E-01 -2.72478E+02 -2.56009E+02
 1.89014E-01  1.28523E-01 -2.74808E+02 -2.58619E+02
 1.89014E-01  1.36654E-01 -2.77511E+02 -2.61651E+02
 1.89014E-01  1.44923E-01 -2.80601E+02 -2.65095E+02
 1.89014E-01  1.53349E-01 -2.84055E+02 -2.68910E+02
 1.89014E-01  1.61949E-01 -2.87657E+02 -2.72885E+02
 1.89014E-01  1.70745E-01 -2.90177E+02 -2.75805E+02
 1.89014E-01  1.79759E-01 -2.85969E+02 -2.72053E+02
 1.89014E-01  1.89014E-01 -2.57175E+02 -2.43806E+02
 1.89014E-01  1.98537E-01 -1.84278E+02 -1.71544E+02
 1.89014E-01  2.08355E-01 -9.49677E+01 -8.29283E+01
 1.89014E-01  2.18498E-01 -3.40171E+01 -2.27576E+01
 1.89014E-01  2.28998E-01 -7.34667E+00  2.96324E+00
 1.89014E-01  2.39890E-01 -6.94932E-01  8.50975E+00
 1.89014E-01  2.51212E-01 -1.79799E-02  8.04278E+00
 1.89014E-01  2.63001E-01 -6.37099E-05  6.86286E+00
 1.89014E-01  2.75302E-01 -1.79159E-08  5.48293E+00
 1.89014E-01  2.88159E-01  6.29526E-11  3.92391E+00
 1.89014E-01  3.01621E-01  0.00000E+00  2.31678E+00
 1.89014E-01  3.15737E-01  0.00000E+00  9.74096E-01
 1.89014E-01  3.30561E-01  0.00000E+00  1.68442E-01
 1.89014E-01  3.46149E-01  0.00000E+00 -3.63371E-02
 1.89014E-01  3.62560E-01  0.00000E+00 -2.90822E-03
 1.89014E-01  3.79854E-01  0.00000E+00 -7.06536E-03

 1.98537E-01  0.00000E+00 -1.92169E+02 -1.79025E+02
 1.98537E-01  7.39388E-03 -1.92188E+02 -1.79004E+02
 1.98537E-01  1.47882E-02 -1.92230E+02 -1.78965E+02
 1.98537E-01  2.21842E-02 -1.92301E+02 -1.78929E+02
 1.98537E-01  2.95839E-02 -1.92402E+02 -1.78888E+02
 1.98537E-01  3.69901E-02 -1.92540E+02 -1.78813E+02
 1.98537E-01  4.44063E-02 -1.92722E+02 -1.78690E+02
 1.98537E-01  5.18370E-02 -1.92956E+02 -1.78554E+02
 1.98537E-01  5.92874E-02 -1.93251E+02 -1.78560E+02
 1.98537E-01  6.67636E-02 -1.93617E+02 -1.78820E+02
 1.98537E-01  7.42726E-02 -1.94067E+02 -1.79224E+02
 1.98537E-01  8.18220E-02 -1.94614E+02 -1.79669E+02
 1.98537E-01  8.94207E-02 -1.95276E+02 -1.80242E+02
 1.98537E-01  9.70781E-02 -1.96074E+02 -1.81061E+02
 1.98537E-01  1.04805E-01 -1.97031E+02 -1.82122E+02
 1.98537E-01  1.12613E-01 -1.98169E+02 -1.83371E+02
 1.98537E-01  1.20514E-01 -1.99508E+02 -1.84811E+02
 1.98537E-01  1.28523E-01 -2.01062E+02 -1.86489E+02
 1.98537E-01  1.36654E-01 -2.02832E+02 -1.88424E+02
 1.98537E-01  1.44923E-01 -2.04797E+02 -1.90590E+02
 1.98537E-01  1.53349E-01 -2.06895E+02 -1.92916E+02
 1.98537E-01  1.61949E-01 -2.08910E+02 -1.95177E+02
 1.98537E-01  1.70745E-01 -2.09899E+02 -1.96424E+02
 1.98537E-01  1.79759E-01 -2.05838E+02 -1.92676E+02
 1.98537E-01  1.89014E-01 -1.84278E+02 -1.71544E+02
 1.98537E-01  1.98537E-01 -1.31825E+02 -1.19615E+02
 1.98537E-01  2.08355E-01 -6.80748E+01 -5.64054E+01
 1.98537E-01  2.18498E-01 -2.44676E+01 -1.33842E+01
 1.98537E-01  2.28998E-01 -5.29931E+00  5.02569E+00
 1.98537E-01  2.39890E-01 -5.02408E-01  8.87962E+00
 1.98537E-01  2.51212E-01 -1.30222E-02  8.35414E+00
 1.98537E-01  2.63001E-01 -4.62110E-05  7.25299E+00
 1.98537E-01  2.75302E-01 -1.26586E-08  5.89931E+00
 1.98537E-01  2.88159E-01  3.72452E-11  4.36691E+00
 1.98537E-01  3.01621E-01  0.00000E+00  2.82433E+00
 1.98537E-01  3.15737E-01  0.00000E+00  1.38358E+00
 1.98537E-01  3.30561E-01  0.00000E+00  3.09767E-01
 1.98537E-01  3.46149E-01  0.00000E+00 -2.51687E-02
 1.98537E-01  3.62560E-01  0.00000E+00 -5.43273E-03
 1.98537E-01  3.79854E-01  0.00000E+00 -7.68537E-03

 2.08355E-01  0.00000E+00 -9.77382E+01 -8.83574E+01
 2.08355E-01  7.39388E-03 -9.77480E+01 -8.83474E+01
 2.08355E-01  1.47882E-02 -9.77712E+01 -8.82072E+01
 2.08355E-01  2.21842E-02 -9.78100E+01 -8.81376E+01
 2.08355E-01  2.95839E-02 -9.78653E+01 -8.81290E+01
 2.08355E-01  3.69901E-02 -9.79404E+01 -8.79881E+01
 2.08355E-01  4.44063E-02 -9.80388E+01 -8.77294E+01
 2.08355E-01  5.18370E-02 -9.81644E+01 -8.74371E+01
 2.08355E-01  5.92874E-02 -9.83218E+01 -8.72042E+01
 2.08355E-01  6.67636E-02 -9.85162E+01 -8.70853E+01
 2.08355E-01  7.42726E-02 -9.87537E+01 -8.70118E+01
 2.08355E-01  8.18220E-02 -9.90420E+01 -8.69289E+01
 2.08355E-01  8.94207E-02 -9.93905E+01 -8.69294E+01
 2.08355E-01  9.70781E-02 -9.98098E+01 -8.71287E+01
 2.08355E-01  1.04805E-01 -1.00312E+02 -8.75273E+01
 2.08355E-01  1.12613E-01 -1.00910E+02 -8.80784E+01
 2.08355E-01  1.20514E-01 -1.01616E+02 -8.87563E+01
 2.08355E-01  1.28523E-01 -1.02440E+02 -8.95502E+01
 2.08355E-01  1.36654E-01 -1.03387E+02 -9.04730E+01
 2.08355E-01  1.44923E-01 -1.04455E+02 -9.15758E+01
 2.08355E-01  1.53349E-01 -1.05626E+02 -9.28719E+01
 2.08355E-01  1.61949E-01 -1.06807E+02 -9.42142E+01
 2.08355E-01  1.70745E-01 -1.07539E+02 -9.50794E+01
 2.08355E-01  1.79759E-01 -1.05756E+02 -9.34513E+01
 2.08355E-01  1.89014E-01 -9.49677E+01 -8.29283E+01
 2.08355E-01  1.98537E-01 -6.80748E+01 -5.64054E+01
 2.08355E-01  2.08355E-01 -3.51604E+01 -2.38894E+01
 2.08355E-01  2.18498E-01 -1.26248E+01 -1.79982E+00
 2.08355E-01  2.28998E-01 -2.73135E+00  7.48594E+00
 2.08355E-01  2.39890E-01 -2.58697E-01  9.17666E+00
 2.08355E-01  2.51212E-01 -6.69968E-03  8.56792E+00
 2.08355E-01  2.63001E-01 -2.37576E-05  7.58166E+00
 2.08355E-01  2.75302E-01 -6.60524E-09  6.28951E+00
 2.08355E-01  2.88159E-01  1.93540E-11  4.79919E+00
 2.08355E-01  3.01621E-01  0.00000E+00  3.31457E+00
 2.08355E-01  3.15737E-01  0.00000E+00  1.81138E+00
 2.08355E-01  3.30561E-01  0.00000E+00  5.29666E-01
 2.08355E-01  3.46149E-01  0.00000E+00  2.46168E-02
 2.08355E-01  3.62560E-01  0.00000E+00 -1.65549E-02
 2.08355E-01  3.79854E-01  0.00000E+00 -6.80043E-03

 2.18498E-01  0.00000E+00 -3.39324E+01 -2.82091E+01
 2.18498E-01  7.39388E-03 -3.39362E+01 -2.81202E+01
 2.18498E-01  1.47882E-02 -3.39453E+01 -2.80238E+01
 2.18498E-01  2.21842E-02 -3.39608E+01 -2.79333E+01
 2.18498E-01  2.95839E-02 -3.39829E+01 -2.78005E+01
 2.18498E-01  3.69901E-02 -3.40126E+01 -2.75476E+01
 2.18498E-01  4.44063E-02 -3.40512E+01 -2.72090E+01
 2.18498E-01  5.18370E-02 -3.41001E+01 -2.68433E+01
 2.18498E-01  5.92874E-02 -3.41607E+01 -2.64734E+01
 2.18498E-01  6.67636E-02 -3.42349E+01 -2.61030E+01
 2.18498E-01  7.42726E-02 -3.43252E+01 -2.56994E+01
 2.18498E-01  8.18220E-02 -3.44342E+01 -2.52456E+01
 2.18498E-01  8.94207E-02 -3.45656E+01 -2.48142E+01
 2.18498E-01  9.70781E-02 -3.47235E+01 -2.44949E+01
 2.18498E-01  1.04805E-01 -3.49127E+01 -2.43267E+01
 2.18498E-01  1.12613E-01 -3.51389E+01 -2.43250E+01
 2.18498E-01  1.20514E-01 -3.54078E+01 -2.44447E+01
 2.18498E-01  1.28523E-01 -3.57258E+01 -2.45921E+01
 2.18498E-01  1.36654E-01 -3.60989E+01 -2.47557E+01
 2.18498E-01  1.44923E-01 -3.65333E+01 -2.50592E+01
 2.18498E-01  1.53349E-01 -3.70330E+01 -2.55871E+01
 2.18498E-01  1.61949E-01 -3.75806E+01 -2.62227E+01
 2.18498E-01  1.70745E-01 -3.80287E+01 -2.66970E+01
 2.18498E-01  1.79759E-01 -3.76401E+01 -2.63077E+01
 2.18498E-01  1.89014E-01 -3.40171E+01 -2.27576E+01
 2.18498E-01  1.98537E-01 -2.44676E+01 -1.33842E+01
 2.18498E-01  2.08355E-01 -1.26248E+01 -1.79982E+00
 2.18498E-01  2.18498E-01 -4.51845E+00  5.95092E+00
 2.18498E-01  2.28998E-01 -9.74619E-01  8.99298E+00
 2.18498E-01  2.39890E-01 -9.20771E-02  9.24110E+00
 2.18498E-01  2.51212E-01 -2.37961E-03  8.63871E+00
 2.18498E-01  2.63001E-01 -8.42349E-06  7.80723E+00
 2.18498E-01  2.75302E-01 -2.41468E-09  6.62884E+00
 2.18498E-01  2.88159E-01  8.14482E-12  5.20491E+00
 2.18498E-01  3.01621E-01  0.00000E+00  3.74771E+00
 2.18498E-01  3.15737E-01  0.00000E+00  2.20655E+00
 2.18498E-01  3.30561E-01  0.00000E+00  8.02480E-01
 2.18498E-01  3.46149E-01  0.00000E+00  1.15715E-01
 2.18498E-01  3.62560E-01  0.00000E+00 -2.71493E-02
 2.18498E-01  3.79854E-01  0.00000E+00 -5.54580E-03

 2.28998E-01  0.00000E+00 -7.12074E+00 -4.30225E+00
 2.28998E-01  7.39388E-03 -7.12158E+00 -4.19747E+00
 2.28998E-01  1.47882E-02 -7.12373E+00 -4.13788E+00
 2.28998E-01  2.21842E-02 -7.12737E+00 -4.03138E+00
 2.28998E-01  2.95839E-02 -7.13258E+00 -3.82493E+00
 2.28998E-01  3.69901E-02 -7.13955E+00 -3.52749E+00
 2.28998E-01  4.44063E-02 -7.14852E+00 -3.17758E+00
 2.28998E-01  5.18370E-02 -7.15980E+00 -2.80655E+00
 2.28998E-01  5.92874E-02 -7.17371E+00 -2.39536E+00
 2.28998E-01  6.67636E-02 -7.19066E+00 -1.92261E+00
 2.28998E-01  7.42726E-02 -7.21116E+00 -1.39012E+00
 2.28998E-01  8.18220E-02 -7.23586E+00 -8.07931E-01
 2.28998E-01  8.94207E-02 -7.26554E+00 -2.01473E-01
 2.28998E-01  9.70781E-02 -7.30117E+00  3.95216E-01
 2.28998E-01  1.04805E-01 -7.34392E+00  9.20689E-01
 2.28998E-01  1.12613E-01 -7.39516E+00  1.30560E+00
 2.28998E-01  1.20514E-01 -7.45647E+00  1.56907E+00
 2.28998E-01  1.28523E-01 -7.52969E+00  1.80120E+00
 2.28998E-01  1.36654E-01 -7.61699E+00  2.03014E+00
 2.28998E-01  1.44923E-01 -7.72100E+00  2.17964E+00
 2.28998E-01  1.53349E-01 -7.84461E+00  2.19196E+00
 2.28998E-01  1.61949E-01 -7.98703E+00  2.11682E+00
 2.28998E-01  1.70745E-01 -8.11973E+00  2.04898E+00
 2.28998E-01  1.79759E-01 -8.08355E+00  2.15876E+00
 2.28998E-01  1.89014E-01 -7.34667E+00  2.96324E+00
 2.28998E-01  1.98537E-01 -5.29931E+00  5.02569E+00
 2.28998E-01  2.08355E-01 -2.73135E+00  7.48594E+00
 2.28998E-01  2.18498E-01 -9.74619E-01  8.99298E+00
 2.28998E-01  2.28998E-01 -2.09645E-01  9.39956E+00
 2.28998E-01  2.39890E-01 -1.97607E-02  9.14478E+00
 2.28998E-01  2.51212E-01 -5.09721E-04  8.63563E+00
 2.28998E-01  2.63001E-01 -1.80149E-06  7.93230E+00
 2.28998E-01  2.75302E-01 -5.33492E-10  6.89495E+00
 2.28998E-01  2.88159E-01 -1.04103E-12  5.57228E+00
 2.28998E-01  3.01621E-01  0.00000E+00  4.10493E+00
 2.28998E-01  3.15737E-01  0.00000E+00  2.51544E+00
 2.28998E-01  3.30561E-01  0.00000E+00  1.05218E+00
 2.28998E-01  3.46149E-01  0.00000E+00  2.31215E-01
 2.28998E-01  3.62560E-01  0.00000E+00 -1.54445E-02
 2.28998E-01  3.79854E-01  0.00000E+00 -7.19229E-03

 2.39890E-01  0.00000E+00 -6.57311E-01  3.28162E-01
 2.39890E-01  7.39388E-03 -6.57394E-01  3.60669E-01
 2.39890E-01  1.47882E-02 -6.57610E-01  4.35120E-01
 2.39890E-01  2.21842E-02 -6.57979E-01  5.45233E-01
 2.39890E-01  2.95839E-02 -6.58505E-01  7.06112E-01
 2.39890E-01  3.69901E-02 -6.59207E-01  9.47367E-01
 2.39890E-01  4.44063E-02 -6.60107E-01  1.24194E+00
 2.39890E-01  5.18370E-02 -6.61231E-01  1.56156E+00
 2.39890E-01  5.92874E-02 -6.62611E-01  1.93083E+00
 2.39890E-01  6.67636E-02 -6.64288E-01  2.37018E+00
 2.39890E-01  7.42726E-02 -6.66309E-01  2.85552E+00
 2.39890E-01  8.18220E-02 -6.68737E-01  3.36589E+00
 2.39890E-01  8.94207E-02 -6.71649E-01  3.92648E+00
 2.39890E-01  9.70781E-02 -6.75144E-01  4.56348E+00
 2.39890E-01  1.04805E-01 -6.79338E-01  5.22747E+00
 2.39890E-01  1.12613E-01 -6.84377E-01  5.83833E+00
 2.39890E-01  1.20514E-01 -6.90434E-01  6.36002E+00
 2.39890E-01  1.28523E-01 -6.97724E-01  6.79169E+00
 2.39890E-01  1.36654E-01 -7.06514E-01  7.15078E+00
 2.39890E-01  1.44923E-01 -7.17158E-01  7.48294E+00
 2.39890E-01  1.53349E-01 -7.30087E-01  7.81171E+00
 2.39890E-01  1.61949E-01 -7.45453E-01  8.07377E+00
 2.39890E-01  1.70745E-01 -7.60811E-01  8.20573E+00
 2.39890E-01  1.79759E-01 -7.61108E-01  8.29306E+00
 2.39890E-01  1.89014E-01 -6.94932E-01  8.50975E+00
 2.39890E-01  1.98537E-01 -5.02408E-01  8.87962E+00
 2.39890E-01  2.08355E-01 -2.58697E-01  9.17666E+00
 2.39890E-01  2.18498E-01 -9.20771E-02  9.24110E+00
 2.39890E-01  2.28998E-01 -1.97607E-02  9.14478E+00
 2.39890E-01  2.39890E-01 -1.85904E-03  8.93390E+00
 2.39890E-01  2.51212E-01 -4.78775E-05  8.55707E+00
 2.39890E-01  2.63001E-01 -1.68985E-07  7.95704E+00
 2.39890E-01  2.75302E-01 -4.93855E-11  7.08507E+00
 2.39890E-01  2.88159E-01 -4.88850E-12  5.91291E+00
 2.39890E-01  3.01621E-01  0.00000E+00  4.45040E+00
 2.39890E-01  3.15737E-01  0.00000E+00  2.81113E+00
 2.39890E-01  3.30561E-01  0.00000E+00  1.29585E+00
 2.39890E-01  3.46149E-01  0.00000E+00  3.59178E-01
 2.39890E-01  3.62560E-01  0.00000E+00  1.06268E-02
 2.39890E-01  3.79854E-01  0.00000E+00 -1.03476E-02

 2.51212E-01  0.00000E+00 -1.66623E-02  1.30322E-01
 2.51212E-01  7.39388E-03 -1.66645E-02  1.18305E-01
 2.51212E-01  1.47882E-02 -1.66703E-02  1.79036E-01
 2.51212E-01  2.21842E-02 -1.66804E-02  2.54932E-01
 2.51212E-01  2.95839E-02 -1.66947E-02  3.39306E-01
 2.51212E-01  3.69901E-02 -1.67138E-02  4.78270E-01
 2.51212E-01  4.44063E-02 -1.67381E-02  6.60830E-01
 2.51212E-01  5.18370E-02 -1.67685E-02  8.68156E-01
 2.51212E-01  5.92874E-02 -1.68056E-02  1.11467E+00
 2.51212E-01  6.67636E-02 -1.68505E-02  1.41350E+00
 2.51212E-01  7.42726E-02 -1.69045E-02  1.75374E+00
 2.51212E-01  8.18220E-02 -1.69693E-02  2.12938E+00
 2.51212E-01  8.94207E-02 -1.70470E-02  2.57160E+00
 2.51212E-01  9.70781E-02 -1.71401E-02  3.11356E+00
 2.51212E-01  1.04805E-01 -1.72518E-02  3.73282E+00
 2.51212E-01  1.12613E-01 -1.73864E-02  4.38270E+00
 2.51212E-01  1.20514E-01 -1.75486E-02  5.01541E+00
 2.51212E-01  1.28523E-01 -1.77450E-02  5.58166E+00
 2.51212E-01  1.36654E-01 -1.79839E-02  6.06993E+00
 2.51212E-01  1.44923E-01 -1.82765E-02  6.53069E+00
 2.51212E-01  1.53349E-01 -1.86373E-02  6.99131E+00
 2.51212E-01  1.61949E-01 -1.90751E-02  7.37845E+00
 2.51212E-01  1.70745E-01 -1.95318E-02  7.61607E+00
 2.51212E-01  1.79759E-01 -1.96180E-02  7.78833E+00
 2.51212E-01  1.89014E-01 -1.79799E-02  8.04278E+00
 2.51212E-01  1.98537E-01 -1.30222E-02  8.35414E+00
 2.51212E-01  2.08355E-01 -6.69968E-03  8.56792E+00
 2.51212E-01  2.18498E-01 -2.37961E-03  8.63871E+00
 2.51212E-01  2.28998E-01 -5.09721E-04  8.63563E+00
 2.51212E-01  2.39890E-01 -4.78775E-05  8.55707E+00
 2.51212E-01  2.51212E-01 -1.23142E-06  8.31880E+00
 2.51212E-01  2.63001E-01 -4.34387E-09  7.87585E+00
 2.51212E-01  2.75302E-01 -2.60471E-12  7.21471E+00
 2.51212E-01  2.88159E-01  2.82918E-12  6.25817E+00
 2.51212E-01  3.01621E-01  0.00000E+00  4.92657E+00
 2.51212E-01  3.15737E-01  0.00000E+00  3.29357E+00
 2.51212E-01  3.30561E-01  0.00000E+00  1.65110E+00
 2.51212E-01  3.46149E-01  0.00000E+00  4.97028E-01
 2.51212E-01  3.62560E-01  0.00000E+00  1.31525E-02
 2.51212E-01  3.79854E-01  0.00000E+00 -8.82349E-03

 2.63001E-01  0.00000E+00 -5.80156E-05 -1.83963E-02
 2.63001E-01  7.39388E-03 -5.80311E-05 -2.09444E-02
 2.63001E-01  1.47882E-02 -5.80528E-05 -7.96738E-03
 2.63001E-01  2.21842E-02 -5.80899E-05  1.28115E-02
 2.63001E-01  2.95839E-02 -5.81429E-05  4.10375E-02
 2.63001E-01  3.69901E-02 -5.82131E-05  8.50078E-02
 2.63001E-01  4.44063E-02 -5.83026E-05  1.45745E-01
 2.63001E-01  5.18370E-02 -5.84137E-05  2.23043E-01
 2.63001E-01  5.92874E-02 -5.85494E-05  3.20210E-01
 2.63001E-01  6.67636E-02 -5.87133E-05  4.45372E-01
 2.63001E-01  7.42726E-02 -5.89101E-05  6.18899E-01
 2.63001E-01  8.18220E-02 -5.91456E-05  8.59751E-01
 2.63001E-01  8.94207E-02 -5.94276E-05  1.17074E+00
 2.63001E-01  9.70781E-02 -5.97655E-05  1.55110E+00
 2.63001E-01  1.04805E-01 -6.01714E-05  2.00160E+00
 2.63001E-01  1.12613E-01 -6.06606E-05  2.52293E+00
 2.63001E-01  1.20514E-01 -6.12523E-05  3.10254E+00
 2.63001E-01  1.28523E-01 -6.19715E-05  3.71666E+00
 2.63001E-01  1.36654E-01 -6.28518E-05  4.33367E+00
 2.63001E-01  1.44923E-01 -6.39397E-05  4.91017E+00
 2.63001E-01  1.53349E-01 -6.52963E-05  5.40933E+00
 2.63001E-01  1.61949E-01 -6.69664E-05  5.82713E+00
 2.63001E-01  1.70745E-01 -6.87603E-05  6.17244E+00
 2.63001E-01  1.79759E-01 -6.92968E-05  6.49578E+00
 2.63001E-01  1.89014E-01 -6.37099E-05  6.86286E+00
 2.63001E-01  1.98537E-01 -4.62110E-05  7.25299E+00
 2.63001E-01  2.08355E-01 -2.37576E-05  7.58166E+00
 2.63001E-01  2.18498E-01 -8.42349E-06  7.80723E+00
 2.63001E-01  2.28998E-01 -1.80149E-06  7.93230E+00
 2.63001E-01  2.39890E-01 -1.68984E-07  7.95704E+00
 2.63001E-01  2.51212E-01 -4.34310E-09  7.87585E+00
 2.63001E-01  2.63001E-01 -1.29477E-12  7.65775E+00
 2.63001E-01  2.75302E-01  1.05220E-11  7.24333E+00
 2.63001E-01  2.88159E-01  3.42120E-12  6.54040E+00
 2.63001E-01  3.01621E-01  0.00000E+00  5.44524E+00
 2.63001E-01  3.15737E-01  0.00000E+00  3.90849E+00
 2.63001E-01  3.30561E-01  0.00000E+00  2.13965E+00
 2.63001E-01  3.46149E-01  0.00000E+00  6.90829E-01
 2.63001E-01  3.62560E-01  0.00000E+00  1.51806E-02
 2.63001E-01  3.79854E-01  0.00000E+00 -4.74669E-03

 2.75302E-01  0.00000E+00  6.12128E-10 -2.13088E-02
 2.75302E-01  7.39388E-03 -2.12472E-08 -1.67910E-02
 2.75302E-01  1.47882E-02 -2.13698E-08 -2.35250E-02
 2.75302E-01  2.21842E-02 -2.13856E-08 -2.65944E-02
 2.75302E-01  2.95839E-02 -2.13782E-08 -2.28616E-02
 2.75302E-01  3.69901E-02 -2.13750E-08 -2.08604E-02
 2.75302E-01  4.44063E-02 -2.13928E-08 -1.68828E-02
 2.75302E-01  5.18370E-02 -2.14024E-08 -5.29976E-03
 2.75302E-01  5.92874E-02 -2.14205E-08  1.30971E-02
 2.75302E-01  6.67636E-02 -2.14428E-08  4.18647E-02
 2.75302E-01  7.42726E-02 -2.14726E-08  1.01411E-01
 2.75302E-01  8.18220E-02 -2.15106E-08  2.10599E-01
 2.75302E-01  8.94207E-02 -2.15599E-08  3.68350E-01
 2.75302E-01  9.70781E-02 -2.16165E-08  5.70173E-01
 2.75302E-01  1.04805E-01 -2.16878E-08  8.21469E-01
 2.75302E-01  1.12613E-01 -2.17659E-08  1.13227E+00
 2.75302E-01  1.20514E-01 -2.18473E-08  1.51445E+00
 2.75302E-01  1.28523E-01 -2.19427E-08  1.98130E+00
 2.75302E-01  1.36654E-01 -2.20182E-08  2.52455E+00
 2.75302E-01  1.44923E-01 -2.20730E-08  3.10065E+00
 2.75302E-01  1.53349E-01 -2.20587E-08  3.66516E+00
 2.75302E-01  1.61949E-01 -2.19393E-08  4.18846E+00
 2.75302E-01  1.70745E-01 -2.15717E-08  4.64833E+00
 2.75302E-01  1.79759E-01 -2.05703E-08  5.06659E+00
 2.75302E-01  1.89014E-01 -1.79176E-08  5.48293E+00
 2.75302E-01  1.98537E-01 -1.26624E-08  5.89931E+00
 2.75302E-01  2.08355E-01 -6.60252E-09  6.28951E+00
 2.75302E-01  2.18498E-01 -2.41624E-09  6.62884E+00
 2.75302E-01  2.28998E-01 -5.32084E-10  6.89495E+00
 2.75302E-01  2.39890E-01 -5.18101E-11  7.08507E+00
 2.75302E-01  2.51212E-01 -8.46908E-13  7.21471E+00
 2.75302E-01  2.63001E-01  8.84783E-12  7.24333E+00
 2.75302E-01  2.75302E-01  1.18501E-11  7.07465E+00
 2.75302E-01  2.88159E-01 -1.66583E-11  6.60341E+00
 2.75302E-01  3.01621E-01  0.00000E+00  5.72579E+00
 2.75302E-01  3.15737E-01  0.00000E+00  4.38714E+00
 2.75302E-01  3.30561E-01  0.00000E+00  2.69165E+00
 2.75302E-01  3.46149E-01  0.00000E+00  1.01874E+00
 2.75302E-01  3.62560E-01  0.00000E+00  8.94373E-02
 2.75302E-01  3.79854E-01  0.00000E+00 -6.46332E-03

 2.88159E-01  0.00000E+00 -1.27013E-08 -2.98995E-02
 2.88159E-01  7.39388E-03 -1.65041E-10 -2.98828E-02
 2.88159E-01  1.47882E-02  7.53330E-12 -3.00507E-02
 2.88159E-01  2.21842E-02  6.02508E-11 -2.96803E-02
 2.88159E-01  2.95839E-02  9.15522E-11 -2.89705E-02
 2.88159E-01  3.69901E-02  9.49542E-11 -2.86674E-02
 2.88159E-01  4.44063E-02  7.45073E-11 -2.77781E-02
 2.88159E-01  5.18370E-02  9.22846E-11 -2.50917E-02
 2.88159E-01  5.92874E-02  9.45134E-11 -2.04602E-02
 2.88159E-01  6.67636E-02  8.52650E-11 -1.37451E-02
 2.88159E-01  7.42726E-02  7.71996E-11 -4.21986E-03
 2.88159E-01  8.18220E-02  8.45865E-11  1.11880E-02
 2.88159E-01  8.94207E-02  8.27610E-11  4.42988E-02
 2.88159E-01  9.70781E-02  8.39773E-11  1.07487E-01
 2.88159E-01  1.04805E-01  8.31082E-11  1.99930E-01
 2.88159E-01  1.12613E-01  8.25939E-11  3.16566E-01
 2.88159E-01  1.20514E-01  8.52176E-11  4.71779E-01
 2.88159E-01  1.28523E-01  8.86439E-11  6.96079E-01
 2.88159E-01  1.36654E-01  8.34737E-11  1.01576E+00
 2.88159E-01  1.44923E-01  9.27260E-11  1.44875E+00
 2.88159E-01  1.53349E-01  8.85226E-11  1.98931E+00
 2.88159E-01  1.61949E-01  8.12760E-11  2.55347E+00
 2.88159E-01  1.70745E-01  7.77274E-11  3.04964E+00
 2.88159E-01  1.79759E-01  7.22960E-11  3.48873E+00
 2.88159E-01  1.89014E-01  5.72291E-11  3.92391E+00
 2.88159E-01  1.98537E-01  3.64849E-11  4.36691E+00
 2.88159E-01  2.08355E-01  2.00207E-11  4.79919E+00
 2.88159E-01  2.18498E-01  7.18554E-12  5.20491E+00
 2.88159E-01  2.28998E-01  7.72336E-13  5.57228E+00
 2.88159E-01  2.39890E-01 -4.79705E-12  5.91291E+00
 2.88159E-01  2.51212E-01  3.88239E-12  6.25817E+00
 2.88159E-01  2.63001E-01  4.82984E-12  6.54040E+00
 2.88159E-01  2.75302E-01 -1.60860E-11  6.60341E+00
 2.88159E-01  2.88159E-01 -2.72892E-12  6.35741E+00
 2.88159E-01  3.01621E-01  0.00000E+00  5.74876E+00
 2.88159E-01  3.15737E-01  0.00000E+00  4.72865E+00
 2.88159E-01  3.30561E-01  0.00000E+00  3.25334E+00
 2.88159E-01  3.46149E-01  0.00000E+00  1.43343E+00
 2.88159E-01  3.62560E-01  0.00000E+00  2.27507E-01
 2.88159E-01  3.79854E-01  0.00000E+00 -6.64042E-03

 3.01621E-01  0.00000E+00  0.00000E+00 -2.76200E-02
 3.01621E-01  7.39388E-03  0.00000E+00 -2.88868E-02
 3.01621E-01  1.47882E-02  0.00000E+00 -2.74818E-02
 3.01621E-01  2.21842E-02  0.00000E+00 -2.59782E-02
 3.01621E-01  2.95839E-02  0.00000E+00 -2.53865E-02
 3.01621E-01  3.69901E-02  0.00000E+00 -2.46846E-02
 3.01621E-01  4.44063E-02  0.00000E+00 -2.36847E-02
 3.01621E-01  5.18370E-02  0.00000E+00 -2.24261E-02
 3.01621E-01  5.92874E-02  0.00000E+00 -2.07851E-02
 3.01621E-01  6.67636E-02  0.00000E+00 -1.92974E-02
 3.01621E-01  7.42726E-02  0.00000E+00 -2.05792E-02
 3.01621E-01  8.18220E-02  0.00000E+00 -2.56578E-02
 3.01621E-01  8.94207E-02  0.00000E+00 -2.75910E-02
 3.01621E-01  9.70781E-02  0.00000E+00 -1.86728E-02
 3.01621E-01  1.04805E-01  0.00000E+00 -6.30359E-04
 3.01621E-01  1.12613E-01  0.00000E+00  2.17355E-02
 3.01621E-01  1.20514E-01  0.00000E+00  5.78574E-02
 3.01621E-01  1.28523E-01  0.00000E+00  1.28972E-01
 3.01621E-01  1.36654E-01  0.00000E+00  2.55375E-01
 3.01621E-01  1.44923E-01  0.00000E+00  4.54757E-01
 3.01621E-01  1.53349E-01  0.00000E+00  7.35613E-01
 3.01621E-01  1.61949E-01  0.00000E+00  1.07367E+00
 3.01621E-01  1.70745E-01  0.00000E+00  1.44148E+00
 3.01621E-01  1.79759E-01  0.00000E+00  1.84838E+00
 3.01621E-01  1.89014E-01  0.00000E+00  2.31678E+00
 3.01621E-01  1.98537E-01  0.00000E+00  2.82433E+00
 3.01621E-01  2.08355E-01  0.00000E+00  3.31457E+00
 3.01621E-01  2.18498E-01  0.00000E+00  3.74771E+00
 3.01621E-01  2.28998E-01  0.00000E+00  4.10493E+00
 3.01621E-01  2.39890E-01  0.00000E+00  4.45040E+00
 3.01621E-01  2.51212E-01  0.00000E+00  4.92657E+00
 3.01621E-01  2.63001E-01  0.00000E+00  5.44524E+00
 3.01621E-01  2.75302E-01  0.00000E+00  5.72579E+00
 3.01621E-01  2.88159E-01  0.00000E+00  5.74876E+00
 3.01621E-01  3.01621E-01  0.00000E+00  5.57546E+00
 3.01621E-01  3.15737E-01  0.00000E+00  4.98912E+00
 3.01621E-01  3.30561E-01  0.00000E+00  3.73990E+00
 3.01621E-01  3.46149E-01  0.00000E+00  1.83122E+00
 3.01621E-01  3.62560E-01  0.00000E+00  3.95591E-01
 3.01621E-01  3.79854E-01  0.00000E+00  6.11573E-03

 3.15737E-01  0.00000E+00  0.00000E+00 -2.16827E-02
 3.15737E-01  7.39388E-03  0.00000E+00 -2.19837E-02
 3.15737E-01  1.47882E-02  0.00000E+00 -2.21801E-02
 3.15737E-01  2.21842E-02  0.00000E+00 -2.19127E-02
 3.15737E-01  2.95839E-02  0.00000E+00 -2.14163E-02
 3.15737E-01  3.69901E-02  0.00000E+00 -2.12851E-02
 3.15737E-01  4.44063E-02  0.00000E+00 -2.13290E-02
 3.15737E-01  5.18370E-02  0.00000E+00 -2.12350E-02
 3.15737E-01  5.92874E-02  0.00000E+00 -2.10904E-02
 3.15737E-01  6.67636E-02  0.00000E+00 -2.09013E-02
 3.15737E-01  7.42726E-02  0.00000E+00 -2.01921E-02
 3.15737E-01  8.18220E-02  0.00000E+00 -1.86675E-02
 3.15737E-01  8.94207E-02  0.00000E+00 -1.71288E-02
 3.15737E-01  9.70781E-02  0.00000E+00 -1.65663E-02
 3.15737E-01  1.04805E-01  0.00000E+00 -1.72656E-02
 3.15737E-01  1.12613E-01  0.00000E+00 -1.89891E-02
 3.15737E-01  1.20514E-01  0.00000E+00 -1.80416E-02
 3.15737E-01  1.28523E-01  0.00000E+00 -7.88155E-03
 3.15737E-01  1.36654E-01  0.00000E+00  1.48465E-02
 3.15737E-01  1.44923E-01  0.00000E+00  4.80919E-02
 3.15737E-01  1.53349E-01  0.00000E+00  9.69112E-02
 3.15737E-01  1.61949E-01  0.00000E+00  1.91078E-01
 3.15737E-01  1.70745E-01  0.00000E+00  3.64370E-01
 3.15737E-01  1.79759E-01  0.00000E+00  6.26174E-01
 3.15737E-01  1.89014E-01  0.00000E+00  9.74096E-01
 3.15737E-01  1.98537E-01  0.00000E+00  1.38358E+00
 3.15737E-01  2.08355E-01  0.00000E+00  1.81138E+00
 3.15737E-01  2.18498E-01  0.00000E+00  2.20655E+00
 3.15737E-01  2.28998E-01  0.00000E+00  2.51544E+00
 3.15737E-01  2.39890E-01  0.00000E+00  2.81113E+00
 3.15737E-01  2.51212E-01  0.00000E+00  3.29357E+00
 3.15737E-01  2.63001E-01  0.00000E+00  3.90849E+00
 3.15737E-01  2.75302E-01  0.00000E+00  4.38714E+00
 3.15737E-01  2.88159E-01  0.00000E+00  4.72865E+00
 3.15737E-01  3.01621E-01  0.00000E+00  4.98912E+00
 3.15737E-01  3.15737E-01  0.00000E+00  4.83880E+00
 3.15737E-01  3.30561E-01  0.00000E+00  3.92248E+00
 3.15737E-01  3.46149E-01  0.00000E+00  2.18301E+00
 3.15737E-01  3.62560E-01  0.00000E+00  6.45372E-01
 3.15737E-01  3.79854E-01  0.00000E+00  2.31600E-02

 3.30561E-01  0.00000E+00  0.00000E+00 -1.79613E-02
 3.30561E-01  7.39388E-03  0.00000E+00 -1.78525E-02
 3.30561E-01  1.47882E-02  0.00000E+00 -1.77948E-02
 3.30561E-01  2.21842E-02  0.00000E+00 -1.74920E-02
 3.30561E-01  2.95839E-02  0.00000E+00 -1.68806E-02
 3.30561E-01  3.69901E-02  0.00000E+00 -1.61639E-02
 3.30561E-01  4.44063E-02  0.00000E+00 -1.56421E-02
 3.30561E-01  5.18370E-02  0.00000E+00 -1.54845E-02
 3.30561E-01  5.92874E-02  0.00000E+00 -1.53556E-02
 3.30561E-01  6.67636E-02  0.00000E+00 -1.50026E-02
 3.30561E-01  7.42726E-02  0.00000E+00 -1.47260E-02
 3.30561E-01  8.18220E-02  0.00000E+00 -1.48206E-02
 3.30561E-01  8.94207E-02  0.00000E+00 -1.51307E-02
 3.30561E-01  9.70781E-02  0.00000E+00 -1.54500E-02
 3.30561E-01  1.04805E-01  0.00000E+00 -1.60104E-02
 3.30561E-01  1.12613E-01  0.00000E+00 -1.71858E-02
 3.30561E-01  1.20514E-01  0.00000E+00 -1.85804E-02
 3.30561E-01  1.28523E-01  0.00000E+00 -1.91791E-02
 3.30561E-01  1.36654E-01  0.00000E+00 -1.88013E-02
 3.30561E-01  1.44923E-01  0.00000E+00 -1.86557E-02
 3.30561E-01  1.53349E-01  0.00000E+00 -1.77633E-02
 3.30561E-01  1.61949E-01  0.00000E+00 -7.47981E-03
 3.30561E-01  1.70745E-01  0.00000E+00  2.26062E-02
 3.30561E-01  1.79759E-01  0.00000E+00  7.90675E-02
 3.30561E-01  1.89014E-01  0.00000E+00  1.68442E-01
 3.30561E-01  1.98537E-01  0.00000E+00  3.09767E-01
 3.30561E-01  2.08355E-01  0.00000E+00  5.29666E-01
 3.30561E-01  2.18498E-01  0.00000E+00  8.02480E-01
 3.30561E-01  2.28998E-01  0.00000E+00  1.05218E+00
 3.30561E-01  2.39890E-01  0.00000E+00  1.29585E+00
 3.30561E-01  2.51212E-01  0.00000E+00  1.65110E+00
 3.30561E-01  2.63001E-01  0.00000E+00  2.13965E+00
 3.30561E-01  2.75302E-01  0.00000E+00  2.69165E+00
 3.30561E-01  2.88159E-01  0.00000E+00  3.25334E+00
 3.30561E-01  3.01621E-01  0.00000E+00  3.73990E+00
 3.30561E-01  3.15737E-01  0.00000E+00  3.92248E+00
 3.30561E-01  3.30561E-01  0.00000E+00  3.51388E+00
 3.30561E-01  3.46149E-01  0.00000E+00  2.33059E+00
 3.30561E-01  3.62560E-01  0.00000E+00  9.43785E-01
 3.30561E-01  3.79854E-01  0.00000E+00  7.69738E-02

 3.46149E-01  0.00000E+00  0.00000E+00 -1.23764E-02
 3.46149E-01  7.39388E-03  0.00000E+00 -1.22763E-02
 3.46149E-01  1.47882E-02  0.00000E+00 -1.18599E-02
 3.46149E-01  2.21842E-02  0.00000E+00 -1.14136E-02
 3.46149E-01  2.95839E-02  0.00000E+00 -1.10165E-02
 3.46149E-01  3.69901E-02  0.00000E+00 -1.05338E-02
 3.46149E-01  4.44063E-02  0.00000E+00 -1.01373E-02
 3.46149E-01  5.18370E-02  0.00000E+00 -9.99093E-03
 3.46149E-01  5.92874E-02  0.00000E+00 -9.92478E-03
 3.46149E-01  6.67636E-02  0.00000E+00 -9.81896E-03
 3.46149E-01  7.42726E-02  0.00000E+00 -9.90499E-03
 3.46149E-01  8.18220E-02  0.00000E+00 -1.03724E-02
 3.46149E-01  8.94207E-02  0.00000E+00 -1.09707E-02
 3.46149E-01  9.70781E-02  0.00000E+00 -1.13724E-02
 3.46149E-01  1.04805E-01  0.00000E+00 -1.15125E-02
 3.46149E-01  1.12613E-01  0.00000E+00 -1.14448E-02
 3.46149E-01  1.20514E-01  0.00000E+00 -1.13802E-02
 3.46149E-01  1.28523E-01  0.00000E+00 -1.16562E-02
 3.46149E-01  1.36654E-01  0.00000E+00 -1.23314E-02
 3.46149E-01  1.44923E-01  0.00000E+00 -1.30026E-02
 3.46149E-01  1.53349E-01  0.00000E+00 -1.37392E-02
 3.46149E-01  1.61949E-01  0.00000E+00 -1.63380E-02
 3.46149E-01  1.70745E-01  0.00000E+00 -2.25664E-02
 3.46149E-01  1.79759E-01  0.00000E+00 -3.06712E-02
 3.46149E-01  1.89014E-01  0.00000E+00 -3.63371E-02
 3.46149E-01  1.98537E-01  0.00000E+00 -2.51687E-02
 3.46149E-01  2.08355E-01  0.00000E+00  2.46168E-02
 3.46149E-01  2.18498E-01  0.00000E+00  1.15715E-01
 3.46149E-01  2.28998E-01  0.00000E+00  2.31215E-01
 3.46149E-01  2.39890E-01  0.00000E+00  3.59178E-01
 3.46149E-01  2.51212E-01  0.00000E+00  4.97028E-01
 3.46149E-01  2.63001E-01  0.00000E+00  6.90829E-01
 3.46149E-01  2.75302E-01  0.00000E+00  1.01874E+00
 3.46149E-01  2.88159E-01  0.00000E+00  1.43343E+00
 3.46149E-01  3.01621E-01  0.00000E+00  1.83122E+00
 3.46149E-01  3.15737E-01  0.00000E+00  2.18301E+00
 3.46149E-01  3.30561E-01  0.00000E+00  2.33059E+00
 3.46149E-01  3.46149E-01  0.00000E+00  1.95956E+00
 3.46149E-01  3.62560E-01  0.00000E+00  1.09346E+00
 3.46149E-01  3.79854E-01  0.00000E+00  2.30248E-01

 3.62560E-01  0.00000E+00  0.00000E+00 -6.24035E-03
 3.62560E-01  7.39388E-03  0.00000E+00 -6.15289E-03
 3.62560E-01  1.47882E-02  0.00000E+00 -5.94021E-03
 3.62560E-01  2.21842E-02  0.00000E+00 -5.75769E-03
 3.62560E-01  2.95839E-02  0.00000E+00 -5.69255E-03
 3.62560E-01  3.69901E-02  0.00000E+00 -5.71857E-03
 3.62560E-01  4.44063E-02  0.00000E+00 -5.76918E-03
 3.62560E-01  5.18370E-02  0.00000E+00 -5.80467E-03
 3.62560E-01  5.92874E-02  0.00000E+00 -5.90734E-03
 3.62560E-01  6.67636E-02  0.00000E+00 -6.09859E-03
 3.62560E-01  7.42726E-02  0.00000E+00 -6.14288E-03
 3.62560E-01  8.18220E-02  0.00000E+00 -5.89140E-03
 3.62560E-01  8.94207E-02  0.00000E+00 -5.74171E-03
 3.62560E-01  9.70781E-02  0.00000E+00 -6.13262E-03
 3.62560E-01  1.04805E-01  0.00000E+00 -6.79752E-03
 3.62560E-01  1.12613E-01  0.00000E+00 -7.19462E-03
 3.62560E-01  1.20514E-01  0.00000E+00 -7.26556E-03
 3.62560E-01  1.28523E-01  0.00000E+00 -7.34113E-03
 3.62560E-01  1.36654E-01  0.00000E+00 -7.66037E-03
 3.62560E-01  1.44923E-01  0.00000E+00 -8.29119E-03
 3.62560E-01  1.53349E-01  0.00000E+00 -9.05856E-03
 3.62560E-01  1.61949E-01  0.00000E+00 -9.03708E-03
 3.62560E-01  1.70745E-01  0.00000E+00 -7.32551E-03
 3.62560E-01  1.79759E-01  0.00000E+00 -4.70393E-03
 3.62560E-01  1.89014E-01  0.00000E+00 -2.90822E-03
 3.62560E-01  1.98537E-01  0.00000E+00 -5.43273E-03
 3.62560E-01  2.08355E-01  0.00000E+00 -1.65549E-02
 3.62560E-01  2.18498E-01  0.00000E+00 -2.71493E-02
 3.62560E-01  2.28998E-01  0.00000E+00 -1.54445E-02
 3.62560E-01  2.39890E-01  0.00000E+00  1.06268E-02
 3.62560E-01  2.51212E-01  0.00000E+00  1.31525E-02
 3.62560E-01  2.63001E-01  0.00000E+00  1.51806E-02
 3.62560E-01  2.75302E-01  0.00000E+00  8.94373E-02
 3.62560E-01  2.88159E-01  0.00000E+00  2.27507E-01
 3.62560E-01  3.01621E-01  0.00000E+00  3.95591E-01
 3.62560E-01  3.15737E-01  0.00000E+00  6.45372E-01
 3.62560E-01  3.30561E-01  0.00000E+00  9.43785E-01
 3.62560E-01  3.46149E-01  0.00000E+00  1.09346E+00
 3.62560E-01  3.62560E-01  0.00000E+00  8.50139E-01
 3.62560E-01  3.79854E-01  0.00000E+00  3.30418E-01

 3.79854E-01  0.00000E+00  0.00000E+00 -2.06016E-03
 3.79854E-01  7.39388E-03  0.00000E+00 -1.92112E-03
 3.79854E-01  1.47882E-02  0.00000E+00 -2.09008E-03
 3.79854E-01  2.21842E-02  0.00000E+00 -2.28448E-03
 3.79854E-01  2.95839E-02  0.00000E+00 -2.38347E-03
 3.79854E-01  3.69901E-02  0.00000E+00 -2.48514E-03
 3.79854E-01  4.44063E-02  0.00000E+00 -2.59997E-03
 3.79854E-01  5.18370E-02  0.00000E+00 -2.71300E-03
 3.79854E-01  5.92874E-02  0.00000E+00 -2.82153E-03
 3.79854E-01  6.67636E-02  0.00000E+00 -2.92179E-03
 3.79854E-01  7.42726E-02  0.00000E+00 -2.99959E-03
 3.79854E-01  8.18220E-02  0.00000E+00 -3.04976E-03
 3.79854E-01  8.94207E-02  0.00000E+00 -3.11122E-03
 3.79854E-01  9.70781E-02  0.00000E+00 -3.22349E-03
 3.79854E-01  1.04805E-01  0.00000E+00 -3.34948E-03
 3.79854E-01  1.12613E-01  0.00000E+00 -3.42409E-03
 3.79854E-01  1.20514E-01  0.00000E+00 -3.46617E-03
 3.79854E-01  1.28523E-01  0.00000E+00 -3.56244E-03
 3.79854E-01  1.36654E-01  0.00000E+00 -3.75976E-03
 3.79854E-01  1.44923E-01  0.00000E+00 -4.03599E-03
 3.79854E-01  1.53349E-01  0.00000E+00 -4.37308E-03
 3.79854E-01  1.61949E-01  0.00000E+00 -4.78889E-03
 3.79854E-01  1.70745E-01  0.00000E+00 -5.31931E-03
 3.79854E-01  1.79759E-01  0.00000E+00 -6.05697E-03
 3.79854E-01  1.89014E-01  0.00000E+00 -7.06536E-03
 3.79854E-01  1.98537E-01  0.00000E+00 -7.68537E-03
 3.79854E-01  2.08355E-01  0.00000E+00 -6.80043E-03
 3.79854E-01  2.18498E-01  0.00000E+00 -5.54580E-03
 3.79854E-01  2.28998E-01  0.00000E+00 -7.19229E-03
 3.79854E-01  2.39890E-01  0.00000E+00 -1.03476E-02
 3.79854E-01  2.51212E-01  0.00000E+00 -8.82349E-03
 3.79854E-01  2.63001E-01  0.00000E+00 -4.74669E-03
 3.79854E-01  2.75302E-01  0.00000E+00 -6.46332E-03
 3.79854E-01  2.88159E-01  0.00000E+00 -6.64042E-03
 3.79854E-01  3.01621E-01  0.00000E+00  6.11573E-03
 3.79854E-01  3.15737E-01  0.00000E+00  2.31600E-02
 3.79854E-01  3.30561E-01  0.00000E+00  7.69738E-02
 3.79854E-01  3.46149E-01  0.00000E+00  2.30248E-01
 3.79854E-01  3.62560E-01  0.00000E+00  3.30418E-01
 3.79854E-01  3.79854E-01  0.00000E+00  2.39034E-01



==> anc/V_Lambda2.5kF_kF0.12 <==
 0.00000E+00  0.00000E+00 -1.51115E+02 -1.15396E+02
 0.00000E+00  1.10908E-02 -1.51131E+02 -1.15231E+02
 0.00000E+00  2.21823E-02 -1.51184E+02 -1.15296E+02
 0.00000E+00  3.32764E-02 -1.51275E+02 -1.15576E+02
 0.00000E+00  4.43759E-02 -1.51404E+02 -1.15921E+02
 0.00000E+00  5.54851E-02 -1.51573E+02 -1.16185E+02
 0.00000E+00  6.66094E-02 -1.51787E+02 -1.16526E+02
 0.00000E+00  7.77555E-02 -1.52051E+02 -1.17104E+02
 0.00000E+00  8.89311E-02 -1.52376E+02 -1.17778E+02
 0.00000E+00  1.00145E-01 -1.52772E+02 -1.18432E+02
 0.00000E+00  1.11409E-01 -1.53256E+02 -1.19204E+02
 0.00000E+00  1.22733E-01 -1.53848E+02 -1.20230E+02
 0.00000E+00  1.34131E-01 -1.54576E+02 -1.21456E+02
 0.00000E+00  1.45617E-01 -1.55477E+02 -1.22811E+02
 0.00000E+00  1.57207E-01 -1.56604E+02 -1.24417E+02
 0.00000E+00  1.68919E-01 -1.58029E+02 -1.26484E+02
 0.00000E+00  1.80771E-01 -1.59851E+02 -1.29075E+02
 0.00000E+00  1.92784E-01 -1.62216E+02 -1.32158E+02
 0.00000E+00  2.04981E-01 -1.65331E+02 -1.36083E+02
 0.00000E+00  2.17385E-01 -1.69496E+02 -1.41802E+02
 0.00000E+00  2.30023E-01 -1.75110E+02 -1.50135E+02
 0.00000E+00  2.42924E-01 -1.82521E+02 -1.60825E+02
 0.00000E+00  2.56118E-01 -1.91114E+02 -1.72492E+02
 0.00000E+00  2.69639E-01 -1.95747E+02 -1.79931E+02
 0.00000E+00  2.83521E-01 -1.79774E+02 -1.66726E+02
 0.00000E+00  2.97806E-01 -1.27423E+02 -1.17241E+02
 0.00000E+00  3.12532E-01 -6.35665E+01 -5.63985E+01
 0.00000E+00  3.27747E-01 -2.19291E+01 -1.76714E+01
 0.00000E+00  3.43497E-01 -4.57541E+00 -2.56315E+00
 0.00000E+00  3.59836E-01 -4.19334E-01  2.48465E-01
 0.00000E+00  3.76817E-01 -1.05559E-02  6.72511E-02
 0.00000E+00  3.94502E-01 -3.63983E-05 -3.33264E-02
 0.00000E+00  4.12953E-01 -1.19861E-08 -3.16737E-02
 0.00000E+00  4.32239E-01  1.20364E-08 -3.59808E-02
 0.00000E+00  4.52431E-01  0.00000E+00 -3.23938E-02
 0.00000E+00  4.73605E-01  0.00000E+00 -2.57131E-02
 0.00000E+00  4.95841E-01  0.00000E+00 -2.02000E-02
 0.00000E+00  5.19224E-01  0.00000E+00 -1.31360E-02
 0.00000E+00  5.43840E-01  0.00000E+00 -6.20965E-03
 0.00000E+00  5.69781E-01  0.00000E+00 -1.82958E-03

 1.10908E-02  0.00000E+00 -1.51131E+02 -1.15231E+02
 1.10908E-02  1.10908E-02 -1.51148E+02 -1.15622E+02
 1.10908E-02  2.21823E-02 -1.51200E+02 -1.15763E+02
 1.10908E-02  3.32764E-02 -1.51291E+02 -1.15793E+02
 1.10908E-02  4.43759E-02 -1.51420E+02 -1.15899E+02
 1.10908E-02  5.54851E-02 -1.51590E+02 -1.16197E+02
 1.10908E-02  6.66094E-02 -1.51803E+02 -1.16654E+02
 1.10908E-02  7.77555E-02 -1.52068E+02 -1.17205E+02
 1.10908E-02  8.89311E-02 -1.52393E+02 -1.17830E+02
 1.10908E-02  1.00145E-01 -1.52789E+02 -1.18525E+02
 1.10908E-02  1.11409E-01 -1.53273E+02 -1.19306E+02
 1.10908E-02  1.22733E-01 -1.53865E+02 -1.20210E+02
 1.10908E-02  1.34131E-01 -1.54593E+02 -1.21339E+02
 1.10908E-02  1.45617E-01 -1.55494E+02 -1.22801E+02
 1.10908E-02  1.57207E-01 -1.56622E+02 -1.24594E+02
 1.10908E-02  1.68919E-01 -1.58046E+02 -1.26680E+02
 1.10908E-02  1.80771E-01 -1.59868E+02 -1.29124E+02
 1.10908E-02  1.92784E-01 -1.62233E+02 -1.32089E+02
 1.10908E-02  2.04981E-01 -1.65348E+02 -1.35998E+02
 1.10908E-02  2.17385E-01 -1.69512E+02 -1.41665E+02
 1.10908E-02  2.30023E-01 -1.75125E+02 -1.49821E+02
 1.10908E-02  2.42924E-01 -1.82535E+02 -1.60369E+02
 1.10908E-02  2.56118E-01 -1.91127E+02 -1.72115E+02
 1.10908E-02  2.69639E-01 -1.95757E+02 -1.79781E+02
 1.10908E-02  2.83521E-01 -1.79781E+02 -1.66773E+02
 1.10908E-02  2.97806E-01 -1.27428E+02 -1.17380E+02
 1.10908E-02  3.12532E-01 -6.35692E+01 -5.65285E+01
 1.10908E-02  3.27747E-01 -2.19303E+01 -1.77290E+01
 1.10908E-02  3.43497E-01 -4.57572E+00 -2.56041E+00
 1.10908E-02  3.59836E-01 -4.19367E-01  2.68508E-01
 1.10908E-02  3.76817E-01 -1.05568E-02  8.11931E-02
 1.10908E-02  3.94502E-01 -3.64050E-05 -3.10012E-02
 1.10908E-02  4.12953E-01 -8.79232E-09 -3.31826E-02
 1.10908E-02  4.32239E-01  7.82152E-11 -3.54835E-02
 1.10908E-02  4.52431E-01  0.00000E+00 -3.22226E-02
 1.10908E-02  4.73605E-01  0.00000E+00 -2.61166E-02
 1.10908E-02  4.95841E-01  0.00000E+00 -1.98423E-02
 1.10908E-02  5.19224E-01  0.00000E+00 -1.29704E-02
 1.10908E-02  5.43840E-01  0.00000E+00 -6.45240E-03
 1.10908E-02  5.69781E-01  0.00000E+00 -1.91937E-03

 2.21823E-02  0.00000E+00 -1.51184E+02 -1.15296E+02
 2.21823E-02  1.10908E-02 -1.51200E+02 -1.15763E+02
 2.21823E-02  2.21823E-02 -1.51253E+02 -1.15842E+02
 2.21823E-02  3.32764E-02 -1.51344E+02 -1.15989E+02
 2.21823E-02  4.43759E-02 -1.51473E+02 -1.16277E+02
 2.21823E-02  5.54851E-02 -1.51642E+02 -1.16420E+02
 2.21823E-02  6.66094E-02 -1.51856E+02 -1.16615E+02
 2.21823E-02  7.77555E-02 -1.52121E+02 -1.17110E+02
 2.21823E-02  8.89311E-02 -1.52445E+02 -1.17834E+02
 2.21823E-02  1.00145E-01 -1.52842E+02 -1.18675E+02
 2.21823E-02  1.11409E-01 -1.53325E+02 -1.19597E+02
 2.21823E-02  1.22733E-01 -1.53917E+02 -1.20590E+02
 2.21823E-02  1.34131E-01 -1.54645E+02 -1.21677E+02
 2.21823E-02  1.45617E-01 -1.55547E+02 -1.22913E+02
 2.21823E-02  1.57207E-01 -1.56674E+02 -1.24457E+02
 2.21823E-02  1.68919E-01 -1.58099E+02 -1.26518E+02
 2.21823E-02  1.80771E-01 -1.59921E+02 -1.29171E+02
 2.21823E-02  1.92784E-01 -1.62284E+02 -1.32401E+02
 2.21823E-02  2.04981E-01 -1.65398E+02 -1.36473E+02
 2.21823E-02  2.17385E-01 -1.69560E+02 -1.42105E+02
 2.21823E-02  2.30023E-01 -1.75169E+02 -1.50001E+02
 2.21823E-02  2.42924E-01 -1.82574E+02 -1.60279E+02
 2.21823E-02  2.56118E-01 -1.91156E+02 -1.71980E+02
 2.21823E-02  2.69639E-01 -1.95775E+02 -1.79749E+02
 2.21823E-02  2.83521E-01 -1.79789E+02 -1.66786E+02
 2.21823E-02  2.97806E-01 -1.27432E+02 -1.17354E+02
 2.21823E-02  3.12532E-01 -6.35736E+01 -5.64715E+01
 2.21823E-02  3.27747E-01 -2.19329E+01 -1.76751E+01
 2.21823E-02  3.43497E-01 -4.57648E+00 -2.51203E+00
 2.21823E-02  3.59836E-01 -4.19454E-01  3.16705E-01
 2.21823E-02  3.76817E-01 -1.05594E-02  1.14924E-01
 2.21823E-02  3.94502E-01 -3.64151E-05 -2.18975E-02
 2.21823E-02  4.12953E-01 -8.74264E-09 -3.46493E-02
 2.21823E-02  4.32239E-01 -4.31939E-12 -3.52082E-02
 2.21823E-02  4.52431E-01  0.00000E+00 -3.15189E-02
 2.21823E-02  4.73605E-01  0.00000E+00 -2.60711E-02
 2.21823E-02  4.95841E-01  0.00000E+00 -1.97397E-02
 2.21823E-02  5.19224E-01  0.00000E+00 -1.27768E-02
 2.21823E-02  5.43840E-01  0.00000E+00 -6.40960E-03
 2.21823E-02  5.69781E-01  0.00000E+00 -2.07344E-03

 3.32764E-02  0.00000E+00 -1.51275E+02 -1.15576E+02
 3.32764E-02  1.10908E-02 -1.51291E+02 -1.15793E+02
 3.32764E-02  2.21823E-02 -1.51344E+02 -1.15989E+02
 3.32764E-02  3.32764E-02 -1.51435E+02 -1.16246E+02
 3.32764E-02  4.43759E-02 -1.51564E+02 -1.16495E+02
 3.32764E-02  5.54851E-02 -1.51733E+02 -1.16593E+02
 3.32764E-02  6.66094E-02 -1.51947E+02 -1.16760E+02
 3.32764E-02  7.77555E-02 -1.52212E+02 -1.17231E+02
 3.32764E-02  8.89311E-02 -1.52536E+02 -1.17934E+02
 3.32764E-02  1.00145E-01 -1.52933E+02 -1.18764E+02
 3.32764E-02  1.11409E-01 -1.53417E+02 -1.19705E+02
 3.32764E-02  1.22733E-01 -1.54009E+02 -1.20757E+02
 3.32764E-02  1.34131E-01 -1.54737E+02 -1.21894E+02
 3.32764E-02  1.45617E-01 -1.55639E+02 -1.23120E+02
 3.32764E-02  1.57207E-01 -1.56766E+02 -1.24616E+02
 3.32764E-02  1.68919E-01 -1.58189E+02 -1.26650E+02
 3.32764E-02  1.80771E-01 -1.60011E+02 -1.29358E+02
 3.32764E-02  1.92784E-01 -1.62373E+02 -1.32795E+02
 3.32764E-02  2.04981E-01 -1.65484E+02 -1.37169E+02
 3.32764E-02  2.17385E-01 -1.69642E+02 -1.42930E+02
 3.32764E-02  2.30023E-01 -1.75245E+02 -1.50602E+02
 3.32764E-02  2.42924E-01 -1.82639E+02 -1.60518E+02
 3.32764E-02  2.56118E-01 -1.91207E+02 -1.71989E+02
 3.32764E-02  2.69639E-01 -1.95806E+02 -1.79668E+02
 3.32764E-02  2.83521E-01 -1.79803E+02 -1.66655E+02
 3.32764E-02  2.97806E-01 -1.27440E+02 -1.17184E+02
 3.32764E-02  3.12532E-01 -6.35811E+01 -5.62811E+01
 3.32764E-02  3.27747E-01 -2.19374E+01 -1.74848E+01
 3.32764E-02  3.43497E-01 -4.57778E+00 -2.35335E+00
 3.32764E-02  3.59836E-01 -4.19603E-01  4.18264E-01
 3.32764E-02  3.76817E-01 -1.05638E-02  1.62257E-01
 3.32764E-02  3.94502E-01 -3.64323E-05 -9.57109E-03
 3.32764E-02  4.12953E-01 -8.73829E-09 -3.52341E-02
 3.32764E-02  4.32239E-01  1.17711E-11 -3.53863E-02
 3.32764E-02  4.52431E-01  0.00000E+00 -3.08771E-02
 3.32764E-02  4.73605E-01  0.00000E+00 -2.54788E-02
 3.32764E-02  4.95841E-01  0.00000E+00 -1.92146E-02
 3.32764E-02  5.19224E-01  0.00000E+00 -1.23771E-02
 3.32764E-02  5.43840E-01  0.00000E+00 -6.30660E-03
 3.32764E-02  5.69781E-01  0.00000E+00 -2.25759E-03

 4.43759E-02  0.00000E+00 -1.51404E+02 -1.15921E+02
 4.43759E-02  1.10908E-02 -1.51420E+02 -1.15899E+02
 4.43759E-02  2.21823E-02 -1.51473E+02 -1.16277E+02
 4.43759E-02  3.32764E-02 -1.51564E+02 -1.16495E+02
 4.43759E-02  4.43759E-02 -1.51693E+02 -1.16503E+02
 4.43759E-02  5.54851E-02 -1.51862E+02 -1.16740E+02
 4.43759E-02  6.66094E-02 -1.52076E+02 -1.17175E+02
 4.43759E-02  7.77555E-02 -1.52341E+02 -1.17672E+02
 4.43759E-02  8.89311E-02 -1.52666E+02 -1.18227E+02
 4.43759E-02  1.00145E-01 -1.53062E+02 -1.18873E+02
 4.43759E-02  1.11409E-01 -1.53546E+02 -1.19678E+02
 4.43759E-02  1.22733E-01 -1.54139E+02 -1.20705E+02
 4.43759E-02  1.34131E-01 -1.54867E+02 -1.21950E+02
 4.43759E-02  1.45617E-01 -1.55769E+02 -1.23405E+02
 4.43759E-02  1.57207E-01 -1.56896E+02 -1.25117E+02
 4.43759E-02  1.68919E-01 -1.58319E+02 -1.27180E+02
 4.43759E-02  1.80771E-01 -1.60139E+02 -1.29796E+02
 4.43759E-02  1.92784E-01 -1.62500E+02 -1.33282E+02
 4.43759E-02  2.04981E-01 -1.65608E+02 -1.37903E+02
 4.43759E-02  2.17385E-01 -1.69762E+02 -1.43823E+02
 4.43759E-02  2.30023E-01 -1.75356E+02 -1.51344E+02
 4.43759E-02  2.42924E-01 -1.82737E+02 -1.60921E+02
 4.43759E-02  2.56118E-01 -1.91285E+02 -1.72057E+02
 4.43759E-02  2.69639E-01 -1.95859E+02 -1.79504E+02
 4.43759E-02  2.83521E-01 -1.79832E+02 -1.66424E+02
 4.43759E-02  2.97806E-01 -1.27458E+02 -1.16999E+02
 4.43759E-02  3.12532E-01 -6.35946E+01 -5.61001E+01
 4.43759E-02  3.27747E-01 -2.19446E+01 -1.72442E+01
 4.43759E-02  3.43497E-01 -4.57977E+00 -2.11677E+00
 4.43759E-02  3.59836E-01 -4.19825E-01  5.62342E-01
 4.43759E-02  3.76817E-01 -1.05702E-02  2.19938E-01
 4.43759E-02  3.94502E-01 -3.64574E-05  6.33188E-03
 4.43759E-02  4.12953E-01 -8.75323E-09 -3.38948E-02
 4.43759E-02  4.32239E-01  6.49043E-11 -3.57237E-02
 4.43759E-02  4.52431E-01  0.00000E+00 -3.05603E-02
 4.43759E-02  4.73605E-01  0.00000E+00 -2.46464E-02
 4.43759E-02  4.95841E-01  0.00000E+00 -1.83607E-02
 4.43759E-02  5.19224E-01  0.00000E+00 -1.19131E-02
 4.43759E-02  5.43840E-01  0.00000E+00 -6.28562E-03
 4.43759E-02  5.69781E-01  0.00000E+00 -2.43709E-03

 5.54851E-02  0.00000E+00 -1.51573E+02 -1.16185E+02
 5.54851E-02  1.10908E-02 -1.51590E+02 -1.16197E+02
 5.54851E-02  2.21823E-02 -1.51642E+02 -1.16420E+02
 5.54851E-02  3.32764E-02 -1.51733E+02 -1.16593E+02
 5.54851E-02  4.43759E-02 -1.51862E+02 -1.16740E+02
 5.54851E-02  5.54851E-02 -1.52031E+02 -1.17125E+02
 5.54851E-02  6.66094E-02 -1.52245E+02 -1.17666E+02
 5.54851E-02  7.77555E-02 -1.52511E+02 -1.18207E+02
 5.54851E-02  8.89311E-02 -1.52836E+02 -1.18711E+02
 5.54851E-02  1.00145E-01 -1.53233E+02 -1.19215E+02
 5.54851E-02  1.11409E-01 -1.53717E+02 -1.19915E+02
 5.54851E-02  1.22733E-01 -1.54310E+02 -1.20975E+02
 5.54851E-02  1.34131E-01 -1.55038E+02 -1.22305E+02
 5.54851E-02  1.45617E-01 -1.55940E+02 -1.23784E+02
 5.54851E-02  1.57207E-01 -1.57067E+02 -1.25515E+02
 5.54851E-02  1.68919E-01 -1.58491E+02 -1.27704E+02
 5.54851E-02  1.80771E-01 -1.60310E+02 -1.30524E+02
 5.54851E-02  1.92784E-01 -1.62669E+02 -1.34145E+02
 5.54851E-02  2.04981E-01 -1.65775E+02 -1.38758E+02
 5.54851E-02  2.17385E-01 -1.69923E+02 -1.44580E+02
 5.54851E-02  2.30023E-01 -1.75508E+02 -1.51960E+02
 5.54851E-02  2.42924E-01 -1.82874E+02 -1.61330E+02
 5.54851E-02  2.56118E-01 -1.91400E+02 -1.72181E+02
 5.54851E-02  2.69639E-01 -1.95943E+02 -1.79377E+02
 5.54851E-02  2.83521E-01 -1.79885E+02 -1.66250E+02
 5.54851E-02  2.97806E-01 -1.27492E+02 -1.16927E+02
 5.54851E-02  3.12532E-01 -6.36171E+01 -5.60396E+01
 5.54851E-02  3.27747E-01 -2.19554E+01 -1.70712E+01
 5.54851E-02  3.43497E-01 -4.58261E+00 -1.89304E+00
 5.54851E-02  3.59836E-01 -4.20134E-01  7.20456E-01
 5.54851E-02  3.76817E-01 -1.05791E-02  2.95169E-01
 5.54851E-02  3.94502E-01 -3.64912E-05  3.08436E-02
 5.54851E-02  4.12953E-01 -8.73435E-09 -3.04366E-02
 5.54851E-02  4.32239E-01 -2.85412E-13 -3.55176E-02
 5.54851E-02  4.52431E-01  0.00000E+00 -3.02214E-02
 5.54851E-02  4.73605E-01  0.00000E+00 -2.40852E-02
 5.54851E-02  4.95841E-01  0.00000E+00 -1.78814E-02
 5.54851E-02  5.19224E-01  0.00000E+00 -1.16906E-02
 5.54851E-02  5.43840E-01  0.00000E+00 -6.31894E-03
 5.54851E-02  5.69781E-01  0.00000E+00 -2.59447E-03

 6.66094E-02  0.00000E+00 -1.51787E+02 -1.16526E+02
 6.66094E-02  1.10908E-02 -1.51803E+02 -1.16654E+02
 6.66094E-02  2.21823E-02 -1.51856E+02 -1.16615E+02
 6.66094E-02  3.32764E-02 -1.51947E+02 -1.16760E+02
 6.66094E-02  4.43759E-02 -1.52076E+02 -1.17175E+02
 6.66094E-02  5.54851E-02 -1.52245E+02 -1.17666E+02
 6.66094E-02  6.66094E-02 -1.52460E+02 -1.18185E+02
 6.66094E-02  7.77555E-02 -1.52725E+02 -1.18719E+02
 6.66094E-02  8.89311E-02 -1.53051E+02 -1.19224E+02
 6.66094E-02  1.00145E-01 -1.53448E+02 -1.19717E+02
 6.66094E-02  1.11409E-01 -1.53933E+02 -1.20418E+02
 6.66094E-02  1.22733E-01 -1.54526E+02 -1.21508E+02
 6.66094E-02  1.34131E-01 -1.55255E+02 -1.22853E+02
 6.66094E-02  1.45617E-01 -1.56158E+02 -1.24292E+02
 6.66094E-02  1.57207E-01 -1.57285E+02 -1.26017E+02
 6.66094E-02  1.68919E-01 -1.58709E+02 -1.28370E+02
 6.66094E-02  1.80771E-01 -1.60528E+02 -1.31452E+02
 6.66094E-02  1.92784E-01 -1.62886E+02 -1.35194E+02
 6.66094E-02  2.04981E-01 -1.65988E+02 -1.39693E+02
 6.66094E-02  2.17385E-01 -1.70131E+02 -1.45326E+02
 6.66094E-02  2.30023E-01 -1.75706E+02 -1.52571E+02
 6.66094E-02  2.42924E-01 -1.83057E+02 -1.61806E+02
 6.66094E-02  2.56118E-01 -1.91557E+02 -1.72445E+02
 6.66094E-02  2.69639E-01 -1.96066E+02 -1.79416E+02
 6.66094E-02  2.83521E-01 -1.79970E+02 -1.66177E+02
 6.66094E-02  2.97806E-01 -1.27547E+02 -1.16845E+02
 6.66094E-02  3.12532E-01 -6.36509E+01 -5.59277E+01
 6.66094E-02  3.27747E-01 -2.19706E+01 -1.68812E+01
 6.66094E-02  3.43497E-01 -4.58645E+00 -1.66371E+00
 6.66094E-02  3.59836E-01 -4.20543E-01  9.15576E-01
 6.66094E-02  3.76817E-01 -1.05906E-02  4.11943E-01
 6.66094E-02  3.94502E-01 -3.65349E-05  6.74192E-02
 6.66094E-02  4.12953E-01 -8.74216E-09 -2.89818E-02
 6.66094E-02  4.32239E-01  2.16693E-11 -3.41086E-02
 6.66094E-02  4.52431E-01  0.00000E+00 -2.88075E-02
 6.66094E-02  4.73605E-01  0.00000E+00 -2.40581E-02
 6.66094E-02  4.95841E-01  0.00000E+00 -1.76245E-02
 6.66094E-02  5.19224E-01  0.00000E+00 -1.14321E-02
 6.66094E-02  5.43840E-01  0.00000E+00 -6.32647E-03
 6.66094E-02  5.69781E-01  0.00000E+00 -2.71016E-03

 7.77555E-02  0.00000E+00 -1.52051E+02 -1.17104E+02
 7.77555E-02  1.10908E-02 -1.52068E+02 -1.17205E+02
 7.77555E-02  2.21823E-02 -1.52121E+02 -1.17110E+02
 7.77555E-02  3.32764E-02 -1.52212E+02 -1.17231E+02
 7.77555E-02  4.43759E-02 -1.52341E+02 -1.17672E+02
 7.77555E-02  5.54851E-02 -1.52511E+02 -1.18207E+02
 7.77555E-02  6.66094E-02 -1.52725E+02 -1.18719E+02
 7.77555E-02  7.77555E-02 -1.52991E+02 -1.19171E+02
 7.77555E-02  8.89311E-02 -1.53317E+02 -1.19654E+02
 7.77555E-02  1.00145E-01 -1.53715E+02 -1.20273E+02
 7.77555E-02  1.11409E-01 -1.54201E+02 -1.21082E+02
 7.77555E-02  1.22733E-01 -1.54795E+02 -1.22123E+02
 7.77555E-02  1.34131E-01 -1.55525E+02 -1.23409E+02
 7.77555E-02  1.45617E-01 -1.56428E+02 -1.24967E+02
 7.77555E-02  1.57207E-01 -1.57556E+02 -1.26908E+02
 7.77555E-02  1.68919E-01 -1.58980E+02 -1.29390E+02
 7.77555E-02  1.80771E-01 -1.60800E+02 -1.32477E+02
 7.77555E-02  1.92784E-01 -1.63156E+02 -1.36182E+02
 7.77555E-02  2.04981E-01 -1.66256E+02 -1.40646E+02
 7.77555E-02  2.17385E-01 -1.70393E+02 -1.46216E+02
 7.77555E-02  2.30023E-01 -1.75959E+02 -1.53345E+02
 7.77555E-02  2.42924E-01 -1.83292E+02 -1.62432E+02
 7.77555E-02  2.56118E-01 -1.91765E+02 -1.72912E+02
 7.77555E-02  2.69639E-01 -1.96235E+02 -1.79694E+02
 7.77555E-02  2.83521E-01 -1.80092E+02 -1.66209E+02
 7.77555E-02  2.97806E-01 -1.27628E+02 -1.16638E+02
 7.77555E-02  3.12532E-01 -6.36981E+01 -5.56073E+01
 7.77555E-02  3.27747E-01 -2.19908E+01 -1.65715E+01
 7.77555E-02  3.43497E-01 -4.59145E+00 -1.38318E+00
 7.77555E-02  3.59836E-01 -4.21066E-01  1.17255E+00
 7.77555E-02  3.76817E-01 -1.06052E-02  5.84323E-01
 7.77555E-02  3.94502E-01 -3.65898E-05  1.19419E-01
 7.77555E-02  4.12953E-01 -8.75638E-09 -3.01367E-02
 7.77555E-02  4.32239E-01  2.55391E-11 -3.12421E-02
 7.77555E-02  4.52431E-01  0.00000E+00 -2.60164E-02
 7.77555E-02  4.73605E-01  0.00000E+00 -2.45064E-02
 7.77555E-02  4.95841E-01  0.00000E+00 -1.72801E-02
 7.77555E-02  5.19224E-01  0.00000E+00 -1.09029E-02
 7.77555E-02  5.43840E-01  0.00000E+00 -6.27656E-03
 7.77555E-02  5.69781E-01  0.00000E+00 -2.78732E-03

 8.89311E-02  0.00000E+00 -1.52376E+02 -1.17778E+02
 8.89311E-02  1.10908E-02 -1.52393E+02 -1.17830E+02
 8.89311E-02  2.21823E-02 -1.52445E+02 -1.17834E+02
 8.89311E-02  3.32764E-02 -1.52536E+02 -1.17934E+02
 8.89311E-02  4.43759E-02 -1.52666E+02 -1.18227E+02
 8.89311E-02  5.54851E-02 -1.52836E+02 -1.18711E+02
 8.89311E-02  6.66094E-02 -1.53051E+02 -1.19224E+02
 8.89311E-02  7.77555E-02 -1.53317E+02 -1.19654E+02
 8.89311E-02  8.89311E-02 -1.53644E+02 -1.20179E+02
 8.89311E-02  1.00145E-01 -1.54043E+02 -1.20952E+02
 8.89311E-02  1.11409E-01 -1.54529E+02 -1.21869E+02
 8.89311E-02  1.22733E-01 -1.55124E+02 -1.22850E+02
 8.89311E-02  1.34131E-01 -1.55856E+02 -1.24094E+02
 8.89311E-02  1.45617E-01 -1.56760E+02 -1.25842E+02
 8.89311E-02  1.57207E-01 -1.57889E+02 -1.28059E+02
 8.89311E-02  1.68919E-01 -1.59314E+02 -1.30617E+02
 8.89311E-02  1.80771E-01 -1.61134E+02 -1.33574E+02
 8.89311E-02  1.92784E-01 -1.63490E+02 -1.37160E+02
 8.89311E-02  2.04981E-01 -1.66587E+02 -1.41616E+02
 8.89311E-02  2.17385E-01 -1.70718E+02 -1.47178E+02
 8.89311E-02  2.30023E-01 -1.76273E+02 -1.54211E+02
 8.89311E-02  2.42924E-01 -1.83588E+02 -1.63153E+02
 8.89311E-02  2.56118E-01 -1.92031E+02 -1.73497E+02
 8.89311E-02  2.69639E-01 -1.96457E+02 -1.80109E+02
 8.89311E-02  2.83521E-01 -1.80259E+02 -1.66349E+02
 8.89311E-02  2.97806E-01 -1.27739E+02 -1.16466E+02
 8.89311E-02  3.12532E-01 -6.37610E+01 -5.52496E+01
 8.89311E-02  3.27747E-01 -2.20170E+01 -1.61856E+01
 8.89311E-02  3.43497E-01 -4.59780E+00 -1.03044E+00
 8.89311E-02  3.59836E-01 -4.21721E-01  1.47035E+00
 8.89311E-02  3.76817E-01 -1.06233E-02  7.78363E-01
 8.89311E-02  3.94502E-01 -3.66576E-05  1.91531E-01
 8.89311E-02  4.12953E-01 -8.75915E-09 -1.91214E-02
 8.89311E-02  4.32239E-01  1.80946E-11 -2.78966E-02
 8.89311E-02  4.52431E-01  0.00000E+00 -2.46075E-02
 8.89311E-02  4.73605E-01  0.00000E+00 -2.46086E-02
 8.89311E-02  4.95841E-01  0.00000E+00 -1.69084E-02
 8.89311E-02  5.19224E-01  0.00000E+00 -1.05870E-02
 8.89311E-02  5.43840E-01  0.00000E+00 -6.33841E-03
 8.89311E-02  5.69781E-01  0.00000E+00 -2.90365E-03

 1.00145E-01  0.00000E+00 -1.52772E+02 -1.18432E+02
 1.00145E-01  1.10908E-02 -1.52789E+02 -1.18525E+02
 1.00145E-01  2.21823E-02 -1.52842E+02 -1.18675E+02
 1.00145E-01  3.32764E-02 -1.52933E+02 -1.18764E+02
 1.00145E-01  4.43759E-02 -1.53062E+02 -1.18873E+02
 1.00145E-01  5.54851E-02 -1.53233E+02 -1.19215E+02
 1.00145E-01  6.66094E-02 -1.53448E+02 -1.19717E+02
 1.00145E-01  7.77555E-02 -1.53715E+02 -1.20273E+02
 1.00145E-01  8.89311E-02 -1.54043E+02 -1.20952E+02
 1.00145E-01  1.00145E-01 -1.54443E+02 -1.21812E+02
 1.00145E-01  1.11409E-01 -1.54930E+02 -1.22762E+02
 1.00145E-01  1.22733E-01 -1.55527E+02 -1.23760E+02
 1.00145E-01  1.34131E-01 -1.56259E+02 -1.25061E+02
 1.00145E-01  1.45617E-01 -1.57165E+02 -1.26948E+02
 1.00145E-01  1.57207E-01 -1.58296E+02 -1.29307E+02
 1.00145E-01  1.68919E-01 -1.59722E+02 -1.31882E+02
 1.00145E-01  1.80771E-01 -1.61542E+02 -1.34739E+02
 1.00145E-01  1.92784E-01 -1.63897E+02 -1.38220E+02
 1.00145E-01  2.04981E-01 -1.66992E+02 -1.42621E+02
 1.00145E-01  2.17385E-01 -1.71118E+02 -1.48137E+02
 1.00145E-01  2.30023E-01 -1.76662E+02 -1.55088E+02
 1.00145E-01  2.42924E-01 -1.83957E+02 -1.63918E+02
 1.00145E-01  2.56118E-01 -1.92368E+02 -1.74128E+02
 1.00145E-01  2.69639E-01 -1.96743E+02 -1.80573E+02
 1.00145E-01  2.83521E-01 -1.80478E+02 -1.66600E+02
 1.00145E-01  2.97806E-01 -1.27885E+02 -1.16475E+02
 1.00145E-01  3.12532E-01 -6.38426E+01 -5.50227E+01
 1.00145E-01  3.27747E-01 -2.20502E+01 -1.57862E+01
 1.00145E-01  3.43497E-01 -4.60573E+00 -6.03427E-01
 1.00145E-01  3.59836E-01 -4.22533E-01  1.79274E+00
 1.00145E-01  3.76817E-01 -1.06456E-02  9.73600E-01
 1.00145E-01  3.94502E-01 -3.67404E-05  2.91022E-01
 1.00145E-01  4.12953E-01 -8.76748E-09  1.68032E-02
 1.00145E-01  4.32239E-01  3.10541E-11 -2.42316E-02
 1.00145E-01  4.52431E-01  0.00000E+00 -2.65420E-02
 1.00145E-01  4.73605E-01  0.00000E+00 -2.38064E-02
 1.00145E-01  4.95841E-01  0.00000E+00 -1.66518E-02
 1.00145E-01  5.19224E-01  0.00000E+00 -1.08642E-02
 1.00145E-01  5.43840E-01  0.00000E+00 -6.59626E-03
 1.00145E-01  5.69781E-01  0.00000E+00 -3.09974E-03

 1.11409E-01  0.00000E+00 -1.53256E+02 -1.19204E+02
 1.11409E-01  1.10908E-02 -1.53273E+02 -1.19306E+02
 1.11409E-01  2.21823E-02 -1.53325E+02 -1.19597E+02
 1.11409E-01  3.32764E-02 -1.53417E+02 -1.19705E+02
 1.11409E-01  4.43759E-02 -1.53546E+02 -1.19678E+02
 1.11409E-01  5.54851E-02 -1.53717E+02 -1.19915E+02
 1.11409E-01  6.66094E-02 -1.53933E+02 -1.20418E+02
 1.11409E-01  7.77555E-02 -1.54201E+02 -1.21082E+02
 1.11409E-01  8.89311E-02 -1.54529E+02 -1.21869E+02
 1.11409E-01  1.00145E-01 -1.54930E+02 -1.22762E+02
 1.11409E-01  1.11409E-01 -1.55420E+02 -1.23760E+02
 1.11409E-01  1.22733E-01 -1.56017E+02 -1.24903E+02
 1.11409E-01  1.34131E-01 -1.56751E+02 -1.26360E+02
 1.11409E-01  1.45617E-01 -1.57659E+02 -1.28302E+02
 1.11409E-01  1.57207E-01 -1.58791E+02 -1.30632E+02
 1.11409E-01  1.68919E-01 -1.60219E+02 -1.33162E+02
 1.11409E-01  1.80771E-01 -1.62040E+02 -1.35975E+02
 1.11409E-01  1.92784E-01 -1.64396E+02 -1.39390E+02
 1.11409E-01  2.04981E-01 -1.67488E+02 -1.43698E+02
 1.11409E-01  2.17385E-01 -1.71608E+02 -1.49125E+02
 1.11409E-01  2.30023E-01 -1.77140E+02 -1.56011E+02
 1.11409E-01  2.42924E-01 -1.84414E+02 -1.64770E+02
 1.11409E-01  2.56118E-01 -1.92788E+02 -1.74866E+02
 1.11409E-01  2.69639E-01 -1.97106E+02 -1.81150E+02
 1.11409E-01  2.83521E-01 -1.80760E+02 -1.66976E+02
 1.11409E-01  2.97806E-01 -1.28074E+02 -1.16614E+02
 1.11409E-01  3.12532E-01 -6.39466E+01 -5.48869E+01
 1.11409E-01  3.27747E-01 -2.20918E+01 -1.54065E+01
 1.11409E-01  3.43497E-01 -4.61556E+00 -1.43372E-01
 1.11409E-01  3.59836E-01 -4.23530E-01  2.16510E+00
 1.11409E-01  3.76817E-01 -1.06728E-02  1.21901E+00
 1.11409E-01  3.94502E-01 -3.68412E-05  4.31943E-01
 1.11409E-01  4.12953E-01 -8.77539E-09  7.48223E-02
 1.11409E-01  4.32239E-01  3.95746E-11 -1.72012E-02
 1.11409E-01  4.52431E-01  0.00000E+00 -2.95147E-02
 1.11409E-01  4.73605E-01  0.00000E+00 -2.28009E-02
 1.11409E-01  4.95841E-01  0.00000E+00 -1.66811E-02
 1.11409E-01  5.19224E-01  0.00000E+00 -1.13642E-02
 1.11409E-01  5.43840E-01  0.00000E+00 -6.75660E-03
 1.11409E-01  5.69781E-01  0.00000E+00 -3.25901E-03

 1.22733E-01  0.00000E+00 -1.53848E+02 -1.20230E+02
 1.22733E-01  1.10908E-02 -1.53865E+02 -1.20210E+02
 1.22733E-01  2.21823E-02 -1.53917E+02 -1.20590E+02
 1.22733E-01  3.32764E-02 -1.54009E+02 -1.20757E+02
 1.22733E-01  4.43759E-02 -1.54139E+02 -1.20705E+02
 1.22733E-01  5.54851E-02 -1.54310E+02 -1.20975E+02
 1.22733E-01  6.66094E-02 -1.54526E+02 -1.21508E+02
 1.22733E-01  7.77555E-02 -1.54795E+02 -1.22123E+02
 1.22733E-01  8.89311E-02 -1.55124E+02 -1.22850E+02
 1.22733E-01  1.00145E-01 -1.55527E+02 -1.23760E+02
 1.22733E-01  1.11409E-01 -1.56017E+02 -1.24903E+02
 1.22733E-01  1.22733E-01 -1.56617E+02 -1.26318E+02
 1.22733E-01  1.34131E-01 -1.57353E+02 -1.27990E+02
 1.22733E-01  1.45617E-01 -1.58262E+02 -1.29900E+02
 1.22733E-01  1.57207E-01 -1.59397E+02 -1.32054E+02
 1.22733E-01  1.68919E-01 -1.60826E+02 -1.34485E+02
 1.22733E-01  1.80771E-01 -1.62649E+02 -1.37301E+02
 1.22733E-01  1.92784E-01 -1.65004E+02 -1.40691E+02
 1.22733E-01  2.04981E-01 -1.68095E+02 -1.44892E+02
 1.22733E-01  2.17385E-01 -1.72209E+02 -1.50207E+02
 1.22733E-01  2.30023E-01 -1.77728E+02 -1.57039E+02
 1.22733E-01  2.42924E-01 -1.84977E+02 -1.65762E+02
 1.22733E-01  2.56118E-01 -1.93310E+02 -1.75776E+02
 1.22733E-01  2.69639E-01 -1.97562E+02 -1.81903E+02
 1.22733E-01  2.83521E-01 -1.81119E+02 -1.67484E+02
 1.22733E-01  2.97806E-01 -1.28316E+02 -1.16816E+02
 1.22733E-01  3.12532E-01 -6.40778E+01 -5.47848E+01
 1.22733E-01  3.27747E-01 -2.21436E+01 -1.50679E+01
 1.22733E-01  3.43497E-01 -4.62769E+00  3.11262E-01
 1.22733E-01  3.59836E-01 -4.24753E-01  2.60828E+00
 1.22733E-01  3.76817E-01 -1.07061E-02  1.55670E+00
 1.22733E-01  3.94502E-01 -3.69638E-05  6.23723E-01
 1.22733E-01  4.12953E-01 -8.78646E-09  1.50620E-01
 1.22733E-01  4.32239E-01  3.16627E-11 -3.36688E-03
 1.22733E-01  4.52431E-01  0.00000E+00 -3.08893E-02
 1.22733E-01  4.73605E-01  0.00000E+00 -2.23711E-02
 1.22733E-01  4.95841E-01  0.00000E+00 -1.70795E-02
 1.22733E-01  5.19224E-01  0.00000E+00 -1.16834E-02
 1.22733E-01  5.43840E-01  0.00000E+00 -6.60119E-03
 1.22733E-01  5.69781E-01  0.00000E+00 -3.28595E-03

 1.34131E-01  0.00000E+00 -1.54576E+02 -1.21456E+02
 1.34131E-01  1.10908E-02 -1.54593E+02 -1.21339E+02
 1.34131E-01  2.21823E-02 -1.54645E+02 -1.21677E+02
 1.34131E-01  3.32764E-02 -1.54737E+02 -1.21894E+02
 1.34131E-01  4.43759E-02 -1.54867E+02 -1.21950E+02
 1.34131E-01  5.54851E-02 -1.55038E+02 -1.22305E+02
 1.34131E-01  6.66094E-02 -1.55255E+02 -1.22853E+02
 1.34131E-01  7.77555E-02 -1.55525E+02 -1.23409E+02
 1.34131E-01  8.89311E-02 -1.55856E+02 -1.24094E+02
 1.34131E-01  1.00145E-01 -1.56259E+02 -1.25061E+02
 1.34131E-01  1.11409E-01 -1.56751E+02 -1.26360E+02
 1.34131E-01  1.22733E-01 -1.57353E+02 -1.27990E+02
 1.34131E-01  1.34131E-01 -1.58091E+02 -1.29803E+02
 1.34131E-01  1.45617E-01 -1.59003E+02 -1.31652E+02
 1.34131E-01  1.57207E-01 -1.60139E+02 -1.33638E+02
 1.34131E-01  1.68919E-01 -1.61571E+02 -1.35973E+02
 1.34131E-01  1.80771E-01 -1.63395E+02 -1.38785E+02
 1.34131E-01  1.92784E-01 -1.65751E+02 -1.42152E+02
 1.34131E-01  2.04981E-01 -1.68839E+02 -1.46262E+02
 1.34131E-01  2.17385E-01 -1.72947E+02 -1.51476E+02
 1.34131E-01  2.30023E-01 -1.78451E+02 -1.58242E+02
 1.34131E-01  2.42924E-01 -1.85673E+02 -1.66906E+02
 1.34131E-01  2.56118E-01 -1.93958E+02 -1.76822E+02
 1.34131E-01  2.69639E-01 -1.98132E+02 -1.82780E+02
 1.34131E-01  2.83521E-01 -1.81572E+02 -1.68100E+02
 1.34131E-01  2.97806E-01 -1.28621E+02 -1.17100E+02
 1.34131E-01  3.12532E-01 -6.42420E+01 -5.47409E+01
 1.34131E-01  3.27747E-01 -2.22079E+01 -1.47637E+01
 1.34131E-01  3.43497E-01 -4.64263E+00  7.66943E-01
 1.34131E-01  3.59836E-01 -4.26252E-01  3.09250E+00
 1.34131E-01  3.76817E-01 -1.07467E-02  1.94727E+00
 1.34131E-01  3.94502E-01 -3.71129E-05  8.51425E-01
 1.34131E-01  4.12953E-01 -8.80082E-09  2.45459E-01
 1.34131E-01  4.32239E-01  1.99045E-11  1.96867E-02
 1.34131E-01  4.52431E-01  0.00000E+00 -3.00028E-02
 1.34131E-01  4.73605E-01  0.00000E+00 -2.26323E-02
 1.34131E-01  4.95841E-01  0.00000E+00 -1.75526E-02
 1.34131E-01  5.19224E-01  0.00000E+00 -1.18591E-02
 1.34131E-01  5.43840E-01  0.00000E+00 -6.50509E-03
 1.34131E-01  5.69781E-01  0.00000E+00 -3.29140E-03

 1.45617E-01  0.00000E+00 -1.55477E+02 -1.22811E+02
 1.45617E-01  1.10908E-02 -1.55494E+02 -1.22801E+02
 1.45617E-01  2.21823E-02 -1.55547E+02 -1.22913E+02
 1.45617E-01  3.32764E-02 -1.55639E+02 -1.23120E+02
 1.45617E-01  4.43759E-02 -1.55769E+02 -1.23405E+02
 1.45617E-01  5.54851E-02 -1.55940E+02 -1.23784E+02
 1.45617E-01  6.66094E-02 -1.56158E+02 -1.24292E+02
 1.45617E-01  7.77555E-02 -1.56428E+02 -1.24967E+02
 1.45617E-01  8.89311E-02 -1.56760E+02 -1.25842E+02
 1.45617E-01  1.00145E-01 -1.57165E+02 -1.26948E+02
 1.45617E-01  1.11409E-01 -1.57659E+02 -1.28302E+02
 1.45617E-01  1.22733E-01 -1.58262E+02 -1.29900E+02
 1.45617E-01  1.34131E-01 -1.59003E+02 -1.31652E+02
 1.45617E-01  1.45617E-01 -1.59917E+02 -1.33475E+02
 1.45617E-01  1.57207E-01 -1.61057E+02 -1.35455E+02
 1.45617E-01  1.68919E-01 -1.62490E+02 -1.37755E+02
 1.45617E-01  1.80771E-01 -1.64316E+02 -1.40502E+02
 1.45617E-01  1.92784E-01 -1.66673E+02 -1.43807E+02
 1.45617E-01  2.04981E-01 -1.69758E+02 -1.47870E+02
 1.45617E-01  2.17385E-01 -1.73857E+02 -1.53022E+02
 1.45617E-01  2.30023E-01 -1.79344E+02 -1.59687E+02
 1.45617E-01  2.42924E-01 -1.86534E+02 -1.68214E+02
 1.45617E-01  2.56118E-01 -1.94762E+02 -1.77964E+02
 1.45617E-01  2.69639E-01 -1.98843E+02 -1.83725E+02
 1.45617E-01  2.83521E-01 -1.82139E+02 -1.68804E+02
 1.45617E-01  2.97806E-01 -1.29002E+02 -1.17504E+02
 1.45617E-01  3.12532E-01 -6.44464E+01 -5.47929E+01
 1.45617E-01  3.27747E-01 -2.22874E+01 -1.44864E+01
 1.45617E-01  3.43497E-01 -4.66104E+00  1.23226E+00
 1.45617E-01  3.59836E-01 -4.28091E-01  3.57757E+00
 1.45617E-01  3.76817E-01 -1.07963E-02  2.33981E+00
 1.45617E-01  3.94502E-01 -3.72950E-05  1.10009E+00
 1.45617E-01  4.12953E-01 -8.82910E-09  3.64622E-01
 1.45617E-01  4.32239E-01  3.30793E-11  5.51826E-02
 1.45617E-01  4.52431E-01  0.00000E+00 -2.63259E-02
 1.45617E-01  4.73605E-01  0.00000E+00 -2.34930E-02
 1.45617E-01  4.95841E-01  0.00000E+00 -1.77880E-02
 1.45617E-01  5.19224E-01  0.00000E+00 -1.20203E-02
 1.45617E-01  5.43840E-01  0.00000E+00 -6.90384E-03
 1.45617E-01  5.69781E-01  0.00000E+00 -3.41067E-03

 1.57207E-01  0.00000E+00 -1.56604E+02 -1.24417E+02
 1.57207E-01  1.10908E-02 -1.56622E+02 -1.24594E+02
 1.57207E-01  2.21823E-02 -1.56674E+02 -1.24457E+02
 1.57207E-01  3.32764E-02 -1.56766E+02 -1.24616E+02
 1.57207E-01  4.43759E-02 -1.56896E+02 -1.25117E+02
 1.57207E-01  5.54851E-02 -1.57067E+02 -1.25515E+02
 1.57207E-01  6.66094E-02 -1.57285E+02 -1.26017E+02
 1.57207E-01  7.77555E-02 -1.57556E+02 -1.26908E+02
 1.57207E-01  8.89311E-02 -1.57889E+02 -1.28059E+02
 1.57207E-01  1.00145E-01 -1.58296E+02 -1.29307E+02
 1.57207E-01  1.11409E-01 -1.58791E+02 -1.30632E+02
 1.57207E-01  1.22733E-01 -1.59397E+02 -1.32054E+02
 1.57207E-01  1.34131E-01 -1.60139E+02 -1.33638E+02
 1.57207E-01  1.45617E-01 -1.61057E+02 -1.35455E+02
 1.57207E-01  1.57207E-01 -1.62199E+02 -1.37511E+02
 1.57207E-01  1.68919E-01 -1.63635E+02 -1.39802E+02
 1.57207E-01  1.80771E-01 -1.65462E+02 -1.42443E+02
 1.57207E-01  1.92784E-01 -1.67819E+02 -1.45661E+02
 1.57207E-01  2.04981E-01 -1.70900E+02 -1.49704E+02
 1.57207E-01  2.17385E-01 -1.74989E+02 -1.54825E+02
 1.57207E-01  2.30023E-01 -1.80454E+02 -1.61381E+02
 1.57207E-01  2.42924E-01 -1.87603E+02 -1.69742E+02
 1.57207E-01  2.56118E-01 -1.95762E+02 -1.79303E+02
 1.57207E-01  2.69639E-01 -1.99727E+02 -1.84843E+02
 1.57207E-01  2.83521E-01 -1.82844E+02 -1.69651E+02
 1.57207E-01  2.97806E-01 -1.29476E+02 -1.18015E+02
 1.57207E-01  3.12532E-01 -6.46994E+01 -5.49213E+01
 1.57207E-01  3.27747E-01 -2.23855E+01 -1.42679E+01
 1.57207E-01  3.43497E-01 -4.68371E+00  1.65397E+00
 1.57207E-01  3.59836E-01 -4.30353E-01  4.04277E+00
 1.57207E-01  3.76817E-01 -1.08574E-02  2.74866E+00
 1.57207E-01  3.94502E-01 -3.75185E-05  1.39722E+00
 1.57207E-01  4.12953E-01 -8.85237E-09  5.30319E-01
 1.57207E-01  4.32239E-01  2.92932E-11  1.12877E-01
 1.57207E-01  4.52431E-01  0.00000E+00 -1.70725E-02
 1.57207E-01  4.73605E-01  0.00000E+00 -2.45588E-02
 1.57207E-01  4.95841E-01  0.00000E+00 -1.80318E-02
 1.57207E-01  5.19224E-01  0.00000E+00 -1.21647E-02
 1.57207E-01  5.43840E-01  0.00000E+00 -7.58107E-03
 1.57207E-01  5.69781E-01  0.00000E+00 -3.57970E-03

 1.68919E-01  0.00000E+00 -1.58029E+02 -1.26484E+02
 1.68919E-01  1.10908E-02 -1.58046E+02 -1.26680E+02
 1.68919E-01  2.21823E-02 -1.58099E+02 -1.26518E+02
 1.68919E-01  3.32764E-02 -1.58189E+02 -1.26650E+02
 1.68919E-01  4.43759E-02 -1.58319E+02 -1.27180E+02
 1.68919E-01  5.54851E-02 -1.58491E+02 -1.27704E+02
 1.68919E-01  6.66094E-02 -1.58709E+02 -1.28370E+02
 1.68919E-01  7.77555E-02 -1.58980E+02 -1.29390E+02
 1.68919E-01  8.89311E-02 -1.59314E+02 -1.30617E+02
 1.68919E-01  1.00145E-01 -1.59722E+02 -1.31882E+02
 1.68919E-01  1.11409E-01 -1.60219E+02 -1.33162E+02
 1.68919E-01  1.22733E-01 -1.60826E+02 -1.34485E+02
 1.68919E-01  1.34131E-01 -1.61571E+02 -1.35973E+02
 1.68919E-01  1.45617E-01 -1.62490E+02 -1.37755E+02
 1.68919E-01  1.57207E-01 -1.63635E+02 -1.39802E+02
 1.68919E-01  1.68919E-01 -1.65073E+02 -1.42040E+02
 1.68919E-01  1.80771E-01 -1.66902E+02 -1.44585E+02
 1.68919E-01  1.92784E-01 -1.69257E+02 -1.47729E+02
 1.68919E-01  2.04981E-01 -1.72332E+02 -1.51741E+02
 1.68919E-01  2.17385E-01 -1.76406E+02 -1.56831E+02
 1.68919E-01  2.30023E-01 -1.81842E+02 -1.63320E+02
 1.68919E-01  2.42924E-01 -1.88938E+02 -1.71576E+02
 1.68919E-01  2.56118E-01 -1.97007E+02 -1.80994E+02
 1.68919E-01  2.69639E-01 -2.00823E+02 -1.86304E+02
 1.68919E-01  2.83521E-01 -1.83713E+02 -1.70727E+02
 1.68919E-01  2.97806E-01 -1.30058E+02 -1.18603E+02
 1.68919E-01  3.12532E-01 -6.50104E+01 -5.50880E+01
 1.68919E-01  3.27747E-01 -2.25063E+01 -1.41564E+01
 1.68919E-01  3.43497E-01 -4.71164E+00  1.95580E+00
 1.68919E-01  3.59836E-01 -4.33141E-01  4.47470E+00
 1.68919E-01  3.76817E-01 -1.09326E-02  3.21184E+00
 1.68919E-01  3.94502E-01 -3.77942E-05  1.78485E+00
 1.68919E-01  4.12953E-01 -8.88200E-09  7.70359E-01
 1.68919E-01  4.32239E-01  2.50885E-11  2.05223E-01
 1.68919E-01  4.52431E-01  0.00000E+00  1.67025E-03
 1.68919E-01  4.73605E-01  0.00000E+00 -2.53197E-02
 1.68919E-01  4.95841E-01  0.00000E+00 -1.87490E-02
 1.68919E-01  5.19224E-01  0.00000E+00 -1.22316E-02
 1.68919E-01  5.43840E-01  0.00000E+00 -8.07143E-03
 1.68919E-01  5.69781E-01  0.00000E+00 -3.65876E-03

 1.80771E-01  0.00000E+00 -1.59851E+02 -1.29075E+02
 1.80771E-01  1.10908E-02 -1.59868E+02 -1.29124E+02
 1.80771E-01  2.21823E-02 -1.59921E+02 -1.29171E+02
 1.80771E-01  3.32764E-02 -1.60011E+02 -1.29358E+02
 1.80771E-01  4.43759E-02 -1.60139E+02 -1.29796E+02
 1.80771E-01  5.54851E-02 -1.60310E+02 -1.30524E+02
 1.80771E-01  6.66094E-02 -1.60528E+02 -1.31452E+02
 1.80771E-01  7.77555E-02 -1.60800E+02 -1.32477E+02
 1.80771E-01  8.89311E-02 -1.61134E+02 -1.33574E+02
 1.80771E-01  1.00145E-01 -1.61542E+02 -1.34739E+02
 1.80771E-01  1.11409E-01 -1.62040E+02 -1.35975E+02
 1.80771E-01  1.22733E-01 -1.62649E+02 -1.37301E+02
 1.80771E-01  1.34131E-01 -1.63395E+02 -1.38785E+02
 1.80771E-01  1.45617E-01 -1.64316E+02 -1.40502E+02
 1.80771E-01  1.57207E-01 -1.65462E+02 -1.42443E+02
 1.80771E-01  1.68919E-01 -1.66902E+02 -1.44585E+02
 1.80771E-01  1.80771E-01 -1.68730E+02 -1.47062E+02
 1.80771E-01  1.92784E-01 -1.71080E+02 -1.50146E+02
 1.80771E-01  2.04981E-01 -1.74145E+02 -1.54101E+02
 1.80771E-01  2.17385E-01 -1.78197E+02 -1.59148E+02
 1.80771E-01  2.30023E-01 -1.83591E+02 -1.65605E+02
 1.80771E-01  2.42924E-01 -1.90613E+02 -1.73805E+02
 1.80771E-01  2.56118E-01 -1.98557E+02 -1.83090E+02
 1.80771E-01  2.69639E-01 -2.02175E+02 -1.88118E+02
 1.80771E-01  2.83521E-01 -1.84774E+02 -1.72045E+02
 1.80771E-01  2.97806E-01 -1.30764E+02 -1.19318E+02
 1.80771E-01  3.12532E-01 -6.53890E+01 -5.53474E+01
 1.80771E-01  3.27747E-01 -2.26543E+01 -1.41701E+01
 1.80771E-01  3.43497E-01 -4.74604E+00  2.13726E+00
 1.80771E-01  3.59836E-01 -4.36588E-01  4.85694E+00
 1.80771E-01  3.76817E-01 -1.10258E-02  3.69970E+00
 1.80771E-01  3.94502E-01 -3.81364E-05  2.23829E+00
 1.80771E-01  4.12953E-01 -8.91440E-09  1.07646E+00
 1.80771E-01  4.32239E-01  2.02740E-11  3.37917E-01
 1.80771E-01  4.52431E-01  0.00000E+00  3.46965E-02
 1.80771E-01  4.73605E-01  0.00000E+00 -2.56445E-02
 1.80771E-01  4.95841E-01  0.00000E+00 -2.00056E-02
 1.80771E-01  5.19224E-01  0.00000E+00 -1.21188E-02
 1.80771E-01  5.43840E-01  0.00000E+00 -8.41898E-03
 1.80771E-01  5.69781E-01  0.00000E+00 -3.67151E-03

 1.92784E-01  0.00000E+00 -1.62216E+02 -1.32158E+02
 1.92784E-01  1.10908E-02 -1.62233E+02 -1.32089E+02
 1.92784E-01  2.21823E-02 -1.62284E+02 -1.32401E+02
 1.92784E-01  3.32764E-02 -1.62373E+02 -1.32795E+02
 1.92784E-01  4.43759E-02 -1.62500E+02 -1.33282E+02
 1.92784E-01  5.54851E-02 -1.62669E+02 -1.34145E+02
 1.92784E-01  6.66094E-02 -1.62886E+02 -1.35194E+02
 1.92784E-01  7.77555E-02 -1.63156E+02 -1.36182E+02
 1.92784E-01  8.89311E-02 -1.63490E+02 -1.37160E+02
 1.92784E-01  1.00145E-01 -1.63897E+02 -1.38220E+02
 1.92784E-01  1.11409E-01 -1.64396E+02 -1.39390E+02
 1.92784E-01  1.22733E-01 -1.65004E+02 -1.40691E+02
 1.92784E-01  1.34131E-01 -1.65751E+02 -1.42152E+02
 1.92784E-01  1.45617E-01 -1.66673E+02 -1.43807E+02
 1.92784E-01  1.57207E-01 -1.67819E+02 -1.45661E+02
 1.92784E-01  1.68919E-01 -1.69257E+02 -1.47729E+02
 1.92784E-01  1.80771E-01 -1.71080E+02 -1.50146E+02
 1.92784E-01  1.92784E-01 -1.73421E+02 -1.53164E+02
 1.92784E-01  2.04981E-01 -1.76467E+02 -1.57041E+02
 1.92784E-01  2.17385E-01 -1.80482E+02 -1.62025E+02
 1.92784E-01  2.30023E-01 -1.85813E+02 -1.68439E+02
 1.92784E-01  2.42924E-01 -1.92726E+02 -1.76535E+02
 1.92784E-01  2.56118E-01 -2.00492E+02 -1.85558E+02
 1.92784E-01  2.69639E-01 -2.03836E+02 -1.90161E+02
 1.92784E-01  2.83521E-01 -1.86052E+02 -1.73554E+02
 1.92784E-01  2.97806E-01 -1.31607E+02 -1.20269E+02
 1.92784E-01  3.12532E-01 -6.58445E+01 -5.58272E+01
 1.92784E-01  3.27747E-01 -2.28348E+01 -1.43031E+01
 1.92784E-01  3.43497E-01 -4.78838E+00  2.25904E+00
 1.92784E-01  3.59836E-01 -4.40858E-01  5.17057E+00
 1.92784E-01  3.76817E-01 -1.11419E-02  4.12791E+00
 1.92784E-01  3.94502E-01 -3.85641E-05  2.67887E+00
 1.92784E-01  4.12953E-01 -8.95795E-09  1.41126E+00
 1.92784E-01  4.32239E-01  2.11174E-11  5.11422E-01
 1.92784E-01  4.52431E-01  0.00000E+00  8.77192E-02
 1.92784E-01  4.73605E-01  0.00000E+00 -2.56147E-02
 1.92784E-01  4.95841E-01  0.00000E+00 -2.15464E-02
 1.92784E-01  5.19224E-01  0.00000E+00 -1.17004E-02
 1.92784E-01  5.43840E-01  0.00000E+00 -9.07362E-03
 1.92784E-01  5.69781E-01  0.00000E+00 -3.77392E-03

 2.04981E-01  0.00000E+00 -1.65331E+02 -1.36083E+02
 2.04981E-01  1.10908E-02 -1.65348E+02 -1.35998E+02
 2.04981E-01  2.21823E-02 -1.65398E+02 -1.36473E+02
 2.04981E-01  3.32764E-02 -1.65484E+02 -1.37169E+02
 2.04981E-01  4.43759E-02 -1.65608E+02 -1.37903E+02
 2.04981E-01  5.54851E-02 -1.65775E+02 -1.38758E+02
 2.04981E-01  6.66094E-02 -1.65988E+02 -1.39693E+02
 2.04981E-01  7.77555E-02 -1.66256E+02 -1.40646E+02
 2.04981E-01  8.89311E-02 -1.66587E+02 -1.41616E+02
 2.04981E-01  1.00145E-01 -1.66992E+02 -1.42621E+02
 2.04981E-01  1.11409E-01 -1.67488E+02 -1.43698E+02
 2.04981E-01  1.22733E-01 -1.68095E+02 -1.44892E+02
 2.04981E-01  1.34131E-01 -1.68839E+02 -1.46262E+02
 2.04981E-01  1.45617E-01 -1.69758E+02 -1.47870E+02
 2.04981E-01  1.57207E-01 -1.70900E+02 -1.49704E+02
 2.04981E-01  1.68919E-01 -1.72332E+02 -1.51741E+02
 2.04981E-01  1.80771E-01 -1.74145E+02 -1.54101E+02
 2.04981E-01  1.92784E-01 -1.76467E+02 -1.57041E+02
 2.04981E-01  2.04981E-01 -1.79478E+02 -1.60825E+02
 2.04981E-01  2.17385E-01 -1.83435E+02 -1.65715E+02
 2.04981E-01  2.30023E-01 -1.88665E+02 -1.72020E+02
 2.04981E-01  2.42924E-01 -1.95411E+02 -1.79885E+02
 2.04981E-01  2.56118E-01 -2.02913E+02 -1.88448E+02
 2.04981E-01  2.69639E-01 -2.05863E+02 -1.92438E+02
 2.04981E-01  2.83521E-01 -1.87567E+02 -1.75250E+02
 2.04981E-01  2.97806E-01 -1.32591E+02 -1.21477E+02
 2.04981E-01  3.12532E-01 -6.63843E+01 -5.65410E+01
 2.04981E-01  3.27747E-01 -2.30533E+01 -1.45225E+01
 2.04981E-01  3.43497E-01 -4.84044E+00  2.36615E+00
 2.04981E-01  3.59836E-01 -4.46167E-01  5.42154E+00
 2.04981E-01  3.76817E-01 -1.12874E-02  4.46823E+00
 2.04981E-01  3.94502E-01 -3.91032E-05  3.07398E+00
 2.04981E-01  4.12953E-01 -9.00054E-09  1.75899E+00
 2.04981E-01  4.32239E-01  2.78940E-11  7.29855E-01
 2.04981E-01  4.52431E-01  0.00000E+00  1.69785E-01
 2.04981E-01  4.73605E-01  0.00000E+00 -2.04755E-02
 2.04981E-01  4.95841E-01  0.00000E+00 -2.31557E-02
 2.04981E-01  5.19224E-01  0.00000E+00 -1.15348E-02
 2.04981E-01  5.43840E-01  0.00000E+00 -9.98402E-03
 2.04981E-01  5.69781E-01  0.00000E+00 -4.06237E-03

 2.17385E-01  0.00000E+00 -1.69496E+02 -1.41802E+02
 2.17385E-01  1.10908E-02 -1.69512E+02 -1.41665E+02
 2.17385E-01  2.21823E-02 -1.69560E+02 -1.42105E+02
 2.17385E-01  3.32764E-02 -1.69642E+02 -1.42930E+02
 2.17385E-01  4.43759E-02 -1.69762E+02 -1.43823E+02
 2.17385E-01  5.54851E-02 -1.69923E+02 -1.44580E+02
 2.17385E-01  6.66094E-02 -1.70131E+02 -1.45326E+02
 2.17385E-01  7.77555E-02 -1.70393E+02 -1.46216E+02
 2.17385E-01  8.89311E-02 -1.70718E+02 -1.47178E+02
 2.17385E-01  1.00145E-01 -1.71118E+02 -1.48137E+02
 2.17385E-01  1.11409E-01 -1.71608E+02 -1.49125E+02
 2.17385E-01  1.22733E-01 -1.72209E+02 -1.50207E+02
 2.17385E-01  1.34131E-01 -1.72947E+02 -1.51476E+02
 2.17385E-01  1.45617E-01 -1.73857E+02 -1.53022E+02
 2.17385E-01  1.57207E-01 -1.74989E+02 -1.54825E+02
 2.17385E-01  1.68919E-01 -1.76406E+02 -1.56831E+02
 2.17385E-01  1.80771E-01 -1.78197E+02 -1.59148E+02
 2.17385E-01  1.92784E-01 -1.80482E+02 -1.62025E+02
 2.17385E-01  2.04981E-01 -1.83435E+02 -1.65715E+02
 2.17385E-01  2.17385E-01 -1.87293E+02 -1.70456E+02
 2.17385E-01  2.30023E-01 -1.92362E+02 -1.76516E+02
 2.17385E-01  2.42924E-01 -1.98849E+02 -1.83983E+02
 2.17385E-01  2.56118E-01 -2.05948E+02 -1.91937E+02
 2.17385E-01  2.69639E-01 -2.08318E+02 -1.95154E+02
 2.17385E-01  2.83521E-01 -1.89322E+02 -1.77203E+02
 2.17385E-01  2.97806E-01 -1.33707E+02 -1.22808E+02
 2.17385E-01  3.12532E-01 -6.70107E+01 -5.73113E+01
 2.17385E-01  3.27747E-01 -2.33156E+01 -1.47526E+01
 2.17385E-01  3.43497E-01 -4.90438E+00  2.47483E+00
 2.17385E-01  3.59836E-01 -4.52788E-01  5.65644E+00
 2.17385E-01  3.76817E-01 -1.14707E-02  4.78697E+00
 2.17385E-01  3.94502E-01 -3.97885E-05  3.46916E+00
 2.17385E-01  4.12953E-01 -9.04606E-09  2.14054E+00
 2.17385E-01  4.32239E-01  2.87207E-11  1.00329E+00
 2.17385E-01  4.52431E-01  0.00000E+00  2.95064E-01
 2.17385E-01  4.73605E-01  0.00000E+00  2.30393E-03
 2.17385E-01  4.95841E-01  0.00000E+00 -2.46988E-02
 2.17385E-01  5.19224E-01  0.00000E+00 -1.32839E-02
 2.17385E-01  5.43840E-01  0.00000E+00 -1.02657E-02
 2.17385E-01  5.69781E-01  0.00000E+00 -4.52813E-03

 2.30023E-01  0.00000E+00 -1.75110E+02 -1.50135E+02
 2.30023E-01  1.10908E-02 -1.75125E+02 -1.49821E+02
 2.30023E-01  2.21823E-02 -1.75169E+02 -1.50001E+02
 2.30023E-01  3.32764E-02 -1.75245E+02 -1.50602E+02
 2.30023E-01  4.43759E-02 -1.75356E+02 -1.51344E+02
 2.30023E-01  5.54851E-02 -1.75508E+02 -1.51960E+02
 2.30023E-01  6.66094E-02 -1.75706E+02 -1.52571E+02
 2.30023E-01  7.77555E-02 -1.75959E+02 -1.53345E+02
 2.30023E-01  8.89311E-02 -1.76273E+02 -1.54211E+02
 2.30023E-01  1.00145E-01 -1.76662E+02 -1.55088E+02
 2.30023E-01  1.11409E-01 -1.77140E+02 -1.56011E+02
 2.30023E-01  1.22733E-01 -1.77728E+02 -1.57039E+02
 2.30023E-01  1.34131E-01 -1.78451E+02 -1.58242E+02
 2.30023E-01  1.45617E-01 -1.79344E+02 -1.59687E+02
 2.30023E-01  1.57207E-01 -1.80454E+02 -1.61381E+02
 2.30023E-01  1.68919E-01 -1.81842E+02 -1.63320E+02
 2.30023E-01  1.80771E-01 -1.83591E+02 -1.65605E+02
 2.30023E-01  1.92784E-01 -1.85813E+02 -1.68439E+02
 2.30023E-01  2.04981E-01 -1.88665E+02 -1.72020E+02
 2.30023E-01  2.17385E-01 -1.92362E+02 -1.76516E+02
 2.30023E-01  2.30023E-01 -1.97172E+02 -1.82142E+02
 2.30023E-01  2.42924E-01 -2.03251E+02 -1.89006E+02
 2.30023E-01  2.56118E-01 -2.09728E+02 -1.96205E+02
 2.30023E-01  2.69639E-01 -2.11236E+02 -1.98465E+02
 2.30023E-01  2.83521E-01 -1.91272E+02 -1.79426E+02
 2.30023E-01  2.97806E-01 -1.34904E+02 -1.24128E+02
 2.30023E-01  3.12532E-01 -6.77101E+01 -5.79992E+01
 2.30023E-01  3.27747E-01 -2.36242E+01 -1.49492E+01
 2.30023E-01  3.43497E-01 -4.98213E+00  2.58578E+00
 2.30023E-01  3.59836E-01 -4.61013E-01  5.90818E+00
 2.30023E-01  3.76817E-01 -1.17018E-02  5.13601E+00
 2.30023E-01  3.94502E-01 -4.06616E-05  3.89755E+00
 2.30023E-01  4.12953E-01 -9.07696E-09  2.56672E+00
 2.30023E-01  4.32239E-01  2.75589E-11  1.33419E+00
 2.30023E-01  4.52431E-01  0.00000E+00  4.73587E-01
 2.30023E-01  4.73605E-01  0.00000E+00  5.47285E-02
 2.30023E-01  4.95841E-01  0.00000E+00 -2.44998E-02
 2.30023E-01  5.19224E-01  0.00000E+00 -1.79152E-02
 2.30023E-01  5.43840E-01  0.00000E+00 -9.34523E-03
 2.30023E-01  5.69781E-01  0.00000E+00 -5.12262E-03

 2.42924E-01  0.00000E+00 -1.82521E+02 -1.60825E+02
 2.42924E-01  1.10908E-02 -1.82535E+02 -1.60369E+02
 2.42924E-01  2.21823E-02 -1.82574E+02 -1.60279E+02
 2.42924E-01  3.32764E-02 -1.82639E+02 -1.60518E+02
 2.42924E-01  4.43759E-02 -1.82737E+02 -1.60921E+02
 2.42924E-01  5.54851E-02 -1.82874E+02 -1.61330E+02
 2.42924E-01  6.66094E-02 -1.83057E+02 -1.61806E+02
 2.42924E-01  7.77555E-02 -1.83292E+02 -1.62432E+02
 2.42924E-01  8.89311E-02 -1.83588E+02 -1.63153E+02
 2.42924E-01  1.00145E-01 -1.83957E+02 -1.63918E+02
 2.42924E-01  1.11409E-01 -1.84414E+02 -1.64770E+02
 2.42924E-01  1.22733E-01 -1.84977E+02 -1.65762E+02
 2.42924E-01  1.34131E-01 -1.85673E+02 -1.66906E+02
 2.42924E-01  1.45617E-01 -1.86534E+02 -1.68214E+02
 2.42924E-01  1.57207E-01 -1.87603E+02 -1.69742E+02
 2.42924E-01  1.68919E-01 -1.88938E+02 -1.71576E+02
 2.42924E-01  1.80771E-01 -1.90613E+02 -1.73805E+02
 2.42924E-01  1.92784E-01 -1.92726E+02 -1.76535E+02
 2.42924E-01  2.04981E-01 -1.95411E+02 -1.79885E+02
 2.42924E-01  2.17385E-01 -1.98849E+02 -1.83983E+02
 2.42924E-01  2.30023E-01 -2.03251E+02 -1.89006E+02
 2.42924E-01  2.42924E-01 -2.08695E+02 -1.95060E+02
 2.42924E-01  2.56118E-01 -2.14223E+02 -2.01234E+02
 2.42924E-01  2.69639E-01 -2.14454E+02 -2.02170E+02
 2.42924E-01  2.83521E-01 -1.93172E+02 -1.81670E+02
 2.42924E-01  2.97806E-01 -1.35986E+02 -1.25338E+02
 2.42924E-01  3.12532E-01 -6.84005E+01 -5.86596E+01
 2.42924E-01  3.27747E-01 -2.39601E+01 -1.51843E+01
 2.42924E-01  3.43497E-01 -5.07153E+00  2.65767E+00
 2.42924E-01  3.59836E-01 -4.70791E-01  6.14611E+00
 2.42924E-01  3.76817E-01 -1.19825E-02  5.48226E+00
 2.42924E-01  3.94502E-01 -4.17389E-05  4.32218E+00
 2.42924E-01  4.12953E-01 -9.08236E-09  3.00155E+00
 2.42924E-01  4.32239E-01  2.54379E-11  1.69647E+00
 2.42924E-01  4.52431E-01  0.00000E+00  6.97653E-01
 2.42924E-01  4.73605E-01  0.00000E+00  1.42471E-01
 2.42924E-01  4.95841E-01  0.00000E+00 -1.59160E-02
 2.42924E-01  5.19224E-01  0.00000E+00 -2.35266E-02
 2.42924E-01  5.43840E-01  0.00000E+00 -8.05280E-03
 2.42924E-01  5.69781E-01  0.00000E+00 -5.69861E-03

 2.56118E-01  0.00000E+00 -1.91114E+02 -1.72492E+02
 2.56118E-01  1.10908E-02 -1.91127E+02 -1.72115E+02
 2.56118E-01  2.21823E-02 -1.91156E+02 -1.71980E+02
 2.56118E-01  3.32764E-02 -1.91207E+02 -1.71989E+02
 2.56118E-01  4.43759E-02 -1.91285E+02 -1.72057E+02
 2.56118E-01  5.54851E-02 -1.91400E+02 -1.72181E+02
 2.56118E-01  6.66094E-02 -1.91557E+02 -1.72445E+02
 2.56118E-01  7.77555E-02 -1.91765E+02 -1.72912E+02
 2.56118E-01  8.89311E-02 -1.92031E+02 -1.73497E+02
 2.56118E-01  1.00145E-01 -1.92368E+02 -1.74128E+02
 2.56118E-01  1.11409E-01 -1.92788E+02 -1.74866E+02
 2.56118E-01  1.22733E-01 -1.93310E+02 -1.75776E+02
 2.56118E-01  1.34131E-01 -1.93958E+02 -1.76822E+02
 2.56118E-01  1.45617E-01 -1.94762E+02 -1.77964E+02
 2.56118E-01  1.57207E-01 -1.95762E+02 -1.79303E+02
 2.56118E-01  1.68919E-01 -1.97007E+02 -1.80994E+02
 2.56118E-01  1.80771E-01 -1.98557E+02 -1.83090E+02
 2.56118E-01  1.92784E-01 -2.00492E+02 -1.85558E+02
 2.56118E-01  2.04981E-01 -2.02913E+02 -1.88448E+02
 2.56118E-01  2.17385E-01 -2.05948E+02 -1.91937E+02
 2.56118E-01  2.30023E-01 -2.09728E+02 -1.96205E+02
 2.56118E-01  2.42924E-01 -2.14223E+02 -2.01234E+02
 2.56118E-01  2.56118E-01 -2.18363E+02 -2.05961E+02
 2.56118E-01  2.69639E-01 -2.16803E+02 -2.05033E+02
 2.56118E-01  2.83521E-01 -1.93897E+02 -1.82792E+02
 2.56118E-01  2.97806E-01 -1.36147E+02 -1.25751E+02
 2.56118E-01  3.12532E-01 -6.86906E+01 -5.90722E+01
 2.56118E-01  3.27747E-01 -2.41944E+01 -1.54378E+01
 2.56118E-01  3.43497E-01 -5.14678E+00  2.66605E+00
 2.56118E-01  3.59836E-01 -4.79842E-01  6.33018E+00
 2.56118E-01  3.76817E-01 -1.22572E-02  5.77595E+00
 2.56118E-01  3.94502E-01 -4.28345E-05  4.69087E+00
 2.56118E-01  4.12953E-01 -9.00114E-09  3.39959E+00
 2.56118E-01  4.32239E-01  2.45546E-11  2.06020E+00
 2.56118E-01  4.52431E-01  0.00000E+00  9.57307E-01
 2.56118E-01  4.73605E-01  0.00000E+00  2.69966E-01
 2.56118E-01  4.95841E-01  0.00000E+00  8.39736E-03
 2.56118E-01  5.19224E-01  0.00000E+00 -2.77160E-02
 2.56118E-01  5.43840E-01  0.00000E+00 -7.42351E-03
 2.56118E-01  5.69781E-01  0.00000E+00 -6.10183E-03

 2.69639E-01  0.00000E+00 -1.95747E+02 -1.79931E+02
 2.69639E-01  1.10908E-02 -1.95757E+02 -1.79781E+02
 2.69639E-01  2.21823E-02 -1.95775E+02 -1.79749E+02
 2.69639E-01  3.32764E-02 -1.95806E+02 -1.79668E+02
 2.69639E-01  4.43759E-02 -1.95859E+02 -1.79504E+02
 2.69639E-01  5.54851E-02 -1.95943E+02 -1.79377E+02
 2.69639E-01  6.66094E-02 -1.96066E+02 -1.79416E+02
 2.69639E-01  7.77555E-02 -1.96235E+02 -1.79694E+02
 2.69639E-01  8.89311E-02 -1.96457E+02 -1.80109E+02
 2.69639E-01  1.00145E-01 -1.96743E+02 -1.80573E+02
 2.69639E-01  1.11409E-01 -1.97106E+02 -1.81150E+02
 2.69639E-01  1.22733E-01 -1.97562E+02 -1.81903E+02
 2.69639E-01  1.34131E-01 -1.98132E+02 -1.82780E+02
 2.69639E-01  1.45617E-01 -1.98843E+02 -1.83725E+02
 2.69639E-01  1.57207E-01 -1.99727E+02 -1.84843E+02
 2.69639E-01  1.68919E-01 -2.00823E+02 -1.86304E+02
 2.69639E-01  1.80771E-01 -2.02175E+02 -1.88118E+02
 2.69639E-01  1.92784E-01 -2.03836E+02 -1.90161E+02
 2.69639E-01  2.04981E-01 -2.05863E+02 -1.92438E+02
 2.69639E-01  2.17385E-01 -2.08318E+02 -1.95154E+02
 2.69639E-01  2.30023E-01 -2.11236E+02 -1.98465E+02
 2.69639E-01  2.42924E-01 -2.14454E+02 -2.02170E+02
 2.69639E-01  2.56118E-01 -2.16803E+02 -2.05033E+02
 2.69639E-01  2.69639E-01 -2.13147E+02 -2.01909E+02
 2.69639E-01  2.83521E-01 -1.88989E+02 -1.78314E+02
 2.69639E-01  2.97806E-01 -1.32302E+02 -1.22240E+02
 2.69639E-01  3.12532E-01 -6.70108E+01 -5.76281E+01
 2.69639E-01  3.27747E-01 -2.37632E+01 -1.51329E+01
 2.69639E-01  3.43497E-01 -5.08570E+00  2.72611E+00
 2.69639E-01  3.59836E-01 -4.76595E-01  6.45875E+00
 2.69639E-01  3.76817E-01 -1.22264E-02  5.99367E+00
 2.69639E-01  3.94502E-01 -4.28893E-05  4.96929E+00
 2.69639E-01  4.12953E-01 -8.64338E-09  3.73789E+00
 2.69639E-01  4.32239E-01  2.26288E-11  2.42329E+00
 2.69639E-01  4.52431E-01  0.00000E+00  1.25593E+00
 2.69639E-01  4.73605E-01  0.00000E+00  4.38867E-01
 2.69639E-01  4.95841E-01  0.00000E+00  4.98652E-02
 2.69639E-01  5.19224E-01  0.00000E+00 -2.97879E-02
 2.69639E-01  5.43840E-01  0.00000E+00 -7.45516E-03
 2.69639E-01  5.69781E-01  0.00000E+00 -6.34721E-03

 2.83521E-01  0.00000E+00 -1.79774E+02 -1.66726E+02
 2.83521E-01  1.10908E-02 -1.79781E+02 -1.66773E+02
 2.83521E-01  2.21823E-02 -1.79789E+02 -1.66786E+02
 2.83521E-01  3.32764E-02 -1.79803E+02 -1.66655E+02
 2.83521E-01  4.43759E-02 -1.79832E+02 -1.66424E+02
 2.83521E-01  5.54851E-02 -1.79885E+02 -1.66250E+02
 2.83521E-01  6.66094E-02 -1.79970E+02 -1.66177E+02
 2.83521E-01  7.77555E-02 -1.80092E+02 -1.66209E+02
 2.83521E-01  8.89311E-02 -1.80259E+02 -1.66349E+02
 2.83521E-01  1.00145E-01 -1.80478E+02 -1.66600E+02
 2.83521E-01  1.11409E-01 -1.80760E+02 -1.66976E+02
 2.83521E-01  1.22733E-01 -1.81119E+02 -1.67484E+02
 2.83521E-01  1.34131E-01 -1.81572E+02 -1.68100E+02
 2.83521E-01  1.45617E-01 -1.82139E+02 -1.68804E+02
 2.83521E-01  1.57207E-01 -1.82844E+02 -1.69651E+02
 2.83521E-01  1.68919E-01 -1.83713E+02 -1.70727E+02
 2.83521E-01  1.80771E-01 -1.84774E+02 -1.72045E+02
 2.83521E-01  1.92784E-01 -1.86052E+02 -1.73554E+02
 2.83521E-01  2.04981E-01 -1.87567E+02 -1.75250E+02
 2.83521E-01  2.17385E-01 -1.89322E+02 -1.77203E+02
 2.83521E-01  2.30023E-01 -1.91272E+02 -1.79426E+02
 2.83521E-01  2.42924E-01 -1.93172E+02 -1.81670E+02
 2.83521E-01  2.56118E-01 -1.93897E+02 -1.82792E+02
 2.83521E-01  2.69639E-01 -1.88989E+02 -1.78314E+02
 2.83521E-01  2.83521E-01 -1.66303E+02 -1.56069E+02
 2.83521E-01  2.97806E-01 -1.16135E+02 -1.06385E+02
 2.83521E-01  3.12532E-01 -5.90475E+01 -4.98905E+01
 2.83521E-01  3.27747E-01 -2.10711E+01 -1.26101E+01
 2.83521E-01  3.43497E-01 -4.53424E+00  3.20511E+00
 2.83521E-01  3.59836E-01 -4.26864E-01  6.56590E+00
 2.83521E-01  3.76817E-01 -1.09918E-02  6.12529E+00
 2.83521E-01  3.94502E-01 -3.86855E-05  5.13443E+00
 2.83521E-01  4.12953E-01 -7.52024E-09  4.00428E+00
 2.83521E-01  4.32239E-01  1.90459E-11  2.79274E+00
 2.83521E-01  4.52431E-01  0.00000E+00  1.60022E+00
 2.83521E-01  4.73605E-01  0.00000E+00  6.49149E-01
 2.83521E-01  4.95841E-01  0.00000E+00  1.07493E-01
 2.83521E-01  5.19224E-01  0.00000E+00 -2.97092E-02
 2.83521E-01  5.43840E-01  0.00000E+00 -7.74156E-03
 2.83521E-01  5.69781E-01  0.00000E+00 -6.53445E-03

 2.97806E-01  0.00000E+00 -1.27423E+02 -1.17241E+02
 2.97806E-01  1.10908E-02 -1.27428E+02 -1.17380E+02
 2.97806E-01  2.21823E-02 -1.27432E+02 -1.17354E+02
 2.97806E-01  3.32764E-02 -1.27440E+02 -1.17184E+02
 2.97806E-01  4.43759E-02 -1.27458E+02 -1.16999E+02
 2.97806E-01  5.54851E-02 -1.27492E+02 -1.16927E+02
 2.97806E-01  6.66094E-02 -1.27547E+02 -1.16845E+02
 2.97806E-01  7.77555E-02 -1.27628E+02 -1.16638E+02
 2.97806E-01  8.89311E-02 -1.27739E+02 -1.16466E+02
 2.97806E-01  1.00145E-01 -1.27885E+02 -1.16475E+02
 2.97806E-01  1.11409E-01 -1.28074E+02 -1.16614E+02
 2.97806E-01  1.22733E-01 -1.28316E+02 -1.16816E+02
 2.97806E-01  1.34131E-01 -1.28621E+02 -1.17100E+02
 2.97806E-01  1.45617E-01 -1.29002E+02 -1.17504E+02
 2.97806E-01  1.57207E-01 -1.29476E+02 -1.18015E+02
 2.97806E-01  1.68919E-01 -1.30058E+02 -1.18603E+02
 2.97806E-01  1.80771E-01 -1.30764E+02 -1.19318E+02
 2.97806E-01  1.92784E-01 -1.31607E+02 -1.20269E+02
 2.97806E-01  2.04981E-01 -1.32591E+02 -1.21477E+02
 2.97806E-01  2.17385E-01 -1.33707E+02 -1.22808E+02
 2.97806E-01  2.30023E-01 -1.34904E+02 -1.24128E+02
 2.97806E-01  2.42924E-01 -1.35986E+02 -1.25338E+02
 2.97806E-01  2.56118E-01 -1.36147E+02 -1.25751E+02
 2.97806E-01  2.69639E-01 -1.32302E+02 -1.22240E+02
 2.97806E-01  2.83521E-01 -1.16135E+02 -1.06385E+02
 2.97806E-01  2.97806E-01 -8.10737E+01 -7.16564E+01
 2.97806E-01  3.12532E-01 -4.13049E+01 -3.23837E+01
 2.97806E-01  3.27747E-01 -1.47796E+01 -6.50844E+00
 2.97806E-01  3.43497E-01 -3.18744E+00  4.44271E+00
 2.97806E-01  3.59836E-01 -3.00612E-01  6.69948E+00
 2.97806E-01  3.76817E-01 -7.75185E-03  6.19952E+00
 2.97806E-01  3.94502E-01 -2.73167E-05  5.23847E+00
 2.97806E-01  4.12953E-01 -5.24771E-09  4.22134E+00
 2.97806E-01  4.32239E-01  1.16906E-11  3.14168E+00
 2.97806E-01  4.52431E-01  0.00000E+00  1.96400E+00
 2.97806E-01  4.73605E-01  0.00000E+00  8.93798E-01
 2.97806E-01  4.95841E-01  0.00000E+00  1.80905E-01
 2.97806E-01  5.19224E-01  0.00000E+00 -2.71547E-02
 2.97806E-01  5.43840E-01  0.00000E+00 -8.47324E-03
 2.97806E-01  5.69781E-01  0.00000E+00 -6.87202E-03

 3.12532E-01  0.00000E+00 -6.35665E+01 -5.63985E+01
 3.12532E-01  1.10908E-02 -6.35692E+01 -5.65285E+01
 3.12532E-01  2.21823E-02 -6.35736E+01 -5.64715E+01
 3.12532E-01  3.32764E-02 -6.35811E+01 -5.62811E+01
 3.12532E-01  4.43759E-02 -6.35946E+01 -5.61001E+01
 3.12532E-01  5.54851E-02 -6.36171E+01 -5.60396E+01
 3.12532E-01  6.66094E-02 -6.36509E+01 -5.59277E+01
 3.12532E-01  7.77555E-02 -6.36981E+01 -5.56073E+01
 3.12532E-01  8.89311E-02 -6.37610E+01 -5.52496E+01
 3.12532E-01  1.00145E-01 -6.38426E+01 -5.50227E+01
 3.12532E-01  1.11409E-01 -6.39466E+01 -5.48869E+01
 3.12532E-01  1.22733E-01 -6.40778E+01 -5.47848E+01
 3.12532E-01  1.34131E-01 -6.42420E+01 -5.47409E+01
 3.12532E-01  1.45617E-01 -6.44464E+01 -5.47929E+01
 3.12532E-01  1.57207E-01 -6.46994E+01 -5.49213E+01
 3.12532E-01  1.68919E-01 -6.50104E+01 -5.50880E+01
 3.12532E-01  1.80771E-01 -6.53890E+01 -5.53474E+01
 3.12532E-01  1.92784E-01 -6.58445E+01 -5.58272E+01
 3.12532E-01  2.04981E-01 -6.63843E+01 -5.65410E+01
 3.12532E-01  2.17385E-01 -6.70107E+01 -5.73113E+01
 3.12532E-01  2.30023E-01 -6.77101E+01 -5.79992E+01
 3.12532E-01  2.42924E-01 -6.84005E+01 -5.86596E+01
 3.12532E-01  2.56118E-01 -6.86906E+01 -5.90722E+01
 3.12532E-01  2.69639E-01 -6.70108E+01 -5.76281E+01
 3.12532E-01  2.83521E-01 -5.90475E+01 -4.98905E+01
 3.12532E-01  2.97806E-01 -4.13049E+01 -3.23837E+01
 3.12532E-01  3.12532E-01 -2.10311E+01 -1.24771E+01
 3.12532E-01  3.27747E-01 -7.51045E+00  5.42164E-01
 3.12532E-01  3.43497E-01 -1.61665E+00  5.91586E+00
 3.12532E-01  3.59836E-01 -1.52216E-01  6.83430E+00
 3.12532E-01  3.76817E-01 -3.91971E-03  6.26993E+00
 3.12532E-01  3.94502E-01 -1.37958E-05  5.38745E+00
 3.12532E-01  4.12953E-01 -2.69937E-09  4.43774E+00
 3.12532E-01  4.32239E-01  3.77060E-12  3.42066E+00
 3.12532E-01  4.52431E-01  0.00000E+00  2.29739E+00
 3.12532E-01  4.73605E-01  0.00000E+00  1.15991E+00
 3.12532E-01  4.95841E-01  0.00000E+00  2.70720E-01
 3.12532E-01  5.19224E-01  0.00000E+00 -2.10599E-02
 3.12532E-01  5.43840E-01  0.00000E+00 -1.03193E-02
 3.12532E-01  5.69781E-01  0.00000E+00 -7.63587E-03

 3.27747E-01  0.00000E+00 -2.19291E+01 -1.76714E+01
 3.27747E-01  1.10908E-02 -2.19303E+01 -1.77290E+01
 3.27747E-01  2.21823E-02 -2.19329E+01 -1.76751E+01
 3.27747E-01  3.32764E-02 -2.19374E+01 -1.74848E+01
 3.27747E-01  4.43759E-02 -2.19446E+01 -1.72442E+01
 3.27747E-01  5.54851E-02 -2.19554E+01 -1.70712E+01
 3.27747E-01  6.66094E-02 -2.19706E+01 -1.68812E+01
 3.27747E-01  7.77555E-02 -2.19908E+01 -1.65715E+01
 3.27747E-01  8.89311E-02 -2.20170E+01 -1.61856E+01
 3.27747E-01  1.00145E-01 -2.20502E+01 -1.57862E+01
 3.27747E-01  1.11409E-01 -2.20918E+01 -1.54065E+01
 3.27747E-01  1.22733E-01 -2.21436E+01 -1.50679E+01
 3.27747E-01  1.34131E-01 -2.22079E+01 -1.47637E+01
 3.27747E-01  1.45617E-01 -2.22874E+01 -1.44864E+01
 3.27747E-01  1.57207E-01 -2.23855E+01 -1.42679E+01
 3.27747E-01  1.68919E-01 -2.25063E+01 -1.41564E+01
 3.27747E-01  1.80771E-01 -2.26543E+01 -1.41701E+01
 3.27747E-01  1.92784E-01 -2.28348E+01 -1.43031E+01
 3.27747E-01  2.04981E-01 -2.30533E+01 -1.45225E+01
 3.27747E-01  2.17385E-01 -2.33156E+01 -1.47526E+01
 3.27747E-01  2.30023E-01 -2.36242E+01 -1.49492E+01
 3.27747E-01  2.42924E-01 -2.39601E+01 -1.51843E+01
 3.27747E-01  2.56118E-01 -2.41944E+01 -1.54378E+01
 3.27747E-01  2.69639E-01 -2.37632E+01 -1.51329E+01
 3.27747E-01  2.83521E-01 -2.10711E+01 -1.26101E+01
 3.27747E-01  2.97806E-01 -1.47796E+01 -6.50844E+00
 3.27747E-01  3.12532E-01 -7.51045E+00  5.42164E-01
 3.27747E-01  3.27747E-01 -2.67114E+00  5.10869E+00
 3.27747E-01  3.43497E-01 -5.72846E-01  6.83780E+00
 3.27747E-01  3.59836E-01 -5.37670E-02  6.86987E+00
 3.27747E-01  3.76817E-01 -1.38096E-03  6.31862E+00
 3.27747E-01  3.94502E-01 -4.84933E-06  5.58110E+00
 3.27747E-01  4.12953E-01 -9.77101E-10  4.67802E+00
 3.27747E-01  4.32239E-01  8.69596E-13  3.66134E+00
 3.27747E-01  4.52431E-01  0.00000E+00  2.59762E+00
 3.27747E-01  4.73605E-01  0.00000E+00  1.43189E+00
 3.27747E-01  4.95841E-01  0.00000E+00  3.87840E-01
 3.27747E-01  5.19224E-01  0.00000E+00 -1.44190E-03
 3.27747E-01  5.43840E-01  0.00000E+00 -1.42840E-02
 3.27747E-01  5.69781E-01  0.00000E+00 -8.62070E-03

 3.43497E-01  0.00000E+00 -4.57541E+00 -2.56315E+00
 3.43497E-01  1.10908E-02 -4.57572E+00 -2.56041E+00
 3.43497E-01  2.21823E-02 -4.57648E+00 -2.51203E+00
 3.43497E-01  3.32764E-02 -4.57778E+00 -2.35335E+00
 3.43497E-01  4.43759E-02 -4.57977E+00 -2.11677E+00
 3.43497E-01  5.54851E-02 -4.58261E+00 -1.89304E+00
 3.43497E-01  6.66094E-02 -4.58645E+00 -1.66371E+00
 3.43497E-01  7.77555E-02 -4.59145E+00 -1.38318E+00
 3.43497E-01  8.89311E-02 -4.59780E+00 -1.03044E+00
 3.43497E-01  1.00145E-01 -4.60573E+00 -6.03427E-01
 3.43497E-01  1.11409E-01 -4.61556E+00 -1.43372E-01
 3.43497E-01  1.22733E-01 -4.62769E+00  3.11262E-01
 3.43497E-01  1.34131E-01 -4.64263E+00  7.66943E-01
 3.43497E-01  1.45617E-01 -4.66104E+00  1.23226E+00
 3.43497E-01  1.57207E-01 -4.68371E+00  1.65397E+00
 3.43497E-01  1.68919E-01 -4.71164E+00  1.95580E+00
 3.43497E-01  1.80771E-01 -4.74604E+00  2.13726E+00
 3.43497E-01  1.92784E-01 -4.78838E+00  2.25904E+00
 3.43497E-01  2.04981E-01 -4.84044E+00  2.36615E+00
 3.43497E-01  2.17385E-01 -4.90438E+00  2.47483E+00
 3.43497E-01  2.30023E-01 -4.98213E+00  2.58578E+00
 3.43497E-01  2.42924E-01 -5.07153E+00  2.65767E+00
 3.43497E-01  2.56118E-01 -5.14678E+00  2.66605E+00
 3.43497E-01  2.69639E-01 -5.08570E+00  2.72611E+00
 3.43497E-01  2.83521E-01 -4.53424E+00  3.20511E+00
 3.43497E-01  2.97806E-01 -3.18744E+00  4.44271E+00
 3.43497E-01  3.12532E-01 -1.61665E+00  5.91586E+00
 3.43497E-01  3.27747E-01 -5.72846E-01  6.83780E+00
 3.43497E-01  3.43497E-01 -1.22442E-01  7.02351E+00
 3.43497E-01  3.59836E-01 -1.14600E-02  6.71606E+00
 3.43497E-01  3.76817E-01 -2.93656E-04  6.25948E+00
 3.43497E-01  3.94502E-01 -1.02909E-06  5.71160E+00
 3.43497E-01  4.12953E-01 -2.10389E-10  4.93970E+00
 3.43497E-01  4.32239E-01 -3.00935E-12  3.97413E+00
 3.43497E-01  4.52431E-01  0.00000E+00  2.90926E+00
 3.43497E-01  4.73605E-01  0.00000E+00  1.69282E+00
 3.43497E-01  4.95841E-01  0.00000E+00  5.53635E-01
 3.43497E-01  5.19224E-01  0.00000E+00  5.04512E-02
 3.43497E-01  5.43840E-01  0.00000E+00 -2.16552E-02
 3.43497E-01  5.69781E-01  0.00000E+00 -9.15062E-03

 3.59836E-01  0.00000E+00 -4.19334E-01  2.48465E-01
 3.59836E-01  1.10908E-02 -4.19367E-01  2.68508E-01
 3.59836E-01  2.21823E-02 -4.19454E-01  3.16705E-01
 3.59836E-01  3.32764E-02 -4.19603E-01  4.18264E-01
 3.59836E-01  4.43759E-02 -4.19825E-01  5.62342E-01
 3.59836E-01  5.54851E-02 -4.20134E-01  7.20456E-01
 3.59836E-01  6.66094E-02 -4.20543E-01  9.15576E-01
 3.59836E-01  7.77555E-02 -4.21066E-01  1.17255E+00
 3.59836E-01  8.89311E-02 -4.21721E-01  1.47035E+00
 3.59836E-01  1.00145E-01 -4.22533E-01  1.79274E+00
 3.59836E-01  1.11409E-01 -4.23530E-01  2.16510E+00
 3.59836E-01  1.22733E-01 -4.24753E-01  2.60828E+00
 3.59836E-01  1.34131E-01 -4.26252E-01  3.09250E+00
 3.59836E-01  1.45617E-01 -4.28091E-01  3.57757E+00
 3.59836E-01  1.57207E-01 -4.30353E-01  4.04277E+00
 3.59836E-01  1.68919E-01 -4.33141E-01  4.47470E+00
 3.59836E-01  1.80771E-01 -4.36588E-01  4.85694E+00
 3.59836E-01  1.92784E-01 -4.40858E-01  5.17057E+00
 3.59836E-01  2.04981E-01 -4.46167E-01  5.42154E+00
 3.59836E-01  2.17385E-01 -4.52788E-01  5.65644E+00
 3.59836E-01  2.30023E-01 -4.61013E-01  5.90818E+00
 3.59836E-01  2.42924E-01 -4.70791E-01  6.14611E+00
 3.59836E-01  2.56118E-01 -4.79842E-01  6.33018E+00
 3.59836E-01  2.69639E-01 -4.76595E-01  6.45875E+00
 3.59836E-01  2.83521E-01 -4.26864E-01  6.56590E+00
 3.59836E-01  2.97806E-01 -3.00612E-01  6.69948E+00
 3.59836E-01  3.12532E-01 -1.52216E-01  6.83430E+00
 3.59836E-01  3.27747E-01 -5.37670E-02  6.86987E+00
 3.59836E-01  3.43497E-01 -1.14600E-02  6.71606E+00
 3.59836E-01  3.59836E-01 -1.07005E-03  6.41092E+00
 3.59836E-01  3.76817E-01 -2.73653E-05  6.09339E+00
 3.59836E-01  3.94502E-01 -9.57350E-08  5.73779E+00
 3.59836E-01  4.12953E-01 -1.89984E-11  5.17641E+00
 3.59836E-01  4.32239E-01 -2.12481E-12  4.34160E+00
 3.59836E-01  4.52431E-01  0.00000E+00  3.24184E+00
 3.59836E-01  4.73605E-01  0.00000E+00  1.96229E+00
 3.59836E-01  4.95841E-01  0.00000E+00  7.81265E-01
 3.59836E-01  5.19224E-01  0.00000E+00  1.39246E-01
 3.59836E-01  5.43840E-01  0.00000E+00 -3.21135E-02
 3.59836E-01  5.69781E-01  0.00000E+00 -9.23988E-03

 3.76817E-01  0.00000E+00 -1.05559E-02  6.72511E-02
 3.76817E-01  1.10908E-02 -1.05568E-02  8.11931E-02
 3.76817E-01  2.21823E-02 -1.05594E-02  1.14924E-01
 3.76817E-01  3.32764E-02 -1.05638E-02  1.62257E-01
 3.76817E-01  4.43759E-02 -1.05702E-02  2.19938E-01
 3.76817E-01  5.54851E-02 -1.05791E-02  2.95169E-01
 3.76817E-01  6.66094E-02 -1.05906E-02  4.11943E-01
 3.76817E-01  7.77555E-02 -1.06052E-02  5.84323E-01
 3.76817E-01  8.89311E-02 -1.06233E-02  7.78363E-01
 3.76817E-01  1.00145E-01 -1.06456E-02  9.73600E-01
 3.76817E-01  1.11409E-01 -1.06728E-02  1.21901E+00
 3.76817E-01  1.22733E-01 -1.07061E-02  1.55670E+00
 3.76817E-01  1.34131E-01 -1.07467E-02  1.94727E+00
 3.76817E-01  1.45617E-01 -1.07963E-02  2.33981E+00
 3.76817E-01  1.57207E-01 -1.08574E-02  2.74866E+00
 3.76817E-01  1.68919E-01 -1.09326E-02  3.21184E+00
 3.76817E-01  1.80771E-01 -1.10258E-02  3.69970E+00
 3.76817E-01  1.92784E-01 -1.11419E-02  4.12791E+00
 3.76817E-01  2.04981E-01 -1.12874E-02  4.46823E+00
 3.76817E-01  2.17385E-01 -1.14707E-02  4.78697E+00
 3.76817E-01  2.30023E-01 -1.17018E-02  5.13601E+00
 3.76817E-01  2.42924E-01 -1.19825E-02  5.48226E+00
 3.76817E-01  2.56118E-01 -1.22572E-02  5.77595E+00
 3.76817E-01  2.69639E-01 -1.22264E-02  5.99367E+00
 3.76817E-01  2.83521E-01 -1.09918E-02  6.12529E+00
 3.76817E-01  2.97806E-01 -7.75185E-03  6.19952E+00
 3.76817E-01  3.12532E-01 -3.91971E-03  6.26993E+00
 3.76817E-01  3.27747E-01 -1.38096E-03  6.31862E+00
 3.76817E-01  3.43497E-01 -2.93656E-04  6.25948E+00
 3.76817E-01  3.59836E-01 -2.73653E-05  6.09339E+00
 3.76817E-01  3.76817E-01 -6.98702E-07  5.91319E+00
 3.76817E-01  3.94502E-01 -2.44573E-09  5.69367E+00
 3.76817E-01  4.12953E-01  1.53630E-13  5.29694E+00
 3.76817E-01  4.32239E-01 -4.19194E-13  4.60671E+00
 3.76817E-01  4.52431E-01  0.00000E+00  3.56317E+00
 3.76817E-01  4.73605E-01  0.00000E+00  2.29493E+00
 3.76817E-01  4.95841E-01  0.00000E+00  1.07168E+00
 3.76817E-01  5.19224E-01  0.00000E+00  2.54336E-01
 3.76817E-01  5.43840E-01  0.00000E+00 -4.21341E-02
 3.76817E-01  5.69781E-01  0.00000E+00 -9.64615E-03

 3.94502E-01  0.00000E+00 -3.64023E-05 -3.33264E-02
 3.94502E-01  1.10908E-02 -3.64050E-05 -3.10012E-02
 3.94502E-01  2.21823E-02 -3.64151E-05 -2.18975E-02
 3.94502E-01  3.32764E-02 -3.64323E-05 -9.57109E-03
 3.94502E-01  4.43759E-02 -3.64574E-05  6.33188E-03
 3.94502E-01  5.54851E-02 -3.64912E-05  3.08436E-02
 3.94502E-01  6.66094E-02 -3.65349E-05  6.74192E-02
 3.94502E-01  7.77555E-02 -3.65898E-05  1.19419E-01
 3.94502E-01  8.89311E-02 -3.66576E-05  1.91531E-01
 3.94502E-01  1.00145E-01 -3.67404E-05  2.91022E-01
 3.94502E-01  1.11409E-01 -3.68412E-05  4.31943E-01
 3.94502E-01  1.22733E-01 -3.69638E-05  6.23723E-01
 3.94502E-01  1.34131E-01 -3.71129E-05  8.51425E-01
 3.94502E-01  1.45617E-01 -3.72950E-05  1.10009E+00
 3.94502E-01  1.57207E-01 -3.75185E-05  1.39722E+00
 3.94502E-01  1.68919E-01 -3.77942E-05  1.78485E+00
 3.94502E-01  1.80771E-01 -3.81364E-05  2.23829E+00
 3.94502E-01  1.92784E-01 -3.85641E-05  2.67887E+00
 3.94502E-01  2.04981E-01 -3.91032E-05  3.07398E+00
 3.94502E-01  2.17385E-01 -3.97885E-05  3.46916E+00
 3.94502E-01  2.30023E-01 -4.06616E-05  3.89755E+00
 3.94502E-01  2.42924E-01 -4.17389E-05  4.32218E+00
 3.94502E-01  2.56118E-01 -4.28345E-05  4.69087E+00
 3.94502E-01  2.69639E-01 -4.28893E-05  4.96929E+00
 3.94502E-01  2.83521E-01 -3.86855E-05  5.13443E+00
 3.94502E-01  2.97806E-01 -2.73167E-05  5.23847E+00
 3.94502E-01  3.12532E-01 -1.37958E-05  5.38745E+00
 3.94502E-01  3.27747E-01 -4.84933E-06  5.58110E+00
 3.94502E-01  3.43497E-01 -1.02909E-06  5.71160E+00
 3.94502E-01  3.59836E-01 -9.57348E-08  5.73779E+00
 3.94502E-01  3.76817E-01 -2.44627E-09  5.69367E+00
 3.94502E-01  3.94502E-01  2.80012E-14  5.56277E+00
 3.94502E-01  4.12953E-01  1.53551E-13  5.27426E+00
 3.94502E-01  4.32239E-01 -3.88871E-13  4.72644E+00
 3.94502E-01  4.52431E-01  0.00000E+00  3.83203E+00
 3.94502E-01  4.73605E-01  0.00000E+00  2.64929E+00
 3.94502E-01  4.95841E-01  0.00000E+00  1.38592E+00
 3.94502E-01  5.19224E-01  0.00000E+00  4.00128E-01
 3.94502E-01  5.43840E-01  0.00000E+00 -2.75651E-02
 3.94502E-01  5.69781E-01  0.00000E+00 -1.03488E-02

 4.12953E-01  0.00000E+00 -9.88395E-09 -3.16737E-02
 4.12953E-01  1.10908E-02 -8.70223E-09 -3.31826E-02
 4.12953E-01  2.21823E-02 -8.72782E-09 -3.46493E-02
 4.12953E-01  3.32764E-02 -8.73566E-09 -3.52341E-02
 4.12953E-01  4.43759E-02 -8.74591E-09 -3.38948E-02
 4.12953E-01  5.54851E-02 -8.74862E-09 -3.04366E-02
 4.12953E-01  6.66094E-02 -8.75151E-09 -2.89818E-02
 4.12953E-01  7.77555E-02 -8.74700E-09 -3.01367E-02
 4.12953E-01  8.89311E-02 -8.75578E-09 -1.91214E-02
 4.12953E-01  1.00145E-01 -8.76296E-09  1.68032E-02
 4.12953E-01  1.11409E-01 -8.77140E-09  7.48223E-02
 4.12953E-01  1.22733E-01 -8.78584E-09  1.50620E-01
 4.12953E-01  1.34131E-01 -8.80415E-09  2.45459E-01
 4.12953E-01  1.45617E-01 -8.82876E-09  3.64622E-01
 4.12953E-01  1.57207E-01 -8.85127E-09  5.30319E-01
 4.12953E-01  1.68919E-01 -8.88166E-09  7.70359E-01
 4.12953E-01  1.80771E-01 -8.91789E-09  1.07646E+00
 4.12953E-01  1.92784E-01 -8.95844E-09  1.41126E+00
 4.12953E-01  2.04981E-01 -9.00253E-09  1.75899E+00
 4.12953E-01  2.17385E-01 -9.04254E-09  2.14054E+00
 4.12953E-01  2.30023E-01 -9.07548E-09  2.56672E+00
 4.12953E-01  2.42924E-01 -9.08267E-09  3.00155E+00
 4.12953E-01  2.56118E-01 -9.00172E-09  3.39959E+00
 4.12953E-01  2.69639E-01 -8.64530E-09  3.73789E+00
 4.12953E-01  2.83521E-01 -7.51805E-09  4.00428E+00
 4.12953E-01  2.97806E-01 -5.25055E-09  4.22134E+00
 4.12953E-01  3.12532E-01 -2.69853E-09  4.43774E+00
 4.12953E-01  3.27747E-01 -9.77448E-10  4.67802E+00
 4.12953E-01  3.43497E-01 -2.12551E-10  4.93970E+00
 4.12953E-01  3.59836E-01 -2.01550E-11  5.17641E+00
 4.12953E-01  3.76817E-01 -1.46117E-12  5.29694E+00
 4.12953E-01  3.94502E-01  1.64742E-13  5.27426E+00
 4.12953E-01  4.12953E-01  1.00280E-11  5.12780E+00
 4.12953E-01  4.32239E-01 -2.89754E-12  4.75044E+00
 4.12953E-01  4.52431E-01  0.00000E+00  3.99993E+00
 4.12953E-01  4.73605E-01  0.00000E+00  2.91029E+00
 4.12953E-01  4.95841E-01  0.00000E+00  1.66386E+00
 4.12953E-01  5.19224E-01  0.00000E+00  5.96394E-01
 4.12953E-01  5.43840E-01  0.00000E+00  4.90073E-02
 4.12953E-01  5.69781E-01  0.00000E+00 -1.05560E-02

 4.32239E-01  0.00000E+00 -2.13441E-09 -3.59808E-02
 4.32239E-01  1.10908E-02  6.20921E-11 -3.54835E-02
 4.32239E-01  2.21823E-02  4.65749E-11 -3.52082E-02
 4.32239E-01  3.32764E-02  2.48142E-11 -3.53863E-02
 4.32239E-01  4.43759E-02  3.24396E-11 -3.57237E-02
 4.32239E-01  5.54851E-02  2.39200E-11 -3.55176E-02
 4.32239E-01  6.66094E-02  3.07069E-11 -3.41086E-02
 4.32239E-01  7.77555E-02  2.08814E-11 -3.12421E-02
 4.32239E-01  8.89311E-02  3.00650E-11 -2.78966E-02
 4.32239E-01  1.00145E-01  2.49038E-11 -2.42316E-02
 4.32239E-01  1.11409E-01  2.85662E-11 -1.72012E-02
 4.32239E-01  1.22733E-01  2.17450E-11 -3.36688E-03
 4.32239E-01  1.34131E-01  2.93152E-11  1.96867E-02
 4.32239E-01  1.45617E-01  2.36107E-11  5.51826E-02
 4.32239E-01  1.57207E-01  2.35734E-11  1.12877E-01
 4.32239E-01  1.68919E-01  2.99646E-11  2.05223E-01
 4.32239E-01  1.80771E-01  2.88946E-11  3.37917E-01
 4.32239E-01  1.92784E-01  2.63008E-11  5.11422E-01
 4.32239E-01  2.04981E-01  2.31308E-11  7.29855E-01
 4.32239E-01  2.17385E-01  2.26155E-11  1.00329E+00
 4.32239E-01  2.30023E-01  2.64705E-11  1.33419E+00
 4.32239E-01  2.42924E-01  2.28109E-11  1.69647E+00
 4.32239E-01  2.56118E-01  1.81545E-11  2.06020E+00
 4.32239E-01  2.69639E-01  1.79757E-11  2.42329E+00
 4.32239E-01  2.83521E-01  1.58018E-11  2.79274E+00
 4.32239E-01  2.97806E-01  1.30640E-11  3.14168E+00
 4.32239E-01  3.12532E-01  5.60827E-12  3.42066E+00
 4.32239E-01  3.27747E-01  1.42348E-12  3.66134E+00
 4.32239E-01  3.43497E-01 -4.36779E-13  3.97413E+00
 4.32239E-01  3.59836E-01 -1.38904E-12  4.34160E+00
 4.32239E-01  3.76817E-01  4.53281E-14  4.60671E+00
 4.32239E-01  3.94502E-01 -1.28943E-12  4.72644E+00
 4.32239E-01  4.12953E-01 -3.20651E-12  4.75044E+00
 4.32239E-01  4.32239E-01  5.27591E-12  4.57173E+00
 4.32239E-01  4.52431E-01  0.00000E+00  4.02857E+00
 4.32239E-01  4.73605E-01  0.00000E+00  3.12917E+00
 4.32239E-01  4.95841E-01  0.00000E+00  1.99270E+00
 4.32239E-01  5.19224E-01  0.00000E+00  8.67864E-01
 4.32239E-01  5.43840E-01  0.00000E+00  1.66944E-01
 4.32239E-01  5.69781E-01  0.00000E+00 -9.40201E-03

 4.52431E-01  0.00000E+00  0.00000E+00 -3.23938E-02
 4.52431E-01  1.10908E-02  0.00000E+00 -3.22226E-02
 4.52431E-01  2.21823E-02  0.00000E+00 -3.15189E-02
 4.52431E-01  3.32764E-02  0.00000E+00 -3.08771E-02
 4.52431E-01  4.43759E-02  0.00000E+00 -3.05603E-02
 4.52431E-01  5.54851E-02  0.00000E+00 -3.02214E-02
 4.52431E-01  6.66094E-02  0.00000E+00 -2.88075E-02
 4.52431E-01  7.77555E-02  0.00000E+00 -2.60164E-02
 4.52431E-01  8.89311E-02  0.00000E+00 -2.46075E-02
 4.52431E-01  1.00145E-01  0.00000E+00 -2.65420E-02
 4.52431E-01  1.11409E-01  0.00000E+00 -2.95147E-02
 4.52431E-01  1.22733E-01  0.00000E+00 -3.08893E-02
 4.52431E-01  1.34131E-01  0.00000E+00 -3.00028E-02
 4.52431E-01  1.45617E-01  0.00000E+00 -2.63259E-02
 4.52431E-01  1.57207E-01  0.00000E+00 -1.70725E-02
 4.52431E-01  1.68919E-01  0.00000E+00  1.67025E-03
 4.52431E-01  1.80771E-01  0.00000E+00  3.46965E-02
 4.52431E-01  1.92784E-01  0.00000E+00  8.77192E-02
 4.52431E-01  2.04981E-01  0.00000E+00  1.69785E-01
 4.52431E-01  2.17385E-01  0.00000E+00  2.95064E-01
 4.52431E-01  2.30023E-01  0.00000E+00  4.73587E-01
 4.52431E-01  2.42924E-01  0.00000E+00  6.97653E-01
 4.52431E-01  2.56118E-01  0.00000E+00  9.57307E-01
 4.52431E-01  2.69639E-01  0.00000E+00  1.25593E+00
 4.52431E-01  2.83521E-01  0.00000E+00  1.60022E+00
 4.52431E-01  2.97806E-01  0.00000E+00  1.96400E+00
 4.52431E-01  3.12532E-01  0.00000E+00  2.29739E+00
 4.52431E-01  3.27747E-01  0.00000E+00  2.59762E+00
 4.52431E-01  3.43497E-01  0.00000E+00  2.90926E+00
 4.52431E-01  3.59836E-01  0.00000E+00  3.24184E+00
 4.52431E-01  3.76817E-01  0.00000E+00  3.56317E+00
 4.52431E-01  3.94502E-01  0.00000E+00  3.83203E+00
 4.52431E-01  4.12953E-01  0.00000E+00  3.99993E+00
 4.52431E-01  4.32239E-01  0.00000E+00  4.02857E+00
 4.52431E-01  4.52431E-01  0.00000E+00  3.86127E+00
 4.52431E-01  4.73605E-01  0.00000E+00  3.35896E+00
 4.52431E-01  4.95841E-01  0.00000E+00  2.43469E+00
 4.52431E-01  5.19224E-01  0.00000E+00  1.20061E+00
 4.52431E-01  5.43840E-01  0.00000E+00  2.82987E-01
 4.52431E-01  5.69781E-01  0.00000E+00 -4.88015E-03

 4.73605E-01  0.00000E+00  0.00000E+00 -2.57131E-02
 4.73605E-01  1.10908E-02  0.00000E+00 -2.61166E-02
 4.73605E-01  2.21823E-02  0.00000E+00 -2.60711E-02
 4.73605E-01  3.32764E-02  0.00000E+00 -2.54788E-02
 4.73605E-01  4.43759E-02  0.00000E+00 -2.46464E-02
 4.73605E-01  5.54851E-02  0.00000E+00 -2.40852E-02
 4.73605E-01  6.66094E-02  0.00000E+00 -2.40581E-02
 4.73605E-01  7.77555E-02  0.00000E+00 -2.45064E-02
 4.73605E-01  8.89311E-02  0.00000E+00 -2.46086E-02
 4.73605E-01  1.00145E-01  0.00000E+00 -2.38064E-02
 4.73605E-01  1.11409E-01  0.00000E+00 -2.28009E-02
 4.73605E-01  1.22733E-01  0.00000E+00 -2.23711E-02
 4.73605E-01  1.34131E-01  0.00000E+00 -2.26323E-02
 4.73605E-01  1.45617E-01  0.00000E+00 -2.34930E-02
 4.73605E-01  1.57207E-01  0.00000E+00 -2.45588E-02
 4.73605E-01  1.68919E-01  0.00000E+00 -2.53197E-02
 4.73605E-01  1.80771E-01  0.00000E+00 -2.56445E-02
 4.73605E-01  1.92784E-01  0.00000E+00 -2.56147E-02
 4.73605E-01  2.04981E-01  0.00000E+00 -2.04755E-02
 4.73605E-01  2.17385E-01  0.00000E+00  2.30393E-03
 4.73605E-01  2.30023E-01  0.00000E+00  5.47285E-02
 4.73605E-01  2.42924E-01  0.00000E+00  1.42471E-01
 4.73605E-01  2.56118E-01  0.00000E+00  2.69966E-01
 4.73605E-01  2.69639E-01  0.00000E+00  4.38867E-01
 4.73605E-01  2.83521E-01  0.00000E+00  6.49149E-01
 4.73605E-01  2.97806E-01  0.00000E+00  8.93798E-01
 4.73605E-01  3.12532E-01  0.00000E+00  1.15991E+00
 4.73605E-01  3.27747E-01  0.00000E+00  1.43189E+00
 4.73605E-01  3.43497E-01  0.00000E+00  1.69282E+00
 4.73605E-01  3.59836E-01  0.00000E+00  1.96229E+00
 4.73605E-01  3.76817E-01  0.00000E+00  2.29493E+00
 4.73605E-01  3.94502E-01  0.00000E+00  2.64929E+00
 4.73605E-01  4.12953E-01  0.00000E+00  2.91029E+00
 4.73605E-01  4.32239E-01  0.00000E+00  3.12917E+00
 4.73605E-01  4.52431E-01  0.00000E+00  3.35896E+00
 4.73605E-01  4.73605E-01  0.00000E+00  3.27895E+00
 4.73605E-01  4.95841E-01  0.00000E+00  2.61584E+00
 4.73605E-01  5.19224E-01  0.00000E+00  1.42215E+00
 4.73605E-01  5.43840E-01  0.00000E+00  4.03204E-01
 4.73605E-01  5.69781E-01  0.00000E+00  9.23345E-03

 4.95841E-01  0.00000E+00  0.00000E+00 -2.02000E-02
 4.95841E-01  1.10908E-02  0.00000E+00 -1.98423E-02
 4.95841E-01  2.21823E-02  0.00000E+00 -1.97397E-02
 4.95841E-01  3.32764E-02  0.00000E+00 -1.92146E-02
 4.95841E-01  4.43759E-02  0.00000E+00 -1.83607E-02
 4.95841E-01  5.54851E-02  0.00000E+00 -1.78814E-02
 4.95841E-01  6.66094E-02  0.00000E+00 -1.76245E-02
 4.95841E-01  7.77555E-02  0.00000E+00 -1.72801E-02
 4.95841E-01  8.89311E-02  0.00000E+00 -1.69084E-02
 4.95841E-01  1.00145E-01  0.00000E+00 -1.66518E-02
 4.95841E-01  1.11409E-01  0.00000E+00 -1.66811E-02
 4.95841E-01  1.22733E-01  0.00000E+00 -1.70795E-02
 4.95841E-01  1.34131E-01  0.00000E+00 -1.75526E-02
 4.95841E-01  1.45617E-01  0.00000E+00 -1.77880E-02
 4.95841E-01  1.57207E-01  0.00000E+00 -1.80318E-02
 4.95841E-01  1.68919E-01  0.00000E+00 -1.87490E-02
 4.95841E-01  1.80771E-01  0.00000E+00 -2.00056E-02
 4.95841E-01  1.92784E-01  0.00000E+00 -2.15464E-02
 4.95841E-01  2.04981E-01  0.00000E+00 -2.31557E-02
 4.95841E-01  2.17385E-01  0.00000E+00 -2.46988E-02
 4.95841E-01  2.30023E-01  0.00000E+00 -2.44998E-02
 4.95841E-01  2.42924E-01  0.00000E+00 -1.59160E-02
 4.95841E-01  2.56118E-01  0.00000E+00  8.39736E-03
 4.95841E-01  2.69639E-01  0.00000E+00  4.98652E-02
 4.95841E-01  2.83521E-01  0.00000E+00  1.07493E-01
 4.95841E-01  2.97806E-01  0.00000E+00  1.80905E-01
 4.95841E-01  3.12532E-01  0.00000E+00  2.70720E-01
 4.95841E-01  3.27747E-01  0.00000E+00  3.87840E-01
 4.95841E-01  3.43497E-01  0.00000E+00  5.53635E-01
 4.95841E-01  3.59836E-01  0.00000E+00  7.81265E-01
 4.95841E-01  3.76817E-01  0.00000E+00  1.07168E+00
 4.95841E-01  3.94502E-01  0.00000E+00  1.38592E+00
 4.95841E-01  4.12953E-01  0.00000E+00  1.66386E+00
 4.95841E-01  4.32239E-01  0.00000E+00  1.99270E+00
 4.95841E-01  4.52431E-01  0.00000E+00  2.43469E+00
 4.95841E-01  4.73605E-01  0.00000E+00  2.61584E+00
 4.95841E-01  4.95841E-01  0.00000E+00  2.25221E+00
 4.95841E-01  5.19224E-01  0.00000E+00  1.41971E+00
 4.95841E-01  5.43840E-01  0.00000E+00  5.48934E-01
 4.95841E-01  5.69781E-01  0.00000E+00  4.79545E-02

 5.19224E-01  0.00000E+00  0.00000E+00 -1.31360E-02
 5.19224E-01  1.10908E-02  0.00000E+00 -1.29704E-02
 5.19224E-01  2.21823E-02  0.00000E+00 -1.27768E-02
 5.19224E-01  3.32764E-02  0.00000E+00 -1.23771E-02
 5.19224E-01  4.43759E-02  0.00000E+00 -1.19131E-02
 5.19224E-01  5.54851E-02  0.00000E+00 -1.16906E-02
 5.19224E-01  6.66094E-02  0.00000E+00 -1.14321E-02
 5.19224E-01  7.77555E-02  0.00000E+00 -1.09029E-02
 5.19224E-01  8.89311E-02  0.00000E+00 -1.05870E-02
 5.19224E-01  1.00145E-01  0.00000E+00 -1.08642E-02
 5.19224E-01  1.11409E-01  0.00000E+00 -1.13642E-02
 5.19224E-01  1.22733E-01  0.00000E+00 -1.16834E-02
 5.19224E-01  1.34131E-01  0.00000E+00 -1.18591E-02
 5.19224E-01  1.45617E-01  0.00000E+00 -1.20203E-02
 5.19224E-01  1.57207E-01  0.00000E+00 -1.21647E-02
 5.19224E-01  1.68919E-01  0.00000E+00 -1.22316E-02
 5.19224E-01  1.80771E-01  0.00000E+00 -1.21188E-02
 5.19224E-01  1.92784E-01  0.00000E+00 -1.17004E-02
 5.19224E-01  2.04981E-01  0.00000E+00 -1.15348E-02
 5.19224E-01  2.17385E-01  0.00000E+00 -1.32839E-02
 5.19224E-01  2.30023E-01  0.00000E+00 -1.79152E-02
 5.19224E-01  2.42924E-01  0.00000E+00 -2.35266E-02
 5.19224E-01  2.56118E-01  0.00000E+00 -2.77160E-02
 5.19224E-01  2.69639E-01  0.00000E+00 -2.97879E-02
 5.19224E-01  2.83521E-01  0.00000E+00 -2.97092E-02
 5.19224E-01  2.97806E-01  0.00000E+00 -2.71547E-02
 5.19224E-01  3.12532E-01  0.00000E+00 -2.10599E-02
 5.19224E-01  3.27747E-01  0.00000E+00 -1.44190E-03
 5.19224E-01  3.43497E-01  0.00000E+00  5.04512E-02
 5.19224E-01  3.59836E-01  0.00000E+00  1.39246E-01
 5.19224E-01  3.76817E-01  0.00000E+00  2.54336E-01
 5.19224E-01  3.94502E-01  0.00000E+00  4.00128E-01
 5.19224E-01  4.12953E-01  0.00000E+00  5.96394E-01
 5.19224E-01  4.32239E-01  0.00000E+00  8.67864E-01
 5.19224E-01  4.52431E-01  0.00000E+00  1.20061E+00
 5.19224E-01  4.73605E-01  0.00000E+00  1.42215E+00
 5.19224E-01  4.95841E-01  0.00000E+00  1.41971E+00
 5.19224E-01  5.19224E-01  0.00000E+00  1.20949E+00
 5.19224E-01  5.43840E-01  0.00000E+00  6.96375E-01
 5.19224E-01  5.69781E-01  0.00000E+00  1.20432E-01

 5.43840E-01  0.00000E+00  0.00000E+00 -6.20965E-03
 5.43840E-01  1.10908E-02  0.00000E+00 -6.45240E-03
 5.43840E-01  2.21823E-02  0.00000E+00 -6.40960E-03
 5.43840E-01  3.32764E-02  0.00000E+00 -6.30660E-03
 5.43840E-01  4.43759E-02  0.00000E+00 -6.28562E-03
 5.43840E-01  5.54851E-02  0.00000E+00 -6.31894E-03
 5.43840E-01  6.66094E-02  0.00000E+00 -6.32647E-03
 5.43840E-01  7.77555E-02  0.00000E+00 -6.27656E-03
 5.43840E-01  8.89311E-02  0.00000E+00 -6.33841E-03
 5.43840E-01  1.00145E-01  0.00000E+00 -6.59626E-03
 5.43840E-01  1.11409E-01  0.00000E+00 -6.75660E-03
 5.43840E-01  1.22733E-01  0.00000E+00 -6.60119E-03
 5.43840E-01  1.34131E-01  0.00000E+00 -6.50509E-03
 5.43840E-01  1.45617E-01  0.00000E+00 -6.90384E-03
 5.43840E-01  1.57207E-01  0.00000E+00 -7.58107E-03
 5.43840E-01  1.68919E-01  0.00000E+00 -8.07143E-03
 5.43840E-01  1.80771E-01  0.00000E+00 -8.41898E-03
 5.43840E-01  1.92784E-01  0.00000E+00 -9.07362E-03
 5.43840E-01  2.04981E-01  0.00000E+00 -9.98402E-03
 5.43840E-01  2.17385E-01  0.00000E+00 -1.02657E-02
 5.43840E-01  2.30023E-01  0.00000E+00 -9.34523E-03
 5.43840E-01  2.42924E-01  0.00000E+00 -8.05280E-03
 5.43840E-01  2.56118E-01  0.00000E+00 -7.42351E-03
 5.43840E-01  2.69639E-01  0.00000E+00 -7.45516E-03
 5.43840E-01  2.83521E-01  0.00000E+00 -7.74156E-03
 5.43840E-01  2.97806E-01  0.00000E+00 -8.47324E-03
 5.43840E-01  3.12532E-01  0.00000E+00 -1.03193E-02
 5.43840E-01  3.27747E-01  0.00000E+00 -1.42840E-02
 5.43840E-01  3.43497E-01  0.00000E+00 -2.16552E-02
 5.43840E-01  3.59836E-01  0.00000E+00 -3.21135E-02
 5.43840E-01  3.76817E-01  0.00000E+00 -4.21341E-02
 5.43840E-01  3.94502E-01  0.00000E+00 -2.75651E-02
 5.43840E-01  4.12953E-01  0.00000E+00  4.90073E-02
 5.43840E-01  4.32239E-01  0.00000E+00  1.66944E-01
 5.43840E-01  4.52431E-01  0.00000E+00  2.82987E-01
 5.43840E-01  4.73605E-01  0.00000E+00  4.03204E-01
 5.43840E-01  4.95841E-01  0.00000E+00  5.48934E-01
 5.43840E-01  5.19224E-01  0.00000E+00  6.96375E-01
 5.43840E-01  5.43840E-01  0.00000E+00  5.40008E-01
 5.43840E-01  5.69781E-01  0.00000E+00  1.38592E-01

 5.69781E-01  0.00000E+00  0.00000E+00 -1.82958E-03
 5.69781E-01  1.10908E-02  0.00000E+00 -1.91937E-03
 5.69781E-01  2.21823E-02  0.00000E+00 -2.07344E-03
 5.69781E-01  3.32764E-02  0.00000E+00 -2.25759E-03
 5.69781E-01  4.43759E-02  0.00000E+00 -2.43709E-03
 5.69781E-01  5.54851E-02  0.00000E+00 -2.59447E-03
 5.69781E-01  6.66094E-02  0.00000E+00 -2.71016E-03
 5.69781E-01  7.77555E-02  0.00000E+00 -2.78732E-03
 5.69781E-01  8.89311E-02  0.00000E+00 -2.90365E-03
 5.69781E-01  1.00145E-01  0.00000E+00 -3.09974E-03
 5.69781E-01  1.11409E-01  0.00000E+00 -3.25901E-03
 5.69781E-01  1.22733E-01  0.00000E+00 -3.28595E-03
 5.69781E-01  1.34131E-01  0.00000E+00 -3.29140E-03
 5.69781E-01  1.45617E-01  0.00000E+00 -3.41067E-03
 5.69781E-01  1.57207E-01  0.00000E+00 -3.57970E-03
 5.69781E-01  1.68919E-01  0.00000E+00 -3.65876E-03
 5.69781E-01  1.80771E-01  0.00000E+00 -3.67151E-03
 5.69781E-01  1.92784E-01  0.00000E+00 -3.77392E-03
 5.69781E-01  2.04981E-01  0.00000E+00 -4.06237E-03
 5.69781E-01  2.17385E-01  0.00000E+00 -4.52813E-03
 5.69781E-01  2.30023E-01  0.00000E+00 -5.12262E-03
 5.69781E-01  2.42924E-01  0.00000E+00 -5.69861E-03
 5.69781E-01  2.56118E-01  0.00000E+00 -6.10183E-03
 5.69781E-01  2.69639E-01  0.00000E+00 -6.34721E-03
 5.69781E-01  2.83521E-01  0.00000E+00 -6.53445E-03
 5.69781E-01  2.97806E-01  0.00000E+00 -6.87202E-03
 5.69781E-01  3.12532E-01  0.00000E+00 -7.63587E-03
 5.69781E-01  3.27747E-01  0.00000E+00 -8.62070E-03
 5.69781E-01  3.43497E-01  0.00000E+00 -9.15062E-03
 5.69781E-01  3.59836E-01  0.00000E+00 -9.23988E-03
 5.69781E-01  3.76817E-01  0.00000E+00 -9.64615E-03
 5.69781E-01  3.94502E-01  0.00000E+00 -1.03488E-02
 5.69781E-01  4.12953E-01  0.00000E+00 -1.05560E-02
 5.69781E-01  4.32239E-01  0.00000E+00 -9.40201E-03
 5.69781E-01  4.52431E-01  0.00000E+00 -4.88015E-03
 5.69781E-01  4.73605E-01  0.00000E+00  9.23345E-03
 5.69781E-01  4.95841E-01  0.00000E+00  4.79545E-02
 5.69781E-01  5.19224E-01  0.00000E+00  1.20432E-01
 5.69781E-01  5.43840E-01  0.00000E+00  1.38592E-01
 5.69781E-01  5.69781E-01  0.00000E+00  6.96969E-02



==> anc/V_Lambda2.5kF_kF0.16 <==
 0.00000E+00  0.00000E+00 -1.27779E+02 -9.65816E+01
 0.00000E+00  1.47878E-02 -1.27778E+02 -9.63646E+01
 0.00000E+00  2.95765E-02 -1.27779E+02 -9.65057E+01
 0.00000E+00  4.43685E-02 -1.27782E+02 -9.66993E+01
 0.00000E+00  5.91678E-02 -1.27786E+02 -9.68202E+01
 0.00000E+00  7.39801E-02 -1.27793E+02 -9.69885E+01
 0.00000E+00  8.88125E-02 -1.27808E+02 -9.72296E+01
 0.00000E+00  1.03674E-01 -1.27834E+02 -9.75229E+01
 0.00000E+00  1.18575E-01 -1.27881E+02 -9.78040E+01
 0.00000E+00  1.33527E-01 -1.27957E+02 -9.80522E+01
 0.00000E+00  1.48545E-01 -1.28074E+02 -9.84043E+01
 0.00000E+00  1.63644E-01 -1.28249E+02 -9.89873E+01
 0.00000E+00  1.78841E-01 -1.28503E+02 -9.97567E+01
 0.00000E+00  1.94156E-01 -1.28866E+02 -1.00644E+02
 0.00000E+00  2.09610E-01 -1.29374E+02 -1.01688E+02
 0.00000E+00  2.25225E-01 -1.30083E+02 -1.02977E+02
 0.00000E+00  2.41028E-01 -1.31063E+02 -1.04581E+02
 0.00000E+00  2.57045E-01 -1.32412E+02 -1.06562E+02
 0.00000E+00  2.73307E-01 -1.34263E+02 -1.09222E+02
 0.00000E+00  2.89846E-01 -1.36783E+02 -1.13224E+02
 0.00000E+00  3.06697E-01 -1.40139E+02 -1.19031E+02
 0.00000E+00  3.23898E-01 -1.44280E+02 -1.26078E+02
 0.00000E+00  3.41491E-01 -1.48063E+02 -1.32586E+02
 0.00000E+00  3.59518E-01 -1.46644E+02 -1.33679E+02
 0.00000E+00  3.78029E-01 -1.28538E+02 -1.18089E+02
 0.00000E+00  3.97074E-01 -8.77606E+01 -7.98731E+01
 0.00000E+00  4.16710E-01 -4.34279E+01 -3.80517E+01
 0.00000E+00  4.36996E-01 -1.50640E+01 -1.19410E+01
 0.00000E+00  4.57997E-01 -3.15284E+00 -1.70800E+00
 0.00000E+00  4.79781E-01 -2.88949E-01  1.66672E-01
 0.00000E+00  5.02423E-01 -7.26305E-03  2.30868E-02
 0.00000E+00  5.26003E-01 -2.49400E-05 -4.32081E-02
 0.00000E+00  5.50605E-01 -3.15109E-09 -3.78645E-02
 0.00000E+00  5.76319E-01  1.13238E-09 -3.94495E-02
 0.00000E+00  6.03241E-01  0.00000E+00 -3.43116E-02
 0.00000E+00  6.31473E-01  0.00000E+00 -2.60501E-02
 0.00000E+00  6.61122E-01  0.00000E+00 -1.88315E-02
 0.00000E+00  6.92298E-01  0.00000E+00 -1.16210E-02
 0.00000E+00  7.25120E-01  0.00000E+00 -5.34339E-03
 0.00000E+00  7.59708E-01  0.00000E+00 -1.43142E-03

 1.47878E-02  0.00000E+00 -1.27778E+02 -9.63646E+01
 1.47878E-02  1.47878E-02 -1.27777E+02 -9.63949E+01
 1.47878E-02  2.95765E-02 -1.27779E+02 -9.65304E+01
 1.47878E-02  4.43685E-02 -1.27782E+02 -9.67107E+01
 1.47878E-02  5.91678E-02 -1.27786E+02 -9.68702E+01
 1.47878E-02  7.39801E-02 -1.27793E+02 -9.69883E+01
 1.47878E-02  8.88125E-02 -1.27807E+02 -9.71368E+01
 1.47878E-02  1.03674E-01 -1.27834E+02 -9.73918E+01
 1.47878E-02  1.18575E-01 -1.27881E+02 -9.77506E+01
 1.47878E-02  1.33527E-01 -1.27957E+02 -9.81904E+01
 1.47878E-02  1.48545E-01 -1.28075E+02 -9.86731E+01
 1.47878E-02  1.63644E-01 -1.28250E+02 -9.91853E+01
 1.47878E-02  1.78841E-01 -1.28505E+02 -9.98184E+01
 1.47878E-02  1.94156E-01 -1.28867E+02 -1.00681E+02
 1.47878E-02  2.09610E-01 -1.29376E+02 -1.01784E+02
 1.47878E-02  2.25225E-01 -1.30085E+02 -1.03107E+02
 1.47878E-02  2.41028E-01 -1.31065E+02 -1.04715E+02
 1.47878E-02  2.57045E-01 -1.32414E+02 -1.06753E+02
 1.47878E-02  2.73307E-01 -1.34265E+02 -1.09505E+02
 1.47878E-02  2.89846E-01 -1.36785E+02 -1.13455E+02
 1.47878E-02  3.06697E-01 -1.40140E+02 -1.18978E+02
 1.47878E-02  3.23898E-01 -1.44279E+02 -1.25774E+02
 1.47878E-02  3.41491E-01 -1.48061E+02 -1.32357E+02
 1.47878E-02  3.59518E-01 -1.46640E+02 -1.33704E+02
 1.47878E-02  3.78029E-01 -1.28534E+02 -1.18216E+02
 1.47878E-02  3.97074E-01 -8.77577E+01 -7.99224E+01
 1.47878E-02  4.16710E-01 -4.34271E+01 -3.80313E+01
 1.47878E-02  4.36996E-01 -1.50640E+01 -1.19220E+01
 1.47878E-02  4.57997E-01 -3.15289E+00 -1.69901E+00
 1.47878E-02  4.79781E-01 -2.88958E-01  1.80857E-01
 1.47878E-02  5.02423E-01 -7.26338E-03  3.54145E-02
 1.47878E-02  5.26003E-01 -2.49387E-05 -4.19180E-02
 1.47878E-02  5.50605E-01 -3.56160E-09 -4.05740E-02
 1.47878E-02  5.76319E-01 -4.86020E-11 -3.98156E-02
 1.47878E-02  6.03241E-01  0.00000E+00 -3.43492E-02
 1.47878E-02  6.31473E-01  0.00000E+00 -2.66383E-02
 1.47878E-02  6.61122E-01  0.00000E+00 -1.91772E-02
 1.47878E-02  6.92298E-01  0.00000E+00 -1.17424E-02
 1.47878E-02  7.25120E-01  0.00000E+00 -5.44100E-03
 1.47878E-02  7.59708E-01  0.00000E+00 -1.54181E-03

 2.95765E-02  0.00000E+00 -1.27779E+02 -9.65057E+01
 2.95765E-02  1.47878E-02 -1.27779E+02 -9.65304E+01
 2.95765E-02  2.95765E-02 -1.27781E+02 -9.66719E+01
 2.95765E-02  4.43685E-02 -1.27784E+02 -9.68368E+01
 2.95765E-02  5.91678E-02 -1.27788E+02 -9.69724E+01
 2.95765E-02  7.39801E-02 -1.27796E+02 -9.71006E+01
 2.95765E-02  8.88125E-02 -1.27810E+02 -9.72610E+01
 2.95765E-02  1.03674E-01 -1.27838E+02 -9.74905E+01
 2.95765E-02  1.18575E-01 -1.27885E+02 -9.78019E+01
 2.95765E-02  1.33527E-01 -1.27962E+02 -9.82028E+01
 2.95765E-02  1.48545E-01 -1.28080E+02 -9.86964E+01
 2.95765E-02  1.63644E-01 -1.28256E+02 -9.92841E+01
 2.95765E-02  1.78841E-01 -1.28511E+02 -9.99552E+01
 2.95765E-02  1.94156E-01 -1.28874E+02 -1.00714E+02
 2.95765E-02  2.09610E-01 -1.29384E+02 -1.01661E+02
 2.95765E-02  2.25225E-01 -1.30093E+02 -1.02944E+02
 2.95765E-02  2.41028E-01 -1.31073E+02 -1.04659E+02
 2.95765E-02  2.57045E-01 -1.32422E+02 -1.06869E+02
 2.95765E-02  2.73307E-01 -1.34272E+02 -1.09770E+02
 2.95765E-02  2.89846E-01 -1.36790E+02 -1.13746E+02
 2.95765E-02  3.06697E-01 -1.40141E+02 -1.19123E+02
 2.95765E-02  3.23898E-01 -1.44276E+02 -1.25740E+02
 2.95765E-02  3.41491E-01 -1.48050E+02 -1.32274E+02
 2.95765E-02  3.59518E-01 -1.46622E+02 -1.33663E+02
 2.95765E-02  3.78029E-01 -1.28513E+02 -1.18198E+02
 2.95765E-02  3.97074E-01 -8.77447E+01 -7.98948E+01
 2.95765E-02  4.16710E-01 -4.34230E+01 -3.80048E+01
 2.95765E-02  4.36996E-01 -1.50636E+01 -1.19114E+01
 2.95765E-02  4.57997E-01 -3.15301E+00 -1.68851E+00
 2.95765E-02  4.79781E-01 -2.88984E-01  2.06475E-01
 2.95765E-02  5.02423E-01 -7.26438E-03  5.94340E-02
 2.95765E-02  5.26003E-01 -2.49432E-05 -3.62366E-02
 2.95765E-02  5.50605E-01 -3.55611E-09 -4.25866E-02
 2.95765E-02  5.76319E-01  2.42480E-11 -3.91638E-02
 2.95765E-02  6.03241E-01  0.00000E+00 -3.36552E-02
 2.95765E-02  6.31473E-01  0.00000E+00 -2.69534E-02
 2.95765E-02  6.61122E-01  0.00000E+00 -1.91813E-02
 2.95765E-02  6.92298E-01  0.00000E+00 -1.15400E-02
 2.95765E-02  7.25120E-01  0.00000E+00 -5.39300E-03
 2.95765E-02  7.59708E-01  0.00000E+00 -1.66286E-03

 4.43685E-02  0.00000E+00 -1.27782E+02 -9.66993E+01
 4.43685E-02  1.47878E-02 -1.27782E+02 -9.67107E+01
 4.43685E-02  2.95765E-02 -1.27784E+02 -9.68368E+01
 4.43685E-02  4.43685E-02 -1.27787E+02 -9.69690E+01
 4.43685E-02  5.91678E-02 -1.27792E+02 -9.70728E+01
 4.43685E-02  7.39801E-02 -1.27800E+02 -9.72063E+01
 4.43685E-02  8.88125E-02 -1.27816E+02 -9.73918E+01
 4.43685E-02  1.03674E-01 -1.27844E+02 -9.76299E+01
 4.43685E-02  1.18575E-01 -1.27892E+02 -9.78889E+01
 4.43685E-02  1.33527E-01 -1.27970E+02 -9.81693E+01
 4.43685E-02  1.48545E-01 -1.28089E+02 -9.85860E+01
 4.43685E-02  1.63644E-01 -1.28267E+02 -9.92317E+01
 4.43685E-02  1.78841E-01 -1.28523E+02 -1.00013E+02
 4.43685E-02  1.94156E-01 -1.28887E+02 -1.00821E+02
 4.43685E-02  2.09610E-01 -1.29398E+02 -1.01756E+02
 4.43685E-02  2.25225E-01 -1.30107E+02 -1.03011E+02
 4.43685E-02  2.41028E-01 -1.31088E+02 -1.04737E+02
 4.43685E-02  2.57045E-01 -1.32436E+02 -1.07062E+02
 4.43685E-02  2.73307E-01 -1.34285E+02 -1.10151E+02
 4.43685E-02  2.89846E-01 -1.36800E+02 -1.14216E+02
 4.43685E-02  3.06697E-01 -1.40147E+02 -1.19459E+02
 4.43685E-02  3.23898E-01 -1.44273E+02 -1.25827E+02
 4.43685E-02  3.41491E-01 -1.48036E+02 -1.32149E+02
 4.43685E-02  3.59518E-01 -1.46596E+02 -1.33422E+02
 4.43685E-02  3.78029E-01 -1.28484E+02 -1.17957E+02
 4.43685E-02  3.97074E-01 -8.77258E+01 -7.97249E+01
 4.43685E-02  4.16710E-01 -4.34173E+01 -3.78805E+01
 4.43685E-02  4.36996E-01 -1.50632E+01 -1.17828E+01
 4.43685E-02  4.57997E-01 -3.15325E+00 -1.57050E+00
 4.43685E-02  4.79781E-01 -2.89032E-01  2.79436E-01
 4.43685E-02  5.02423E-01 -7.26612E-03  8.98331E-02
 4.43685E-02  5.26003E-01 -2.49509E-05 -2.87684E-02
 4.43685E-02  5.50605E-01 -3.54427E-09 -4.26248E-02
 4.43685E-02  5.76319E-01  7.17211E-12 -3.87758E-02
 4.43685E-02  6.03241E-01  0.00000E+00 -3.27108E-02
 4.43685E-02  6.31473E-01  0.00000E+00 -2.61877E-02
 4.43685E-02  6.61122E-01  0.00000E+00 -1.87268E-02
 4.43685E-02  6.92298E-01  0.00000E+00 -1.12490E-02
 4.43685E-02  7.25120E-01  0.00000E+00 -5.32017E-03
 4.43685E-02  7.59708E-01  0.00000E+00 -1.84011E-03

 5.91678E-02  0.00000E+00 -1.27786E+02 -9.68202E+01
 5.91678E-02  1.47878E-02 -1.27786E+02 -9.68702E+01
 5.91678E-02  2.95765E-02 -1.27788E+02 -9.69724E+01
 5.91678E-02  4.43685E-02 -1.27792E+02 -9.70728E+01
 5.91678E-02  5.91678E-02 -1.27798E+02 -9.71649E+01
 5.91678E-02  7.39801E-02 -1.27807E+02 -9.72950E+01
 5.91678E-02  8.88125E-02 -1.27823E+02 -9.74879E+01
 5.91678E-02  1.03674E-01 -1.27853E+02 -9.77428E+01
 5.91678E-02  1.18575E-01 -1.27902E+02 -9.79979E+01
 5.91678E-02  1.33527E-01 -1.27982E+02 -9.82358E+01
 5.91678E-02  1.48545E-01 -1.28103E+02 -9.86061E+01
 5.91678E-02  1.63644E-01 -1.28282E+02 -9.92427E+01
 5.91678E-02  1.78841E-01 -1.28540E+02 -1.00078E+02
 5.91678E-02  1.94156E-01 -1.28906E+02 -1.01015E+02
 5.91678E-02  2.09610E-01 -1.29418E+02 -1.02085E+02
 5.91678E-02  2.25225E-01 -1.30129E+02 -1.03386E+02
 5.91678E-02  2.41028E-01 -1.31110E+02 -1.05099E+02
 5.91678E-02  2.57045E-01 -1.32459E+02 -1.07479E+02
 5.91678E-02  2.73307E-01 -1.34307E+02 -1.10711E+02
 5.91678E-02  2.89846E-01 -1.36819E+02 -1.14832E+02
 5.91678E-02  3.06697E-01 -1.40160E+02 -1.19915E+02
 5.91678E-02  3.23898E-01 -1.44277E+02 -1.25992E+02
 5.91678E-02  3.41491E-01 -1.48027E+02 -1.32026E+02
 5.91678E-02  3.59518E-01 -1.46572E+02 -1.33109E+02
 5.91678E-02  3.78029E-01 -1.28455E+02 -1.17634E+02
 5.91678E-02  3.97074E-01 -8.77079E+01 -7.95114E+01
 5.91678E-02  4.16710E-01 -4.34130E+01 -3.77130E+01
 5.91678E-02  4.36996E-01 -1.50638E+01 -1.15701E+01
 5.91678E-02  4.57997E-01 -3.15374E+00 -1.36413E+00
 5.91678E-02  4.79781E-01 -2.89109E-01  3.95645E-01
 5.91678E-02  5.02423E-01 -7.26875E-03  1.29450E-01
 5.91678E-02  5.26003E-01 -2.49622E-05 -1.79265E-02
 5.91678E-02  5.50605E-01 -3.56000E-09 -4.06820E-02
 5.91678E-02  5.76319E-01  4.03044E-12 -3.88404E-02
 5.91678E-02  6.03241E-01  0.00000E+00 -3.19369E-02
 5.91678E-02  6.31473E-01  0.00000E+00 -2.48080E-02
 5.91678E-02  6.61122E-01  0.00000E+00 -1.80269E-02
 5.91678E-02  6.92298E-01  0.00000E+00 -1.10379E-02
 5.91678E-02  7.25120E-01  0.00000E+00 -5.35025E-03
 5.91678E-02  7.59708E-01  0.00000E+00 -2.04660E-03

 7.39801E-02  0.00000E+00 -1.27793E+02 -9.69885E+01
 7.39801E-02  1.47878E-02 -1.27793E+02 -9.69883E+01
 7.39801E-02  2.95765E-02 -1.27796E+02 -9.71006E+01
 7.39801E-02  4.43685E-02 -1.27800E+02 -9.72063E+01
 7.39801E-02  5.91678E-02 -1.27807E+02 -9.72950E+01
 7.39801E-02  7.39801E-02 -1.27817E+02 -9.74618E+01
 7.39801E-02  8.88125E-02 -1.27835E+02 -9.76831E+01
 7.39801E-02  1.03674E-01 -1.27866E+02 -9.79165E+01
 7.39801E-02  1.18575E-01 -1.27918E+02 -9.81809E+01
 7.39801E-02  1.33527E-01 -1.27999E+02 -9.85153E+01
 7.39801E-02  1.48545E-01 -1.28123E+02 -9.89806E+01
 7.39801E-02  1.63644E-01 -1.28304E+02 -9.96223E+01
 7.39801E-02  1.78841E-01 -1.28564E+02 -1.00396E+02
 7.39801E-02  1.94156E-01 -1.28933E+02 -1.01258E+02
 7.39801E-02  2.09610E-01 -1.29447E+02 -1.02313E+02
 7.39801E-02  2.25225E-01 -1.30160E+02 -1.03735E+02
 7.39801E-02  2.41028E-01 -1.31143E+02 -1.05652E+02
 7.39801E-02  2.57045E-01 -1.32493E+02 -1.08172E+02
 7.39801E-02  2.73307E-01 -1.34340E+02 -1.11403E+02
 7.39801E-02  2.89846E-01 -1.36850E+02 -1.15442E+02
 7.39801E-02  3.06697E-01 -1.40185E+02 -1.20409E+02
 7.39801E-02  3.23898E-01 -1.44292E+02 -1.26321E+02
 7.39801E-02  3.41491E-01 -1.48028E+02 -1.32123E+02
 7.39801E-02  3.59518E-01 -1.46557E+02 -1.32998E+02
 7.39801E-02  3.78029E-01 -1.28433E+02 -1.17472E+02
 7.39801E-02  3.97074E-01 -8.76946E+01 -7.94193E+01
 7.39801E-02  4.16710E-01 -4.34115E+01 -3.76327E+01
 7.39801E-02  4.36996E-01 -1.50656E+01 -1.14144E+01
 7.39801E-02  4.57997E-01 -3.15458E+00 -1.17938E+00
 7.39801E-02  4.79781E-01 -2.89223E-01  5.23855E-01
 7.39801E-02  5.02423E-01 -7.27243E-03  1.90181E-01
 7.39801E-02  5.26003E-01 -2.49775E-05  1.78159E-03
 7.39801E-02  5.50605E-01 -3.54264E-09 -3.78371E-02
 7.39801E-02  5.76319E-01 -5.23094E-12 -3.84568E-02
 7.39801E-02  6.03241E-01  0.00000E+00 -3.14084E-02
 7.39801E-02  6.31473E-01  0.00000E+00 -2.41028E-02
 7.39801E-02  6.61122E-01  0.00000E+00 -1.74370E-02
 7.39801E-02  6.92298E-01  0.00000E+00 -1.09007E-02
 7.39801E-02  7.25120E-01  0.00000E+00 -5.53431E-03
 7.39801E-02  7.59708E-01  0.00000E+00 -2.20623E-03

 8.88125E-02  0.00000E+00 -1.27808E+02 -9.72296E+01
 8.88125E-02  1.47878E-02 -1.27807E+02 -9.71368E+01
 8.88125E-02  2.95765E-02 -1.27810E+02 -9.72610E+01
 8.88125E-02  4.43685E-02 -1.27816E+02 -9.73918E+01
 8.88125E-02  5.91678E-02 -1.27823E+02 -9.74879E+01
 8.88125E-02  7.39801E-02 -1.27835E+02 -9.76831E+01
 8.88125E-02  8.88125E-02 -1.27855E+02 -9.79249E+01
 8.88125E-02  1.03674E-01 -1.27888E+02 -9.81489E+01
 8.88125E-02  1.18575E-01 -1.27942E+02 -9.84412E+01
 8.88125E-02  1.33527E-01 -1.28026E+02 -9.88843E+01
 8.88125E-02  1.48545E-01 -1.28152E+02 -9.94559E+01
 8.88125E-02  1.63644E-01 -1.28336E+02 -1.00117E+02
 8.88125E-02  1.78841E-01 -1.28600E+02 -1.00832E+02
 8.88125E-02  1.94156E-01 -1.28971E+02 -1.01598E+02
 8.88125E-02  2.09610E-01 -1.29489E+02 -1.02612E+02
 8.88125E-02  2.25225E-01 -1.30205E+02 -1.04152E+02
 8.88125E-02  2.41028E-01 -1.31190E+02 -1.06286E+02
 8.88125E-02  2.57045E-01 -1.32541E+02 -1.08922E+02
 8.88125E-02  2.73307E-01 -1.34388E+02 -1.12090E+02
 8.88125E-02  2.89846E-01 -1.36896E+02 -1.16010E+02
 8.88125E-02  3.06697E-01 -1.40226E+02 -1.20900E+02
 8.88125E-02  3.23898E-01 -1.44323E+02 -1.26725E+02
 8.88125E-02  3.41491E-01 -1.48043E+02 -1.32361E+02
 8.88125E-02  3.59518E-01 -1.46555E+02 -1.33041E+02
 8.88125E-02  3.78029E-01 -1.28420E+02 -1.17397E+02
 8.88125E-02  3.97074E-01 -8.76880E+01 -7.93118E+01
 8.88125E-02  4.16710E-01 -4.34141E+01 -3.74993E+01
 8.88125E-02  4.36996E-01 -1.50691E+01 -1.12380E+01
 8.88125E-02  4.57997E-01 -3.15583E+00 -9.90242E-01
 8.88125E-02  4.79781E-01 -2.89381E-01  6.77545E-01
 8.88125E-02  5.02423E-01 -7.27735E-03  2.81317E-01
 8.88125E-02  5.26003E-01 -2.49975E-05  3.23585E-02
 8.88125E-02  5.50605E-01 -3.55893E-09 -3.50468E-02
 8.88125E-02  5.76319E-01 -4.03386E-12 -3.77102E-02
 8.88125E-02  6.03241E-01  0.00000E+00 -3.08206E-02
 8.88125E-02  6.31473E-01  0.00000E+00 -2.39353E-02
 8.88125E-02  6.61122E-01  0.00000E+00 -1.69231E-02
 8.88125E-02  6.92298E-01  0.00000E+00 -1.07376E-02
 8.88125E-02  7.25120E-01  0.00000E+00 -5.75660E-03
 8.88125E-02  7.59708E-01  0.00000E+00 -2.31542E-03

 1.03674E-01  0.00000E+00 -1.27834E+02 -9.75229E+01
 1.03674E-01  1.47878E-02 -1.27834E+02 -9.73918E+01
 1.03674E-01  2.95765E-02 -1.27838E+02 -9.74905E+01
 1.03674E-01  4.43685E-02 -1.27844E+02 -9.76299E+01
 1.03674E-01  5.91678E-02 -1.27853E+02 -9.77428E+01
 1.03674E-01  7.39801E-02 -1.27866E+02 -9.79165E+01
 1.03674E-01  8.88125E-02 -1.27888E+02 -9.81489E+01
 1.03674E-01  1.03674E-01 -1.27924E+02 -9.84226E+01
 1.03674E-01  1.18575E-01 -1.27980E+02 -9.87660E+01
 1.03674E-01  1.33527E-01 -1.28068E+02 -9.92108E+01
 1.03674E-01  1.48545E-01 -1.28197E+02 -9.97684E+01
 1.03674E-01  1.63644E-01 -1.28385E+02 -1.00443E+02
 1.03674E-01  1.78841E-01 -1.28652E+02 -1.01215E+02
 1.03674E-01  1.94156E-01 -1.29027E+02 -1.02086E+02
 1.03674E-01  2.09610E-01 -1.29548E+02 -1.03209E+02
 1.03674E-01  2.25225E-01 -1.30268E+02 -1.04802E+02
 1.03674E-01  2.41028E-01 -1.31256E+02 -1.06928E+02
 1.03674E-01  2.57045E-01 -1.32609E+02 -1.09536E+02
 1.03674E-01  2.73307E-01 -1.34456E+02 -1.12676E+02
 1.03674E-01  2.89846E-01 -1.36962E+02 -1.16554E+02
 1.03674E-01  3.06697E-01 -1.40287E+02 -1.21373E+02
 1.03674E-01  3.23898E-01 -1.44373E+02 -1.27098E+02
 1.03674E-01  3.41491E-01 -1.48077E+02 -1.32605E+02
 1.03674E-01  3.59518E-01 -1.46568E+02 -1.33124E+02
 1.03674E-01  3.78029E-01 -1.28420E+02 -1.17292E+02
 1.03674E-01  3.97074E-01 -8.76902E+01 -7.90486E+01
 1.03674E-01  4.16710E-01 -4.34216E+01 -3.71765E+01
 1.03674E-01  4.36996E-01 -1.50748E+01 -1.09460E+01
 1.03674E-01  4.57997E-01 -3.15760E+00 -7.47842E-01
 1.03674E-01  4.79781E-01 -2.89593E-01  8.73628E-01
 1.03674E-01  5.02423E-01 -7.28374E-03  4.05417E-01
 1.03674E-01  5.26003E-01 -2.50230E-05  7.47094E-02
 1.03674E-01  5.50605E-01 -3.55605E-09 -3.15833E-02
 1.03674E-01  5.76319E-01 -1.04360E-11 -3.68067E-02
 1.03674E-01  6.03241E-01  0.00000E+00 -3.00249E-02
 1.03674E-01  6.31473E-01  0.00000E+00 -2.38303E-02
 1.03674E-01  6.61122E-01  0.00000E+00 -1.64266E-02
 1.03674E-01  6.92298E-01  0.00000E+00 -1.05008E-02
 1.03674E-01  7.25120E-01  0.00000E+00 -5.89497E-03
 1.03674E-01  7.59708E-01  0.00000E+00 -2.40545E-03

 1.18575E-01  0.00000E+00 -1.27881E+02 -9.78040E+01
 1.18575E-01  1.47878E-02 -1.27881E+02 -9.77506E+01
 1.18575E-01  2.95765E-02 -1.27885E+02 -9.78019E+01
 1.18575E-01  4.43685E-02 -1.27892E+02 -9.78889E+01
 1.18575E-01  5.91678E-02 -1.27902E+02 -9.79979E+01
 1.18575E-01  7.39801E-02 -1.27918E+02 -9.81809E+01
 1.18575E-01  8.88125E-02 -1.27942E+02 -9.84412E+01
 1.18575E-01  1.03674E-01 -1.27980E+02 -9.87660E+01
 1.18575E-01  1.18575E-01 -1.28040E+02 -9.91410E+01
 1.18575E-01  1.33527E-01 -1.28131E+02 -9.95679E+01
 1.18575E-01  1.48545E-01 -1.28264E+02 -1.00096E+02
 1.18575E-01  1.63644E-01 -1.28456E+02 -1.00779E+02
 1.18575E-01  1.78841E-01 -1.28728E+02 -1.01636E+02
 1.18575E-01  1.94156E-01 -1.29107E+02 -1.02688E+02
 1.18575E-01  2.09610E-01 -1.29633E+02 -1.03990E+02
 1.18575E-01  2.25225E-01 -1.30356E+02 -1.05618E+02
 1.18575E-01  2.41028E-01 -1.31347E+02 -1.07651E+02
 1.18575E-01  2.57045E-01 -1.32703E+02 -1.10172E+02
 1.18575E-01  2.73307E-01 -1.34552E+02 -1.13292E+02
 1.18575E-01  2.89846E-01 -1.37056E+02 -1.17141E+02
 1.18575E-01  3.06697E-01 -1.40375E+02 -1.21864E+02
 1.18575E-01  3.23898E-01 -1.44449E+02 -1.27461E+02
 1.18575E-01  3.41491E-01 -1.48134E+02 -1.32858E+02
 1.18575E-01  3.59518E-01 -1.46602E+02 -1.33253E+02
 1.18575E-01  3.78029E-01 -1.28437E+02 -1.17228E+02
 1.18575E-01  3.97074E-01 -8.77037E+01 -7.87804E+01
 1.18575E-01  4.16710E-01 -4.34356E+01 -3.68131E+01
 1.18575E-01  4.36996E-01 -1.50830E+01 -1.06079E+01
 1.18575E-01  4.57997E-01 -3.15999E+00 -4.68672E-01
 1.18575E-01  4.79781E-01 -2.89868E-01  1.09458E+00
 1.18575E-01  5.02423E-01 -7.29191E-03  5.46468E-01
 1.18575E-01  5.26003E-01 -2.50551E-05  1.29797E-01
 1.18575E-01  5.50605E-01 -3.56452E-09 -2.15479E-02
 1.18575E-01  5.76319E-01  6.83841E-12 -3.53284E-02
 1.18575E-01  6.03241E-01  0.00000E+00 -2.97327E-02
 1.18575E-01  6.31473E-01  0.00000E+00 -2.36778E-02
 1.18575E-01  6.61122E-01  0.00000E+00 -1.61991E-02
 1.18575E-01  6.92298E-01  0.00000E+00 -1.03961E-02
 1.18575E-01  7.25120E-01  0.00000E+00 -5.97138E-03
 1.18575E-01  7.59708E-01  0.00000E+00 -2.54457E-03

 1.33527E-01  0.00000E+00 -1.27957E+02 -9.80522E+01
 1.33527E-01  1.47878E-02 -1.27957E+02 -9.81904E+01
 1.33527E-01  2.95765E-02 -1.27962E+02 -9.82028E+01
 1.33527E-01  4.43685E-02 -1.27970E+02 -9.81693E+01
 1.33527E-01  5.91678E-02 -1.27982E+02 -9.82358E+01
 1.33527E-01  7.39801E-02 -1.27999E+02 -9.85153E+01
 1.33527E-01  8.88125E-02 -1.28026E+02 -9.88843E+01
 1.33527E-01  1.03674E-01 -1.28068E+02 -9.92108E+01
 1.33527E-01  1.18575E-01 -1.28131E+02 -9.95679E+01
 1.33527E-01  1.33527E-01 -1.28226E+02 -1.00041E+02
 1.33527E-01  1.48545E-01 -1.28363E+02 -1.00626E+02
 1.33527E-01  1.63644E-01 -1.28560E+02 -1.01326E+02
 1.33527E-01  1.78841E-01 -1.28836E+02 -1.02216E+02
 1.33527E-01  1.94156E-01 -1.29220E+02 -1.03386E+02
 1.33527E-01  2.09610E-01 -1.29750E+02 -1.04830E+02
 1.33527E-01  2.25225E-01 -1.30478E+02 -1.06517E+02
 1.33527E-01  2.41028E-01 -1.31474E+02 -1.08515E+02
 1.33527E-01  2.57045E-01 -1.32832E+02 -1.10979E+02
 1.33527E-01  2.73307E-01 -1.34682E+02 -1.14050E+02
 1.33527E-01  2.89846E-01 -1.37185E+02 -1.17819E+02
 1.33527E-01  3.06697E-01 -1.40497E+02 -1.22407E+02
 1.33527E-01  3.23898E-01 -1.44559E+02 -1.27862E+02
 1.33527E-01  3.41491E-01 -1.48223E+02 -1.33161E+02
 1.33527E-01  3.59518E-01 -1.46664E+02 -1.33462E+02
 1.33527E-01  3.78029E-01 -1.28475E+02 -1.17283E+02
 1.33527E-01  3.97074E-01 -8.77320E+01 -7.86506E+01
 1.33527E-01  4.16710E-01 -4.34577E+01 -3.65513E+01
 1.33527E-01  4.36996E-01 -1.50945E+01 -1.02954E+01
 1.33527E-01  4.57997E-01 -3.16317E+00 -1.72104E-01
 1.33527E-01  4.79781E-01 -2.90224E-01  1.32802E+00
 1.33527E-01  5.02423E-01 -7.30228E-03  6.95299E-01
 1.33527E-01  5.26003E-01 -2.50953E-05  1.99507E-01
 1.33527E-01  5.50605E-01 -3.56821E-09 -3.53502E-04
 1.33527E-01  5.76319E-01  1.70624E-12 -3.26889E-02
 1.33527E-01  6.03241E-01  0.00000E+00 -3.04119E-02
 1.33527E-01  6.31473E-01  0.00000E+00 -2.35049E-02
 1.33527E-01  6.61122E-01  0.00000E+00 -1.64232E-02
 1.33527E-01  6.92298E-01  0.00000E+00 -1.05806E-02
 1.33527E-01  7.25120E-01  0.00000E+00 -6.03427E-03
 1.33527E-01  7.59708E-01  0.00000E+00 -2.76750E-03

 1.48545E-01  0.00000E+00 -1.28074E+02 -9.84043E+01
 1.48545E-01  1.47878E-02 -1.28075E+02 -9.86731E+01
 1.48545E-01  2.95765E-02 -1.28080E+02 -9.86964E+01
 1.48545E-01  4.43685E-02 -1.28089E+02 -9.85860E+01
 1.48545E-01  5.91678E-02 -1.28103E+02 -9.86061E+01
 1.48545E-01  7.39801E-02 -1.28123E+02 -9.89806E+01
 1.48545E-01  8.88125E-02 -1.28152E+02 -9.94559E+01
 1.48545E-01  1.03674E-01 -1.28197E+02 -9.97684E+01
 1.48545E-01  1.18575E-01 -1.28264E+02 -1.00096E+02
 1.48545E-01  1.33527E-01 -1.28363E+02 -1.00626E+02
 1.48545E-01  1.48545E-01 -1.28505E+02 -1.01302E+02
 1.48545E-01  1.63644E-01 -1.28707E+02 -1.02061E+02
 1.48545E-01  1.78841E-01 -1.28988E+02 -1.03002E+02
 1.48545E-01  1.94156E-01 -1.29378E+02 -1.04245E+02
 1.48545E-01  2.09610E-01 -1.29913E+02 -1.05764E+02
 1.48545E-01  2.25225E-01 -1.30646E+02 -1.07485E+02
 1.48545E-01  2.41028E-01 -1.31646E+02 -1.09464E+02
 1.48545E-01  2.57045E-01 -1.33008E+02 -1.11873E+02
 1.48545E-01  2.73307E-01 -1.34859E+02 -1.14866E+02
 1.48545E-01  2.89846E-01 -1.37360E+02 -1.18536E+02
 1.48545E-01  3.06697E-01 -1.40666E+02 -1.23012E+02
 1.48545E-01  3.23898E-01 -1.44714E+02 -1.28362E+02
 1.48545E-01  3.41491E-01 -1.48354E+02 -1.33578E+02
 1.48545E-01  3.59518E-01 -1.46762E+02 -1.33782E+02
 1.48545E-01  3.78029E-01 -1.28542E+02 -1.17439E+02
 1.48545E-01  3.97074E-01 -8.77797E+01 -7.86061E+01
 1.48545E-01  4.16710E-01 -4.34905E+01 -3.63399E+01
 1.48545E-01  4.36996E-01 -1.51103E+01 -9.98655E+00
 1.48545E-01  4.57997E-01 -3.16734E+00  1.52680E-01
 1.48545E-01  4.79781E-01 -2.90680E-01  1.59762E+00
 1.48545E-01  5.02423E-01 -7.31537E-03  8.74500E-01
 1.48545E-01  5.26003E-01 -2.51457E-05  2.88390E-01
 1.48545E-01  5.50605E-01 -3.57564E-09  2.94548E-02
 1.48545E-01  5.76319E-01 -3.11830E-12 -2.81748E-02
 1.48545E-01  6.03241E-01  0.00000E+00 -3.12747E-02
 1.48545E-01  6.31473E-01  0.00000E+00 -2.35374E-02
 1.48545E-01  6.61122E-01  0.00000E+00 -1.68838E-02
 1.48545E-01  6.92298E-01  0.00000E+00 -1.09106E-02
 1.48545E-01  7.25120E-01  0.00000E+00 -6.12621E-03
 1.48545E-01  7.59708E-01  0.00000E+00 -2.98510E-03

 1.63644E-01  0.00000E+00 -1.28249E+02 -9.89873E+01
 1.63644E-01  1.47878E-02 -1.28250E+02 -9.91853E+01
 1.63644E-01  2.95765E-02 -1.28256E+02 -9.92841E+01
 1.63644E-01  4.43685E-02 -1.28267E+02 -9.92317E+01
 1.63644E-01  5.91678E-02 -1.28282E+02 -9.92427E+01
 1.63644E-01  7.39801E-02 -1.28304E+02 -9.96223E+01
 1.63644E-01  8.88125E-02 -1.28336E+02 -1.00117E+02
 1.63644E-01  1.03674E-01 -1.28385E+02 -1.00443E+02
 1.63644E-01  1.18575E-01 -1.28456E+02 -1.00779E+02
 1.63644E-01  1.33527E-01 -1.28560E+02 -1.01326E+02
 1.63644E-01  1.48545E-01 -1.28707E+02 -1.02061E+02
 1.63644E-01  1.63644E-01 -1.28913E+02 -1.02944E+02
 1.63644E-01  1.78841E-01 -1.29200E+02 -1.04012E+02
 1.63644E-01  1.94156E-01 -1.29595E+02 -1.05318E+02
 1.63644E-01  2.09610E-01 -1.30137E+02 -1.06836E+02
 1.63644E-01  2.25225E-01 -1.30875E+02 -1.08520E+02
 1.63644E-01  2.41028E-01 -1.31880E+02 -1.10438E+02
 1.63644E-01  2.57045E-01 -1.33246E+02 -1.12761E+02
 1.63644E-01  2.73307E-01 -1.35098E+02 -1.15654E+02
 1.63644E-01  2.89846E-01 -1.37597E+02 -1.19247E+02
 1.63644E-01  3.06697E-01 -1.40895E+02 -1.23688E+02
 1.63644E-01  3.23898E-01 -1.44926E+02 -1.29009E+02
 1.63644E-01  3.41491E-01 -1.48538E+02 -1.34157E+02
 1.63644E-01  3.59518E-01 -1.46907E+02 -1.34223E+02
 1.63644E-01  3.78029E-01 -1.28646E+02 -1.17662E+02
 1.63644E-01  3.97074E-01 -8.78529E+01 -7.85819E+01
 1.63644E-01  4.16710E-01 -4.35371E+01 -3.61199E+01
 1.63644E-01  4.36996E-01 -1.51316E+01 -9.65518E+00
 1.63644E-01  4.57997E-01 -3.17278E+00  5.16327E-01
 1.63644E-01  4.79781E-01 -2.91264E-01  1.92327E+00
 1.63644E-01  5.02423E-01 -7.33192E-03  1.10477E+00
 1.63644E-01  5.26003E-01 -2.52087E-05  4.04146E-01
 1.63644E-01  5.50605E-01 -3.58010E-09  6.86885E-02
 1.63644E-01  5.76319E-01  7.42648E-12 -2.07008E-02
 1.63644E-01  6.03241E-01  0.00000E+00 -3.17699E-02
 1.63644E-01  6.31473E-01  0.00000E+00 -2.38377E-02
 1.63644E-01  6.61122E-01  0.00000E+00 -1.73277E-02
 1.63644E-01  6.92298E-01  0.00000E+00 -1.12433E-02
 1.63644E-01  7.25120E-01  0.00000E+00 -6.26380E-03
 1.63644E-01  7.59708E-01  0.00000E+00 -3.11259E-03

 1.78841E-01  0.00000E+00 -1.28503E+02 -9.97567E+01
 1.78841E-01  1.47878E-02 -1.28505E+02 -9.98184E+01
 1.78841E-01  2.95765E-02 -1.28511E+02 -9.99552E+01
 1.78841E-01  4.43685E-02 -1.28523E+02 -1.00013E+02
 1.78841E-01  5.91678E-02 -1.28540E+02 -1.00078E+02
 1.78841E-01  7.39801E-02 -1.28564E+02 -1.00396E+02
 1.78841E-01  8.88125E-02 -1.28600E+02 -1.00832E+02
 1.78841E-01  1.03674E-01 -1.28652E+02 -1.01215E+02
 1.78841E-01  1.18575E-01 -1.28728E+02 -1.01636E+02
 1.78841E-01  1.33527E-01 -1.28836E+02 -1.02216E+02
 1.78841E-01  1.48545E-01 -1.28988E+02 -1.03002E+02
 1.78841E-01  1.63644E-01 -1.29200E+02 -1.04012E+02
 1.78841E-01  1.78841E-01 -1.29493E+02 -1.05206E+02
 1.78841E-01  1.94156E-01 -1.29894E+02 -1.06534E+02
 1.78841E-01  2.09610E-01 -1.30442E+02 -1.07991E+02
 1.78841E-01  2.25225E-01 -1.31186E+02 -1.09599E+02
 1.78841E-01  2.41028E-01 -1.32196E+02 -1.11445E+02
 1.78841E-01  2.57045E-01 -1.33565E+02 -1.13679E+02
 1.78841E-01  2.73307E-01 -1.35419E+02 -1.16469E+02
 1.78841E-01  2.89846E-01 -1.37915E+02 -1.20001E+02
 1.78841E-01  3.06697E-01 -1.41203E+02 -1.24450E+02
 1.78841E-01  3.23898E-01 -1.45215E+02 -1.29774E+02
 1.78841E-01  3.41491E-01 -1.48793E+02 -1.34832E+02
 1.78841E-01  3.59518E-01 -1.47115E+02 -1.34716E+02
 1.78841E-01  3.78029E-01 -1.28800E+02 -1.17925E+02
 1.78841E-01  3.97074E-01 -8.79591E+01 -7.86131E+01
 1.78841E-01  4.16710E-01 -4.36017E+01 -3.59450E+01
 1.78841E-01  4.36996E-01 -1.51598E+01 -9.32773E+00
 1.78841E-01  4.57997E-01 -3.17986E+00  9.05729E-01
 1.78841E-01  4.79781E-01 -2.92011E-01  2.28170E+00
 1.78841E-01  5.02423E-01 -7.35287E-03  1.37442E+00
 1.78841E-01  5.26003E-01 -2.52877E-05  5.64485E-01
 1.78841E-01  5.50605E-01 -3.58293E-09  1.36727E-01
 1.78841E-01  5.76319E-01  2.24540E-12 -7.86514E-03
 1.78841E-01  6.03241E-01  0.00000E+00 -3.32465E-02
 1.78841E-01  6.31473E-01  0.00000E+00 -2.36631E-02
 1.78841E-01  6.61122E-01  0.00000E+00 -1.76544E-02
 1.78841E-01  6.92298E-01  0.00000E+00 -1.16696E-02
 1.78841E-01  7.25120E-01  0.00000E+00 -6.36311E-03
 1.78841E-01  7.59708E-01  0.00000E+00 -3.17894E-03

 1.94156E-01  0.00000E+00 -1.28866E+02 -1.00644E+02
 1.94156E-01  1.47878E-02 -1.28867E+02 -1.00681E+02
 1.94156E-01  2.95765E-02 -1.28874E+02 -1.00714E+02
 1.94156E-01  4.43685E-02 -1.28887E+02 -1.00821E+02
 1.94156E-01  5.91678E-02 -1.28906E+02 -1.01015E+02
 1.94156E-01  7.39801E-02 -1.28933E+02 -1.01258E+02
 1.94156E-01  8.88125E-02 -1.28971E+02 -1.01598E+02
 1.94156E-01  1.03674E-01 -1.29027E+02 -1.02086E+02
 1.94156E-01  1.18575E-01 -1.29107E+02 -1.02688E+02
 1.94156E-01  1.33527E-01 -1.29220E+02 -1.03386E+02
 1.94156E-01  1.48545E-01 -1.29378E+02 -1.04245E+02
 1.94156E-01  1.63644E-01 -1.29595E+02 -1.05318E+02
 1.94156E-01  1.78841E-01 -1.29894E+02 -1.06534E+02
 1.94156E-01  1.94156E-01 -1.30302E+02 -1.07807E+02
 1.94156E-01  2.09610E-01 -1.30855E+02 -1.09170E+02
 1.94156E-01  2.25225E-01 -1.31605E+02 -1.10711E+02
 1.94156E-01  2.41028E-01 -1.32621E+02 -1.12519E+02
 1.94156E-01  2.57045E-01 -1.33994E+02 -1.14695E+02
 1.94156E-01  2.73307E-01 -1.35848E+02 -1.17400E+02
 1.94156E-01  2.89846E-01 -1.38340E+02 -1.20875E+02
 1.94156E-01  3.06697E-01 -1.41616E+02 -1.25326E+02
 1.94156E-01  3.23898E-01 -1.45604E+02 -1.30625E+02
 1.94156E-01  3.41491E-01 -1.49141E+02 -1.35533E+02
 1.94156E-01  3.59518E-01 -1.47403E+02 -1.35191E+02
 1.94156E-01  3.78029E-01 -1.29017E+02 -1.18214E+02
 1.94156E-01  3.97074E-01 -8.81077E+01 -7.87555E+01
 1.94156E-01  4.16710E-01 -4.36891E+01 -3.58899E+01
 1.94156E-01  4.36996E-01 -1.51970E+01 -9.04592E+00
 1.94156E-01  4.57997E-01 -3.18901E+00  1.29823E+00
 1.94156E-01  4.79781E-01 -2.92966E-01  2.64325E+00
 1.94156E-01  5.02423E-01 -7.37944E-03  1.66727E+00
 1.94156E-01  5.26003E-01 -2.53874E-05  7.84388E-01
 1.94156E-01  5.50605E-01 -3.59661E-09  2.52178E-01
 1.94156E-01  5.76319E-01  5.53848E-12  1.33434E-02
 1.94156E-01  6.03241E-01  0.00000E+00 -3.66543E-02
 1.94156E-01  6.31473E-01  0.00000E+00 -2.23933E-02
 1.94156E-01  6.61122E-01  0.00000E+00 -1.78490E-02
 1.94156E-01  6.92298E-01  0.00000E+00 -1.22845E-02
 1.94156E-01  7.25120E-01  0.00000E+00 -6.35020E-03
 1.94156E-01  7.59708E-01  0.00000E+00 -3.23768E-03

 2.09610E-01  0.00000E+00 -1.29374E+02 -1.01688E+02
 2.09610E-01  1.47878E-02 -1.29376E+02 -1.01784E+02
 2.09610E-01  2.95765E-02 -1.29384E+02 -1.01661E+02
 2.09610E-01  4.43685E-02 -1.29398E+02 -1.01756E+02
 2.09610E-01  5.91678E-02 -1.29418E+02 -1.02085E+02
 2.09610E-01  7.39801E-02 -1.29447E+02 -1.02313E+02
 2.09610E-01  8.88125E-02 -1.29489E+02 -1.02612E+02
 2.09610E-01  1.03674E-01 -1.29548E+02 -1.03209E+02
 2.09610E-01  1.18575E-01 -1.29633E+02 -1.03990E+02
 2.09610E-01  1.33527E-01 -1.29750E+02 -1.04830E+02
 2.09610E-01  1.48545E-01 -1.29913E+02 -1.05764E+02
 2.09610E-01  1.63644E-01 -1.30137E+02 -1.06836E+02
 2.09610E-01  1.78841E-01 -1.30442E+02 -1.07991E+02
 2.09610E-01  1.94156E-01 -1.30855E+02 -1.09170E+02
 2.09610E-01  2.09610E-01 -1.31415E+02 -1.10442E+02
 2.09610E-01  2.25225E-01 -1.32171E+02 -1.11932E+02
 2.09610E-01  2.41028E-01 -1.33191E+02 -1.13722E+02
 2.09610E-01  2.57045E-01 -1.34567E+02 -1.15871E+02
 2.09610E-01  2.73307E-01 -1.36421E+02 -1.18523E+02
 2.09610E-01  2.89846E-01 -1.38906E+02 -1.21949E+02
 2.09610E-01  3.06697E-01 -1.42166E+02 -1.26368E+02
 2.09610E-01  3.23898E-01 -1.46123E+02 -1.31588E+02
 2.09610E-01  3.41491E-01 -1.49609E+02 -1.36307E+02
 2.09610E-01  3.59518E-01 -1.47794E+02 -1.35729E+02
 2.09610E-01  3.78029E-01 -1.29313E+02 -1.18592E+02
 2.09610E-01  3.97074E-01 -8.83092E+01 -7.90266E+01
 2.09610E-01  4.16710E-01 -4.38053E+01 -3.59687E+01
 2.09610E-01  4.36996E-01 -1.52456E+01 -8.85965E+00
 2.09610E-01  4.57997E-01 -3.20084E+00  1.64914E+00
 2.09610E-01  4.79781E-01 -2.94190E-01  3.01106E+00
 2.09610E-01  5.02423E-01 -7.41327E-03  1.99288E+00
 2.09610E-01  5.26003E-01 -2.55136E-05  1.04018E+00
 2.09610E-01  5.50605E-01 -3.60800E-09  3.93789E-01
 2.09610E-01  5.76319E-01  1.55264E-12  4.73050E-02
 2.09610E-01  6.03241E-01  0.00000E+00 -3.68684E-02
 2.09610E-01  6.31473E-01  0.00000E+00 -2.16994E-02
 2.09610E-01  6.61122E-01  0.00000E+00 -1.82269E-02
 2.09610E-01  6.92298E-01  0.00000E+00 -1.28064E-02
 2.09610E-01  7.25120E-01  0.00000E+00 -6.40048E-03
 2.09610E-01  7.59708E-01  0.00000E+00 -3.31219E-03

 2.25225E-01  0.00000E+00 -1.30083E+02 -1.02977E+02
 2.25225E-01  1.47878E-02 -1.30085E+02 -1.03107E+02
 2.25225E-01  2.95765E-02 -1.30093E+02 -1.02944E+02
 2.25225E-01  4.43685E-02 -1.30107E+02 -1.03011E+02
 2.25225E-01  5.91678E-02 -1.30129E+02 -1.03386E+02
 2.25225E-01  7.39801E-02 -1.30160E+02 -1.03735E+02
 2.25225E-01  8.88125E-02 -1.30205E+02 -1.04152E+02
 2.25225E-01  1.03674E-01 -1.30268E+02 -1.04802E+02
 2.25225E-01  1.18575E-01 -1.30356E+02 -1.05618E+02
 2.25225E-01  1.33527E-01 -1.30478E+02 -1.06517E+02
 2.25225E-01  1.48545E-01 -1.30646E+02 -1.07485E+02
 2.25225E-01  1.63644E-01 -1.30875E+02 -1.08520E+02
 2.25225E-01  1.78841E-01 -1.31186E+02 -1.09599E+02
 2.25225E-01  1.94156E-01 -1.31605E+02 -1.10711E+02
 2.25225E-01  2.09610E-01 -1.32171E+02 -1.11932E+02
 2.25225E-01  2.25225E-01 -1.32932E+02 -1.13379E+02
 2.25225E-01  2.41028E-01 -1.33956E+02 -1.15137E+02
 2.25225E-01  2.57045E-01 -1.35334E+02 -1.17269E+02
 2.25225E-01  2.73307E-01 -1.37185E+02 -1.19914E+02
 2.25225E-01  2.89846E-01 -1.39659E+02 -1.23308E+02
 2.25225E-01  3.06697E-01 -1.42897E+02 -1.27641E+02
 2.25225E-01  3.23898E-01 -1.46812E+02 -1.32721E+02
 2.25225E-01  3.41491E-01 -1.50229E+02 -1.37254E+02
 2.25225E-01  3.59518E-01 -1.48314E+02 -1.36470E+02
 2.25225E-01  3.78029E-01 -1.29707E+02 -1.19152E+02
 2.25225E-01  3.97074E-01 -8.85752E+01 -7.94263E+01
 2.25225E-01  4.16710E-01 -4.39571E+01 -3.61685E+01
 2.25225E-01  4.36996E-01 -1.53086E+01 -8.81792E+00
 2.25225E-01  4.57997E-01 -3.21606E+00  1.90711E+00
 2.25225E-01  4.79781E-01 -2.95756E-01  3.39922E+00
 2.25225E-01  5.02423E-01 -7.45644E-03  2.36879E+00
 2.25225E-01  5.26003E-01 -2.56743E-05  1.29392E+00
 2.25225E-01  5.50605E-01 -3.62670E-09  5.26522E-01
 2.25225E-01  5.76319E-01  3.12821E-12  9.97298E-02
 2.25225E-01  6.03241E-01  0.00000E+00 -2.61436E-02
 2.25225E-01  6.31473E-01  0.00000E+00 -2.40426E-02
 2.25225E-01  6.61122E-01  0.00000E+00 -1.92215E-02
 2.25225E-01  6.92298E-01  0.00000E+00 -1.28125E-02
 2.25225E-01  7.25120E-01  0.00000E+00 -6.78366E-03
 2.25225E-01  7.59708E-01  0.00000E+00 -3.41471E-03

 2.41028E-01  0.00000E+00 -1.31063E+02 -1.04581E+02
 2.41028E-01  1.47878E-02 -1.31065E+02 -1.04715E+02
 2.41028E-01  2.95765E-02 -1.31073E+02 -1.04659E+02
 2.41028E-01  4.43685E-02 -1.31088E+02 -1.04737E+02
 2.41028E-01  5.91678E-02 -1.31110E+02 -1.05099E+02
 2.41028E-01  7.39801E-02 -1.31143E+02 -1.05652E+02
 2.41028E-01  8.88125E-02 -1.31190E+02 -1.06286E+02
 2.41028E-01  1.03674E-01 -1.31256E+02 -1.06928E+02
 2.41028E-01  1.18575E-01 -1.31347E+02 -1.07651E+02
 2.41028E-01  1.33527E-01 -1.31474E+02 -1.08515E+02
 2.41028E-01  1.48545E-01 -1.31646E+02 -1.09464E+02
 2.41028E-01  1.63644E-01 -1.31880E+02 -1.10438E+02
 2.41028E-01  1.78841E-01 -1.32196E+02 -1.11445E+02
 2.41028E-01  1.94156E-01 -1.32621E+02 -1.12519E+02
 2.41028E-01  2.09610E-01 -1.33191E+02 -1.13722E+02
 2.41028E-01  2.25225E-01 -1.33956E+02 -1.15137E+02
 2.41028E-01  2.41028E-01 -1.34982E+02 -1.16851E+02
 2.41028E-01  2.57045E-01 -1.36359E+02 -1.18968E+02
 2.41028E-01  2.73307E-01 -1.38202E+02 -1.21622E+02
 2.41028E-01  2.89846E-01 -1.40660E+02 -1.24980E+02
 2.41028E-01  3.06697E-01 -1.43864E+02 -1.29181E+02
 2.41028E-01  3.23898E-01 -1.47720E+02 -1.34077E+02
 2.41028E-01  3.41491E-01 -1.51043E+02 -1.38431E+02
 2.41028E-01  3.59518E-01 -1.48991E+02 -1.37457E+02
 2.41028E-01  3.78029E-01 -1.30216E+02 -1.19905E+02
 2.41028E-01  3.97074E-01 -8.89166E+01 -7.99292E+01
 2.41028E-01  4.16710E-01 -4.41516E+01 -3.64414E+01
 2.41028E-01  4.36996E-01 -1.53892E+01 -8.87543E+00
 2.41028E-01  4.57997E-01 -3.23554E+00  2.08387E+00
 2.41028E-01  4.79781E-01 -2.97762E-01  3.77705E+00
 2.41028E-01  5.02423E-01 -7.51165E-03  2.76366E+00
 2.41028E-01  5.26003E-01 -2.58796E-05  1.54956E+00
 2.41028E-01  5.50605E-01 -3.65094E-09  6.70936E-01
 2.41028E-01  5.76319E-01  3.00135E-12  1.84690E-01
 2.41028E-01  6.03241E-01  0.00000E+00  1.22888E-03
 2.41028E-01  6.31473E-01  0.00000E+00 -2.83663E-02
 2.41028E-01  6.61122E-01  0.00000E+00 -2.07716E-02
 2.41028E-01  6.92298E-01  0.00000E+00 -1.23027E-02
 2.41028E-01  7.25120E-01  0.00000E+00 -7.51162E-03
 2.41028E-01  7.59708E-01  0.00000E+00 -3.56935E-03

 2.57045E-01  0.00000E+00 -1.32412E+02 -1.06562E+02
 2.57045E-01  1.47878E-02 -1.32414E+02 -1.06753E+02
 2.57045E-01  2.95765E-02 -1.32422E+02 -1.06869E+02
 2.57045E-01  4.43685E-02 -1.32436E+02 -1.07062E+02
 2.57045E-01  5.91678E-02 -1.32459E+02 -1.07479E+02
 2.57045E-01  7.39801E-02 -1.32493E+02 -1.08172E+02
 2.57045E-01  8.88125E-02 -1.32541E+02 -1.08922E+02
 2.57045E-01  1.03674E-01 -1.32609E+02 -1.09536E+02
 2.57045E-01  1.18575E-01 -1.32703E+02 -1.10172E+02
 2.57045E-01  1.33527E-01 -1.32832E+02 -1.10979E+02
 2.57045E-01  1.48545E-01 -1.33008E+02 -1.11873E+02
 2.57045E-01  1.63644E-01 -1.33246E+02 -1.12761E+02
 2.57045E-01  1.78841E-01 -1.33565E+02 -1.13679E+02
 2.57045E-01  1.94156E-01 -1.33994E+02 -1.14695E+02
 2.57045E-01  2.09610E-01 -1.34567E+02 -1.15871E+02
 2.57045E-01  2.25225E-01 -1.35334E+02 -1.17269E+02
 2.57045E-01  2.41028E-01 -1.36359E+02 -1.18968E+02
 2.57045E-01  2.57045E-01 -1.37729E+02 -1.21067E+02
 2.57045E-01  2.73307E-01 -1.39558E+02 -1.23686E+02
 2.57045E-01  2.89846E-01 -1.41987E+02 -1.26959E+02
 2.57045E-01  3.06697E-01 -1.45139E+02 -1.31001E+02
 2.57045E-01  3.23898E-01 -1.48910E+02 -1.35702E+02
 2.57045E-01  3.41491E-01 -1.52097E+02 -1.39859E+02
 2.57045E-01  3.59518E-01 -1.49854E+02 -1.38653E+02
 2.57045E-01  3.78029E-01 -1.30853E+02 -1.20793E+02
 2.57045E-01  3.97074E-01 -8.93415E+01 -8.04861E+01
 2.57045E-01  4.16710E-01 -4.43954E+01 -3.67102E+01
 2.57045E-01  4.36996E-01 -1.54913E+01 -8.91080E+00
 2.57045E-01  4.57997E-01 -3.26035E+00  2.24183E+00
 2.57045E-01  4.79781E-01 -3.00323E-01  4.07746E+00
 2.57045E-01  5.02423E-01 -7.58236E-03  3.10646E+00
 2.57045E-01  5.26003E-01 -2.61431E-05  1.84459E+00
 2.57045E-01  5.50605E-01 -3.68104E-09  8.92355E-01
 2.57045E-01  5.76319E-01  4.53424E-12  3.23118E-01
 2.57045E-01  6.03241E-01  0.00000E+00  4.94399E-02
 2.57045E-01  6.31473E-01  0.00000E+00 -3.07259E-02
 2.57045E-01  6.61122E-01  0.00000E+00 -2.24141E-02
 2.57045E-01  6.92298E-01  0.00000E+00 -1.16225E-02
 2.57045E-01  7.25120E-01  0.00000E+00 -8.38816E-03
 2.57045E-01  7.59708E-01  0.00000E+00 -3.80961E-03

 2.73307E-01  0.00000E+00 -1.34263E+02 -1.09222E+02
 2.73307E-01  1.47878E-02 -1.34265E+02 -1.09505E+02
 2.73307E-01  2.95765E-02 -1.34272E+02 -1.09770E+02
 2.73307E-01  4.43685E-02 -1.34285E+02 -1.10151E+02
 2.73307E-01  5.91678E-02 -1.34307E+02 -1.10711E+02
 2.73307E-01  7.39801E-02 -1.34340E+02 -1.11403E+02
 2.73307E-01  8.88125E-02 -1.34388E+02 -1.12090E+02
 2.73307E-01  1.03674E-01 -1.34456E+02 -1.12676E+02
 2.73307E-01  1.18575E-01 -1.34552E+02 -1.13292E+02
 2.73307E-01  1.33527E-01 -1.34682E+02 -1.14050E+02
 2.73307E-01  1.48545E-01 -1.34859E+02 -1.14866E+02
 2.73307E-01  1.63644E-01 -1.35098E+02 -1.15654E+02
 2.73307E-01  1.78841E-01 -1.35419E+02 -1.16469E+02
 2.73307E-01  1.94156E-01 -1.35848E+02 -1.17400E+02
 2.73307E-01  2.09610E-01 -1.36421E+02 -1.18523E+02
 2.73307E-01  2.25225E-01 -1.37185E+02 -1.19914E+02
 2.73307E-01  2.41028E-01 -1.38202E+02 -1.21622E+02
 2.73307E-01  2.57045E-01 -1.39558E+02 -1.23686E+02
 2.73307E-01  2.73307E-01 -1.41360E+02 -1.26198E+02
 2.73307E-01  2.89846E-01 -1.43741E+02 -1.29320E+02
 2.73307E-01  3.06697E-01 -1.46813E+02 -1.33191E+02
 2.73307E-01  3.23898E-01 -1.50453E+02 -1.37689E+02
 2.73307E-01  3.41491E-01 -1.53443E+02 -1.41589E+02
 2.73307E-01  3.59518E-01 -1.50928E+02 -1.40044E+02
 2.73307E-01  3.78029E-01 -1.31623E+02 -1.21780E+02
 2.73307E-01  3.97074E-01 -8.98497E+01 -8.10801E+01
 2.73307E-01  4.16710E-01 -4.46925E+01 -3.69617E+01
 2.73307E-01  4.36996E-01 -1.56183E+01 -8.89038E+00
 2.73307E-01  4.57997E-01 -3.29164E+00  2.40184E+00
 2.73307E-01  4.79781E-01 -3.03582E-01  4.27737E+00
 2.73307E-01  5.02423E-01 -7.67284E-03  3.36967E+00
 2.73307E-01  5.26003E-01 -2.64818E-05  2.18562E+00
 2.73307E-01  5.50605E-01 -3.71204E-09  1.20644E+00
 2.73307E-01  5.76319E-01  4.16603E-12  5.18323E-01
 2.73307E-01  6.03241E-01  0.00000E+00  1.21091E-01
 2.73307E-01  6.31473E-01  0.00000E+00 -2.68958E-02
 2.73307E-01  6.61122E-01  0.00000E+00 -2.36955E-02
 2.73307E-01  6.92298E-01  0.00000E+00 -1.12848E-02
 2.73307E-01  7.25120E-01  0.00000E+00 -9.25314E-03
 2.73307E-01  7.59708E-01  0.00000E+00 -4.11699E-03

 2.89846E-01  0.00000E+00 -1.36783E+02 -1.13224E+02
 2.89846E-01  1.47878E-02 -1.36785E+02 -1.13455E+02
 2.89846E-01  2.95765E-02 -1.36790E+02 -1.13746E+02
 2.89846E-01  4.43685E-02 -1.36800E+02 -1.14216E+02
 2.89846E-01  5.91678E-02 -1.36819E+02 -1.14832E+02
 2.89846E-01  7.39801E-02 -1.36850E+02 -1.15442E+02
 2.89846E-01  8.88125E-02 -1.36896E+02 -1.16010E+02
 2.89846E-01  1.03674E-01 -1.36962E+02 -1.16554E+02
 2.89846E-01  1.18575E-01 -1.37056E+02 -1.17141E+02
 2.89846E-01  1.33527E-01 -1.37185E+02 -1.17819E+02
 2.89846E-01  1.48545E-01 -1.37360E+02 -1.18536E+02
 2.89846E-01  1.63644E-01 -1.37597E+02 -1.19247E+02
 2.89846E-01  1.78841E-01 -1.37915E+02 -1.20001E+02
 2.89846E-01  1.94156E-01 -1.38340E+02 -1.20875E+02
 2.89846E-01  2.09610E-01 -1.38906E+02 -1.21949E+02
 2.89846E-01  2.25225E-01 -1.39659E+02 -1.23308E+02
 2.89846E-01  2.41028E-01 -1.40660E+02 -1.24980E+02
 2.89846E-01  2.57045E-01 -1.41987E+02 -1.26959E+02
 2.89846E-01  2.73307E-01 -1.43741E+02 -1.29320E+02
 2.89846E-01  2.89846E-01 -1.46044E+02 -1.32263E+02
 2.89846E-01  3.06697E-01 -1.48989E+02 -1.35945E+02
 2.89846E-01  3.23898E-01 -1.52429E+02 -1.40188E+02
 2.89846E-01  3.41491E-01 -1.55122E+02 -1.43703E+02
 2.89846E-01  3.59518E-01 -1.52214E+02 -1.41650E+02
 2.89846E-01  3.78029E-01 -1.32501E+02 -1.22860E+02
 2.89846E-01  3.97074E-01 -9.04218E+01 -8.17418E+01
 2.89846E-01  4.16710E-01 -4.50395E+01 -3.72854E+01
 2.89846E-01  4.36996E-01 -1.57723E+01 -8.92650E+00
 2.89846E-01  4.57997E-01 -3.33045E+00  2.51467E+00
 2.89846E-01  4.79781E-01 -3.07685E-01  4.42763E+00
 2.89846E-01  5.02423E-01 -7.78786E-03  3.59910E+00
 2.89846E-01  5.26003E-01 -2.69155E-05  2.52734E+00
 2.89846E-01  5.50605E-01 -3.75747E-09  1.54547E+00
 2.89846E-01  5.76319E-01  6.17103E-12  7.44366E-01
 2.89846E-01  6.03241E-01  0.00000E+00  2.16136E-01
 2.89846E-01  6.31473E-01  0.00000E+00 -1.24162E-02
 2.89846E-01  6.61122E-01  0.00000E+00 -2.42055E-02
 2.89846E-01  6.92298E-01  0.00000E+00 -1.20502E-02
 2.89846E-01  7.25120E-01  0.00000E+00 -1.00171E-02
 2.89846E-01  7.59708E-01  0.00000E+00 -4.38811E-03

 3.06697E-01  0.00000E+00 -1.40139E+02 -1.19031E+02
 3.06697E-01  1.47878E-02 -1.40140E+02 -1.18978E+02
 3.06697E-01  2.95765E-02 -1.40141E+02 -1.19123E+02
 3.06697E-01  4.43685E-02 -1.40147E+02 -1.19459E+02
 3.06697E-01  5.91678E-02 -1.40160E+02 -1.19915E+02
 3.06697E-01  7.39801E-02 -1.40185E+02 -1.20409E+02
 3.06697E-01  8.88125E-02 -1.40226E+02 -1.20900E+02
 3.06697E-01  1.03674E-01 -1.40287E+02 -1.21373E+02
 3.06697E-01  1.18575E-01 -1.40375E+02 -1.21864E+02
 3.06697E-01  1.33527E-01 -1.40497E+02 -1.22407E+02
 3.06697E-01  1.48545E-01 -1.40666E+02 -1.23012E+02
 3.06697E-01  1.63644E-01 -1.40895E+02 -1.23688E+02
 3.06697E-01  1.78841E-01 -1.41203E+02 -1.24450E+02
 3.06697E-01  1.94156E-01 -1.41616E+02 -1.25326E+02
 3.06697E-01  2.09610E-01 -1.42166E+02 -1.26368E+02
 3.06697E-01  2.25225E-01 -1.42897E+02 -1.27641E+02
 3.06697E-01  2.41028E-01 -1.43864E+02 -1.29181E+02
 3.06697E-01  2.57045E-01 -1.45139E+02 -1.31001E+02
 3.06697E-01  2.73307E-01 -1.46813E+02 -1.33191E+02
 3.06697E-01  2.89846E-01 -1.48989E+02 -1.35945E+02
 3.06697E-01  3.06697E-01 -1.51734E+02 -1.39392E+02
 3.06697E-01  3.23898E-01 -1.54869E+02 -1.43268E+02
 3.06697E-01  3.41491E-01 -1.57116E+02 -1.46204E+02
 3.06697E-01  3.59518E-01 -1.53641E+02 -1.43416E+02
 3.06697E-01  3.78029E-01 -1.33388E+02 -1.23960E+02
 3.06697E-01  3.97074E-01 -9.09854E+01 -8.24425E+01
 3.06697E-01  4.16710E-01 -4.54091E+01 -3.77246E+01
 3.06697E-01  4.36996E-01 -1.59484E+01 -9.09685E+00
 3.06697E-01  4.57997E-01 -3.37662E+00  2.54851E+00
 3.06697E-01  4.79781E-01 -3.12686E-01  4.57626E+00
 3.06697E-01  5.02423E-01 -7.93027E-03  3.83490E+00
 3.06697E-01  5.26003E-01 -2.74590E-05  2.83031E+00
 3.06697E-01  5.50605E-01 -3.80931E-09  1.84901E+00
 3.06697E-01  5.76319E-01  1.10092E-12  9.76307E-01
 3.06697E-01  6.03241E-01  0.00000E+00  3.35086E-01
 3.06697E-01  6.31473E-01  0.00000E+00  1.85941E-02
 3.06697E-01  6.61122E-01  0.00000E+00 -2.35639E-02
 3.06697E-01  6.92298E-01  0.00000E+00 -1.48274E-02
 3.06697E-01  7.25120E-01  0.00000E+00 -1.03905E-02
 3.06697E-01  7.59708E-01  0.00000E+00 -4.57421E-03

 3.23898E-01  0.00000E+00 -1.44280E+02 -1.26078E+02
 3.23898E-01  1.47878E-02 -1.44279E+02 -1.25774E+02
 3.23898E-01  2.95765E-02 -1.44276E+02 -1.25740E+02
 3.23898E-01  4.43685E-02 -1.44273E+02 -1.25827E+02
 3.23898E-01  5.91678E-02 -1.44277E+02 -1.25992E+02
 3.23898E-01  7.39801E-02 -1.44292E+02 -1.26321E+02
 3.23898E-01  8.88125E-02 -1.44323E+02 -1.26725E+02
 3.23898E-01  1.03674E-01 -1.44373E+02 -1.27098E+02
 3.23898E-01  1.18575E-01 -1.44449E+02 -1.27461E+02
 3.23898E-01  1.33527E-01 -1.44559E+02 -1.27862E+02
 3.23898E-01  1.48545E-01 -1.44714E+02 -1.28362E+02
 3.23898E-01  1.63644E-01 -1.44926E+02 -1.29009E+02
 3.23898E-01  1.78841E-01 -1.45215E+02 -1.29774E+02
 3.23898E-01  1.94156E-01 -1.45604E+02 -1.30625E+02
 3.23898E-01  2.09610E-01 -1.46123E+02 -1.31588E+02
 3.23898E-01  2.25225E-01 -1.46812E+02 -1.32721E+02
 3.23898E-01  2.41028E-01 -1.47720E+02 -1.34077E+02
 3.23898E-01  2.57045E-01 -1.48910E+02 -1.35702E+02
 3.23898E-01  2.73307E-01 -1.50453E+02 -1.37689E+02
 3.23898E-01  2.89846E-01 -1.52429E+02 -1.40188E+02
 3.23898E-01  3.06697E-01 -1.54869E+02 -1.43268E+02
 3.23898E-01  3.23898E-01 -1.57542E+02 -1.46596E+02
 3.23898E-01  3.41491E-01 -1.59135E+02 -1.48745E+02
 3.23898E-01  3.59518E-01 -1.54862E+02 -1.45010E+02
 3.23898E-01  3.78029E-01 -1.33943E+02 -1.24771E+02
 3.23898E-01  3.97074E-01 -9.13046E+01 -8.29394E+01
 3.23898E-01  4.16710E-01 -4.56943E+01 -3.81215E+01
 3.23898E-01  4.36996E-01 -1.61142E+01 -9.30037E+00
 3.23898E-01  4.57997E-01 -3.42429E+00  2.55841E+00
 3.23898E-01  4.79781E-01 -3.18122E-01  4.73256E+00
 3.23898E-01  5.02423E-01 -8.09006E-03  4.07032E+00
 3.23898E-01  5.26003E-01 -2.80830E-05  3.09716E+00
 3.23898E-01  5.50605E-01 -3.86508E-09  2.11605E+00
 3.23898E-01  5.76319E-01  3.70583E-12  1.20519E+00
 3.23898E-01  6.03241E-01  0.00000E+00  4.80837E-01
 3.23898E-01  6.31473E-01  0.00000E+00  7.56204E-02
 3.23898E-01  6.61122E-01  0.00000E+00 -2.15576E-02
 3.23898E-01  6.92298E-01  0.00000E+00 -2.07851E-02
 3.23898E-01  7.25120E-01  0.00000E+00 -9.43630E-03
 3.23898E-01  7.59708E-01  0.00000E+00 -4.84601E-03

 3.41491E-01  0.00000E+00 -1.48063E+02 -1.32586E+02
 3.41491E-01  1.47878E-02 -1.48061E+02 -1.32357E+02
 3.41491E-01  2.95765E-02 -1.48050E+02 -1.32274E+02
 3.41491E-01  4.43685E-02 -1.48036E+02 -1.32149E+02
 3.41491E-01  5.91678E-02 -1.48027E+02 -1.32026E+02
 3.41491E-01  7.39801E-02 -1.48028E+02 -1.32123E+02
 3.41491E-01  8.88125E-02 -1.48043E+02 -1.32361E+02
 3.41491E-01  1.03674E-01 -1.48077E+02 -1.32605E+02
 3.41491E-01  1.18575E-01 -1.48134E+02 -1.32858E+02
 3.41491E-01  1.33527E-01 -1.48223E+02 -1.33161E+02
 3.41491E-01  1.48545E-01 -1.48354E+02 -1.33578E+02
 3.41491E-01  1.63644E-01 -1.48538E+02 -1.34157E+02
 3.41491E-01  1.78841E-01 -1.48793E+02 -1.34832E+02
 3.41491E-01  1.94156E-01 -1.49141E+02 -1.35533E+02
 3.41491E-01  2.09610E-01 -1.49609E+02 -1.36307E+02
 3.41491E-01  2.25225E-01 -1.50229E+02 -1.37254E+02
 3.41491E-01  2.41028E-01 -1.51043E+02 -1.38431E+02
 3.41491E-01  2.57045E-01 -1.52097E+02 -1.39859E+02
 3.41491E-01  2.73307E-01 -1.53443E+02 -1.41589E+02
 3.41491E-01  2.89846E-01 -1.55122E+02 -1.43703E+02
 3.41491E-01  3.06697E-01 -1.57116E+02 -1.46204E+02
 3.41491E-01  3.23898E-01 -1.59135E+02 -1.48745E+02
 3.41491E-01  3.41491E-01 -1.59832E+02 -1.49915E+02
 3.41491E-01  3.59518E-01 -1.54546E+02 -1.45111E+02
 3.41491E-01  3.78029E-01 -1.33002E+02 -1.24158E+02
 3.41491E-01  3.97074E-01 -9.05865E+01 -8.24261E+01
 3.41491E-01  4.16710E-01 -4.55033E+01 -3.80205E+01
 3.41491E-01  4.36996E-01 -1.61340E+01 -9.31689E+00
 3.41491E-01  4.57997E-01 -3.44500E+00  2.62694E+00
 3.41491E-01  4.79781E-01 -3.21379E-01  4.89633E+00
 3.41491E-01  5.02423E-01 -8.20135E-03  4.28820E+00
 3.41491E-01  5.26003E-01 -2.85609E-05  3.33624E+00
 3.41491E-01  5.50605E-01 -3.88682E-09  2.35707E+00
 3.41491E-01  5.76319E-01  1.10232E-12  1.42766E+00
 3.41491E-01  6.03241E-01  0.00000E+00  6.55681E-01
 3.41491E-01  6.31473E-01  0.00000E+00  1.66389E-01
 3.41491E-01  6.61122E-01  0.00000E+00 -1.69660E-02
 3.41491E-01  6.92298E-01  0.00000E+00 -3.02966E-02
 3.41491E-01  7.25120E-01  0.00000E+00 -6.52855E-03
 3.41491E-01  7.59708E-01  0.00000E+00 -5.37453E-03

 3.59518E-01  0.00000E+00 -1.46644E+02 -1.33679E+02
 3.59518E-01  1.47878E-02 -1.46640E+02 -1.33704E+02
 3.59518E-01  2.95765E-02 -1.46622E+02 -1.33663E+02
 3.59518E-01  4.43685E-02 -1.46596E+02 -1.33422E+02
 3.59518E-01  5.91678E-02 -1.46572E+02 -1.33109E+02
 3.59518E-01  7.39801E-02 -1.46557E+02 -1.32998E+02
 3.59518E-01  8.88125E-02 -1.46555E+02 -1.33041E+02
 3.59518E-01  1.03674E-01 -1.46568E+02 -1.33124E+02
 3.59518E-01  1.18575E-01 -1.46602E+02 -1.33253E+02
 3.59518E-01  1.33527E-01 -1.46664E+02 -1.33462E+02
 3.59518E-01  1.48545E-01 -1.46762E+02 -1.33782E+02
 3.59518E-01  1.63644E-01 -1.46907E+02 -1.34223E+02
 3.59518E-01  1.78841E-01 -1.47115E+02 -1.34716E+02
 3.59518E-01  1.94156E-01 -1.47403E+02 -1.35191E+02
 3.59518E-01  2.09610E-01 -1.47794E+02 -1.35729E+02
 3.59518E-01  2.25225E-01 -1.48314E+02 -1.36470E+02
 3.59518E-01  2.41028E-01 -1.48991E+02 -1.37457E+02
 3.59518E-01  2.57045E-01 -1.49854E+02 -1.38653E+02
 3.59518E-01  2.73307E-01 -1.50928E+02 -1.40044E+02
 3.59518E-01  2.89846E-01 -1.52214E+02 -1.41650E+02
 3.59518E-01  3.06697E-01 -1.53641E+02 -1.43416E+02
 3.59518E-01  3.23898E-01 -1.54862E+02 -1.45010E+02
 3.59518E-01  3.41491E-01 -1.54546E+02 -1.45111E+02
 3.59518E-01  3.59518E-01 -1.48352E+02 -1.39381E+02
 3.59518E-01  3.78029E-01 -1.26944E+02 -1.18485E+02
 3.59518E-01  3.97074E-01 -8.63848E+01 -7.84665E+01
 3.59518E-01  4.16710E-01 -4.35836E+01 -3.62105E+01
 3.59518E-01  4.36996E-01 -1.55502E+01 -8.74665E+00
 3.59518E-01  4.57997E-01 -3.33853E+00  2.80359E+00
 3.59518E-01  4.79781E-01 -3.12904E-01  5.04820E+00
 3.59518E-01  5.02423E-01 -8.01597E-03  4.47203E+00
 3.59518E-01  5.26003E-01 -2.80143E-05  3.53481E+00
 3.59518E-01  5.50605E-01 -3.77580E-09  2.57693E+00
 3.59518E-01  5.76319E-01  8.72295E-13  1.65940E+00
 3.59518E-01  6.03241E-01  0.00000E+00  8.53010E-01
 3.59518E-01  6.31473E-01  0.00000E+00  2.77058E-01
 3.59518E-01  6.61122E-01  0.00000E+00 -2.01199E-03
 3.59518E-01  6.92298E-01  0.00000E+00 -3.76193E-02
 3.59518E-01  7.25120E-01  0.00000E+00 -4.43521E-03
 3.59518E-01  7.59708E-01  0.00000E+00 -5.94220E-03

 3.78029E-01  0.00000E+00 -1.28538E+02 -1.18089E+02
 3.78029E-01  1.47878E-02 -1.28534E+02 -1.18216E+02
 3.78029E-01  2.95765E-02 -1.28513E+02 -1.18198E+02
 3.78029E-01  4.43685E-02 -1.28484E+02 -1.17957E+02
 3.78029E-01  5.91678E-02 -1.28455E+02 -1.17634E+02
 3.78029E-01  7.39801E-02 -1.28433E+02 -1.17472E+02
 3.78029E-01  8.88125E-02 -1.28420E+02 -1.17397E+02
 3.78029E-01  1.03674E-01 -1.28420E+02 -1.17292E+02
 3.78029E-01  1.18575E-01 -1.28437E+02 -1.17228E+02
 3.78029E-01  1.33527E-01 -1.28475E+02 -1.17283E+02
 3.78029E-01  1.48545E-01 -1.28542E+02 -1.17439E+02
 3.78029E-01  1.63644E-01 -1.28646E+02 -1.17662E+02
 3.78029E-01  1.78841E-01 -1.28800E+02 -1.17925E+02
 3.78029E-01  1.94156E-01 -1.29017E+02 -1.18214E+02
 3.78029E-01  2.09610E-01 -1.29313E+02 -1.18592E+02
 3.78029E-01  2.25225E-01 -1.29707E+02 -1.19152E+02
 3.78029E-01  2.41028E-01 -1.30216E+02 -1.19905E+02
 3.78029E-01  2.57045E-01 -1.30853E+02 -1.20793E+02
 3.78029E-01  2.73307E-01 -1.31623E+02 -1.21780E+02
 3.78029E-01  2.89846E-01 -1.32501E+02 -1.22860E+02
 3.78029E-01  3.06697E-01 -1.33388E+02 -1.23960E+02
 3.78029E-01  3.23898E-01 -1.33943E+02 -1.24771E+02
 3.78029E-01  3.41491E-01 -1.33002E+02 -1.24158E+02
 3.78029E-01  3.59518E-01 -1.26944E+02 -1.18485E+02
 3.78029E-01  3.78029E-01 -1.08146E+02 -1.00098E+02
 3.78029E-01  3.97074E-01 -7.35601E+01 -6.59416E+01
 3.78029E-01  4.16710E-01 -3.72550E+01 -3.00947E+01
 3.78029E-01  4.36996E-01 -1.33613E+01 -6.70068E+00
 3.78029E-01  4.57997E-01 -2.88132E+00  3.22045E+00
 3.78029E-01  4.79781E-01 -2.71063E-01  5.16946E+00
 3.78029E-01  5.02423E-01 -6.96539E-03  4.60543E+00
 3.78029E-01  5.26003E-01 -2.44107E-05  3.67389E+00
 3.78029E-01  5.50605E-01 -3.26495E-09  2.77972E+00
 3.78029E-01  5.76319E-01  4.47262E-12  1.92313E+00
 3.78029E-01  6.03241E-01  0.00000E+00  1.06274E+00
 3.78029E-01  6.31473E-01  0.00000E+00  3.85944E-01
 3.78029E-01  6.61122E-01  0.00000E+00  3.36141E-02
 3.78029E-01  6.92298E-01  0.00000E+00 -3.46951E-02
 3.78029E-01  7.25120E-01  0.00000E+00 -7.14967E-03
 3.78029E-01  7.59708E-01  0.00000E+00 -6.18453E-03

 3.97074E-01  0.00000E+00 -8.77606E+01 -7.98731E+01
 3.97074E-01  1.47878E-02 -8.77577E+01 -7.99224E+01
 3.97074E-01  2.95765E-02 -8.77447E+01 -7.98948E+01
 3.97074E-01  4.43685E-02 -8.77258E+01 -7.97249E+01
 3.97074E-01  5.91678E-02 -8.77079E+01 -7.95114E+01
 3.97074E-01  7.39801E-02 -8.76946E+01 -7.94193E+01
 3.97074E-01  8.88125E-02 -8.76880E+01 -7.93118E+01
 3.97074E-01  1.03674E-01 -8.76902E+01 -7.90486E+01
 3.97074E-01  1.18575E-01 -8.77037E+01 -7.87804E+01
 3.97074E-01  1.33527E-01 -8.77320E+01 -7.86506E+01
 3.97074E-01  1.48545E-01 -8.77797E+01 -7.86061E+01
 3.97074E-01  1.63644E-01 -8.78529E+01 -7.85819E+01
 3.97074E-01  1.78841E-01 -8.79591E+01 -7.86131E+01
 3.97074E-01  1.94156E-01 -8.81077E+01 -7.87555E+01
 3.97074E-01  2.09610E-01 -8.83092E+01 -7.90266E+01
 3.97074E-01  2.25225E-01 -8.85752E+01 -7.94263E+01
 3.97074E-01  2.41028E-01 -8.89166E+01 -7.99292E+01
 3.97074E-01  2.57045E-01 -8.93415E+01 -8.04861E+01
 3.97074E-01  2.73307E-01 -8.98497E+01 -8.10801E+01
 3.97074E-01  2.89846E-01 -9.04218E+01 -8.17418E+01
 3.97074E-01  3.06697E-01 -9.09854E+01 -8.24425E+01
 3.97074E-01  3.23898E-01 -9.13046E+01 -8.29394E+01
 3.97074E-01  3.41491E-01 -9.05865E+01 -8.24261E+01
 3.97074E-01  3.59518E-01 -8.63848E+01 -7.84665E+01
 3.97074E-01  3.78029E-01 -7.35601E+01 -6.59416E+01
 3.97074E-01  3.97074E-01 -5.00611E+01 -4.28016E+01
 3.97074E-01  4.16710E-01 -2.53882E+01 -1.85347E+01
 3.97074E-01  4.36996E-01 -9.11839E+00 -2.70021E+00
 3.97074E-01  4.57997E-01 -1.96858E+00  4.00287E+00
 3.97074E-01  4.79781E-01 -1.85367E-01  5.26002E+00
 3.97074E-01  5.02423E-01 -4.76686E-03  4.68466E+00
 3.97074E-01  5.26003E-01 -1.67172E-05  3.78238E+00
 3.97074E-01  5.50605E-01 -2.23821E-09  2.98448E+00
 3.97074E-01  5.76319E-01  7.92296E-13  2.21000E+00
 3.97074E-01  6.03241E-01  0.00000E+00  1.28661E+00
 3.97074E-01  6.31473E-01  0.00000E+00  5.04185E-01
 3.97074E-01  6.61122E-01  0.00000E+00  8.83489E-02
 3.97074E-01  6.92298E-01  0.00000E+00 -2.35434E-02
 3.97074E-01  7.25120E-01  0.00000E+00 -1.28053E-02
 3.97074E-01  7.59708E-01  0.00000E+00 -6.23020E-03

 4.16710E-01  0.00000E+00 -4.34279E+01 -3.80517E+01
 4.16710E-01  1.47878E-02 -4.34271E+01 -3.80313E+01
 4.16710E-01  2.95765E-02 -4.34230E+01 -3.80048E+01
 4.16710E-01  4.43685E-02 -4.34173E+01 -3.78805E+01
 4.16710E-01  5.91678E-02 -4.34130E+01 -3.77130E+01
 4.16710E-01  7.39801E-02 -4.34115E+01 -3.76327E+01
 4.16710E-01  8.88125E-02 -4.34141E+01 -3.74993E+01
 4.16710E-01  1.03674E-01 -4.34216E+01 -3.71765E+01
 4.16710E-01  1.18575E-01 -4.34356E+01 -3.68131E+01
 4.16710E-01  1.33527E-01 -4.34577E+01 -3.65513E+01
 4.16710E-01  1.48545E-01 -4.34905E+01 -3.63399E+01
 4.16710E-01  1.63644E-01 -4.35371E+01 -3.61199E+01
 4.16710E-01  1.78841E-01 -4.36017E+01 -3.59450E+01
 4.16710E-01  1.94156E-01 -4.36891E+01 -3.58899E+01
 4.16710E-01  2.09610E-01 -4.38053E+01 -3.59687E+01
 4.16710E-01  2.25225E-01 -4.39571E+01 -3.61685E+01
 4.16710E-01  2.41028E-01 -4.41516E+01 -3.64414E+01
 4.16710E-01  2.57045E-01 -4.43954E+01 -3.67102E+01
 4.16710E-01  2.73307E-01 -4.46925E+01 -3.69617E+01
 4.16710E-01  2.89846E-01 -4.50395E+01 -3.72854E+01
 4.16710E-01  3.06697E-01 -4.54091E+01 -3.77246E+01
 4.16710E-01  3.23898E-01 -4.56943E+01 -3.81215E+01
 4.16710E-01  3.41491E-01 -4.55033E+01 -3.80205E+01
 4.16710E-01  3.59518E-01 -4.35836E+01 -3.62105E+01
 4.16710E-01  3.78029E-01 -3.72550E+01 -3.00947E+01
 4.16710E-01  3.97074E-01 -2.53882E+01 -1.85347E+01
 4.16710E-01  4.16710E-01 -1.28551E+01 -6.32601E+00
 4.16710E-01  4.36996E-01 -4.60401E+00  1.60373E+00
 4.16710E-01  4.57997E-01 -9.91456E-01  4.85980E+00
 4.16710E-01  4.79781E-01 -9.31583E-02  5.29397E+00
 4.16710E-01  5.02423E-01 -2.39142E-03  4.71535E+00
 4.16710E-01  5.26003E-01 -8.37329E-06  3.92412E+00
 4.16710E-01  5.50605E-01 -1.13166E-09  3.22041E+00
 4.16710E-01  5.76319E-01  1.35677E-12  2.48719E+00
 4.16710E-01  6.03241E-01  0.00000E+00  1.53350E+00
 4.16710E-01  6.31473E-01  0.00000E+00  6.65950E-01
 4.16710E-01  6.61122E-01  0.00000E+00  1.52554E-01
 4.16710E-01  6.92298E-01  0.00000E+00 -1.31158E-02
 4.16710E-01  7.25120E-01  0.00000E+00 -1.54143E-02
 4.16710E-01  7.59708E-01  0.00000E+00 -6.56945E-03

 4.36996E-01  0.00000E+00 -1.50640E+01 -1.19410E+01
 4.36996E-01  1.47878E-02 -1.50640E+01 -1.19220E+01
 4.36996E-01  2.95765E-02 -1.50636E+01 -1.19114E+01
 4.36996E-01  4.43685E-02 -1.50632E+01 -1.17828E+01
 4.36996E-01  5.91678E-02 -1.50638E+01 -1.15701E+01
 4.36996E-01  7.39801E-02 -1.50656E+01 -1.14144E+01
 4.36996E-01  8.88125E-02 -1.50691E+01 -1.12380E+01
 4.36996E-01  1.03674E-01 -1.50748E+01 -1.09460E+01
 4.36996E-01  1.18575E-01 -1.50830E+01 -1.06079E+01
 4.36996E-01  1.33527E-01 -1.50945E+01 -1.02954E+01
 4.36996E-01  1.48545E-01 -1.51103E+01 -9.98655E+00
 4.36996E-01  1.63644E-01 -1.51316E+01 -9.65518E+00
 4.36996E-01  1.78841E-01 -1.51598E+01 -9.32773E+00
 4.36996E-01  1.94156E-01 -1.51970E+01 -9.04592E+00
 4.36996E-01  2.09610E-01 -1.52456E+01 -8.85965E+00
 4.36996E-01  2.25225E-01 -1.53086E+01 -8.81792E+00
 4.36996E-01  2.41028E-01 -1.53892E+01 -8.87543E+00
 4.36996E-01  2.57045E-01 -1.54913E+01 -8.91080E+00
 4.36996E-01  2.73307E-01 -1.56183E+01 -8.89038E+00
 4.36996E-01  2.89846E-01 -1.57723E+01 -8.92650E+00
 4.36996E-01  3.06697E-01 -1.59484E+01 -9.09685E+00
 4.36996E-01  3.23898E-01 -1.61142E+01 -9.30037E+00
 4.36996E-01  3.41491E-01 -1.61340E+01 -9.31689E+00
 4.36996E-01  3.59518E-01 -1.55502E+01 -8.74665E+00
 4.36996E-01  3.78029E-01 -1.33613E+01 -6.70068E+00
 4.36996E-01  3.97074E-01 -9.11839E+00 -2.70021E+00
 4.36996E-01  4.16710E-01 -4.60401E+00  1.60373E+00
 4.36996E-01  4.36996E-01 -1.64162E+00  4.38464E+00
 4.36996E-01  4.57997E-01 -3.52141E-01  5.38213E+00
 4.36996E-01  4.79781E-01 -3.29788E-02  5.24872E+00
 4.36996E-01  5.02423E-01 -8.44300E-04  4.72256E+00
 4.36996E-01  5.26003E-01 -2.94902E-06  4.11099E+00
 4.36996E-01  5.50605E-01 -4.02172E-10  3.47662E+00
 4.36996E-01  5.76319E-01 -4.62408E-13  2.72827E+00
 4.36996E-01  6.03241E-01  0.00000E+00  1.78029E+00
 4.36996E-01  6.31473E-01  0.00000E+00  8.64314E-01
 4.36996E-01  6.61122E-01  0.00000E+00  2.33802E-01
 4.36996E-01  6.92298E-01  0.00000E+00  1.45037E-03
 4.36996E-01  7.25120E-01  0.00000E+00 -1.61506E-02
 4.36996E-01  7.59708E-01  0.00000E+00 -7.38440E-03

 4.57997E-01  0.00000E+00 -3.15284E+00 -1.70800E+00
 4.57997E-01  1.47878E-02 -3.15289E+00 -1.69901E+00
 4.57997E-01  2.95765E-02 -3.15301E+00 -1.68851E+00
 4.57997E-01  4.43685E-02 -3.15325E+00 -1.57050E+00
 4.57997E-01  5.91678E-02 -3.15374E+00 -1.36413E+00
 4.57997E-01  7.39801E-02 -3.15458E+00 -1.17938E+00
 4.57997E-01  8.88125E-02 -3.15583E+00 -9.90242E-01
 4.57997E-01  1.03674E-01 -3.15760E+00 -7.47842E-01
 4.57997E-01  1.18575E-01 -3.15999E+00 -4.68672E-01
 4.57997E-01  1.33527E-01 -3.16317E+00 -1.72104E-01
 4.57997E-01  1.48545E-01 -3.16734E+00  1.52680E-01
 4.57997E-01  1.63644E-01 -3.17278E+00  5.16327E-01
 4.57997E-01  1.78841E-01 -3.17986E+00  9.05729E-01
 4.57997E-01  1.94156E-01 -3.18901E+00  1.29823E+00
 4.57997E-01  2.09610E-01 -3.20084E+00  1.64914E+00
 4.57997E-01  2.25225E-01 -3.21606E+00  1.90711E+00
 4.57997E-01  2.41028E-01 -3.23554E+00  2.08387E+00
 4.57997E-01  2.57045E-01 -3.26035E+00  2.24183E+00
 4.57997E-01  2.73307E-01 -3.29164E+00  2.40184E+00
 4.57997E-01  2.89846E-01 -3.33045E+00  2.51467E+00
 4.57997E-01  3.06697E-01 -3.37662E+00  2.54851E+00
 4.57997E-01  3.23898E-01 -3.42429E+00  2.55841E+00
 4.57997E-01  3.41491E-01 -3.44500E+00  2.62694E+00
 4.57997E-01  3.59518E-01 -3.33853E+00  2.80359E+00
 4.57997E-01  3.78029E-01 -2.88132E+00  3.22045E+00
 4.57997E-01  3.97074E-01 -1.96858E+00  4.00287E+00
 4.57997E-01  4.16710E-01 -9.91456E-01  4.85980E+00
 4.57997E-01  4.36996E-01 -3.52141E-01  5.38213E+00
 4.57997E-01  4.57997E-01 -7.52799E-02  5.43088E+00
 4.57997E-01  4.79781E-01 -7.02986E-03  5.14171E+00
 4.57997E-01  5.02423E-01 -1.79550E-04  4.74927E+00
 4.57997E-01  5.26003E-01 -6.25808E-07  4.29908E+00
 4.57997E-01  5.50605E-01 -8.70219E-11  3.70037E+00
 4.57997E-01  5.76319E-01  3.52293E-12  2.91449E+00
 4.57997E-01  6.03241E-01  0.00000E+00  1.97357E+00
 4.57997E-01  6.31473E-01  0.00000E+00  1.05182E+00
 4.57997E-01  6.61122E-01  0.00000E+00  3.56496E-01
 4.57997E-01  6.92298E-01  0.00000E+00  3.85405E-02
 4.57997E-01  7.25120E-01  0.00000E+00 -2.32942E-02
 4.57997E-01  7.59708E-01  0.00000E+00 -8.51578E-03

 4.79781E-01  0.00000E+00 -2.88949E-01  1.66672E-01
 4.79781E-01  1.47878E-02 -2.88958E-01  1.80857E-01
 4.79781E-01  2.95765E-02 -2.88984E-01  2.06475E-01
 4.79781E-01  4.43685E-02 -2.89032E-01  2.79436E-01
 4.79781E-01  5.91678E-02 -2.89109E-01  3.95645E-01
 4.79781E-01  7.39801E-02 -2.89223E-01  5.23855E-01
 4.79781E-01  8.88125E-02 -2.89381E-01  6.77545E-01
 4.79781E-01  1.03674E-01 -2.89593E-01  8.73628E-01
 4.79781E-01  1.18575E-01 -2.89868E-01  1.09458E+00
 4.79781E-01  1.33527E-01 -2.90224E-01  1.32802E+00
 4.79781E-01  1.48545E-01 -2.90680E-01  1.59762E+00
 4.79781E-01  1.63644E-01 -2.91264E-01  1.92327E+00
 4.79781E-01  1.78841E-01 -2.92011E-01  2.28170E+00
 4.79781E-01  1.94156E-01 -2.92966E-01  2.64325E+00
 4.79781E-01  2.09610E-01 -2.94190E-01  3.01106E+00
 4.79781E-01  2.25225E-01 -2.95756E-01  3.39922E+00
 4.79781E-01  2.41028E-01 -2.97762E-01  3.77705E+00
 4.79781E-01  2.57045E-01 -3.00323E-01  4.07746E+00
 4.79781E-01  2.73307E-01 -3.03582E-01  4.27737E+00
 4.79781E-01  2.89846E-01 -3.07685E-01  4.42763E+00
 4.79781E-01  3.06697E-01 -3.12686E-01  4.57626E+00
 4.79781E-01  3.23898E-01 -3.18122E-01  4.73256E+00
 4.79781E-01  3.41491E-01 -3.21379E-01  4.89633E+00
 4.79781E-01  3.59518E-01 -3.12904E-01  5.04820E+00
 4.79781E-01  3.78029E-01 -2.71063E-01  5.16946E+00
 4.79781E-01  3.97074E-01 -1.85367E-01  5.26002E+00
 4.79781E-01  4.16710E-01 -9.31583E-02  5.29397E+00
 4.79781E-01  4.36996E-01 -3.29788E-02  5.24872E+00
 4.79781E-01  4.57997E-01 -7.02986E-03  5.14171E+00
 4.79781E-01  4.79781E-01 -6.54878E-04  4.98488E+00
 4.79781E-01  5.02423E-01 -1.66931E-05  4.76159E+00
 4.79781E-01  5.26003E-01 -5.80769E-08  4.41037E+00
 4.79781E-01  5.50605E-01 -8.84373E-12  3.84100E+00
 4.79781E-01  5.76319E-01 -2.50736E-13  3.05517E+00
 4.79781E-01  6.03241E-01  0.00000E+00  2.13190E+00
 4.79781E-01  6.31473E-01  0.00000E+00  1.23295E+00
 4.79781E-01  6.61122E-01  0.00000E+00  5.19339E-01
 4.79781E-01  6.92298E-01  0.00000E+00  9.64783E-02
 4.79781E-01  7.25120E-01  0.00000E+00 -3.70694E-02
 4.79781E-01  7.59708E-01  0.00000E+00 -9.38145E-03

 5.02423E-01  0.00000E+00 -7.26306E-03  2.30868E-02
 5.02423E-01  1.47878E-02 -7.26338E-03  3.54145E-02
 5.02423E-01  2.95765E-02 -7.26438E-03  5.94340E-02
 5.02423E-01  4.43685E-02 -7.26612E-03  8.98331E-02
 5.02423E-01  5.91678E-02 -7.26875E-03  1.29450E-01
 5.02423E-01  7.39801E-02 -7.27243E-03  1.90181E-01
 5.02423E-01  8.88125E-02 -7.27735E-03  2.81317E-01
 5.02423E-01  1.03674E-01 -7.28374E-03  4.05417E-01
 5.02423E-01  1.18575E-01 -7.29191E-03  5.46468E-01
 5.02423E-01  1.33527E-01 -7.30228E-03  6.95299E-01
 5.02423E-01  1.48545E-01 -7.31537E-03  8.74500E-01
 5.02423E-01  1.63644E-01 -7.33192E-03  1.10477E+00
 5.02423E-01  1.78841E-01 -7.35287E-03  1.37442E+00
 5.02423E-01  1.94156E-01 -7.37944E-03  1.66727E+00
 5.02423E-01  2.09610E-01 -7.41327E-03  1.99288E+00
 5.02423E-01  2.25225E-01 -7.45644E-03  2.36879E+00
 5.02423E-01  2.41028E-01 -7.51165E-03  2.76366E+00
 5.02423E-01  2.57045E-01 -7.58236E-03  3.10646E+00
 5.02423E-01  2.73307E-01 -7.67284E-03  3.36967E+00
 5.02423E-01  2.89846E-01 -7.78786E-03  3.59910E+00
 5.02423E-01  3.06697E-01 -7.93027E-03  3.83490E+00
 5.02423E-01  3.23898E-01 -8.09006E-03  4.07032E+00
 5.02423E-01  3.41491E-01 -8.20135E-03  4.28820E+00
 5.02423E-01  3.59518E-01 -8.01597E-03  4.47203E+00
 5.02423E-01  3.78029E-01 -6.96539E-03  4.60543E+00
 5.02423E-01  3.97074E-01 -4.76686E-03  4.68466E+00
 5.02423E-01  4.16710E-01 -2.39142E-03  4.71535E+00
 5.02423E-01  4.36996E-01 -8.44300E-04  4.72256E+00
 5.02423E-01  4.57997E-01 -1.79550E-04  4.74927E+00
 5.02423E-01  4.79781E-01 -1.66931E-05  4.76159E+00
 5.02423E-01  5.02423E-01 -4.24824E-07  4.64189E+00
 5.02423E-01  5.26003E-01 -1.47553E-09  4.33709E+00
 5.02423E-01  5.50605E-01  3.69098E-13  3.85485E+00
 5.02423E-01  5.76319E-01  7.26313E-13  3.18760E+00
 5.02423E-01  6.03241E-01  0.00000E+00  2.34892E+00
 5.02423E-01  6.31473E-01  0.00000E+00  1.46782E+00
 5.02423E-01  6.61122E-01  0.00000E+00  6.93011E-01
 5.02423E-01  6.92298E-01  0.00000E+00  1.52275E-01
 5.02423E-01  7.25120E-01  0.00000E+00 -4.85400E-02
 5.02423E-01  7.59708E-01  0.00000E+00 -9.16876E-03

 5.26003E-01  0.00000E+00 -2.49360E-05 -4.32081E-02
 5.26003E-01  1.47878E-02 -2.49386E-05 -4.19180E-02
 5.26003E-01  2.95765E-02 -2.49432E-05 -3.62366E-02
 5.26003E-01  4.43685E-02 -2.49509E-05 -2.87684E-02
 5.26003E-01  5.91678E-02 -2.49622E-05 -1.79265E-02
 5.26003E-01  7.39801E-02 -2.49775E-05  1.78159E-03
 5.26003E-01  8.88125E-02 -2.49975E-05  3.23585E-02
 5.26003E-01  1.03674E-01 -2.50230E-05  7.47094E-02
 5.26003E-01  1.18575E-01 -2.50551E-05  1.29797E-01
 5.26003E-01  1.33527E-01 -2.50953E-05  1.99507E-01
 5.26003E-01  1.48545E-01 -2.51457E-05  2.88390E-01
 5.26003E-01  1.63644E-01 -2.52087E-05  4.04146E-01
 5.26003E-01  1.78841E-01 -2.52877E-05  5.64485E-01
 5.26003E-01  1.94156E-01 -2.53874E-05  7.84388E-01
 5.26003E-01  2.09610E-01 -2.55136E-05  1.04018E+00
 5.26003E-01  2.25225E-01 -2.56743E-05  1.29392E+00
 5.26003E-01  2.41028E-01 -2.58796E-05  1.54956E+00
 5.26003E-01  2.57045E-01 -2.61431E-05  1.84459E+00
 5.26003E-01  2.73307E-01 -2.64818E-05  2.18562E+00
 5.26003E-01  2.89846E-01 -2.69155E-05  2.52734E+00
 5.26003E-01  3.06697E-01 -2.74590E-05  2.83031E+00
 5.26003E-01  3.23898E-01 -2.80830E-05  3.09716E+00
 5.26003E-01  3.41491E-01 -2.85609E-05  3.33624E+00
 5.26003E-01  3.59518E-01 -2.80143E-05  3.53481E+00
 5.26003E-01  3.78029E-01 -2.44107E-05  3.67389E+00
 5.26003E-01  3.97074E-01 -1.67172E-05  3.78238E+00
 5.26003E-01  4.16710E-01 -8.37329E-06  3.92412E+00
 5.26003E-01  4.36996E-01 -2.94902E-06  4.11099E+00
 5.26003E-01  4.57997E-01 -6.25808E-07  4.29908E+00
 5.26003E-01  4.79781E-01 -5.80789E-08  4.41037E+00
 5.26003E-01  5.02423E-01 -1.47416E-09  4.33709E+00
 5.26003E-01  5.26003E-01 -5.09430E-12  4.08552E+00
 5.26003E-01  5.50605E-01  2.33770E-12  3.75390E+00
 5.26003E-01  5.76319E-01 -2.61812E-12  3.29421E+00
 5.26003E-01  6.03241E-01  0.00000E+00  2.60857E+00
 5.26003E-01  6.31473E-01  0.00000E+00  1.75024E+00
 5.26003E-01  6.61122E-01  0.00000E+00  8.72524E-01
 5.26003E-01  6.92298E-01  0.00000E+00  2.10451E-01
 5.26003E-01  7.25120E-01  0.00000E+00 -5.14308E-02
 5.26003E-01  7.59708E-01  0.00000E+00 -1.06844E-02

 5.50605E-01  0.00000E+00 -2.01123E-09 -3.78645E-02
 5.50605E-01  1.47878E-02 -3.57933E-09 -4.05740E-02
 5.50605E-01  2.95765E-02 -3.54747E-09 -4.25866E-02
 5.50605E-01  4.43685E-02 -3.55507E-09 -4.26248E-02
 5.50605E-01  5.91678E-02 -3.55411E-09 -4.06820E-02
 5.50605E-01  7.39801E-02 -3.54470E-09 -3.78371E-02
 5.50605E-01  8.88125E-02 -3.55848E-09 -3.50468E-02
 5.50605E-01  1.03674E-01 -3.55584E-09 -3.15833E-02
 5.50605E-01  1.18575E-01 -3.56099E-09 -2.15479E-02
 5.50605E-01  1.33527E-01 -3.56523E-09 -3.53502E-04
 5.50605E-01  1.48545E-01 -3.57021E-09  2.94548E-02
 5.50605E-01  1.63644E-01 -3.57712E-09  6.86885E-02
 5.50605E-01  1.78841E-01 -3.58625E-09  1.36727E-01
 5.50605E-01  1.94156E-01 -3.59776E-09  2.52178E-01
 5.50605E-01  2.09610E-01 -3.61074E-09  3.93789E-01
 5.50605E-01  2.25225E-01 -3.62845E-09  5.26522E-01
 5.50605E-01  2.41028E-01 -3.65045E-09  6.70936E-01
 5.50605E-01  2.57045E-01 -3.68151E-09  8.92355E-01
 5.50605E-01  2.73307E-01 -3.71506E-09  1.20644E+00
 5.50605E-01  2.89846E-01 -3.75926E-09  1.54547E+00
 5.50605E-01  3.06697E-01 -3.81224E-09  1.84901E+00
 5.50605E-01  3.23898E-01 -3.86570E-09  2.11605E+00
 5.50605E-01  3.41491E-01 -3.89082E-09  2.35707E+00
 5.50605E-01  3.59518E-01 -3.77361E-09  2.57693E+00
 5.50605E-01  3.78029E-01 -3.26503E-09  2.77972E+00
 5.50605E-01  3.97074E-01 -2.23976E-09  2.98448E+00
 5.50605E-01  4.16710E-01 -1.13226E-09  3.22041E+00
 5.50605E-01  4.36996E-01 -3.99871E-10  3.47662E+00
 5.50605E-01  4.57997E-01 -8.73238E-11  3.70037E+00
 5.50605E-01  4.79781E-01 -7.22635E-12  3.84100E+00
 5.50605E-01  5.02423E-01  6.13228E-13  3.85485E+00
 5.50605E-01  5.26003E-01  2.45833E-12  3.75390E+00
 5.50605E-01  5.50605E-01 -2.31502E-12  3.59005E+00
 5.50605E-01  5.76319E-01  9.60470E-13  3.30529E+00
 5.50605E-01  6.03241E-01  0.00000E+00  2.79084E+00
 5.50605E-01  6.31473E-01  0.00000E+00  2.00781E+00
 5.50605E-01  6.61122E-01  0.00000E+00  1.07331E+00
 5.50605E-01  6.92298E-01  0.00000E+00  3.00929E-01
 5.50605E-01  7.25120E-01  0.00000E+00 -4.10534E-02
 5.50605E-01  7.59708E-01  0.00000E+00 -1.88894E-02

 5.76319E-01  0.00000E+00 -1.24684E-09 -3.94495E-02
 5.76319E-01  1.47878E-02  2.63836E-11 -3.98156E-02
 5.76319E-01  2.95765E-02  6.61356E-12 -3.91638E-02
 5.76319E-01  4.43685E-02  1.20839E-11 -3.87758E-02
 5.76319E-01  5.91678E-02  1.64015E-12 -3.88404E-02
 5.76319E-01  7.39801E-02  3.25267E-12 -3.84568E-02
 5.76319E-01  8.88125E-02  1.89520E-11 -3.77102E-02
 5.76319E-01  1.03674E-01  5.97978E-12 -3.68067E-02
 5.76319E-01  1.18575E-01  7.62298E-12 -3.53284E-02
 5.76319E-01  1.33527E-01 -2.22960E-12 -3.26889E-02
 5.76319E-01  1.48545E-01  1.72841E-14 -2.81748E-02
 5.76319E-01  1.63644E-01  5.13319E-12 -2.07008E-02
 5.76319E-01  1.78841E-01  2.57196E-12 -7.86514E-03
 5.76319E-01  1.94156E-01  7.41932E-12  1.33434E-02
 5.76319E-01  2.09610E-01  2.89594E-12  4.73050E-02
 5.76319E-01  2.25225E-01  3.89116E-12  9.97298E-02
 5.76319E-01  2.41028E-01  8.61523E-12  1.84690E-01
 5.76319E-01  2.57045E-01  3.86410E-12  3.23118E-01
 5.76319E-01  2.73307E-01  4.26827E-12  5.18323E-01
 5.76319E-01  2.89846E-01  2.79717E-12  7.44366E-01
 5.76319E-01  3.06697E-01  3.26240E-12  9.76307E-01
 5.76319E-01  3.23898E-01  2.82892E-12  1.20519E+00
 5.76319E-01  3.41491E-01  2.55689E-12  1.42766E+00
 5.76319E-01  3.59518E-01  2.17920E-12  1.65940E+00
 5.76319E-01  3.78029E-01  4.55521E-12  1.92313E+00
 5.76319E-01  3.97074E-01  2.30763E-12  2.21000E+00
 5.76319E-01  4.16710E-01  2.00603E-12  2.48719E+00
 5.76319E-01  4.36996E-01 -1.95257E-12  2.72827E+00
 5.76319E-01  4.57997E-01  3.13250E-12  2.91449E+00
 5.76319E-01  4.79781E-01  1.19993E-13  3.05517E+00
 5.76319E-01  5.02423E-01  1.13814E-12  3.18760E+00
 5.76319E-01  5.26003E-01 -1.69452E-12  3.29421E+00
 5.76319E-01  5.50605E-01 -1.62841E-13  3.30529E+00
 5.76319E-01  5.76319E-01 -3.41131E-12  3.16094E+00
 5.76319E-01  6.03241E-01  0.00000E+00  2.80091E+00
 5.76319E-01  6.31473E-01  0.00000E+00  2.15640E+00
 5.76319E-01  6.61122E-01  0.00000E+00  1.28302E+00
 5.76319E-01  6.92298E-01  0.00000E+00  4.41406E-01
 5.76319E-01  7.25120E-01  0.00000E+00 -4.06118E-03
 5.76319E-01  7.59708E-01  0.00000E+00 -2.72822E-02

 6.03241E-01  0.00000E+00  0.00000E+00 -3.43116E-02
 6.03241E-01  1.47878E-02  0.00000E+00 -3.43492E-02
 6.03241E-01  2.95765E-02  0.00000E+00 -3.36552E-02
 6.03241E-01  4.43685E-02  0.00000E+00 -3.27108E-02
 6.03241E-01  5.91678E-02  0.00000E+00 -3.19369E-02
 6.03241E-01  7.39801E-02  0.00000E+00 -3.14084E-02
 6.03241E-01  8.88125E-02  0.00000E+00 -3.08206E-02
 6.03241E-01  1.03674E-01  0.00000E+00 -3.00249E-02
 6.03241E-01  1.18575E-01  0.00000E+00 -2.97327E-02
 6.03241E-01  1.33527E-01  0.00000E+00 -3.04119E-02
 6.03241E-01  1.48545E-01  0.00000E+00 -3.12747E-02
 6.03241E-01  1.63644E-01  0.00000E+00 -3.17699E-02
 6.03241E-01  1.78841E-01  0.00000E+00 -3.32465E-02
 6.03241E-01  1.94156E-01  0.00000E+00 -3.66543E-02
 6.03241E-01  2.09610E-01  0.00000E+00 -3.68684E-02
 6.03241E-01  2.25225E-01  0.00000E+00 -2.61436E-02
 6.03241E-01  2.41028E-01  0.00000E+00  1.22888E-03
 6.03241E-01  2.57045E-01  0.00000E+00  4.94399E-02
 6.03241E-01  2.73307E-01  0.00000E+00  1.21091E-01
 6.03241E-01  2.89846E-01  0.00000E+00  2.16136E-01
 6.03241E-01  3.06697E-01  0.00000E+00  3.35086E-01
 6.03241E-01  3.23898E-01  0.00000E+00  4.80837E-01
 6.03241E-01  3.41491E-01  0.00000E+00  6.55681E-01
 6.03241E-01  3.59518E-01  0.00000E+00  8.53010E-01
 6.03241E-01  3.78029E-01  0.00000E+00  1.06274E+00
 6.03241E-01  3.97074E-01  0.00000E+00  1.28661E+00
 6.03241E-01  4.16710E-01  0.00000E+00  1.53350E+00
 6.03241E-01  4.36996E-01  0.00000E+00  1.78029E+00
 6.03241E-01  4.57997E-01  0.00000E+00  1.97357E+00
 6.03241E-01  4.79781E-01  0.00000E+00  2.13190E+00
 6.03241E-01  5.02423E-01  0.00000E+00  2.34892E+00
 6.03241E-01  5.26003E-01  0.00000E+00  2.60857E+00
 6.03241E-01  5.50605E-01  0.00000E+00  2.79084E+00
 6.03241E-01  5.76319E-01  0.00000E+00  2.80091E+00
 6.03241E-01  6.03241E-01  0.00000E+00  2.57470E+00
 6.03241E-01  6.31473E-01  0.00000E+00  2.12488E+00
 6.03241E-01  6.61122E-01  0.00000E+00  1.46136E+00
 6.03241E-01  6.92298E-01  0.00000E+00  6.31136E-01
 6.03241E-01  7.25120E-01  0.00000E+00  7.82218E-02
 6.03241E-01  7.59708E-01  0.00000E+00 -2.38621E-02

 6.31473E-01  0.00000E+00  0.00000E+00 -2.60501E-02
 6.31473E-01  1.47878E-02  0.00000E+00 -2.66383E-02
 6.31473E-01  2.95765E-02  0.00000E+00 -2.69534E-02
 6.31473E-01  4.43685E-02  0.00000E+00 -2.61877E-02
 6.31473E-01  5.91678E-02  0.00000E+00 -2.48080E-02
 6.31473E-01  7.39801E-02  0.00000E+00 -2.41028E-02
 6.31473E-01  8.88125E-02  0.00000E+00 -2.39353E-02
 6.31473E-01  1.03674E-01  0.00000E+00 -2.38303E-02
 6.31473E-01  1.18575E-01  0.00000E+00 -2.36778E-02
 6.31473E-01  1.33527E-01  0.00000E+00 -2.35049E-02
 6.31473E-01  1.48545E-01  0.00000E+00 -2.35374E-02
 6.31473E-01  1.63644E-01  0.00000E+00 -2.38377E-02
 6.31473E-01  1.78841E-01  0.00000E+00 -2.36631E-02
 6.31473E-01  1.94156E-01  0.00000E+00 -2.23933E-02
 6.31473E-01  2.09610E-01  0.00000E+00 -2.16994E-02
 6.31473E-01  2.25225E-01  0.00000E+00 -2.40426E-02
 6.31473E-01  2.41028E-01  0.00000E+00 -2.83663E-02
 6.31473E-01  2.57045E-01  0.00000E+00 -3.07259E-02
 6.31473E-01  2.73307E-01  0.00000E+00 -2.68958E-02
 6.31473E-01  2.89846E-01  0.00000E+00 -1.24162E-02
 6.31473E-01  3.06697E-01  0.00000E+00  1.85941E-02
 6.31473E-01  3.23898E-01  0.00000E+00  7.56204E-02
 6.31473E-01  3.41491E-01  0.00000E+00  1.66389E-01
 6.31473E-01  3.59518E-01  0.00000E+00  2.77058E-01
 6.31473E-01  3.78029E-01  0.00000E+00  3.85944E-01
 6.31473E-01  3.97074E-01  0.00000E+00  5.04185E-01
 6.31473E-01  4.16710E-01  0.00000E+00  6.65950E-01
 6.31473E-01  4.36996E-01  0.00000E+00  8.64314E-01
 6.31473E-01  4.57997E-01  0.00000E+00  1.05182E+00
 6.31473E-01  4.79781E-01  0.00000E+00  1.23295E+00
 6.31473E-01  5.02423E-01  0.00000E+00  1.46782E+00
 6.31473E-01  5.26003E-01  0.00000E+00  1.75024E+00
 6.31473E-01  5.50605E-01  0.00000E+00  2.00781E+00
 6.31473E-01  5.76319E-01  0.00000E+00  2.15640E+00
 6.31473E-01  6.03241E-01  0.00000E+00  2.12488E+00
 6.31473E-01  6.31473E-01  0.00000E+00  1.93122E+00
 6.31473E-01  6.61122E-01  0.00000E+00  1.52741E+00
 6.31473E-01  6.92298E-01  0.00000E+00  8.22506E-01
 6.31473E-01  7.25120E-01  0.00000E+00  2.20199E-01
 6.31473E-01  7.59708E-01  0.00000E+00 -3.33333E-03

 6.61122E-01  0.00000E+00  0.00000E+00 -1.88315E-02
 6.61122E-01  1.47878E-02  0.00000E+00 -1.91772E-02
 6.61122E-01  2.95765E-02  0.00000E+00 -1.91813E-02
 6.61122E-01  4.43685E-02  0.00000E+00 -1.87268E-02
 6.61122E-01  5.91678E-02  0.00000E+00 -1.80269E-02
 6.61122E-01  7.39801E-02  0.00000E+00 -1.74370E-02
 6.61122E-01  8.88125E-02  0.00000E+00 -1.69231E-02
 6.61122E-01  1.03674E-01  0.00000E+00 -1.64266E-02
 6.61122E-01  1.18575E-01  0.00000E+00 -1.61991E-02
 6.61122E-01  1.33527E-01  0.00000E+00 -1.64232E-02
 6.61122E-01  1.48545E-01  0.00000E+00 -1.68838E-02
 6.61122E-01  1.63644E-01  0.00000E+00 -1.73277E-02
 6.61122E-01  1.78841E-01  0.00000E+00 -1.76544E-02
 6.61122E-01  1.94156E-01  0.00000E+00 -1.78490E-02
 6.61122E-01  2.09610E-01  0.00000E+00 -1.82269E-02
 6.61122E-01  2.25225E-01  0.00000E+00 -1.92215E-02
 6.61122E-01  2.41028E-01  0.00000E+00 -2.07716E-02
 6.61122E-01  2.57045E-01  0.00000E+00 -2.24141E-02
 6.61122E-01  2.73307E-01  0.00000E+00 -2.36955E-02
 6.61122E-01  2.89846E-01  0.00000E+00 -2.42055E-02
 6.61122E-01  3.06697E-01  0.00000E+00 -2.35639E-02
 6.61122E-01  3.23898E-01  0.00000E+00 -2.15576E-02
 6.61122E-01  3.41491E-01  0.00000E+00 -1.69660E-02
 6.61122E-01  3.59518E-01  0.00000E+00 -2.01199E-03
 6.61122E-01  3.78029E-01  0.00000E+00  3.36141E-02
 6.61122E-01  3.97074E-01  0.00000E+00  8.83489E-02
 6.61122E-01  4.16710E-01  0.00000E+00  1.52554E-01
 6.61122E-01  4.36996E-01  0.00000E+00  2.33802E-01
 6.61122E-01  4.57997E-01  0.00000E+00  3.56496E-01
 6.61122E-01  4.79781E-01  0.00000E+00  5.19339E-01
 6.61122E-01  5.02423E-01  0.00000E+00  6.93011E-01
 6.61122E-01  5.26003E-01  0.00000E+00  8.72524E-01
 6.61122E-01  5.50605E-01  0.00000E+00  1.07331E+00
 6.61122E-01  5.76319E-01  0.00000E+00  1.28302E+00
 6.61122E-01  6.03241E-01  0.00000E+00  1.46136E+00
 6.61122E-01  6.31473E-01  0.00000E+00  1.52741E+00
 6.61122E-01  6.61122E-01  0.00000E+00  1.36995E+00
 6.61122E-01  6.92298E-01  0.00000E+00  9.04953E-01
 6.61122E-01  7.25120E-01  0.00000E+00  3.62033E-01
 6.61122E-01  7.59708E-01  0.00000E+00  2.41492E-02

 6.92298E-01  0.00000E+00  0.00000E+00 -1.16210E-02
 6.92298E-01  1.47878E-02  0.00000E+00 -1.17424E-02
 6.92298E-01  2.95765E-02  0.00000E+00 -1.15400E-02
 6.92298E-01  4.43685E-02  0.00000E+00 -1.12490E-02
 6.92298E-01  5.91678E-02  0.00000E+00 -1.10379E-02
 6.92298E-01  7.39801E-02  0.00000E+00 -1.09007E-02
 6.92298E-01  8.88125E-02  0.00000E+00 -1.07376E-02
 6.92298E-01  1.03674E-01  0.00000E+00 -1.05008E-02
 6.92298E-01  1.18575E-01  0.00000E+00 -1.03961E-02
 6.92298E-01  1.33527E-01  0.00000E+00 -1.05806E-02
 6.92298E-01  1.48545E-01  0.00000E+00 -1.09106E-02
 6.92298E-01  1.63644E-01  0.00000E+00 -1.12433E-02
 6.92298E-01  1.78841E-01  0.00000E+00 -1.16696E-02
 6.92298E-01  1.94156E-01  0.00000E+00 -1.22845E-02
 6.92298E-01  2.09610E-01  0.00000E+00 -1.28064E-02
 6.92298E-01  2.25225E-01  0.00000E+00 -1.28125E-02
 6.92298E-01  2.41028E-01  0.00000E+00 -1.23027E-02
 6.92298E-01  2.57045E-01  0.00000E+00 -1.16225E-02
 6.92298E-01  2.73307E-01  0.00000E+00 -1.12848E-02
 6.92298E-01  2.89846E-01  0.00000E+00 -1.20502E-02
 6.92298E-01  3.06697E-01  0.00000E+00 -1.48274E-02
 6.92298E-01  3.23898E-01  0.00000E+00 -2.07851E-02
 6.92298E-01  3.41491E-01  0.00000E+00 -3.02966E-02
 6.92298E-01  3.59518E-01  0.00000E+00 -3.76193E-02
 6.92298E-01  3.78029E-01  0.00000E+00 -3.46951E-02
 6.92298E-01  3.97074E-01  0.00000E+00 -2.35434E-02
 6.92298E-01  4.16710E-01  0.00000E+00 -1.31158E-02
 6.92298E-01  4.36996E-01  0.00000E+00  1.45037E-03
 6.92298E-01  4.57997E-01  0.00000E+00  3.85405E-02
 6.92298E-01  4.79781E-01  0.00000E+00  9.64783E-02
 6.92298E-01  5.02423E-01  0.00000E+00  1.52275E-01
 6.92298E-01  5.26003E-01  0.00000E+00  2.10451E-01
 6.92298E-01  5.50605E-01  0.00000E+00  3.00929E-01
 6.92298E-01  5.76319E-01  0.00000E+00  4.41406E-01
 6.92298E-01  6.03241E-01  0.00000E+00  6.31136E-01
 6.92298E-01  6.31473E-01  0.00000E+00  8.22506E-01
 6.92298E-01  6.61122E-01  0.00000E+00  9.04953E-01
 6.92298E-01  6.92298E-01  0.00000E+00  7.30252E-01
 6.92298E-01  7.25120E-01  0.00000E+00  3.59630E-01
 6.92298E-01  7.59708E-01  0.00000E+00  3.28141E-02

 7.25120E-01  0.00000E+00  0.00000E+00 -5.34339E-03
 7.25120E-01  1.47878E-02  0.00000E+00 -5.44100E-03
 7.25120E-01  2.95765E-02  0.00000E+00 -5.39300E-03
 7.25120E-01  4.43685E-02  0.00000E+00 -5.32017E-03
 7.25120E-01  5.91678E-02  0.00000E+00 -5.35025E-03
 7.25120E-01  7.39801E-02  0.00000E+00 -5.53431E-03
 7.25120E-01  8.88125E-02  0.00000E+00 -5.75660E-03
 7.25120E-01  1.03674E-01  0.00000E+00 -5.89497E-03
 7.25120E-01  1.18575E-01  0.00000E+00 -5.97138E-03
 7.25120E-01  1.33527E-01  0.00000E+00 -6.03427E-03
 7.25120E-01  1.48545E-01  0.00000E+00 -6.12621E-03
 7.25120E-01  1.63644E-01  0.00000E+00 -6.26380E-03
 7.25120E-01  1.78841E-01  0.00000E+00 -6.36311E-03
 7.25120E-01  1.94156E-01  0.00000E+00 -6.35020E-03
 7.25120E-01  2.09610E-01  0.00000E+00 -6.40048E-03
 7.25120E-01  2.25225E-01  0.00000E+00 -6.78366E-03
 7.25120E-01  2.41028E-01  0.00000E+00 -7.51162E-03
 7.25120E-01  2.57045E-01  0.00000E+00 -8.38816E-03
 7.25120E-01  2.73307E-01  0.00000E+00 -9.25314E-03
 7.25120E-01  2.89846E-01  0.00000E+00 -1.00171E-02
 7.25120E-01  3.06697E-01  0.00000E+00 -1.03905E-02
 7.25120E-01  3.23898E-01  0.00000E+00 -9.43630E-03
 7.25120E-01  3.41491E-01  0.00000E+00 -6.52855E-03
 7.25120E-01  3.59518E-01  0.00000E+00 -4.43521E-03
 7.25120E-01  3.78029E-01  0.00000E+00 -7.14967E-03
 7.25120E-01  3.97074E-01  0.00000E+00 -1.28053E-02
 7.25120E-01  4.16710E-01  0.00000E+00 -1.54143E-02
 7.25120E-01  4.36996E-01  0.00000E+00 -1.61506E-02
 7.25120E-01  4.57997E-01  0.00000E+00 -2.32942E-02
 7.25120E-01  4.79781E-01  0.00000E+00 -3.70694E-02
 7.25120E-01  5.02423E-01  0.00000E+00 -4.85400E-02
 7.25120E-01  5.26003E-01  0.00000E+00 -5.14308E-02
 7.25120E-01  5.50605E-01  0.00000E+00 -4.10534E-02
 7.25120E-01  5.76319E-01  0.00000E+00 -4.06118E-03
 7.25120E-01  6.03241E-01  0.00000E+00  7.82218E-02
 7.25120E-01  6.31473E-01  0.00000E+00  2.20199E-01
 7.25120E-01  6.61122E-01  0.00000E+00  3.62033E-01
 7.25120E-01  6.92298E-01  0.00000E+00  3.59630E-01
 7.25120E-01  7.25120E-01  0.00000E+00  2.03607E-01
 7.25120E-01  7.59708E-01  0.00000E+00  2.42374E-02

 7.59708E-01  0.00000E+00  0.00000E+00 -1.43142E-03
 7.59708E-01  1.47878E-02  0.00000E+00 -1.54181E-03
 7.59708E-01  2.95765E-02  0.00000E+00 -1.66286E-03
 7.59708E-01  4.43685E-02  0.00000E+00 -1.84011E-03
 7.59708E-01  5.91678E-02  0.00000E+00 -2.04660E-03
 7.59708E-01  7.39801E-02  0.00000E+00 -2.20623E-03
 7.59708E-01  8.88125E-02  0.00000E+00 -2.31542E-03
 7.59708E-01  1.03674E-01  0.00000E+00 -2.40545E-03
 7.59708E-01  1.18575E-01  0.00000E+00 -2.54457E-03
 7.59708E-01  1.33527E-01  0.00000E+00 -2.76750E-03
 7.59708E-01  1.48545E-01  0.00000E+00 -2.98510E-03
 7.59708E-01  1.63644E-01  0.00000E+00 -3.11259E-03
 7.59708E-01  1.78841E-01  0.00000E+00 -3.17894E-03
 7.59708E-01  1.94156E-01  0.00000E+00 -3.23768E-03
 7.59708E-01  2.09610E-01  0.00000E+00 -3.31219E-03
 7.59708E-01  2.25225E-01  0.00000E+00 -3.41471E-03
 7.59708E-01  2.41028E-01  0.00000E+00 -3.56935E-03
 7.59708E-01  2.57045E-01  0.00000E+00 -3.80961E-03
 7.59708E-01  2.73307E-01  0.00000E+00 -4.11699E-03
 7.59708E-01  2.89846E-01  0.00000E+00 -4.38811E-03
 7.59708E-01  3.06697E-01  0.00000E+00 -4.57421E-03
 7.59708E-01  3.23898E-01  0.00000E+00 -4.84601E-03
 7.59708E-01  3.41491E-01  0.00000E+00 -5.37453E-03
 7.59708E-01  3.59518E-01  0.00000E+00 -5.94220E-03
 7.59708E-01  3.78029E-01  0.00000E+00 -6.18453E-03
 7.59708E-01  3.97074E-01  0.00000E+00 -6.23020E-03
 7.59708E-01  4.16710E-01  0.00000E+00 -6.56945E-03
 7.59708E-01  4.36996E-01  0.00000E+00 -7.38440E-03
 7.59708E-01  4.57997E-01  0.00000E+00 -8.51578E-03
 7.59708E-01  4.79781E-01  0.00000E+00 -9.38145E-03
 7.59708E-01  5.02423E-01  0.00000E+00 -9.16876E-03
 7.59708E-01  5.26003E-01  0.00000E+00 -1.06844E-02
 7.59708E-01  5.50605E-01  0.00000E+00 -1.88894E-02
 7.59708E-01  5.76319E-01  0.00000E+00 -2.72822E-02
 7.59708E-01  6.03241E-01  0.00000E+00 -2.38621E-02
 7.59708E-01  6.31473E-01  0.00000E+00 -3.33333E-03
 7.59708E-01  6.61122E-01  0.00000E+00  2.41492E-02
 7.59708E-01  6.92298E-01  0.00000E+00  3.28141E-02
 7.59708E-01  7.25120E-01  0.00000E+00  2.42374E-02
 7.59708E-01  7.59708E-01  0.00000E+00  6.83513E-03



==> anc/V_Lambda2.5kF_kF0.20 <==
 0.00000E+00  0.00000E+00 -1.13694E+02 -8.57042E+01
 0.00000E+00  1.84847E-02 -1.13677E+02 -8.55654E+01
 0.00000E+00  3.69706E-02 -1.13628E+02 -8.57994E+01
 0.00000E+00  5.54606E-02 -1.13546E+02 -8.58729E+01
 0.00000E+00  7.39598E-02 -1.13430E+02 -8.56905E+01
 0.00000E+00  9.24752E-02 -1.13285E+02 -8.56131E+01
 0.00000E+00  1.11016E-01 -1.13113E+02 -8.56935E+01
 0.00000E+00  1.29592E-01 -1.12921E+02 -8.58669E+01
 0.00000E+00  1.48219E-01 -1.12715E+02 -8.60135E+01
 0.00000E+00  1.66909E-01 -1.12504E+02 -8.60565E+01
 0.00000E+00  1.85681E-01 -1.12299E+02 -8.60816E+01
 0.00000E+00  2.04555E-01 -1.12113E+02 -8.61952E+01
 0.00000E+00  2.23552E-01 -1.11965E+02 -8.64545E+01
 0.00000E+00  2.42695E-01 -1.11877E+02 -8.69020E+01
 0.00000E+00  2.62012E-01 -1.11881E+02 -8.75333E+01
 0.00000E+00  2.81532E-01 -1.12015E+02 -8.83306E+01
 0.00000E+00  3.01285E-01 -1.12331E+02 -8.93020E+01
 0.00000E+00  3.21307E-01 -1.12893E+02 -9.04829E+01
 0.00000E+00  3.41634E-01 -1.13775E+02 -9.21070E+01
 0.00000E+00  3.62308E-01 -1.15046E+02 -9.47043E+01
 0.00000E+00  3.83372E-01 -1.16700E+02 -9.85544E+01
 0.00000E+00  4.04873E-01 -1.18410E+02 -1.02880E+02
 0.00000E+00  4.26863E-01 -1.18766E+02 -1.05705E+02
 0.00000E+00  4.49398E-01 -1.13551E+02 -1.02779E+02
 0.00000E+00  4.72536E-01 -9.53636E+01 -8.68735E+01
 0.00000E+00  4.96343E-01 -6.33158E+01 -5.70926E+01
 0.00000E+00  5.20887E-01 -3.12900E+01 -2.71718E+01
 0.00000E+00  5.46245E-01 -1.09393E+01 -8.60227E+00
 0.00000E+00  5.72496E-01 -2.29987E+00 -1.24780E+00
 0.00000E+00  5.99726E-01 -2.11008E-01  9.59802E-02
 0.00000E+00  6.28029E-01 -5.29991E-03 -9.94581E-03
 0.00000E+00  6.57504E-01 -1.81491E-05 -5.09706E-02
 0.00000E+00  6.88256E-01 -3.84097E-09 -4.24260E-02
 0.00000E+00  7.20398E-01 -2.78757E-09 -4.17598E-02
 0.00000E+00  7.54051E-01  0.00000E+00 -3.43352E-02
 0.00000E+00  7.89341E-01  0.00000E+00 -2.47813E-02
 0.00000E+00  8.26402E-01  0.00000E+00 -1.74886E-02
 0.00000E+00  8.65373E-01  0.00000E+00 -1.01024E-02
 0.00000E+00  9.06400E-01  0.00000E+00 -4.13720E-03
 0.00000E+00  9.49635E-01  0.00000E+00 -1.10830E-03

 1.84847E-02  0.00000E+00 -1.13677E+02 -8.55654E+01
 1.84847E-02  1.84847E-02 -1.13660E+02 -8.58146E+01
 1.84847E-02  3.69706E-02 -1.13611E+02 -8.58601E+01
 1.84847E-02  5.54606E-02 -1.13529E+02 -8.57987E+01
 1.84847E-02  7.39598E-02 -1.13414E+02 -8.56978E+01
 1.84847E-02  9.24752E-02 -1.13268E+02 -8.55745E+01
 1.84847E-02  1.11016E-01 -1.13097E+02 -8.55617E+01
 1.84847E-02  1.29592E-01 -1.12906E+02 -8.57569E+01
 1.84847E-02  1.48219E-01 -1.12701E+02 -8.60281E+01
 1.84847E-02  1.66909E-01 -1.12490E+02 -8.62357E+01
 1.84847E-02  1.85681E-01 -1.12286E+02 -8.63523E+01
 1.84847E-02  2.04555E-01 -1.12101E+02 -8.64023E+01
 1.84847E-02  2.23552E-01 -1.11953E+02 -8.65280E+01
 1.84847E-02  2.42695E-01 -1.11866E+02 -8.68872E+01
 1.84847E-02  2.62012E-01 -1.11870E+02 -8.75011E+01
 1.84847E-02  2.81532E-01 -1.12005E+02 -8.83386E+01
 1.84847E-02  3.01285E-01 -1.12321E+02 -8.93812E+01
 1.84847E-02  3.21307E-01 -1.12884E+02 -9.06253E+01
 1.84847E-02  3.41634E-01 -1.13766E+02 -9.22671E+01
 1.84847E-02  3.62308E-01 -1.15038E+02 -9.48013E+01
 1.84847E-02  3.83372E-01 -1.16691E+02 -9.85077E+01
 1.84847E-02  4.04873E-01 -1.18400E+02 -1.02728E+02
 1.84847E-02  4.26863E-01 -1.18755E+02 -1.05608E+02
 1.84847E-02  4.49398E-01 -1.13539E+02 -1.02809E+02
 1.84847E-02  4.72536E-01 -9.53535E+01 -8.69335E+01
 1.84847E-02  4.96343E-01 -6.33097E+01 -5.70871E+01
 1.84847E-02  5.20887E-01 -3.12876E+01 -2.71277E+01
 1.84847E-02  5.46245E-01 -1.09387E+01 -8.57729E+00
 1.84847E-02  5.72496E-01 -2.29979E+00 -1.23773E+00
 1.84847E-02  5.99726E-01 -2.11005E-01  1.13579E-01
 1.84847E-02  6.28029E-01 -5.29999E-03  6.03295E-03
 1.84847E-02  6.57504E-01 -1.81530E-05 -4.89140E-02
 1.84847E-02  6.88256E-01 -1.97612E-09 -4.43917E-02
 1.84847E-02  7.20398E-01 -1.12480E-10 -3.98529E-02
 1.84847E-02  7.54051E-01  0.00000E+00 -3.30898E-02
 1.84847E-02  7.89341E-01  0.00000E+00 -2.53111E-02
 1.84847E-02  8.26402E-01  0.00000E+00 -1.76475E-02
 1.84847E-02  8.65373E-01  0.00000E+00 -1.00446E-02
 1.84847E-02  9.06400E-01  0.00000E+00 -4.19398E-03
 1.84847E-02  9.49635E-01  0.00000E+00 -1.17375E-03

 3.69706E-02  0.00000E+00 -1.13628E+02 -8.57994E+01
 3.69706E-02  1.84847E-02 -1.13611E+02 -8.58601E+01
 3.69706E-02  3.69706E-02 -1.13563E+02 -8.58661E+01
 3.69706E-02  5.54606E-02 -1.13481E+02 -8.57807E+01
 3.69706E-02  7.39598E-02 -1.13367E+02 -8.56239E+01
 3.69706E-02  9.24752E-02 -1.13223E+02 -8.54740E+01
 3.69706E-02  1.11016E-01 -1.13053E+02 -8.54703E+01
 3.69706E-02  1.29592E-01 -1.12863E+02 -8.56921E+01
 3.69706E-02  1.48219E-01 -1.12660E+02 -8.59686E+01
 3.69706E-02  1.66909E-01 -1.12451E+02 -8.61466E+01
 3.69706E-02  1.85681E-01 -1.12248E+02 -8.62731E+01
 3.69706E-02  2.04555E-01 -1.12065E+02 -8.64298E+01
 3.69706E-02  2.23552E-01 -1.11920E+02 -8.66769E+01
 3.69706E-02  2.42695E-01 -1.11835E+02 -8.70685E+01
 3.69706E-02  2.62012E-01 -1.11841E+02 -8.76221E+01
 3.69706E-02  2.81532E-01 -1.11977E+02 -8.83486E+01
 3.69706E-02  3.01285E-01 -1.12295E+02 -8.93104E+01
 3.69706E-02  3.21307E-01 -1.12859E+02 -9.06169E+01
 3.69706E-02  3.41634E-01 -1.13741E+02 -9.24463E+01
 3.69706E-02  3.62308E-01 -1.15012E+02 -9.50616E+01
 3.69706E-02  3.83372E-01 -1.16663E+02 -9.85896E+01
 3.69706E-02  4.04873E-01 -1.18369E+02 -1.02578E+02
 3.69706E-02  4.26863E-01 -1.18719E+02 -1.05427E+02
 3.69706E-02  4.49398E-01 -1.13501E+02 -1.02749E+02
 3.69706E-02  4.72536E-01 -9.53202E+01 -8.69725E+01
 3.69706E-02  4.96343E-01 -6.32895E+01 -5.71484E+01
 3.69706E-02  5.20887E-01 -3.12798E+01 -2.71588E+01
 3.69706E-02  5.46245E-01 -1.09369E+01 -8.55824E+00
 3.69706E-02  5.72496E-01 -2.29957E+00 -1.19248E+00
 3.69706E-02  5.99726E-01 -2.10998E-01  1.49155E-01
 3.69706E-02  6.28029E-01 -5.30010E-03  2.22253E-02
 3.69706E-02  6.57504E-01 -1.81543E-05 -4.62143E-02
 3.69706E-02  6.88256E-01 -2.02096E-09 -4.59097E-02
 3.69706E-02  7.20398E-01 -2.10696E-11 -3.99605E-02
 3.69706E-02  7.54051E-01  0.00000E+00 -3.24018E-02
 3.69706E-02  7.89341E-01  0.00000E+00 -2.46237E-02
 3.69706E-02  8.26402E-01  0.00000E+00 -1.71059E-02
 3.69706E-02  8.65373E-01  0.00000E+00 -9.93758E-03
 3.69706E-02  9.06400E-01  0.00000E+00 -4.36317E-03
 3.69706E-02  9.49635E-01  0.00000E+00 -1.26747E-03

 5.54606E-02  0.00000E+00 -1.13546E+02 -8.58729E+01
 5.54606E-02  1.84847E-02 -1.13529E+02 -8.57987E+01
 5.54606E-02  3.69706E-02 -1.13481E+02 -8.57807E+01
 5.54606E-02  5.54606E-02 -1.13401E+02 -8.57565E+01
 5.54606E-02  7.39598E-02 -1.13288E+02 -8.57008E+01
 5.54606E-02  9.24752E-02 -1.13146E+02 -8.56519E+01
 5.54606E-02  1.11016E-01 -1.12978E+02 -8.56870E+01
 5.54606E-02  1.29592E-01 -1.12791E+02 -8.58446E+01
 5.54606E-02  1.48219E-01 -1.12590E+02 -8.60013E+01
 5.54606E-02  1.66909E-01 -1.12385E+02 -8.60724E+01
 5.54606E-02  1.85681E-01 -1.12186E+02 -8.61854E+01
 5.54606E-02  2.04555E-01 -1.12006E+02 -8.64638E+01
 5.54606E-02  2.23552E-01 -1.11864E+02 -8.68472E+01
 5.54606E-02  2.42695E-01 -1.11782E+02 -8.72508E+01
 5.54606E-02  2.62012E-01 -1.11791E+02 -8.77284E+01
 5.54606E-02  2.81532E-01 -1.11931E+02 -8.83984E+01
 5.54606E-02  3.01285E-01 -1.12252E+02 -8.93775E+01
 5.54606E-02  3.21307E-01 -1.12817E+02 -9.07861E+01
 5.54606E-02  3.41634E-01 -1.13701E+02 -9.27566E+01
 5.54606E-02  3.62308E-01 -1.14971E+02 -9.54151E+01
 5.54606E-02  3.83372E-01 -1.16620E+02 -9.88003E+01
 5.54606E-02  4.04873E-01 -1.18322E+02 -1.02577E+02
 5.54606E-02  4.26863E-01 -1.18666E+02 -1.05294E+02
 5.54606E-02  4.49398E-01 -1.13446E+02 -1.02574E+02
 5.54606E-02  4.72536E-01 -9.52717E+01 -8.67986E+01
 5.54606E-02  4.96343E-01 -6.32601E+01 -5.69949E+01
 5.54606E-02  5.20887E-01 -3.12685E+01 -2.70287E+01
 5.54606E-02  5.46245E-01 -1.09342E+01 -8.44761E+00
 5.54606E-02  5.72496E-01 -2.29925E+00 -1.10569E+00
 5.54606E-02  5.99726E-01 -2.10988E-01  2.05313E-01
 5.54606E-02  6.28029E-01 -5.30028E-03  4.93185E-02
 5.54606E-02  6.57504E-01 -1.81563E-05 -3.94575E-02
 5.54606E-02  6.88256E-01 -2.04559E-09 -4.68279E-02
 5.54606E-02  7.20398E-01 -3.01531E-12 -4.03736E-02
 5.54606E-02  7.54051E-01  0.00000E+00 -3.20026E-02
 5.54606E-02  7.89341E-01  0.00000E+00 -2.41139E-02
 5.54606E-02  8.26402E-01  0.00000E+00 -1.67638E-02
 5.54606E-02  8.65373E-01  0.00000E+00 -9.87350E-03
 5.54606E-02  9.06400E-01  0.00000E+00 -4.49319E-03
 5.54606E-02  9.49635E-01  0.00000E+00 -1.41420E-03

 7.39598E-02  0.00000E+00 -1.13430E+02 -8.56905E+01
 7.39598E-02  1.84847E-02 -1.13414E+02 -8.56978E+01
 7.39598E-02  3.69706E-02 -1.13367E+02 -8.56239E+01
 7.39598E-02  5.54606E-02 -1.13288E+02 -8.57008E+01
 7.39598E-02  7.39598E-02 -1.13177E+02 -8.58955E+01
 7.39598E-02  9.24752E-02 -1.13038E+02 -8.59712E+01
 7.39598E-02  1.11016E-01 -1.12873E+02 -8.59837E+01
 7.39598E-02  1.29592E-01 -1.12690E+02 -8.60377E+01
 7.39598E-02  1.48219E-01 -1.12493E+02 -8.60969E+01
 7.39598E-02  1.66909E-01 -1.12292E+02 -8.61387E+01
 7.39598E-02  1.85681E-01 -1.12098E+02 -8.62656E+01
 7.39598E-02  2.04555E-01 -1.11923E+02 -8.65633E+01
 7.39598E-02  2.23552E-01 -1.11786E+02 -8.69461E+01
 7.39598E-02  2.42695E-01 -1.11709E+02 -8.73167E+01
 7.39598E-02  2.62012E-01 -1.11723E+02 -8.77775E+01
 7.39598E-02  2.81532E-01 -1.11868E+02 -8.85181E+01
 7.39598E-02  3.01285E-01 -1.12192E+02 -8.96383E+01
 7.39598E-02  3.21307E-01 -1.12761E+02 -9.11710E+01
 7.39598E-02  3.41634E-01 -1.13647E+02 -9.31907E+01
 7.39598E-02  3.62308E-01 -1.14918E+02 -9.58197E+01
 7.39598E-02  3.83372E-01 -1.16566E+02 -9.90997E+01
 7.39598E-02  4.04873E-01 -1.18263E+02 -1.02708E+02
 7.39598E-02  4.26863E-01 -1.18603E+02 -1.05217E+02
 7.39598E-02  4.49398E-01 -1.13379E+02 -1.02311E+02
 7.39598E-02  4.72536E-01 -9.52150E+01 -8.64547E+01
 7.39598E-02  4.96343E-01 -6.32260E+01 -5.66794E+01
 7.39598E-02  5.20887E-01 -3.12555E+01 -2.67846E+01
 7.39598E-02  5.46245E-01 -1.09312E+01 -8.27383E+00
 7.39598E-02  5.72496E-01 -2.29890E+00 -9.89166E-01
 7.39598E-02  5.99726E-01 -2.10981E-01  2.78566E-01
 7.39598E-02  6.28029E-01 -5.30061E-03  8.67452E-02
 7.39598E-02  6.57504E-01 -1.81591E-05 -2.87692E-02
 7.39598E-02  6.88256E-01 -2.04808E-09 -4.68040E-02
 7.39598E-02  7.20398E-01  1.02331E-14 -4.03243E-02
 7.39598E-02  7.54051E-01  0.00000E+00 -3.17292E-02
 7.39598E-02  7.89341E-01  0.00000E+00 -2.41023E-02
 7.39598E-02  8.26402E-01  0.00000E+00 -1.66921E-02
 7.39598E-02  8.65373E-01  0.00000E+00 -9.78466E-03
 7.39598E-02  9.06400E-01  0.00000E+00 -4.54102E-03
 7.39598E-02  9.49635E-01  0.00000E+00 -1.59182E-03

 9.24752E-02  0.00000E+00 -1.13285E+02 -8.56131E+01
 9.24752E-02  1.84847E-02 -1.13268E+02 -8.55745E+01
 9.24752E-02  3.69706E-02 -1.13223E+02 -8.54740E+01
 9.24752E-02  5.54606E-02 -1.13146E+02 -8.56519E+01
 9.24752E-02  7.39598E-02 -1.13038E+02 -8.59712E+01
 9.24752E-02  9.24752E-02 -1.12902E+02 -8.59783E+01
 9.24752E-02  1.11016E-01 -1.12741E+02 -8.58662E+01
 9.24752E-02  1.29592E-01 -1.12563E+02 -8.59237E+01
 9.24752E-02  1.48219E-01 -1.12371E+02 -8.60869E+01
 9.24752E-02  1.66909E-01 -1.12176E+02 -8.62565E+01
 9.24752E-02  1.85681E-01 -1.11988E+02 -8.64340E+01
 9.24752E-02  2.04555E-01 -1.11819E+02 -8.66436E+01
 9.24752E-02  2.23552E-01 -1.11688E+02 -8.69189E+01
 9.24752E-02  2.42695E-01 -1.11618E+02 -8.73043E+01
 9.24752E-02  2.62012E-01 -1.11639E+02 -8.78750E+01
 9.24752E-02  2.81532E-01 -1.11789E+02 -8.87253E+01
 9.24752E-02  3.01285E-01 -1.12119E+02 -8.99293E+01
 9.24752E-02  3.21307E-01 -1.12693E+02 -9.15484E+01
 9.24752E-02  3.41634E-01 -1.13582E+02 -9.36494E+01
 9.24752E-02  3.62308E-01 -1.14855E+02 -9.62843E+01
 9.24752E-02  3.83372E-01 -1.16502E+02 -9.94423E+01
 9.24752E-02  4.04873E-01 -1.18197E+02 -1.02838E+02
 9.24752E-02  4.26863E-01 -1.18531E+02 -1.05107E+02
 9.24752E-02  4.49398E-01 -1.13306E+02 -1.02028E+02
 9.24752E-02  4.72536E-01 -9.51525E+01 -8.61661E+01
 9.24752E-02  4.96343E-01 -6.31887E+01 -5.65063E+01
 9.24752E-02  5.20887E-01 -3.12414E+01 -2.66788E+01
 9.24752E-02  5.46245E-01 -1.09280E+01 -8.14832E+00
 9.24752E-02  5.72496E-01 -2.29857E+00 -8.57679E-01
 9.24752E-02  5.99726E-01 -2.10979E-01  3.66595E-01
 9.24752E-02  6.28029E-01 -5.30116E-03  1.27397E-01
 9.24752E-02  6.57504E-01 -1.81630E-05 -1.63495E-02
 9.24752E-02  6.88256E-01 -2.04576E-09 -4.55190E-02
 9.24752E-02  7.20398E-01  1.86838E-12 -4.02856E-02
 9.24752E-02  7.54051E-01  0.00000E+00 -3.15578E-02
 9.24752E-02  7.89341E-01  0.00000E+00 -2.37791E-02
 9.24752E-02  8.26402E-01  0.00000E+00 -1.62143E-02
 9.24752E-02  8.65373E-01  0.00000E+00 -9.52162E-03
 9.24752E-02  9.06400E-01  0.00000E+00 -4.59197E-03
 9.24752E-02  9.49635E-01  0.00000E+00 -1.75101E-03

 1.11016E-01  0.00000E+00 -1.13113E+02 -8.56935E+01
 1.11016E-01  1.84847E-02 -1.13097E+02 -8.55617E+01
 1.11016E-01  3.69706E-02 -1.13053E+02 -8.54703E+01
 1.11016E-01  5.54606E-02 -1.12978E+02 -8.56870E+01
 1.11016E-01  7.39598E-02 -1.12873E+02 -8.59837E+01
 1.11016E-01  9.24752E-02 -1.12741E+02 -8.58662E+01
 1.11016E-01  1.11016E-01 -1.12586E+02 -8.56593E+01
 1.11016E-01  1.29592E-01 -1.12413E+02 -8.57751E+01
 1.11016E-01  1.48219E-01 -1.12228E+02 -8.60809E+01
 1.11016E-01  1.66909E-01 -1.12040E+02 -8.63784E+01
 1.11016E-01  1.85681E-01 -1.11858E+02 -8.65958E+01
 1.11016E-01  2.04555E-01 -1.11698E+02 -8.67255E+01
 1.11016E-01  2.23552E-01 -1.11575E+02 -8.69186E+01
 1.11016E-01  2.42695E-01 -1.11512E+02 -8.73519E+01
 1.11016E-01  2.62012E-01 -1.11541E+02 -8.80599E+01
 1.11016E-01  2.81532E-01 -1.11698E+02 -8.90268E+01
 1.11016E-01  3.01285E-01 -1.12036E+02 -9.02980E+01
 1.11016E-01  3.21307E-01 -1.12615E+02 -9.19716E+01
 1.11016E-01  3.41634E-01 -1.13509E+02 -9.41182E+01
 1.11016E-01  3.62308E-01 -1.14785E+02 -9.67397E+01
 1.11016E-01  3.83372E-01 -1.16432E+02 -9.97876E+01
 1.11016E-01  4.04873E-01 -1.18124E+02 -1.03005E+02
 1.11016E-01  4.26863E-01 -1.18453E+02 -1.05079E+02
 1.11016E-01  4.49398E-01 -1.13227E+02 -1.01853E+02
 1.11016E-01  4.72536E-01 -9.50854E+01 -8.59748E+01
 1.11016E-01  4.96343E-01 -6.31489E+01 -5.63865E+01
 1.11016E-01  5.20887E-01 -3.12267E+01 -2.65824E+01
 1.11016E-01  5.46245E-01 -1.09249E+01 -8.00399E+00
 1.11016E-01  5.72496E-01 -2.29831E+00 -6.95684E-01
 1.11016E-01  5.99726E-01 -2.10987E-01  4.82830E-01
 1.11016E-01  6.28029E-01 -5.30207E-03  1.85571E-01
 1.11016E-01  6.57504E-01 -1.81684E-05  1.76661E-03
 1.11016E-01  6.88256E-01 -2.04081E-09 -4.37933E-02
 1.11016E-01  7.20398E-01 -7.28610E-12 -3.97967E-02
 1.11016E-01  7.54051E-01  0.00000E+00 -3.09786E-02
 1.11016E-01  7.89341E-01  0.00000E+00 -2.33326E-02
 1.11016E-01  8.26402E-01  0.00000E+00 -1.56667E-02
 1.11016E-01  8.65373E-01  0.00000E+00 -9.28797E-03
 1.11016E-01  9.06400E-01  0.00000E+00 -4.70143E-03
 1.11016E-01  9.49635E-01  0.00000E+00 -1.88873E-03

 1.29592E-01  0.00000E+00 -1.12921E+02 -8.58669E+01
 1.29592E-01  1.84847E-02 -1.12906E+02 -8.57569E+01
 1.29592E-01  3.69706E-02 -1.12863E+02 -8.56921E+01
 1.29592E-01  5.54606E-02 -1.12791E+02 -8.58446E+01
 1.29592E-01  7.39598E-02 -1.12690E+02 -8.60377E+01
 1.29592E-01  9.24752E-02 -1.12563E+02 -8.59237E+01
 1.29592E-01  1.11016E-01 -1.12413E+02 -8.57751E+01
 1.29592E-01  1.29592E-01 -1.12246E+02 -8.59162E+01
 1.29592E-01  1.48219E-01 -1.12068E+02 -8.62110E+01
 1.29592E-01  1.66909E-01 -1.11888E+02 -8.64807E+01
 1.29592E-01  1.85681E-01 -1.11715E+02 -8.66888E+01
 1.29592E-01  2.04555E-01 -1.11563E+02 -8.68539E+01
 1.29592E-01  2.23552E-01 -1.11449E+02 -8.71045E+01
 1.29592E-01  2.42695E-01 -1.11396E+02 -8.75883E+01
 1.29592E-01  2.62012E-01 -1.11433E+02 -8.83566E+01
 1.29592E-01  2.81532E-01 -1.11600E+02 -8.94256E+01
 1.29592E-01  3.01285E-01 -1.11945E+02 -9.08087E+01
 1.29592E-01  3.21307E-01 -1.12532E+02 -9.25194E+01
 1.29592E-01  3.41634E-01 -1.13432E+02 -9.46020E+01
 1.29592E-01  3.62308E-01 -1.14711E+02 -9.71287E+01
 1.29592E-01  3.83372E-01 -1.16359E+02 -1.00108E+02
 1.29592E-01  4.04873E-01 -1.18048E+02 -1.03260E+02
 1.29592E-01  4.26863E-01 -1.18373E+02 -1.05232E+02
 1.29592E-01  4.49398E-01 -1.13144E+02 -1.01874E+02
 1.29592E-01  4.72536E-01 -9.50153E+01 -8.58608E+01
 1.29592E-01  4.96343E-01 -6.31079E+01 -5.61703E+01
 1.29592E-01  5.20887E-01 -3.12120E+01 -2.63238E+01
 1.29592E-01  5.46245E-01 -1.09221E+01 -7.75800E+00
 1.29592E-01  5.72496E-01 -2.29816E+00 -4.88750E-01
 1.29592E-01  5.99726E-01 -2.11011E-01  6.37018E-01
 1.29592E-01  6.28029E-01 -5.30349E-03  2.74363E-01
 1.29592E-01  6.57504E-01 -1.81760E-05  3.03426E-02
 1.29592E-01  6.88256E-01 -2.04226E-09 -4.15430E-02
 1.29592E-01  7.20398E-01  7.53625E-12 -3.84069E-02
 1.29592E-01  7.54051E-01  0.00000E+00 -2.97444E-02
 1.29592E-01  7.89341E-01  0.00000E+00 -2.31174E-02
 1.29592E-01  8.26402E-01  0.00000E+00 -1.55138E-02
 1.29592E-01  8.65373E-01  0.00000E+00 -9.30654E-03
 1.29592E-01  9.06400E-01  0.00000E+00 -4.89232E-03
 1.29592E-01  9.49635E-01  0.00000E+00 -2.01833E-03

 1.48219E-01  0.00000E+00 -1.12715E+02 -8.60135E+01
 1.48219E-01  1.84847E-02 -1.12701E+02 -8.60281E+01
 1.48219E-01  3.69706E-02 -1.12660E+02 -8.59686E+01
 1.48219E-01  5.54606E-02 -1.12590E+02 -8.60013E+01
 1.48219E-01  7.39598E-02 -1.12493E+02 -8.60969E+01
 1.48219E-01  9.24752E-02 -1.12371E+02 -8.60869E+01
 1.48219E-01  1.11016E-01 -1.12228E+02 -8.60809E+01
 1.48219E-01  1.29592E-01 -1.12068E+02 -8.62110E+01
 1.48219E-01  1.48219E-01 -1.11899E+02 -8.63990E+01
 1.48219E-01  1.66909E-01 -1.11727E+02 -8.65670E+01
 1.48219E-01  1.85681E-01 -1.11564E+02 -8.67602E+01
 1.48219E-01  2.04555E-01 -1.11421E+02 -8.70424E+01
 1.48219E-01  2.23552E-01 -1.11318E+02 -8.74483E+01
 1.48219E-01  2.42695E-01 -1.11275E+02 -8.80146E+01
 1.48219E-01  2.62012E-01 -1.11322E+02 -8.88110E+01
 1.48219E-01  2.81532E-01 -1.11499E+02 -8.99228E+01
 1.48219E-01  3.01285E-01 -1.11854E+02 -9.13589E+01
 1.48219E-01  3.21307E-01 -1.12448E+02 -9.30696E+01
 1.48219E-01  3.41634E-01 -1.13355E+02 -9.50781E+01
 1.48219E-01  3.62308E-01 -1.14638E+02 -9.75079E+01
 1.48219E-01  3.83372E-01 -1.16287E+02 -1.00413E+02
 1.48219E-01  4.04873E-01 -1.17974E+02 -1.03510E+02
 1.48219E-01  4.26863E-01 -1.18292E+02 -1.05430E+02
 1.48219E-01  4.49398E-01 -1.13061E+02 -1.01982E+02
 1.48219E-01  4.72536E-01 -9.49446E+01 -8.57951E+01
 1.48219E-01  4.96343E-01 -6.30671E+01 -5.59125E+01
 1.48219E-01  5.20887E-01 -3.11982E+01 -2.59835E+01
 1.48219E-01  5.46245E-01 -1.09199E+01 -7.45741E+00
 1.48219E-01  5.72496E-01 -2.29821E+00 -2.56311E-01
 1.48219E-01  5.99726E-01 -2.11059E-01  8.11538E-01
 1.48219E-01  6.28029E-01 -5.30565E-03  3.81527E-01
 1.48219E-01  6.57504E-01 -1.81864E-05  7.04469E-02
 1.48219E-01  6.88256E-01 -2.04571E-09 -3.46964E-02
 1.48219E-01  7.20398E-01 -5.29344E-12 -3.66607E-02
 1.48219E-01  7.54051E-01  0.00000E+00 -2.89255E-02
 1.48219E-01  7.89341E-01  0.00000E+00 -2.29931E-02
 1.48219E-01  8.26402E-01  0.00000E+00 -1.55990E-02
 1.48219E-01  8.65373E-01  0.00000E+00 -9.50713E-03
 1.48219E-01  9.06400E-01  0.00000E+00 -5.11750E-03
 1.48219E-01  9.49635E-01  0.00000E+00 -2.15862E-03

 1.66909E-01  0.00000E+00 -1.12504E+02 -8.60565E+01
 1.66909E-01  1.84847E-02 -1.12490E+02 -8.62357E+01
 1.66909E-01  3.69706E-02 -1.12451E+02 -8.61466E+01
 1.66909E-01  5.54606E-02 -1.12385E+02 -8.60724E+01
 1.66909E-01  7.39598E-02 -1.12292E+02 -8.61387E+01
 1.66909E-01  9.24752E-02 -1.12176E+02 -8.62565E+01
 1.66909E-01  1.11016E-01 -1.12040E+02 -8.63784E+01
 1.66909E-01  1.29592E-01 -1.11888E+02 -8.64807E+01
 1.66909E-01  1.48219E-01 -1.11727E+02 -8.65670E+01
 1.66909E-01  1.66909E-01 -1.11565E+02 -8.66693E+01
 1.66909E-01  1.85681E-01 -1.11412E+02 -8.68880E+01
 1.66909E-01  2.04555E-01 -1.11280E+02 -8.73078E+01
 1.66909E-01  2.23552E-01 -1.11188E+02 -8.78913E+01
 1.66909E-01  2.42695E-01 -1.11156E+02 -8.85859E+01
 1.66909E-01  2.62012E-01 -1.11215E+02 -8.94307E+01
 1.66909E-01  2.81532E-01 -1.11402E+02 -9.05066E+01
 1.66909E-01  3.01285E-01 -1.11767E+02 -9.18621E+01
 1.66909E-01  3.21307E-01 -1.12371E+02 -9.35225E+01
 1.66909E-01  3.41634E-01 -1.13285E+02 -9.55289E+01
 1.66909E-01  3.62308E-01 -1.14573E+02 -9.79271E+01
 1.66909E-01  3.83372E-01 -1.16223E+02 -1.00719E+02
 1.66909E-01  4.04873E-01 -1.17906E+02 -1.03692E+02
 1.66909E-01  4.26863E-01 -1.18217E+02 -1.05559E+02
 1.66909E-01  4.49398E-01 -1.12982E+02 -1.02071E+02
 1.66909E-01  4.72536E-01 -9.48769E+01 -8.57525E+01
 1.66909E-01  4.96343E-01 -6.30290E+01 -5.56896E+01
 1.66909E-01  5.20887E-01 -3.11866E+01 -2.56685E+01
 1.66909E-01  5.46245E-01 -1.09188E+01 -7.16392E+00
 1.66909E-01  5.72496E-01 -2.29857E+00 -1.94314E-02
 1.66909E-01  5.99726E-01 -2.11142E-01  9.92305E-01
 1.66909E-01  6.28029E-01 -5.30882E-03  4.97919E-01
 1.66909E-01  6.57504E-01 -1.82008E-05  1.23685E-01
 1.66909E-01  6.88256E-01 -2.05074E-09 -1.94913E-02
 1.66909E-01  7.20398E-01 -2.72418E-13 -3.48178E-02
 1.66909E-01  7.54051E-01  0.00000E+00 -2.93392E-02
 1.66909E-01  7.89341E-01  0.00000E+00 -2.27935E-02
 1.66909E-01  8.26402E-01  0.00000E+00 -1.57012E-02
 1.66909E-01  8.65373E-01  0.00000E+00 -9.77614E-03
 1.66909E-01  9.06400E-01  0.00000E+00 -5.32719E-03
 1.66909E-01  9.49635E-01  0.00000E+00 -2.31362E-03

 1.85681E-01  0.00000E+00 -1.12299E+02 -8.60816E+01
 1.85681E-01  1.84847E-02 -1.12286E+02 -8.63523E+01
 1.85681E-01  3.69706E-02 -1.12248E+02 -8.62731E+01
 1.85681E-01  5.54606E-02 -1.12186E+02 -8.61854E+01
 1.85681E-01  7.39598E-02 -1.12098E+02 -8.62656E+01
 1.85681E-01  9.24752E-02 -1.11988E+02 -8.64340E+01
 1.85681E-01  1.11016E-01 -1.11858E+02 -8.65958E+01
 1.85681E-01  1.29592E-01 -1.11715E+02 -8.66888E+01
 1.85681E-01  1.48219E-01 -1.11564E+02 -8.67602E+01
 1.85681E-01  1.66909E-01 -1.11412E+02 -8.68880E+01
 1.85681E-01  1.85681E-01 -1.11270E+02 -8.71738E+01
 1.85681E-01  2.04555E-01 -1.11150E+02 -8.76938E+01
 1.85681E-01  2.23552E-01 -1.11069E+02 -8.83921E+01
 1.85681E-01  2.42695E-01 -1.11050E+02 -8.91923E+01
 1.85681E-01  2.62012E-01 -1.11121E+02 -9.00917E+01
 1.85681E-01  2.81532E-01 -1.11320E+02 -9.11258E+01
 1.85681E-01  3.01285E-01 -1.11696E+02 -9.23763E+01
 1.85681E-01  3.21307E-01 -1.12309E+02 -9.39648E+01
 1.85681E-01  3.41634E-01 -1.13231E+02 -9.59645E+01
 1.85681E-01  3.62308E-01 -1.14524E+02 -9.83444E+01
 1.85681E-01  3.83372E-01 -1.16175E+02 -1.01048E+02
 1.85681E-01  4.04873E-01 -1.17853E+02 -1.03912E+02
 1.85681E-01  4.26863E-01 -1.18155E+02 -1.05710E+02
 1.85681E-01  4.49398E-01 -1.12913E+02 -1.02161E+02
 1.85681E-01  4.72536E-01 -9.48170E+01 -8.57242E+01
 1.85681E-01  4.96343E-01 -6.29968E+01 -5.55199E+01
 1.85681E-01  5.20887E-01 -3.11789E+01 -2.54173E+01
 1.85681E-01  5.46245E-01 -1.09196E+01 -6.90566E+00
 1.85681E-01  5.72496E-01 -2.29940E+00  2.16218E-01
 1.85681E-01  5.99726E-01 -2.11275E-01  1.19228E+00
 1.85681E-01  6.28029E-01 -5.31340E-03  6.38871E-01
 1.85681E-01  6.57504E-01 -1.82206E-05  1.95391E-01
 1.85681E-01  6.88256E-01 -2.04985E-09  4.45151E-03
 1.85681E-01  7.20398E-01  1.48175E-12 -3.16837E-02
 1.85681E-01  7.54051E-01  0.00000E+00 -3.02401E-02
 1.85681E-01  7.89341E-01  0.00000E+00 -2.25684E-02
 1.85681E-01  8.26402E-01  0.00000E+00 -1.57753E-02
 1.85681E-01  8.65373E-01  0.00000E+00 -1.00434E-02
 1.85681E-01  9.06400E-01  0.00000E+00 -5.50574E-03
 1.85681E-01  9.49635E-01  0.00000E+00 -2.43935E-03

 2.04555E-01  0.00000E+00 -1.12113E+02 -8.61952E+01
 2.04555E-01  1.84847E-02 -1.12101E+02 -8.64023E+01
 2.04555E-01  3.69706E-02 -1.12065E+02 -8.64298E+01
 2.04555E-01  5.54606E-02 -1.12006E+02 -8.64638E+01
 2.04555E-01  7.39598E-02 -1.11923E+02 -8.65633E+01
 2.04555E-01  9.24752E-02 -1.11819E+02 -8.66436E+01
 2.04555E-01  1.11016E-01 -1.11698E+02 -8.67255E+01
 2.04555E-01  1.29592E-01 -1.11563E+02 -8.68539E+01
 2.04555E-01  1.48219E-01 -1.11421E+02 -8.70424E+01
 2.04555E-01  1.66909E-01 -1.11280E+02 -8.73078E+01
 2.04555E-01  1.85681E-01 -1.11150E+02 -8.76938E+01
 2.04555E-01  2.04555E-01 -1.11042E+02 -8.82389E+01
 2.04555E-01  2.23552E-01 -1.10974E+02 -8.89322E+01
 2.04555E-01  2.42695E-01 -1.10967E+02 -8.97543E+01
 2.04555E-01  2.62012E-01 -1.11051E+02 -9.06915E+01
 2.04555E-01  2.81532E-01 -1.11263E+02 -9.17411E+01
 2.04555E-01  3.01285E-01 -1.11650E+02 -9.29674E+01
 2.04555E-01  3.21307E-01 -1.12274E+02 -9.44923E+01
 2.04555E-01  3.41634E-01 -1.13204E+02 -9.64072E+01
 2.04555E-01  3.62308E-01 -1.14502E+02 -9.87283E+01
 2.04555E-01  3.83372E-01 -1.16152E+02 -1.01425E+02
 2.04555E-01  4.04873E-01 -1.17824E+02 -1.04274E+02
 2.04555E-01  4.26863E-01 -1.18115E+02 -1.05981E+02
 2.04555E-01  4.49398E-01 -1.12863E+02 -1.02285E+02
 2.04555E-01  4.72536E-01 -9.47710E+01 -8.57104E+01
 2.04555E-01  4.96343E-01 -6.29745E+01 -5.54091E+01
 2.04555E-01  5.20887E-01 -3.11772E+01 -2.52444E+01
 2.04555E-01  5.46245E-01 -1.09229E+01 -6.69236E+00
 2.04555E-01  5.72496E-01 -2.30088E+00  4.55966E-01
 2.04555E-01  5.99726E-01 -2.11476E-01  1.43167E+00
 2.04555E-01  6.28029E-01 -5.31988E-03  8.23314E-01
 2.04555E-01  6.57504E-01 -1.82475E-05  2.90820E-01
 2.04555E-01  6.88256E-01 -2.05376E-09  3.66619E-02
 2.04555E-01  7.20398E-01  2.02550E-12 -2.59161E-02
 2.04555E-01  7.54051E-01  0.00000E+00 -3.07206E-02
 2.04555E-01  7.89341E-01  0.00000E+00 -2.25153E-02
 2.04555E-01  8.26402E-01  0.00000E+00 -1.58538E-02
 2.04555E-01  8.65373E-01  0.00000E+00 -1.02565E-02
 2.04555E-01  9.06400E-01  0.00000E+00 -5.65540E-03
 2.04555E-01  9.49635E-01  0.00000E+00 -2.50465E-03

 2.23552E-01  0.00000E+00 -1.11965E+02 -8.64545E+01
 2.23552E-01  1.84847E-02 -1.11953E+02 -8.65280E+01
 2.23552E-01  3.69706E-02 -1.11920E+02 -8.66769E+01
 2.23552E-01  5.54606E-02 -1.11864E+02 -8.68472E+01
 2.23552E-01  7.39598E-02 -1.11786E+02 -8.69461E+01
 2.23552E-01  9.24752E-02 -1.11688E+02 -8.69189E+01
 2.23552E-01  1.11016E-01 -1.11575E+02 -8.69186E+01
 2.23552E-01  1.29592E-01 -1.11449E+02 -8.71045E+01
 2.23552E-01  1.48219E-01 -1.11318E+02 -8.74483E+01
 2.23552E-01  1.66909E-01 -1.11188E+02 -8.78913E+01
 2.23552E-01  1.85681E-01 -1.11069E+02 -8.83921E+01
 2.23552E-01  2.04555E-01 -1.10974E+02 -8.89322E+01
 2.23552E-01  2.23552E-01 -1.10919E+02 -8.95662E+01
 2.23552E-01  2.42695E-01 -1.10926E+02 -9.03607E+01
 2.23552E-01  2.62012E-01 -1.11023E+02 -9.13097E+01
 2.23552E-01  2.81532E-01 -1.11247E+02 -9.23844E+01
 2.23552E-01  3.01285E-01 -1.11647E+02 -9.36162E+01
 2.23552E-01  3.21307E-01 -1.12281E+02 -9.50875E+01
 2.23552E-01  3.41634E-01 -1.13219E+02 -9.68984E+01
 2.23552E-01  3.62308E-01 -1.14521E+02 -9.91526E+01
 2.23552E-01  3.83372E-01 -1.16170E+02 -1.01872E+02
 2.23552E-01  4.04873E-01 -1.17834E+02 -1.04734E+02
 2.23552E-01  4.26863E-01 -1.18110E+02 -1.06333E+02
 2.23552E-01  4.49398E-01 -1.12840E+02 -1.02452E+02
 2.23552E-01  4.72536E-01 -9.47470E+01 -8.57321E+01
 2.23552E-01  4.96343E-01 -6.29674E+01 -5.53526E+01
 2.23552E-01  5.20887E-01 -3.11844E+01 -2.51191E+01
 2.23552E-01  5.46245E-01 -1.09300E+01 -6.48389E+00
 2.23552E-01  5.72496E-01 -2.30326E+00  7.37477E-01
 2.23552E-01  5.99726E-01 -2.11771E-01  1.73834E+00
 2.23552E-01  6.28029E-01 -5.32894E-03  1.06518E+00
 2.23552E-01  6.57504E-01 -1.82839E-05  4.11693E-01
 2.23552E-01  6.88256E-01 -2.05850E-09  7.57327E-02
 2.23552E-01  7.20398E-01  1.21476E-12 -1.67431E-02
 2.23552E-01  7.54051E-01  0.00000E+00 -3.04269E-02
 2.23552E-01  7.89341E-01  0.00000E+00 -2.32507E-02
 2.23552E-01  8.26402E-01  0.00000E+00 -1.61482E-02
 2.23552E-01  8.65373E-01  0.00000E+00 -1.04039E-02
 2.23552E-01  9.06400E-01  0.00000E+00 -5.82498E-03
 2.23552E-01  9.49635E-01  0.00000E+00 -2.56710E-03

 2.42695E-01  0.00000E+00 -1.11877E+02 -8.69020E+01
 2.42695E-01  1.84847E-02 -1.11866E+02 -8.68872E+01
 2.42695E-01  3.69706E-02 -1.11835E+02 -8.70685E+01
 2.42695E-01  5.54606E-02 -1.11782E+02 -8.72508E+01
 2.42695E-01  7.39598E-02 -1.11709E+02 -8.73167E+01
 2.42695E-01  9.24752E-02 -1.11618E+02 -8.73043E+01
 2.42695E-01  1.11016E-01 -1.11512E+02 -8.73519E+01
 2.42695E-01  1.29592E-01 -1.11396E+02 -8.75883E+01
 2.42695E-01  1.48219E-01 -1.11275E+02 -8.80146E+01
 2.42695E-01  1.66909E-01 -1.11156E+02 -8.85859E+01
 2.42695E-01  1.85681E-01 -1.11050E+02 -8.91923E+01
 2.42695E-01  2.04555E-01 -1.10967E+02 -8.97543E+01
 2.42695E-01  2.23552E-01 -1.10926E+02 -9.03607E+01
 2.42695E-01  2.42695E-01 -1.10946E+02 -9.11298E+01
 2.42695E-01  2.62012E-01 -1.11056E+02 -9.20594E+01
 2.42695E-01  2.81532E-01 -1.11294E+02 -9.31056E+01
 2.42695E-01  3.01285E-01 -1.11706E+02 -9.42961E+01
 2.42695E-01  3.21307E-01 -1.12350E+02 -9.57199E+01
 2.42695E-01  3.41634E-01 -1.13296E+02 -9.74857E+01
 2.42695E-01  3.62308E-01 -1.14601E+02 -9.97089E+01
 2.42695E-01  3.83372E-01 -1.16247E+02 -1.02411E+02
 2.42695E-01  4.04873E-01 -1.17899E+02 -1.05225E+02
 2.42695E-01  4.26863E-01 -1.18153E+02 -1.06704E+02
 2.42695E-01  4.49398E-01 -1.12860E+02 -1.02664E+02
 2.42695E-01  4.72536E-01 -9.47544E+01 -8.58166E+01
 2.42695E-01  4.96343E-01 -6.29819E+01 -5.53483E+01
 2.42695E-01  5.20887E-01 -3.12041E+01 -2.50083E+01
 2.42695E-01  5.46245E-01 -1.09423E+01 -6.23912E+00
 2.42695E-01  5.72496E-01 -2.30689E+00  1.09283E+00
 2.42695E-01  5.99726E-01 -2.12192E-01  2.12805E+00
 2.42695E-01  6.28029E-01 -5.34147E-03  1.36909E+00
 2.42695E-01  6.57504E-01 -1.83332E-05  5.59647E-01
 2.42695E-01  6.88256E-01 -2.06813E-09  1.22946E-01
 2.42695E-01  7.20398E-01 -7.27850E-12 -3.21056E-03
 2.42695E-01  7.54051E-01  0.00000E+00 -2.92702E-02
 2.42695E-01  7.89341E-01  0.00000E+00 -2.51970E-02
 2.42695E-01  8.26402E-01  0.00000E+00 -1.68577E-02
 2.42695E-01  8.65373E-01  0.00000E+00 -1.05206E-02
 2.42695E-01  9.06400E-01  0.00000E+00 -6.06002E-03
 2.42695E-01  9.49635E-01  0.00000E+00 -2.69509E-03

 2.62012E-01  0.00000E+00 -1.11881E+02 -8.75333E+01
 2.62012E-01  1.84847E-02 -1.11870E+02 -8.75011E+01
 2.62012E-01  3.69706E-02 -1.11841E+02 -8.76221E+01
 2.62012E-01  5.54606E-02 -1.11791E+02 -8.77284E+01
 2.62012E-01  7.39598E-02 -1.11723E+02 -8.77775E+01
 2.62012E-01  9.24752E-02 -1.11639E+02 -8.78750E+01
 2.62012E-01  1.11016E-01 -1.11541E+02 -8.80599E+01
 2.62012E-01  1.29592E-01 -1.11433E+02 -8.83566E+01
 2.62012E-01  1.48219E-01 -1.11322E+02 -8.88110E+01
 2.62012E-01  1.66909E-01 -1.11215E+02 -8.94307E+01
 2.62012E-01  1.85681E-01 -1.11121E+02 -9.00917E+01
 2.62012E-01  2.04555E-01 -1.11051E+02 -9.06915E+01
 2.62012E-01  2.23552E-01 -1.11023E+02 -9.13097E+01
 2.62012E-01  2.42695E-01 -1.11056E+02 -9.20594E+01
 2.62012E-01  2.62012E-01 -1.11180E+02 -9.29439E+01
 2.62012E-01  2.81532E-01 -1.11431E+02 -9.39287E+01
 2.62012E-01  3.01285E-01 -1.11854E+02 -9.50587E+01
 2.62012E-01  3.21307E-01 -1.12509E+02 -9.64455E+01
 2.62012E-01  3.41634E-01 -1.13461E+02 -9.81996E+01
 2.62012E-01  3.62308E-01 -1.14767E+02 -1.00403E+02
 2.62012E-01  3.83372E-01 -1.16406E+02 -1.03048E+02
 2.62012E-01  4.04873E-01 -1.18040E+02 -1.05768E+02
 2.62012E-01  4.26863E-01 -1.18264E+02 -1.07124E+02
 2.62012E-01  4.49398E-01 -1.12935E+02 -1.02950E+02
 2.62012E-01  4.72536E-01 -9.48042E+01 -8.59889E+01
 2.62012E-01  4.96343E-01 -6.30253E+01 -5.54203E+01
 2.62012E-01  5.20887E-01 -3.12403E+01 -2.49405E+01
 2.62012E-01  5.46245E-01 -1.09614E+01 -5.99932E+00
 2.62012E-01  5.72496E-01 -2.31216E+00  1.45596E+00
 2.62012E-01  5.99726E-01 -2.12783E-01  2.51730E+00
 2.62012E-01  6.28029E-01 -5.35862E-03  1.68266E+00
 2.62012E-01  6.57504E-01 -1.83996E-05  7.40931E-01
 2.62012E-01  6.88256E-01 -2.07778E-09  1.99197E-01
 2.62012E-01  7.20398E-01  8.08077E-13  1.76201E-02
 2.62012E-01  7.54051E-01  0.00000E+00 -2.80708E-02
 2.62012E-01  7.89341E-01  0.00000E+00 -2.66617E-02
 2.62012E-01  8.26402E-01  0.00000E+00 -1.77627E-02
 2.62012E-01  8.65373E-01  0.00000E+00 -1.08838E-02
 2.62012E-01  9.06400E-01  0.00000E+00 -6.29817E-03
 2.62012E-01  9.49635E-01  0.00000E+00 -2.87126E-03

 2.81532E-01  0.00000E+00 -1.12015E+02 -8.83306E+01
 2.81532E-01  1.84847E-02 -1.12005E+02 -8.83386E+01
 2.81532E-01  3.69706E-02 -1.11977E+02 -8.83486E+01
 2.81532E-01  5.54606E-02 -1.11931E+02 -8.83984E+01
 2.81532E-01  7.39598E-02 -1.11868E+02 -8.85181E+01
 2.81532E-01  9.24752E-02 -1.11789E+02 -8.87253E+01
 2.81532E-01  1.11016E-01 -1.11698E+02 -8.90268E+01
 2.81532E-01  1.29592E-01 -1.11600E+02 -8.94256E+01
 2.81532E-01  1.48219E-01 -1.11499E+02 -8.99228E+01
 2.81532E-01  1.66909E-01 -1.11402E+02 -9.05066E+01
 2.81532E-01  1.85681E-01 -1.11320E+02 -9.11258E+01
 2.81532E-01  2.04555E-01 -1.11263E+02 -9.17411E+01
 2.81532E-01  2.23552E-01 -1.11247E+02 -9.23844E+01
 2.81532E-01  2.42695E-01 -1.11294E+02 -9.31056E+01
 2.81532E-01  2.62012E-01 -1.11431E+02 -9.39287E+01
 2.81532E-01  2.81532E-01 -1.11693E+02 -9.48739E+01
 2.81532E-01  3.01285E-01 -1.12128E+02 -9.59912E+01
 2.81532E-01  3.21307E-01 -1.12791E+02 -9.73585E+01
 2.81532E-01  3.41634E-01 -1.13747E+02 -9.90681E+01
 2.81532E-01  3.62308E-01 -1.15050E+02 -1.01212E+02
 2.81532E-01  3.83372E-01 -1.16677E+02 -1.03789E+02
 2.81532E-01  4.04873E-01 -1.18284E+02 -1.06421E+02
 2.81532E-01  4.26863E-01 -1.18466E+02 -1.07656E+02
 2.81532E-01  4.49398E-01 -1.13083E+02 -1.03347E+02
 2.81532E-01  4.72536E-01 -9.49082E+01 -8.62712E+01
 2.81532E-01  4.96343E-01 -6.31054E+01 -5.56017E+01
 2.81532E-01  5.20887E-01 -3.12978E+01 -2.49678E+01
 2.81532E-01  5.46245E-01 -1.09894E+01 -5.83815E+00
 2.81532E-01  5.72496E-01 -2.31960E+00  1.72326E+00
 2.81532E-01  5.99726E-01 -2.13595E-01  2.78635E+00
 2.81532E-01  6.28029E-01 -5.38188E-03  1.93270E+00
 2.81532E-01  6.57504E-01 -1.84886E-05  9.62232E-01
 2.81532E-01  6.88256E-01 -2.08495E-09  3.32038E-01
 2.81532E-01  7.20398E-01  2.64293E-12  5.04287E-02
 2.81532E-01  7.54051E-01  0.00000E+00 -2.74094E-02
 2.81532E-01  7.89341E-01  0.00000E+00 -2.53484E-02
 2.81532E-01  8.26402E-01  0.00000E+00 -1.85064E-02
 2.81532E-01  8.65373E-01  0.00000E+00 -1.18148E-02
 2.81532E-01  9.06400E-01  0.00000E+00 -6.44672E-03
 2.81532E-01  9.49635E-01  0.00000E+00 -3.04156E-03

 3.01285E-01  0.00000E+00 -1.12331E+02 -8.93020E+01
 3.01285E-01  1.84847E-02 -1.12321E+02 -8.93812E+01
 3.01285E-01  3.69706E-02 -1.12295E+02 -8.93104E+01
 3.01285E-01  5.54606E-02 -1.12252E+02 -8.93775E+01
 3.01285E-01  7.39598E-02 -1.12192E+02 -8.96383E+01
 3.01285E-01  9.24752E-02 -1.12119E+02 -8.99293E+01
 3.01285E-01  1.11016E-01 -1.12036E+02 -9.02980E+01
 3.01285E-01  1.29592E-01 -1.11945E+02 -9.08087E+01
 3.01285E-01  1.48219E-01 -1.11854E+02 -9.13589E+01
 3.01285E-01  1.66909E-01 -1.11767E+02 -9.18621E+01
 3.01285E-01  1.85681E-01 -1.11696E+02 -9.23763E+01
 3.01285E-01  2.04555E-01 -1.11650E+02 -9.29674E+01
 3.01285E-01  2.23552E-01 -1.11647E+02 -9.36162E+01
 3.01285E-01  2.42695E-01 -1.11706E+02 -9.42961E+01
 3.01285E-01  2.62012E-01 -1.11854E+02 -9.50587E+01
 3.01285E-01  2.81532E-01 -1.12128E+02 -9.59912E+01
 3.01285E-01  3.01285E-01 -1.12571E+02 -9.71332E+01
 3.01285E-01  3.21307E-01 -1.13240E+02 -9.84890E+01
 3.01285E-01  3.41634E-01 -1.14196E+02 -1.00122E+02
 3.01285E-01  3.62308E-01 -1.15491E+02 -1.02173E+02
 3.01285E-01  3.83372E-01 -1.17096E+02 -1.04677E+02
 3.01285E-01  4.04873E-01 -1.18663E+02 -1.07224E+02
 3.01285E-01  4.26863E-01 -1.18782E+02 -1.08326E+02
 3.01285E-01  4.49398E-01 -1.13321E+02 -1.03856E+02
 3.01285E-01  4.72536E-01 -9.50764E+01 -8.66475E+01
 3.01285E-01  4.96343E-01 -6.32291E+01 -5.58714E+01
 3.01285E-01  5.20887E-01 -3.13814E+01 -2.50828E+01
 3.01285E-01  5.46245E-01 -1.10287E+01 -5.76794E+00
 3.01285E-01  5.72496E-01 -2.32981E+00  1.88502E+00
 3.01285E-01  5.99726E-01 -2.14697E-01  2.94440E+00
 3.01285E-01  6.28029E-01 -5.41311E-03  2.12194E+00
 3.01285E-01  6.57504E-01 -1.86072E-05  1.20367E+00
 3.01285E-01  6.88256E-01 -2.10299E-09  5.12988E-01
 3.01285E-01  7.20398E-01 -3.70557E-12  1.11353E-01
 3.01285E-01  7.54051E-01  0.00000E+00 -1.82763E-02
 3.01285E-01  7.89341E-01  0.00000E+00 -2.41322E-02
 3.01285E-01  8.26402E-01  0.00000E+00 -1.94378E-02
 3.01285E-01  8.65373E-01  0.00000E+00 -1.26237E-02
 3.01285E-01  9.06400E-01  0.00000E+00 -6.67084E-03
 3.01285E-01  9.49635E-01  0.00000E+00 -3.15645E-03

 3.21307E-01  0.00000E+00 -1.12893E+02 -9.04829E+01
 3.21307E-01  1.84847E-02 -1.12884E+02 -9.06253E+01
 3.21307E-01  3.69706E-02 -1.12859E+02 -9.06169E+01
 3.21307E-01  5.54606E-02 -1.12817E+02 -9.07861E+01
 3.21307E-01  7.39598E-02 -1.12761E+02 -9.11710E+01
 3.21307E-01  9.24752E-02 -1.12693E+02 -9.15484E+01
 3.21307E-01  1.11016E-01 -1.12615E+02 -9.19716E+01
 3.21307E-01  1.29592E-01 -1.12532E+02 -9.25194E+01
 3.21307E-01  1.48219E-01 -1.12448E+02 -9.30696E+01
 3.21307E-01  1.66909E-01 -1.12371E+02 -9.35225E+01
 3.21307E-01  1.85681E-01 -1.12309E+02 -9.39648E+01
 3.21307E-01  2.04555E-01 -1.12274E+02 -9.44923E+01
 3.21307E-01  2.23552E-01 -1.12281E+02 -9.50875E+01
 3.21307E-01  2.42695E-01 -1.12350E+02 -9.57199E+01
 3.21307E-01  2.62012E-01 -1.12509E+02 -9.64455E+01
 3.21307E-01  2.81532E-01 -1.12791E+02 -9.73585E+01
 3.21307E-01  3.01285E-01 -1.13240E+02 -9.84890E+01
 3.21307E-01  3.21307E-01 -1.13910E+02 -9.98182E+01
 3.21307E-01  3.41634E-01 -1.14859E+02 -1.01398E+02
 3.21307E-01  3.62308E-01 -1.16136E+02 -1.03374E+02
 3.21307E-01  3.83372E-01 -1.17704E+02 -1.05783E+02
 3.21307E-01  4.04873E-01 -1.19209E+02 -1.08200E+02
 3.21307E-01  4.26863E-01 -1.19236E+02 -1.09123E+02
 3.21307E-01  4.49398E-01 -1.13661E+02 -1.04449E+02
 3.21307E-01  4.72536E-01 -9.53134E+01 -8.70666E+01
 3.21307E-01  4.96343E-01 -6.33995E+01 -5.61618E+01
 3.21307E-01  5.20887E-01 -3.14948E+01 -2.52293E+01
 3.21307E-01  5.46245E-01 -1.10815E+01 -5.75159E+00
 3.21307E-01  5.72496E-01 -2.34346E+00  2.00696E+00
 3.21307E-01  5.99726E-01 -2.16162E-01  3.10436E+00
 3.21307E-01  6.28029E-01 -5.45453E-03  2.31423E+00
 3.21307E-01  6.57504E-01 -1.87642E-05  1.42385E+00
 3.21307E-01  6.88256E-01 -2.12319E-09  7.04408E-01
 3.21307E-01  7.20398E-01  4.88764E-13  2.25723E-01
 3.21307E-01  7.54051E-01  0.00000E+00  1.61061E-02
 3.21307E-01  7.89341E-01  0.00000E+00 -3.00015E-02
 3.21307E-01  8.26402E-01  0.00000E+00 -2.14670E-02
 3.21307E-01  8.65373E-01  0.00000E+00 -1.18119E-02
 3.21307E-01  9.06400E-01  0.00000E+00 -7.34288E-03
 3.21307E-01  9.49635E-01  0.00000E+00 -3.17041E-03

 3.41634E-01  0.00000E+00 -1.13775E+02 -9.21070E+01
 3.41634E-01  1.84847E-02 -1.13766E+02 -9.22671E+01
 3.41634E-01  3.69706E-02 -1.13741E+02 -9.24463E+01
 3.41634E-01  5.54606E-02 -1.13701E+02 -9.27566E+01
 3.41634E-01  7.39598E-02 -1.13647E+02 -9.31907E+01
 3.41634E-01  9.24752E-02 -1.13582E+02 -9.36494E+01
 3.41634E-01  1.11016E-01 -1.13509E+02 -9.41182E+01
 3.41634E-01  1.29592E-01 -1.13432E+02 -9.46020E+01
 3.41634E-01  1.48219E-01 -1.13355E+02 -9.50781E+01
 3.41634E-01  1.66909E-01 -1.13285E+02 -9.55289E+01
 3.41634E-01  1.85681E-01 -1.13231E+02 -9.59645E+01
 3.41634E-01  2.04555E-01 -1.13204E+02 -9.64072E+01
 3.41634E-01  2.23552E-01 -1.13219E+02 -9.68984E+01
 3.41634E-01  2.42695E-01 -1.13296E+02 -9.74857E+01
 3.41634E-01  2.62012E-01 -1.13461E+02 -9.81996E+01
 3.41634E-01  2.81532E-01 -1.13747E+02 -9.90681E+01
 3.41634E-01  3.01285E-01 -1.14196E+02 -1.00122E+02
 3.41634E-01  3.21307E-01 -1.14859E+02 -1.01398E+02
 3.41634E-01  3.41634E-01 -1.15792E+02 -1.02957E+02
 3.41634E-01  3.62308E-01 -1.17034E+02 -1.04885E+02
 3.41634E-01  3.83372E-01 -1.18543E+02 -1.07164E+02
 3.41634E-01  4.04873E-01 -1.19953E+02 -1.09381E+02
 3.41634E-01  4.26863E-01 -1.19842E+02 -1.10061E+02
 3.41634E-01  4.49398E-01 -1.14100E+02 -1.05122E+02
 3.41634E-01  4.72536E-01 -9.56089E+01 -8.75076E+01
 3.41634E-01  4.96343E-01 -6.36103E+01 -5.64419E+01
 3.41634E-01  5.20887E-01 -3.16378E+01 -2.53796E+01
 3.41634E-01  5.46245E-01 -1.11492E+01 -5.76706E+00
 3.41634E-01  5.72496E-01 -2.36111E+00  2.12327E+00
 3.41634E-01  5.99726E-01 -2.18065E-01  3.31818E+00
 3.41634E-01  6.28029E-01 -5.50849E-03  2.54175E+00
 3.41634E-01  6.57504E-01 -1.89692E-05  1.61061E+00
 3.41634E-01  6.88256E-01 -2.15044E-09  8.84221E-01
 3.41634E-01  7.20398E-01 -1.34336E-13  3.88643E-01
 3.41634E-01  7.54051E-01  0.00000E+00  7.82533E-02
 3.41634E-01  7.89341E-01  0.00000E+00 -4.12113E-02
 3.41634E-01  8.26402E-01  0.00000E+00 -2.43817E-02
 3.41634E-01  8.65373E-01  0.00000E+00 -9.53769E-03
 3.41634E-01  9.06400E-01  0.00000E+00 -8.47255E-03
 3.41634E-01  9.49635E-01  0.00000E+00 -3.12979E-03

 3.62308E-01  0.00000E+00 -1.15046E+02 -9.47043E+01
 3.62308E-01  1.84847E-02 -1.15038E+02 -9.48013E+01
 3.62308E-01  3.69706E-02 -1.15012E+02 -9.50616E+01
 3.62308E-01  5.54606E-02 -1.14971E+02 -9.54151E+01
 3.62308E-01  7.39598E-02 -1.14918E+02 -9.58197E+01
 3.62308E-01  9.24752E-02 -1.14855E+02 -9.62843E+01
 3.62308E-01  1.11016E-01 -1.14785E+02 -9.67397E+01
 3.62308E-01  1.29592E-01 -1.14711E+02 -9.71287E+01
 3.62308E-01  1.48219E-01 -1.14638E+02 -9.75079E+01
 3.62308E-01  1.66909E-01 -1.14573E+02 -9.79271E+01
 3.62308E-01  1.85681E-01 -1.14524E+02 -9.83444E+01
 3.62308E-01  2.04555E-01 -1.14502E+02 -9.87283E+01
 3.62308E-01  2.23552E-01 -1.14521E+02 -9.91526E+01
 3.62308E-01  2.42695E-01 -1.14601E+02 -9.97089E+01
 3.62308E-01  2.62012E-01 -1.14767E+02 -1.00403E+02
 3.62308E-01  2.81532E-01 -1.15050E+02 -1.01212E+02
 3.62308E-01  3.01285E-01 -1.15491E+02 -1.02173E+02
 3.62308E-01  3.21307E-01 -1.16136E+02 -1.03374E+02
 3.62308E-01  3.41634E-01 -1.17034E+02 -1.04885E+02
 3.62308E-01  3.62308E-01 -1.18218E+02 -1.06727E+02
 3.62308E-01  3.83372E-01 -1.19632E+02 -1.08831E+02
 3.62308E-01  4.04873E-01 -1.20895E+02 -1.10794E+02
 3.62308E-01  4.26863E-01 -1.20579E+02 -1.11170E+02
 3.62308E-01  4.49398E-01 -1.14600E+02 -1.05899E+02
 3.62308E-01  4.72536E-01 -9.59172E+01 -8.79896E+01
 3.62308E-01  4.96343E-01 -6.38316E+01 -5.67350E+01
 3.62308E-01  5.20887E-01 -3.18000E+01 -2.55510E+01
 3.62308E-01  5.46245E-01 -1.12302E+01 -5.81781E+00
 3.62308E-01  5.72496E-01 -2.38281E+00  2.21326E+00
 3.62308E-01  5.99726E-01 -2.20444E-01  3.53293E+00
 3.62308E-01  6.28029E-01 -5.57659E-03  2.78180E+00
 3.62308E-01  6.57504E-01 -1.92297E-05  1.80077E+00
 3.62308E-01  6.88256E-01 -2.18475E-09  1.05742E+00
 3.62308E-01  7.20398E-01 -6.59029E-15  5.45578E-01
 3.62308E-01  7.54051E-01  0.00000E+00  1.46999E-01
 3.62308E-01  7.89341E-01  0.00000E+00 -4.16415E-02
 3.62308E-01  8.26402E-01  0.00000E+00 -2.61192E-02
 3.62308E-01  8.65373E-01  0.00000E+00 -8.69215E-03
 3.62308E-01  9.06400E-01  0.00000E+00 -9.46890E-03
 3.62308E-01  9.49635E-01  0.00000E+00 -3.22960E-03

 3.83372E-01  0.00000E+00 -1.16700E+02 -9.85544E+01
 3.83372E-01  1.84847E-02 -1.16691E+02 -9.85077E+01
 3.83372E-01  3.69706E-02 -1.16663E+02 -9.85896E+01
 3.83372E-01  5.54606E-02 -1.16620E+02 -9.88003E+01
 3.83372E-01  7.39598E-02 -1.16566E+02 -9.90997E+01
 3.83372E-01  9.24752E-02 -1.16502E+02 -9.94423E+01
 3.83372E-01  1.11016E-01 -1.16432E+02 -9.97876E+01
 3.83372E-01  1.29592E-01 -1.16359E+02 -1.00108E+02
 3.83372E-01  1.48219E-01 -1.16287E+02 -1.00413E+02
 3.83372E-01  1.66909E-01 -1.16223E+02 -1.00719E+02
 3.83372E-01  1.85681E-01 -1.16175E+02 -1.01048E+02
 3.83372E-01  2.04555E-01 -1.16152E+02 -1.01425E+02
 3.83372E-01  2.23552E-01 -1.16170E+02 -1.01872E+02
 3.83372E-01  2.42695E-01 -1.16247E+02 -1.02411E+02
 3.83372E-01  2.62012E-01 -1.16406E+02 -1.03048E+02
 3.83372E-01  2.81532E-01 -1.16677E+02 -1.03789E+02
 3.83372E-01  3.01285E-01 -1.17096E+02 -1.04677E+02
 3.83372E-01  3.21307E-01 -1.17704E+02 -1.05783E+02
 3.83372E-01  3.41634E-01 -1.18543E+02 -1.07164E+02
 3.83372E-01  3.62308E-01 -1.19632E+02 -1.08831E+02
 3.83372E-01  3.83372E-01 -1.20897E+02 -1.10701E+02
 3.83372E-01  4.04873E-01 -1.21940E+02 -1.12360E+02
 3.83372E-01  4.26863E-01 -1.21325E+02 -1.12362E+02
 3.83372E-01  4.49398E-01 -1.15013E+02 -1.06676E+02
 3.83372E-01  4.72536E-01 -9.61019E+01 -8.84214E+01
 3.83372E-01  4.96343E-01 -6.39734E+01 -5.69980E+01
 3.83372E-01  5.20887E-01 -3.19427E+01 -2.57334E+01
 3.83372E-01  5.46245E-01 -1.13135E+01 -5.89898E+00
 3.83372E-01  5.72496E-01 -2.40673E+00  2.25899E+00
 3.83372E-01  5.99726E-01 -2.23166E-01  3.69582E+00
 3.83372E-01  6.28029E-01 -5.65633E-03  3.00522E+00
 3.83372E-01  6.57504E-01 -1.95400E-05  2.02161E+00
 3.83372E-01  6.88256E-01 -2.22723E-09  1.23606E+00
 3.83372E-01  7.20398E-01 -8.35379E-13  6.64929E-01
 3.83372E-01  7.54051E-01  0.00000E+00  2.11188E-01
 3.83372E-01  7.89341E-01  0.00000E+00 -1.86249E-02
 3.83372E-01  8.26402E-01  0.00000E+00 -2.52375E-02
 3.83372E-01  8.65373E-01  0.00000E+00 -1.14210E-02
 3.83372E-01  9.06400E-01  0.00000E+00 -9.83431E-03
 3.83372E-01  9.49635E-01  0.00000E+00 -3.60723E-03

 4.04873E-01  0.00000E+00 -1.18410E+02 -1.02880E+02
 4.04873E-01  1.84847E-02 -1.18400E+02 -1.02728E+02
 4.04873E-01  3.69706E-02 -1.18369E+02 -1.02578E+02
 4.04873E-01  5.54606E-02 -1.18322E+02 -1.02577E+02
 4.04873E-01  7.39598E-02 -1.18263E+02 -1.02708E+02
 4.04873E-01  9.24752E-02 -1.18197E+02 -1.02838E+02
 4.04873E-01  1.11016E-01 -1.18124E+02 -1.03005E+02
 4.04873E-01  1.29592E-01 -1.18048E+02 -1.03260E+02
 4.04873E-01  1.48219E-01 -1.17974E+02 -1.03510E+02
 4.04873E-01  1.66909E-01 -1.17906E+02 -1.03692E+02
 4.04873E-01  1.85681E-01 -1.17853E+02 -1.03912E+02
 4.04873E-01  2.04555E-01 -1.17824E+02 -1.04274E+02
 4.04873E-01  2.23552E-01 -1.17834E+02 -1.04734E+02
 4.04873E-01  2.42695E-01 -1.17899E+02 -1.05225E+02
 4.04873E-01  2.62012E-01 -1.18040E+02 -1.05768E+02
 4.04873E-01  2.81532E-01 -1.18284E+02 -1.06421E+02
 4.04873E-01  3.01285E-01 -1.18663E+02 -1.07224E+02
 4.04873E-01  3.21307E-01 -1.19209E+02 -1.08200E+02
 4.04873E-01  3.41634E-01 -1.19953E+02 -1.09381E+02
 4.04873E-01  3.62308E-01 -1.20895E+02 -1.10794E+02
 4.04873E-01  3.83372E-01 -1.21940E+02 -1.12360E+02
 4.04873E-01  4.04873E-01 -1.22665E+02 -1.13630E+02
 4.04873E-01  4.26863E-01 -1.21633E+02 -1.13138E+02
 4.04873E-01  4.49398E-01 -1.14895E+02 -1.06934E+02
 4.04873E-01  4.72536E-01 -9.57759E+01 -8.83663E+01
 4.04873E-01  4.96343E-01 -6.37797E+01 -5.69684E+01
 4.04873E-01  5.20887E-01 -3.19433E+01 -2.58170E+01
 4.04873E-01  5.46245E-01 -1.13582E+01 -5.97090E+00
 4.04873E-01  5.72496E-01 -2.42462E+00  2.27103E+00
 4.04873E-01  5.99726E-01 -2.25504E-01  3.79360E+00
 4.04873E-01  6.28029E-01 -5.73007E-03  3.18124E+00
 4.04873E-01  6.57504E-01 -1.98415E-05  2.24926E+00
 4.04873E-01  6.88256E-01 -2.27417E-09  1.44668E+00
 4.04873E-01  7.20398E-01  2.16480E-13  8.13061E-01
 4.04873E-01  7.54051E-01  0.00000E+00  3.02412E-01
 4.04873E-01  7.89341E-01  0.00000E+00  2.22887E-02
 4.04873E-01  8.26402E-01  0.00000E+00 -2.32025E-02
 4.04873E-01  8.65373E-01  0.00000E+00 -1.61566E-02
 4.04873E-01  9.06400E-01  0.00000E+00 -9.65061E-03
 4.04873E-01  9.49635E-01  0.00000E+00 -4.13563E-03

 4.26863E-01  0.00000E+00 -1.18766E+02 -1.05705E+02
 4.26863E-01  1.84847E-02 -1.18755E+02 -1.05608E+02
 4.26863E-01  3.69706E-02 -1.18719E+02 -1.05427E+02
 4.26863E-01  5.54606E-02 -1.18666E+02 -1.05294E+02
 4.26863E-01  7.39598E-02 -1.18603E+02 -1.05217E+02
 4.26863E-01  9.24752E-02 -1.18531E+02 -1.05107E+02
 4.26863E-01  1.11016E-01 -1.18453E+02 -1.05079E+02
 4.26863E-01  1.29592E-01 -1.18373E+02 -1.05232E+02
 4.26863E-01  1.48219E-01 -1.18292E+02 -1.05430E+02
 4.26863E-01  1.66909E-01 -1.18217E+02 -1.05559E+02
 4.26863E-01  1.85681E-01 -1.18155E+02 -1.05710E+02
 4.26863E-01  2.04555E-01 -1.18115E+02 -1.05981E+02
 4.26863E-01  2.23552E-01 -1.18110E+02 -1.06333E+02
 4.26863E-01  2.42695E-01 -1.18153E+02 -1.06704E+02
 4.26863E-01  2.62012E-01 -1.18264E+02 -1.07124E+02
 4.26863E-01  2.81532E-01 -1.18466E+02 -1.07656E+02
 4.26863E-01  3.01285E-01 -1.18782E+02 -1.08326E+02
 4.26863E-01  3.21307E-01 -1.19236E+02 -1.09123E+02
 4.26863E-01  3.41634E-01 -1.19842E+02 -1.10061E+02
 4.26863E-01  3.62308E-01 -1.20579E+02 -1.11170E+02
 4.26863E-01  3.83372E-01 -1.21325E+02 -1.12362E+02
 4.26863E-01  4.04873E-01 -1.21633E+02 -1.13138E+02
 4.26863E-01  4.26863E-01 -1.20091E+02 -1.12024E+02
 4.26863E-01  4.49398E-01 -1.12920E+02 -1.05273E+02
 4.26863E-01  4.72536E-01 -9.38429E+01 -8.66701E+01
 4.26863E-01  4.96343E-01 -6.25213E+01 -5.59021E+01
 4.26863E-01  5.20887E-01 -3.14352E+01 -2.54405E+01
 4.26863E-01  5.46245E-01 -1.12331E+01 -5.89891E+00
 4.26863E-01  5.72496E-01 -2.40827E+00  2.28753E+00
 4.26863E-01  5.99726E-01 -2.24821E-01  3.82788E+00
 4.26863E-01  6.28029E-01 -5.73042E-03  3.28559E+00
 4.26863E-01  6.57504E-01 -1.99000E-05  2.45328E+00
 4.26863E-01  6.88256E-01 -2.29249E-09  1.71053E+00
 4.26863E-01  7.20398E-01 -1.34363E-12  1.05908E+00
 4.26863E-01  7.54051E-01  0.00000E+00  4.52166E-01
 4.26863E-01  7.89341E-01  0.00000E+00  7.25075E-02
 4.26863E-01  8.26402E-01  0.00000E+00 -2.13035E-02
 4.26863E-01  8.65373E-01  0.00000E+00 -2.06257E-02
 4.26863E-01  9.06400E-01  0.00000E+00 -9.16222E-03
 4.26863E-01  9.49635E-01  0.00000E+00 -4.64541E-03

 4.49398E-01  0.00000E+00 -1.13551E+02 -1.02779E+02
 4.49398E-01  1.84847E-02 -1.13539E+02 -1.02809E+02
 4.49398E-01  3.69706E-02 -1.13501E+02 -1.02749E+02
 4.49398E-01  5.54606E-02 -1.13446E+02 -1.02574E+02
 4.49398E-01  7.39598E-02 -1.13379E+02 -1.02311E+02
 4.49398E-01  9.24752E-02 -1.13306E+02 -1.02028E+02
 4.49398E-01  1.11016E-01 -1.13227E+02 -1.01853E+02
 4.49398E-01  1.29592E-01 -1.13144E+02 -1.01874E+02
 4.49398E-01  1.48219E-01 -1.13061E+02 -1.01982E+02
 4.49398E-01  1.66909E-01 -1.12982E+02 -1.02071E+02
 4.49398E-01  1.85681E-01 -1.12913E+02 -1.02161E+02
 4.49398E-01  2.04555E-01 -1.12863E+02 -1.02285E+02
 4.49398E-01  2.23552E-01 -1.12840E+02 -1.02452E+02
 4.49398E-01  2.42695E-01 -1.12860E+02 -1.02664E+02
 4.49398E-01  2.62012E-01 -1.12935E+02 -1.02950E+02
 4.49398E-01  2.81532E-01 -1.13083E+02 -1.03347E+02
 4.49398E-01  3.01285E-01 -1.13321E+02 -1.03856E+02
 4.49398E-01  3.21307E-01 -1.13661E+02 -1.04449E+02
 4.49398E-01  3.41634E-01 -1.14100E+02 -1.05122E+02
 4.49398E-01  3.62308E-01 -1.14600E+02 -1.05899E+02
 4.49398E-01  3.83372E-01 -1.15013E+02 -1.06676E+02
 4.49398E-01  4.04873E-01 -1.14895E+02 -1.06934E+02
 4.49398E-01  4.26863E-01 -1.12920E+02 -1.05273E+02
 4.49398E-01  4.49398E-01 -1.05662E+02 -9.83220E+01
 4.49398E-01  4.72536E-01 -8.75275E+01 -8.06039E+01
 4.49398E-01  4.96343E-01 -5.83476E+01 -5.19503E+01
 4.49398E-01  5.20887E-01 -2.94622E+01 -2.36214E+01
 4.49398E-01  5.46245E-01 -1.05843E+01 -5.30250E+00
 4.49398E-01  5.72496E-01 -2.27959E+00  2.41469E+00
 4.49398E-01  5.99726E-01 -2.13644E-01  3.84348E+00
 4.49398E-01  6.28029E-01 -5.46314E-03  3.35462E+00
 4.49398E-01  6.57504E-01 -1.90285E-05  2.64337E+00
 4.49398E-01  6.88256E-01 -2.21023E-09  1.98101E+00
 4.49398E-01  7.20398E-01  1.54729E-12  1.32059E+00
 4.49398E-01  7.54051E-01  0.00000E+00  6.15920E-01
 4.49398E-01  7.89341E-01  0.00000E+00  1.31460E-01
 4.49398E-01  8.26402E-01  0.00000E+00 -1.49687E-02
 4.49398E-01  8.65373E-01  0.00000E+00 -2.38938E-02
 4.49398E-01  9.06400E-01  0.00000E+00 -8.83225E-03
 4.49398E-01  9.49635E-01  0.00000E+00 -5.12173E-03

 4.72536E-01  0.00000E+00 -9.53636E+01 -8.68735E+01
 4.72536E-01  1.84847E-02 -9.53535E+01 -8.69335E+01
 4.72536E-01  3.69706E-02 -9.53202E+01 -8.69725E+01
 4.72536E-01  5.54606E-02 -9.52717E+01 -8.67986E+01
 4.72536E-01  7.39598E-02 -9.52150E+01 -8.64547E+01
 4.72536E-01  9.24752E-02 -9.51525E+01 -8.61661E+01
 4.72536E-01  1.11016E-01 -9.50854E+01 -8.59748E+01
 4.72536E-01  1.29592E-01 -9.50153E+01 -8.58608E+01
 4.72536E-01  1.48219E-01 -9.49446E+01 -8.57951E+01
 4.72536E-01  1.66909E-01 -9.48769E+01 -8.57525E+01
 4.72536E-01  1.85681E-01 -9.48170E+01 -8.57242E+01
 4.72536E-01  2.04555E-01 -9.47710E+01 -8.57104E+01
 4.72536E-01  2.23552E-01 -9.47470E+01 -8.57321E+01
 4.72536E-01  2.42695E-01 -9.47544E+01 -8.58166E+01
 4.72536E-01  2.62012E-01 -9.48042E+01 -8.59889E+01
 4.72536E-01  2.81532E-01 -9.49082E+01 -8.62712E+01
 4.72536E-01  3.01285E-01 -9.50764E+01 -8.66475E+01
 4.72536E-01  3.21307E-01 -9.53134E+01 -8.70666E+01
 4.72536E-01  3.41634E-01 -9.56089E+01 -8.75076E+01
 4.72536E-01  3.62308E-01 -9.59172E+01 -8.79896E+01
 4.72536E-01  3.83372E-01 -9.61019E+01 -8.84214E+01
 4.72536E-01  4.04873E-01 -9.57759E+01 -8.83663E+01
 4.72536E-01  4.26863E-01 -9.38429E+01 -8.66701E+01
 4.72536E-01  4.49398E-01 -8.75275E+01 -8.06039E+01
 4.72536E-01  4.72536E-01 -7.23574E+01 -6.57835E+01
 4.72536E-01  4.96343E-01 -4.82677E+01 -4.21300E+01
 4.72536E-01  5.20887E-01 -2.44515E+01 -1.87500E+01
 4.72536E-01  5.46245E-01 -8.81836E+00 -3.55710E+00
 4.72536E-01  5.72496E-01 -1.90549E+00  2.81702E+00
 4.72536E-01  5.99726E-01 -1.79082E-01  3.90636E+00
 4.72536E-01  6.28029E-01 -4.58987E-03  3.44946E+00
 4.72536E-01  6.57504E-01 -1.60206E-05  2.84257E+00
 4.72536E-01  6.88256E-01 -1.86811E-09  2.18331E+00
 4.72536E-01  7.20398E-01 -1.28401E-12  1.45717E+00
 4.72536E-01  7.54051E-01  0.00000E+00  7.20483E-01
 4.72536E-01  7.89341E-01  0.00000E+00  2.01705E-01
 4.72536E-01  8.26402E-01  0.00000E+00  2.60239E-03
 4.72536E-01  8.65373E-01  0.00000E+00 -2.55683E-02
 4.72536E-01  9.06400E-01  0.00000E+00 -9.23304E-03
 4.72536E-01  9.49635E-01  0.00000E+00 -5.60658E-03

 4.96343E-01  0.00000E+00 -6.33158E+01 -5.70926E+01
 4.96343E-01  1.84847E-02 -6.33097E+01 -5.70871E+01
 4.96343E-01  3.69706E-02 -6.32895E+01 -5.71484E+01
 4.96343E-01  5.54606E-02 -6.32601E+01 -5.69949E+01
 4.96343E-01  7.39598E-02 -6.32260E+01 -5.66794E+01
 4.96343E-01  9.24752E-02 -6.31887E+01 -5.65063E+01
 4.96343E-01  1.11016E-01 -6.31489E+01 -5.63865E+01
 4.96343E-01  1.29592E-01 -6.31079E+01 -5.61703E+01
 4.96343E-01  1.48219E-01 -6.30671E+01 -5.59125E+01
 4.96343E-01  1.66909E-01 -6.30290E+01 -5.56896E+01
 4.96343E-01  1.85681E-01 -6.29968E+01 -5.55199E+01
 4.96343E-01  2.04555E-01 -6.29745E+01 -5.54091E+01
 4.96343E-01  2.23552E-01 -6.29674E+01 -5.53526E+01
 4.96343E-01  2.42695E-01 -6.29819E+01 -5.53483E+01
 4.96343E-01  2.62012E-01 -6.30253E+01 -5.54203E+01
 4.96343E-01  2.81532E-01 -6.31054E+01 -5.56017E+01
 4.96343E-01  3.01285E-01 -6.32291E+01 -5.58714E+01
 4.96343E-01  3.21307E-01 -6.33995E+01 -5.61618E+01
 4.96343E-01  3.41634E-01 -6.36103E+01 -5.64419E+01
 4.96343E-01  3.62308E-01 -6.38316E+01 -5.67350E+01
 4.96343E-01  3.83372E-01 -6.39734E+01 -5.69980E+01
 4.96343E-01  4.04873E-01 -6.37797E+01 -5.69684E+01
 4.96343E-01  4.26863E-01 -6.25213E+01 -5.59021E+01
 4.96343E-01  4.49398E-01 -5.83476E+01 -5.19503E+01
 4.96343E-01  4.72536E-01 -4.82677E+01 -4.21300E+01
 4.96343E-01  4.96343E-01 -3.22199E+01 -2.63705E+01
 4.96343E-01  5.20887E-01 -1.63304E+01 -1.07786E+01
 4.96343E-01  5.46245E-01 -5.89141E+00 -6.82806E-01
 4.96343E-01  5.72496E-01 -1.27333E+00  3.45743E+00
 4.96343E-01  5.99726E-01 -1.19696E-01  4.02036E+00
 4.96343E-01  6.28029E-01 -3.06837E-03  3.57209E+00
 4.96343E-01  6.57504E-01 -1.07120E-05  3.01510E+00
 4.96343E-01  6.88256E-01 -1.25149E-09  2.30820E+00
 4.96343E-01  7.20398E-01 -1.89287E-12  1.51012E+00
 4.96343E-01  7.54051E-01  0.00000E+00  7.92344E-01
 4.96343E-01  7.89341E-01  0.00000E+00  2.81892E-01
 4.96343E-01  8.26402E-01  0.00000E+00  2.95978E-02
 4.96343E-01  8.65373E-01  0.00000E+00 -2.56793E-02
 4.96343E-01  9.06400E-01  0.00000E+00 -1.06237E-02
 4.96343E-01  9.49635E-01  0.00000E+00 -6.02977E-03

 5.20887E-01  0.00000E+00 -3.12900E+01 -2.71718E+01
 5.20887E-01  1.84847E-02 -3.12876E+01 -2.71277E+01
 5.20887E-01  3.69706E-02 -3.12798E+01 -2.71588E+01
 5.20887E-01  5.54606E-02 -3.12685E+01 -2.70287E+01
 5.20887E-01  7.39598E-02 -3.12555E+01 -2.67846E+01
 5.20887E-01  9.24752E-02 -3.12414E+01 -2.66788E+01
 5.20887E-01  1.11016E-01 -3.12267E+01 -2.65824E+01
 5.20887E-01  1.29592E-01 -3.12120E+01 -2.63238E+01
 5.20887E-01  1.48219E-01 -3.11982E+01 -2.59835E+01
 5.20887E-01  1.66909E-01 -3.11866E+01 -2.56685E+01
 5.20887E-01  1.85681E-01 -3.11789E+01 -2.54173E+01
 5.20887E-01  2.04555E-01 -3.11772E+01 -2.52444E+01
 5.20887E-01  2.23552E-01 -3.11844E+01 -2.51191E+01
 5.20887E-01  2.42695E-01 -3.12041E+01 -2.50083E+01
 5.20887E-01  2.62012E-01 -3.12403E+01 -2.49405E+01
 5.20887E-01  2.81532E-01 -3.12978E+01 -2.49678E+01
 5.20887E-01  3.01285E-01 -3.13814E+01 -2.50828E+01
 5.20887E-01  3.21307E-01 -3.14948E+01 -2.52293E+01
 5.20887E-01  3.41634E-01 -3.16378E+01 -2.53796E+01
 5.20887E-01  3.62308E-01 -3.18000E+01 -2.55510E+01
 5.20887E-01  3.83372E-01 -3.19427E+01 -2.57334E+01
 5.20887E-01  4.04873E-01 -3.19433E+01 -2.58170E+01
 5.20887E-01  4.26863E-01 -3.14352E+01 -2.54405E+01
 5.20887E-01  4.49398E-01 -2.94622E+01 -2.36214E+01
 5.20887E-01  4.72536E-01 -2.44515E+01 -1.87500E+01
 5.20887E-01  4.96343E-01 -1.63304E+01 -1.07786E+01
 5.20887E-01  5.20887E-01 -8.25804E+00 -2.93722E+00
 5.20887E-01  5.46245E-01 -2.96961E+00  2.02423E+00
 5.20887E-01  5.72496E-01 -6.40059E-01  3.97227E+00
 5.20887E-01  5.99726E-01 -6.00283E-02  4.12464E+00
 5.20887E-01  6.28029E-01 -1.53596E-03  3.67950E+00
 5.20887E-01  6.57504E-01 -5.35318E-06  3.08427E+00
 5.20887E-01  6.88256E-01 -6.24083E-10  2.39465E+00
 5.20887E-01  7.20398E-01  6.28993E-14  1.65024E+00
 5.20887E-01  7.54051E-01  0.00000E+00  9.29607E-01
 5.20887E-01  7.89341E-01  0.00000E+00  3.68973E-01
 5.20887E-01  8.26402E-01  0.00000E+00  5.83721E-02
 5.20887E-01  8.65373E-01  0.00000E+00 -2.45443E-02
 5.20887E-01  9.06400E-01  0.00000E+00 -1.29875E-02
 5.20887E-01  9.49635E-01  0.00000E+00 -6.26600E-03

 5.46245E-01  0.00000E+00 -1.09393E+01 -8.60227E+00
 5.46245E-01  1.84847E-02 -1.09387E+01 -8.57729E+00
 5.46245E-01  3.69706E-02 -1.09369E+01 -8.55824E+00
 5.46245E-01  5.54606E-02 -1.09342E+01 -8.44761E+00
 5.46245E-01  7.39598E-02 -1.09312E+01 -8.27383E+00
 5.46245E-01  9.24752E-02 -1.09280E+01 -8.14832E+00
 5.46245E-01  1.11016E-01 -1.09249E+01 -8.00399E+00
 5.46245E-01  1.29592E-01 -1.09221E+01 -7.75800E+00
 5.46245E-01  1.48219E-01 -1.09199E+01 -7.45741E+00
 5.46245E-01  1.66909E-01 -1.09188E+01 -7.16392E+00
 5.46245E-01  1.85681E-01 -1.09196E+01 -6.90566E+00
 5.46245E-01  2.04555E-01 -1.09229E+01 -6.69236E+00
 5.46245E-01  2.23552E-01 -1.09300E+01 -6.48389E+00
 5.46245E-01  2.42695E-01 -1.09423E+01 -6.23912E+00
 5.46245E-01  2.62012E-01 -1.09614E+01 -5.99932E+00
 5.46245E-01  2.81532E-01 -1.09894E+01 -5.83815E+00
 5.46245E-01  3.01285E-01 -1.10287E+01 -5.76794E+00
 5.46245E-01  3.21307E-01 -1.10815E+01 -5.75159E+00
 5.46245E-01  3.41634E-01 -1.11492E+01 -5.76706E+00
 5.46245E-01  3.62308E-01 -1.12302E+01 -5.81781E+00
 5.46245E-01  3.83372E-01 -1.13135E+01 -5.89898E+00
 5.46245E-01  4.04873E-01 -1.13582E+01 -5.97090E+00
 5.46245E-01  4.26863E-01 -1.12331E+01 -5.89891E+00
 5.46245E-01  4.49398E-01 -1.05843E+01 -5.30250E+00
 5.46245E-01  4.72536E-01 -8.81836E+00 -3.55710E+00
 5.46245E-01  4.96343E-01 -5.89141E+00 -6.82806E-01
 5.46245E-01  5.20887E-01 -2.96961E+00  2.02423E+00
 5.46245E-01  5.46245E-01 -1.06325E+00  3.59054E+00
 5.46245E-01  5.72496E-01 -2.28320E-01  4.16024E+00
 5.46245E-01  5.99726E-01 -2.13468E-02  4.14854E+00
 5.46245E-01  6.28029E-01 -5.44841E-04  3.72462E+00
 5.46245E-01  6.57504E-01 -1.89458E-06  3.07158E+00
 5.46245E-01  6.88256E-01 -2.16670E-10  2.47213E+00
 5.46245E-01  7.20398E-01 -1.99893E-12  1.87698E+00
 5.46245E-01  7.54051E-01  0.00000E+00  1.14260E+00
 5.46245E-01  7.89341E-01  0.00000E+00  4.83867E-01
 5.46245E-01  8.26402E-01  0.00000E+00  9.48113E-02
 5.46245E-01  8.65373E-01  0.00000E+00 -2.18933E-02
 5.46245E-01  9.06400E-01  0.00000E+00 -1.53087E-02
 5.46245E-01  9.49635E-01  0.00000E+00 -6.78820E-03

 5.72496E-01  0.00000E+00 -2.29987E+00 -1.24780E+00
 5.72496E-01  1.84847E-02 -2.29979E+00 -1.23773E+00
 5.72496E-01  3.69706E-02 -2.29957E+00 -1.19248E+00
 5.72496E-01  5.54606E-02 -2.29925E+00 -1.10569E+00
 5.72496E-01  7.39598E-02 -2.29890E+00 -9.89166E-01
 5.72496E-01  9.24752E-02 -2.29857E+00 -8.57679E-01
 5.72496E-01  1.11016E-01 -2.29831E+00 -6.95684E-01
 5.72496E-01  1.29592E-01 -2.29816E+00 -4.88750E-01
 5.72496E-01  1.48219E-01 -2.29821E+00 -2.56311E-01
 5.72496E-01  1.66909E-01 -2.29857E+00 -1.94314E-02
 5.72496E-01  1.85681E-01 -2.29940E+00  2.16218E-01
 5.72496E-01  2.04555E-01 -2.30088E+00  4.55966E-01
 5.72496E-01  2.23552E-01 -2.30326E+00  7.37477E-01
 5.72496E-01  2.42695E-01 -2.30689E+00  1.09283E+00
 5.72496E-01  2.62012E-01 -2.31216E+00  1.45596E+00
 5.72496E-01  2.81532E-01 -2.31960E+00  1.72326E+00
 5.72496E-01  3.01285E-01 -2.32981E+00  1.88502E+00
 5.72496E-01  3.21307E-01 -2.34346E+00  2.00696E+00
 5.72496E-01  3.41634E-01 -2.36111E+00  2.12327E+00
 5.72496E-01  3.62308E-01 -2.38281E+00  2.21326E+00
 5.72496E-01  3.83372E-01 -2.40673E+00  2.25899E+00
 5.72496E-01  4.04873E-01 -2.42462E+00  2.27103E+00
 5.72496E-01  4.26863E-01 -2.40827E+00  2.28753E+00
 5.72496E-01  4.49398E-01 -2.27959E+00  2.41469E+00
 5.72496E-01  4.72536E-01 -1.90549E+00  2.81702E+00
 5.72496E-01  4.96343E-01 -1.27333E+00  3.45743E+00
 5.72496E-01  5.20887E-01 -6.40059E-01  3.97227E+00
 5.72496E-01  5.46245E-01 -2.28320E-01  4.16024E+00
 5.72496E-01  5.72496E-01 -4.88742E-02  4.15718E+00
 5.72496E-01  5.99726E-01 -4.55747E-03  4.03080E+00
 5.72496E-01  6.28029E-01 -1.16075E-04  3.65932E+00
 5.72496E-01  6.57504E-01 -4.02851E-07  3.09549E+00
 5.72496E-01  6.88256E-01 -4.80913E-11  2.55970E+00
 5.72496E-01  7.20398E-01  2.26858E-12  2.01919E+00
 5.72496E-01  7.54051E-01  0.00000E+00  1.35199E+00
 5.72496E-01  7.89341E-01  0.00000E+00  6.68430E-01
 5.72496E-01  8.26402E-01  0.00000E+00  1.58028E-01
 5.72496E-01  8.65373E-01  0.00000E+00 -1.64906E-02
 5.72496E-01  9.06400E-01  0.00000E+00 -1.56445E-02
 5.72496E-01  9.49635E-01  0.00000E+00 -8.60625E-03

 5.99726E-01  0.00000E+00 -2.11008E-01  9.59802E-02
 5.99726E-01  1.84847E-02 -2.11005E-01  1.13579E-01
 5.99726E-01  3.69706E-02 -2.10998E-01  1.49155E-01
 5.99726E-01  5.54606E-02 -2.10988E-01  2.05313E-01
 5.99726E-01  7.39598E-02 -2.10981E-01  2.78566E-01
 5.99726E-01  9.24752E-02 -2.10979E-01  3.66595E-01
 5.99726E-01  1.11016E-01 -2.10987E-01  4.82830E-01
 5.99726E-01  1.29592E-01 -2.11011E-01  6.37018E-01
 5.99726E-01  1.48219E-01 -2.11059E-01  8.11538E-01
 5.99726E-01  1.66909E-01 -2.11142E-01  9.92305E-01
 5.99726E-01  1.85681E-01 -2.11275E-01  1.19228E+00
 5.99726E-01  2.04555E-01 -2.11476E-01  1.43167E+00
 5.99726E-01  2.23552E-01 -2.11771E-01  1.73834E+00
 5.99726E-01  2.42695E-01 -2.12192E-01  2.12805E+00
 5.99726E-01  2.62012E-01 -2.12783E-01  2.51730E+00
 5.99726E-01  2.81532E-01 -2.13595E-01  2.78635E+00
 5.99726E-01  3.01285E-01 -2.14697E-01  2.94440E+00
 5.99726E-01  3.21307E-01 -2.16162E-01  3.10436E+00
 5.99726E-01  3.41634E-01 -2.18065E-01  3.31818E+00
 5.99726E-01  3.62308E-01 -2.20444E-01  3.53293E+00
 5.99726E-01  3.83372E-01 -2.23166E-01  3.69582E+00
 5.99726E-01  4.04873E-01 -2.25504E-01  3.79360E+00
 5.99726E-01  4.26863E-01 -2.24821E-01  3.82788E+00
 5.99726E-01  4.49398E-01 -2.13644E-01  3.84348E+00
 5.99726E-01  4.72536E-01 -1.79082E-01  3.90636E+00
 5.99726E-01  4.96343E-01 -1.19696E-01  4.02036E+00
 5.99726E-01  5.20887E-01 -6.00283E-02  4.12464E+00
 5.99726E-01  5.46245E-01 -2.13468E-02  4.14854E+00
 5.99726E-01  5.72496E-01 -4.55747E-03  4.03080E+00
 5.99726E-01  5.99726E-01 -4.24050E-04  3.78652E+00
 5.99726E-01  6.28029E-01 -1.07812E-05  3.49956E+00
 5.99726E-01  6.57504E-01 -3.73579E-08  3.15481E+00
 5.99726E-01  6.88256E-01 -4.27342E-12  2.66162E+00
 5.99726E-01  7.20398E-01  2.59246E-13  2.08267E+00
 5.99726E-01  7.54051E-01  0.00000E+00  1.52068E+00
 5.99726E-01  7.89341E-01  0.00000E+00  8.76435E-01
 5.99726E-01  8.26402E-01  0.00000E+00  2.46894E-01
 5.99726E-01  8.65373E-01  0.00000E+00 -1.72864E-04
 5.99726E-01  9.06400E-01  0.00000E+00 -1.46597E-02
 5.99726E-01  9.49635E-01  0.00000E+00 -1.08245E-02

 6.28029E-01  0.00000E+00 -5.30007E-03 -9.94597E-03
 6.28029E-01  1.84847E-02 -5.29999E-03  6.03295E-03
 6.28029E-01  3.69706E-02 -5.30010E-03  2.22253E-02
 6.28029E-01  5.54606E-02 -5.30028E-03  4.93185E-02
 6.28029E-01  7.39598E-02 -5.30061E-03  8.67452E-02
 6.28029E-01  9.24752E-02 -5.30116E-03  1.27397E-01
 6.28029E-01  1.11016E-01 -5.30207E-03  1.85571E-01
 6.28029E-01  1.29592E-01 -5.30349E-03  2.74363E-01
 6.28029E-01  1.48219E-01 -5.30565E-03  3.81527E-01
 6.28029E-01  1.66909E-01 -5.30882E-03  4.97919E-01
 6.28029E-01  1.85681E-01 -5.31340E-03  6.38871E-01
 6.28029E-01  2.04555E-01 -5.31988E-03  8.23314E-01
 6.28029E-01  2.23552E-01 -5.32894E-03  1.06518E+00
 6.28029E-01  2.42695E-01 -5.34147E-03  1.36909E+00
 6.28029E-01  2.62012E-01 -5.35862E-03  1.68266E+00
 6.28029E-01  2.81532E-01 -5.38188E-03  1.93270E+00
 6.28029E-01  3.01285E-01 -5.41311E-03  2.12194E+00
 6.28029E-01  3.21307E-01 -5.45453E-03  2.31423E+00
 6.28029E-01  3.41634E-01 -5.50849E-03  2.54175E+00
 6.28029E-01  3.62308E-01 -5.57659E-03  2.78180E+00
 6.28029E-01  3.83372E-01 -5.65633E-03  3.00522E+00
 6.28029E-01  4.04873E-01 -5.73007E-03  3.18124E+00
 6.28029E-01  4.26863E-01 -5.73042E-03  3.28559E+00
 6.28029E-01  4.49398E-01 -5.46314E-03  3.35462E+00
 6.28029E-01  4.72536E-01 -4.58987E-03  3.44946E+00
 6.28029E-01  4.96343E-01 -3.06837E-03  3.57209E+00
 6.28029E-01  5.20887E-01 -1.53596E-03  3.67950E+00
 6.28029E-01  5.46245E-01 -5.44841E-04  3.72462E+00
 6.28029E-01  5.72496E-01 -1.16075E-04  3.65932E+00
 6.28029E-01  5.99726E-01 -1.07812E-05  3.49956E+00
 6.28029E-01  6.28029E-01 -2.73716E-07  3.32672E+00
 6.28029E-01  6.57504E-01 -9.46470E-10  3.11811E+00
 6.28029E-01  6.88256E-01 -4.69907E-13  2.76298E+00
 6.28029E-01  7.20398E-01  1.08561E-12  2.26015E+00
 6.28029E-01  7.54051E-01  0.00000E+00  1.66144E+00
 6.28029E-01  7.89341E-01  0.00000E+00  9.74878E-01
 6.28029E-01  8.26402E-01  0.00000E+00  3.40994E-01
 6.28029E-01  8.65373E-01  0.00000E+00  4.25347E-02
 6.28029E-01  9.06400E-01  0.00000E+00 -1.59176E-02
 6.28029E-01  9.49635E-01  0.00000E+00 -1.06685E-02

 6.57504E-01  0.00000E+00 -1.81537E-05 -5.09706E-02
 6.57504E-01  1.84847E-02 -1.81530E-05 -4.89140E-02
 6.57504E-01  3.69706E-02 -1.81543E-05 -4.62143E-02
 6.57504E-01  5.54606E-02 -1.81563E-05 -3.94575E-02
 6.57504E-01  7.39598E-02 -1.81591E-05 -2.87692E-02
 6.57504E-01  9.24752E-02 -1.81630E-05 -1.63495E-02
 6.57504E-01  1.11016E-01 -1.81684E-05  1.76661E-03
 6.57504E-01  1.29592E-01 -1.81760E-05  3.03426E-02
 6.57504E-01  1.48219E-01 -1.81864E-05  7.04469E-02
 6.57504E-01  1.66909E-01 -1.82008E-05  1.23685E-01
 6.57504E-01  1.85681E-01 -1.82206E-05  1.95391E-01
 6.57504E-01  2.04555E-01 -1.82475E-05  2.90820E-01
 6.57504E-01  2.23552E-01 -1.82839E-05  4.11693E-01
 6.57504E-01  2.42695E-01 -1.83332E-05  5.59647E-01
 6.57504E-01  2.62012E-01 -1.83996E-05  7.40931E-01
 6.57504E-01  2.81532E-01 -1.84886E-05  9.62232E-01
 6.57504E-01  3.01285E-01 -1.86072E-05  1.20367E+00
 6.57504E-01  3.21307E-01 -1.87642E-05  1.42385E+00
 6.57504E-01  3.41634E-01 -1.89692E-05  1.61061E+00
 6.57504E-01  3.62308E-01 -1.92297E-05  1.80077E+00
 6.57504E-01  3.83372E-01 -1.95400E-05  2.02161E+00
 6.57504E-01  4.04873E-01 -1.98415E-05  2.24926E+00
 6.57504E-01  4.26863E-01 -1.99000E-05  2.45328E+00
 6.57504E-01  4.49398E-01 -1.90285E-05  2.64337E+00
 6.57504E-01  4.72536E-01 -1.60206E-05  2.84257E+00
 6.57504E-01  4.96343E-01 -1.07120E-05  3.01510E+00
 6.57504E-01  5.20887E-01 -5.35318E-06  3.08427E+00
 6.57504E-01  5.46245E-01 -1.89458E-06  3.07158E+00
 6.57504E-01  5.72496E-01 -4.02851E-07  3.09549E+00
 6.57504E-01  5.99726E-01 -3.73576E-08  3.15481E+00
 6.57504E-01  6.28029E-01 -9.46248E-10  3.11811E+00
 6.57504E-01  6.57504E-01  3.19216E-13  2.97474E+00
 6.57504E-01  6.88256E-01 -7.76855E-12  2.80535E+00
 6.57504E-01  7.20398E-01  2.72660E-12  2.46354E+00
 6.57504E-01  7.54051E-01  0.00000E+00  1.78046E+00
 6.57504E-01  7.89341E-01  0.00000E+00  1.03896E+00
 6.57504E-01  8.26402E-01  0.00000E+00  4.80682E-01
 6.57504E-01  8.65373E-01  0.00000E+00  1.18846E-01
 6.57504E-01  9.06400E-01  0.00000E+00 -2.17255E-02
 6.57504E-01  9.49635E-01  0.00000E+00 -9.86228E-03

 6.88256E-01  0.00000E+00  2.23764E-10 -4.24260E-02
 6.88256E-01  1.84847E-02 -2.00399E-09 -4.43917E-02
 6.88256E-01  3.69706E-02 -2.06387E-09 -4.59097E-02
 6.88256E-01  5.54606E-02 -2.04386E-09 -4.68279E-02
 6.88256E-01  7.39598E-02 -2.03581E-09 -4.68040E-02
 6.88256E-01  9.24752E-02 -2.03532E-09 -4.55190E-02
 6.88256E-01  1.11016E-01 -2.04312E-09 -4.37933E-02
 6.88256E-01  1.29592E-01 -2.04190E-09 -4.15430E-02
 6.88256E-01  1.48219E-01 -2.04583E-09 -3.46964E-02
 6.88256E-01  1.66909E-01 -2.04725E-09 -1.94913E-02
 6.88256E-01  1.85681E-01 -2.05113E-09  4.45151E-03
 6.88256E-01  2.04555E-01 -2.05455E-09  3.66619E-02
 6.88256E-01  2.23552E-01 -2.06106E-09  7.57327E-02
 6.88256E-01  2.42695E-01 -2.06625E-09  1.22946E-01
 6.88256E-01  2.62012E-01 -2.07329E-09  1.99197E-01
 6.88256E-01  2.81532E-01 -2.08573E-09  3.32038E-01
 6.88256E-01  3.01285E-01 -2.10148E-09  5.12988E-01
 6.88256E-01  3.21307E-01 -2.12088E-09  7.04408E-01
 6.88256E-01  3.41634E-01 -2.14966E-09  8.84221E-01
 6.88256E-01  3.62308E-01 -2.18341E-09  1.05742E+00
 6.88256E-01  3.83372E-01 -2.22860E-09  1.23606E+00
 6.88256E-01  4.04873E-01 -2.27307E-09  1.44668E+00
 6.88256E-01  4.26863E-01 -2.29306E-09  1.71053E+00
 6.88256E-01  4.49398E-01 -2.20827E-09  1.98101E+00
 6.88256E-01  4.72536E-01 -1.86841E-09  2.18331E+00
 6.88256E-01  4.96343E-01 -1.25221E-09  2.30820E+00
 6.88256E-01  5.20887E-01 -6.23048E-10  2.39465E+00
 6.88256E-01  5.46245E-01 -2.18780E-10  2.47213E+00
 6.88256E-01  5.72496E-01 -4.67156E-11  2.55970E+00
 6.88256E-01  5.99726E-01 -3.92477E-12  2.66162E+00
 6.88256E-01  6.28029E-01 -2.79481E-13  2.76298E+00
 6.88256E-01  6.57504E-01 -7.84044E-12  2.80535E+00
 6.88256E-01  6.88256E-01 -2.83547E-12  2.69349E+00
 6.88256E-01  7.20398E-01 -7.80853E-12  2.37947E+00
 6.88256E-01  7.54051E-01  0.00000E+00  1.87187E+00
 6.88256E-01  7.89341E-01  0.00000E+00  1.29450E+00
 6.88256E-01  8.26402E-01  0.00000E+00  7.36358E-01
 6.88256E-01  8.65373E-01  0.00000E+00  2.22974E-01
 6.88256E-01  9.06400E-01  0.00000E+00 -3.07101E-02
 6.88256E-01  9.49635E-01  0.00000E+00 -1.34953E-02

 7.20398E-01  0.00000E+00  1.04309E-08 -4.17597E-02
 7.20398E-01  1.84847E-02  9.58189E-11 -3.98529E-02
 7.20398E-01  3.69706E-02 -1.11253E-11 -3.99605E-02
 7.20398E-01  5.54606E-02  5.41544E-12 -4.03736E-02
 7.20398E-01  7.39598E-02  6.93632E-12 -4.03243E-02
 7.20398E-01  9.24752E-02 -4.53164E-12 -4.02856E-02
 7.20398E-01  1.11016E-01  8.37379E-13 -3.97967E-02
 7.20398E-01  1.29592E-01 -6.80089E-12 -3.84069E-02
 7.20398E-01  1.48219E-01  2.40216E-12 -3.66607E-02
 7.20398E-01  1.66909E-01 -3.05949E-13 -3.48178E-02
 7.20398E-01  1.85681E-01 -8.68599E-14 -3.16837E-02
 7.20398E-01  2.04555E-01  1.08227E-12 -2.59161E-02
 7.20398E-01  2.23552E-01  1.61907E-12 -1.67431E-02
 7.20398E-01  2.42695E-01  4.05980E-12 -3.21056E-03
 7.20398E-01  2.62012E-01 -6.45671E-13  1.76201E-02
 7.20398E-01  2.81532E-01  1.21620E-12  5.04287E-02
 7.20398E-01  3.01285E-01  6.25748E-13  1.11353E-01
 7.20398E-01  3.21307E-01 -3.66035E-14  2.25723E-01
 7.20398E-01  3.41634E-01  4.12598E-13  3.88643E-01
 7.20398E-01  3.62308E-01 -1.75202E-12  5.45578E-01
 7.20398E-01  3.83372E-01  6.02219E-13  6.64929E-01
 7.20398E-01  4.04873E-01  4.74200E-13  8.13061E-01
 7.20398E-01  4.26863E-01  2.59071E-12  1.05908E+00
 7.20398E-01  4.49398E-01 -4.50126E-13  1.32059E+00
 7.20398E-01  4.72536E-01  1.07567E-13  1.45717E+00
 7.20398E-01  4.96343E-01 -1.53207E-13  1.51012E+00
 7.20398E-01  5.20887E-01 -2.87829E-12  1.65024E+00
 7.20398E-01  5.46245E-01 -2.01380E-12  1.87698E+00
 7.20398E-01  5.72496E-01  3.03582E-12  2.01919E+00
 7.20398E-01  5.99726E-01 -3.56579E-13  2.08267E+00
 7.20398E-01  6.28029E-01  1.99413E-12  2.26015E+00
 7.20398E-01  6.57504E-01  2.32360E-12  2.46354E+00
 7.20398E-01  6.88256E-01 -4.77069E-12  2.37947E+00
 7.20398E-01  7.20398E-01  1.00631E-11  2.10964E+00
 7.20398E-01  7.54051E-01  0.00000E+00  1.89266E+00
 7.20398E-01  7.89341E-01  0.00000E+00  1.53374E+00
 7.20398E-01  8.26402E-01  0.00000E+00  9.32746E-01
 7.20398E-01  8.65373E-01  0.00000E+00  3.06234E-01
 7.20398E-01  9.06400E-01  0.00000E+00 -2.08284E-02
 7.20398E-01  9.49635E-01  0.00000E+00 -1.81854E-02

 7.54051E-01  0.00000E+00  0.00000E+00 -3.43352E-02
 7.54051E-01  1.84847E-02  0.00000E+00 -3.30898E-02
 7.54051E-01  3.69706E-02  0.00000E+00 -3.24018E-02
 7.54051E-01  5.54606E-02  0.00000E+00 -3.20026E-02
 7.54051E-01  7.39598E-02  0.00000E+00 -3.17292E-02
 7.54051E-01  9.24752E-02  0.00000E+00 -3.15578E-02
 7.54051E-01  1.11016E-01  0.00000E+00 -3.09786E-02
 7.54051E-01  1.29592E-01  0.00000E+00 -2.97444E-02
 7.54051E-01  1.48219E-01  0.00000E+00 -2.89255E-02
 7.54051E-01  1.66909E-01  0.00000E+00 -2.93392E-02
 7.54051E-01  1.85681E-01  0.00000E+00 -3.02401E-02
 7.54051E-01  2.04555E-01  0.00000E+00 -3.07206E-02
 7.54051E-01  2.23552E-01  0.00000E+00 -3.04269E-02
 7.54051E-01  2.42695E-01  0.00000E+00 -2.92702E-02
 7.54051E-01  2.62012E-01  0.00000E+00 -2.80708E-02
 7.54051E-01  2.81532E-01  0.00000E+00 -2.74094E-02
 7.54051E-01  3.01285E-01  0.00000E+00 -1.82763E-02
 7.54051E-01  3.21307E-01  0.00000E+00  1.61061E-02
 7.54051E-01  3.41634E-01  0.00000E+00  7.82533E-02
 7.54051E-01  3.62308E-01  0.00000E+00  1.46999E-01
 7.54051E-01  3.83372E-01  0.00000E+00  2.11188E-01
 7.54051E-01  4.04873E-01  0.00000E+00  3.02412E-01
 7.54051E-01  4.26863E-01  0.00000E+00  4.52166E-01
 7.54051E-01  4.49398E-01  0.00000E+00  6.15920E-01
 7.54051E-01  4.72536E-01  0.00000E+00  7.20483E-01
 7.54051E-01  4.96343E-01  0.00000E+00  7.92344E-01
 7.54051E-01  5.20887E-01  0.00000E+00  9.29607E-01
 7.54051E-01  5.46245E-01  0.00000E+00  1.14260E+00
 7.54051E-01  5.72496E-01  0.00000E+00  1.35199E+00
 7.54051E-01  5.99726E-01  0.00000E+00  1.52068E+00
 7.54051E-01  6.28029E-01  0.00000E+00  1.66144E+00
 7.54051E-01  6.57504E-01  0.00000E+00  1.78046E+00
 7.54051E-01  6.88256E-01  0.00000E+00  1.87187E+00
 7.54051E-01  7.20398E-01  0.00000E+00  1.89266E+00
 7.54051E-01  7.54051E-01  0.00000E+00  1.77071E+00
 7.54051E-01  7.89341E-01  0.00000E+00  1.41890E+00
 7.54051E-01  8.26402E-01  0.00000E+00  8.69541E-01
 7.54051E-01  8.65373E-01  0.00000E+00  3.37197E-01
 7.54051E-01  9.06400E-01  0.00000E+00  3.40977E-02
 7.54051E-01  9.49635E-01  0.00000E+00 -1.85760E-02

 7.89341E-01  0.00000E+00  0.00000E+00 -2.47813E-02
 7.89341E-01  1.84847E-02  0.00000E+00 -2.53111E-02
 7.89341E-01  3.69706E-02  0.00000E+00 -2.46237E-02
 7.89341E-01  5.54606E-02  0.00000E+00 -2.41139E-02
 7.89341E-01  7.39598E-02  0.00000E+00 -2.41023E-02
 7.89341E-01  9.24752E-02  0.00000E+00 -2.37791E-02
 7.89341E-01  1.11016E-01  0.00000E+00 -2.33326E-02
 7.89341E-01  1.29592E-01  0.00000E+00 -2.31174E-02
 7.89341E-01  1.48219E-01  0.00000E+00 -2.29931E-02
 7.89341E-01  1.66909E-01  0.00000E+00 -2.27935E-02
 7.89341E-01  1.85681E-01  0.00000E+00 -2.25684E-02
 7.89341E-01  2.04555E-01  0.00000E+00 -2.25153E-02
 7.89341E-01  2.23552E-01  0.00000E+00 -2.32507E-02
 7.89341E-01  2.42695E-01  0.00000E+00 -2.51970E-02
 7.89341E-01  2.62012E-01  0.00000E+00 -2.66617E-02
 7.89341E-01  2.81532E-01  0.00000E+00 -2.53484E-02
 7.89341E-01  3.01285E-01  0.00000E+00 -2.41322E-02
 7.89341E-01  3.21307E-01  0.00000E+00 -3.00015E-02
 7.89341E-01  3.41634E-01  0.00000E+00 -4.12113E-02
 7.89341E-01  3.62308E-01  0.00000E+00 -4.16415E-02
 7.89341E-01  3.83372E-01  0.00000E+00 -1.86249E-02
 7.89341E-01  4.04873E-01  0.00000E+00  2.22887E-02
 7.89341E-01  4.26863E-01  0.00000E+00  7.25075E-02
 7.89341E-01  4.49398E-01  0.00000E+00  1.31460E-01
 7.89341E-01  4.72536E-01  0.00000E+00  2.01705E-01
 7.89341E-01  4.96343E-01  0.00000E+00  2.81892E-01
 7.89341E-01  5.20887E-01  0.00000E+00  3.68973E-01
 7.89341E-01  5.46245E-01  0.00000E+00  4.83867E-01
 7.89341E-01  5.72496E-01  0.00000E+00  6.68430E-01
 7.89341E-01  5.99726E-01  0.00000E+00  8.76435E-01
 7.89341E-01  6.28029E-01  0.00000E+00  9.74878E-01
 7.89341E-01  6.57504E-01  0.00000E+00  1.03896E+00
 7.89341E-01  6.88256E-01  0.00000E+00  1.29450E+00
 7.89341E-01  7.20398E-01  0.00000E+00  1.53374E+00
 7.89341E-01  7.54051E-01  0.00000E+00  1.41890E+00
 7.89341E-01  7.89341E-01  0.00000E+00  1.13406E+00
 7.89341E-01  8.26402E-01  0.00000E+00  8.29790E-01
 7.89341E-01  8.65373E-01  0.00000E+00  4.49315E-01
 7.89341E-01  9.06400E-01  0.00000E+00  1.24061E-01
 7.89341E-01  9.49635E-01  0.00000E+00 -2.11155E-02

 8.26402E-01  0.00000E+00  0.00000E+00 -1.74886E-02
 8.26402E-01  1.84847E-02  0.00000E+00 -1.76475E-02
 8.26402E-01  3.69706E-02  0.00000E+00 -1.71059E-02
 8.26402E-01  5.54606E-02  0.00000E+00 -1.67638E-02
 8.26402E-01  7.39598E-02  0.00000E+00 -1.66921E-02
 8.26402E-01  9.24752E-02  0.00000E+00 -1.62143E-02
 8.26402E-01  1.11016E-01  0.00000E+00 -1.56667E-02
 8.26402E-01  1.29592E-01  0.00000E+00 -1.55138E-02
 8.26402E-01  1.48219E-01  0.00000E+00 -1.55990E-02
 8.26402E-01  1.66909E-01  0.00000E+00 -1.57012E-02
 8.26402E-01  1.85681E-01  0.00000E+00 -1.57753E-02
 8.26402E-01  2.04555E-01  0.00000E+00 -1.58538E-02
 8.26402E-01  2.23552E-01  0.00000E+00 -1.61482E-02
 8.26402E-01  2.42695E-01  0.00000E+00 -1.68577E-02
 8.26402E-01  2.62012E-01  0.00000E+00 -1.77627E-02
 8.26402E-01  2.81532E-01  0.00000E+00 -1.85064E-02
 8.26402E-01  3.01285E-01  0.00000E+00 -1.94378E-02
 8.26402E-01  3.21307E-01  0.00000E+00 -2.14670E-02
 8.26402E-01  3.41634E-01  0.00000E+00 -2.43817E-02
 8.26402E-01  3.62308E-01  0.00000E+00 -2.61192E-02
 8.26402E-01  3.83372E-01  0.00000E+00 -2.52375E-02
 8.26402E-01  4.04873E-01  0.00000E+00 -2.32025E-02
 8.26402E-01  4.26863E-01  0.00000E+00 -2.13035E-02
 8.26402E-01  4.49398E-01  0.00000E+00 -1.49687E-02
 8.26402E-01  4.72536E-01  0.00000E+00  2.60239E-03
 8.26402E-01  4.96343E-01  0.00000E+00  2.95978E-02
 8.26402E-01  5.20887E-01  0.00000E+00  5.83721E-02
 8.26402E-01  5.46245E-01  0.00000E+00  9.48113E-02
 8.26402E-01  5.72496E-01  0.00000E+00  1.58028E-01
 8.26402E-01  5.99726E-01  0.00000E+00  2.46894E-01
 8.26402E-01  6.28029E-01  0.00000E+00  3.40994E-01
 8.26402E-01  6.57504E-01  0.00000E+00  4.80682E-01
 8.26402E-01  6.88256E-01  0.00000E+00  7.36358E-01
 8.26402E-01  7.20398E-01  0.00000E+00  9.32746E-01
 8.26402E-01  7.54051E-01  0.00000E+00  8.69541E-01
 8.26402E-01  7.89341E-01  0.00000E+00  8.29790E-01
 8.26402E-01  8.26402E-01  0.00000E+00  8.62138E-01
 8.26402E-01  8.65373E-01  0.00000E+00  5.89548E-01
 8.26402E-01  9.06400E-01  0.00000E+00  1.98224E-01
 8.26402E-01  9.49635E-01  0.00000E+00 -1.86101E-02

 8.65373E-01  0.00000E+00  0.00000E+00 -1.01024E-02
 8.65373E-01  1.84847E-02  0.00000E+00 -1.00446E-02
 8.65373E-01  3.69706E-02  0.00000E+00 -9.93758E-03
 8.65373E-01  5.54606E-02  0.00000E+00 -9.87350E-03
 8.65373E-01  7.39598E-02  0.00000E+00 -9.78466E-03
 8.65373E-01  9.24752E-02  0.00000E+00 -9.52162E-03
 8.65373E-01  1.11016E-01  0.00000E+00 -9.28797E-03
 8.65373E-01  1.29592E-01  0.00000E+00 -9.30654E-03
 8.65373E-01  1.48219E-01  0.00000E+00 -9.50713E-03
 8.65373E-01  1.66909E-01  0.00000E+00 -9.77614E-03
 8.65373E-01  1.85681E-01  0.00000E+00 -1.00434E-02
 8.65373E-01  2.04555E-01  0.00000E+00 -1.02565E-02
 8.65373E-01  2.23552E-01  0.00000E+00 -1.04039E-02
 8.65373E-01  2.42695E-01  0.00000E+00 -1.05206E-02
 8.65373E-01  2.62012E-01  0.00000E+00 -1.08838E-02
 8.65373E-01  2.81532E-01  0.00000E+00 -1.18148E-02
 8.65373E-01  3.01285E-01  0.00000E+00 -1.26237E-02
 8.65373E-01  3.21307E-01  0.00000E+00 -1.18119E-02
 8.65373E-01  3.41634E-01  0.00000E+00 -9.53769E-03
 8.65373E-01  3.62308E-01  0.00000E+00 -8.69215E-03
 8.65373E-01  3.83372E-01  0.00000E+00 -1.14210E-02
 8.65373E-01  4.04873E-01  0.00000E+00 -1.61566E-02
 8.65373E-01  4.26863E-01  0.00000E+00 -2.06257E-02
 8.65373E-01  4.49398E-01  0.00000E+00 -2.38938E-02
 8.65373E-01  4.72536E-01  0.00000E+00 -2.55683E-02
 8.65373E-01  4.96343E-01  0.00000E+00 -2.56793E-02
 8.65373E-01  5.20887E-01  0.00000E+00 -2.45443E-02
 8.65373E-01  5.46245E-01  0.00000E+00 -2.18933E-02
 8.65373E-01  5.72496E-01  0.00000E+00 -1.64906E-02
 8.65373E-01  5.99726E-01  0.00000E+00 -1.72864E-04
 8.65373E-01  6.28029E-01  0.00000E+00  4.25347E-02
 8.65373E-01  6.57504E-01  0.00000E+00  1.18846E-01
 8.65373E-01  6.88256E-01  0.00000E+00  2.22974E-01
 8.65373E-01  7.20398E-01  0.00000E+00  3.06234E-01
 8.65373E-01  7.54051E-01  0.00000E+00  3.37197E-01
 8.65373E-01  7.89341E-01  0.00000E+00  4.49315E-01
 8.65373E-01  8.26402E-01  0.00000E+00  5.89548E-01
 8.65373E-01  8.65373E-01  0.00000E+00  4.49067E-01
 8.65373E-01  9.06400E-01  0.00000E+00  1.77848E-01
 8.65373E-01  9.49635E-01  0.00000E+00  8.03823E-03

 9.06400E-01  0.00000E+00  0.00000E+00 -4.13720E-03
 9.06400E-01  1.84847E-02  0.00000E+00 -4.19398E-03
 9.06400E-01  3.69706E-02  0.00000E+00 -4.36317E-03
 9.06400E-01  5.54606E-02  0.00000E+00 -4.49319E-03
 9.06400E-01  7.39598E-02  0.00000E+00 -4.54102E-03
 9.06400E-01  9.24752E-02  0.00000E+00 -4.59197E-03
 9.06400E-01  1.11016E-01  0.00000E+00 -4.70143E-03
 9.06400E-01  1.29592E-01  0.00000E+00 -4.89232E-03
 9.06400E-01  1.48219E-01  0.00000E+00 -5.11750E-03
 9.06400E-01  1.66909E-01  0.00000E+00 -5.32719E-03
 9.06400E-01  1.85681E-01  0.00000E+00 -5.50574E-03
 9.06400E-01  2.04555E-01  0.00000E+00 -5.65540E-03
 9.06400E-01  2.23552E-01  0.00000E+00 -5.82498E-03
 9.06400E-01  2.42695E-01  0.00000E+00 -6.06002E-03
 9.06400E-01  2.62012E-01  0.00000E+00 -6.29817E-03
 9.06400E-01  2.81532E-01  0.00000E+00 -6.44672E-03
 9.06400E-01  3.01285E-01  0.00000E+00 -6.67084E-03
 9.06400E-01  3.21307E-01  0.00000E+00 -7.34288E-03
 9.06400E-01  3.41634E-01  0.00000E+00 -8.47255E-03
 9.06400E-01  3.62308E-01  0.00000E+00 -9.46890E-03
 9.06400E-01  3.83372E-01  0.00000E+00 -9.83431E-03
 9.06400E-01  4.04873E-01  0.00000E+00 -9.65061E-03
 9.06400E-01  4.26863E-01  0.00000E+00 -9.16222E-03
 9.06400E-01  4.49398E-01  0.00000E+00 -8.83225E-03
 9.06400E-01  4.72536E-01  0.00000E+00 -9.23304E-03
 9.06400E-01  4.96343E-01  0.00000E+00 -1.06237E-02
 9.06400E-01  5.20887E-01  0.00000E+00 -1.29875E-02
 9.06400E-01  5.46245E-01  0.00000E+00 -1.53087E-02
 9.06400E-01  5.72496E-01  0.00000E+00 -1.56445E-02
 9.06400E-01  5.99726E-01  0.00000E+00 -1.46597E-02
 9.06400E-01  6.28029E-01  0.00000E+00 -1.59176E-02
 9.06400E-01  6.57504E-01  0.00000E+00 -2.17255E-02
 9.06400E-01  6.88256E-01  0.00000E+00 -3.07101E-02
 9.06400E-01  7.20398E-01  0.00000E+00 -2.08284E-02
 9.06400E-01  7.54051E-01  0.00000E+00  3.40977E-02
 9.06400E-01  7.89341E-01  0.00000E+00  1.24061E-01
 9.06400E-01  8.26402E-01  0.00000E+00  1.98224E-01
 9.06400E-01  8.65373E-01  0.00000E+00  1.77848E-01
 9.06400E-01  9.06400E-01  0.00000E+00  9.11354E-02
 9.06400E-01  9.49635E-01  0.00000E+00  7.32486E-03

 9.49635E-01  0.00000E+00  0.00000E+00 -1.10830E-03
 9.49635E-01  1.84847E-02  0.00000E+00 -1.17375E-03
 9.49635E-01  3.69706E-02  0.00000E+00 -1.26747E-03
 9.49635E-01  5.54606E-02  0.00000E+00 -1.41420E-03
 9.49635E-01  7.39598E-02  0.00000E+00 -1.59182E-03
 9.49635E-01  9.24752E-02  0.00000E+00 -1.75101E-03
 9.49635E-01  1.11016E-01  0.00000E+00 -1.88873E-03
 9.49635E-01  1.29592E-01  0.00000E+00 -2.01833E-03
 9.49635E-01  1.48219E-01  0.00000E+00 -2.15862E-03
 9.49635E-01  1.66909E-01  0.00000E+00 -2.31362E-03
 9.49635E-01  1.85681E-01  0.00000E+00 -2.43935E-03
 9.49635E-01  2.04555E-01  0.00000E+00 -2.50465E-03
 9.49635E-01  2.23552E-01  0.00000E+00 -2.56710E-03
 9.49635E-01  2.42695E-01  0.00000E+00 -2.69509E-03
 9.49635E-01  2.62012E-01  0.00000E+00 -2.87126E-03
 9.49635E-01  2.81532E-01  0.00000E+00 -3.04156E-03
 9.49635E-01  3.01285E-01  0.00000E+00 -3.15645E-03
 9.49635E-01  3.21307E-01  0.00000E+00 -3.17041E-03
 9.49635E-01  3.41634E-01  0.00000E+00 -3.12979E-03
 9.49635E-01  3.62308E-01  0.00000E+00 -3.22960E-03
 9.49635E-01  3.83372E-01  0.00000E+00 -3.60723E-03
 9.49635E-01  4.04873E-01  0.00000E+00 -4.13563E-03
 9.49635E-01  4.26863E-01  0.00000E+00 -4.64541E-03
 9.49635E-01  4.49398E-01  0.00000E+00 -5.12173E-03
 9.49635E-01  4.72536E-01  0.00000E+00 -5.60658E-03
 9.49635E-01  4.96343E-01  0.00000E+00 -6.02977E-03
 9.49635E-01  5.20887E-01  0.00000E+00 -6.26600E-03
 9.49635E-01  5.46245E-01  0.00000E+00 -6.78820E-03
 9.49635E-01  5.72496E-01  0.00000E+00 -8.60625E-03
 9.49635E-01  5.99726E-01  0.00000E+00 -1.08245E-02
 9.49635E-01  6.28029E-01  0.00000E+00 -1.06685E-02
 9.49635E-01  6.57504E-01  0.00000E+00 -9.86228E-03
 9.49635E-01  6.88256E-01  0.00000E+00 -1.34953E-02
 9.49635E-01  7.20398E-01  0.00000E+00 -1.81854E-02
 9.49635E-01  7.54051E-01  0.00000E+00 -1.85760E-02
 9.49635E-01  7.89341E-01  0.00000E+00 -2.11155E-02
 9.49635E-01  8.26402E-01  0.00000E+00 -1.86101E-02
 9.49635E-01  8.65373E-01  0.00000E+00  8.03823E-03
 9.49635E-01  9.06400E-01  0.00000E+00  7.32486E-03
 9.49635E-01  9.49635E-01  0.00000E+00 -2.75539E-02



==> anc/V_Lambda2.5kF_kF0.24 <==
 0.00000E+00  0.00000E+00 -1.04403E+02 -7.90075E+01
 0.00000E+00  2.21816E-02 -1.04369E+02 -7.88393E+01
 0.00000E+00  4.43647E-02 -1.04266E+02 -7.88750E+01
 0.00000E+00  6.65527E-02 -1.04095E+02 -7.88139E+01
 0.00000E+00  8.87518E-02 -1.03858E+02 -7.86632E+01
 0.00000E+00  1.10970E-01 -1.03557E+02 -7.86872E+01
 0.00000E+00  1.33219E-01 -1.03199E+02 -7.86963E+01
 0.00000E+00  1.55511E-01 -1.02789E+02 -7.84755E+01
 0.00000E+00  1.77862E-01 -1.02336E+02 -7.81871E+01
 0.00000E+00  2.00291E-01 -1.01848E+02 -7.80029E+01
 0.00000E+00  2.22818E-01 -1.01335E+02 -7.78969E+01
 0.00000E+00  2.45466E-01 -1.00813E+02 -7.78182E+01
 0.00000E+00  2.68262E-01 -1.00295E+02 -7.77613E+01
 0.00000E+00  2.91234E-01 -9.98039E+01 -7.77403E+01
 0.00000E+00  3.14415E-01 -9.93629E+01 -7.78123E+01
 0.00000E+00  3.37838E-01 -9.90025E+01 -7.80525E+01
 0.00000E+00  3.61542E-01 -9.87581E+01 -7.84677E+01
 0.00000E+00  3.85568E-01 -9.86672E+01 -7.90103E+01
 0.00000E+00  4.09961E-01 -9.87606E+01 -7.98164E+01
 0.00000E+00  4.34770E-01 -9.90330E+01 -8.12972E+01
 0.00000E+00  4.60046E-01 -9.93592E+01 -8.35941E+01
 0.00000E+00  4.85848E-01 -9.92530E+01 -8.58371E+01
 0.00000E+00  5.12236E-01 -9.72603E+01 -8.60861E+01
 0.00000E+00  5.39277E-01 -8.99831E+01 -8.08895E+01
 0.00000E+00  5.67043E-01 -7.29574E+01 -6.59024E+01
 0.00000E+00  5.95611E-01 -4.75141E+01 -4.24365E+01
 0.00000E+00  6.25065E-01 -2.35171E+01 -2.02308E+01
 0.00000E+00  6.55494E-01 -8.27983E+00 -6.46810E+00
 0.00000E+00  6.86995E-01 -1.74666E+00 -9.59770E-01
 0.00000E+00  7.19671E-01 -1.60268E-01  6.19068E-02
 0.00000E+00  7.53635E-01 -4.01825E-03 -1.54037E-02
 0.00000E+00  7.89004E-01 -1.37186E-05 -5.43084E-02
 0.00000E+00  8.25907E-01 -8.03336E-09 -4.78437E-02
 0.00000E+00  8.64478E-01 -4.66583E-09 -4.06750E-02
 0.00000E+00  9.04862E-01  0.00000E+00 -3.16578E-02
 0.00000E+00  9.47210E-01  0.00000E+00 -2.27809E-02
 0.00000E+00  9.91682E-01  0.00000E+00 -1.53002E-02
 0.00000E+00  1.03845E+00  0.00000E+00 -8.45286E-03
 0.00000E+00  1.08768E+00  0.00000E+00 -3.35180E-03
 0.00000E+00  1.13956E+00  0.00000E+00 -8.19503E-04

 2.21816E-02  0.00000E+00 -1.04369E+02 -7.88393E+01
 2.21816E-02  2.21816E-02 -1.04334E+02 -7.88652E+01
 2.21816E-02  4.43647E-02 -1.04232E+02 -7.89306E+01
 2.21816E-02  6.65527E-02 -1.04062E+02 -7.89525E+01
 2.21816E-02  8.87518E-02 -1.03825E+02 -7.88560E+01
 2.21816E-02  1.10970E-01 -1.03525E+02 -7.86364E+01
 2.21816E-02  1.33219E-01 -1.03167E+02 -7.84398E+01
 2.21816E-02  1.55511E-01 -1.02759E+02 -7.83905E+01
 2.21816E-02  1.77862E-01 -1.02307E+02 -7.83934E+01
 2.21816E-02  2.00291E-01 -1.01820E+02 -7.83357E+01
 2.21816E-02  2.22818E-01 -1.01309E+02 -7.81812E+01
 2.21816E-02  2.45466E-01 -1.00788E+02 -7.79414E+01
 2.21816E-02  2.68262E-01 -1.00272E+02 -7.77584E+01
 2.21816E-02  2.91234E-01 -9.97819E+01 -7.77812E+01
 2.21816E-02  3.14415E-01 -9.93422E+01 -7.79542E+01
 2.21816E-02  3.37838E-01 -9.89830E+01 -7.81466E+01
 2.21816E-02  3.61542E-01 -9.87397E+01 -7.84051E+01
 2.21816E-02  3.85568E-01 -9.86497E+01 -7.89188E+01
 2.21816E-02  4.09961E-01 -9.87438E+01 -7.98769E+01
 2.21816E-02  4.34770E-01 -9.90166E+01 -8.14352E+01
 2.21816E-02  4.60046E-01 -9.93429E+01 -8.35623E+01
 2.21816E-02  4.85848E-01 -9.92365E+01 -8.56178E+01
 2.21816E-02  5.12236E-01 -9.72437E+01 -8.59334E+01
 2.21816E-02  5.39277E-01 -8.99674E+01 -8.09321E+01
 2.21816E-02  5.67043E-01 -7.29448E+01 -6.59834E+01
 2.21816E-02  5.95611E-01 -4.75066E+01 -4.24017E+01
 2.21816E-02  6.25065E-01 -2.35139E+01 -2.01356E+01
 2.21816E-02  6.55494E-01 -8.27894E+00 -6.41970E+00
 2.21816E-02  6.86995E-01 -1.74652E+00 -9.56563E-01
 2.21816E-02  7.19671E-01 -1.60258E-01  6.31316E-02
 2.21816E-02  7.53635E-01 -4.01814E-03 -1.02214E-02
 2.21816E-02  7.89004E-01 -1.37216E-05 -5.28739E-02
 2.21816E-02  8.25907E-01 -1.61630E-09 -4.82691E-02
 2.21816E-02  8.64478E-01 -8.18176E-11 -4.04750E-02
 2.21816E-02  9.04862E-01  0.00000E+00 -3.19558E-02
 2.21816E-02  9.47210E-01  0.00000E+00 -2.33104E-02
 2.21816E-02  9.91682E-01  0.00000E+00 -1.50680E-02
 2.21816E-02  1.03845E+00  0.00000E+00 -8.16114E-03
 2.21816E-02  1.08768E+00  0.00000E+00 -3.34194E-03
 2.21816E-02  1.13956E+00  0.00000E+00 -8.40802E-04

 4.43647E-02  0.00000E+00 -1.04266E+02 -7.88750E+01
 4.43647E-02  2.21816E-02 -1.04232E+02 -7.89306E+01
 4.43647E-02  4.43647E-02 -1.04131E+02 -7.90258E+01
 4.43647E-02  6.65527E-02 -1.03962E+02 -7.89543E+01
 4.43647E-02  8.87518E-02 -1.03727E+02 -7.87538E+01
 4.43647E-02  1.10970E-01 -1.03430E+02 -7.86535E+01
 4.43647E-02  1.33219E-01 -1.03076E+02 -7.85886E+01
 4.43647E-02  1.55511E-01 -1.02670E+02 -7.84489E+01
 4.43647E-02  1.77862E-01 -1.02222E+02 -7.82763E+01
 4.43647E-02  2.00291E-01 -1.01739E+02 -7.81267E+01
 4.43647E-02  2.22818E-01 -1.01232E+02 -7.80058E+01
 4.43647E-02  2.45466E-01 -1.00715E+02 -7.79138E+01
 4.43647E-02  2.68262E-01 -1.00203E+02 -7.78622E+01
 4.43647E-02  2.91234E-01 -9.97174E+01 -7.78685E+01
 4.43647E-02  3.14415E-01 -9.92815E+01 -7.79566E+01
 4.43647E-02  3.37838E-01 -9.89259E+01 -7.81572E+01
 4.43647E-02  3.61542E-01 -9.86857E+01 -7.85190E+01
 4.43647E-02  3.85568E-01 -9.85984E+01 -7.91050E+01
 4.43647E-02  4.09961E-01 -9.86944E+01 -8.00414E+01
 4.43647E-02  4.34770E-01 -9.89683E+01 -8.15299E+01
 4.43647E-02  4.60046E-01 -9.92945E+01 -8.35852E+01
 4.43647E-02  4.85848E-01 -9.91873E+01 -8.55746E+01
 4.43647E-02  5.12236E-01 -9.71936E+01 -8.58331E+01
 4.43647E-02  5.39277E-01 -8.99196E+01 -8.08013E+01
 4.43647E-02  5.67043E-01 -7.29065E+01 -6.58713E+01
 4.43647E-02  5.95611E-01 -4.74838E+01 -4.23368E+01
 4.43647E-02  6.25065E-01 -2.35045E+01 -2.00912E+01
 4.43647E-02  6.55494E-01 -8.27633E+00 -6.36308E+00
 4.43647E-02  6.86995E-01 -1.74610E+00 -9.00917E-01
 4.43647E-02  7.19671E-01 -1.60230E-01  9.30853E-02
 4.43647E-02  7.53635E-01 -4.01765E-03 -1.12600E-03
 4.43647E-02  7.89004E-01 -1.37206E-05 -5.01914E-02
 4.43647E-02  8.25907E-01 -1.55347E-09 -4.76979E-02
 4.43647E-02  8.64478E-01 -1.04759E-11 -4.09219E-02
 4.43647E-02  9.04862E-01  0.00000E+00 -3.19689E-02
 4.43647E-02  9.47210E-01  0.00000E+00 -2.29877E-02
 4.43647E-02  9.91682E-01  0.00000E+00 -1.51628E-02
 4.43647E-02  1.03845E+00  0.00000E+00 -8.28167E-03
 4.43647E-02  1.08768E+00  0.00000E+00 -3.37399E-03
 4.43647E-02  1.13956E+00  0.00000E+00 -9.58736E-04

 6.65527E-02  0.00000E+00 -1.04095E+02 -7.88139E+01
 6.65527E-02  2.21816E-02 -1.04062E+02 -7.89525E+01
 6.65527E-02  4.43647E-02 -1.03962E+02 -7.89543E+01
 6.65527E-02  6.65527E-02 -1.03796E+02 -7.87742E+01
 6.65527E-02  8.87518E-02 -1.03564E+02 -7.85650E+01
 6.65527E-02  1.10970E-01 -1.03271E+02 -7.85527E+01
 6.65527E-02  1.33219E-01 -1.02922E+02 -7.85783E+01
 6.65527E-02  1.55511E-01 -1.02522E+02 -7.84389E+01
 6.65527E-02  1.77862E-01 -1.02080E+02 -7.81798E+01
 6.65527E-02  2.00291E-01 -1.01603E+02 -7.79049E+01
 6.65527E-02  2.22818E-01 -1.01103E+02 -7.77465E+01
 6.65527E-02  2.45466E-01 -1.00593E+02 -7.77886E+01
 6.65527E-02  2.68262E-01 -1.00089E+02 -7.78937E+01
 6.65527E-02  2.91234E-01 -9.96093E+01 -7.79047E+01
 6.65527E-02  3.14415E-01 -9.91801E+01 -7.79150E+01
 6.65527E-02  3.37838E-01 -9.88307E+01 -7.81209E+01
 6.65527E-02  3.61542E-01 -9.85962E+01 -7.85882E+01
 6.65527E-02  3.85568E-01 -9.85137E+01 -7.92777E+01
 6.65527E-02  4.09961E-01 -9.86136E+01 -8.02560E+01
 6.65527E-02  4.34770E-01 -9.88902E+01 -8.17406E+01
 6.65527E-02  4.60046E-01 -9.92177E+01 -8.37599E+01
 6.65527E-02  4.85848E-01 -9.91105E+01 -8.56641E+01
 6.65527E-02  5.12236E-01 -9.71173E+01 -8.57770E+01
 6.65527E-02  5.39277E-01 -8.98480E+01 -8.06137E+01
 6.65527E-02  5.67043E-01 -7.28496E+01 -6.56737E+01
 6.65527E-02  5.95611E-01 -4.74499E+01 -4.22244E+01
 6.65527E-02  6.25065E-01 -2.34903E+01 -2.00322E+01
 6.65527E-02  6.55494E-01 -8.27230E+00 -6.29489E+00
 6.65527E-02  6.86995E-01 -1.74542E+00 -8.31682E-01
 6.65527E-02  7.19671E-01 -1.60183E-01  1.32117E-01
 6.65527E-02  7.53635E-01 -4.01678E-03  1.19974E-02
 6.65527E-02  7.89004E-01 -1.37186E-05 -4.60060E-02
 6.65527E-02  8.25907E-01 -1.56041E-09 -4.62011E-02
 6.65527E-02  8.64478E-01  1.10416E-12 -4.03721E-02
 6.65527E-02  9.04862E-01  0.00000E+00 -3.14869E-02
 6.65527E-02  9.47210E-01  0.00000E+00 -2.24280E-02
 6.65527E-02  9.91682E-01  0.00000E+00 -1.47743E-02
 6.65527E-02  1.03845E+00  0.00000E+00 -8.19778E-03
 6.65527E-02  1.08768E+00  0.00000E+00 -3.50232E-03
 6.65527E-02  1.13956E+00  0.00000E+00 -1.09854E-03

 8.87518E-02  0.00000E+00 -1.03858E+02 -7.86632E+01
 8.87518E-02  2.21816E-02 -1.03825E+02 -7.88560E+01
 8.87518E-02  4.43647E-02 -1.03727E+02 -7.87538E+01
 8.87518E-02  6.65527E-02 -1.03564E+02 -7.85650E+01
 8.87518E-02  8.87518E-02 -1.03337E+02 -7.84308E+01
 8.87518E-02  1.10970E-01 -1.03050E+02 -7.83555E+01
 8.87518E-02  1.33219E-01 -1.02707E+02 -7.83288E+01
 8.87518E-02  1.55511E-01 -1.02315E+02 -7.83123E+01
 8.87518E-02  1.77862E-01 -1.01882E+02 -7.81875E+01
 8.87518E-02  2.00291E-01 -1.01414E+02 -7.79069E+01
 8.87518E-02  2.22818E-01 -1.00924E+02 -7.76837E+01
 8.87518E-02  2.45466E-01 -1.00423E+02 -7.77022E+01
 8.87518E-02  2.68262E-01 -9.99284E+01 -7.78215E+01
 8.87518E-02  2.91234E-01 -9.94589E+01 -7.78571E+01
 8.87518E-02  3.14415E-01 -9.90390E+01 -7.78883E+01
 8.87518E-02  3.37838E-01 -9.86986E+01 -7.81040E+01
 8.87518E-02  3.61542E-01 -9.84723E+01 -7.85975E+01
 8.87518E-02  3.85568E-01 -9.83971E+01 -7.93848E+01
 8.87518E-02  4.09961E-01 -9.85031E+01 -8.05190E+01
 8.87518E-02  4.34770E-01 -9.87844E+01 -8.20920E+01
 8.87518E-02  4.60046E-01 -9.91150E+01 -8.40386E+01
 8.87518E-02  4.85848E-01 -9.90097E+01 -8.57745E+01
 8.87518E-02  5.12236E-01 -9.70187E+01 -8.57216E+01
 8.87518E-02  5.39277E-01 -8.97569E+01 -8.04465E+01
 8.87518E-02  5.67043E-01 -7.27779E+01 -6.54807E+01
 8.87518E-02  5.95611E-01 -4.74071E+01 -4.20713E+01
 8.87518E-02  6.25065E-01 -2.34722E+01 -1.99209E+01
 8.87518E-02  6.55494E-01 -8.26705E+00 -6.20345E+00
 8.87518E-02  6.86995E-01 -1.74453E+00 -7.58379E-01
 8.87518E-02  7.19671E-01 -1.60119E-01  1.79738E-01
 8.87518E-02  7.53635E-01 -4.01555E-03  3.50189E-02
 8.87518E-02  7.89004E-01 -1.37156E-05 -3.95564E-02
 8.87518E-02  8.25907E-01 -1.55650E-09 -4.54193E-02
 8.87518E-02  8.64478E-01 -7.24525E-12 -3.90553E-02
 8.87518E-02  9.04862E-01  0.00000E+00 -3.06654E-02
 8.87518E-02  9.47210E-01  0.00000E+00 -2.20934E-02
 8.87518E-02  9.91682E-01  0.00000E+00 -1.40089E-02
 8.87518E-02  1.03845E+00  0.00000E+00 -7.85562E-03
 8.87518E-02  1.08768E+00  0.00000E+00 -3.69113E-03
 8.87518E-02  1.13956E+00  0.00000E+00 -1.22309E-03

 1.10970E-01  0.00000E+00 -1.03557E+02 -7.86872E+01
 1.10970E-01  2.21816E-02 -1.03525E+02 -7.86364E+01
 1.10970E-01  4.43647E-02 -1.03430E+02 -7.86535E+01
 1.10970E-01  6.65527E-02 -1.03271E+02 -7.85527E+01
 1.10970E-01  8.87518E-02 -1.03050E+02 -7.83555E+01
 1.10970E-01  1.10970E-01 -1.02770E+02 -7.82587E+01
 1.10970E-01  1.33219E-01 -1.02436E+02 -7.82351E+01
 1.10970E-01  1.55511E-01 -1.02054E+02 -7.81995E+01
 1.10970E-01  1.77862E-01 -1.01631E+02 -7.81105E+01
 1.10970E-01  2.00291E-01 -1.01175E+02 -7.79619E+01
 1.10970E-01  2.22818E-01 -1.00696E+02 -7.78267E+01
 1.10970E-01  2.45466E-01 -1.00208E+02 -7.77709E+01
 1.10970E-01  2.68262E-01 -9.97256E+01 -7.77668E+01
 1.10970E-01  2.91234E-01 -9.92684E+01 -7.77797E+01
 1.10970E-01  3.14415E-01 -9.88605E+01 -7.78761E+01
 1.10970E-01  3.37838E-01 -9.85315E+01 -7.81677E+01
 1.10970E-01  3.61542E-01 -9.83158E+01 -7.87338E+01
 1.10970E-01  3.85568E-01 -9.82503E+01 -7.96264E+01
 1.10970E-01  4.09961E-01 -9.83646E+01 -8.08802E+01
 1.10970E-01  4.34770E-01 -9.86525E+01 -8.24777E+01
 1.10970E-01  4.60046E-01 -9.89880E+01 -8.42841E+01
 1.10970E-01  4.85848E-01 -9.88860E+01 -8.58180E+01
 1.10970E-01  5.12236E-01 -9.68990E+01 -8.56316E+01
 1.10970E-01  5.39277E-01 -8.96474E+01 -8.02989E+01
 1.10970E-01  5.67043E-01 -7.26922E+01 -6.53090E+01
 1.10970E-01  5.95611E-01 -4.73560E+01 -4.18953E+01
 1.10970E-01  6.25065E-01 -2.34503E+01 -1.97611E+01
 1.10970E-01  6.55494E-01 -8.26069E+00 -6.07205E+00
 1.10970E-01  6.86995E-01 -1.74344E+00 -6.55317E-01
 1.10970E-01  7.19671E-01 -1.60040E-01  2.55279E-01
 1.10970E-01  7.53635E-01 -4.01402E-03  7.69426E-02
 1.10970E-01  7.89004E-01 -1.37119E-05 -2.94601E-02
 1.10970E-01  8.25907E-01 -1.57099E-09 -4.72412E-02
 1.10970E-01  8.64478E-01  7.46578E-12 -3.86543E-02
 1.10970E-01  9.04862E-01  0.00000E+00 -2.98286E-02
 1.10970E-01  9.47210E-01  0.00000E+00 -2.19953E-02
 1.10970E-01  9.91682E-01  0.00000E+00 -1.37275E-02
 1.10970E-01  1.03845E+00  0.00000E+00 -7.74706E-03
 1.10970E-01  1.08768E+00  0.00000E+00 -3.85175E-03
 1.10970E-01  1.13956E+00  0.00000E+00 -1.35399E-03

 1.33219E-01  0.00000E+00 -1.03199E+02 -7.86963E+01
 1.33219E-01  2.21816E-02 -1.03167E+02 -7.84398E+01
 1.33219E-01  4.43647E-02 -1.03076E+02 -7.85886E+01
 1.33219E-01  6.65527E-02 -1.02922E+02 -7.85783E+01
 1.33219E-01  8.87518E-02 -1.02707E+02 -7.83288E+01
 1.33219E-01  1.10970E-01 -1.02436E+02 -7.82351E+01
 1.33219E-01  1.33219E-01 -1.02112E+02 -7.82130E+01
 1.33219E-01  1.55511E-01 -1.01742E+02 -7.81018E+01
 1.33219E-01  1.77862E-01 -1.01331E+02 -7.79887E+01
 1.33219E-01  2.00291E-01 -1.00889E+02 -7.79569E+01
 1.33219E-01  2.22818E-01 -1.00425E+02 -7.79286E+01
 1.33219E-01  2.45466E-01 -9.99510E+01 -7.78316E+01
 1.33219E-01  2.68262E-01 -9.94833E+01 -7.77340E+01
 1.33219E-01  2.91234E-01 -9.90408E+01 -7.77378E+01
 1.33219E-01  3.14415E-01 -9.86473E+01 -7.79114E+01
 1.33219E-01  3.37838E-01 -9.83321E+01 -7.83129E+01
 1.33219E-01  3.61542E-01 -9.81294E+01 -7.89877E+01
 1.33219E-01  3.85568E-01 -9.80756E+01 -7.99693E+01
 1.33219E-01  4.09961E-01 -9.82001E+01 -8.12668E+01
 1.33219E-01  4.34770E-01 -9.84964E+01 -8.28255E+01
 1.33219E-01  4.60046E-01 -9.88382E+01 -8.44959E+01
 1.33219E-01  4.85848E-01 -9.87409E+01 -8.58656E+01
 1.33219E-01  5.12236E-01 -9.67593E+01 -8.55670E+01
 1.33219E-01  5.39277E-01 -8.95202E+01 -8.01695E+01
 1.33219E-01  5.67043E-01 -7.25929E+01 -6.51244E+01
 1.33219E-01  5.95611E-01 -4.72968E+01 -4.16706E+01
 1.33219E-01  6.25065E-01 -2.34251E+01 -1.95411E+01
 1.33219E-01  6.55494E-01 -8.25335E+00 -5.89475E+00
 1.33219E-01  6.86995E-01 -1.74219E+00 -5.20446E-01
 1.33219E-01  7.19671E-01 -1.59949E-01  3.56894E-01
 1.33219E-01  7.53635E-01 -4.01228E-03  1.36142E-01
 1.33219E-01  7.89004E-01 -1.37076E-05 -1.41513E-02
 1.33219E-01  8.25907E-01 -1.56192E-09 -4.95655E-02
 1.33219E-01  8.64478E-01 -5.48145E-12 -3.86054E-02
 1.33219E-01  9.04862E-01  0.00000E+00 -2.87696E-02
 1.33219E-01  9.47210E-01  0.00000E+00 -2.18439E-02
 1.33219E-01  9.91682E-01  0.00000E+00 -1.38944E-02
 1.33219E-01  1.03845E+00  0.00000E+00 -7.92211E-03
 1.33219E-01  1.08768E+00  0.00000E+00 -3.99906E-03
 1.33219E-01  1.13956E+00  0.00000E+00 -1.50006E-03

 1.55511E-01  0.00000E+00 -1.02789E+02 -7.84755E+01
 1.55511E-01  2.21816E-02 -1.02759E+02 -7.83905E+01
 1.55511E-01  4.43647E-02 -1.02670E+02 -7.84489E+01
 1.55511E-01  6.65527E-02 -1.02522E+02 -7.84389E+01
 1.55511E-01  8.87518E-02 -1.02315E+02 -7.83123E+01
 1.55511E-01  1.10970E-01 -1.02054E+02 -7.81995E+01
 1.55511E-01  1.33219E-01 -1.01742E+02 -7.81018E+01
 1.55511E-01  1.55511E-01 -1.01384E+02 -7.79943E+01
 1.55511E-01  1.77862E-01 -1.00988E+02 -7.79008E+01
 1.55511E-01  2.00291E-01 -1.00561E+02 -7.78409E+01
 1.55511E-01  2.22818E-01 -1.00113E+02 -7.77892E+01
 1.55511E-01  2.45466E-01 -9.96564E+01 -7.77285E+01
 1.55511E-01  2.68262E-01 -9.92056E+01 -7.77038E+01
 1.55511E-01  2.91234E-01 -9.87800E+01 -7.77799E+01
 1.55511E-01  3.14415E-01 -9.84031E+01 -7.80284E+01
 1.55511E-01  3.37838E-01 -9.81038E+01 -7.85248E+01
 1.55511E-01  3.61542E-01 -9.79160E+01 -7.92947E+01
 1.55511E-01  3.85568E-01 -9.78759E+01 -8.03216E+01
 1.55511E-01  4.09961E-01 -9.80125E+01 -8.15959E+01
 1.55511E-01  4.34770E-01 -9.83186E+01 -8.30978E+01
 1.55511E-01  4.60046E-01 -9.86680E+01 -8.47064E+01
 1.55511E-01  4.85848E-01 -9.85765E+01 -8.59961E+01
 1.55511E-01  5.12236E-01 -9.66014E+01 -8.55829E+01
 1.55511E-01  5.39277E-01 -8.93766E+01 -8.00552E+01
 1.55511E-01  5.67043E-01 -7.24811E+01 -6.49005E+01
 1.55511E-01  5.95611E-01 -4.72304E+01 -4.13878E+01
 1.55511E-01  6.25065E-01 -2.33969E+01 -1.92682E+01
 1.55511E-01  6.55494E-01 -8.24520E+00 -5.68045E+00
 1.55511E-01  6.86995E-01 -1.74081E+00 -3.62109E-01
 1.55511E-01  7.19671E-01 -1.59852E-01  4.75094E-01
 1.55511E-01  7.53635E-01 -4.01045E-03  2.07137E-01
 1.55511E-01  7.89004E-01 -1.37033E-05  8.25523E-03
 1.55511E-01  8.25907E-01 -1.56520E-09 -4.89104E-02
 1.55511E-01  8.64478E-01 -3.47416E-13 -3.81200E-02
 1.55511E-01  9.04862E-01  0.00000E+00 -2.75825E-02
 1.55511E-01  9.47210E-01  0.00000E+00 -2.14229E-02
 1.55511E-01  9.91682E-01  0.00000E+00 -1.41915E-02
 1.55511E-01  1.03845E+00  0.00000E+00 -8.26051E-03
 1.55511E-01  1.08768E+00  0.00000E+00 -4.16567E-03
 1.55511E-01  1.13956E+00  0.00000E+00 -1.65518E-03

 1.77862E-01  0.00000E+00 -1.02336E+02 -7.81871E+01
 1.77862E-01  2.21816E-02 -1.02307E+02 -7.83934E+01
 1.77862E-01  4.43647E-02 -1.02222E+02 -7.82763E+01
 1.77862E-01  6.65527E-02 -1.02080E+02 -7.81798E+01
 1.77862E-01  8.87518E-02 -1.01882E+02 -7.81875E+01
 1.77862E-01  1.10970E-01 -1.01631E+02 -7.81105E+01
 1.77862E-01  1.33219E-01 -1.01331E+02 -7.79887E+01
 1.77862E-01  1.55511E-01 -1.00988E+02 -7.79008E+01
 1.77862E-01  1.77862E-01 -1.00608E+02 -7.78115E+01
 1.77862E-01  2.00291E-01 -1.00198E+02 -7.76926E+01
 1.77862E-01  2.22818E-01 -9.97680E+01 -7.76033E+01
 1.77862E-01  2.45466E-01 -9.93296E+01 -7.76060E+01
 1.77862E-01  2.68262E-01 -9.88977E+01 -7.77024E+01
 1.77862E-01  2.91234E-01 -9.84909E+01 -7.78905E+01
 1.77862E-01  3.14415E-01 -9.81324E+01 -7.82280E+01
 1.77862E-01  3.37838E-01 -9.78510E+01 -7.87980E+01
 1.77862E-01  3.61542E-01 -9.76800E+01 -7.96168E+01
 1.77862E-01  3.85568E-01 -9.76553E+01 -8.06449E+01
 1.77862E-01  4.09961E-01 -9.78054E+01 -8.18745E+01
 1.77862E-01  4.34770E-01 -9.81228E+01 -8.33286E+01
 1.77862E-01  4.60046E-01 -9.84808E+01 -8.49124E+01
 1.77862E-01  4.85848E-01 -9.83957E+01 -8.61551E+01
 1.77862E-01  5.12236E-01 -9.64279E+01 -8.56236E+01
 1.77862E-01  5.39277E-01 -8.92190E+01 -7.99451E+01
 1.77862E-01  5.67043E-01 -7.23585E+01 -6.46840E+01
 1.77862E-01  5.95611E-01 -4.71578E+01 -4.11343E+01
 1.77862E-01  6.25065E-01 -2.33664E+01 -1.90259E+01
 1.77862E-01  6.55494E-01 -8.23649E+00 -5.47404E+00
 1.77862E-01  6.86995E-01 -1.73937E+00 -1.97151E-01
 1.77862E-01  7.19671E-01 -1.59753E-01  5.97747E-01
 1.77862E-01  7.53635E-01 -4.00868E-03  2.82884E-01
 1.77862E-01  7.89004E-01 -1.36996E-05  4.04578E-02
 1.77862E-01  8.25907E-01 -1.56236E-09 -4.14209E-02
 1.77862E-01  8.64478E-01 -1.58388E-12 -3.79700E-02
 1.77862E-01  9.04862E-01  0.00000E+00 -2.78451E-02
 1.77862E-01  9.47210E-01  0.00000E+00 -2.10379E-02
 1.77862E-01  9.91682E-01  0.00000E+00 -1.43170E-02
 1.77862E-01  1.03845E+00  0.00000E+00 -8.55623E-03
 1.77862E-01  1.08768E+00  0.00000E+00 -4.33593E-03
 1.77862E-01  1.13956E+00  0.00000E+00 -1.78021E-03

 2.00291E-01  0.00000E+00 -1.01848E+02 -7.80029E+01
 2.00291E-01  2.21816E-02 -1.01820E+02 -7.83357E+01
 2.00291E-01  4.43647E-02 -1.01739E+02 -7.81267E+01
 2.00291E-01  6.65527E-02 -1.01603E+02 -7.79049E+01
 2.00291E-01  8.87518E-02 -1.01414E+02 -7.79069E+01
 2.00291E-01  1.10970E-01 -1.01175E+02 -7.79619E+01
 2.00291E-01  1.33219E-01 -1.00889E+02 -7.79569E+01
 2.00291E-01  1.55511E-01 -1.00561E+02 -7.78409E+01
 2.00291E-01  1.77862E-01 -1.00198E+02 -7.76926E+01
 2.00291E-01  2.00291E-01 -9.98065E+01 -7.75951E+01
 2.00291E-01  2.22818E-01 -9.93958E+01 -7.75662E+01
 2.00291E-01  2.45466E-01 -9.89775E+01 -7.76162E+01
 2.00291E-01  2.68262E-01 -9.85659E+01 -7.77703E+01
 2.00291E-01  2.91234E-01 -9.81796E+01 -7.80588E+01
 2.00291E-01  3.14415E-01 -9.78413E+01 -7.85033E+01
 2.00291E-01  3.37838E-01 -9.75793E+01 -7.91246E+01
 2.00291E-01  3.61542E-01 -9.74267E+01 -7.99327E+01
 2.00291E-01  3.85568E-01 -9.74189E+01 -8.09274E+01
 2.00291E-01  4.09961E-01 -9.75838E+01 -8.21262E+01
 2.00291E-01  4.34770E-01 -9.79135E+01 -8.35519E+01
 2.00291E-01  4.60046E-01 -9.82809E+01 -8.51022E+01
 2.00291E-01  4.85848E-01 -9.82028E+01 -8.62814E+01
 2.00291E-01  5.12236E-01 -9.62425E+01 -8.56371E+01
 2.00291E-01  5.39277E-01 -8.90504E+01 -7.98401E+01
 2.00291E-01  5.67043E-01 -7.22275E+01 -6.45246E+01
 2.00291E-01  5.95611E-01 -4.70807E+01 -4.09804E+01
 2.00291E-01  6.25065E-01 -2.33343E+01 -1.88713E+01
 2.00291E-01  6.55494E-01 -8.22756E+00 -5.29859E+00
 2.00291E-01  6.86995E-01 -1.73794E+00 -2.63794E-02
 2.00291E-01  7.19671E-01 -1.59660E-01  7.25722E-01
 2.00291E-01  7.53635E-01 -4.00716E-03  3.62978E-01
 2.00291E-01  7.89004E-01 -1.36971E-05  8.38724E-02
 2.00291E-01  8.25907E-01 -1.56228E-09 -2.57067E-02
 2.00291E-01  8.64478E-01 -5.69393E-15 -3.83768E-02
 2.00291E-01  9.04862E-01  0.00000E+00 -3.02779E-02
 2.00291E-01  9.47210E-01  0.00000E+00 -2.10286E-02
 2.00291E-01  9.91682E-01  0.00000E+00 -1.41626E-02
 2.00291E-01  1.03845E+00  0.00000E+00 -8.67378E-03
 2.00291E-01  1.08768E+00  0.00000E+00 -4.48840E-03
 2.00291E-01  1.13956E+00  0.00000E+00 -1.85250E-03

 2.22818E-01  0.00000E+00 -1.01335E+02 -7.78969E+01
 2.22818E-01  2.21816E-02 -1.01309E+02 -7.81812E+01
 2.22818E-01  4.43647E-02 -1.01232E+02 -7.80058E+01
 2.22818E-01  6.65527E-02 -1.01103E+02 -7.77465E+01
 2.22818E-01  8.87518E-02 -1.00924E+02 -7.76837E+01
 2.22818E-01  1.10970E-01 -1.00696E+02 -7.78267E+01
 2.22818E-01  1.33219E-01 -1.00425E+02 -7.79286E+01
 2.22818E-01  1.55511E-01 -1.00113E+02 -7.77892E+01
 2.22818E-01  1.77862E-01 -9.97680E+01 -7.76033E+01
 2.22818E-01  2.00291E-01 -9.93958E+01 -7.75662E+01
 2.22818E-01  2.22818E-01 -9.90056E+01 -7.76359E+01
 2.22818E-01  2.45466E-01 -9.86085E+01 -7.77531E+01
 2.22818E-01  2.68262E-01 -9.82186E+01 -7.79618E+01
 2.22818E-01  2.91234E-01 -9.78540E+01 -7.83254E+01
 2.22818E-01  3.14415E-01 -9.75372E+01 -7.88407E+01
 2.22818E-01  3.37838E-01 -9.72960E+01 -7.94805E+01
 2.22818E-01  3.61542E-01 -9.71632E+01 -8.02558E+01
 2.22818E-01  3.85568E-01 -9.71735E+01 -8.12058E+01
 2.22818E-01  4.09961E-01 -9.73544E+01 -8.23691E+01
 2.22818E-01  4.34770E-01 -9.76972E+01 -8.37582E+01
 2.22818E-01  4.60046E-01 -9.80744E+01 -8.52591E+01
 2.22818E-01  4.85848E-01 -9.80032E+01 -8.63724E+01
 2.22818E-01  5.12236E-01 -9.60503E+01 -8.56482E+01
 2.22818E-01  5.39277E-01 -8.88751E+01 -7.97807E+01
 2.22818E-01  5.67043E-01 -7.20914E+01 -6.44363E+01
 2.22818E-01  5.95611E-01 -4.70012E+01 -4.08872E+01
 2.22818E-01  6.25065E-01 -2.33020E+01 -1.87353E+01
 2.22818E-01  6.55494E-01 -8.21887E+00 -5.08928E+00
 2.22818E-01  6.86995E-01 -1.73662E+00  2.02881E-01
 2.22818E-01  7.19671E-01 -1.59583E-01  9.00682E-01
 2.22818E-01  7.53635E-01 -4.00618E-03  4.67979E-01
 2.22818E-01  7.89004E-01 -1.36967E-05  1.35490E-01
 2.22818E-01  8.25907E-01 -1.56448E-09 -8.10106E-03
 2.22818E-01  8.64478E-01 -2.77731E-12 -3.69715E-02
 2.22818E-01  9.04862E-01  0.00000E+00 -3.21154E-02
 2.22818E-01  9.47210E-01  0.00000E+00 -2.15219E-02
 2.22818E-01  9.91682E-01  0.00000E+00 -1.41969E-02
 2.22818E-01  1.03845E+00  0.00000E+00 -8.74409E-03
 2.22818E-01  1.08768E+00  0.00000E+00 -4.61311E-03
 2.22818E-01  1.13956E+00  0.00000E+00 -1.91922E-03

 2.45466E-01  0.00000E+00 -1.00813E+02 -7.78182E+01
 2.45466E-01  2.21816E-02 -1.00788E+02 -7.79414E+01
 2.45466E-01  4.43647E-02 -1.00715E+02 -7.79138E+01
 2.45466E-01  6.65527E-02 -1.00593E+02 -7.77886E+01
 2.45466E-01  8.87518E-02 -1.00423E+02 -7.77022E+01
 2.45466E-01  1.10970E-01 -1.00208E+02 -7.77709E+01
 2.45466E-01  1.33219E-01 -9.99510E+01 -7.78316E+01
 2.45466E-01  1.55511E-01 -9.96564E+01 -7.77285E+01
 2.45466E-01  1.77862E-01 -9.93296E+01 -7.76060E+01
 2.45466E-01  2.00291E-01 -9.89775E+01 -7.76162E+01
 2.45466E-01  2.22818E-01 -9.86085E+01 -7.77531E+01
 2.45466E-01  2.45466E-01 -9.82335E+01 -7.79870E+01
 2.45466E-01  2.68262E-01 -9.78662E+01 -7.83088E+01
 2.45466E-01  2.91234E-01 -9.75243E+01 -7.87177E+01
 2.45466E-01  3.14415E-01 -9.72301E+01 -7.92234E+01
 2.45466E-01  3.37838E-01 -9.70108E+01 -7.98429E+01
 2.45466E-01  3.61542E-01 -9.68987E+01 -8.05979E+01
 2.45466E-01  3.85568E-01 -9.69281E+01 -8.15124E+01
 2.45466E-01  4.09961E-01 -9.71256E+01 -8.26197E+01
 2.45466E-01  4.34770E-01 -9.74820E+01 -8.39438E+01
 2.45466E-01  4.60046E-01 -9.78690E+01 -8.53833E+01
 2.45466E-01  4.85848E-01 -9.78043E+01 -8.64467E+01
 2.45466E-01  5.12236E-01 -9.58577E+01 -8.56906E+01
 2.45466E-01  5.39277E-01 -8.86987E+01 -7.97973E+01
 2.45466E-01  5.67043E-01 -7.19544E+01 -6.44145E+01
 2.45466E-01  5.95611E-01 -4.69222E+01 -4.08029E+01
 2.45466E-01  6.25065E-01 -2.32708E+01 -1.85497E+01
 2.45466E-01  6.55494E-01 -8.21100E+00 -4.79597E+00
 2.45466E-01  6.86995E-01 -1.73556E+00  5.23735E-01
 2.45466E-01  7.19671E-01 -1.59536E-01  1.15026E+00
 2.45466E-01  7.53635E-01 -4.00609E-03  6.13814E-01
 2.45466E-01  7.89004E-01 -1.36999E-05  1.94826E-01
 2.45466E-01  8.25907E-01 -1.56366E-09  7.89763E-03
 2.45466E-01  8.64478E-01 -4.54045E-12 -3.16606E-02
 2.45466E-01  9.04862E-01  0.00000E+00 -3.11709E-02
 2.45466E-01  9.47210E-01  0.00000E+00 -2.24828E-02
 2.45466E-01  9.91682E-01  0.00000E+00 -1.47971E-02
 2.45466E-01  1.03845E+00  0.00000E+00 -8.91759E-03
 2.45466E-01  1.08768E+00  0.00000E+00 -4.71394E-03
 2.45466E-01  1.13956E+00  0.00000E+00 -2.02444E-03

 2.68262E-01  0.00000E+00 -1.00295E+02 -7.77613E+01
 2.68262E-01  2.21816E-02 -1.00272E+02 -7.77584E+01
 2.68262E-01  4.43647E-02 -1.00203E+02 -7.78622E+01
 2.68262E-01  6.65527E-02 -1.00089E+02 -7.78937E+01
 2.68262E-01  8.87518E-02 -9.99284E+01 -7.78215E+01
 2.68262E-01  1.10970E-01 -9.97256E+01 -7.77668E+01
 2.68262E-01  1.33219E-01 -9.94833E+01 -7.77340E+01
 2.68262E-01  1.55511E-01 -9.92056E+01 -7.77038E+01
 2.68262E-01  1.77862E-01 -9.88977E+01 -7.77024E+01
 2.68262E-01  2.00291E-01 -9.85659E+01 -7.77703E+01
 2.68262E-01  2.22818E-01 -9.82186E+01 -7.79618E+01
 2.68262E-01  2.45466E-01 -9.78662E+01 -7.83088E+01
 2.68262E-01  2.68262E-01 -9.75222E+01 -7.87372E+01
 2.68262E-01  2.91234E-01 -9.72037E+01 -7.91642E+01
 2.68262E-01  3.14415E-01 -9.69327E+01 -7.96241E+01
 2.68262E-01  3.37838E-01 -9.67360E+01 -8.02006E+01
 2.68262E-01  3.61542E-01 -9.66454E+01 -8.09326E+01
 2.68262E-01  3.85568E-01 -9.66943E+01 -8.18209E+01
 2.68262E-01  4.09961E-01 -9.69089E+01 -8.28860E+01
 2.68262E-01  4.34770E-01 -9.72789E+01 -8.41580E+01
 2.68262E-01  4.60046E-01 -9.76752E+01 -8.55438E+01
 2.68262E-01  4.85848E-01 -9.76156E+01 -8.65605E+01
 2.68262E-01  5.12236E-01 -9.56733E+01 -8.57729E+01
 2.68262E-01  5.39277E-01 -8.85281E+01 -7.98468E+01
 2.68262E-01  5.67043E-01 -7.18219E+01 -6.44052E+01
 2.68262E-01  5.95611E-01 -4.68473E+01 -4.07074E+01
 2.68262E-01  6.25065E-01 -2.32429E+01 -1.83465E+01
 2.68262E-01  6.55494E-01 -8.20475E+00 -4.49497E+00
 2.68262E-01  6.86995E-01 -1.73493E+00  8.49218E-01
 2.68262E-01  7.19671E-01 -1.59536E-01  1.41388E+00
 2.68262E-01  7.53635E-01 -4.00737E-03  7.81274E-01
 2.68262E-01  7.89004E-01 -1.37083E-05  2.74722E-01
 2.68262E-01  8.25907E-01 -1.56678E-09  3.60139E-02
 2.68262E-01  8.64478E-01  3.47448E-12 -2.34976E-02
 2.68262E-01  9.04862E-01  0.00000E+00 -3.02777E-02
 2.68262E-01  9.47210E-01  0.00000E+00 -2.33855E-02
 2.68262E-01  9.91682E-01  0.00000E+00 -1.55249E-02
 2.68262E-01  1.03845E+00  0.00000E+00 -9.21737E-03
 2.68262E-01  1.08768E+00  0.00000E+00 -4.84146E-03
 2.68262E-01  1.13956E+00  0.00000E+00 -2.14562E-03

 2.91234E-01  0.00000E+00 -9.98039E+01 -7.77403E+01
 2.91234E-01  2.21816E-02 -9.97819E+01 -7.77812E+01
 2.91234E-01  4.43647E-02 -9.97174E+01 -7.78685E+01
 2.91234E-01  6.65527E-02 -9.96093E+01 -7.79047E+01
 2.91234E-01  8.87518E-02 -9.94589E+01 -7.78571E+01
 2.91234E-01  1.10970E-01 -9.92684E+01 -7.77797E+01
 2.91234E-01  1.33219E-01 -9.90408E+01 -7.77378E+01
 2.91234E-01  1.55511E-01 -9.87800E+01 -7.77799E+01
 2.91234E-01  1.77862E-01 -9.84909E+01 -7.78905E+01
 2.91234E-01  2.00291E-01 -9.81796E+01 -7.80588E+01
 2.91234E-01  2.22818E-01 -9.78540E+01 -7.83254E+01
 2.91234E-01  2.45466E-01 -9.75243E+01 -7.87177E+01
 2.91234E-01  2.68262E-01 -9.72037E+01 -7.91642E+01
 2.91234E-01  2.91234E-01 -9.69090E+01 -7.95867E+01
 2.91234E-01  3.14415E-01 -9.66615E+01 -8.00213E+01
 2.91234E-01  3.37838E-01 -9.64877E+01 -8.05536E+01
 2.91234E-01  3.61542E-01 -9.64188E+01 -8.12389E+01
 2.91234E-01  3.85568E-01 -9.64875E+01 -8.21059E+01
 2.91234E-01  4.09961E-01 -9.67189E+01 -8.31796E+01
 2.91234E-01  4.34770E-01 -9.71018E+01 -8.44565E+01
 2.91234E-01  4.60046E-01 -9.75060E+01 -8.58133E+01
 2.91234E-01  4.85848E-01 -9.74491E+01 -8.67687E+01
 2.91234E-01  5.12236E-01 -9.55076E+01 -8.58975E+01
 2.91234E-01  5.39277E-01 -8.83721E+01 -7.98796E+01
 2.91234E-01  5.67043E-01 -7.17004E+01 -6.43563E+01
 2.91234E-01  5.95611E-01 -4.67809E+01 -4.05953E+01
 2.91234E-01  6.25065E-01 -2.32207E+01 -1.81795E+01
 2.91234E-01  6.55494E-01 -8.20110E+00 -4.28233E+00
 2.91234E-01  6.86995E-01 -1.73497E+00  1.07741E+00
 2.91234E-01  7.19671E-01 -1.59608E-01  1.62084E+00
 2.91234E-01  7.53635E-01 -4.01063E-03  9.46817E-01
 2.91234E-01  7.89004E-01 -1.37242E-05  3.88850E-01
 2.91234E-01  8.25907E-01 -1.57012E-09  9.17606E-02
 2.91234E-01  8.64478E-01 -1.90567E-12 -1.33674E-02
 2.91234E-01  9.04862E-01  0.00000E+00 -3.25631E-02
 2.91234E-01  9.47210E-01  0.00000E+00 -2.37404E-02
 2.91234E-01  9.91682E-01  0.00000E+00 -1.58690E-02
 2.91234E-01  1.03845E+00  0.00000E+00 -9.62803E-03
 2.91234E-01  1.08768E+00  0.00000E+00 -5.04842E-03
 2.91234E-01  1.13956E+00  0.00000E+00 -2.25154E-03

 3.14415E-01  0.00000E+00 -9.93629E+01 -7.78123E+01
 3.14415E-01  2.21816E-02 -9.93422E+01 -7.79542E+01
 3.14415E-01  4.43647E-02 -9.92815E+01 -7.79566E+01
 3.14415E-01  6.65527E-02 -9.91801E+01 -7.79150E+01
 3.14415E-01  8.87518E-02 -9.90390E+01 -7.78883E+01
 3.14415E-01  1.10970E-01 -9.88605E+01 -7.78761E+01
 3.14415E-01  1.33219E-01 -9.86473E+01 -7.79114E+01
 3.14415E-01  1.55511E-01 -9.84031E+01 -7.80284E+01
 3.14415E-01  1.77862E-01 -9.81324E+01 -7.82280E+01
 3.14415E-01  2.00291E-01 -9.78413E+01 -7.85033E+01
 3.14415E-01  2.22818E-01 -9.75372E+01 -7.88407E+01
 3.14415E-01  2.45466E-01 -9.72301E+01 -7.92234E+01
 3.14415E-01  2.68262E-01 -9.69327E+01 -7.96241E+01
 3.14415E-01  2.91234E-01 -9.66615E+01 -8.00213E+01
 3.14415E-01  3.14415E-01 -9.64374E+01 -8.04433E+01
 3.14415E-01  3.37838E-01 -9.62864E+01 -8.09434E+01
 3.14415E-01  3.61542E-01 -9.62389E+01 -8.15847E+01
 3.14415E-01  3.85568E-01 -9.63269E+01 -8.24370E+01
 3.14415E-01  4.09961E-01 -9.65743E+01 -8.35344E+01
 3.14415E-01  4.34770E-01 -9.69685E+01 -8.48283E+01
 3.14415E-01  4.60046E-01 -9.73780E+01 -8.61559E+01
 3.14415E-01  4.85848E-01 -9.73196E+01 -8.70366E+01
 3.14415E-01  5.12236E-01 -9.53731E+01 -8.60589E+01
 3.14415E-01  5.39277E-01 -8.82405E+01 -7.99276E+01
 3.14415E-01  5.67043E-01 -7.15972E+01 -6.43178E+01
 3.14415E-01  5.95611E-01 -4.67278E+01 -4.05107E+01
 3.14415E-01  6.25065E-01 -2.32069E+01 -1.80738E+01
 3.14415E-01  6.55494E-01 -8.20126E+00 -4.16136E+00
 3.14415E-01  6.86995E-01 -1.73596E+00  1.22189E+00
 3.14415E-01  7.19671E-01 -1.59781E-01  1.79014E+00
 3.14415E-01  7.53635E-01 -4.01670E-03  1.11956E+00
 3.14415E-01  7.89004E-01 -1.37506E-05  5.31686E-01
 3.14415E-01  8.25907E-01 -1.57516E-09  1.71293E-01
 3.14415E-01  8.64478E-01 -1.93963E-12  4.35774E-03
 3.14415E-01  9.04862E-01  0.00000E+00 -3.42490E-02
 3.14415E-01  9.47210E-01  0.00000E+00 -2.42095E-02
 3.14415E-01  9.91682E-01  0.00000E+00 -1.62643E-02
 3.14415E-01  1.03845E+00  0.00000E+00 -1.00844E-02
 3.14415E-01  1.08768E+00  0.00000E+00 -5.31521E-03
 3.14415E-01  1.13956E+00  0.00000E+00 -2.36778E-03

 3.37838E-01  0.00000E+00 -9.90025E+01 -7.80525E+01
 3.37838E-01  2.21816E-02 -9.89830E+01 -7.81466E+01
 3.37838E-01  4.43647E-02 -9.89259E+01 -7.81572E+01
 3.37838E-01  6.65527E-02 -9.88307E+01 -7.81209E+01
 3.37838E-01  8.87518E-02 -9.86986E+01 -7.81040E+01
 3.37838E-01  1.10970E-01 -9.85315E+01 -7.81677E+01
 3.37838E-01  1.33219E-01 -9.83321E+01 -7.83129E+01
 3.37838E-01  1.55511E-01 -9.81038E+01 -7.85248E+01
 3.37838E-01  1.77862E-01 -9.78510E+01 -7.87980E+01
 3.37838E-01  2.00291E-01 -9.75793E+01 -7.91246E+01
 3.37838E-01  2.22818E-01 -9.72960E+01 -7.94805E+01
 3.37838E-01  2.45466E-01 -9.70108E+01 -7.98429E+01
 3.37838E-01  2.68262E-01 -9.67360E+01 -8.02006E+01
 3.37838E-01  2.91234E-01 -9.64877E+01 -8.05536E+01
 3.37838E-01  3.14415E-01 -9.62864E+01 -8.09434E+01
 3.37838E-01  3.37838E-01 -9.61575E+01 -8.14319E+01
 3.37838E-01  3.61542E-01 -9.61304E+01 -8.20753E+01
 3.37838E-01  3.85568E-01 -9.62364E+01 -8.29230E+01
 3.37838E-01  4.09961E-01 -9.64978E+01 -8.39950E+01
 3.37838E-01  4.34770E-01 -9.69004E+01 -8.52399E+01
 3.37838E-01  4.60046E-01 -9.73105E+01 -8.64965E+01
 3.37838E-01  4.85848E-01 -9.72441E+01 -8.72980E+01
 3.37838E-01  5.12236E-01 -9.52835E+01 -8.62496E+01
 3.37838E-01  5.39277E-01 -8.81434E+01 -8.00531E+01
 3.37838E-01  5.67043E-01 -7.15191E+01 -6.43774E+01
 3.37838E-01  5.95611E-01 -4.66930E+01 -4.05151E+01
 3.37838E-01  6.25065E-01 -2.32048E+01 -1.80416E+01
 3.37838E-01  6.55494E-01 -8.20661E+00 -4.09633E+00
 3.37838E-01  6.86995E-01 -1.73827E+00  1.34381E+00
 3.37838E-01  7.19671E-01 -1.60090E-01  1.97665E+00
 3.37838E-01  7.53635E-01 -4.02659E-03  1.32099E+00
 3.37838E-01  7.89004E-01 -1.37912E-05  6.89725E-01
 3.37838E-01  8.25907E-01 -1.57799E-09  2.62931E-01
 3.37838E-01  8.64478E-01  2.46122E-12  3.77437E-02
 3.37838E-01  9.04862E-01  0.00000E+00 -2.88907E-02
 3.37838E-01  9.47210E-01  0.00000E+00 -2.59040E-02
 3.37838E-01  9.91682E-01  0.00000E+00 -1.74953E-02
 3.37838E-01  1.03845E+00  0.00000E+00 -1.04926E-02
 3.37838E-01  1.08768E+00  0.00000E+00 -5.59617E-03
 3.37838E-01  1.13956E+00  0.00000E+00 -2.53940E-03

 3.61542E-01  0.00000E+00 -9.87581E+01 -7.84677E+01
 3.61542E-01  2.21816E-02 -9.87397E+01 -7.84051E+01
 3.61542E-01  4.43647E-02 -9.86857E+01 -7.85190E+01
 3.61542E-01  6.65527E-02 -9.85962E+01 -7.85882E+01
 3.61542E-01  8.87518E-02 -9.84723E+01 -7.85975E+01
 3.61542E-01  1.10970E-01 -9.83158E+01 -7.87338E+01
 3.61542E-01  1.33219E-01 -9.81294E+01 -7.89877E+01
 3.61542E-01  1.55511E-01 -9.79160E+01 -7.92947E+01
 3.61542E-01  1.77862E-01 -9.76800E+01 -7.96168E+01
 3.61542E-01  2.00291E-01 -9.74267E+01 -7.99327E+01
 3.61542E-01  2.22818E-01 -9.71632E+01 -8.02558E+01
 3.61542E-01  2.45466E-01 -9.68987E+01 -8.05979E+01
 3.61542E-01  2.68262E-01 -9.66454E+01 -8.09326E+01
 3.61542E-01  2.91234E-01 -9.64188E+01 -8.12389E+01
 3.61542E-01  3.14415E-01 -9.62389E+01 -8.15847E+01
 3.61542E-01  3.37838E-01 -9.61304E+01 -8.20753E+01
 3.61542E-01  3.61542E-01 -9.61221E+01 -8.27490E+01
 3.61542E-01  3.85568E-01 -9.62435E+01 -8.35880E+01
 3.61542E-01  4.09961E-01 -9.65155E+01 -8.45830E+01
 3.61542E-01  4.34770E-01 -9.69213E+01 -8.57183E+01
 3.61542E-01  4.60046E-01 -9.73248E+01 -8.68694E+01
 3.61542E-01  4.85848E-01 -9.72398E+01 -8.75869E+01
 3.61542E-01  5.12236E-01 -9.52514E+01 -8.64884E+01
 3.61542E-01  5.39277E-01 -8.80885E+01 -8.02553E+01
 3.61542E-01  5.67043E-01 -7.14708E+01 -6.45284E+01
 3.61542E-01  5.95611E-01 -4.66800E+01 -4.06050E+01
 3.61542E-01  6.25065E-01 -2.32171E+01 -1.80688E+01
 3.61542E-01  6.55494E-01 -8.21859E+00 -4.05217E+00
 3.61542E-01  6.86995E-01 -1.74226E+00  1.47911E+00
 3.61542E-01  7.19671E-01 -1.60579E-01  2.19372E+00
 3.61542E-01  7.53635E-01 -4.04147E-03  1.54599E+00
 3.61542E-01  7.89004E-01 -1.38505E-05  8.53882E-01
 3.61542E-01  8.25907E-01 -1.58884E-09  3.61769E-01
 3.61542E-01  8.64478E-01  5.84322E-14  8.69862E-02
 3.61542E-01  9.04862E-01  0.00000E+00 -1.58472E-02
 3.61542E-01  9.47210E-01  0.00000E+00 -2.90163E-02
 3.61542E-01  9.91682E-01  0.00000E+00 -1.93530E-02
 3.61542E-01  1.03845E+00  0.00000E+00 -1.06818E-02
 3.61542E-01  1.08768E+00  0.00000E+00 -5.92297E-03
 3.61542E-01  1.13956E+00  0.00000E+00 -2.72991E-03

 3.85568E-01  0.00000E+00 -9.86672E+01 -7.90103E+01
 3.85568E-01  2.21816E-02 -9.86497E+01 -7.89188E+01
 3.85568E-01  4.43647E-02 -9.85984E+01 -7.91050E+01
 3.85568E-01  6.65527E-02 -9.85137E+01 -7.92777E+01
 3.85568E-01  8.87518E-02 -9.83971E+01 -7.93848E+01
 3.85568E-01  1.10970E-01 -9.82503E+01 -7.96264E+01
 3.85568E-01  1.33219E-01 -9.80756E+01 -7.99693E+01
 3.85568E-01  1.55511E-01 -9.78759E+01 -8.03216E+01
 3.85568E-01  1.77862E-01 -9.76553E+01 -8.06449E+01
 3.85568E-01  2.00291E-01 -9.74189E+01 -8.09274E+01
 3.85568E-01  2.22818E-01 -9.71735E+01 -8.12058E+01
 3.85568E-01  2.45466E-01 -9.69281E+01 -8.15124E+01
 3.85568E-01  2.68262E-01 -9.66943E+01 -8.18209E+01
 3.85568E-01  2.91234E-01 -9.64875E+01 -8.21059E+01
 3.85568E-01  3.14415E-01 -9.63269E+01 -8.24370E+01
 3.85568E-01  3.37838E-01 -9.62364E+01 -8.29230E+01
 3.85568E-01  3.61542E-01 -9.62435E+01 -8.35880E+01
 3.85568E-01  3.85568E-01 -9.63763E+01 -8.43860E+01
 3.85568E-01  4.09961E-01 -9.66531E+01 -8.52989E+01
 3.85568E-01  4.34770E-01 -9.70542E+01 -8.63361E+01
 3.85568E-01  4.60046E-01 -9.74395E+01 -8.73931E+01
 3.85568E-01  4.85848E-01 -9.73198E+01 -8.80139E+01
 3.85568E-01  5.12236E-01 -9.52830E+01 -8.68100E+01
 3.85568E-01  5.39277E-01 -8.80758E+01 -8.04762E+01
 3.85568E-01  5.67043E-01 -7.14495E+01 -6.46826E+01
 3.85568E-01  5.95611E-01 -4.66877E+01 -4.07212E+01
 3.85568E-01  6.25065E-01 -2.32449E+01 -1.81187E+01
 3.85568E-01  6.55494E-01 -8.23820E+00 -3.99376E+00
 3.85568E-01  6.86995E-01 -1.74828E+00  1.64359E+00
 3.85568E-01  7.19671E-01 -1.61288E-01  2.42134E+00
 3.85568E-01  7.53635E-01 -4.06260E-03  1.76787E+00
 3.85568E-01  7.89004E-01 -1.39335E-05  1.01850E+00
 3.85568E-01  8.25907E-01 -1.60141E-09  4.68384E-01
 3.85568E-01  8.64478E-01 -1.00450E-12  1.46112E-01
 3.85568E-01  9.04862E-01  0.00000E+00  9.69463E-04
 3.85568E-01  9.47210E-01  0.00000E+00 -3.29760E-02
 3.85568E-01  9.91682E-01  0.00000E+00 -2.08321E-02
 3.85568E-01  1.03845E+00  0.00000E+00 -1.04207E-02
 3.85568E-01  1.08768E+00  0.00000E+00 -6.38872E-03
 3.85568E-01  1.13956E+00  0.00000E+00 -2.83736E-03

 4.09961E-01  0.00000E+00 -9.87606E+01 -7.98164E+01
 4.09961E-01  2.21816E-02 -9.87438E+01 -7.98769E+01
 4.09961E-01  4.43647E-02 -9.86944E+01 -8.00414E+01
 4.09961E-01  6.65527E-02 -9.86136E+01 -8.02560E+01
 4.09961E-01  8.87518E-02 -9.85031E+01 -8.05190E+01
 4.09961E-01  1.10970E-01 -9.83646E+01 -8.08802E+01
 4.09961E-01  1.33219E-01 -9.82001E+01 -8.12668E+01
 4.09961E-01  1.55511E-01 -9.80125E+01 -8.15959E+01
 4.09961E-01  1.77862E-01 -9.78054E+01 -8.18745E+01
 4.09961E-01  2.00291E-01 -9.75838E+01 -8.21262E+01
 4.09961E-01  2.22818E-01 -9.73544E+01 -8.23691E+01
 4.09961E-01  2.45466E-01 -9.71256E+01 -8.26197E+01
 4.09961E-01  2.68262E-01 -9.69089E+01 -8.28860E+01
 4.09961E-01  2.91234E-01 -9.67189E+01 -8.31796E+01
 4.09961E-01  3.14415E-01 -9.65743E+01 -8.35344E+01
 4.09961E-01  3.37838E-01 -9.64978E+01 -8.39950E+01
 4.09961E-01  3.61542E-01 -9.65155E+01 -8.45830E+01
 4.09961E-01  3.85568E-01 -9.66531E+01 -8.52989E+01
 4.09961E-01  4.09961E-01 -9.69260E+01 -8.61495E+01
 4.09961E-01  4.34770E-01 -9.73098E+01 -8.71305E+01
 4.09961E-01  4.60046E-01 -9.76592E+01 -8.81153E+01
 4.09961E-01  4.85848E-01 -9.74809E+01 -8.86137E+01
 4.09961E-01  5.12236E-01 -9.53660E+01 -8.72154E+01
 4.09961E-01  5.39277E-01 -8.80854E+01 -8.06804E+01
 4.09961E-01  5.67043E-01 -7.14354E+01 -6.47897E+01
 4.09961E-01  5.95611E-01 -4.67046E+01 -4.08239E+01
 4.09961E-01  6.25065E-01 -2.32844E+01 -1.81715E+01
 4.09961E-01  6.55494E-01 -8.26511E+00 -3.91988E+00
 4.09961E-01  6.86995E-01 -1.75642E+00  1.82311E+00
 4.09961E-01  7.19671E-01 -1.62240E-01  2.63703E+00
 4.09961E-01  7.53635E-01 -4.09085E-03  1.97008E+00
 4.09961E-01  7.89004E-01 -1.40441E-05  1.18182E+00
 4.09961E-01  8.25907E-01 -1.61901E-09  5.88246E-01
 4.09961E-01  8.64478E-01 -1.26106E-12  2.19847E-01
 4.09961E-01  9.04862E-01  0.00000E+00  2.48747E-02
 4.09961E-01  9.47210E-01  0.00000E+00 -3.59865E-02
 4.09961E-01  9.91682E-01  0.00000E+00 -2.17250E-02
 4.09961E-01  1.03845E+00  0.00000E+00 -9.87014E-03
 4.09961E-01  1.08768E+00  0.00000E+00 -6.97239E-03
 4.09961E-01  1.13956E+00  0.00000E+00 -2.84923E-03

 4.34770E-01  0.00000E+00 -9.90330E+01 -8.12972E+01
 4.34770E-01  2.21816E-02 -9.90166E+01 -8.14352E+01
 4.34770E-01  4.43647E-02 -9.89683E+01 -8.15299E+01
 4.34770E-01  6.65527E-02 -9.88902E+01 -8.17406E+01
 4.34770E-01  8.87518E-02 -9.87844E+01 -8.20920E+01
 4.34770E-01  1.10970E-01 -9.86525E+01 -8.24777E+01
 4.34770E-01  1.33219E-01 -9.84964E+01 -8.28255E+01
 4.34770E-01  1.55511E-01 -9.83186E+01 -8.30978E+01
 4.34770E-01  1.77862E-01 -9.81228E+01 -8.33286E+01
 4.34770E-01  2.00291E-01 -9.79135E+01 -8.35519E+01
 4.34770E-01  2.22818E-01 -9.76972E+01 -8.37582E+01
 4.34770E-01  2.45466E-01 -9.74820E+01 -8.39438E+01
 4.34770E-01  2.68262E-01 -9.72789E+01 -8.41580E+01
 4.34770E-01  2.91234E-01 -9.71018E+01 -8.44565E+01
 4.34770E-01  3.14415E-01 -9.69685E+01 -8.48283E+01
 4.34770E-01  3.37838E-01 -9.69004E+01 -8.52399E+01
 4.34770E-01  3.61542E-01 -9.69213E+01 -8.57183E+01
 4.34770E-01  3.85568E-01 -9.70542E+01 -8.63361E+01
 4.34770E-01  4.09961E-01 -9.73098E+01 -8.71305E+01
 4.34770E-01  4.34770E-01 -9.76578E+01 -8.80565E+01
 4.34770E-01  4.60046E-01 -9.79454E+01 -8.89430E+01
 4.34770E-01  4.85848E-01 -9.76738E+01 -8.92735E+01
 4.34770E-01  5.12236E-01 -9.54396E+01 -8.76325E+01
 4.34770E-01  5.39277E-01 -8.80504E+01 -8.08563E+01
 4.34770E-01  5.67043E-01 -7.13693E+01 -6.48525E+01
 4.34770E-01  5.95611E-01 -4.66932E+01 -4.08996E+01
 4.34770E-01  6.25065E-01 -2.33201E+01 -1.82320E+01
 4.34770E-01  6.55494E-01 -8.29504E+00 -3.88310E+00
 4.34770E-01  6.86995E-01 -1.76602E+00  1.95613E+00
 4.34770E-01  7.19671E-01 -1.63392E-01  2.81614E+00
 4.34770E-01  7.53635E-01 -4.12551E-03  2.15387E+00
 4.34770E-01  7.89004E-01 -1.41811E-05  1.34835E+00
 4.34770E-01  8.25907E-01 -1.64126E-09  7.34430E-01
 4.34770E-01  8.64478E-01  1.92574E-12  3.30457E-01
 4.34770E-01  9.04862E-01  0.00000E+00  7.10572E-02
 4.34770E-01  9.47210E-01  0.00000E+00 -3.43253E-02
 4.34770E-01  9.91682E-01  0.00000E+00 -2.31626E-02
 4.34770E-01  1.03845E+00  0.00000E+00 -9.82977E-03
 4.34770E-01  1.08768E+00  0.00000E+00 -7.46445E-03
 4.34770E-01  1.13956E+00  0.00000E+00 -2.90194E-03

 4.60046E-01  0.00000E+00 -9.93592E+01 -8.35941E+01
 4.60046E-01  2.21816E-02 -9.93429E+01 -8.35623E+01
 4.60046E-01  4.43647E-02 -9.92945E+01 -8.35852E+01
 4.60046E-01  6.65527E-02 -9.92177E+01 -8.37599E+01
 4.60046E-01  8.87518E-02 -9.91150E+01 -8.40386E+01
 4.60046E-01  1.10970E-01 -9.89880E+01 -8.42841E+01
 4.60046E-01  1.33219E-01 -9.88382E+01 -8.44959E+01
 4.60046E-01  1.55511E-01 -9.86680E+01 -8.47064E+01
 4.60046E-01  1.77862E-01 -9.84808E+01 -8.49124E+01
 4.60046E-01  2.00291E-01 -9.82809E+01 -8.51022E+01
 4.60046E-01  2.22818E-01 -9.80744E+01 -8.52591E+01
 4.60046E-01  2.45466E-01 -9.78690E+01 -8.53833E+01
 4.60046E-01  2.68262E-01 -9.76752E+01 -8.55438E+01
 4.60046E-01  2.91234E-01 -9.75060E+01 -8.58133E+01
 4.60046E-01  3.14415E-01 -9.73780E+01 -8.61559E+01
 4.60046E-01  3.37838E-01 -9.73105E+01 -8.64965E+01
 4.60046E-01  3.61542E-01 -9.73248E+01 -8.68694E+01
 4.60046E-01  3.85568E-01 -9.74395E+01 -8.73931E+01
 4.60046E-01  4.09961E-01 -9.76592E+01 -8.81153E+01
 4.60046E-01  4.34770E-01 -9.79454E+01 -8.89430E+01
 4.60046E-01  4.60046E-01 -9.81357E+01 -8.96627E+01
 4.60046E-01  4.85848E-01 -9.77244E+01 -8.97651E+01
 4.60046E-01  5.12236E-01 -9.53198E+01 -8.78675E+01
 4.60046E-01  5.39277E-01 -8.77883E+01 -8.08671E+01
 4.60046E-01  5.67043E-01 -7.10975E+01 -6.47699E+01
 4.60046E-01  5.95611E-01 -4.65551E+01 -4.08721E+01
 4.60046E-01  6.25065E-01 -2.33063E+01 -1.82708E+01
 4.60046E-01  6.55494E-01 -8.31314E+00 -3.90943E+00
 4.60046E-01  6.86995E-01 -1.77418E+00  2.00030E+00
 4.60046E-01  7.19671E-01 -1.64497E-01  2.93882E+00
 4.60046E-01  7.53635E-01 -4.16079E-03  2.31749E+00
 4.60046E-01  7.89004E-01 -1.43260E-05  1.51860E+00
 4.60046E-01  8.25907E-01 -1.66562E-09  9.09500E-01
 4.60046E-01  8.64478E-01 -6.74297E-13  4.84483E-01
 4.60046E-01  9.04862E-01  0.00000E+00  1.46883E-01
 4.60046E-01  9.47210E-01  0.00000E+00 -2.38356E-02
 4.60046E-01  9.91682E-01  0.00000E+00 -2.54512E-02
 4.60046E-01  1.03845E+00  0.00000E+00 -1.10313E-02
 4.60046E-01  1.08768E+00  0.00000E+00 -7.70513E-03
 4.60046E-01  1.13956E+00  0.00000E+00 -3.11453E-03

 4.85848E-01  0.00000E+00 -9.92530E+01 -8.58371E+01
 4.85848E-01  2.21816E-02 -9.92365E+01 -8.56178E+01
 4.85848E-01  4.43647E-02 -9.91873E+01 -8.55746E+01
 4.85848E-01  6.65527E-02 -9.91105E+01 -8.56641E+01
 4.85848E-01  8.87518E-02 -9.90097E+01 -8.57745E+01
 4.85848E-01  1.10970E-01 -9.88860E+01 -8.58180E+01
 4.85848E-01  1.33219E-01 -9.87409E+01 -8.58656E+01
 4.85848E-01  1.55511E-01 -9.85765E+01 -8.59961E+01
 4.85848E-01  1.77862E-01 -9.83957E+01 -8.61551E+01
 4.85848E-01  2.00291E-01 -9.82028E+01 -8.62814E+01
 4.85848E-01  2.22818E-01 -9.80032E+01 -8.63724E+01
 4.85848E-01  2.45466E-01 -9.78043E+01 -8.64467E+01
 4.85848E-01  2.68262E-01 -9.76156E+01 -8.65605E+01
 4.85848E-01  2.91234E-01 -9.74491E+01 -8.67687E+01
 4.85848E-01  3.14415E-01 -9.73196E+01 -8.70366E+01
 4.85848E-01  3.37838E-01 -9.72441E+01 -8.72980E+01
 4.85848E-01  3.61542E-01 -9.72398E+01 -8.75869E+01
 4.85848E-01  3.85568E-01 -9.73198E+01 -8.80139E+01
 4.85848E-01  4.09961E-01 -9.74809E+01 -8.86137E+01
 4.85848E-01  4.34770E-01 -9.76738E+01 -8.92735E+01
 4.85848E-01  4.60046E-01 -9.77244E+01 -8.97651E+01
 4.85848E-01  4.85848E-01 -9.71221E+01 -8.95933E+01
 4.85848E-01  5.12236E-01 -9.45003E+01 -8.74203E+01
 4.85848E-01  5.39277E-01 -8.68256E+01 -8.02228E+01
 4.85848E-01  5.67043E-01 -7.02335E+01 -6.41391E+01
 4.85848E-01  5.95611E-01 -4.60385E+01 -4.04885E+01
 4.85848E-01  6.25065E-01 -2.31188E+01 -1.81540E+01
 4.85848E-01  6.55494E-01 -8.27599E+00 -3.91800E+00
 4.85848E-01  6.86995E-01 -1.77177E+00  1.99954E+00
 4.85848E-01  7.19671E-01 -1.64720E-01  3.00615E+00
 4.85848E-01  7.53635E-01 -4.17584E-03  2.44455E+00
 4.85848E-01  7.89004E-01 -1.44079E-05  1.67757E+00
 4.85848E-01  8.25907E-01 -1.68495E-09  1.07740E+00
 4.85848E-01  8.64478E-01  1.22718E-12  6.28461E-01
 4.85848E-01  9.04862E-01  0.00000E+00  2.28196E-01
 4.85848E-01  9.47210E-01  0.00000E+00 -2.29499E-04
 4.85848E-01  9.91682E-01  0.00000E+00 -2.56515E-02
 4.85848E-01  1.03845E+00  0.00000E+00 -1.36566E-02
 4.85848E-01  1.08768E+00  0.00000E+00 -7.78744E-03
 4.85848E-01  1.13956E+00  0.00000E+00 -3.48276E-03

 5.12236E-01  0.00000E+00 -9.72603E+01 -8.60861E+01
 5.12236E-01  2.21816E-02 -9.72437E+01 -8.59334E+01
 5.12236E-01  4.43647E-02 -9.71936E+01 -8.58331E+01
 5.12236E-01  6.65527E-02 -9.71173E+01 -8.57770E+01
 5.12236E-01  8.87518E-02 -9.70187E+01 -8.57216E+01
 5.12236E-01  1.10970E-01 -9.68990E+01 -8.56316E+01
 5.12236E-01  1.33219E-01 -9.67593E+01 -8.55670E+01
 5.12236E-01  1.55511E-01 -9.66014E+01 -8.55829E+01
 5.12236E-01  1.77862E-01 -9.64279E+01 -8.56236E+01
 5.12236E-01  2.00291E-01 -9.62425E+01 -8.56371E+01
 5.12236E-01  2.22818E-01 -9.60503E+01 -8.56482E+01
 5.12236E-01  2.45466E-01 -9.58577E+01 -8.56906E+01
 5.12236E-01  2.68262E-01 -9.56733E+01 -8.57729E+01
 5.12236E-01  2.91234E-01 -9.55076E+01 -8.58975E+01
 5.12236E-01  3.14415E-01 -9.53731E+01 -8.60589E+01
 5.12236E-01  3.37838E-01 -9.52835E+01 -8.62496E+01
 5.12236E-01  3.61542E-01 -9.52514E+01 -8.64884E+01
 5.12236E-01  3.85568E-01 -9.52830E+01 -8.68100E+01
 5.12236E-01  4.09961E-01 -9.53660E+01 -8.72154E+01
 5.12236E-01  4.34770E-01 -9.54396E+01 -8.76325E+01
 5.12236E-01  4.60046E-01 -9.53198E+01 -8.78675E+01
 5.12236E-01  4.85848E-01 -9.45003E+01 -8.74203E+01
 5.12236E-01  5.12236E-01 -9.16709E+01 -8.49882E+01
 5.12236E-01  5.39277E-01 -8.39766E+01 -7.77095E+01
 5.12236E-01  5.67043E-01 -6.78267E+01 -6.19821E+01
 5.12236E-01  5.95611E-01 -4.45178E+01 -3.91206E+01
 5.12236E-01  6.25065E-01 -2.24386E+01 -1.75526E+01
 5.12236E-01  6.55494E-01 -8.06732E+00 -3.74633E+00
 5.12236E-01  6.86995E-01 -1.73352E+00  2.02580E+00
 5.12236E-01  7.19671E-01 -1.61681E-01  3.02666E+00
 5.12236E-01  7.53635E-01 -4.10966E-03  2.51918E+00
 5.12236E-01  7.89004E-01 -1.42142E-05  1.80910E+00
 5.12236E-01  8.25907E-01 -1.67274E-09  1.20023E+00
 5.12236E-01  8.64478E-01  2.45528E-13  7.06521E-01
 5.12236E-01  9.04862E-01  0.00000E+00  2.88371E-01
 5.12236E-01  9.47210E-01  0.00000E+00  3.93411E-02
 5.12236E-01  9.91682E-01  0.00000E+00 -2.07345E-02
 5.12236E-01  1.03845E+00  0.00000E+00 -1.76452E-02
 5.12236E-01  1.08768E+00  0.00000E+00 -7.86795E-03
 5.12236E-01  1.13956E+00  0.00000E+00 -3.96761E-03

 5.39277E-01  0.00000E+00 -8.99831E+01 -8.08895E+01
 5.39277E-01  2.21816E-02 -8.99674E+01 -8.09321E+01
 5.39277E-01  4.43647E-02 -8.99196E+01 -8.08013E+01
 5.39277E-01  6.65527E-02 -8.98480E+01 -8.06137E+01
 5.39277E-01  8.87518E-02 -8.97569E+01 -8.04465E+01
 5.39277E-01  1.10970E-01 -8.96474E+01 -8.02989E+01
 5.39277E-01  1.33219E-01 -8.95202E+01 -8.01695E+01
 5.39277E-01  1.55511E-01 -8.93766E+01 -8.00552E+01
 5.39277E-01  1.77862E-01 -8.92190E+01 -7.99451E+01
 5.39277E-01  2.00291E-01 -8.90504E+01 -7.98401E+01
 5.39277E-01  2.22818E-01 -8.88751E+01 -7.97807E+01
 5.39277E-01  2.45466E-01 -8.86987E+01 -7.97973E+01
 5.39277E-01  2.68262E-01 -8.85281E+01 -7.98468E+01
 5.39277E-01  2.91234E-01 -8.83721E+01 -7.98796E+01
 5.39277E-01  3.14415E-01 -8.82405E+01 -7.99276E+01
 5.39277E-01  3.37838E-01 -8.81434E+01 -8.00531E+01
 5.39277E-01  3.61542E-01 -8.80885E+01 -8.02553E+01
 5.39277E-01  3.85568E-01 -8.80758E+01 -8.04762E+01
 5.39277E-01  4.09961E-01 -8.80854E+01 -8.06804E+01
 5.39277E-01  4.34770E-01 -8.80504E+01 -8.08563E+01
 5.39277E-01  4.60046E-01 -8.77883E+01 -8.08671E+01
 5.39277E-01  4.85848E-01 -8.68256E+01 -8.02228E+01
 5.39277E-01  5.12236E-01 -8.39766E+01 -7.77095E+01
 5.39277E-01  5.39277E-01 -7.67053E+01 -7.07806E+01
 5.39277E-01  5.67043E-01 -6.18650E+01 -5.62875E+01
 5.39277E-01  5.95611E-01 -4.06602E+01 -3.54554E+01
 5.39277E-01  6.25065E-01 -2.05720E+01 -1.58024E+01
 5.39277E-01  6.55494E-01 -7.42823E+00 -3.15922E+00
 5.39277E-01  6.86995E-01 -1.60207E+00  2.13274E+00
 5.39277E-01  7.19671E-01 -1.49894E-01  3.02304E+00
 5.39277E-01  7.53635E-01 -3.81993E-03  2.55802E+00
 5.39277E-01  7.89004E-01 -1.32437E-05  1.91908E+00
 5.39277E-01  8.25907E-01 -1.57038E-09  1.30043E+00
 5.39277E-01  8.64478E-01 -1.09595E-12  7.57807E-01
 5.39277E-01  9.04862E-01  0.00000E+00  3.40731E-01
 5.39277E-01  9.47210E-01  0.00000E+00  8.58547E-02
 5.39277E-01  9.91682E-01  0.00000E+00 -1.31120E-02
 5.39277E-01  1.03845E+00  0.00000E+00 -2.20161E-02
 5.39277E-01  1.08768E+00  0.00000E+00 -8.11970E-03
 5.39277E-01  1.13956E+00  0.00000E+00 -4.47510E-03

 5.67043E-01  0.00000E+00 -7.29574E+01 -6.59024E+01
 5.67043E-01  2.21816E-02 -7.29448E+01 -6.59834E+01
 5.67043E-01  4.43647E-02 -7.29065E+01 -6.58713E+01
 5.67043E-01  6.65527E-02 -7.28496E+01 -6.56737E+01
 5.67043E-01  8.87518E-02 -7.27779E+01 -6.54807E+01
 5.67043E-01  1.10970E-01 -7.26922E+01 -6.53090E+01
 5.67043E-01  1.33219E-01 -7.25929E+01 -6.51244E+01
 5.67043E-01  1.55511E-01 -7.24811E+01 -6.49005E+01
 5.67043E-01  1.77862E-01 -7.23585E+01 -6.46840E+01
 5.67043E-01  2.00291E-01 -7.22275E+01 -6.45246E+01
 5.67043E-01  2.22818E-01 -7.20914E+01 -6.44363E+01
 5.67043E-01  2.45466E-01 -7.19544E+01 -6.44145E+01
 5.67043E-01  2.68262E-01 -7.18219E+01 -6.44052E+01
 5.67043E-01  2.91234E-01 -7.17004E+01 -6.43563E+01
 5.67043E-01  3.14415E-01 -7.15972E+01 -6.43178E+01
 5.67043E-01  3.37838E-01 -7.15191E+01 -6.43774E+01
 5.67043E-01  3.61542E-01 -7.14708E+01 -6.45284E+01
 5.67043E-01  3.85568E-01 -7.14495E+01 -6.46826E+01
 5.67043E-01  4.09961E-01 -7.14354E+01 -6.47897E+01
 5.67043E-01  4.34770E-01 -7.13693E+01 -6.48525E+01
 5.67043E-01  4.60046E-01 -7.10975E+01 -6.47699E+01
 5.67043E-01  4.85848E-01 -7.02335E+01 -6.41391E+01
 5.67043E-01  5.12236E-01 -6.78267E+01 -6.19821E+01
 5.67043E-01  5.39277E-01 -6.18650E+01 -5.62875E+01
 5.67043E-01  5.67043E-01 -4.98688E+01 -4.45890E+01
 5.67043E-01  5.95611E-01 -3.28123E+01 -2.78671E+01
 5.67043E-01  6.25065E-01 -1.66426E+01 -1.20711E+01
 5.67043E-01  6.55494E-01 -6.02577E+00 -1.87399E+00
 5.67043E-01  6.86995E-01 -1.30259E+00  2.37233E+00
 5.67043E-01  7.19671E-01 -1.22117E-01  3.02549E+00
 5.67043E-01  7.53635E-01 -3.11719E-03  2.59250E+00
 5.67043E-01  7.89004E-01 -1.08237E-05  2.02388E+00
 5.67043E-01  8.25907E-01 -1.28909E-09  1.42527E+00
 5.67043E-01  8.64478E-01 -7.09558E-13  8.59256E-01
 5.67043E-01  9.04862E-01  0.00000E+00  4.14397E-01
 5.67043E-01  9.47210E-01  0.00000E+00  1.25757E-01
 5.67043E-01  9.91682E-01  0.00000E+00 -7.05338E-03
 5.67043E-01  1.03845E+00  0.00000E+00 -2.52597E-02
 5.67043E-01  1.08768E+00  0.00000E+00 -8.71115E-03
 5.67043E-01  1.13956E+00  0.00000E+00 -4.88789E-03

 5.95611E-01  0.00000E+00 -4.75141E+01 -4.24365E+01
 5.95611E-01  2.21816E-02 -4.75066E+01 -4.24017E+01
 5.95611E-01  4.43647E-02 -4.74838E+01 -4.23368E+01
 5.95611E-01  6.65527E-02 -4.74499E+01 -4.22244E+01
 5.95611E-01  8.87518E-02 -4.74071E+01 -4.20713E+01
 5.95611E-01  1.10970E-01 -4.73560E+01 -4.18953E+01
 5.95611E-01  1.33219E-01 -4.72968E+01 -4.16706E+01
 5.95611E-01  1.55511E-01 -4.72304E+01 -4.13878E+01
 5.95611E-01  1.77862E-01 -4.71578E+01 -4.11343E+01
 5.95611E-01  2.00291E-01 -4.70807E+01 -4.09804E+01
 5.95611E-01  2.22818E-01 -4.70012E+01 -4.08872E+01
 5.95611E-01  2.45466E-01 -4.69222E+01 -4.08029E+01
 5.95611E-01  2.68262E-01 -4.68473E+01 -4.07074E+01
 5.95611E-01  2.91234E-01 -4.67809E+01 -4.05953E+01
 5.95611E-01  3.14415E-01 -4.67278E+01 -4.05107E+01
 5.95611E-01  3.37838E-01 -4.66930E+01 -4.05151E+01
 5.95611E-01  3.61542E-01 -4.66800E+01 -4.06050E+01
 5.95611E-01  3.85568E-01 -4.66877E+01 -4.07212E+01
 5.95611E-01  4.09961E-01 -4.67046E+01 -4.08239E+01
 5.95611E-01  4.34770E-01 -4.66932E+01 -4.08996E+01
 5.95611E-01  4.60046E-01 -4.65551E+01 -4.08721E+01
 5.95611E-01  4.85848E-01 -4.60385E+01 -4.04885E+01
 5.95611E-01  5.12236E-01 -4.45178E+01 -3.91206E+01
 5.95611E-01  5.39277E-01 -4.06602E+01 -3.54554E+01
 5.95611E-01  5.67043E-01 -3.28123E+01 -2.78671E+01
 5.95611E-01  5.95611E-01 -2.15999E+01 -1.69659E+01
 5.95611E-01  6.25065E-01 -1.09536E+01 -6.63632E+00
 5.95611E-01  6.55494E-01 -3.96431E+00  2.57503E-02
 5.95611E-01  6.86995E-01 -8.56684E-01  2.73877E+00
 5.95611E-01  7.19671E-01 -8.02958E-02  3.04918E+00
 5.95611E-01  7.53635E-01 -2.04937E-03  2.64367E+00
 5.95611E-01  7.89004E-01 -7.11530E-06  2.14391E+00
 5.95611E-01  8.25907E-01 -8.47210E-10  1.58149E+00
 5.95611E-01  8.64478E-01 -1.35604E-12  1.00352E+00
 5.95611E-01  9.04862E-01  0.00000E+00  5.05223E-01
 5.95611E-01  9.47210E-01  0.00000E+00  1.62424E-01
 5.95611E-01  9.91682E-01  0.00000E+00  1.74382E-03
 5.95611E-01  1.03845E+00  0.00000E+00 -2.54065E-02
 5.95611E-01  1.08768E+00  0.00000E+00 -9.49918E-03
 5.95611E-01  1.13956E+00  0.00000E+00 -5.19268E-03

 6.25065E-01  0.00000E+00 -2.35171E+01 -2.02308E+01
 6.25065E-01  2.21816E-02 -2.35139E+01 -2.01356E+01
 6.25065E-01  4.43647E-02 -2.35045E+01 -2.00912E+01
 6.25065E-01  6.65527E-02 -2.34903E+01 -2.00322E+01
 6.25065E-01  8.87518E-02 -2.34722E+01 -1.99209E+01
 6.25065E-01  1.10970E-01 -2.34503E+01 -1.97611E+01
 6.25065E-01  1.33219E-01 -2.34251E+01 -1.95411E+01
 6.25065E-01  1.55511E-01 -2.33969E+01 -1.92682E+01
 6.25065E-01  1.77862E-01 -2.33664E+01 -1.90259E+01
 6.25065E-01  2.00291E-01 -2.33343E+01 -1.88713E+01
 6.25065E-01  2.22818E-01 -2.33020E+01 -1.87353E+01
 6.25065E-01  2.45466E-01 -2.32708E+01 -1.85497E+01
 6.25065E-01  2.68262E-01 -2.32429E+01 -1.83465E+01
 6.25065E-01  2.91234E-01 -2.32207E+01 -1.81795E+01
 6.25065E-01  3.14415E-01 -2.32069E+01 -1.80738E+01
 6.25065E-01  3.37838E-01 -2.32048E+01 -1.80416E+01
 6.25065E-01  3.61542E-01 -2.32171E+01 -1.80688E+01
 6.25065E-01  3.85568E-01 -2.32449E+01 -1.81187E+01
 6.25065E-01  4.09961E-01 -2.32844E+01 -1.81715E+01
 6.25065E-01  4.34770E-01 -2.33201E+01 -1.82320E+01
 6.25065E-01  4.60046E-01 -2.33063E+01 -1.82708E+01
 6.25065E-01  4.85848E-01 -2.31188E+01 -1.81540E+01
 6.25065E-01  5.12236E-01 -2.24386E+01 -1.75526E+01
 6.25065E-01  5.39277E-01 -2.05720E+01 -1.58024E+01
 6.25065E-01  5.67043E-01 -1.66426E+01 -1.20711E+01
 6.25065E-01  5.95611E-01 -1.09536E+01 -6.63632E+00
 6.25065E-01  6.25065E-01 -5.54042E+00 -1.45859E+00
 6.25065E-01  6.55494E-01 -1.99872E+00  1.85533E+00
 6.25065E-01  6.86995E-01 -4.30769E-01  3.10728E+00
 6.25065E-01  7.19671E-01 -4.02874E-02  3.08946E+00
 6.25065E-01  7.53635E-01 -1.02649E-03  2.72293E+00
 6.25065E-01  7.89004E-01 -3.55847E-06  2.29998E+00
 6.25065E-01  8.25907E-01 -4.20227E-10  1.74505E+00
 6.25065E-01  8.64478E-01  9.01984E-13  1.12275E+00
 6.25065E-01  9.04862E-01  0.00000E+00  5.85862E-01
 6.25065E-01  9.47210E-01  0.00000E+00  2.11885E-01
 6.25065E-01  9.91682E-01  0.00000E+00  2.37290E-02
 6.25065E-01  1.03845E+00  0.00000E+00 -2.03404E-02
 6.25065E-01  1.08768E+00  0.00000E+00 -1.02157E-02
 6.25065E-01  1.13956E+00  0.00000E+00 -5.46094E-03

 6.55494E-01  0.00000E+00 -8.27983E+00 -6.46810E+00
 6.55494E-01  2.21816E-02 -8.27894E+00 -6.41970E+00
 6.55494E-01  4.43647E-02 -8.27633E+00 -6.36308E+00
 6.55494E-01  6.65527E-02 -8.27230E+00 -6.29489E+00
 6.55494E-01  8.87518E-02 -8.26705E+00 -6.20345E+00
 6.55494E-01  1.10970E-01 -8.26069E+00 -6.07205E+00
 6.55494E-01  1.33219E-01 -8.25335E+00 -5.89475E+00
 6.55494E-01  1.55511E-01 -8.24520E+00 -5.68045E+00
 6.55494E-01  1.77862E-01 -8.23649E+00 -5.47404E+00
 6.55494E-01  2.00291E-01 -8.22756E+00 -5.29859E+00
 6.55494E-01  2.22818E-01 -8.21887E+00 -5.08928E+00
 6.55494E-01  2.45466E-01 -8.21100E+00 -4.79597E+00
 6.55494E-01  2.68262E-01 -8.20475E+00 -4.49497E+00
 6.55494E-01  2.91234E-01 -8.20110E+00 -4.28233E+00
 6.55494E-01  3.14415E-01 -8.20126E+00 -4.16136E+00
 6.55494E-01  3.37838E-01 -8.20661E+00 -4.09633E+00
 6.55494E-01  3.61542E-01 -8.21859E+00 -4.05217E+00
 6.55494E-01  3.85568E-01 -8.23820E+00 -3.99376E+00
 6.55494E-01  4.09961E-01 -8.26511E+00 -3.91988E+00
 6.55494E-01  4.34770E-01 -8.29504E+00 -3.88310E+00
 6.55494E-01  4.60046E-01 -8.31314E+00 -3.90943E+00
 6.55494E-01  4.85848E-01 -8.27599E+00 -3.91800E+00
 6.55494E-01  5.12236E-01 -8.06732E+00 -3.74633E+00
 6.55494E-01  5.39277E-01 -7.42823E+00 -3.15922E+00
 6.55494E-01  5.67043E-01 -6.02577E+00 -1.87399E+00
 6.55494E-01  5.95611E-01 -3.96431E+00  2.57503E-02
 6.55494E-01  6.25065E-01 -1.99872E+00  1.85533E+00
 6.55494E-01  6.55494E-01 -7.18209E-01  3.00165E+00
 6.55494E-01  6.86995E-01 -1.54285E-01  3.31682E+00
 6.55494E-01  7.19671E-01 -1.43908E-02  3.10061E+00
 6.55494E-01  7.53635E-01 -3.65892E-04  2.78876E+00
 6.55494E-01  7.89004E-01 -1.26601E-06  2.44322E+00
 6.55494E-01  8.25907E-01 -1.47869E-10  1.87994E+00
 6.55494E-01  8.64478E-01 -1.29583E-13  1.20734E+00
 6.55494E-01  9.04862E-01  0.00000E+00  6.65788E-01
 6.55494E-01  9.47210E-01  0.00000E+00  2.85433E-01
 6.55494E-01  9.91682E-01  0.00000E+00  5.94732E-02
 6.55494E-01  1.03845E+00  0.00000E+00 -1.36301E-02
 6.55494E-01  1.08768E+00  0.00000E+00 -1.26975E-02
 6.55494E-01  1.13956E+00  0.00000E+00 -5.89659E-03

 6.86995E-01  0.00000E+00 -1.74666E+00 -9.59770E-01
 6.86995E-01  2.21816E-02 -1.74652E+00 -9.56563E-01
 6.86995E-01  4.43647E-02 -1.74610E+00 -9.00917E-01
 6.86995E-01  6.65527E-02 -1.74542E+00 -8.31682E-01
 6.86995E-01  8.87518E-02 -1.74453E+00 -7.58379E-01
 6.86995E-01  1.10970E-01 -1.74344E+00 -6.55317E-01
 6.86995E-01  1.33219E-01 -1.74219E+00 -5.20446E-01
 6.86995E-01  1.55511E-01 -1.74081E+00 -3.62109E-01
 6.86995E-01  1.77862E-01 -1.73937E+00 -1.97151E-01
 6.86995E-01  2.00291E-01 -1.73794E+00 -2.63794E-02
 6.86995E-01  2.22818E-01 -1.73662E+00  2.02881E-01
 6.86995E-01  2.45466E-01 -1.73556E+00  5.23735E-01
 6.86995E-01  2.68262E-01 -1.73493E+00  8.49218E-01
 6.86995E-01  2.91234E-01 -1.73497E+00  1.07741E+00
 6.86995E-01  3.14415E-01 -1.73596E+00  1.22189E+00
 6.86995E-01  3.37838E-01 -1.73827E+00  1.34381E+00
 6.86995E-01  3.61542E-01 -1.74226E+00  1.47911E+00
 6.86995E-01  3.85568E-01 -1.74828E+00  1.64359E+00
 6.86995E-01  4.09961E-01 -1.75642E+00  1.82311E+00
 6.86995E-01  4.34770E-01 -1.76602E+00  1.95613E+00
 6.86995E-01  4.60046E-01 -1.77418E+00  2.00030E+00
 6.86995E-01  4.85848E-01 -1.77177E+00  1.99954E+00
 6.86995E-01  5.12236E-01 -1.73352E+00  2.02580E+00
 6.86995E-01  5.39277E-01 -1.60207E+00  2.13274E+00
 6.86995E-01  5.67043E-01 -1.30259E+00  2.37233E+00
 6.86995E-01  5.95611E-01 -8.56684E-01  2.73877E+00
 6.86995E-01  6.25065E-01 -4.30769E-01  3.10728E+00
 6.86995E-01  6.55494E-01 -1.54285E-01  3.31682E+00
 6.86995E-01  6.86995E-01 -3.30542E-02  3.25849E+00
 6.86995E-01  7.19671E-01 -3.07634E-03  3.00548E+00
 6.86995E-01  7.53635E-01 -7.80821E-05  2.74853E+00
 6.86995E-01  7.89004E-01 -2.69756E-07  2.45735E+00
 6.86995E-01  8.25907E-01 -2.81331E-11  1.94020E+00
 6.86995E-01  8.64478E-01  3.26251E-13  1.30665E+00
 6.86995E-01  9.04862E-01  0.00000E+00  7.90451E-01
 6.86995E-01  9.47210E-01  0.00000E+00  3.88574E-01
 6.86995E-01  9.91682E-01  0.00000E+00  9.97686E-02
 6.86995E-01  1.03845E+00  0.00000E+00 -1.40020E-02
 6.86995E-01  1.08768E+00  0.00000E+00 -2.06110E-02
 6.86995E-01  1.13956E+00  0.00000E+00 -6.81267E-03

 7.19671E-01  0.00000E+00 -1.60268E-01  6.19068E-02
 7.19671E-01  2.21816E-02 -1.60258E-01  6.31316E-02
 7.19671E-01  4.43647E-02 -1.60230E-01  9.30853E-02
 7.19671E-01  6.65527E-02 -1.60183E-01  1.32117E-01
 7.19671E-01  8.87518E-02 -1.60119E-01  1.79738E-01
 7.19671E-01  1.10970E-01 -1.60040E-01  2.55279E-01
 7.19671E-01  1.33219E-01 -1.59949E-01  3.56894E-01
 7.19671E-01  1.55511E-01 -1.59852E-01  4.75094E-01
 7.19671E-01  1.77862E-01 -1.59753E-01  5.97747E-01
 7.19671E-01  2.00291E-01 -1.59660E-01  7.25722E-01
 7.19671E-01  2.22818E-01 -1.59583E-01  9.00682E-01
 7.19671E-01  2.45466E-01 -1.59536E-01  1.15026E+00
 7.19671E-01  2.68262E-01 -1.59536E-01  1.41388E+00
 7.19671E-01  2.91234E-01 -1.59608E-01  1.62084E+00
 7.19671E-01  3.14415E-01 -1.59781E-01  1.79014E+00
 7.19671E-01  3.37838E-01 -1.60090E-01  1.97665E+00
 7.19671E-01  3.61542E-01 -1.60579E-01  2.19372E+00
 7.19671E-01  3.85568E-01 -1.61288E-01  2.42134E+00
 7.19671E-01  4.09961E-01 -1.62240E-01  2.63703E+00
 7.19671E-01  4.34770E-01 -1.63392E-01  2.81614E+00
 7.19671E-01  4.60046E-01 -1.64497E-01  2.93882E+00
 7.19671E-01  4.85848E-01 -1.64720E-01  3.00615E+00
 7.19671E-01  5.12236E-01 -1.61681E-01  3.02666E+00
 7.19671E-01  5.39277E-01 -1.49894E-01  3.02304E+00
 7.19671E-01  5.67043E-01 -1.22117E-01  3.02549E+00
 7.19671E-01  5.95611E-01 -8.02958E-02  3.04918E+00
 7.19671E-01  6.25065E-01 -4.02874E-02  3.08946E+00
 7.19671E-01  6.55494E-01 -1.43908E-02  3.10061E+00
 7.19671E-01  6.86995E-01 -3.07634E-03  3.00548E+00
 7.19671E-01  7.19671E-01 -2.85807E-04  2.80971E+00
 7.19671E-01  7.53635E-01 -7.24429E-06  2.59923E+00
 7.19671E-01  7.89004E-01 -2.49977E-08  2.34699E+00
 7.19671E-01  8.25907E-01 -2.55644E-12  1.93781E+00
 7.19671E-01  8.64478E-01 -1.34304E-13  1.42902E+00
 7.19671E-01  9.04862E-01  0.00000E+00  9.50605E-01
 7.19671E-01  9.47210E-01  0.00000E+00  5.07545E-01
 7.19671E-01  9.91682E-01  0.00000E+00  1.46244E-01
 7.19671E-01  1.03845E+00  0.00000E+00 -1.36648E-02
 7.19671E-01  1.08768E+00  0.00000E+00 -2.96912E-02
 7.19671E-01  1.13956E+00  0.00000E+00 -7.88313E-03

 7.53635E-01  0.00000E+00 -4.01841E-03 -1.54038E-02
 7.53635E-01  2.21816E-02 -4.01814E-03 -1.02214E-02
 7.53635E-01  4.43647E-02 -4.01765E-03 -1.12600E-03
 7.53635E-01  6.65527E-02 -4.01678E-03  1.19974E-02
 7.53635E-01  8.87518E-02 -4.01555E-03  3.50189E-02
 7.53635E-01  1.10970E-01 -4.01402E-03  7.69426E-02
 7.53635E-01  1.33219E-01 -4.01228E-03  1.36142E-01
 7.53635E-01  1.55511E-01 -4.01045E-03  2.07137E-01
 7.53635E-01  1.77862E-01 -4.00868E-03  2.82884E-01
 7.53635E-01  2.00291E-01 -4.00716E-03  3.62978E-01
 7.53635E-01  2.22818E-01 -4.00618E-03  4.67979E-01
 7.53635E-01  2.45466E-01 -4.00609E-03  6.13814E-01
 7.53635E-01  2.68262E-01 -4.00737E-03  7.81274E-01
 7.53635E-01  2.91234E-01 -4.01063E-03  9.46817E-01
 7.53635E-01  3.14415E-01 -4.01670E-03  1.11956E+00
 7.53635E-01  3.37838E-01 -4.02659E-03  1.32099E+00
 7.53635E-01  3.61542E-01 -4.04147E-03  1.54599E+00
 7.53635E-01  3.85568E-01 -4.06260E-03  1.76787E+00
 7.53635E-01  4.09961E-01 -4.09085E-03  1.97008E+00
 7.53635E-01  4.34770E-01 -4.12551E-03  2.15387E+00
 7.53635E-01  4.60046E-01 -4.16079E-03  2.31749E+00
 7.53635E-01  4.85848E-01 -4.17584E-03  2.44455E+00
 7.53635E-01  5.12236E-01 -4.10966E-03  2.51918E+00
 7.53635E-01  5.39277E-01 -3.81993E-03  2.55802E+00
 7.53635E-01  5.67043E-01 -3.11719E-03  2.59250E+00
 7.53635E-01  5.95611E-01 -2.04937E-03  2.64367E+00
 7.53635E-01  6.25065E-01 -1.02649E-03  2.72293E+00
 7.53635E-01  6.55494E-01 -3.65892E-04  2.78876E+00
 7.53635E-01  6.86995E-01 -7.80821E-05  2.74853E+00
 7.53635E-01  7.19671E-01 -7.24429E-06  2.59923E+00
 7.53635E-01  7.53635E-01 -1.83425E-07  2.43400E+00
 7.53635E-01  7.89004E-01 -6.30951E-10  2.24654E+00
 7.53635E-01  8.25907E-01  6.21815E-13  1.94498E+00
 7.53635E-01  8.64478E-01  1.38877E-12  1.53545E+00
 7.53635E-01  9.04862E-01  0.00000E+00  1.07732E+00
 7.53635E-01  9.47210E-01  0.00000E+00  6.08692E-01
 7.53635E-01  9.91682E-01  0.00000E+00  2.12022E-01
 7.53635E-01  1.03845E+00  0.00000E+00  1.21246E-02
 7.53635E-01  1.08768E+00  0.00000E+00 -2.77328E-02
 7.53635E-01  1.13956E+00  0.00000E+00 -8.23250E-03

 7.89004E-01  0.00000E+00 -1.37279E-05 -5.43084E-02
 7.89004E-01  2.21816E-02 -1.37216E-05 -5.28739E-02
 7.89004E-01  4.43647E-02 -1.37206E-05 -5.01914E-02
 7.89004E-01  6.65527E-02 -1.37186E-05 -4.60060E-02
 7.89004E-01  8.87518E-02 -1.37156E-05 -3.95564E-02
 7.89004E-01  1.10970E-01 -1.37119E-05 -2.94601E-02
 7.89004E-01  1.33219E-01 -1.37076E-05 -1.41513E-02
 7.89004E-01  1.55511E-01 -1.37033E-05  8.25523E-03
 7.89004E-01  1.77862E-01 -1.36996E-05  4.04578E-02
 7.89004E-01  2.00291E-01 -1.36971E-05  8.38724E-02
 7.89004E-01  2.22818E-01 -1.36967E-05  1.35490E-01
 7.89004E-01  2.45466E-01 -1.36999E-05  1.94826E-01
 7.89004E-01  2.68262E-01 -1.37083E-05  2.74722E-01
 7.89004E-01  2.91234E-01 -1.37242E-05  3.88850E-01
 7.89004E-01  3.14415E-01 -1.37506E-05  5.31686E-01
 7.89004E-01  3.37838E-01 -1.37912E-05  6.89725E-01
 7.89004E-01  3.61542E-01 -1.38505E-05  8.53882E-01
 7.89004E-01  3.85568E-01 -1.39335E-05  1.01850E+00
 7.89004E-01  4.09961E-01 -1.40441E-05  1.18182E+00
 7.89004E-01  4.34770E-01 -1.41811E-05  1.34835E+00
 7.89004E-01  4.60046E-01 -1.43260E-05  1.51860E+00
 7.89004E-01  4.85848E-01 -1.44079E-05  1.67757E+00
 7.89004E-01  5.12236E-01 -1.42142E-05  1.80910E+00
 7.89004E-01  5.39277E-01 -1.32437E-05  1.91908E+00
 7.89004E-01  5.67043E-01 -1.08237E-05  2.02388E+00
 7.89004E-01  5.95611E-01 -7.11530E-06  2.14391E+00
 7.89004E-01  6.25065E-01 -3.55847E-06  2.29998E+00
 7.89004E-01  6.55494E-01 -1.26601E-06  2.44322E+00
 7.89004E-01  6.86995E-01 -2.69756E-07  2.45735E+00
 7.89004E-01  7.19671E-01 -2.49966E-08  2.34699E+00
 7.89004E-01  7.53635E-01 -6.31389E-10  2.24654E+00
 7.89004E-01  7.89004E-01 -3.48717E-12  2.15454E+00
 7.89004E-01  8.25907E-01  4.35121E-13  1.94820E+00
 7.89004E-01  8.64478E-01 -2.13188E-13  1.60077E+00
 7.89004E-01  9.04862E-01  0.00000E+00  1.15277E+00
 7.89004E-01  9.47210E-01  0.00000E+00  6.85773E-01
 7.89004E-01  9.91682E-01  0.00000E+00  2.94130E-01
 7.89004E-01  1.03845E+00  0.00000E+00  5.89240E-02
 7.89004E-01  1.08768E+00  0.00000E+00 -1.93518E-02
 7.89004E-01  1.13956E+00  0.00000E+00 -9.67304E-03

 8.25907E-01  0.00000E+00 -9.44681E-09 -4.78437E-02
 8.25907E-01  2.21816E-02 -1.64969E-09 -4.82691E-02
 8.25907E-01  4.43647E-02 -1.56139E-09 -4.76979E-02
 8.25907E-01  6.65527E-02 -1.56380E-09 -4.62011E-02
 8.25907E-01  8.87518E-02 -1.56103E-09 -4.54193E-02
 8.25907E-01  1.10970E-01 -1.56063E-09 -4.72412E-02
 8.25907E-01  1.33219E-01 -1.56209E-09 -4.95655E-02
 8.25907E-01  1.55511E-01 -1.56159E-09 -4.89104E-02
 8.25907E-01  1.77862E-01 -1.56680E-09 -4.14209E-02
 8.25907E-01  2.00291E-01 -1.56395E-09 -2.57067E-02
 8.25907E-01  2.22818E-01 -1.56498E-09 -8.10106E-03
 8.25907E-01  2.45466E-01 -1.56697E-09  7.89763E-03
 8.25907E-01  2.68262E-01 -1.56729E-09  3.60139E-02
 8.25907E-01  2.91234E-01 -1.56975E-09  9.17606E-02
 8.25907E-01  3.14415E-01 -1.57475E-09  1.71293E-01
 8.25907E-01  3.37838E-01 -1.58125E-09  2.62931E-01
 8.25907E-01  3.61542E-01 -1.58952E-09  3.61769E-01
 8.25907E-01  3.85568E-01 -1.60343E-09  4.68384E-01
 8.25907E-01  4.09961E-01 -1.61681E-09  5.88246E-01
 8.25907E-01  4.34770E-01 -1.63981E-09  7.34430E-01
 8.25907E-01  4.60046E-01 -1.66246E-09  9.09500E-01
 8.25907E-01  4.85848E-01 -1.68256E-09  1.07740E+00
 8.25907E-01  5.12236E-01 -1.67469E-09  1.20023E+00
 8.25907E-01  5.39277E-01 -1.57042E-09  1.30043E+00
 8.25907E-01  5.67043E-01 -1.28797E-09  1.42527E+00
 8.25907E-01  5.95611E-01 -8.46475E-10  1.58149E+00
 8.25907E-01  6.25065E-01 -4.20568E-10  1.74505E+00
 8.25907E-01  6.55494E-01 -1.49330E-10  1.87994E+00
 8.25907E-01  6.86995E-01 -2.85890E-11  1.94020E+00
 8.25907E-01  7.19671E-01 -3.71777E-12  1.93781E+00
 8.25907E-01  7.53635E-01  4.07141E-13  1.94498E+00
 8.25907E-01  7.89004E-01  6.71690E-13  1.94820E+00
 8.25907E-01  8.25907E-01  1.26945E-11  1.85481E+00
 8.25907E-01  8.64478E-01  5.11724E-12  1.60789E+00
 8.25907E-01  9.04862E-01  0.00000E+00  1.20230E+00
 8.25907E-01  9.47210E-01  0.00000E+00  7.56791E-01
 8.25907E-01  9.91682E-01  0.00000E+00  3.75702E-01
 8.25907E-01  1.03845E+00  0.00000E+00  9.70350E-02
 8.25907E-01  1.08768E+00  0.00000E+00 -2.30439E-02
 8.25907E-01  1.13956E+00  0.00000E+00 -1.53951E-02

 8.64478E-01  0.00000E+00  4.83703E-10 -4.06750E-02
 8.64478E-01  2.21816E-02  2.81124E-11 -4.04750E-02
 8.64478E-01  4.43647E-02  7.89161E-13 -4.09219E-02
 8.64478E-01  6.65527E-02  1.19763E-12 -4.03721E-02
 8.64478E-01  8.87518E-02 -5.54885E-12 -3.90553E-02
 8.64478E-01  1.10970E-01 -4.20914E-12 -3.86543E-02
 8.64478E-01  1.33219E-01  2.04951E-12 -3.86054E-02
 8.64478E-01  1.55511E-01 -3.75914E-12 -3.81200E-02
 8.64478E-01  1.77862E-01  1.34473E-12 -3.79700E-02
 8.64478E-01  2.00291E-01  5.90352E-14 -3.83768E-02
 8.64478E-01  2.22818E-01  1.88665E-12 -3.69715E-02
 8.64478E-01  2.45466E-01  2.94472E-12 -3.16606E-02
 8.64478E-01  2.68262E-01 -3.65970E-13 -2.34976E-02
 8.64478E-01  2.91234E-01  1.46266E-12 -1.33674E-02
 8.64478E-01  3.14415E-01  6.14522E-13  4.35774E-03
 8.64478E-01  3.37838E-01  1.85132E-14  3.77437E-02
 8.64478E-01  3.61542E-01  8.35763E-13  8.69862E-02
 8.64478E-01  3.85568E-01 -8.42242E-13  1.46112E-01
 8.64478E-01  4.09961E-01  1.91020E-12  2.19847E-01
 8.64478E-01  4.34770E-01 -3.44821E-12  3.30457E-01
 8.64478E-01  4.60046E-01 -9.73013E-13  4.84483E-01
 8.64478E-01  4.85848E-01  1.19846E-13  6.28461E-01
 8.64478E-01  5.12236E-01  1.00162E-12  7.06521E-01
 8.64478E-01  5.39277E-01  1.58984E-12  7.57807E-01
 8.64478E-01  5.67043E-01 -6.38334E-13  8.59256E-01
 8.64478E-01  5.95611E-01 -1.07094E-13  1.00352E+00
 8.64478E-01  6.25065E-01 -6.01320E-14  1.12275E+00
 8.64478E-01  6.55494E-01  9.38414E-13  1.20734E+00
 8.64478E-01  6.86995E-01 -1.35930E-12  1.30665E+00
 8.64478E-01  7.19671E-01 -6.96189E-13  1.42902E+00
 8.64478E-01  7.53635E-01 -3.04195E-13  1.53545E+00
 8.64478E-01  7.89004E-01 -3.65201E-13  1.60077E+00
 8.64478E-01  8.25907E-01  5.09495E-12  1.60789E+00
 8.64478E-01  8.64478E-01 -6.83442E-12  1.49151E+00
 8.64478E-01  9.04862E-01  0.00000E+00  1.19585E+00
 8.64478E-01  9.47210E-01  0.00000E+00  8.21688E-01
 8.64478E-01  9.91682E-01  0.00000E+00  4.55335E-01
 8.64478E-01  1.03845E+00  0.00000E+00  1.22662E-01
 8.64478E-01  1.08768E+00  0.00000E+00 -3.67365E-02
 8.64478E-01  1.13956E+00  0.00000E+00 -1.81992E-02

 9.04862E-01  0.00000E+00  0.00000E+00 -3.16578E-02
 9.04862E-01  2.21816E-02  0.00000E+00 -3.19558E-02
 9.04862E-01  4.43647E-02  0.00000E+00 -3.19689E-02
 9.04862E-01  6.65527E-02  0.00000E+00 -3.14869E-02
 9.04862E-01  8.87518E-02  0.00000E+00 -3.06654E-02
 9.04862E-01  1.10970E-01  0.00000E+00 -2.98286E-02
 9.04862E-01  1.33219E-01  0.00000E+00 -2.87696E-02
 9.04862E-01  1.55511E-01  0.00000E+00 -2.75825E-02
 9.04862E-01  1.77862E-01  0.00000E+00 -2.78451E-02
 9.04862E-01  2.00291E-01  0.00000E+00 -3.02779E-02
 9.04862E-01  2.22818E-01  0.00000E+00 -3.21154E-02
 9.04862E-01  2.45466E-01  0.00000E+00 -3.11709E-02
 9.04862E-01  2.68262E-01  0.00000E+00 -3.02777E-02
 9.04862E-01  2.91234E-01  0.00000E+00 -3.25631E-02
 9.04862E-01  3.14415E-01  0.00000E+00 -3.42490E-02
 9.04862E-01  3.37838E-01  0.00000E+00 -2.88907E-02
 9.04862E-01  3.61542E-01  0.00000E+00 -1.58472E-02
 9.04862E-01  3.85568E-01  0.00000E+00  9.69463E-04
 9.04862E-01  4.09961E-01  0.00000E+00  2.48747E-02
 9.04862E-01  4.34770E-01  0.00000E+00  7.10572E-02
 9.04862E-01  4.60046E-01  0.00000E+00  1.46883E-01
 9.04862E-01  4.85848E-01  0.00000E+00  2.28196E-01
 9.04862E-01  5.12236E-01  0.00000E+00  2.88371E-01
 9.04862E-01  5.39277E-01  0.00000E+00  3.40731E-01
 9.04862E-01  5.67043E-01  0.00000E+00  4.14397E-01
 9.04862E-01  5.95611E-01  0.00000E+00  5.05223E-01
 9.04862E-01  6.25065E-01  0.00000E+00  5.85862E-01
 9.04862E-01  6.55494E-01  0.00000E+00  6.65788E-01
 9.04862E-01  6.86995E-01  0.00000E+00  7.90451E-01
 9.04862E-01  7.19671E-01  0.00000E+00  9.50605E-01
 9.04862E-01  7.53635E-01  0.00000E+00  1.07732E+00
 9.04862E-01  7.89004E-01  0.00000E+00  1.15277E+00
 9.04862E-01  8.25907E-01  0.00000E+00  1.20230E+00
 9.04862E-01  8.64478E-01  0.00000E+00  1.19585E+00
 9.04862E-01  9.04862E-01  0.00000E+00  1.08085E+00
 9.04862E-01  9.47210E-01  0.00000E+00  8.51333E-01
 9.04862E-01  9.91682E-01  0.00000E+00  5.21945E-01
 9.04862E-01  1.03845E+00  0.00000E+00  1.50380E-01
 9.04862E-01  1.08768E+00  0.00000E+00 -3.79383E-02
 9.04862E-01  1.13956E+00  0.00000E+00 -1.11838E-02

 9.47210E-01  0.00000E+00  0.00000E+00 -2.27809E-02
 9.47210E-01  2.21816E-02  0.00000E+00 -2.33104E-02
 9.47210E-01  4.43647E-02  0.00000E+00 -2.29877E-02
 9.47210E-01  6.65527E-02  0.00000E+00 -2.24280E-02
 9.47210E-01  8.87518E-02  0.00000E+00 -2.20934E-02
 9.47210E-01  1.10970E-01  0.00000E+00 -2.19953E-02
 9.47210E-01  1.33219E-01  0.00000E+00 -2.18439E-02
 9.47210E-01  1.55511E-01  0.00000E+00 -2.14229E-02
 9.47210E-01  1.77862E-01  0.00000E+00 -2.10379E-02
 9.47210E-01  2.00291E-01  0.00000E+00 -2.10286E-02
 9.47210E-01  2.22818E-01  0.00000E+00 -2.15219E-02
 9.47210E-01  2.45466E-01  0.00000E+00 -2.24828E-02
 9.47210E-01  2.68262E-01  0.00000E+00 -2.33855E-02
 9.47210E-01  2.91234E-01  0.00000E+00 -2.37404E-02
 9.47210E-01  3.14415E-01  0.00000E+00 -2.42095E-02
 9.47210E-01  3.37838E-01  0.00000E+00 -2.59040E-02
 9.47210E-01  3.61542E-01  0.00000E+00 -2.90163E-02
 9.47210E-01  3.85568E-01  0.00000E+00 -3.29760E-02
 9.47210E-01  4.09961E-01  0.00000E+00 -3.59865E-02
 9.47210E-01  4.34770E-01  0.00000E+00 -3.43253E-02
 9.47210E-01  4.60046E-01  0.00000E+00 -2.38356E-02
 9.47210E-01  4.85848E-01  0.00000E+00 -2.29499E-04
 9.47210E-01  5.12236E-01  0.00000E+00  3.93411E-02
 9.47210E-01  5.39277E-01  0.00000E+00  8.58547E-02
 9.47210E-01  5.67043E-01  0.00000E+00  1.25757E-01
 9.47210E-01  5.95611E-01  0.00000E+00  1.62424E-01
 9.47210E-01  6.25065E-01  0.00000E+00  2.11885E-01
 9.47210E-01  6.55494E-01  0.00000E+00  2.85433E-01
 9.47210E-01  6.86995E-01  0.00000E+00  3.88574E-01
 9.47210E-01  7.19671E-01  0.00000E+00  5.07545E-01
 9.47210E-01  7.53635E-01  0.00000E+00  6.08692E-01
 9.47210E-01  7.89004E-01  0.00000E+00  6.85773E-01
 9.47210E-01  8.25907E-01  0.00000E+00  7.56791E-01
 9.47210E-01  8.64478E-01  0.00000E+00  8.21688E-01
 9.47210E-01  9.04862E-01  0.00000E+00  8.51333E-01
 9.47210E-01  9.47210E-01  0.00000E+00  7.50284E-01
 9.47210E-01  9.91682E-01  0.00000E+00  4.95963E-01
 9.47210E-01  1.03845E+00  0.00000E+00  2.04490E-01
 9.47210E-01  1.08768E+00  0.00000E+00  2.32061E-02
 9.47210E-01  1.13956E+00  0.00000E+00 -1.25512E-02

 9.91682E-01  0.00000E+00  0.00000E+00 -1.53002E-02
 9.91682E-01  2.21816E-02  0.00000E+00 -1.50680E-02
 9.91682E-01  4.43647E-02  0.00000E+00 -1.51628E-02
 9.91682E-01  6.65527E-02  0.00000E+00 -1.47743E-02
 9.91682E-01  8.87518E-02  0.00000E+00 -1.40089E-02
 9.91682E-01  1.10970E-01  0.00000E+00 -1.37275E-02
 9.91682E-01  1.33219E-01  0.00000E+00 -1.38944E-02
 9.91682E-01  1.55511E-01  0.00000E+00 -1.41915E-02
 9.91682E-01  1.77862E-01  0.00000E+00 -1.43170E-02
 9.91682E-01  2.00291E-01  0.00000E+00 -1.41626E-02
 9.91682E-01  2.22818E-01  0.00000E+00 -1.41969E-02
 9.91682E-01  2.45466E-01  0.00000E+00 -1.47971E-02
 9.91682E-01  2.68262E-01  0.00000E+00 -1.55249E-02
 9.91682E-01  2.91234E-01  0.00000E+00 -1.58690E-02
 9.91682E-01  3.14415E-01  0.00000E+00 -1.62643E-02
 9.91682E-01  3.37838E-01  0.00000E+00 -1.74953E-02
 9.91682E-01  3.61542E-01  0.00000E+00 -1.93530E-02
 9.91682E-01  3.85568E-01  0.00000E+00 -2.08321E-02
 9.91682E-01  4.09961E-01  0.00000E+00 -2.17250E-02
 9.91682E-01  4.34770E-01  0.00000E+00 -2.31626E-02
 9.91682E-01  4.60046E-01  0.00000E+00 -2.54512E-02
 9.91682E-01  4.85848E-01  0.00000E+00 -2.56515E-02
 9.91682E-01  5.12236E-01  0.00000E+00 -2.07345E-02
 9.91682E-01  5.39277E-01  0.00000E+00 -1.31120E-02
 9.91682E-01  5.67043E-01  0.00000E+00 -7.05338E-03
 9.91682E-01  5.95611E-01  0.00000E+00  1.74382E-03
 9.91682E-01  6.25065E-01  0.00000E+00  2.37290E-02
 9.91682E-01  6.55494E-01  0.00000E+00  5.94732E-02
 9.91682E-01  6.86995E-01  0.00000E+00  9.97686E-02
 9.91682E-01  7.19671E-01  0.00000E+00  1.46244E-01
 9.91682E-01  7.53635E-01  0.00000E+00  2.12022E-01
 9.91682E-01  7.89004E-01  0.00000E+00  2.94130E-01
 9.91682E-01  8.25907E-01  0.00000E+00  3.75702E-01
 9.91682E-01  8.64478E-01  0.00000E+00  4.55335E-01
 9.91682E-01  9.04862E-01  0.00000E+00  5.21945E-01
 9.91682E-01  9.47210E-01  0.00000E+00  4.95963E-01
 9.91682E-01  9.91682E-01  0.00000E+00  3.68468E-01
 9.91682E-01  1.03845E+00  0.00000E+00  2.40594E-01
 9.91682E-01  1.08768E+00  0.00000E+00  9.95539E-02
 9.91682E-01  1.13956E+00  0.00000E+00 -1.84401E-02

 1.03845E+00  0.00000E+00  0.00000E+00 -8.45286E-03
 1.03845E+00  2.21816E-02  0.00000E+00 -8.16114E-03
 1.03845E+00  4.43647E-02  0.00000E+00 -8.28167E-03
 1.03845E+00  6.65527E-02  0.00000E+00 -8.19778E-03
 1.03845E+00  8.87518E-02  0.00000E+00 -7.85562E-03
 1.03845E+00  1.10970E-01  0.00000E+00 -7.74706E-03
 1.03845E+00  1.33219E-01  0.00000E+00 -7.92211E-03
 1.03845E+00  1.55511E-01  0.00000E+00 -8.26051E-03
 1.03845E+00  1.77862E-01  0.00000E+00 -8.55623E-03
 1.03845E+00  2.00291E-01  0.00000E+00 -8.67378E-03
 1.03845E+00  2.22818E-01  0.00000E+00 -8.74409E-03
 1.03845E+00  2.45466E-01  0.00000E+00 -8.91759E-03
 1.03845E+00  2.68262E-01  0.00000E+00 -9.21737E-03
 1.03845E+00  2.91234E-01  0.00000E+00 -9.62803E-03
 1.03845E+00  3.14415E-01  0.00000E+00 -1.00844E-02
 1.03845E+00  3.37838E-01  0.00000E+00 -1.04926E-02
 1.03845E+00  3.61542E-01  0.00000E+00 -1.06818E-02
 1.03845E+00  3.85568E-01  0.00000E+00 -1.04207E-02
 1.03845E+00  4.09961E-01  0.00000E+00 -9.87014E-03
 1.03845E+00  4.34770E-01  0.00000E+00 -9.82977E-03
 1.03845E+00  4.60046E-01  0.00000E+00 -1.10313E-02
 1.03845E+00  4.85848E-01  0.00000E+00 -1.36566E-02
 1.03845E+00  5.12236E-01  0.00000E+00 -1.76452E-02
 1.03845E+00  5.39277E-01  0.00000E+00 -2.20161E-02
 1.03845E+00  5.67043E-01  0.00000E+00 -2.52597E-02
 1.03845E+00  5.95611E-01  0.00000E+00 -2.54065E-02
 1.03845E+00  6.25065E-01  0.00000E+00 -2.03404E-02
 1.03845E+00  6.55494E-01  0.00000E+00 -1.36301E-02
 1.03845E+00  6.86995E-01  0.00000E+00 -1.40020E-02
 1.03845E+00  7.19671E-01  0.00000E+00 -1.36648E-02
 1.03845E+00  7.53635E-01  0.00000E+00  1.21246E-02
 1.03845E+00  7.89004E-01  0.00000E+00  5.89240E-02
 1.03845E+00  8.25907E-01  0.00000E+00  9.70350E-02
 1.03845E+00  8.64478E-01  0.00000E+00  1.22662E-01
 1.03845E+00  9.04862E-01  0.00000E+00  1.50380E-01
 1.03845E+00  9.47210E-01  0.00000E+00  2.04490E-01
 1.03845E+00  9.91682E-01  0.00000E+00  2.40594E-01
 1.03845E+00  1.03845E+00  0.00000E+00  1.48510E-01
 1.03845E+00  1.08768E+00  0.00000E+00  4.09520E-02
 1.03845E+00  1.13956E+00  0.00000E+00  2.62197E-03

 1.08768E+00  0.00000E+00  0.00000E+00 -3.35180E-03
 1.08768E+00  2.21816E-02  0.00000E+00 -3.34194E-03
 1.08768E+00  4.43647E-02  0.00000E+00 -3.37399E-03
 1.08768E+00  6.65527E-02  0.00000E+00 -3.50232E-03
 1.08768E+00  8.87518E-02  0.00000E+00 -3.69113E-03
 1.08768E+00  1.10970E-01  0.00000E+00 -3.85175E-03
 1.08768E+00  1.33219E-01  0.00000E+00 -3.99906E-03
 1.08768E+00  1.55511E-01  0.00000E+00 -4.16567E-03
 1.08768E+00  1.77862E-01  0.00000E+00 -4.33593E-03
 1.08768E+00  2.00291E-01  0.00000E+00 -4.48840E-03
 1.08768E+00  2.22818E-01  0.00000E+00 -4.61311E-03
 1.08768E+00  2.45466E-01  0.00000E+00 -4.71394E-03
 1.08768E+00  2.68262E-01  0.00000E+00 -4.84146E-03
 1.08768E+00  2.91234E-01  0.00000E+00 -5.04842E-03
 1.08768E+00  3.14415E-01  0.00000E+00 -5.31521E-03
 1.08768E+00  3.37838E-01  0.00000E+00 -5.59617E-03
 1.08768E+00  3.61542E-01  0.00000E+00 -5.92297E-03
 1.08768E+00  3.85568E-01  0.00000E+00 -6.38872E-03
 1.08768E+00  4.09961E-01  0.00000E+00 -6.97239E-03
 1.08768E+00  4.34770E-01  0.00000E+00 -7.46445E-03
 1.08768E+00  4.60046E-01  0.00000E+00 -7.70513E-03
 1.08768E+00  4.85848E-01  0.00000E+00 -7.78744E-03
 1.08768E+00  5.12236E-01  0.00000E+00 -7.86795E-03
 1.08768E+00  5.39277E-01  0.00000E+00 -8.11970E-03
 1.08768E+00  5.67043E-01  0.00000E+00 -8.71115E-03
 1.08768E+00  5.95611E-01  0.00000E+00 -9.49918E-03
 1.08768E+00  6.25065E-01  0.00000E+00 -1.02157E-02
 1.08768E+00  6.55494E-01  0.00000E+00 -1.26975E-02
 1.08768E+00  6.86995E-01  0.00000E+00 -2.06110E-02
 1.08768E+00  7.19671E-01  0.00000E+00 -2.96912E-02
 1.08768E+00  7.53635E-01  0.00000E+00 -2.77328E-02
 1.08768E+00  7.89004E-01  0.00000E+00 -1.93518E-02
 1.08768E+00  8.25907E-01  0.00000E+00 -2.30439E-02
 1.08768E+00  8.64478E-01  0.00000E+00 -3.67365E-02
 1.08768E+00  9.04862E-01  0.00000E+00 -3.79383E-02
 1.08768E+00  9.47210E-01  0.00000E+00  2.32061E-02
 1.08768E+00  9.91682E-01  0.00000E+00  9.95539E-02
 1.08768E+00  1.03845E+00  0.00000E+00  4.09520E-02
 1.08768E+00  1.08768E+00  0.00000E+00 -1.61860E-02
 1.08768E+00  1.13956E+00  0.00000E+00  1.80803E-03

 1.13956E+00  0.00000E+00  0.00000E+00 -8.19503E-04
 1.13956E+00  2.21816E-02  0.00000E+00 -8.40802E-04
 1.13956E+00  4.43647E-02  0.00000E+00 -9.58736E-04
 1.13956E+00  6.65527E-02  0.00000E+00 -1.09854E-03
 1.13956E+00  8.87518E-02  0.00000E+00 -1.22309E-03
 1.13956E+00  1.10970E-01  0.00000E+00 -1.35399E-03
 1.13956E+00  1.33219E-01  0.00000E+00 -1.50006E-03
 1.13956E+00  1.55511E-01  0.00000E+00 -1.65518E-03
 1.13956E+00  1.77862E-01  0.00000E+00 -1.78021E-03
 1.13956E+00  2.00291E-01  0.00000E+00 -1.85250E-03
 1.13956E+00  2.22818E-01  0.00000E+00 -1.91922E-03
 1.13956E+00  2.45466E-01  0.00000E+00 -2.02444E-03
 1.13956E+00  2.68262E-01  0.00000E+00 -2.14562E-03
 1.13956E+00  2.91234E-01  0.00000E+00 -2.25154E-03
 1.13956E+00  3.14415E-01  0.00000E+00 -2.36778E-03
 1.13956E+00  3.37838E-01  0.00000E+00 -2.53940E-03
 1.13956E+00  3.61542E-01  0.00000E+00 -2.72991E-03
 1.13956E+00  3.85568E-01  0.00000E+00 -2.83736E-03
 1.13956E+00  4.09961E-01  0.00000E+00 -2.84923E-03
 1.13956E+00  4.34770E-01  0.00000E+00 -2.90194E-03
 1.13956E+00  4.60046E-01  0.00000E+00 -3.11453E-03
 1.13956E+00  4.85848E-01  0.00000E+00 -3.48276E-03
 1.13956E+00  5.12236E-01  0.00000E+00 -3.96761E-03
 1.13956E+00  5.39277E-01  0.00000E+00 -4.47510E-03
 1.13956E+00  5.67043E-01  0.00000E+00 -4.88789E-03
 1.13956E+00  5.95611E-01  0.00000E+00 -5.19268E-03
 1.13956E+00  6.25065E-01  0.00000E+00 -5.46094E-03
 1.13956E+00  6.55494E-01  0.00000E+00 -5.89659E-03
 1.13956E+00  6.86995E-01  0.00000E+00 -6.81267E-03
 1.13956E+00  7.19671E-01  0.00000E+00 -7.88313E-03
 1.13956E+00  7.53635E-01  0.00000E+00 -8.23250E-03
 1.13956E+00  7.89004E-01  0.00000E+00 -9.67304E-03
 1.13956E+00  8.25907E-01  0.00000E+00 -1.53951E-02
 1.13956E+00  8.64478E-01  0.00000E+00 -1.81992E-02
 1.13956E+00  9.04862E-01  0.00000E+00 -1.11838E-02
 1.13956E+00  9.47210E-01  0.00000E+00 -1.25512E-02
 1.13956E+00  9.91682E-01  0.00000E+00 -1.84401E-02
 1.13956E+00  1.03845E+00  0.00000E+00  2.62197E-03
 1.13956E+00  1.08768E+00  0.00000E+00  1.80803E-03
 1.13956E+00  1.13956E+00  0.00000E+00 -2.42659E-02



==> anc/V_Lambda2.5kF_kF0.28 <==
 0.00000E+00  0.00000E+00 -9.79328E+01 -7.48384E+01
 0.00000E+00  2.58786E-02 -9.78792E+01 -7.47512E+01
 0.00000E+00  5.17588E-02 -9.77197E+01 -7.45992E+01
 0.00000E+00  7.76448E-02 -9.74546E+01 -7.46125E+01
 0.00000E+00  1.03544E-01 -9.70876E+01 -7.46077E+01
 0.00000E+00  1.29465E-01 -9.66245E+01 -7.41861E+01
 0.00000E+00  1.55422E-01 -9.60725E+01 -7.36822E+01
 0.00000E+00  1.81429E-01 -9.54400E+01 -7.34747E+01
 0.00000E+00  2.07506E-01 -9.47364E+01 -7.33435E+01
 0.00000E+00  2.33673E-01 -9.39727E+01 -7.30399E+01
 0.00000E+00  2.59954E-01 -9.31611E+01 -7.25852E+01
 0.00000E+00  2.86377E-01 -9.23156E+01 -7.20529E+01
 0.00000E+00  3.12972E-01 -9.14523E+01 -7.15187E+01
 0.00000E+00  3.39773E-01 -9.05894E+01 -7.10554E+01
 0.00000E+00  3.66817E-01 -8.97480E+01 -7.06931E+01
 0.00000E+00  3.94144E-01 -8.89510E+01 -7.04441E+01
 0.00000E+00  4.21799E-01 -8.82212E+01 -7.03064E+01
 0.00000E+00  4.49830E-01 -8.75758E+01 -7.02621E+01
 0.00000E+00  4.78288E-01 -8.70121E+01 -7.04013E+01
 0.00000E+00  5.07231E-01 -8.64724E+01 -7.09655E+01
 0.00000E+00  5.36720E-01 -8.57559E+01 -7.19488E+01
 0.00000E+00  5.66822E-01 -8.43057E+01 -7.25374E+01
 0.00000E+00  5.97608E-01 -8.07712E+01 -7.10433E+01
 0.00000E+00  6.29157E-01 -7.25727E+01 -6.47846E+01
 0.00000E+00  6.61550E-01 -5.72102E+01 -5.12512E+01
 0.00000E+00  6.94880E-01 -3.67628E+01 -3.25000E+01
 0.00000E+00  7.29242E-01 -1.82335E+01 -1.54977E+01
 0.00000E+00  7.64743E-01 -6.45200E+00 -4.98352E+00
 0.00000E+00  8.01494E-01 -1.36297E+00 -7.60018E-01
 0.00000E+00  8.39617E-01 -1.24835E-01  2.55302E-02
 0.00000E+00  8.79241E-01 -3.11834E-03 -3.03478E-02
 0.00000E+00  9.20505E-01 -1.05933E-05 -5.71209E-02
 0.00000E+00  9.63558E-01  6.40624E-10 -4.80769E-02
 0.00000E+00  1.00856E+00 -5.43617E-10 -3.86955E-02
 0.00000E+00  1.05567E+00  0.00000E+00 -2.94986E-02
 0.00000E+00  1.10508E+00  0.00000E+00 -2.08704E-02
 0.00000E+00  1.15696E+00  0.00000E+00 -1.31888E-02
 0.00000E+00  1.21152E+00  0.00000E+00 -6.84491E-03
 0.00000E+00  1.26896E+00  0.00000E+00 -2.58490E-03
 0.00000E+00  1.32949E+00  0.00000E+00 -5.96443E-04

 2.58786E-02  0.00000E+00 -9.78792E+01 -7.47512E+01
 2.58786E-02  2.58786E-02 -9.78258E+01 -7.47041E+01
 2.58786E-02  5.17588E-02 -9.76669E+01 -7.46431E+01
 2.58786E-02  7.76448E-02 -9.74027E+01 -7.45287E+01
 2.58786E-02  1.03544E-01 -9.70370E+01 -7.43371E+01
 2.58786E-02  1.29465E-01 -9.65755E+01 -7.40803E+01
 2.58786E-02  1.55422E-01 -9.60254E+01 -7.37759E+01
 2.58786E-02  1.81429E-01 -9.53949E+01 -7.34444E+01
 2.58786E-02  2.07506E-01 -9.46936E+01 -7.31093E+01
 2.58786E-02  2.33673E-01 -9.39322E+01 -7.27782E+01
 2.58786E-02  2.59954E-01 -9.31230E+01 -7.24069E+01
 2.58786E-02  2.86377E-01 -9.22798E+01 -7.19644E+01
 2.58786E-02  3.12972E-01 -9.14188E+01 -7.15096E+01
 2.58786E-02  3.39773E-01 -9.05582E+01 -7.11165E+01
 2.58786E-02  3.66817E-01 -8.97189E+01 -7.07911E+01
 2.58786E-02  3.94144E-01 -8.89237E+01 -7.05143E+01
 2.58786E-02  4.21799E-01 -8.81956E+01 -7.03077E+01
 2.58786E-02  4.49830E-01 -8.75517E+01 -7.02227E+01
 2.58786E-02  4.78288E-01 -8.69893E+01 -7.03691E+01
 2.58786E-02  5.07231E-01 -8.64505E+01 -7.09261E+01
 2.58786E-02  5.36720E-01 -8.57347E+01 -7.18498E+01
 2.58786E-02  5.66822E-01 -8.42851E+01 -7.24012E+01
 2.58786E-02  5.97608E-01 -8.07514E+01 -7.09754E+01
 2.58786E-02  6.29157E-01 -7.25550E+01 -6.48320E+01
 2.58786E-02  6.61550E-01 -5.71966E+01 -5.13449E+01
 2.58786E-02  6.94880E-01 -3.67548E+01 -3.25631E+01
 2.58786E-02  7.29242E-01 -1.82300E+01 -1.55239E+01
 2.58786E-02  7.64743E-01 -6.45095E+00 -4.99516E+00
 2.58786E-02  8.01494E-01 -1.36278E+00 -7.64897E-01
 2.58786E-02  8.39617E-01 -1.24820E-01  2.63460E-02
 2.58786E-02  8.79241E-01 -3.11808E-03 -2.73637E-02
 2.58786E-02  9.20505E-01 -1.05955E-05 -5.51053E-02
 2.58786E-02  9.63558E-01 -1.28361E-09 -4.72216E-02
 2.58786E-02  1.00856E+00  9.79146E-12 -3.84796E-02
 2.58786E-02  1.05567E+00  0.00000E+00 -2.97810E-02
 2.58786E-02  1.10508E+00  0.00000E+00 -2.11386E-02
 2.58786E-02  1.15696E+00  0.00000E+00 -1.30172E-02
 2.58786E-02  1.21152E+00  0.00000E+00 -6.65885E-03
 2.58786E-02  1.26896E+00  0.00000E+00 -2.59027E-03
 2.58786E-02  1.32949E+00  0.00000E+00 -6.45241E-04

 5.17588E-02  0.00000E+00 -9.77197E+01 -7.45992E+01
 5.17588E-02  2.58786E-02 -9.76669E+01 -7.46431E+01
 5.17588E-02  5.17588E-02 -9.75097E+01 -7.45104E+01
 5.17588E-02  7.76448E-02 -9.72483E+01 -7.44403E+01
 5.17588E-02  1.03544E-01 -9.68865E+01 -7.44103E+01
 5.17588E-02  1.29465E-01 -9.64297E+01 -7.41901E+01
 5.17588E-02  1.55422E-01 -9.58851E+01 -7.38352E+01
 5.17588E-02  1.81429E-01 -9.52608E+01 -7.34582E+01
 5.17588E-02  2.07506E-01 -9.45660E+01 -7.30625E+01
 5.17588E-02  2.33673E-01 -9.38115E+01 -7.26477E+01
 5.17588E-02  2.59954E-01 -9.30094E+01 -7.22647E+01
 5.17588E-02  2.86377E-01 -9.21733E+01 -7.19454E+01
 5.17588E-02  3.12972E-01 -9.13191E+01 -7.16038E+01
 5.17588E-02  3.39773E-01 -9.04652E+01 -7.11516E+01
 5.17588E-02  3.66817E-01 -8.96321E+01 -7.06898E+01
 5.17588E-02  3.94144E-01 -8.88427E+01 -7.03938E+01
 5.17588E-02  4.21799E-01 -8.81198E+01 -7.03024E+01
 5.17588E-02  4.49830E-01 -8.74804E+01 -7.03405E+01
 5.17588E-02  4.78288E-01 -8.69216E+01 -7.05371E+01
 5.17588E-02  5.07231E-01 -8.63857E+01 -7.10718E+01
 5.17588E-02  5.36720E-01 -8.56719E+01 -7.19166E+01
 5.17588E-02  5.66822E-01 -8.42240E+01 -7.23757E+01
 5.17588E-02  5.97608E-01 -8.06928E+01 -7.08912E+01
 5.17588E-02  6.29157E-01 -7.25026E+01 -6.47306E+01
 5.17588E-02  6.61550E-01 -5.71567E+01 -5.12577E+01
 5.17588E-02  6.94880E-01 -3.67311E+01 -3.25045E+01
 5.17588E-02  7.29242E-01 -1.82198E+01 -1.54846E+01
 5.17588E-02  7.64743E-01 -6.44786E+00 -4.96088E+00
 5.17588E-02  8.01494E-01 -1.36222E+00 -7.35880E-01
 5.17588E-02  8.39617E-01 -1.24777E-01  4.43381E-02
 5.17588E-02  8.79241E-01 -3.11716E-03 -1.91845E-02
 5.17588E-02  9.20505E-01 -1.05929E-05 -5.23794E-02
 5.17588E-02  9.63558E-01 -1.31602E-09 -4.69710E-02
 5.17588E-02  1.00856E+00 -9.43346E-13 -3.88298E-02
 5.17588E-02  1.05567E+00  0.00000E+00 -2.98309E-02
 5.17588E-02  1.10508E+00  0.00000E+00 -2.09228E-02
 5.17588E-02  1.15696E+00  0.00000E+00 -1.29370E-02
 5.17588E-02  1.21152E+00  0.00000E+00 -6.68684E-03
 5.17588E-02  1.26896E+00  0.00000E+00 -2.66345E-03
 5.17588E-02  1.32949E+00  0.00000E+00 -7.34625E-04

 7.76448E-02  0.00000E+00 -9.74546E+01 -7.46125E+01
 7.76448E-02  2.58786E-02 -9.74027E+01 -7.45287E+01
 7.76448E-02  5.17588E-02 -9.72483E+01 -7.44403E+01
 7.76448E-02  7.76448E-02 -9.69916E+01 -7.43943E+01
 7.76448E-02  1.03544E-01 -9.66360E+01 -7.43106E+01
 7.76448E-02  1.29465E-01 -9.61871E+01 -7.40555E+01
 7.76448E-02  1.55422E-01 -9.56516E+01 -7.36915E+01
 7.76448E-02  1.81429E-01 -9.50373E+01 -7.33163E+01
 7.76448E-02  2.07506E-01 -9.43535E+01 -7.29413E+01
 7.76448E-02  2.33673E-01 -9.36104E+01 -7.25675E+01
 7.76448E-02  2.59954E-01 -9.28199E+01 -7.22147E+01
 7.76448E-02  2.86377E-01 -9.19955E+01 -7.18883E+01
 7.76448E-02  3.12972E-01 -9.11529E+01 -7.15199E+01
 7.76448E-02  3.39773E-01 -9.03100E+01 -7.10477E+01
 7.76448E-02  3.66817E-01 -8.94875E+01 -7.05823E+01
 7.76448E-02  3.94144E-01 -8.87079E+01 -7.03029E+01
 7.76448E-02  4.21799E-01 -8.79939E+01 -7.02616E+01
 7.76448E-02  4.49830E-01 -8.73624E+01 -7.04042E+01
 7.76448E-02  4.78288E-01 -8.68105E+01 -7.07321E+01
 7.76448E-02  5.07231E-01 -8.62802E+01 -7.13192E+01
 7.76448E-02  5.36720E-01 -8.55710E+01 -7.20676E+01
 7.76448E-02  5.66822E-01 -8.41272E+01 -7.23694E+01
 7.76448E-02  5.97608E-01 -8.06016E+01 -7.07811E+01
 7.76448E-02  6.29157E-01 -7.24221E+01 -6.45873E+01
 7.76448E-02  6.61550E-01 -5.70956E+01 -5.11273E+01
 7.76448E-02  6.94880E-01 -3.66948E+01 -3.24062E+01
 7.76448E-02  7.29242E-01 -1.82037E+01 -1.54078E+01
 7.76448E-02  7.64743E-01 -6.44289E+00 -4.88969E+00
 7.76448E-02  8.01494E-01 -1.36130E+00 -6.75845E-01
 7.76448E-02  8.39617E-01 -1.24703E-01  8.12963E-02
 7.76448E-02  8.79241E-01 -3.11554E-03 -3.44313E-03
 7.76448E-02  9.20505E-01 -1.05881E-05 -4.87727E-02
 7.76448E-02  9.63558E-01 -1.30529E-09 -4.71422E-02
 7.76448E-02  1.00856E+00  5.97462E-12 -3.83656E-02
 7.76448E-02  1.05567E+00  0.00000E+00 -2.91257E-02
 7.76448E-02  1.10508E+00  0.00000E+00 -2.05730E-02
 7.76448E-02  1.15696E+00  0.00000E+00 -1.29143E-02
 7.76448E-02  1.21152E+00  0.00000E+00 -6.78297E-03
 7.76448E-02  1.26896E+00  0.00000E+00 -2.77656E-03
 7.76448E-02  1.32949E+00  0.00000E+00 -8.44042E-04

 1.03544E-01  0.00000E+00 -9.70876E+01 -7.46077E+01
 1.03544E-01  2.58786E-02 -9.70370E+01 -7.43371E+01
 1.03544E-01  5.17588E-02 -9.68865E+01 -7.44103E+01
 1.03544E-01  7.76448E-02 -9.66360E+01 -7.43106E+01
 1.03544E-01  1.03544E-01 -9.62891E+01 -7.39485E+01
 1.03544E-01  1.29465E-01 -9.58508E+01 -7.36681E+01
 1.03544E-01  1.55422E-01 -9.53277E+01 -7.34149E+01
 1.03544E-01  1.81429E-01 -9.47272E+01 -7.30707E+01
 1.03544E-01  2.07506E-01 -9.40583E+01 -7.27215E+01
 1.03544E-01  2.33673E-01 -9.33308E+01 -7.24399E+01
 1.03544E-01  2.59954E-01 -9.25564E+01 -7.21340E+01
 1.03544E-01  2.86377E-01 -9.17481E+01 -7.17194E+01
 1.03544E-01  3.12972E-01 -9.09214E+01 -7.12652E+01
 1.03544E-01  3.39773E-01 -9.00940E+01 -7.08707E+01
 1.03544E-01  3.66817E-01 -8.92862E+01 -7.05599E+01
 1.03544E-01  3.94144E-01 -8.85204E+01 -7.03304E+01
 1.03544E-01  4.21799E-01 -8.78191E+01 -7.02461E+01
 1.03544E-01  4.49830E-01 -8.71990E+01 -7.04192E+01
 1.03544E-01  4.78288E-01 -8.66570E+01 -7.08936E+01
 1.03544E-01  5.07231E-01 -8.61353E+01 -7.15754E+01
 1.03544E-01  5.36720E-01 -8.54334E+01 -7.22393E+01
 1.03544E-01  5.66822E-01 -8.39966E+01 -7.23696E+01
 1.03544E-01  5.97608E-01 -8.04798E+01 -7.06541E+01
 1.03544E-01  6.29157E-01 -7.23156E+01 -6.44089E+01
 1.03544E-01  6.61550E-01 -5.70151E+01 -5.09605E+01
 1.03544E-01  6.94880E-01 -3.66467E+01 -3.22821E+01
 1.03544E-01  7.29242E-01 -1.81822E+01 -1.53098E+01
 1.03544E-01  7.64743E-01 -6.43612E+00 -4.79372E+00
 1.03544E-01  8.01494E-01 -1.36003E+00 -5.93107E-01
 1.03544E-01  8.39617E-01 -1.24600E-01  1.30494E-01
 1.03544E-01  8.79241E-01 -3.11323E-03  1.63832E-02
 1.03544E-01  9.20505E-01 -1.05811E-05 -4.35586E-02
 1.03544E-01  9.63558E-01 -1.30912E-09 -4.64112E-02
 1.03544E-01  1.00856E+00  7.25209E-12 -3.74389E-02
 1.03544E-01  1.05567E+00  0.00000E+00 -2.82263E-02
 1.03544E-01  1.10508E+00  0.00000E+00 -2.01094E-02
 1.03544E-01  1.15696E+00  0.00000E+00 -1.27544E-02
 1.03544E-01  1.21152E+00  0.00000E+00 -6.82437E-03
 1.03544E-01  1.26896E+00  0.00000E+00 -2.90961E-03
 1.03544E-01  1.32949E+00  0.00000E+00 -9.61642E-04

 1.29465E-01  0.00000E+00 -9.66245E+01 -7.41861E+01
 1.29465E-01  2.58786E-02 -9.65755E+01 -7.40803E+01
 1.29465E-01  5.17588E-02 -9.64297E+01 -7.41901E+01
 1.29465E-01  7.76448E-02 -9.61871E+01 -7.40555E+01
 1.29465E-01  1.03544E-01 -9.58508E+01 -7.36681E+01
 1.29465E-01  1.29465E-01 -9.54257E+01 -7.34232E+01
 1.29465E-01  1.55422E-01 -9.49179E+01 -7.32417E+01
 1.29465E-01  1.81429E-01 -9.43347E+01 -7.29557E+01
 1.29465E-01  2.07506E-01 -9.36843E+01 -7.25981E+01
 1.29465E-01  2.33673E-01 -9.29763E+01 -7.22250E+01
 1.29465E-01  2.59954E-01 -9.22219E+01 -7.18424E+01
 1.29465E-01  2.86377E-01 -9.14339E+01 -7.14545E+01
 1.29465E-01  3.12972E-01 -9.06272E+01 -7.10934E+01
 1.29465E-01  3.39773E-01 -8.98192E+01 -7.07951E+01
 1.29465E-01  3.66817E-01 -8.90300E+01 -7.05643E+01
 1.29465E-01  3.94144E-01 -8.82818E+01 -7.03978E+01
 1.29465E-01  4.21799E-01 -8.75967E+01 -7.03645E+01
 1.29465E-01  4.49830E-01 -8.69913E+01 -7.05868E+01
 1.29465E-01  4.78288E-01 -8.64624E+01 -7.11057E+01
 1.29465E-01  5.07231E-01 -8.59520E+01 -7.18026E+01
 1.29465E-01  5.36720E-01 -8.52601E+01 -7.24266E+01
 1.29465E-01  5.66822E-01 -8.38327E+01 -7.24445E+01
 1.29465E-01  5.97608E-01 -8.03278E+01 -7.05427E+01
 1.29465E-01  6.29157E-01 -7.21833E+01 -6.41299E+01
 1.29465E-01  6.61550E-01 -5.69154E+01 -5.06606E+01
 1.29465E-01  6.94880E-01 -3.65870E+01 -3.20800E+01
 1.29465E-01  7.29242E-01 -1.81554E+01 -1.51818E+01
 1.29465E-01  7.64743E-01 -6.42764E+00 -4.67701E+00
 1.29465E-01  8.01494E-01 -1.35842E+00 -4.94057E-01
 1.29465E-01  8.39617E-01 -1.24468E-01  1.84110E-01
 1.29465E-01  8.79241E-01 -3.11027E-03  3.58077E-02
 1.29465E-01  9.20505E-01 -1.05721E-05 -3.56059E-02
 1.29465E-01  9.63558E-01 -1.30646E-09 -4.35139E-02
 1.29465E-01  1.00856E+00 -2.90838E-12 -3.76520E-02
 1.29465E-01  1.05567E+00  0.00000E+00 -2.82435E-02
 1.29465E-01  1.10508E+00  0.00000E+00 -1.93153E-02
 1.29465E-01  1.15696E+00  0.00000E+00 -1.22924E-02
 1.29465E-01  1.21152E+00  0.00000E+00 -6.79769E-03
 1.29465E-01  1.26896E+00  0.00000E+00 -3.06000E-03
 1.29465E-01  1.32949E+00  0.00000E+00 -1.09054E-03

 1.55422E-01  0.00000E+00 -9.60725E+01 -7.36822E+01
 1.55422E-01  2.58786E-02 -9.60254E+01 -7.37759E+01
 1.55422E-01  5.17588E-02 -9.58851E+01 -7.38352E+01
 1.55422E-01  7.76448E-02 -9.56516E+01 -7.36915E+01
 1.55422E-01  1.03544E-01 -9.53277E+01 -7.34149E+01
 1.55422E-01  1.29465E-01 -9.49179E+01 -7.32417E+01
 1.55422E-01  1.55422E-01 -9.44281E+01 -7.30907E+01
 1.55422E-01  1.81429E-01 -9.38649E+01 -7.28230E+01
 1.55422E-01  2.07506E-01 -9.32363E+01 -7.24359E+01
 1.55422E-01  2.33673E-01 -9.25513E+01 -7.19727E+01
 1.55422E-01  2.59954E-01 -9.18205E+01 -7.15335E+01
 1.55422E-01  2.86377E-01 -9.10563E+01 -7.12011E+01
 1.55422E-01  3.12972E-01 -9.02733E+01 -7.09397E+01
 1.55422E-01  3.39773E-01 -8.94885E+01 -7.06972E+01
 1.55422E-01  3.66817E-01 -8.87215E+01 -7.05080E+01
 1.55422E-01  3.94144E-01 -8.79943E+01 -7.04433E+01
 1.55422E-01  4.21799E-01 -8.73287E+01 -7.05497E+01
 1.55422E-01  4.49830E-01 -8.67411E+01 -7.08492E+01
 1.55422E-01  4.78288E-01 -8.62281E+01 -7.13447E+01
 1.55422E-01  5.07231E-01 -8.57316E+01 -7.19861E+01
 1.55422E-01  5.36720E-01 -8.50520E+01 -7.25737E+01
 1.55422E-01  5.66822E-01 -8.36365E+01 -7.25261E+01
 1.55422E-01  5.97608E-01 -8.01462E+01 -7.04772E+01
 1.55422E-01  6.29157E-01 -7.20256E+01 -6.39058E+01
 1.55422E-01  6.61550E-01 -5.67967E+01 -5.03842E+01
 1.55422E-01  6.94880E-01 -3.65160E+01 -3.18535E+01
 1.55422E-01  7.29242E-01 -1.81234E+01 -1.50132E+01
 1.55422E-01  7.64743E-01 -6.41751E+00 -4.53902E+00
 1.55422E-01  8.01494E-01 -1.35651E+00 -3.87610E-01
 1.55422E-01  8.39617E-01 -1.24311E-01  2.48353E-01
 1.55422E-01  8.79241E-01 -3.10675E-03  6.58051E-02
 1.55422E-01  9.20505E-01 -1.05613E-05 -2.44638E-02
 1.55422E-01  9.63558E-01 -1.30157E-09 -4.12837E-02
 1.55422E-01  1.00856E+00  1.24699E-12 -3.82179E-02
 1.55422E-01  1.05567E+00  0.00000E+00 -2.84870E-02
 1.55422E-01  1.10508E+00  0.00000E+00 -1.88584E-02
 1.55422E-01  1.15696E+00  0.00000E+00 -1.20311E-02
 1.55422E-01  1.21152E+00  0.00000E+00 -6.81515E-03
 1.55422E-01  1.26896E+00  0.00000E+00 -3.19255E-03
 1.55422E-01  1.32949E+00  0.00000E+00 -1.21797E-03

 1.81429E-01  0.00000E+00 -9.54400E+01 -7.34747E+01
 1.81429E-01  2.58786E-02 -9.53949E+01 -7.34444E+01
 1.81429E-01  5.17588E-02 -9.52608E+01 -7.34582E+01
 1.81429E-01  7.76448E-02 -9.50373E+01 -7.33163E+01
 1.81429E-01  1.03544E-01 -9.47272E+01 -7.30707E+01
 1.81429E-01  1.29465E-01 -9.43347E+01 -7.29557E+01
 1.81429E-01  1.55422E-01 -9.38649E+01 -7.28230E+01
 1.81429E-01  1.81429E-01 -9.33243E+01 -7.24957E+01
 1.81429E-01  2.07506E-01 -9.27200E+01 -7.20919E+01
 1.81429E-01  2.33673E-01 -9.20608E+01 -7.17372E+01
 1.81429E-01  2.59954E-01 -9.13567E+01 -7.14002E+01
 1.81429E-01  2.86377E-01 -9.06196E+01 -7.10420E+01
 1.81429E-01  3.12972E-01 -8.98636E+01 -7.07064E+01
 1.81429E-01  3.39773E-01 -8.91051E+01 -7.04587E+01
 1.81429E-01  3.66817E-01 -8.83636E+01 -7.03538E+01
 1.81429E-01  3.94144E-01 -8.76606E+01 -7.04403E+01
 1.81429E-01  4.21799E-01 -8.70175E+01 -7.07073E+01
 1.81429E-01  4.49830E-01 -8.64505E+01 -7.10898E+01
 1.81429E-01  4.78288E-01 -8.59560E+01 -7.15585E+01
 1.81429E-01  5.07231E-01 -8.54759E+01 -7.21220E+01
 1.81429E-01  5.36720E-01 -8.48108E+01 -7.26375E+01
 1.81429E-01  5.66822E-01 -8.34093E+01 -7.25398E+01
 1.81429E-01  5.97608E-01 -7.99362E+01 -7.04674E+01
 1.81429E-01  6.29157E-01 -7.18435E+01 -6.38704E+01
 1.81429E-01  6.61550E-01 -5.66597E+01 -5.02795E+01
 1.81429E-01  6.94880E-01 -3.64341E+01 -3.16647E+01
 1.81429E-01  7.29242E-01 -1.80866E+01 -1.48030E+01
 1.81429E-01  7.64743E-01 -6.40587E+00 -4.37517E+00
 1.81429E-01  8.01494E-01 -1.35431E+00 -2.73244E-01
 1.81429E-01  8.39617E-01 -1.24132E-01  3.31656E-01
 1.81429E-01  8.79241E-01 -3.10273E-03  1.15322E-01
 1.81429E-01  9.20505E-01 -1.05491E-05 -9.50564E-03
 1.81429E-01  9.63558E-01 -1.29466E-09 -4.13534E-02
 1.81429E-01  1.00856E+00  2.27009E-12 -3.80564E-02
 1.81429E-01  1.05567E+00  0.00000E+00 -2.82154E-02
 1.81429E-01  1.10508E+00  0.00000E+00 -1.92442E-02
 1.81429E-01  1.15696E+00  0.00000E+00 -1.23804E-02
 1.81429E-01  1.21152E+00  0.00000E+00 -6.97961E-03
 1.81429E-01  1.26896E+00  0.00000E+00 -3.28915E-03
 1.81429E-01  1.32949E+00  0.00000E+00 -1.33441E-03

 2.07506E-01  0.00000E+00 -9.47364E+01 -7.33435E+01
 2.07506E-01  2.58786E-02 -9.46936E+01 -7.31093E+01
 2.07506E-01  5.17588E-02 -9.45660E+01 -7.30625E+01
 2.07506E-01  7.76448E-02 -9.43535E+01 -7.29413E+01
 2.07506E-01  1.03544E-01 -9.40583E+01 -7.27215E+01
 2.07506E-01  1.29465E-01 -9.36843E+01 -7.25981E+01
 2.07506E-01  1.55422E-01 -9.32363E+01 -7.24359E+01
 2.07506E-01  1.81429E-01 -9.27200E+01 -7.20919E+01
 2.07506E-01  2.07506E-01 -9.21424E+01 -7.17323E+01
 2.07506E-01  2.33673E-01 -9.15114E+01 -7.14963E+01
 2.07506E-01  2.59954E-01 -9.08365E+01 -7.12564E+01
 2.07506E-01  2.86377E-01 -9.01291E+01 -7.08921E+01
 2.07506E-01  3.12972E-01 -8.94027E+01 -7.05135E+01
 2.07506E-01  3.39773E-01 -8.86735E+01 -7.02783E+01
 2.07506E-01  3.66817E-01 -8.79603E+01 -7.02507E+01
 2.07506E-01  3.94144E-01 -8.72842E+01 -7.04527E+01
 2.07506E-01  4.21799E-01 -8.66664E+01 -7.08319E+01
 2.07506E-01  4.49830E-01 -8.61226E+01 -7.12697E+01
 2.07506E-01  4.78288E-01 -8.56491E+01 -7.17165E+01
 2.07506E-01  5.07231E-01 -8.51875E+01 -7.22168E+01
 2.07506E-01  5.36720E-01 -8.45388E+01 -7.26669E+01
 2.07506E-01  5.66822E-01 -8.31532E+01 -7.25281E+01
 2.07506E-01  5.97608E-01 -7.96997E+01 -7.04579E+01
 2.07506E-01  6.29157E-01 -7.16385E+01 -6.38641E+01
 2.07506E-01  6.61550E-01 -5.65057E+01 -5.02112E+01
 2.07506E-01  6.94880E-01 -3.63422E+01 -3.14945E+01
 2.07506E-01  7.29242E-01 -1.80455E+01 -1.45807E+01
 2.07506E-01  7.64743E-01 -6.39289E+00 -4.17243E+00
 2.07506E-01  8.01494E-01 -1.35187E+00 -1.18067E-01
 2.07506E-01  8.39617E-01 -1.23934E-01  4.35434E-01
 2.07506E-01  8.79241E-01 -3.09832E-03  1.71417E-01
 2.07506E-01  9.20505E-01 -1.05358E-05  1.11218E-02
 2.07506E-01  9.63558E-01 -1.29716E-09 -3.74788E-02
 2.07506E-01  1.00856E+00 -8.25862E-13 -3.75711E-02
 2.07506E-01  1.05567E+00  0.00000E+00 -2.83332E-02
 2.07506E-01  1.10508E+00  0.00000E+00 -1.95769E-02
 2.07506E-01  1.15696E+00  0.00000E+00 -1.27891E-02
 2.07506E-01  1.21152E+00  0.00000E+00 -7.24147E-03
 2.07506E-01  1.26896E+00  0.00000E+00 -3.41859E-03
 2.07506E-01  1.32949E+00  0.00000E+00 -1.45683E-03

 2.33673E-01  0.00000E+00 -9.39727E+01 -7.30399E+01
 2.33673E-01  2.58786E-02 -9.39322E+01 -7.27782E+01
 2.33673E-01  5.17588E-02 -9.38115E+01 -7.26477E+01
 2.33673E-01  7.76448E-02 -9.36104E+01 -7.25675E+01
 2.33673E-01  1.03544E-01 -9.33308E+01 -7.24399E+01
 2.33673E-01  1.29465E-01 -9.29763E+01 -7.22250E+01
 2.33673E-01  1.55422E-01 -9.25513E+01 -7.19727E+01
 2.33673E-01  1.81429E-01 -9.20608E+01 -7.17372E+01
 2.33673E-01  2.07506E-01 -9.15114E+01 -7.14963E+01
 2.33673E-01  2.33673E-01 -9.09103E+01 -7.12274E+01
 2.33673E-01  2.59954E-01 -9.02666E+01 -7.09483E+01
 2.33673E-01  2.86377E-01 -8.95911E+01 -7.06858E+01
 2.33673E-01  3.12972E-01 -8.88967E+01 -7.04655E+01
 2.33673E-01  3.39773E-01 -8.81990E+01 -7.03203E+01
 2.33673E-01  3.66817E-01 -8.75165E+01 -7.03187E+01
 2.33673E-01  3.94144E-01 -8.68698E+01 -7.05390E+01
 2.33673E-01  4.21799E-01 -8.62797E+01 -7.09413E+01
 2.33673E-01  4.49830E-01 -8.57614E+01 -7.13839E+01
 2.33673E-01  4.78288E-01 -8.53109E+01 -7.18098E+01
 2.33673E-01  5.07231E-01 -8.48698E+01 -7.22822E+01
 2.33673E-01  5.36720E-01 -8.42392E+01 -7.27102E+01
 2.33673E-01  5.66822E-01 -8.28711E+01 -7.25373E+01
 2.33673E-01  5.97608E-01 -7.94392E+01 -7.04031E+01
 2.33673E-01  6.29157E-01 -7.14126E+01 -6.37392E+01
 2.33673E-01  6.61550E-01 -5.63362E+01 -5.00477E+01
 2.33673E-01  6.94880E-01 -3.62413E+01 -3.13172E+01
 2.33673E-01  7.29242E-01 -1.80005E+01 -1.43740E+01
 2.33673E-01  7.64743E-01 -6.37881E+00 -3.93168E+00
 2.33673E-01  8.01494E-01 -1.34924E+00  9.52933E-02
 2.33673E-01  8.39617E-01 -1.23723E-01  5.59946E-01
 2.33673E-01  8.79241E-01 -3.09367E-03  2.26489E-01
 2.33673E-01  9.20505E-01 -1.05220E-05  3.95527E-02
 2.33673E-01  9.63558E-01 -1.29470E-09 -2.52120E-02
 2.33673E-01  1.00856E+00  8.81338E-13 -3.71400E-02
 2.33673E-01  1.05567E+00  0.00000E+00 -2.95031E-02
 2.33673E-01  1.10508E+00  0.00000E+00 -1.91659E-02
 2.33673E-01  1.15696E+00  0.00000E+00 -1.27907E-02
 2.33673E-01  1.21152E+00  0.00000E+00 -7.52365E-03
 2.33673E-01  1.26896E+00  0.00000E+00 -3.62261E-03
 2.33673E-01  1.32949E+00  0.00000E+00 -1.59677E-03

 2.59954E-01  0.00000E+00 -9.31611E+01 -7.25852E+01
 2.59954E-01  2.58786E-02 -9.31230E+01 -7.24069E+01
 2.59954E-01  5.17588E-02 -9.30094E+01 -7.22647E+01
 2.59954E-01  7.76448E-02 -9.28199E+01 -7.22147E+01
 2.59954E-01  1.03544E-01 -9.25564E+01 -7.21340E+01
 2.59954E-01  1.29465E-01 -9.22219E+01 -7.18424E+01
 2.59954E-01  1.55422E-01 -9.18205E+01 -7.15335E+01
 2.59954E-01  1.81429E-01 -9.13567E+01 -7.14002E+01
 2.59954E-01  2.07506E-01 -9.08365E+01 -7.12564E+01
 2.59954E-01  2.33673E-01 -9.02666E+01 -7.09483E+01
 2.59954E-01  2.59954E-01 -8.96555E+01 -7.06443E+01
 2.59954E-01  2.86377E-01 -8.90134E+01 -7.05150E+01
 2.59954E-01  3.12972E-01 -8.83527E+01 -7.04873E+01
 2.59954E-01  3.39773E-01 -8.76885E+01 -7.04530E+01
 2.59954E-01  3.66817E-01 -8.70386E+01 -7.04761E+01
 2.59954E-01  3.94144E-01 -8.64233E+01 -7.06864E+01
 2.59954E-01  4.21799E-01 -8.58628E+01 -7.10684E+01
 2.59954E-01  4.49830E-01 -8.53719E+01 -7.14838E+01
 2.59954E-01  4.78288E-01 -8.49463E+01 -7.18817E+01
 2.59954E-01  5.07231E-01 -8.45272E+01 -7.23368E+01
 2.59954E-01  5.36720E-01 -8.39163E+01 -7.27590E+01
 2.59954E-01  5.66822E-01 -8.25670E+01 -7.25534E+01
 2.59954E-01  5.97608E-01 -7.91580E+01 -7.03252E+01
 2.59954E-01  6.29157E-01 -7.11689E+01 -6.35582E+01
 2.59954E-01  6.61550E-01 -5.61534E+01 -4.98374E+01
 2.59954E-01  6.94880E-01 -3.61329E+01 -3.11349E+01
 2.59954E-01  7.29242E-01 -1.79525E+01 -1.41861E+01
 2.59954E-01  7.64743E-01 -6.36394E+00 -3.70094E+00
 2.59954E-01  8.01494E-01 -1.34651E+00  3.17622E-01
 2.59954E-01  8.39617E-01 -1.23506E-01  7.06008E-01
 2.59954E-01  8.79241E-01 -3.08896E-03  3.02129E-01
 2.59954E-01  9.20505E-01 -1.05083E-05  7.79805E-02
 2.59954E-01  9.63558E-01 -1.29414E-09 -1.02968E-02
 2.59954E-01  1.00856E+00  1.51099E-12 -3.61804E-02
 2.59954E-01  1.05567E+00  0.00000E+00 -3.06691E-02
 2.59954E-01  1.10508E+00  0.00000E+00 -1.87833E-02
 2.59954E-01  1.15696E+00  0.00000E+00 -1.27518E-02
 2.59954E-01  1.21152E+00  0.00000E+00 -7.75720E-03
 2.59954E-01  1.26896E+00  0.00000E+00 -3.80871E-03
 2.59954E-01  1.32949E+00  0.00000E+00 -1.73363E-03

 2.86377E-01  0.00000E+00 -9.23156E+01 -7.20529E+01
 2.86377E-01  2.58786E-02 -9.22798E+01 -7.19644E+01
 2.86377E-01  5.17588E-02 -9.21733E+01 -7.19454E+01
 2.86377E-01  7.76448E-02 -9.19955E+01 -7.18883E+01
 2.86377E-01  1.03544E-01 -9.17481E+01 -7.17194E+01
 2.86377E-01  1.29465E-01 -9.14339E+01 -7.14545E+01
 2.86377E-01  1.55422E-01 -9.10563E+01 -7.12011E+01
 2.86377E-01  1.81429E-01 -9.06196E+01 -7.10420E+01
 2.86377E-01  2.07506E-01 -9.01291E+01 -7.08921E+01
 2.86377E-01  2.33673E-01 -8.95911E+01 -7.06858E+01
 2.86377E-01  2.59954E-01 -8.90134E+01 -7.05150E+01
 2.86377E-01  2.86377E-01 -8.84056E+01 -7.04685E+01
 2.86377E-01  3.12972E-01 -8.77798E+01 -7.04966E+01
 2.86377E-01  3.39773E-01 -8.71504E+01 -7.05328E+01
 2.86377E-01  3.66817E-01 -8.65346E+01 -7.06245E+01
 2.86377E-01  3.94144E-01 -8.59522E+01 -7.08624E+01
 2.86377E-01  4.21799E-01 -8.54229E+01 -7.12276E+01
 2.86377E-01  4.49830E-01 -8.49611E+01 -7.16070E+01
 2.86377E-01  4.78288E-01 -8.45617E+01 -7.19690E+01
 2.86377E-01  5.07231E-01 -8.41660E+01 -7.23960E+01
 2.86377E-01  5.36720E-01 -8.35756E+01 -7.27977E+01
 2.86377E-01  5.66822E-01 -8.22458E+01 -7.25557E+01
 2.86377E-01  5.97608E-01 -7.88608E+01 -7.02550E+01
 2.86377E-01  6.29157E-01 -7.09110E+01 -6.34095E+01
 2.86377E-01  6.61550E-01 -5.59603E+01 -4.96529E+01
 2.86377E-01  6.94880E-01 -3.60190E+01 -3.09561E+01
 2.86377E-01  7.29242E-01 -1.79026E+01 -1.40148E+01
 2.86377E-01  7.64743E-01 -6.34871E+00 -3.52315E+00
 2.86377E-01  8.01494E-01 -1.34375E+00  5.00932E-01
 2.86377E-01  8.39617E-01 -1.23292E-01  8.73608E-01
 2.86377E-01  8.79241E-01 -3.08445E-03  4.19024E-01
 2.86377E-01  9.20505E-01 -1.04955E-05  1.28674E-01
 2.86377E-01  9.63558E-01 -1.29435E-09  2.00003E-03
 2.86377E-01  1.00856E+00 -7.99600E-14 -3.38727E-02
 2.86377E-01  1.05567E+00  0.00000E+00 -3.07296E-02
 2.86377E-01  1.10508E+00  0.00000E+00 -1.92176E-02
 2.86377E-01  1.15696E+00  0.00000E+00 -1.30601E-02
 2.86377E-01  1.21152E+00  0.00000E+00 -7.90275E-03
 2.86377E-01  1.26896E+00  0.00000E+00 -3.90696E-03
 2.86377E-01  1.32949E+00  0.00000E+00 -1.84488E-03

 3.12972E-01  0.00000E+00 -9.14523E+01 -7.15187E+01
 3.12972E-01  2.58786E-02 -9.14188E+01 -7.15096E+01
 3.12972E-01  5.17588E-02 -9.13191E+01 -7.16038E+01
 3.12972E-01  7.76448E-02 -9.11529E+01 -7.15199E+01
 3.12972E-01  1.03544E-01 -9.09214E+01 -7.12652E+01
 3.12972E-01  1.29465E-01 -9.06272E+01 -7.10934E+01
 3.12972E-01  1.55422E-01 -9.02733E+01 -7.09397E+01
 3.12972E-01  1.81429E-01 -8.98636E+01 -7.07064E+01
 3.12972E-01  2.07506E-01 -8.94027E+01 -7.05135E+01
 3.12972E-01  2.33673E-01 -8.88967E+01 -7.04655E+01
 3.12972E-01  2.59954E-01 -8.83527E+01 -7.04873E+01
 3.12972E-01  2.86377E-01 -8.77798E+01 -7.04966E+01
 3.12972E-01  3.12972E-01 -8.71894E+01 -7.05153E+01
 3.12972E-01  3.39773E-01 -8.65956E+01 -7.05901E+01
 3.12972E-01  3.66817E-01 -8.60149E+01 -7.07484E+01
 3.12972E-01  3.94144E-01 -8.54664E+01 -7.10074E+01
 3.12972E-01  4.21799E-01 -8.49694E+01 -7.13425E+01
 3.12972E-01  4.49830E-01 -8.45377E+01 -7.16893E+01
 3.12972E-01  4.78288E-01 -8.41656E+01 -7.20391E+01
 3.12972E-01  5.07231E-01 -8.37939E+01 -7.24532E+01
 3.12972E-01  5.36720E-01 -8.32244E+01 -7.28236E+01
 3.12972E-01  5.66822E-01 -8.19143E+01 -7.25404E+01
 3.12972E-01  5.97608E-01 -7.85534E+01 -7.02032E+01
 3.12972E-01  6.29157E-01 -7.06437E+01 -6.33236E+01
 3.12972E-01  6.61550E-01 -5.57604E+01 -4.95248E+01
 3.12972E-01  6.94880E-01 -3.59020E+01 -3.07929E+01
 3.12972E-01  7.29242E-01 -1.78521E+01 -1.38532E+01
 3.12972E-01  7.64743E-01 -6.33365E+00 -3.38347E+00
 3.12972E-01  8.01494E-01 -1.34110E+00  6.54019E-01
 3.12972E-01  8.39617E-01 -1.23094E-01  1.05883E+00
 3.12972E-01  8.79241E-01 -3.08046E-03  5.71322E-01
 3.12972E-01  9.20505E-01 -1.04850E-05  1.93947E-01
 3.12972E-01  9.63558E-01 -1.29123E-09  1.61335E-02
 3.12972E-01  1.00856E+00  5.50824E-13 -2.92135E-02
 3.12972E-01  1.05567E+00  0.00000E+00 -2.97325E-02
 3.12972E-01  1.10508E+00  0.00000E+00 -2.01959E-02
 3.12972E-01  1.15696E+00  0.00000E+00 -1.35495E-02
 3.12972E-01  1.21152E+00  0.00000E+00 -8.03557E-03
 3.12972E-01  1.26896E+00  0.00000E+00 -4.04092E-03
 3.12972E-01  1.32949E+00  0.00000E+00 -1.92534E-03

 3.39773E-01  0.00000E+00 -9.05894E+01 -7.10554E+01
 3.39773E-01  2.58786E-02 -9.05582E+01 -7.11165E+01
 3.39773E-01  5.17588E-02 -9.04652E+01 -7.11516E+01
 3.39773E-01  7.76448E-02 -9.03100E+01 -7.10477E+01
 3.39773E-01  1.03544E-01 -9.00940E+01 -7.08707E+01
 3.39773E-01  1.29465E-01 -8.98192E+01 -7.07951E+01
 3.39773E-01  1.55422E-01 -8.94885E+01 -7.06972E+01
 3.39773E-01  1.81429E-01 -8.91051E+01 -7.04587E+01
 3.39773E-01  2.07506E-01 -8.86735E+01 -7.02783E+01
 3.39773E-01  2.33673E-01 -8.81990E+01 -7.03203E+01
 3.39773E-01  2.59954E-01 -8.76885E+01 -7.04530E+01
 3.39773E-01  2.86377E-01 -8.71504E+01 -7.05328E+01
 3.39773E-01  3.12972E-01 -8.65956E+01 -7.05901E+01
 3.39773E-01  3.39773E-01 -8.60374E+01 -7.06931E+01
 3.39773E-01  3.66817E-01 -8.54922E+01 -7.08556E+01
 3.39773E-01  3.94144E-01 -8.49782E+01 -7.10700E+01
 3.39773E-01  4.21799E-01 -8.45141E+01 -7.13384E+01
 3.39773E-01  4.49830E-01 -8.41129E+01 -7.16652E+01
 3.39773E-01  4.78288E-01 -8.37685E+01 -7.20573E+01
 3.39773E-01  5.07231E-01 -8.34209E+01 -7.25036E+01
 3.39773E-01  5.36720E-01 -8.28720E+01 -7.28424E+01
 3.39773E-01  5.66822E-01 -8.15807E+01 -7.25118E+01
 3.39773E-01  5.97608E-01 -7.82426E+01 -7.01726E+01
 3.39773E-01  6.29157E-01 -7.03727E+01 -6.33052E+01
 3.39773E-01  6.61550E-01 -5.55579E+01 -4.94641E+01
 3.39773E-01  6.94880E-01 -3.57848E+01 -3.06585E+01
 3.39773E-01  7.29242E-01 -1.78028E+01 -1.36986E+01
 3.39773E-01  7.64743E-01 -6.31945E+00 -3.25607E+00
 3.39773E-01  8.01494E-01 -1.33872E+00  7.98425E-01
 3.39773E-01  8.39617E-01 -1.22929E-01  1.25482E+00
 3.39773E-01  8.79241E-01 -3.07743E-03  7.44492E-01
 3.39773E-01  9.20505E-01 -1.04782E-05  2.75153E-01
 3.39773E-01  9.63558E-01 -1.29259E-09  3.87803E-02
 3.39773E-01  1.00856E+00  8.53711E-13 -2.11654E-02
 3.39773E-01  1.05567E+00  0.00000E+00 -2.80430E-02
 3.39773E-01  1.10508E+00  0.00000E+00 -2.12541E-02
 3.39773E-01  1.15696E+00  0.00000E+00 -1.39708E-02
 3.39773E-01  1.21152E+00  0.00000E+00 -8.24875E-03
 3.39773E-01  1.26896E+00  0.00000E+00 -4.35069E-03
 3.39773E-01  1.32949E+00  0.00000E+00 -1.97891E-03

 3.66817E-01  0.00000E+00 -8.97480E+01 -7.06931E+01
 3.66817E-01  2.58786E-02 -8.97189E+01 -7.07911E+01
 3.66817E-01  5.17588E-02 -8.96321E+01 -7.06898E+01
 3.66817E-01  7.76448E-02 -8.94875E+01 -7.05823E+01
 3.66817E-01  1.03544E-01 -8.92862E+01 -7.05599E+01
 3.66817E-01  1.29465E-01 -8.90300E+01 -7.05643E+01
 3.66817E-01  1.55422E-01 -8.87215E+01 -7.05080E+01
 3.66817E-01  1.81429E-01 -8.83636E+01 -7.03538E+01
 3.66817E-01  2.07506E-01 -8.79603E+01 -7.02507E+01
 3.66817E-01  2.33673E-01 -8.75165E+01 -7.03187E+01
 3.66817E-01  2.59954E-01 -8.70386E+01 -7.04761E+01
 3.66817E-01  2.86377E-01 -8.65346E+01 -7.06245E+01
 3.66817E-01  3.12972E-01 -8.60149E+01 -7.07484E+01
 3.66817E-01  3.39773E-01 -8.54922E+01 -7.08556E+01
 3.66817E-01  3.66817E-01 -8.49821E+01 -7.09643E+01
 3.66817E-01  3.94144E-01 -8.45025E+01 -7.10995E+01
 3.66817E-01  4.21799E-01 -8.40712E+01 -7.13047E+01
 3.66817E-01  4.49830E-01 -8.37005E+01 -7.16327E+01
 3.66817E-01  4.78288E-01 -8.33832E+01 -7.20897E+01
 3.66817E-01  5.07231E-01 -8.30590E+01 -7.25821E+01
 3.66817E-01  5.36720E-01 -8.25292E+01 -7.28885E+01
 3.66817E-01  5.66822E-01 -8.12544E+01 -7.24980E+01
 3.66817E-01  5.97608E-01 -7.79364E+01 -7.01399E+01
 3.66817E-01  6.29157E-01 -7.01039E+01 -6.32783E+01
 3.66817E-01  6.61550E-01 -5.53574E+01 -4.94152E+01
 3.66817E-01  6.94880E-01 -3.56705E+01 -3.05660E+01
 3.66817E-01  7.29242E-01 -1.77564E+01 -1.35848E+01
 3.66817E-01  7.64743E-01 -6.30691E+00 -3.13940E+00
 3.66817E-01  8.01494E-01 -1.33681E+00  9.44964E-01
 3.66817E-01  8.39617E-01 -1.22815E-01  1.44199E+00
 3.66817E-01  8.79241E-01 -3.07590E-03  9.10873E-01
 3.66817E-01  9.20505E-01 -1.04771E-05  3.66482E-01
 3.66817E-01  9.63558E-01 -1.29157E-09  7.44128E-02
 3.66817E-01  1.00856E+00  9.81648E-14 -8.98382E-03
 3.66817E-01  1.05567E+00  0.00000E+00 -2.62312E-02
 3.66817E-01  1.10508E+00  0.00000E+00 -2.24604E-02
 3.66817E-01  1.15696E+00  0.00000E+00 -1.44702E-02
 3.66817E-01  1.21152E+00  0.00000E+00 -8.55048E-03
 3.66817E-01  1.26896E+00  0.00000E+00 -4.74215E-03
 3.66817E-01  1.32949E+00  0.00000E+00 -2.04245E-03

 3.94144E-01  0.00000E+00 -8.89510E+01 -7.04441E+01
 3.94144E-01  2.58786E-02 -8.89237E+01 -7.05143E+01
 3.94144E-01  5.17588E-02 -8.88427E+01 -7.03938E+01
 3.94144E-01  7.76448E-02 -8.87079E+01 -7.03029E+01
 3.94144E-01  1.03544E-01 -8.85204E+01 -7.03304E+01
 3.94144E-01  1.29465E-01 -8.82818E+01 -7.03978E+01
 3.94144E-01  1.55422E-01 -8.79943E+01 -7.04433E+01
 3.94144E-01  1.81429E-01 -8.76606E+01 -7.04403E+01
 3.94144E-01  2.07506E-01 -8.72842E+01 -7.04527E+01
 3.94144E-01  2.33673E-01 -8.68698E+01 -7.05390E+01
 3.94144E-01  2.59954E-01 -8.64233E+01 -7.06864E+01
 3.94144E-01  2.86377E-01 -8.59522E+01 -7.08624E+01
 3.94144E-01  3.12972E-01 -8.54664E+01 -7.10074E+01
 3.94144E-01  3.39773E-01 -8.49782E+01 -7.10700E+01
 3.94144E-01  3.66817E-01 -8.45025E+01 -7.10995E+01
 3.94144E-01  3.94144E-01 -8.40564E+01 -7.11884E+01
 3.94144E-01  4.21799E-01 -8.36571E+01 -7.13967E+01
 3.94144E-01  4.49830E-01 -8.33157E+01 -7.17539E+01
 3.94144E-01  4.78288E-01 -8.30244E+01 -7.22407E+01
 3.94144E-01  5.07231E-01 -8.27213E+01 -7.27381E+01
 3.94144E-01  5.36720E-01 -8.22076E+01 -7.30051E+01
 3.94144E-01  5.66822E-01 -8.09450E+01 -7.25344E+01
 3.94144E-01  5.97608E-01 -7.76420E+01 -7.00730E+01
 3.94144E-01  6.29157E-01 -6.98424E+01 -6.31391E+01
 3.94144E-01  6.61550E-01 -5.51623E+01 -4.92984E+01
 3.94144E-01  6.94880E-01 -3.55619E+01 -3.05262E+01
 3.94144E-01  7.29242E-01 -1.77149E+01 -1.35566E+01
 3.94144E-01  7.64743E-01 -6.29690E+00 -3.04148E+00
 3.94144E-01  8.01494E-01 -1.33559E+00  1.09910E+00
 3.94144E-01  8.39617E-01 -1.22777E-01  1.59654E+00
 3.94144E-01  8.79241E-01 -3.07651E-03  1.03951E+00
 3.94144E-01  9.20505E-01 -1.04842E-05  4.60441E-01
 3.94144E-01  9.63558E-01 -1.29379E-09  1.26985E-01
 3.94144E-01  1.00856E+00 -3.58626E-13  8.01948E-03
 3.94144E-01  1.05567E+00  0.00000E+00 -2.49209E-02
 3.94144E-01  1.10508E+00  0.00000E+00 -2.40526E-02
 3.94144E-01  1.15696E+00  0.00000E+00 -1.53465E-02
 3.94144E-01  1.21152E+00  0.00000E+00 -8.92281E-03
 3.94144E-01  1.26896E+00  0.00000E+00 -5.02901E-03
 3.94144E-01  1.32949E+00  0.00000E+00 -2.16401E-03

 4.21799E-01  0.00000E+00 -8.82212E+01 -7.03064E+01
 4.21799E-01  2.58786E-02 -8.81956E+01 -7.03077E+01
 4.21799E-01  5.17588E-02 -8.81198E+01 -7.03024E+01
 4.21799E-01  7.76448E-02 -8.79939E+01 -7.02616E+01
 4.21799E-01  1.03544E-01 -8.78191E+01 -7.02461E+01
 4.21799E-01  1.29465E-01 -8.75967E+01 -7.03645E+01
 4.21799E-01  1.55422E-01 -8.73287E+01 -7.05497E+01
 4.21799E-01  1.81429E-01 -8.70175E+01 -7.07073E+01
 4.21799E-01  2.07506E-01 -8.66664E+01 -7.08319E+01
 4.21799E-01  2.33673E-01 -8.62797E+01 -7.09413E+01
 4.21799E-01  2.59954E-01 -8.58628E+01 -7.10684E+01
 4.21799E-01  2.86377E-01 -8.54229E+01 -7.12276E+01
 4.21799E-01  3.12972E-01 -8.49694E+01 -7.13425E+01
 4.21799E-01  3.39773E-01 -8.45141E+01 -7.13384E+01
 4.21799E-01  3.66817E-01 -8.40712E+01 -7.13047E+01
 4.21799E-01  3.94144E-01 -8.36571E+01 -7.13967E+01
 4.21799E-01  4.21799E-01 -8.32878E+01 -7.16613E+01
 4.21799E-01  4.49830E-01 -8.29738E+01 -7.20521E+01
 4.21799E-01  4.78288E-01 -8.27055E+01 -7.25142E+01
 4.21799E-01  5.07231E-01 -8.24199E+01 -7.29611E+01
 4.21799E-01  5.36720E-01 -8.19170E+01 -7.31742E+01
 4.21799E-01  5.66822E-01 -8.06597E+01 -7.26118E+01
 4.21799E-01  5.97608E-01 -7.73635E+01 -6.99942E+01
 4.21799E-01  6.29157E-01 -6.95897E+01 -6.29359E+01
 4.21799E-01  6.61550E-01 -5.49729E+01 -4.91409E+01
 4.21799E-01  6.94880E-01 -3.54597E+01 -3.05182E+01
 4.21799E-01  7.29242E-01 -1.76794E+01 -1.35818E+01
 4.21799E-01  7.64743E-01 -6.29012E+00 -2.95929E+00
 4.21799E-01  8.01494E-01 -1.33525E+00  1.24952E+00
 4.21799E-01  8.39617E-01 -1.22837E-01  1.72228E+00
 4.21799E-01  8.79241E-01 -3.07994E-03  1.14685E+00
 4.21799E-01  9.20505E-01 -1.05019E-05  5.71862E-01
 4.21799E-01  9.63558E-01 -1.29660E-09  2.03934E-01
 4.21799E-01  1.00856E+00 -2.16574E-12  3.10057E-02
 4.21799E-01  1.05567E+00  0.00000E+00 -2.39689E-02
 4.21799E-01  1.10508E+00  0.00000E+00 -2.53969E-02
 4.21799E-01  1.15696E+00  0.00000E+00 -1.65931E-02
 4.21799E-01  1.21152E+00  0.00000E+00 -9.48706E-03
 4.21799E-01  1.26896E+00  0.00000E+00 -5.17523E-03
 4.21799E-01  1.32949E+00  0.00000E+00 -2.33304E-03

 4.49830E-01  0.00000E+00 -8.75758E+01 -7.02621E+01
 4.49830E-01  2.58786E-02 -8.75517E+01 -7.02227E+01
 4.49830E-01  5.17588E-02 -8.74804E+01 -7.03405E+01
 4.49830E-01  7.76448E-02 -8.73624E+01 -7.04042E+01
 4.49830E-01  1.03544E-01 -8.71990E+01 -7.04192E+01
 4.49830E-01  1.29465E-01 -8.69913E+01 -7.05868E+01
 4.49830E-01  1.55422E-01 -8.67411E+01 -7.08492E+01
 4.49830E-01  1.81429E-01 -8.64505E+01 -7.10898E+01
 4.49830E-01  2.07506E-01 -8.61226E+01 -7.12697E+01
 4.49830E-01  2.33673E-01 -8.57614E+01 -7.13839E+01
 4.49830E-01  2.59954E-01 -8.53719E+01 -7.14838E+01
 4.49830E-01  2.86377E-01 -8.49611E+01 -7.16070E+01
 4.49830E-01  3.12972E-01 -8.45377E+01 -7.16893E+01
 4.49830E-01  3.39773E-01 -8.41129E+01 -7.16652E+01
 4.49830E-01  3.66817E-01 -8.37005E+01 -7.16327E+01
 4.49830E-01  3.94144E-01 -8.33157E+01 -7.17539E+01
 4.49830E-01  4.21799E-01 -8.29738E+01 -7.20521E+01
 4.49830E-01  4.49830E-01 -8.26836E+01 -7.24335E+01
 4.49830E-01  4.78288E-01 -8.24338E+01 -7.28273E+01
 4.49830E-01  5.07231E-01 -8.21594E+01 -7.31860E+01
 4.49830E-01  5.36720E-01 -8.16590E+01 -7.33221E+01
 4.49830E-01  5.66822E-01 -8.03964E+01 -7.26786E+01
 4.49830E-01  5.97608E-01 -7.70950E+01 -6.99633E+01
 4.49830E-01  6.29157E-01 -6.93372E+01 -6.28323E+01
 4.49830E-01  6.61550E-01 -5.47816E+01 -4.90498E+01
 4.49830E-01  6.94880E-01 -3.53598E+01 -3.04921E+01
 4.49830E-01  7.29242E-01 -1.76488E+01 -1.35643E+01
 4.49830E-01  7.64743E-01 -6.28665E+00 -2.88054E+00
 4.49830E-01  8.01494E-01 -1.33590E+00  1.37136E+00
 4.49830E-01  8.39617E-01 -1.23011E-01  1.84524E+00
 4.49830E-01  8.79241E-01 -3.08670E-03  1.28736E+00
 4.49830E-01  9.20505E-01 -1.05325E-05  7.33346E-01
 4.49830E-01  9.63558E-01 -1.30054E-09  3.15431E-01
 4.49830E-01  1.00856E+00  2.18448E-13  6.16601E-02
 4.49830E-01  1.05567E+00  0.00000E+00 -2.25220E-02
 4.49830E-01  1.10508E+00  0.00000E+00 -2.51637E-02
 4.49830E-01  1.15696E+00  0.00000E+00 -1.79568E-02
 4.49830E-01  1.21152E+00  0.00000E+00 -1.04718E-02
 4.49830E-01  1.26896E+00  0.00000E+00 -5.26717E-03
 4.49830E-01  1.32949E+00  0.00000E+00 -2.49161E-03

 4.78288E-01  0.00000E+00 -8.70121E+01 -7.04013E+01
 4.78288E-01  2.58786E-02 -8.69893E+01 -7.03691E+01
 4.78288E-01  5.17588E-02 -8.69216E+01 -7.05371E+01
 4.78288E-01  7.76448E-02 -8.68105E+01 -7.07321E+01
 4.78288E-01  1.03544E-01 -8.66570E+01 -7.08936E+01
 4.78288E-01  1.29465E-01 -8.64624E+01 -7.11057E+01
 4.78288E-01  1.55422E-01 -8.62281E+01 -7.13447E+01
 4.78288E-01  1.81429E-01 -8.59560E+01 -7.15585E+01
 4.78288E-01  2.07506E-01 -8.56491E+01 -7.17165E+01
 4.78288E-01  2.33673E-01 -8.53109E+01 -7.18098E+01
 4.78288E-01  2.59954E-01 -8.49463E+01 -7.18817E+01
 4.78288E-01  2.86377E-01 -8.45617E+01 -7.19690E+01
 4.78288E-01  3.12972E-01 -8.41656E+01 -7.20391E+01
 4.78288E-01  3.39773E-01 -8.37685E+01 -7.20573E+01
 4.78288E-01  3.66817E-01 -8.33832E+01 -7.20897E+01
 4.78288E-01  3.94144E-01 -8.30244E+01 -7.22407E+01
 4.78288E-01  4.21799E-01 -8.27055E+01 -7.25142E+01
 4.78288E-01  4.49830E-01 -8.24338E+01 -7.28273E+01
 4.78288E-01  4.78288E-01 -8.21957E+01 -7.31244E+01
 4.78288E-01  5.07231E-01 -8.19234E+01 -7.33780E+01
 4.78288E-01  5.36720E-01 -8.14133E+01 -7.34214E+01
 4.78288E-01  5.66822E-01 -8.01299E+01 -7.27148E+01
 4.78288E-01  5.97608E-01 -7.68068E+01 -6.99822E+01
 4.78288E-01  6.29157E-01 -6.90539E+01 -6.28492E+01
 4.78288E-01  6.61550E-01 -5.45624E+01 -4.90306E+01
 4.78288E-01  6.94880E-01 -3.52466E+01 -3.04203E+01
 4.78288E-01  7.29242E-01 -1.76170E+01 -1.34758E+01
 4.78288E-01  7.64743E-01 -6.28483E+00 -2.80566E+00
 4.78288E-01  8.01494E-01 -1.33729E+00  1.45668E+00
 4.78288E-01  8.39617E-01 -1.23285E-01  1.97607E+00
 4.78288E-01  8.79241E-01 -3.09660E-03  1.47136E+00
 4.78288E-01  9.20505E-01 -1.05758E-05  9.36429E-01
 4.78288E-01  9.63558E-01 -1.31060E-09  4.54888E-01
 4.78288E-01  1.00856E+00  1.86227E-12  1.07140E-01
 4.78288E-01  1.05567E+00  0.00000E+00 -1.52532E-02
 4.78288E-01  1.10508E+00  0.00000E+00 -2.36053E-02
 4.78288E-01  1.15696E+00  0.00000E+00 -1.92377E-02
 4.78288E-01  1.21152E+00  0.00000E+00 -1.16084E-02
 4.78288E-01  1.26896E+00  0.00000E+00 -5.45919E-03
 4.78288E-01  1.32949E+00  0.00000E+00 -2.60854E-03

 5.07231E-01  0.00000E+00 -8.64724E+01 -7.09655E+01
 5.07231E-01  2.58786E-02 -8.64505E+01 -7.09261E+01
 5.07231E-01  5.17588E-02 -8.63857E+01 -7.10718E+01
 5.07231E-01  7.76448E-02 -8.62802E+01 -7.13192E+01
 5.07231E-01  1.03544E-01 -8.61353E+01 -7.15754E+01
 5.07231E-01  1.29465E-01 -8.59520E+01 -7.18026E+01
 5.07231E-01  1.55422E-01 -8.57316E+01 -7.19861E+01
 5.07231E-01  1.81429E-01 -8.54759E+01 -7.21220E+01
 5.07231E-01  2.07506E-01 -8.51875E+01 -7.22168E+01
 5.07231E-01  2.33673E-01 -8.48698E+01 -7.22822E+01
 5.07231E-01  2.59954E-01 -8.45272E+01 -7.23368E+01
 5.07231E-01  2.86377E-01 -8.41660E+01 -7.23960E+01
 5.07231E-01  3.12972E-01 -8.37939E+01 -7.24532E+01
 5.07231E-01  3.39773E-01 -8.34209E+01 -7.25036E+01
 5.07231E-01  3.66817E-01 -8.30590E+01 -7.25821E+01
 5.07231E-01  3.94144E-01 -8.27213E+01 -7.27381E+01
 5.07231E-01  4.21799E-01 -8.24199E+01 -7.29611E+01
 5.07231E-01  4.49830E-01 -8.21594E+01 -7.31860E+01
 5.07231E-01  4.78288E-01 -8.19234E+01 -7.33780E+01
 5.07231E-01  5.07231E-01 -8.16405E+01 -7.35342E+01
 5.07231E-01  5.36720E-01 -8.11039E+01 -7.35043E+01
 5.07231E-01  5.66822E-01 -7.97792E+01 -7.27351E+01
 5.07231E-01  5.97608E-01 -7.64144E+01 -6.99410E+01
 5.07231E-01  6.29157E-01 -6.86586E+01 -6.27552E+01
 5.07231E-01  6.61550E-01 -5.42492E+01 -4.89081E+01
 5.07231E-01  6.94880E-01 -3.50790E+01 -3.03065E+01
 5.07231E-01  7.29242E-01 -1.75650E+01 -1.33970E+01
 5.07231E-01  7.64743E-01 -6.27870E+00 -2.75474E+00
 5.07231E-01  8.01494E-01 -1.33829E+00  1.52622E+00
 5.07231E-01  8.39617E-01 -1.23563E-01  2.09921E+00
 5.07231E-01  8.79241E-01 -3.10749E-03  1.63524E+00
 5.07231E-01  9.20505E-01 -1.06253E-05  1.10503E+00
 5.07231E-01  9.63558E-01 -1.31768E-09  5.88351E-01
 5.07231E-01  1.00856E+00  1.67872E-12  1.83304E-01
 5.07231E-01  1.05567E+00  0.00000E+00  1.02972E-02
 5.07231E-01  1.10508E+00  0.00000E+00 -2.35784E-02
 5.07231E-01  1.15696E+00  0.00000E+00 -2.03377E-02
 5.07231E-01  1.21152E+00  0.00000E+00 -1.18194E-02
 5.07231E-01  1.26896E+00  0.00000E+00 -6.00787E-03
 5.07231E-01  1.32949E+00  0.00000E+00 -2.69900E-03

 5.36720E-01  0.00000E+00 -8.57559E+01 -7.19488E+01
 5.36720E-01  2.58786E-02 -8.57347E+01 -7.18498E+01
 5.36720E-01  5.17588E-02 -8.56719E+01 -7.19166E+01
 5.36720E-01  7.76448E-02 -8.55710E+01 -7.20676E+01
 5.36720E-01  1.03544E-01 -8.54334E+01 -7.22393E+01
 5.36720E-01  1.29465E-01 -8.52601E+01 -7.24266E+01
 5.36720E-01  1.55422E-01 -8.50520E+01 -7.25737E+01
 5.36720E-01  1.81429E-01 -8.48108E+01 -7.26375E+01
 5.36720E-01  2.07506E-01 -8.45388E+01 -7.26669E+01
 5.36720E-01  2.33673E-01 -8.42392E+01 -7.27102E+01
 5.36720E-01  2.59954E-01 -8.39163E+01 -7.27590E+01
 5.36720E-01  2.86377E-01 -8.35756E+01 -7.27977E+01
 5.36720E-01  3.12972E-01 -8.32244E+01 -7.28236E+01
 5.36720E-01  3.39773E-01 -8.28720E+01 -7.28424E+01
 5.36720E-01  3.66817E-01 -8.25292E+01 -7.28885E+01
 5.36720E-01  3.94144E-01 -8.22076E+01 -7.30051E+01
 5.36720E-01  4.21799E-01 -8.19170E+01 -7.31742E+01
 5.36720E-01  4.49830E-01 -8.16590E+01 -7.33221E+01
 5.36720E-01  4.78288E-01 -8.14133E+01 -7.34214E+01
 5.36720E-01  5.07231E-01 -8.11039E+01 -7.35043E+01
 5.36720E-01  5.36720E-01 -8.05203E+01 -7.34323E+01
 5.36720E-01  5.66822E-01 -7.91313E+01 -7.25771E+01
 5.36720E-01  5.97608E-01 -7.57075E+01 -6.95944E+01
 5.36720E-01  6.29157E-01 -6.79567E+01 -6.22441E+01
 5.36720E-01  6.61550E-01 -5.36867E+01 -4.84538E+01
 5.36720E-01  6.94880E-01 -3.47580E+01 -3.00910E+01
 5.36720E-01  7.29242E-01 -1.74451E+01 -1.33559E+01
 5.36720E-01  7.64743E-01 -6.25179E+00 -2.73030E+00
 5.36720E-01  8.01494E-01 -1.33550E+00  1.59711E+00
 5.36720E-01  8.39617E-01 -1.23544E-01  2.20046E+00
 5.36720E-01  8.79241E-01 -3.11196E-03  1.73157E+00
 5.36720E-01  9.20505E-01 -1.06561E-05  1.18650E+00
 5.36720E-01  9.63558E-01 -1.32906E-09  6.89403E-01
 5.36720E-01  1.00856E+00  1.74955E-12  2.94330E-01
 5.36720E-01  1.05567E+00  0.00000E+00  6.04967E-02
 5.36720E-01  1.10508E+00  0.00000E+00 -2.54468E-02
 5.36720E-01  1.15696E+00  0.00000E+00 -2.12607E-02
 5.36720E-01  1.21152E+00  0.00000E+00 -1.07815E-02
 5.36720E-01  1.26896E+00  0.00000E+00 -6.97102E-03
 5.36720E-01  1.32949E+00  0.00000E+00 -2.79394E-03

 5.66822E-01  0.00000E+00 -8.43057E+01 -7.25374E+01
 5.66822E-01  2.58786E-02 -8.42851E+01 -7.24012E+01
 5.66822E-01  5.17588E-02 -8.42240E+01 -7.23757E+01
 5.66822E-01  7.76448E-02 -8.41272E+01 -7.23694E+01
 5.66822E-01  1.03544E-01 -8.39966E+01 -7.23696E+01
 5.66822E-01  1.29465E-01 -8.38327E+01 -7.24445E+01
 5.66822E-01  1.55422E-01 -8.36365E+01 -7.25261E+01
 5.66822E-01  1.81429E-01 -8.34093E+01 -7.25398E+01
 5.66822E-01  2.07506E-01 -8.31532E+01 -7.25281E+01
 5.66822E-01  2.33673E-01 -8.28711E+01 -7.25373E+01
 5.66822E-01  2.59954E-01 -8.25670E+01 -7.25534E+01
 5.66822E-01  2.86377E-01 -8.22458E+01 -7.25557E+01
 5.66822E-01  3.12972E-01 -8.19143E+01 -7.25404E+01
 5.66822E-01  3.39773E-01 -8.15807E+01 -7.25118E+01
 5.66822E-01  3.66817E-01 -8.12544E+01 -7.24980E+01
 5.66822E-01  3.94144E-01 -8.09450E+01 -7.25344E+01
 5.66822E-01  4.21799E-01 -8.06597E+01 -7.26118E+01
 5.66822E-01  4.49830E-01 -8.03964E+01 -7.26786E+01
 5.66822E-01  4.78288E-01 -8.01299E+01 -7.27148E+01
 5.66822E-01  5.07231E-01 -7.97792E+01 -7.27351E+01
 5.66822E-01  5.36720E-01 -7.91313E+01 -7.25771E+01
 5.66822E-01  5.66822E-01 -7.76634E+01 -7.15782E+01
 5.66822E-01  5.97608E-01 -7.41849E+01 -6.83986E+01
 5.66822E-01  6.29157E-01 -6.64981E+01 -6.09623E+01
 5.66822E-01  6.61550E-01 -5.25189E+01 -4.74145E+01
 5.66822E-01  6.94880E-01 -3.40528E+01 -2.95407E+01
 5.66822E-01  7.29242E-01 -1.71414E+01 -1.31828E+01
 5.66822E-01  7.64743E-01 -6.16262E+00 -2.67533E+00
 5.66822E-01  8.01494E-01 -1.32006E+00  1.66189E+00
 5.66822E-01  8.39617E-01 -1.22407E-01  2.28013E+00
 5.66822E-01  8.79241E-01 -3.08934E-03  1.79784E+00
 5.66822E-01  9.20505E-01 -1.05975E-05  1.23694E+00
 5.66822E-01  9.63558E-01 -1.32306E-09  7.69942E-01
 5.66822E-01  1.00856E+00  2.46912E-13  4.01135E-01
 5.66822E-01  1.05567E+00  0.00000E+00  1.17627E-01
 5.66822E-01  1.10508E+00  0.00000E+00 -2.02682E-02
 5.66822E-01  1.15696E+00  0.00000E+00 -2.23294E-02
 5.66822E-01  1.21152E+00  0.00000E+00 -1.10362E-02
 5.66822E-01  1.26896E+00  0.00000E+00 -7.68676E-03
 5.66822E-01  1.32949E+00  0.00000E+00 -2.95952E-03

 5.97608E-01  0.00000E+00 -8.07712E+01 -7.10433E+01
 5.97608E-01  2.58786E-02 -8.07514E+01 -7.09754E+01
 5.97608E-01  5.17588E-02 -8.06928E+01 -7.08912E+01
 5.97608E-01  7.76448E-02 -8.06016E+01 -7.07811E+01
 5.97608E-01  1.03544E-01 -8.04798E+01 -7.06541E+01
 5.97608E-01  1.29465E-01 -8.03278E+01 -7.05427E+01
 5.97608E-01  1.55422E-01 -8.01462E+01 -7.04772E+01
 5.97608E-01  1.81429E-01 -7.99362E+01 -7.04674E+01
 5.97608E-01  2.07506E-01 -7.96997E+01 -7.04579E+01
 5.97608E-01  2.33673E-01 -7.94392E+01 -7.04031E+01
 5.97608E-01  2.59954E-01 -7.91580E+01 -7.03252E+01
 5.97608E-01  2.86377E-01 -7.88608E+01 -7.02550E+01
 5.97608E-01  3.12972E-01 -7.85534E+01 -7.02032E+01
 5.97608E-01  3.39773E-01 -7.82426E+01 -7.01726E+01
 5.97608E-01  3.66817E-01 -7.79364E+01 -7.01399E+01
 5.97608E-01  3.94144E-01 -7.76420E+01 -7.00730E+01
 5.97608E-01  4.21799E-01 -7.73635E+01 -6.99942E+01
 5.97608E-01  4.49830E-01 -7.70950E+01 -6.99633E+01
 5.97608E-01  4.78288E-01 -7.68068E+01 -6.99822E+01
 5.97608E-01  5.07231E-01 -7.64144E+01 -6.99410E+01
 5.97608E-01  5.36720E-01 -7.57075E+01 -6.95944E+01
 5.97608E-01  5.66822E-01 -7.41849E+01 -6.83986E+01
 5.97608E-01  5.97608E-01 -7.07276E+01 -6.52038E+01
 5.97608E-01  6.29157E-01 -6.32943E+01 -5.80473E+01
 5.97608E-01  6.61550E-01 -4.99695E+01 -4.51343E+01
 5.97608E-01  6.94880E-01 -3.24553E+01 -2.81337E+01
 5.97608E-01  7.29242E-01 -1.63924E+01 -1.25428E+01
 5.97608E-01  7.64743E-01 -5.91495E+00 -2.47432E+00
 5.97608E-01  8.01494E-01 -1.27096E+00  1.71930E+00
 5.97608E-01  8.39617E-01 -1.18170E-01  2.34094E+00
 5.97608E-01  8.79241E-01 -2.98898E-03  1.88289E+00
 5.97608E-01  9.20505E-01 -1.02738E-05  1.32708E+00
 5.97608E-01  9.63558E-01 -1.29068E-09  8.48888E-01
 5.97608E-01  1.00856E+00  1.32564E-12  4.62042E-01
 5.97608E-01  1.05567E+00  0.00000E+00  1.61480E-01
 5.97608E-01  1.10508E+00  0.00000E+00  1.25764E-03
 5.97608E-01  1.15696E+00  0.00000E+00 -2.35930E-02
 5.97608E-01  1.21152E+00  0.00000E+00 -1.51543E-02
 5.97608E-01  1.26896E+00  0.00000E+00 -7.50644E-03
 5.97608E-01  1.32949E+00  0.00000E+00 -3.25137E-03

 6.29157E-01  0.00000E+00 -7.25727E+01 -6.47846E+01
 6.29157E-01  2.58786E-02 -7.25550E+01 -6.48320E+01
 6.29157E-01  5.17588E-02 -7.25026E+01 -6.47306E+01
 6.29157E-01  7.76448E-02 -7.24221E+01 -6.45873E+01
 6.29157E-01  1.03544E-01 -7.23156E+01 -6.44089E+01
 6.29157E-01  1.29465E-01 -7.21833E+01 -6.41299E+01
 6.29157E-01  1.55422E-01 -7.20256E+01 -6.39058E+01
 6.29157E-01  1.81429E-01 -7.18435E+01 -6.38704E+01
 6.29157E-01  2.07506E-01 -7.16385E+01 -6.38641E+01
 6.29157E-01  2.33673E-01 -7.14126E+01 -6.37392E+01
 6.29157E-01  2.59954E-01 -7.11689E+01 -6.35582E+01
 6.29157E-01  2.86377E-01 -7.09110E+01 -6.34095E+01
 6.29157E-01  3.12972E-01 -7.06437E+01 -6.33236E+01
 6.29157E-01  3.39773E-01 -7.03727E+01 -6.33052E+01
 6.29157E-01  3.66817E-01 -7.01039E+01 -6.32783E+01
 6.29157E-01  3.94144E-01 -6.98424E+01 -6.31391E+01
 6.29157E-01  4.21799E-01 -6.95897E+01 -6.29359E+01
 6.29157E-01  4.49830E-01 -6.93372E+01 -6.28323E+01
 6.29157E-01  4.78288E-01 -6.90539E+01 -6.28492E+01
 6.29157E-01  5.07231E-01 -6.86586E+01 -6.27552E+01
 6.29157E-01  5.36720E-01 -6.79567E+01 -6.22441E+01
 6.29157E-01  5.66822E-01 -6.64981E+01 -6.09623E+01
 6.29157E-01  5.97608E-01 -6.32943E+01 -5.80473E+01
 6.29157E-01  6.29157E-01 -5.65619E+01 -5.16922E+01
 6.29157E-01  6.61550E-01 -4.46436E+01 -4.01543E+01
 6.29157E-01  6.94880E-01 -2.90449E+01 -2.49173E+01
 6.29157E-01  7.29242E-01 -1.47167E+01 -1.09564E+01
 6.29157E-01  7.64743E-01 -5.32837E+00 -1.95838E+00
 6.29157E-01  8.01494E-01 -1.14823E+00  1.79889E+00
 6.29157E-01  8.39617E-01 -1.07026E-01  2.37687E+00
 6.29157E-01  8.79241E-01 -2.71263E-03  1.97335E+00
 6.29157E-01  9.20505E-01 -9.34132E-06  1.44370E+00
 6.29157E-01  9.63558E-01 -1.17752E-09  9.32060E-01
 6.29157E-01  1.00856E+00  1.55212E-12  4.98668E-01
 6.29157E-01  1.05567E+00  0.00000E+00  1.98081E-01
 6.29157E-01  1.10508E+00  0.00000E+00  3.31903E-02
 6.29157E-01  1.15696E+00  0.00000E+00 -2.27355E-02
 6.29157E-01  1.21152E+00  0.00000E+00 -2.06204E-02
 6.29157E-01  1.26896E+00  0.00000E+00 -7.20396E-03
 6.29157E-01  1.32949E+00  0.00000E+00 -3.57306E-03

 6.61550E-01  0.00000E+00 -5.72102E+01 -5.12512E+01
 6.61550E-01  2.58786E-02 -5.71966E+01 -5.13449E+01
 6.61550E-01  5.17588E-02 -5.71567E+01 -5.12577E+01
 6.61550E-01  7.76448E-02 -5.70956E+01 -5.11273E+01
 6.61550E-01  1.03544E-01 -5.70151E+01 -5.09605E+01
 6.61550E-01  1.29465E-01 -5.69154E+01 -5.06606E+01
 6.61550E-01  1.55422E-01 -5.67967E+01 -5.03842E+01
 6.61550E-01  1.81429E-01 -5.66597E+01 -5.02795E+01
 6.61550E-01  2.07506E-01 -5.65057E+01 -5.02112E+01
 6.61550E-01  2.33673E-01 -5.63362E+01 -5.00477E+01
 6.61550E-01  2.59954E-01 -5.61534E+01 -4.98374E+01
 6.61550E-01  2.86377E-01 -5.59603E+01 -4.96529E+01
 6.61550E-01  3.12972E-01 -5.57604E+01 -4.95248E+01
 6.61550E-01  3.39773E-01 -5.55579E+01 -4.94641E+01
 6.61550E-01  3.66817E-01 -5.53574E+01 -4.94152E+01
 6.61550E-01  3.94144E-01 -5.51623E+01 -4.92984E+01
 6.61550E-01  4.21799E-01 -5.49729E+01 -4.91409E+01
 6.61550E-01  4.49830E-01 -5.47816E+01 -4.90498E+01
 6.61550E-01  4.78288E-01 -5.45624E+01 -4.90306E+01
 6.61550E-01  5.07231E-01 -5.42492E+01 -4.89081E+01
 6.61550E-01  5.36720E-01 -5.36867E+01 -4.84538E+01
 6.61550E-01  5.66822E-01 -5.25189E+01 -4.74145E+01
 6.61550E-01  5.97608E-01 -4.99695E+01 -4.51343E+01
 6.61550E-01  6.29157E-01 -4.46436E+01 -4.01543E+01
 6.61550E-01  6.61550E-01 -3.52476E+01 -3.10436E+01
 6.61550E-01  6.94880E-01 -2.29585E+01 -1.89926E+01
 6.61550E-01  7.29242E-01 -1.16536E+01 -7.99938E+00
 6.61550E-01  7.64743E-01 -4.22711E+00 -9.74939E-01
 6.61550E-01  8.01494E-01 -9.12358E-01  1.93690E+00
 6.61550E-01  8.39617E-01 -8.51606E-02  2.37835E+00
 6.61550E-01  8.79241E-01 -2.16100E-03  2.02986E+00
 6.61550E-01  9.20505E-01 -7.44985E-06  1.53861E+00
 6.61550E-01  9.63558E-01 -9.40278E-10  1.01937E+00
 6.61550E-01  1.00856E+00  7.81939E-14  5.58165E-01
 6.61550E-01  1.05567E+00  0.00000E+00  2.44255E-01
 6.61550E-01  1.10508E+00  0.00000E+00  6.34993E-02
 6.61550E-01  1.15696E+00  0.00000E+00 -1.66516E-02
 6.61550E-01  1.21152E+00  0.00000E+00 -2.29428E-02
 6.61550E-01  1.26896E+00  0.00000E+00 -8.08982E-03
 6.61550E-01  1.32949E+00  0.00000E+00 -3.77777E-03

 6.94880E-01  0.00000E+00 -3.67628E+01 -3.25000E+01
 6.94880E-01  2.58786E-02 -3.67548E+01 -3.25631E+01
 6.94880E-01  5.17588E-02 -3.67311E+01 -3.25045E+01
 6.94880E-01  7.76448E-02 -3.66948E+01 -3.24062E+01
 6.94880E-01  1.03544E-01 -3.66467E+01 -3.22821E+01
 6.94880E-01  1.29465E-01 -3.65870E+01 -3.20800E+01
 6.94880E-01  1.55422E-01 -3.65160E+01 -3.18535E+01
 6.94880E-01  1.81429E-01 -3.64341E+01 -3.16647E+01
 6.94880E-01  2.07506E-01 -3.63422E+01 -3.14945E+01
 6.94880E-01  2.33673E-01 -3.62413E+01 -3.13172E+01
 6.94880E-01  2.59954E-01 -3.61329E+01 -3.11349E+01
 6.94880E-01  2.86377E-01 -3.60190E+01 -3.09561E+01
 6.94880E-01  3.12972E-01 -3.59020E+01 -3.07929E+01
 6.94880E-01  3.39773E-01 -3.57848E+01 -3.06585E+01
 6.94880E-01  3.66817E-01 -3.56705E+01 -3.05660E+01
 6.94880E-01  3.94144E-01 -3.55619E+01 -3.05262E+01
 6.94880E-01  4.21799E-01 -3.54597E+01 -3.05182E+01
 6.94880E-01  4.49830E-01 -3.53598E+01 -3.04921E+01
 6.94880E-01  4.78288E-01 -3.52466E+01 -3.04203E+01
 6.94880E-01  5.07231E-01 -3.50790E+01 -3.03065E+01
 6.94880E-01  5.36720E-01 -3.47580E+01 -3.00910E+01
 6.94880E-01  5.66822E-01 -3.40528E+01 -2.95407E+01
 6.94880E-01  5.97608E-01 -3.24553E+01 -2.81337E+01
 6.94880E-01  6.29157E-01 -2.90449E+01 -2.49173E+01
 6.94880E-01  6.61550E-01 -2.29585E+01 -1.89926E+01
 6.94880E-01  6.94880E-01 -1.49573E+01 -1.11670E+01
 6.94880E-01  7.29242E-01 -7.58767E+00 -4.09161E+00
 6.94880E-01  7.64743E-01 -2.75010E+00  3.47165E-01
 6.94880E-01  8.01494E-01 -5.93224E-01  2.13300E+00
 6.94880E-01  8.39617E-01 -5.53510E-02  2.35199E+00
 6.94880E-01  8.79241E-01 -1.40423E-03  2.04202E+00
 6.94880E-01  9.20505E-01 -4.84012E-06  1.59841E+00
 6.94880E-01  9.63558E-01 -6.09431E-10  1.10315E+00
 6.94880E-01  1.00856E+00  8.75881E-14  6.40109E-01
 6.94880E-01  1.05567E+00  0.00000E+00  3.02577E-01
 6.94880E-01  1.10508E+00  0.00000E+00  9.30730E-02
 6.94880E-01  1.15696E+00  0.00000E+00 -7.46735E-03
 6.94880E-01  1.21152E+00  0.00000E+00 -2.31378E-02
 6.94880E-01  1.26896E+00  0.00000E+00 -9.67577E-03
 6.94880E-01  1.32949E+00  0.00000E+00 -4.00559E-03

 7.29242E-01  0.00000E+00 -1.82335E+01 -1.54977E+01
 7.29242E-01  2.58786E-02 -1.82300E+01 -1.55239E+01
 7.29242E-01  5.17588E-02 -1.82198E+01 -1.54846E+01
 7.29242E-01  7.76448E-02 -1.82037E+01 -1.54078E+01
 7.29242E-01  1.03544E-01 -1.81822E+01 -1.53098E+01
 7.29242E-01  1.29465E-01 -1.81554E+01 -1.51818E+01
 7.29242E-01  1.55422E-01 -1.81234E+01 -1.50132E+01
 7.29242E-01  1.81429E-01 -1.80866E+01 -1.48030E+01
 7.29242E-01  2.07506E-01 -1.80455E+01 -1.45807E+01
 7.29242E-01  2.33673E-01 -1.80005E+01 -1.43740E+01
 7.29242E-01  2.59954E-01 -1.79525E+01 -1.41861E+01
 7.29242E-01  2.86377E-01 -1.79026E+01 -1.40148E+01
 7.29242E-01  3.12972E-01 -1.78521E+01 -1.38532E+01
 7.29242E-01  3.39773E-01 -1.78028E+01 -1.36986E+01
 7.29242E-01  3.66817E-01 -1.77564E+01 -1.35848E+01
 7.29242E-01  3.94144E-01 -1.77149E+01 -1.35566E+01
 7.29242E-01  4.21799E-01 -1.76794E+01 -1.35818E+01
 7.29242E-01  4.49830E-01 -1.76488E+01 -1.35643E+01
 7.29242E-01  4.78288E-01 -1.76170E+01 -1.34758E+01
 7.29242E-01  5.07231E-01 -1.75650E+01 -1.33970E+01
 7.29242E-01  5.36720E-01 -1.74451E+01 -1.33559E+01
 7.29242E-01  5.66822E-01 -1.71414E+01 -1.31828E+01
 7.29242E-01  5.97608E-01 -1.63924E+01 -1.25428E+01
 7.29242E-01  6.29157E-01 -1.47167E+01 -1.09564E+01
 7.29242E-01  6.61550E-01 -1.16536E+01 -7.99938E+00
 7.29242E-01  6.94880E-01 -7.58767E+00 -4.09161E+00
 7.29242E-01  7.29242E-01 -3.83936E+00 -5.88086E-01
 7.29242E-01  7.64743E-01 -1.38749E+00  1.55131E+00
 7.29242E-01  8.01494E-01 -2.98601E-01  2.33196E+00
 7.29242E-01  8.39617E-01 -2.78100E-02  2.31372E+00
 7.29242E-01  8.79241E-01 -7.04551E-04  2.02100E+00
 7.29242E-01  9.20505E-01 -2.42556E-06  1.63492E+00
 7.29242E-01  9.63558E-01 -3.03841E-10  1.17022E+00
 7.29242E-01  1.00856E+00  1.24923E-12  7.09958E-01
 7.29242E-01  1.05567E+00  0.00000E+00  3.65416E-01
 7.29242E-01  1.10508E+00  0.00000E+00  1.32109E-01
 7.29242E-01  1.15696E+00  0.00000E+00 -9.41934E-04
 7.29242E-01  1.21152E+00  0.00000E+00 -2.60938E-02
 7.29242E-01  1.26896E+00  0.00000E+00 -1.01736E-02
 7.29242E-01  1.32949E+00  0.00000E+00 -4.60483E-03

 7.64743E-01  0.00000E+00 -6.45200E+00 -4.98352E+00
 7.64743E-01  2.58786E-02 -6.45095E+00 -4.99516E+00
 7.64743E-01  5.17588E-02 -6.44786E+00 -4.96088E+00
 7.64743E-01  7.76448E-02 -6.44289E+00 -4.88969E+00
 7.64743E-01  1.03544E-01 -6.43612E+00 -4.79372E+00
 7.64743E-01  1.29465E-01 -6.42764E+00 -4.67701E+00
 7.64743E-01  1.55422E-01 -6.41751E+00 -4.53902E+00
 7.64743E-01  1.81429E-01 -6.40587E+00 -4.37517E+00
 7.64743E-01  2.07506E-01 -6.39289E+00 -4.17243E+00
 7.64743E-01  2.33673E-01 -6.37881E+00 -3.93168E+00
 7.64743E-01  2.59954E-01 -6.36394E+00 -3.70094E+00
 7.64743E-01  2.86377E-01 -6.34871E+00 -3.52315E+00
 7.64743E-01  3.12972E-01 -6.33365E+00 -3.38347E+00
 7.64743E-01  3.39773E-01 -6.31945E+00 -3.25607E+00
 7.64743E-01  3.66817E-01 -6.30691E+00 -3.13940E+00
 7.64743E-01  3.94144E-01 -6.29690E+00 -3.04148E+00
 7.64743E-01  4.21799E-01 -6.29012E+00 -2.95929E+00
 7.64743E-01  4.49830E-01 -6.28665E+00 -2.88054E+00
 7.64743E-01  4.78288E-01 -6.28483E+00 -2.80566E+00
 7.64743E-01  5.07231E-01 -6.27870E+00 -2.75474E+00
 7.64743E-01  5.36720E-01 -6.25179E+00 -2.73030E+00
 7.64743E-01  5.66822E-01 -6.16262E+00 -2.67533E+00
 7.64743E-01  5.97608E-01 -5.91495E+00 -2.47432E+00
 7.64743E-01  6.29157E-01 -5.32837E+00 -1.95838E+00
 7.64743E-01  6.61550E-01 -4.22711E+00 -9.74939E-01
 7.64743E-01  6.94880E-01 -2.75010E+00  3.47165E-01
 7.64743E-01  7.29242E-01 -1.38749E+00  1.55131E+00
 7.64743E-01  7.64743E-01 -4.99763E-01  2.27170E+00
 7.64743E-01  8.01494E-01 -1.07269E-01  2.44400E+00
 7.64743E-01  8.39617E-01 -9.96942E-03  2.26583E+00
 7.64743E-01  8.79241E-01 -2.52167E-04  1.98625E+00
 7.64743E-01  9.20505E-01 -8.66940E-07  1.65818E+00
 7.64743E-01  9.63558E-01 -1.08259E-10  1.21987E+00
 7.64743E-01  1.00856E+00  1.31705E-13  7.63087E-01
 7.64743E-01  1.05567E+00  0.00000E+00  4.31462E-01
 7.64743E-01  1.10508E+00  0.00000E+00  1.82798E-01
 7.64743E-01  1.15696E+00  0.00000E+00  4.87138E-03
 7.64743E-01  1.21152E+00  0.00000E+00 -3.08023E-02
 7.64743E-01  1.26896E+00  0.00000E+00 -9.26537E-03
 7.64743E-01  1.32949E+00  0.00000E+00 -5.63748E-03

 8.01494E-01  0.00000E+00 -1.36297E+00 -7.60018E-01
 8.01494E-01  2.58786E-02 -1.36278E+00 -7.64897E-01
 8.01494E-01  5.17588E-02 -1.36222E+00 -7.35880E-01
 8.01494E-01  7.76448E-02 -1.36130E+00 -6.75845E-01
 8.01494E-01  1.03544E-01 -1.36003E+00 -5.93107E-01
 8.01494E-01  1.29465E-01 -1.35842E+00 -4.94057E-01
 8.01494E-01  1.55422E-01 -1.35651E+00 -3.87610E-01
 8.01494E-01  1.81429E-01 -1.35431E+00 -2.73244E-01
 8.01494E-01  2.07506E-01 -1.35187E+00 -1.18067E-01
 8.01494E-01  2.33673E-01 -1.34924E+00  9.52933E-02
 8.01494E-01  2.59954E-01 -1.34651E+00  3.17622E-01
 8.01494E-01  2.86377E-01 -1.34375E+00  5.00932E-01
 8.01494E-01  3.12972E-01 -1.34110E+00  6.54019E-01
 8.01494E-01  3.39773E-01 -1.33872E+00  7.98425E-01
 8.01494E-01  3.66817E-01 -1.33681E+00  9.44964E-01
 8.01494E-01  3.94144E-01 -1.33559E+00  1.09910E+00
 8.01494E-01  4.21799E-01 -1.33525E+00  1.24952E+00
 8.01494E-01  4.49830E-01 -1.33590E+00  1.37136E+00
 8.01494E-01  4.78288E-01 -1.33729E+00  1.45668E+00
 8.01494E-01  5.07231E-01 -1.33829E+00  1.52622E+00
 8.01494E-01  5.36720E-01 -1.33550E+00  1.59711E+00
 8.01494E-01  5.66822E-01 -1.32006E+00  1.66189E+00
 8.01494E-01  5.97608E-01 -1.27096E+00  1.71930E+00
 8.01494E-01  6.29157E-01 -1.14823E+00  1.79889E+00
 8.01494E-01  6.61550E-01 -9.12358E-01  1.93690E+00
 8.01494E-01  6.94880E-01 -5.93224E-01  2.13300E+00
 8.01494E-01  7.29242E-01 -2.98601E-01  2.33196E+00
 8.01494E-01  7.64743E-01 -1.07269E-01  2.44400E+00
 8.01494E-01  8.01494E-01 -2.29758E-02  2.39084E+00
 8.01494E-01  8.39617E-01 -2.13188E-03  2.20009E+00
 8.01494E-01  8.79241E-01 -5.38589E-05  1.96378E+00
 8.01494E-01  9.20505E-01 -1.84974E-07  1.67523E+00
 8.01494E-01  9.63558E-01 -2.31019E-11  1.26349E+00
 8.01494E-01  1.00856E+00 -1.25507E-12  8.24986E-01
 8.01494E-01  1.05567E+00  0.00000E+00  5.05480E-01
 8.01494E-01  1.10508E+00  0.00000E+00  2.39005E-01
 8.01494E-01  1.15696E+00  0.00000E+00  1.98727E-02
 8.01494E-01  1.21152E+00  0.00000E+00 -3.03091E-02
 8.01494E-01  1.26896E+00  0.00000E+00 -8.29927E-03
 8.01494E-01  1.32949E+00  0.00000E+00 -6.85718E-03

 8.39617E-01  0.00000E+00 -1.24835E-01  2.55303E-02
 8.39617E-01  2.58786E-02 -1.24820E-01  2.63460E-02
 8.39617E-01  5.17588E-02 -1.24777E-01  4.43381E-02
 8.39617E-01  7.76448E-02 -1.24703E-01  8.12963E-02
 8.39617E-01  1.03544E-01 -1.24600E-01  1.30494E-01
 8.39617E-01  1.29465E-01 -1.24468E-01  1.84110E-01
 8.39617E-01  1.55422E-01 -1.24311E-01  2.48353E-01
 8.39617E-01  1.81429E-01 -1.24132E-01  3.31656E-01
 8.39617E-01  2.07506E-01 -1.23934E-01  4.35434E-01
 8.39617E-01  2.33673E-01 -1.23723E-01  5.59946E-01
 8.39617E-01  2.59954E-01 -1.23506E-01  7.06008E-01
 8.39617E-01  2.86377E-01 -1.23292E-01  8.73608E-01
 8.39617E-01  3.12972E-01 -1.23094E-01  1.05883E+00
 8.39617E-01  3.39773E-01 -1.22929E-01  1.25482E+00
 8.39617E-01  3.66817E-01 -1.22815E-01  1.44199E+00
 8.39617E-01  3.94144E-01 -1.22777E-01  1.59654E+00
 8.39617E-01  4.21799E-01 -1.22837E-01  1.72228E+00
 8.39617E-01  4.49830E-01 -1.23011E-01  1.84524E+00
 8.39617E-01  4.78288E-01 -1.23285E-01  1.97607E+00
 8.39617E-01  5.07231E-01 -1.23563E-01  2.09921E+00
 8.39617E-01  5.36720E-01 -1.23544E-01  2.20046E+00
 8.39617E-01  5.66822E-01 -1.22407E-01  2.28013E+00
 8.39617E-01  5.97608E-01 -1.18170E-01  2.34094E+00
 8.39617E-01  6.29157E-01 -1.07026E-01  2.37687E+00
 8.39617E-01  6.61550E-01 -8.51606E-02  2.37835E+00
 8.39617E-01  6.94880E-01 -5.53510E-02  2.35199E+00
 8.39617E-01  7.29242E-01 -2.78100E-02  2.31372E+00
 8.39617E-01  7.64743E-01 -9.96942E-03  2.26583E+00
 8.39617E-01  8.01494E-01 -2.13188E-03  2.20009E+00
 8.39617E-01  8.39617E-01 -1.97571E-04  2.09959E+00
 8.39617E-01  8.79241E-01 -4.98701E-06  1.93342E+00
 8.39617E-01  9.20505E-01 -1.71164E-08  1.67115E+00
 8.39617E-01  9.63558E-01 -1.29660E-12  1.29606E+00
 8.39617E-01  1.00856E+00  6.69055E-13  8.95891E-01
 8.39617E-01  1.05567E+00  0.00000E+00  5.80846E-01
 8.39617E-01  1.10508E+00  0.00000E+00  2.95758E-01
 8.39617E-01  1.15696E+00  0.00000E+00  5.13109E-02
 8.39617E-01  1.21152E+00  0.00000E+00 -2.25942E-02
 8.39617E-01  1.26896E+00  0.00000E+00 -1.12284E-02
 8.39617E-01  1.32949E+00  0.00000E+00 -7.82283E-03

 8.79241E-01  0.00000E+00 -3.11847E-03 -3.03479E-02
 8.79241E-01  2.58786E-02 -3.11808E-03 -2.73637E-02
 8.79241E-01  5.17588E-02 -3.11716E-03 -1.91845E-02
 8.79241E-01  7.76448E-02 -3.11554E-03 -3.44313E-03
 8.79241E-01  1.03544E-01 -3.11323E-03  1.63832E-02
 8.79241E-01  1.29465E-01 -3.11027E-03  3.58077E-02
 8.79241E-01  1.55422E-01 -3.10675E-03  6.58051E-02
 8.79241E-01  1.81429E-01 -3.10273E-03  1.15322E-01
 8.79241E-01  2.07506E-01 -3.09832E-03  1.71417E-01
 8.79241E-01  2.33673E-01 -3.09367E-03  2.26489E-01
 8.79241E-01  2.59954E-01 -3.08896E-03  3.02129E-01
 8.79241E-01  2.86377E-01 -3.08445E-03  4.19024E-01
 8.79241E-01  3.12972E-01 -3.08046E-03  5.71322E-01
 8.79241E-01  3.39773E-01 -3.07743E-03  7.44492E-01
 8.79241E-01  3.66817E-01 -3.07590E-03  9.10873E-01
 8.79241E-01  3.94144E-01 -3.07651E-03  1.03951E+00
 8.79241E-01  4.21799E-01 -3.07994E-03  1.14685E+00
 8.79241E-01  4.49830E-01 -3.08670E-03  1.28736E+00
 8.79241E-01  4.78288E-01 -3.09660E-03  1.47136E+00
 8.79241E-01  5.07231E-01 -3.10749E-03  1.63524E+00
 8.79241E-01  5.36720E-01 -3.11196E-03  1.73157E+00
 8.79241E-01  5.66822E-01 -3.08934E-03  1.79784E+00
 8.79241E-01  5.97608E-01 -2.98898E-03  1.88289E+00
 8.79241E-01  6.29157E-01 -2.71263E-03  1.97335E+00
 8.79241E-01  6.61550E-01 -2.16100E-03  2.02986E+00
 8.79241E-01  6.94880E-01 -1.40423E-03  2.04202E+00
 8.79241E-01  7.29242E-01 -7.04551E-04  2.02100E+00
 8.79241E-01  7.64743E-01 -2.52167E-04  1.98625E+00
 8.79241E-01  8.01494E-01 -5.38589E-05  1.96378E+00
 8.79241E-01  8.39617E-01 -4.98701E-06  1.93342E+00
 8.79241E-01  8.79241E-01 -1.25812E-07  1.82495E+00
 8.79241E-01  9.20505E-01 -4.31641E-10  1.60759E+00
 8.79241E-01  9.63558E-01  7.76360E-13  1.29453E+00
 8.79241E-01  1.00856E+00  3.62662E-13  9.48076E-01
 8.79241E-01  1.05567E+00  0.00000E+00  6.39119E-01
 8.79241E-01  1.10508E+00  0.00000E+00  3.49759E-01
 8.79241E-01  1.15696E+00  0.00000E+00  1.02518E-01
 8.79241E-01  1.21152E+00  0.00000E+00 -1.08538E-02
 8.79241E-01  1.26896E+00  0.00000E+00 -2.38670E-02
 8.79241E-01  1.32949E+00  0.00000E+00 -7.96686E-03

 9.20505E-01  0.00000E+00 -1.06009E-05 -5.71209E-02
 9.20505E-01  2.58786E-02 -1.05956E-05 -5.51053E-02
 9.20505E-01  5.17588E-02 -1.05929E-05 -5.23794E-02
 9.20505E-01  7.76448E-02 -1.05881E-05 -4.87727E-02
 9.20505E-01  1.03544E-01 -1.05811E-05 -4.35586E-02
 9.20505E-01  1.29465E-01 -1.05721E-05 -3.56059E-02
 9.20505E-01  1.55422E-01 -1.05613E-05 -2.44638E-02
 9.20505E-01  1.81429E-01 -1.05491E-05 -9.50564E-03
 9.20505E-01  2.07506E-01 -1.05358E-05  1.11218E-02
 9.20505E-01  2.33673E-01 -1.05220E-05  3.95527E-02
 9.20505E-01  2.59954E-01 -1.05083E-05  7.79805E-02
 9.20505E-01  2.86377E-01 -1.04955E-05  1.28674E-01
 9.20505E-01  3.12972E-01 -1.04850E-05  1.93947E-01
 9.20505E-01  3.39773E-01 -1.04782E-05  2.75153E-01
 9.20505E-01  3.66817E-01 -1.04771E-05  3.66482E-01
 9.20505E-01  3.94144E-01 -1.04842E-05  4.60441E-01
 9.20505E-01  4.21799E-01 -1.05019E-05  5.71862E-01
 9.20505E-01  4.49830E-01 -1.05325E-05  7.33346E-01
 9.20505E-01  4.78288E-01 -1.05758E-05  9.36429E-01
 9.20505E-01  5.07231E-01 -1.06253E-05  1.10503E+00
 9.20505E-01  5.36720E-01 -1.06561E-05  1.18650E+00
 9.20505E-01  5.66822E-01 -1.05975E-05  1.23694E+00
 9.20505E-01  5.97608E-01 -1.02738E-05  1.32708E+00
 9.20505E-01  6.29157E-01 -9.34132E-06  1.44370E+00
 9.20505E-01  6.61550E-01 -7.44985E-06  1.53861E+00
 9.20505E-01  6.94880E-01 -4.84012E-06  1.59841E+00
 9.20505E-01  7.29242E-01 -2.42556E-06  1.63492E+00
 9.20505E-01  7.64743E-01 -8.66940E-07  1.65818E+00
 9.20505E-01  8.01494E-01 -1.84973E-07  1.67523E+00
 9.20505E-01  8.39617E-01 -1.71159E-08  1.67115E+00
 9.20505E-01  8.79241E-01 -4.31446E-10  1.60759E+00
 9.20505E-01  9.20505E-01  1.56638E-12  1.46615E+00
 9.20505E-01  9.63558E-01  3.11152E-13  1.24959E+00
 9.20505E-01  1.00856E+00  5.73264E-12  9.77464E-01
 9.20505E-01  1.05567E+00  0.00000E+00  6.81773E-01
 9.20505E-01  1.10508E+00  0.00000E+00  3.99697E-01
 9.20505E-01  1.15696E+00  0.00000E+00  1.66094E-01
 9.20505E-01  1.21152E+00  0.00000E+00  9.81970E-03
 9.20505E-01  1.26896E+00  0.00000E+00 -3.61159E-02
 9.20505E-01  1.32949E+00  0.00000E+00 -8.03478E-03

 9.63558E-01  0.00000E+00 -3.03435E-09 -4.80769E-02
 9.63558E-01  2.58786E-02 -1.33073E-09 -4.72216E-02
 9.63558E-01  5.17588E-02 -1.30888E-09 -4.69710E-02
 9.63558E-01  7.76448E-02 -1.29826E-09 -4.71422E-02
 9.63558E-01  1.03544E-01 -1.29847E-09 -4.64112E-02
 9.63558E-01  1.29465E-01 -1.30135E-09 -4.35139E-02
 9.63558E-01  1.55422E-01 -1.30059E-09 -4.12837E-02
 9.63558E-01  1.81429E-01 -1.29724E-09 -4.13534E-02
 9.63558E-01  2.07506E-01 -1.29782E-09 -3.74788E-02
 9.63558E-01  2.33673E-01 -1.29664E-09 -2.52120E-02
 9.63558E-01  2.59954E-01 -1.29435E-09 -1.02968E-02
 9.63558E-01  2.86377E-01 -1.29243E-09  2.00003E-03
 9.63558E-01  3.12972E-01 -1.29173E-09  1.61335E-02
 9.63558E-01  3.39773E-01 -1.29171E-09  3.87803E-02
 9.63558E-01  3.66817E-01 -1.29205E-09  7.44128E-02
 9.63558E-01  3.94144E-01 -1.29348E-09  1.26985E-01
 9.63558E-01  4.21799E-01 -1.29577E-09  2.03934E-01
 9.63558E-01  4.49830E-01 -1.30269E-09  3.15431E-01
 9.63558E-01  4.78288E-01 -1.30842E-09  4.54888E-01
 9.63558E-01  5.07231E-01 -1.31852E-09  5.88351E-01
 9.63558E-01  5.36720E-01 -1.32760E-09  6.89403E-01
 9.63558E-01  5.66822E-01 -1.32371E-09  7.69942E-01
 9.63558E-01  5.97608E-01 -1.29011E-09  8.48888E-01
 9.63558E-01  6.29157E-01 -1.17799E-09  9.32060E-01
 9.63558E-01  6.61550E-01 -9.40090E-10  1.01937E+00
 9.63558E-01  6.94880E-01 -6.08143E-10  1.10315E+00
 9.63558E-01  7.29242E-01 -3.03729E-10  1.17022E+00
 9.63558E-01  7.64743E-01 -1.07780E-10  1.21987E+00
 9.63558E-01  8.01494E-01 -2.24353E-11  1.26349E+00
 9.63558E-01  8.39617E-01 -1.33748E-12  1.29606E+00
 9.63558E-01  8.79241E-01  9.59242E-13  1.29453E+00
 9.63558E-01  9.20505E-01  3.94592E-13  1.24959E+00
 9.63558E-01  9.63558E-01 -1.19789E-12  1.16119E+00
 9.63558E-01  1.00856E+00 -6.10601E-12  9.94221E-01
 9.63558E-01  1.05567E+00  0.00000E+00  7.23607E-01
 9.63558E-01  1.10508E+00  0.00000E+00  4.46040E-01
 9.63558E-01  1.15696E+00  0.00000E+00  2.26261E-01
 9.63558E-01  1.21152E+00  0.00000E+00  4.85280E-02
 9.63558E-01  1.26896E+00  0.00000E+00 -2.75883E-02
 9.63558E-01  1.32949E+00  0.00000E+00 -9.67607E-03

 1.00856E+00  0.00000E+00  2.15781E-09 -3.86955E-02
 1.00856E+00  2.58786E-02 -3.18243E-11 -3.84796E-02
 1.00856E+00  5.17588E-02 -1.49536E-12 -3.88298E-02
 1.00856E+00  7.76448E-02 -1.88932E-12 -3.83656E-02
 1.00856E+00  1.03544E-01 -4.79932E-12 -3.74389E-02
 1.00856E+00  1.29465E-01  1.19145E-12 -3.76520E-02
 1.00856E+00  1.55422E-01 -1.21827E-12 -3.82179E-02
 1.00856E+00  1.81429E-01  3.80528E-13 -3.80564E-02
 1.00856E+00  2.07506E-01 -1.64862E-12 -3.75711E-02
 1.00856E+00  2.33673E-01 -7.07849E-13 -3.71400E-02
 1.00856E+00  2.59954E-01 -1.09626E-12 -3.61804E-02
 1.00856E+00  2.86377E-01 -8.78479E-13 -3.38727E-02
 1.00856E+00  3.12972E-01  6.33041E-13 -2.92135E-02
 1.00856E+00  3.39773E-01  5.81869E-13 -2.11654E-02
 1.00856E+00  3.66817E-01 -7.66599E-13 -8.98382E-03
 1.00856E+00  3.94144E-01  1.72012E-12  8.01948E-03
 1.00856E+00  4.21799E-01  2.82539E-12  3.10057E-02
 1.00856E+00  4.49830E-01  1.03748E-12  6.16601E-02
 1.00856E+00  4.78288E-01 -7.94103E-13  1.07140E-01
 1.00856E+00  5.07231E-01 -1.27671E-12  1.83304E-01
 1.00856E+00  5.36720E-01 -1.01906E-12  2.94330E-01
 1.00856E+00  5.66822E-01  4.29809E-14  4.01135E-01
 1.00856E+00  5.97608E-01  1.62441E-13  4.62042E-01
 1.00856E+00  6.29157E-01  2.76198E-14  4.98668E-01
 1.00856E+00  6.61550E-01  1.76434E-13  5.58165E-01
 1.00856E+00  6.94880E-01 -3.42238E-13  6.40109E-01
 1.00856E+00  7.29242E-01  2.80980E-13  7.09958E-01
 1.00856E+00  7.64743E-01  6.52280E-14  7.63087E-01
 1.00856E+00  8.01494E-01 -8.11377E-13  8.24986E-01
 1.00856E+00  8.39617E-01 -4.03345E-13  8.95891E-01
 1.00856E+00  8.79241E-01 -4.02306E-13  9.48076E-01
 1.00856E+00  9.20505E-01  5.63184E-12  9.77464E-01
 1.00856E+00  9.63558E-01 -5.42453E-12  9.94221E-01
 1.00856E+00  1.00856E+00  8.15638E-12  9.33594E-01
 1.00856E+00  1.05567E+00  0.00000E+00  7.29360E-01
 1.00856E+00  1.10508E+00  0.00000E+00  4.89213E-01
 1.00856E+00  1.15696E+00  0.00000E+00  2.83378E-01
 1.00856E+00  1.21152E+00  0.00000E+00  8.26528E-02
 1.00856E+00  1.26896E+00  0.00000E+00 -2.11555E-02
 1.00856E+00  1.32949E+00  0.00000E+00 -1.14656E-02

 1.05567E+00  0.00000E+00  0.00000E+00 -2.94986E-02
 1.05567E+00  2.58786E-02  0.00000E+00 -2.97810E-02
 1.05567E+00  5.17588E-02  0.00000E+00 -2.98309E-02
 1.05567E+00  7.76448E-02  0.00000E+00 -2.91257E-02
 1.05567E+00  1.03544E-01  0.00000E+00 -2.82263E-02
 1.05567E+00  1.29465E-01  0.00000E+00 -2.82435E-02
 1.05567E+00  1.55422E-01  0.00000E+00 -2.84870E-02
 1.05567E+00  1.81429E-01  0.00000E+00 -2.82154E-02
 1.05567E+00  2.07506E-01  0.00000E+00 -2.83332E-02
 1.05567E+00  2.33673E-01  0.00000E+00 -2.95031E-02
 1.05567E+00  2.59954E-01  0.00000E+00 -3.06691E-02
 1.05567E+00  2.86377E-01  0.00000E+00 -3.07296E-02
 1.05567E+00  3.12972E-01  0.00000E+00 -2.97325E-02
 1.05567E+00  3.39773E-01  0.00000E+00 -2.80430E-02
 1.05567E+00  3.66817E-01  0.00000E+00 -2.62312E-02
 1.05567E+00  3.94144E-01  0.00000E+00 -2.49209E-02
 1.05567E+00  4.21799E-01  0.00000E+00 -2.39689E-02
 1.05567E+00  4.49830E-01  0.00000E+00 -2.25220E-02
 1.05567E+00  4.78288E-01  0.00000E+00 -1.52532E-02
 1.05567E+00  5.07231E-01  0.00000E+00  1.02972E-02
 1.05567E+00  5.36720E-01  0.00000E+00  6.04967E-02
 1.05567E+00  5.66822E-01  0.00000E+00  1.17627E-01
 1.05567E+00  5.97608E-01  0.00000E+00  1.61480E-01
 1.05567E+00  6.29157E-01  0.00000E+00  1.98081E-01
 1.05567E+00  6.61550E-01  0.00000E+00  2.44255E-01
 1.05567E+00  6.94880E-01  0.00000E+00  3.02577E-01
 1.05567E+00  7.29242E-01  0.00000E+00  3.65416E-01
 1.05567E+00  7.64743E-01  0.00000E+00  4.31462E-01
 1.05567E+00  8.01494E-01  0.00000E+00  5.05480E-01
 1.05567E+00  8.39617E-01  0.00000E+00  5.80846E-01
 1.05567E+00  8.79241E-01  0.00000E+00  6.39119E-01
 1.05567E+00  9.20505E-01  0.00000E+00  6.81773E-01
 1.05567E+00  9.63558E-01  0.00000E+00  7.23607E-01
 1.05567E+00  1.00856E+00  0.00000E+00  7.29360E-01
 1.05567E+00  1.05567E+00  0.00000E+00  6.51662E-01
 1.05567E+00  1.10508E+00  0.00000E+00  5.16129E-01
 1.05567E+00  1.15696E+00  0.00000E+00  3.30911E-01
 1.05567E+00  1.21152E+00  0.00000E+00  8.48953E-02
 1.05567E+00  1.26896E+00  0.00000E+00 -4.38613E-02
 1.05567E+00  1.32949E+00  0.00000E+00 -1.35978E-02

 1.10508E+00  0.00000E+00  0.00000E+00 -2.08704E-02
 1.10508E+00  2.58786E-02  0.00000E+00 -2.11386E-02
 1.10508E+00  5.17588E-02  0.00000E+00 -2.09228E-02
 1.10508E+00  7.76448E-02  0.00000E+00 -2.05730E-02
 1.10508E+00  1.03544E-01  0.00000E+00 -2.01094E-02
 1.10508E+00  1.29465E-01  0.00000E+00 -1.93153E-02
 1.10508E+00  1.55422E-01  0.00000E+00 -1.88584E-02
 1.10508E+00  1.81429E-01  0.00000E+00 -1.92442E-02
 1.10508E+00  2.07506E-01  0.00000E+00 -1.95769E-02
 1.10508E+00  2.33673E-01  0.00000E+00 -1.91659E-02
 1.10508E+00  2.59954E-01  0.00000E+00 -1.87833E-02
 1.10508E+00  2.86377E-01  0.00000E+00 -1.92176E-02
 1.10508E+00  3.12972E-01  0.00000E+00 -2.01959E-02
 1.10508E+00  3.39773E-01  0.00000E+00 -2.12541E-02
 1.10508E+00  3.66817E-01  0.00000E+00 -2.24604E-02
 1.10508E+00  3.94144E-01  0.00000E+00 -2.40526E-02
 1.10508E+00  4.21799E-01  0.00000E+00 -2.53969E-02
 1.10508E+00  4.49830E-01  0.00000E+00 -2.51637E-02
 1.10508E+00  4.78288E-01  0.00000E+00 -2.36053E-02
 1.10508E+00  5.07231E-01  0.00000E+00 -2.35784E-02
 1.10508E+00  5.36720E-01  0.00000E+00 -2.54468E-02
 1.10508E+00  5.66822E-01  0.00000E+00 -2.02682E-02
 1.10508E+00  5.97608E-01  0.00000E+00  1.25764E-03
 1.10508E+00  6.29157E-01  0.00000E+00  3.31903E-02
 1.10508E+00  6.61550E-01  0.00000E+00  6.34993E-02
 1.10508E+00  6.94880E-01  0.00000E+00  9.30730E-02
 1.10508E+00  7.29242E-01  0.00000E+00  1.32109E-01
 1.10508E+00  7.64743E-01  0.00000E+00  1.82798E-01
 1.10508E+00  8.01494E-01  0.00000E+00  2.39005E-01
 1.10508E+00  8.39617E-01  0.00000E+00  2.95758E-01
 1.10508E+00  8.79241E-01  0.00000E+00  3.49759E-01
 1.10508E+00  9.20505E-01  0.00000E+00  3.99697E-01
 1.10508E+00  9.63558E-01  0.00000E+00  4.46040E-01
 1.10508E+00  1.00856E+00  0.00000E+00  4.89213E-01
 1.10508E+00  1.05567E+00  0.00000E+00  5.16129E-01
 1.10508E+00  1.10508E+00  0.00000E+00  4.63915E-01
 1.10508E+00  1.15696E+00  0.00000E+00  3.02273E-01
 1.10508E+00  1.21152E+00  0.00000E+00  8.51308E-02
 1.10508E+00  1.26896E+00  0.00000E+00 -3.86666E-02
 1.10508E+00  1.32949E+00  0.00000E+00 -2.87607E-02

 1.15696E+00  0.00000E+00  0.00000E+00 -1.31888E-02
 1.15696E+00  2.58786E-02  0.00000E+00 -1.30172E-02
 1.15696E+00  5.17588E-02  0.00000E+00 -1.29370E-02
 1.15696E+00  7.76448E-02  0.00000E+00 -1.29143E-02
 1.15696E+00  1.03544E-01  0.00000E+00 -1.27544E-02
 1.15696E+00  1.29465E-01  0.00000E+00 -1.22924E-02
 1.15696E+00  1.55422E-01  0.00000E+00 -1.20311E-02
 1.15696E+00  1.81429E-01  0.00000E+00 -1.23804E-02
 1.15696E+00  2.07506E-01  0.00000E+00 -1.27891E-02
 1.15696E+00  2.33673E-01  0.00000E+00 -1.27907E-02
 1.15696E+00  2.59954E-01  0.00000E+00 -1.27518E-02
 1.15696E+00  2.86377E-01  0.00000E+00 -1.30601E-02
 1.15696E+00  3.12972E-01  0.00000E+00 -1.35495E-02
 1.15696E+00  3.39773E-01  0.00000E+00 -1.39708E-02
 1.15696E+00  3.66817E-01  0.00000E+00 -1.44702E-02
 1.15696E+00  3.94144E-01  0.00000E+00 -1.53465E-02
 1.15696E+00  4.21799E-01  0.00000E+00 -1.65931E-02
 1.15696E+00  4.49830E-01  0.00000E+00 -1.79568E-02
 1.15696E+00  4.78288E-01  0.00000E+00 -1.92377E-02
 1.15696E+00  5.07231E-01  0.00000E+00 -2.03377E-02
 1.15696E+00  5.36720E-01  0.00000E+00 -2.12607E-02
 1.15696E+00  5.66822E-01  0.00000E+00 -2.23294E-02
 1.15696E+00  5.97608E-01  0.00000E+00 -2.35930E-02
 1.15696E+00  6.29157E-01  0.00000E+00 -2.27355E-02
 1.15696E+00  6.61550E-01  0.00000E+00 -1.66516E-02
 1.15696E+00  6.94880E-01  0.00000E+00 -7.46735E-03
 1.15696E+00  7.29242E-01  0.00000E+00 -9.41934E-04
 1.15696E+00  7.64743E-01  0.00000E+00  4.87138E-03
 1.15696E+00  8.01494E-01  0.00000E+00  1.98727E-02
 1.15696E+00  8.39617E-01  0.00000E+00  5.13109E-02
 1.15696E+00  8.79241E-01  0.00000E+00  1.02518E-01
 1.15696E+00  9.20505E-01  0.00000E+00  1.66094E-01
 1.15696E+00  9.63558E-01  0.00000E+00  2.26261E-01
 1.15696E+00  1.00856E+00  0.00000E+00  2.83378E-01
 1.15696E+00  1.05567E+00  0.00000E+00  3.30911E-01
 1.15696E+00  1.10508E+00  0.00000E+00  3.02273E-01
 1.15696E+00  1.15696E+00  0.00000E+00  1.90816E-01
 1.15696E+00  1.21152E+00  0.00000E+00  8.71372E-02
 1.15696E+00  1.26896E+00  0.00000E+00  1.75237E-03
 1.15696E+00  1.32949E+00  0.00000E+00 -4.42802E-02

 1.21152E+00  0.00000E+00  0.00000E+00 -6.84491E-03
 1.21152E+00  2.58786E-02  0.00000E+00 -6.65885E-03
 1.21152E+00  5.17588E-02  0.00000E+00 -6.68684E-03
 1.21152E+00  7.76448E-02  0.00000E+00 -6.78297E-03
 1.21152E+00  1.03544E-01  0.00000E+00 -6.82437E-03
 1.21152E+00  1.29465E-01  0.00000E+00 -6.79769E-03
 1.21152E+00  1.55422E-01  0.00000E+00 -6.81515E-03
 1.21152E+00  1.81429E-01  0.00000E+00 -6.97961E-03
 1.21152E+00  2.07506E-01  0.00000E+00 -7.24147E-03
 1.21152E+00  2.33673E-01  0.00000E+00 -7.52365E-03
 1.21152E+00  2.59954E-01  0.00000E+00 -7.75720E-03
 1.21152E+00  2.86377E-01  0.00000E+00 -7.90275E-03
 1.21152E+00  3.12972E-01  0.00000E+00 -8.03557E-03
 1.21152E+00  3.39773E-01  0.00000E+00 -8.24875E-03
 1.21152E+00  3.66817E-01  0.00000E+00 -8.55048E-03
 1.21152E+00  3.94144E-01  0.00000E+00 -8.92281E-03
 1.21152E+00  4.21799E-01  0.00000E+00 -9.48706E-03
 1.21152E+00  4.49830E-01  0.00000E+00 -1.04718E-02
 1.21152E+00  4.78288E-01  0.00000E+00 -1.16084E-02
 1.21152E+00  5.07231E-01  0.00000E+00 -1.18194E-02
 1.21152E+00  5.36720E-01  0.00000E+00 -1.07815E-02
 1.21152E+00  5.66822E-01  0.00000E+00 -1.10362E-02
 1.21152E+00  5.97608E-01  0.00000E+00 -1.51543E-02
 1.21152E+00  6.29157E-01  0.00000E+00 -2.06204E-02
 1.21152E+00  6.61550E-01  0.00000E+00 -2.29428E-02
 1.21152E+00  6.94880E-01  0.00000E+00 -2.31378E-02
 1.21152E+00  7.29242E-01  0.00000E+00 -2.60938E-02
 1.21152E+00  7.64743E-01  0.00000E+00 -3.08023E-02
 1.21152E+00  8.01494E-01  0.00000E+00 -3.03091E-02
 1.21152E+00  8.39617E-01  0.00000E+00 -2.25942E-02
 1.21152E+00  8.79241E-01  0.00000E+00 -1.08538E-02
 1.21152E+00  9.20505E-01  0.00000E+00  9.81970E-03
 1.21152E+00  9.63558E-01  0.00000E+00  4.85280E-02
 1.21152E+00  1.00856E+00  0.00000E+00  8.26528E-02
 1.21152E+00  1.05567E+00  0.00000E+00  8.48953E-02
 1.21152E+00  1.10508E+00  0.00000E+00  8.51308E-02
 1.21152E+00  1.15696E+00  0.00000E+00  8.71372E-02
 1.21152E+00  1.21152E+00  0.00000E+00  4.80033E-02
 1.21152E+00  1.26896E+00  0.00000E+00 -1.24573E-03
 1.21152E+00  1.32949E+00  0.00000E+00 -2.21713E-02

 1.26896E+00  0.00000E+00  0.00000E+00 -2.58490E-03
 1.26896E+00  2.58786E-02  0.00000E+00 -2.59027E-03
 1.26896E+00  5.17588E-02  0.00000E+00 -2.66345E-03
 1.26896E+00  7.76448E-02  0.00000E+00 -2.77656E-03
 1.26896E+00  1.03544E-01  0.00000E+00 -2.90961E-03
 1.26896E+00  1.29465E-01  0.00000E+00 -3.06000E-03
 1.26896E+00  1.55422E-01  0.00000E+00 -3.19255E-03
 1.26896E+00  1.81429E-01  0.00000E+00 -3.28915E-03
 1.26896E+00  2.07506E-01  0.00000E+00 -3.41859E-03
 1.26896E+00  2.33673E-01  0.00000E+00 -3.62261E-03
 1.26896E+00  2.59954E-01  0.00000E+00 -3.80871E-03
 1.26896E+00  2.86377E-01  0.00000E+00 -3.90696E-03
 1.26896E+00  3.12972E-01  0.00000E+00 -4.04092E-03
 1.26896E+00  3.39773E-01  0.00000E+00 -4.35069E-03
 1.26896E+00  3.66817E-01  0.00000E+00 -4.74215E-03
 1.26896E+00  3.94144E-01  0.00000E+00 -5.02901E-03
 1.26896E+00  4.21799E-01  0.00000E+00 -5.17523E-03
 1.26896E+00  4.49830E-01  0.00000E+00 -5.26717E-03
 1.26896E+00  4.78288E-01  0.00000E+00 -5.45919E-03
 1.26896E+00  5.07231E-01  0.00000E+00 -6.00787E-03
 1.26896E+00  5.36720E-01  0.00000E+00 -6.97102E-03
 1.26896E+00  5.66822E-01  0.00000E+00 -7.68676E-03
 1.26896E+00  5.97608E-01  0.00000E+00 -7.50644E-03
 1.26896E+00  6.29157E-01  0.00000E+00 -7.20396E-03
 1.26896E+00  6.61550E-01  0.00000E+00 -8.08982E-03
 1.26896E+00  6.94880E-01  0.00000E+00 -9.67577E-03
 1.26896E+00  7.29242E-01  0.00000E+00 -1.01736E-02
 1.26896E+00  7.64743E-01  0.00000E+00 -9.26537E-03
 1.26896E+00  8.01494E-01  0.00000E+00 -8.29927E-03
 1.26896E+00  8.39617E-01  0.00000E+00 -1.12284E-02
 1.26896E+00  8.79241E-01  0.00000E+00 -2.38670E-02
 1.26896E+00  9.20505E-01  0.00000E+00 -3.61159E-02
 1.26896E+00  9.63558E-01  0.00000E+00 -2.75883E-02
 1.26896E+00  1.00856E+00  0.00000E+00 -2.11555E-02
 1.26896E+00  1.05567E+00  0.00000E+00 -4.38613E-02
 1.26896E+00  1.10508E+00  0.00000E+00 -3.86666E-02
 1.26896E+00  1.15696E+00  0.00000E+00  1.75237E-03
 1.26896E+00  1.21152E+00  0.00000E+00 -1.24573E-03
 1.26896E+00  1.26896E+00  0.00000E+00 -1.94303E-02
 1.26896E+00  1.32949E+00  0.00000E+00 -1.91299E-02

 1.32949E+00  0.00000E+00  0.00000E+00 -5.96443E-04
 1.32949E+00  2.58786E-02  0.00000E+00 -6.45241E-04
 1.32949E+00  5.17588E-02  0.00000E+00 -7.34625E-04
 1.32949E+00  7.76448E-02  0.00000E+00 -8.44042E-04
 1.32949E+00  1.03544E-01  0.00000E+00 -9.61642E-04
 1.32949E+00  1.29465E-01  0.00000E+00 -1.09054E-03
 1.32949E+00  1.55422E-01  0.00000E+00 -1.21797E-03
 1.32949E+00  1.81429E-01  0.00000E+00 -1.33441E-03
 1.32949E+00  2.07506E-01  0.00000E+00 -1.45683E-03
 1.32949E+00  2.33673E-01  0.00000E+00 -1.59677E-03
 1.32949E+00  2.59954E-01  0.00000E+00 -1.73363E-03
 1.32949E+00  2.86377E-01  0.00000E+00 -1.84488E-03
 1.32949E+00  3.12972E-01  0.00000E+00 -1.92534E-03
 1.32949E+00  3.39773E-01  0.00000E+00 -1.97891E-03
 1.32949E+00  3.66817E-01  0.00000E+00 -2.04245E-03
 1.32949E+00  3.94144E-01  0.00000E+00 -2.16401E-03
 1.32949E+00  4.21799E-01  0.00000E+00 -2.33304E-03
 1.32949E+00  4.49830E-01  0.00000E+00 -2.49161E-03
 1.32949E+00  4.78288E-01  0.00000E+00 -2.60854E-03
 1.32949E+00  5.07231E-01  0.00000E+00 -2.69900E-03
 1.32949E+00  5.36720E-01  0.00000E+00 -2.79394E-03
 1.32949E+00  5.66822E-01  0.00000E+00 -2.95952E-03
 1.32949E+00  5.97608E-01  0.00000E+00 -3.25137E-03
 1.32949E+00  6.29157E-01  0.00000E+00 -3.57306E-03
 1.32949E+00  6.61550E-01  0.00000E+00 -3.77777E-03
 1.32949E+00  6.94880E-01  0.00000E+00 -4.00559E-03
 1.32949E+00  7.29242E-01  0.00000E+00 -4.60483E-03
 1.32949E+00  7.64743E-01  0.00000E+00 -5.63748E-03
 1.32949E+00  8.01494E-01  0.00000E+00 -6.85718E-03
 1.32949E+00  8.39617E-01  0.00000E+00 -7.82283E-03
 1.32949E+00  8.79241E-01  0.00000E+00 -7.96686E-03
 1.32949E+00  9.20505E-01  0.00000E+00 -8.03478E-03
 1.32949E+00  9.63558E-01  0.00000E+00 -9.67607E-03
 1.32949E+00  1.00856E+00  0.00000E+00 -1.14656E-02
 1.32949E+00  1.05567E+00  0.00000E+00 -1.35978E-02
 1.32949E+00  1.10508E+00  0.00000E+00 -2.87607E-02
 1.32949E+00  1.15696E+00  0.00000E+00 -4.42802E-02
 1.32949E+00  1.21152E+00  0.00000E+00 -2.21713E-02
 1.32949E+00  1.26896E+00  0.00000E+00 -1.91299E-02
 1.32949E+00  1.32949E+00  0.00000E+00 -4.01931E-02



==> anc/V_Lambda2.5kF_kF0.32 <==
 0.00000E+00  0.00000E+00 -9.32669E+01 -7.23554E+01
 0.00000E+00  2.95755E-02 -9.31926E+01 -7.22861E+01
 0.00000E+00  5.91529E-02 -9.29710E+01 -7.22054E+01
 0.00000E+00  8.87370E-02 -9.26046E+01 -7.20014E+01
 0.00000E+00  1.18336E-01 -9.20995E+01 -7.16397E+01
 0.00000E+00  1.47960E-01 -9.14643E+01 -7.11914E+01
 0.00000E+00  1.77625E-01 -9.07093E+01 -7.07252E+01
 0.00000E+00  2.07348E-01 -8.98464E+01 -7.02723E+01
 0.00000E+00  2.37150E-01 -8.88884E+01 -6.97483E+01
 0.00000E+00  2.67055E-01 -8.78493E+01 -6.90878E+01
 0.00000E+00  2.97090E-01 -8.67439E+01 -6.83508E+01
 0.00000E+00  3.27288E-01 -8.55880E+01 -6.76045E+01
 0.00000E+00  3.57683E-01 -8.43983E+01 -6.68459E+01
 0.00000E+00  3.88312E-01 -8.31923E+01 -6.60644E+01
 0.00000E+00  4.19220E-01 -8.19881E+01 -6.53142E+01
 0.00000E+00  4.50451E-01 -8.08028E+01 -6.46701E+01
 0.00000E+00  4.82056E-01 -7.96493E+01 -6.41002E+01
 0.00000E+00  5.14091E-01 -7.85287E+01 -6.34800E+01
 0.00000E+00  5.46615E-01 -7.74136E+01 -6.28561E+01
 0.00000E+00  5.79693E-01 -7.62106E+01 -6.25356E+01
 0.00000E+00  6.13395E-01 -7.46779E+01 -6.25507E+01
 0.00000E+00  6.47797E-01 -7.22511E+01 -6.20355E+01
 0.00000E+00  6.82981E-01 -6.77593E+01 -5.94179E+01
 0.00000E+00  7.19036E-01 -5.93387E+01 -5.27357E+01
 0.00000E+00  7.56057E-01 -4.57327E+01 -4.07547E+01
 0.00000E+00  7.94148E-01 -2.90968E+01 -2.56083E+01
 0.00000E+00  8.33420E-01 -1.44497E+01 -1.22586E+01
 0.00000E+00  8.73992E-01 -5.12603E+00 -3.96984E+00
 0.00000E+00  9.15993E-01 -1.08168E+00 -6.17784E-01
 0.00000E+00  9.59562E-01 -9.86462E-02  5.68785E-03
 0.00000E+00  1.00485E+00 -2.44893E-03 -3.69354E-02
 0.00000E+00  1.05201E+00 -8.26155E-06 -5.53227E-02
 0.00000E+00  1.10121E+00 -2.33029E-09 -4.59146E-02
 0.00000E+00  1.15264E+00  3.71532E-09 -3.67134E-02
 0.00000E+00  1.20648E+00  0.00000E+00 -2.74005E-02
 0.00000E+00  1.26295E+00  0.00000E+00 -1.86449E-02
 0.00000E+00  1.32224E+00  0.00000E+00 -1.12146E-02
 0.00000E+00  1.38460E+00  0.00000E+00 -5.56860E-03
 0.00000E+00  1.45024E+00  0.00000E+00 -2.03139E-03
 0.00000E+00  1.51942E+00  0.00000E+00 -4.46757E-04

 2.95755E-02  0.00000E+00 -9.31926E+01 -7.22861E+01
 2.95755E-02  2.95755E-02 -9.31186E+01 -7.23416E+01
 2.95755E-02  5.91529E-02 -9.28981E+01 -7.20797E+01
 2.95755E-02  8.87370E-02 -9.25333E+01 -7.18560E+01
 2.95755E-02  1.18336E-01 -9.20304E+01 -7.16932E+01
 2.95755E-02  1.47960E-01 -9.13979E+01 -7.13165E+01
 2.95755E-02  1.77625E-01 -9.06460E+01 -7.07710E+01
 2.95755E-02  2.07348E-01 -8.97864E+01 -7.01704E+01
 2.95755E-02  2.37150E-01 -8.88320E+01 -6.95205E+01
 2.95755E-02  2.67055E-01 -8.77965E+01 -6.88191E+01
 2.95755E-02  2.97090E-01 -8.66947E+01 -6.81049E+01
 2.95755E-02  3.27288E-01 -8.55424E+01 -6.74131E+01
 2.95755E-02  3.57683E-01 -8.43560E+01 -6.67337E+01
 2.95755E-02  3.88312E-01 -8.31532E+01 -6.60481E+01
 2.95755E-02  4.19220E-01 -8.19519E+01 -6.53581E+01
 2.95755E-02  4.50451E-01 -8.07692E+01 -6.46734E+01
 2.95755E-02  4.82056E-01 -7.96181E+01 -6.40127E+01
 2.95755E-02  5.14091E-01 -7.84996E+01 -6.33955E+01
 2.95755E-02  5.46615E-01 -7.73862E+01 -6.28882E+01
 2.95755E-02  5.79693E-01 -7.61847E+01 -6.26116E+01
 2.95755E-02  6.13395E-01 -7.46532E+01 -6.24745E+01
 2.95755E-02  6.47797E-01 -7.22277E+01 -6.17849E+01
 2.95755E-02  6.82981E-01 -6.77376E+01 -5.91796E+01
 2.95755E-02  7.19036E-01 -5.93200E+01 -5.26339E+01
 2.95755E-02  7.56057E-01 -4.57189E+01 -4.07382E+01
 2.95755E-02  7.94148E-01 -2.90886E+01 -2.55944E+01
 2.95755E-02  8.33420E-01 -1.44461E+01 -1.22365E+01
 2.95755E-02  8.73992E-01 -5.12488E+00 -3.95681E+00
 2.95755E-02  9.15993E-01 -1.08146E+00 -6.14093E-01
 2.95755E-02  9.59562E-01 -9.86282E-02  6.86578E-03
 2.95755E-02  1.00485E+00 -2.44852E-03 -3.64409E-02
 2.95755E-02  1.05201E+00 -8.25568E-06 -5.56317E-02
 2.95755E-02  1.10121E+00 -1.11661E-09 -4.62200E-02
 2.95755E-02  1.15264E+00  7.39021E-11 -3.64847E-02
 2.95755E-02  1.20648E+00  0.00000E+00 -2.69263E-02
 2.95755E-02  1.26295E+00  0.00000E+00 -1.81835E-02
 2.95755E-02  1.32224E+00  0.00000E+00 -1.08782E-02
 2.95755E-02  1.38460E+00  0.00000E+00 -5.43652E-03
 2.95755E-02  1.45024E+00  0.00000E+00 -2.04672E-03
 2.95755E-02  1.51942E+00  0.00000E+00 -4.83238E-04

 5.91529E-02  0.00000E+00 -9.29710E+01 -7.22054E+01
 5.91529E-02  2.95755E-02 -9.28981E+01 -7.20797E+01
 5.91529E-02  5.91529E-02 -9.26806E+01 -7.18408E+01
 5.91529E-02  8.87370E-02 -9.23206E+01 -7.16741E+01
 5.91529E-02  1.18336E-01 -9.18242E+01 -7.15172E+01
 5.91529E-02  1.47960E-01 -9.11997E+01 -7.11474E+01
 5.91529E-02  1.77625E-01 -9.04569E+01 -7.06679E+01
 5.91529E-02  2.07348E-01 -8.96073E+01 -7.02073E+01
 5.91529E-02  2.37150E-01 -8.86634E+01 -6.96452E+01
 5.91529E-02  2.67055E-01 -8.76387E+01 -6.88883E+01
 5.91529E-02  2.97090E-01 -8.65477E+01 -6.80729E+01
 5.91529E-02  3.27288E-01 -8.54059E+01 -6.73409E+01
 5.91529E-02  3.57683E-01 -8.42296E+01 -6.66792E+01
 5.91529E-02  3.88312E-01 -8.30362E+01 -6.60371E+01
 5.91529E-02  4.19220E-01 -8.18437E+01 -6.53738E+01
 5.91529E-02  4.50451E-01 -8.06690E+01 -6.46558E+01
 5.91529E-02  4.82056E-01 -7.95250E+01 -6.39359E+01
 5.91529E-02  5.14091E-01 -7.84127E+01 -6.33299E+01
 5.91529E-02  5.46615E-01 -7.73047E+01 -6.29257E+01
 5.91529E-02  5.79693E-01 -7.61078E+01 -6.27404E+01
 5.91529E-02  6.13395E-01 -7.45803E+01 -6.25990E+01
 5.91529E-02  6.47797E-01 -7.21588E+01 -6.18413E+01
 5.91529E-02  6.82981E-01 -6.76741E+01 -5.91600E+01
 5.91529E-02  7.19036E-01 -5.92656E+01 -5.25622E+01
 5.91529E-02  7.56057E-01 -4.56785E+01 -4.06579E+01
 5.91529E-02  7.94148E-01 -2.90647E+01 -2.55364E+01
 5.91529E-02  8.33420E-01 -1.44353E+01 -1.21952E+01
 5.91529E-02  8.73992E-01 -5.12145E+00 -3.91822E+00
 5.91529E-02  9.15993E-01 -1.08080E+00 -5.83546E-01
 5.91529E-02  9.59562E-01 -9.85742E-02  2.00224E-02
 5.91529E-02  1.00485E+00 -2.44729E-03 -3.43982E-02
 5.91529E-02  1.05201E+00 -8.25186E-06 -5.49531E-02
 5.91529E-02  1.10121E+00 -1.08945E-09 -4.55431E-02
 5.91529E-02  1.15264E+00  1.54354E-11 -3.64912E-02
 5.91529E-02  1.20648E+00  0.00000E+00 -2.70461E-02
 5.91529E-02  1.26295E+00  0.00000E+00 -1.80944E-02
 5.91529E-02  1.32224E+00  0.00000E+00 -1.07137E-02
 5.91529E-02  1.38460E+00  0.00000E+00 -5.46539E-03
 5.91529E-02  1.45024E+00  0.00000E+00 -2.20418E-03
 5.91529E-02  1.51942E+00  0.00000E+00 -5.52453E-04

 8.87370E-02  0.00000E+00 -9.26046E+01 -7.20014E+01
 8.87370E-02  2.95755E-02 -9.25333E+01 -7.18560E+01
 8.87370E-02  5.91529E-02 -9.23206E+01 -7.16741E+01
 8.87370E-02  8.87370E-02 -9.19685E+01 -7.14828E+01
 8.87370E-02  1.18336E-01 -9.14828E+01 -7.12306E+01
 8.87370E-02  1.47960E-01 -9.08712E+01 -7.08479E+01
 8.87370E-02  1.77625E-01 -9.01433E+01 -7.04163E+01
 8.87370E-02  2.07348E-01 -8.93101E+01 -7.00046E+01
 8.87370E-02  2.37150E-01 -8.83834E+01 -6.94884E+01
 8.87370E-02  2.67055E-01 -8.73764E+01 -6.87783E+01
 8.87370E-02  2.97090E-01 -8.63031E+01 -6.80053E+01
 8.87370E-02  3.27288E-01 -8.51786E+01 -6.73018E+01
 8.87370E-02  3.57683E-01 -8.40191E+01 -6.66336E+01
 8.87370E-02  3.88312E-01 -8.28415E+01 -6.59346E+01
 8.87370E-02  4.19220E-01 -8.16637E+01 -6.52086E+01
 8.87370E-02  4.50451E-01 -8.05024E+01 -6.44902E+01
 8.87370E-02  4.82056E-01 -7.93705E+01 -6.38458E+01
 8.87370E-02  5.14091E-01 -7.82690E+01 -6.33610E+01
 8.87370E-02  5.46615E-01 -7.71705E+01 -6.30810E+01
 8.87370E-02  5.79693E-01 -7.59819E+01 -6.29632E+01
 8.87370E-02  6.13395E-01 -7.44619E+01 -6.27909E+01
 8.87370E-02  6.47797E-01 -7.20481E+01 -6.19383E+01
 8.87370E-02  6.82981E-01 -6.75733E+01 -5.91497E+01
 8.87370E-02  7.19036E-01 -5.91798E+01 -5.24716E+01
 8.87370E-02  7.56057E-01 -4.56152E+01 -4.05461E+01
 8.87370E-02  7.94148E-01 -2.90268E+01 -2.54494E+01
 8.87370E-02  8.33420E-01 -1.44180E+01 -1.21332E+01
 8.87370E-02  8.73992E-01 -5.11582E+00 -3.86517E+00
 8.87370E-02  9.15993E-01 -1.07971E+00 -5.38632E-01
 8.87370E-02  9.59562E-01 -9.84820E-02  5.03042E-02
 8.87370E-02  1.00485E+00 -2.44516E-03 -1.96991E-02
 8.87370E-02  1.05201E+00 -8.24518E-06 -5.15820E-02
 8.87370E-02  1.10121E+00 -1.08128E-09 -4.62059E-02
 8.87370E-02  1.15264E+00 -1.59803E-12 -3.65430E-02
 8.87370E-02  1.20648E+00  0.00000E+00 -2.67696E-02
 8.87370E-02  1.26295E+00  0.00000E+00 -1.80337E-02
 8.87370E-02  1.32224E+00  0.00000E+00 -1.08408E-02
 8.87370E-02  1.38460E+00  0.00000E+00 -5.61884E-03
 8.87370E-02  1.45024E+00  0.00000E+00 -2.31954E-03
 8.87370E-02  1.51942E+00  0.00000E+00 -6.39909E-04

 1.18336E-01  0.00000E+00 -9.20995E+01 -7.16397E+01
 1.18336E-01  2.95755E-02 -9.20304E+01 -7.16932E+01
 1.18336E-01  5.91529E-02 -9.18242E+01 -7.15172E+01
 1.18336E-01  8.87370E-02 -9.14828E+01 -7.12306E+01
 1.18336E-01  1.18336E-01 -9.10113E+01 -7.09062E+01
 1.18336E-01  1.47960E-01 -9.04173E+01 -7.05379E+01
 1.18336E-01  1.77625E-01 -8.97096E+01 -7.01054E+01
 1.18336E-01  2.07348E-01 -8.88985E+01 -6.95952E+01
 1.18336E-01  2.37150E-01 -8.79952E+01 -6.90258E+01
 1.18336E-01  2.67055E-01 -8.70123E+01 -6.84219E+01
 1.18336E-01  2.97090E-01 -8.59633E+01 -6.78060E+01
 1.18336E-01  3.27288E-01 -8.48626E+01 -6.71854E+01
 1.18336E-01  3.57683E-01 -8.37260E+01 -6.65073E+01
 1.18336E-01  3.88312E-01 -8.25702E+01 -6.57232E+01
 1.18336E-01  4.19220E-01 -8.14127E+01 -6.49240E+01
 1.18336E-01  4.50451E-01 -8.02702E+01 -6.42551E+01
 1.18336E-01  4.82056E-01 -7.91553E+01 -6.37747E+01
 1.18336E-01  5.14091E-01 -7.80691E+01 -6.34629E+01
 1.18336E-01  5.46615E-01 -7.69842E+01 -6.32875E+01
 1.18336E-01  5.79693E-01 -7.58077E+01 -6.31799E+01
 1.18336E-01  6.13395E-01 -7.42989E+01 -6.29198E+01
 1.18336E-01  6.47797E-01 -7.18965E+01 -6.19416E+01
 1.18336E-01  6.82981E-01 -6.74359E+01 -5.90604E+01
 1.18336E-01  7.19036E-01 -5.90636E+01 -5.23378E+01
 1.18336E-01  7.56057E-01 -4.55294E+01 -4.04063E+01
 1.18336E-01  7.94148E-01 -2.89754E+01 -2.53287E+01
 1.18336E-01  8.33420E-01 -1.43943E+01 -1.20418E+01
 1.18336E-01  8.73992E-01 -5.10803E+00 -3.80055E+00
 1.18336E-01  9.15993E-01 -1.07818E+00 -4.90523E-01
 1.18336E-01  9.59562E-01 -9.83523E-02  8.84867E-02
 1.18336E-01  1.00485E+00 -2.44214E-03  3.34922E-03
 1.18336E-01  1.05201E+00 -8.23561E-06 -4.63013E-02
 1.18336E-01  1.10121E+00 -1.08711E-09 -4.79090E-02
 1.18336E-01  1.15264E+00 -6.85572E-12 -3.66752E-02
 1.18336E-01  1.20648E+00  0.00000E+00 -2.61242E-02
 1.18336E-01  1.26295E+00  0.00000E+00 -1.78178E-02
 1.18336E-01  1.32224E+00  0.00000E+00 -1.10254E-02
 1.18336E-01  1.38460E+00  0.00000E+00 -5.77079E-03
 1.18336E-01  1.45024E+00  0.00000E+00 -2.36778E-03
 1.18336E-01  1.51942E+00  0.00000E+00 -7.33591E-04

 1.47960E-01  0.00000E+00 -9.14643E+01 -7.11914E+01
 1.47960E-01  2.95755E-02 -9.13979E+01 -7.13165E+01
 1.47960E-01  5.91529E-02 -9.11997E+01 -7.11474E+01
 1.47960E-01  8.87370E-02 -9.08712E+01 -7.08479E+01
 1.47960E-01  1.18336E-01 -9.04173E+01 -7.05379E+01
 1.47960E-01  1.47960E-01 -8.98448E+01 -7.02269E+01
 1.47960E-01  1.77625E-01 -8.91618E+01 -6.98478E+01
 1.47960E-01  2.07348E-01 -8.83779E+01 -6.93453E+01
 1.47960E-01  2.37150E-01 -8.75036E+01 -6.87720E+01
 1.47960E-01  2.67055E-01 -8.65505E+01 -6.81832E+01
 1.47960E-01  2.97090E-01 -8.55316E+01 -6.75765E+01
 1.47960E-01  3.27288E-01 -8.44606E+01 -6.69367E+01
 1.47960E-01  3.57683E-01 -8.33527E+01 -6.62388E+01
 1.47960E-01  3.88312E-01 -8.22243E+01 -6.54714E+01
 1.47960E-01  4.19220E-01 -8.10925E+01 -6.47328E+01
 1.47960E-01  4.50451E-01 -7.99737E+01 -6.41623E+01
 1.47960E-01  4.82056E-01 -7.88805E+01 -6.37887E+01
 1.47960E-01  5.14091E-01 -7.78138E+01 -6.35439E+01
 1.47960E-01  5.46615E-01 -7.67465E+01 -6.33761E+01
 1.47960E-01  5.79693E-01 -7.55857E+01 -6.32439E+01
 1.47960E-01  6.13395E-01 -7.40915E+01 -6.29509E+01
 1.47960E-01  6.47797E-01 -7.17042E+01 -6.19248E+01
 1.47960E-01  6.82981E-01 -6.72622E+01 -5.89732E+01
 1.47960E-01  7.19036E-01 -5.89170E+01 -5.21823E+01
 1.47960E-01  7.56057E-01 -4.54212E+01 -4.02199E+01
 1.47960E-01  7.94148E-01 -2.89104E+01 -2.51549E+01
 1.47960E-01  8.33420E-01 -1.43642E+01 -1.19080E+01
 1.47960E-01  8.73992E-01 -5.09812E+00 -3.71466E+00
 1.47960E-01  9.15993E-01 -1.07623E+00 -4.39092E-01
 1.47960E-01  9.59562E-01 -9.81863E-02  1.21597E-01
 1.47960E-01  1.00485E+00 -2.43827E-03  2.18026E-02
 1.47960E-01  1.05201E+00 -8.22332E-06 -4.09248E-02
 1.47960E-01  1.10121E+00 -1.08148E-09 -4.82735E-02
 1.47960E-01  1.15264E+00  3.70763E-12 -3.70768E-02
 1.47960E-01  1.20648E+00  0.00000E+00 -2.59933E-02
 1.47960E-01  1.26295E+00  0.00000E+00 -1.75457E-02
 1.47960E-01  1.32224E+00  0.00000E+00 -1.08903E-02
 1.47960E-01  1.38460E+00  0.00000E+00 -5.80559E-03
 1.47960E-01  1.45024E+00  0.00000E+00 -2.48557E-03
 1.47960E-01  1.51942E+00  0.00000E+00 -8.34714E-04

 1.77625E-01  0.00000E+00 -9.07093E+01 -7.07252E+01
 1.77625E-01  2.95755E-02 -9.06460E+01 -7.07710E+01
 1.77625E-01  5.91529E-02 -9.04569E+01 -7.06679E+01
 1.77625E-01  8.87370E-02 -9.01433E+01 -7.04163E+01
 1.77625E-01  1.18336E-01 -8.97096E+01 -7.01054E+01
 1.77625E-01  1.47960E-01 -8.91618E+01 -6.98478E+01
 1.77625E-01  1.77625E-01 -8.85074E+01 -6.95439E+01
 1.77625E-01  2.07348E-01 -8.77549E+01 -6.90814E+01
 1.77625E-01  2.37150E-01 -8.69142E+01 -6.85181E+01
 1.77625E-01  2.67055E-01 -8.59959E+01 -6.79217E+01
 1.77625E-01  2.97090E-01 -8.50121E+01 -6.72871E+01
 1.77625E-01  3.27288E-01 -8.39760E+01 -6.66044E+01
 1.77625E-01  3.57683E-01 -8.29020E+01 -6.58964E+01
 1.77625E-01  3.88312E-01 -8.18061E+01 -6.51999E+01
 1.77625E-01  4.19220E-01 -8.07049E+01 -6.45812E+01
 1.77625E-01  4.50451E-01 -7.96145E+01 -6.41161E+01
 1.77625E-01  4.82056E-01 -7.85474E+01 -6.38072E+01
 1.77625E-01  5.14091E-01 -7.75045E+01 -6.35904E+01
 1.77625E-01  5.46615E-01 -7.64584E+01 -6.34220E+01
 1.77625E-01  5.79693E-01 -7.53169E+01 -6.32741E+01
 1.77625E-01  6.13395E-01 -7.38406E+01 -6.29595E+01
 1.77625E-01  6.47797E-01 -7.14717E+01 -6.18980E+01
 1.77625E-01  6.82981E-01 -6.70524E+01 -5.88896E+01
 1.77625E-01  7.19036E-01 -5.87401E+01 -5.20359E+01
 1.77625E-01  7.56057E-01 -4.52908E+01 -4.00278E+01
 1.77625E-01  7.94148E-01 -2.88321E+01 -2.49499E+01
 1.77625E-01  8.33420E-01 -1.43279E+01 -1.17337E+01
 1.77625E-01  8.73992E-01 -5.08615E+00 -3.59853E+00
 1.77625E-01  9.15993E-01 -1.07388E+00 -3.68688E-01
 1.77625E-01  9.59562E-01 -9.79858E-02  1.68511E-01
 1.77625E-01  1.00485E+00 -2.43359E-03  4.92797E-02
 1.77625E-01  1.05201E+00 -8.20847E-06 -3.19227E-02
 1.77625E-01  1.10121E+00 -1.08230E-09 -4.79240E-02
 1.77625E-01  1.15264E+00  3.36657E-12 -3.74286E-02
 1.77625E-01  1.20648E+00  0.00000E+00 -2.60595E-02
 1.77625E-01  1.26295E+00  0.00000E+00 -1.74369E-02
 1.77625E-01  1.32224E+00  0.00000E+00 -1.06921E-02
 1.77625E-01  1.38460E+00  0.00000E+00 -5.83353E-03
 1.77625E-01  1.45024E+00  0.00000E+00 -2.68868E-03
 1.77625E-01  1.51942E+00  0.00000E+00 -9.57394E-04

 2.07348E-01  0.00000E+00 -8.98464E+01 -7.02723E+01
 2.07348E-01  2.95755E-02 -8.97864E+01 -7.01704E+01
 2.07348E-01  5.91529E-02 -8.96073E+01 -7.02073E+01
 2.07348E-01  8.87370E-02 -8.93101E+01 -7.00046E+01
 2.07348E-01  1.18336E-01 -8.88985E+01 -6.95952E+01
 2.07348E-01  1.47960E-01 -8.83779E+01 -6.93453E+01
 2.07348E-01  1.77625E-01 -8.77549E+01 -6.90814E+01
 2.07348E-01  2.07348E-01 -8.70373E+01 -6.85765E+01
 2.07348E-01  2.37150E-01 -8.62339E+01 -6.79790E+01
 2.07348E-01  2.67055E-01 -8.53544E+01 -6.74396E+01
 2.07348E-01  2.97090E-01 -8.44100E+01 -6.68882E+01
 2.07348E-01  3.27288E-01 -8.34132E+01 -6.62457E+01
 2.07348E-01  3.57683E-01 -8.23777E+01 -6.55627E+01
 2.07348E-01  3.88312E-01 -8.13187E+01 -6.49211E+01
 2.07348E-01  4.19220E-01 -8.02525E+01 -6.43811E+01
 2.07348E-01  4.50451E-01 -7.91949E+01 -6.39918E+01
 2.07348E-01  4.82056E-01 -7.81580E+01 -6.37523E+01
 2.07348E-01  5.14091E-01 -7.71425E+01 -6.36128E+01
 2.07348E-01  5.46615E-01 -7.61213E+01 -6.35190E+01
 2.07348E-01  5.79693E-01 -7.50023E+01 -6.33909E+01
 2.07348E-01  6.13395E-01 -7.35472E+01 -6.30103E+01
 2.07348E-01  6.47797E-01 -7.12000E+01 -6.18528E+01
 2.07348E-01  6.82981E-01 -6.68074E+01 -5.87872E+01
 2.07348E-01  7.19036E-01 -5.85337E+01 -5.19070E+01
 2.07348E-01  7.56057E-01 -4.51388E+01 -3.98616E+01
 2.07348E-01  7.94148E-01 -2.87408E+01 -2.47449E+01
 2.07348E-01  8.33420E-01 -1.42856E+01 -1.15348E+01
 2.07348E-01  8.73992E-01 -5.07223E+00 -3.44882E+00
 2.07348E-01  9.15993E-01 -1.07114E+00 -2.63081E-01
 2.07348E-01  9.59562E-01 -9.77529E-02  2.47245E-01
 2.07348E-01  1.00485E+00 -2.42816E-03  9.72966E-02
 2.07348E-01  1.05201E+00 -8.19126E-06 -1.65935E-02
 2.07348E-01  1.10121E+00 -1.08018E-09 -4.74290E-02
 2.07348E-01  1.15264E+00 -9.75813E-13 -3.73021E-02
 2.07348E-01  1.20648E+00  0.00000E+00 -2.58660E-02
 2.07348E-01  1.26295E+00  0.00000E+00 -1.76272E-02
 2.07348E-01  1.32224E+00  0.00000E+00 -1.07519E-02
 2.07348E-01  1.38460E+00  0.00000E+00 -5.97175E-03
 2.07348E-01  1.45024E+00  0.00000E+00 -2.92992E-03
 2.07348E-01  1.51942E+00  0.00000E+00 -1.10347E-03

 2.37150E-01  0.00000E+00 -8.88884E+01 -6.97483E+01
 2.37150E-01  2.95755E-02 -8.88320E+01 -6.95205E+01
 2.37150E-01  5.91529E-02 -8.86634E+01 -6.96452E+01
 2.37150E-01  8.87370E-02 -8.83834E+01 -6.94884E+01
 2.37150E-01  1.18336E-01 -8.79952E+01 -6.90258E+01
 2.37150E-01  1.47960E-01 -8.75036E+01 -6.87720E+01
 2.37150E-01  1.77625E-01 -8.69142E+01 -6.85181E+01
 2.37150E-01  2.07348E-01 -8.62339E+01 -6.79790E+01
 2.37150E-01  2.37150E-01 -8.54704E+01 -6.73616E+01
 2.37150E-01  2.67055E-01 -8.46329E+01 -6.68697E+01
 2.37150E-01  2.97090E-01 -8.37313E+01 -6.64019E+01
 2.37150E-01  3.27288E-01 -8.27773E+01 -6.58411E+01
 2.37150E-01  3.57683E-01 -8.17840E+01 -6.52351E+01
 2.37150E-01  3.88312E-01 -8.07658E+01 -6.46705E+01
 2.37150E-01  4.19220E-01 -7.97386E+01 -6.42048E+01
 2.37150E-01  4.50451E-01 -7.87176E+01 -6.38813E+01
 2.37150E-01  4.82056E-01 -7.77146E+01 -6.37000E+01
 2.37150E-01  5.14091E-01 -7.67302E+01 -6.36177E+01
 2.37150E-01  5.46615E-01 -7.57372E+01 -6.35726E+01
 2.37150E-01  5.79693E-01 -7.46439E+01 -6.34550E+01
 2.37150E-01  6.13395E-01 -7.32128E+01 -6.30272E+01
 2.37150E-01  6.47797E-01 -7.08904E+01 -6.17910E+01
 2.37150E-01  6.82981E-01 -6.65284E+01 -5.86522E+01
 2.37150E-01  7.19036E-01 -5.82988E+01 -5.17241E+01
 2.37150E-01  7.56057E-01 -4.49658E+01 -3.96653E+01
 2.37150E-01  7.94148E-01 -2.86371E+01 -2.45587E+01
 2.37150E-01  8.33420E-01 -1.42377E+01 -1.13581E+01
 2.37150E-01  8.73992E-01 -5.05646E+00 -3.27888E+00
 2.37150E-01  9.15993E-01 -1.06805E+00 -1.19495E-01
 2.37150E-01  9.59562E-01 -9.74905E-02  3.41233E-01
 2.37150E-01  1.00485E+00 -2.42206E-03  1.44030E-01
 2.37150E-01  1.05201E+00 -8.17195E-06 -2.11603E-04
 2.37150E-01  1.10121E+00 -1.07940E-09 -4.41426E-02
 2.37150E-01  1.15264E+00  1.76249E-12 -3.64358E-02
 2.37150E-01  1.20648E+00  0.00000E+00 -2.57315E-02
 2.37150E-01  1.26295E+00  0.00000E+00 -1.78731E-02
 2.37150E-01  1.32224E+00  0.00000E+00 -1.09582E-02
 2.37150E-01  1.38460E+00  0.00000E+00 -6.13441E-03
 2.37150E-01  1.45024E+00  0.00000E+00 -3.08728E-03
 2.37150E-01  1.51942E+00  0.00000E+00 -1.22346E-03

 2.67055E-01  0.00000E+00 -8.78493E+01 -6.90878E+01
 2.67055E-01  2.95755E-02 -8.77965E+01 -6.88191E+01
 2.67055E-01  5.91529E-02 -8.76387E+01 -6.88883E+01
 2.67055E-01  8.87370E-02 -8.73764E+01 -6.87783E+01
 2.67055E-01  1.18336E-01 -8.70123E+01 -6.84219E+01
 2.67055E-01  1.47960E-01 -8.65505E+01 -6.81832E+01
 2.67055E-01  1.77625E-01 -8.59959E+01 -6.79217E+01
 2.67055E-01  2.07348E-01 -8.53544E+01 -6.74396E+01
 2.67055E-01  2.37150E-01 -8.46329E+01 -6.68697E+01
 2.67055E-01  2.67055E-01 -8.38393E+01 -6.63550E+01
 2.67055E-01  2.97090E-01 -8.29830E+01 -6.58719E+01
 2.67055E-01  3.27288E-01 -8.20747E+01 -6.53805E+01
 2.67055E-01  3.57683E-01 -8.11265E+01 -6.49012E+01
 2.67055E-01  3.88312E-01 -8.01523E+01 -6.44696E+01
 2.67055E-01  4.19220E-01 -7.91672E+01 -6.41159E+01
 2.67055E-01  4.50451E-01 -7.81862E+01 -6.38661E+01
 2.67055E-01  4.82056E-01 -7.72204E+01 -6.37109E+01
 2.67055E-01  5.14091E-01 -7.62703E+01 -6.36043E+01
 2.67055E-01  5.46615E-01 -7.53086E+01 -6.35038E+01
 2.67055E-01  5.79693E-01 -7.42438E+01 -6.33542E+01
 2.67055E-01  6.13395E-01 -7.28396E+01 -6.29476E+01
 2.67055E-01  6.47797E-01 -7.05449E+01 -6.17142E+01
 2.67055E-01  6.82981E-01 -6.62170E+01 -5.84861E+01
 2.67055E-01  7.19036E-01 -5.80366E+01 -5.14546E+01
 2.67055E-01  7.56057E-01 -4.47729E+01 -3.94100E+01
 2.67055E-01  7.94148E-01 -2.85216E+01 -2.44014E+01
 2.67055E-01  8.33420E-01 -1.41845E+01 -1.12310E+01
 2.67055E-01  8.73992E-01 -5.03902E+00 -3.10168E+00
 2.67055E-01  9.15993E-01 -1.06464E+00  5.65382E-02
 2.67055E-01  9.59562E-01 -9.72022E-02  4.36424E-01
 2.67055E-01  1.00485E+00 -2.41537E-03  1.75673E-01
 2.67055E-01  1.05201E+00 -8.15089E-06  1.47182E-02
 2.67055E-01  1.10121E+00 -1.07647E-09 -3.59940E-02
 2.67055E-01  1.15264E+00  7.60230E-13 -3.48305E-02
 2.67055E-01  1.20648E+00  0.00000E+00 -2.60227E-02
 2.67055E-01  1.26295E+00  0.00000E+00 -1.79856E-02
 2.67055E-01  1.32224E+00  0.00000E+00 -1.11629E-02
 2.67055E-01  1.38460E+00  0.00000E+00 -6.24825E-03
 2.67055E-01  1.45024E+00  0.00000E+00 -3.10246E-03
 2.67055E-01  1.51942E+00  0.00000E+00 -1.28520E-03

 2.97090E-01  0.00000E+00 -8.67439E+01 -6.83508E+01
 2.97090E-01  2.95755E-02 -8.66947E+01 -6.81049E+01
 2.97090E-01  5.91529E-02 -8.65477E+01 -6.80729E+01
 2.97090E-01  8.87370E-02 -8.63031E+01 -6.80053E+01
 2.97090E-01  1.18336E-01 -8.59633E+01 -6.78060E+01
 2.97090E-01  1.47960E-01 -8.55316E+01 -6.75765E+01
 2.97090E-01  1.77625E-01 -8.50121E+01 -6.72871E+01
 2.97090E-01  2.07348E-01 -8.44100E+01 -6.68882E+01
 2.97090E-01  2.37150E-01 -8.37313E+01 -6.64019E+01
 2.97090E-01  2.67055E-01 -8.29830E+01 -6.58719E+01
 2.97090E-01  2.97090E-01 -8.21736E+01 -6.53614E+01
 2.97090E-01  3.27288E-01 -8.13126E+01 -6.49260E+01
 2.97090E-01  3.57683E-01 -8.04118E+01 -6.45693E+01
 2.97090E-01  3.88312E-01 -7.94840E+01 -6.42826E+01
 2.97090E-01  4.19220E-01 -7.85438E+01 -6.40530E+01
 2.97090E-01  4.50451E-01 -7.76054E+01 -6.38654E+01
 2.97090E-01  4.82056E-01 -7.66797E+01 -6.37052E+01
 2.97090E-01  5.14091E-01 -7.57668E+01 -6.35506E+01
 2.97090E-01  5.46615E-01 -7.48390E+01 -6.33908E+01
 2.97090E-01  5.79693E-01 -7.38054E+01 -6.32140E+01
 2.97090E-01  6.13395E-01 -7.24304E+01 -6.28331E+01
 2.97090E-01  6.47797E-01 -7.01660E+01 -6.16162E+01
 2.97090E-01  6.82981E-01 -6.58756E+01 -5.83316E+01
 2.97090E-01  7.19036E-01 -5.77492E+01 -5.12291E+01
 2.97090E-01  7.56057E-01 -4.45617E+01 -3.92000E+01
 2.97090E-01  7.94148E-01 -2.83954E+01 -2.42644E+01
 2.97090E-01  8.33420E-01 -1.41265E+01 -1.11041E+01
 2.97090E-01  8.73992E-01 -5.02012E+00 -2.91897E+00
 2.97090E-01  9.15993E-01 -1.06096E+00  2.42270E-01
 2.97090E-01  9.59562E-01 -9.68928E-02  5.47017E-01
 2.97090E-01  1.00485E+00 -2.40824E-03  2.22603E-01
 2.97090E-01  1.05201E+00 -8.12852E-06  3.88170E-02
 2.97090E-01  1.10121E+00 -1.07312E-09 -2.45994E-02
 2.97090E-01  1.15264E+00  1.05575E-14 -3.31846E-02
 2.97090E-01  1.20648E+00  0.00000E+00 -2.67857E-02
 2.97090E-01  1.26295E+00  0.00000E+00 -1.81675E-02
 2.97090E-01  1.32224E+00  0.00000E+00 -1.13641E-02
 2.97090E-01  1.38460E+00  0.00000E+00 -6.39924E-03
 2.97090E-01  1.45024E+00  0.00000E+00 -3.15515E-03
 2.97090E-01  1.51942E+00  0.00000E+00 -1.33989E-03

 3.27288E-01  0.00000E+00 -8.55880E+01 -6.76045E+01
 3.27288E-01  2.95755E-02 -8.55424E+01 -6.74131E+01
 3.27288E-01  5.91529E-02 -8.54059E+01 -6.73409E+01
 3.27288E-01  8.87370E-02 -8.51786E+01 -6.73018E+01
 3.27288E-01  1.18336E-01 -8.48626E+01 -6.71854E+01
 3.27288E-01  1.47960E-01 -8.44606E+01 -6.69367E+01
 3.27288E-01  1.77625E-01 -8.39760E+01 -6.66044E+01
 3.27288E-01  2.07348E-01 -8.34132E+01 -6.62457E+01
 3.27288E-01  2.37150E-01 -8.27773E+01 -6.58411E+01
 3.27288E-01  2.67055E-01 -8.20747E+01 -6.53805E+01
 3.27288E-01  2.97090E-01 -8.13126E+01 -6.49260E+01
 3.27288E-01  3.27288E-01 -8.05002E+01 -6.45439E+01
 3.27288E-01  3.57683E-01 -7.96480E+01 -6.42584E+01
 3.27288E-01  3.88312E-01 -7.87683E+01 -6.40761E+01
 3.27288E-01  4.19220E-01 -7.78749E+01 -6.39443E+01
 3.27288E-01  4.50451E-01 -7.69814E+01 -6.37878E+01
 3.27288E-01  4.82056E-01 -7.60980E+01 -6.36040E+01
 3.27288E-01  5.14091E-01 -7.52245E+01 -6.34409E+01
 3.27288E-01  5.46615E-01 -7.43330E+01 -6.33124E+01
 3.27288E-01  5.79693E-01 -7.33327E+01 -6.31550E+01
 3.27288E-01  6.13395E-01 -7.19891E+01 -6.27451E+01
 3.27288E-01  6.47797E-01 -6.97572E+01 -6.14933E+01
 3.27288E-01  6.82981E-01 -6.55070E+01 -5.82208E+01
 3.27288E-01  7.19036E-01 -5.74390E+01 -5.11520E+01
 3.27288E-01  7.56057E-01 -4.43340E+01 -3.91166E+01
 3.27288E-01  7.94148E-01 -2.82598E+01 -2.41345E+01
 3.27288E-01  8.33420E-01 -1.40646E+01 -1.09347E+01
 3.27288E-01  8.73992E-01 -5.00004E+00 -2.73704E+00
 3.27288E-01  9.15993E-01 -1.05708E+00  4.13482E-01
 3.27288E-01  9.59562E-01 -9.65690E-02  6.85105E-01
 3.27288E-01  1.00485E+00 -2.40082E-03  3.12754E-01
 3.27288E-01  1.05201E+00 -8.10544E-06  8.14199E-02
 3.27288E-01  1.10121E+00 -1.07182E-09 -1.17650E-02
 3.27288E-01  1.15264E+00  2.76298E-12 -3.19325E-02
 3.27288E-01  1.20648E+00  0.00000E+00 -2.78919E-02
 3.27288E-01  1.26295E+00  0.00000E+00 -1.86383E-02
 3.27288E-01  1.32224E+00  0.00000E+00 -1.15959E-02
 3.27288E-01  1.38460E+00  0.00000E+00 -6.66426E-03
 3.27288E-01  1.45024E+00  0.00000E+00 -3.39999E-03
 3.27288E-01  1.51942E+00  0.00000E+00 -1.43802E-03

 3.57683E-01  0.00000E+00 -8.43983E+01 -6.68459E+01
 3.57683E-01  2.95755E-02 -8.43560E+01 -6.67337E+01
 3.57683E-01  5.91529E-02 -8.42296E+01 -6.66792E+01
 3.57683E-01  8.87370E-02 -8.40191E+01 -6.66336E+01
 3.57683E-01  1.18336E-01 -8.37260E+01 -6.65073E+01
 3.57683E-01  1.47960E-01 -8.33527E+01 -6.62388E+01
 3.57683E-01  1.77625E-01 -8.29020E+01 -6.58964E+01
 3.57683E-01  2.07348E-01 -8.23777E+01 -6.55627E+01
 3.57683E-01  2.37150E-01 -8.17840E+01 -6.52351E+01
 3.57683E-01  2.67055E-01 -8.11265E+01 -6.49012E+01
 3.57683E-01  2.97090E-01 -8.04118E+01 -6.45693E+01
 3.57683E-01  3.27288E-01 -7.96480E+01 -6.42584E+01
 3.57683E-01  3.57683E-01 -7.88450E+01 -6.40119E+01
 3.57683E-01  3.88312E-01 -7.80143E+01 -6.38673E+01
 3.57683E-01  4.19220E-01 -7.71689E+01 -6.37678E+01
 3.57683E-01  4.50451E-01 -7.63216E+01 -6.36209E+01
 3.57683E-01  4.82056E-01 -7.54823E+01 -6.34366E+01
 3.57683E-01  5.14091E-01 -7.46499E+01 -6.32997E+01
 3.57683E-01  5.46615E-01 -7.37965E+01 -6.32257E+01
 3.57683E-01  5.79693E-01 -7.28312E+01 -6.30942E+01
 3.57683E-01  6.13395E-01 -7.15207E+01 -6.26465E+01
 3.57683E-01  6.47797E-01 -6.93229E+01 -6.13541E+01
 3.57683E-01  6.82981E-01 -6.51150E+01 -5.81098E+01
 3.57683E-01  7.19036E-01 -5.71089E+01 -5.10948E+01
 3.57683E-01  7.56057E-01 -4.40920E+01 -3.90458E+01
 3.57683E-01  7.94148E-01 -2.81164E+01 -2.39958E+01
 3.57683E-01  8.33420E-01 -1.39995E+01 -1.07658E+01
 3.57683E-01  8.73992E-01 -4.97916E+00 -2.58838E+00
 3.57683E-01  9.15993E-01 -1.05309E+00  5.54083E-01
 3.57683E-01  9.59562E-01 -9.62391E-02  8.32688E-01
 3.57683E-01  1.00485E+00 -2.39334E-03  4.29929E-01
 3.57683E-01  1.05201E+00 -8.08246E-06  1.36428E-01
 3.57683E-01  1.10121E+00 -1.06730E-09  2.74355E-03
 3.57683E-01  1.15264E+00  2.09319E-12 -2.99152E-02
 3.57683E-01  1.20648E+00  0.00000E+00 -2.87550E-02
 3.57683E-01  1.26295E+00  0.00000E+00 -1.93800E-02
 3.57683E-01  1.32224E+00  0.00000E+00 -1.19256E-02
 3.57683E-01  1.38460E+00  0.00000E+00 -6.96154E-03
 3.57683E-01  1.45024E+00  0.00000E+00 -3.70645E-03
 3.57683E-01  1.51942E+00  0.00000E+00 -1.56288E-03

 3.88312E-01  0.00000E+00 -8.31923E+01 -6.60644E+01
 3.88312E-01  2.95755E-02 -8.31532E+01 -6.60481E+01
 3.88312E-01  5.91529E-02 -8.30362E+01 -6.60371E+01
 3.88312E-01  8.87370E-02 -8.28415E+01 -6.59346E+01
 3.88312E-01  1.18336E-01 -8.25702E+01 -6.57232E+01
 3.88312E-01  1.47960E-01 -8.22243E+01 -6.54714E+01
 3.88312E-01  1.77625E-01 -8.18061E+01 -6.51999E+01
 3.88312E-01  2.07348E-01 -8.13187E+01 -6.49211E+01
 3.88312E-01  2.37150E-01 -8.07658E+01 -6.46705E+01
 3.88312E-01  2.67055E-01 -8.01523E+01 -6.44696E+01
 3.88312E-01  2.97090E-01 -7.94840E+01 -6.42826E+01
 3.88312E-01  3.27288E-01 -7.87683E+01 -6.40761E+01
 3.88312E-01  3.57683E-01 -7.80143E+01 -6.38673E+01
 3.88312E-01  3.88312E-01 -7.72327E+01 -6.36833E+01
 3.88312E-01  4.19220E-01 -7.64357E+01 -6.35247E+01
 3.88312E-01  4.50451E-01 -7.56356E+01 -6.33813E+01
 3.88312E-01  4.82056E-01 -7.48412E+01 -6.32571E+01
 3.88312E-01  5.14091E-01 -7.40511E+01 -6.31588E+01
 3.88312E-01  5.46615E-01 -7.32369E+01 -6.30710E+01
 3.88312E-01  5.79693E-01 -7.23076E+01 -6.29207E+01
 3.88312E-01  6.13395E-01 -7.10310E+01 -6.24861E+01
 3.88312E-01  6.47797E-01 -6.88682E+01 -6.12083E+01
 3.88312E-01  6.82981E-01 -6.47040E+01 -5.79447E+01
 3.88312E-01  7.19036E-01 -5.67626E+01 -5.08997E+01
 3.88312E-01  7.56057E-01 -4.38386E+01 -3.88512E+01
 3.88312E-01  7.94148E-01 -2.79670E+01 -2.38360E+01
 3.88312E-01  8.33420E-01 -1.39325E+01 -1.06528E+01
 3.88312E-01  8.73992E-01 -4.95792E+00 -2.50573E+00
 3.88312E-01  9.15993E-01 -1.04909E+00  6.52346E-01
 3.88312E-01  9.59562E-01 -9.59138E-02  9.67077E-01
 3.88312E-01  1.00485E+00 -2.38610E-03  5.50145E-01
 3.88312E-01  1.05201E+00 -8.06058E-06  1.95905E-01
 3.88312E-01  1.10121E+00 -1.06351E-09  2.03749E-02
 3.88312E-01  1.15264E+00  1.57392E-12 -2.56056E-02
 3.88312E-01  1.20648E+00  0.00000E+00 -2.87912E-02
 3.88312E-01  1.26295E+00  0.00000E+00 -2.03174E-02
 3.88312E-01  1.32224E+00  0.00000E+00 -1.24249E-02
 3.88312E-01  1.38460E+00  0.00000E+00 -7.19342E-03
 3.88312E-01  1.45024E+00  0.00000E+00 -3.89851E-03
 3.88312E-01  1.51942E+00  0.00000E+00 -1.68246E-03

 4.19220E-01  0.00000E+00 -8.19881E+01 -6.53142E+01
 4.19220E-01  2.95755E-02 -8.19519E+01 -6.53581E+01
 4.19220E-01  5.91529E-02 -8.18437E+01 -6.53738E+01
 4.19220E-01  8.87370E-02 -8.16637E+01 -6.52086E+01
 4.19220E-01  1.18336E-01 -8.14127E+01 -6.49240E+01
 4.19220E-01  1.47960E-01 -8.10925E+01 -6.47328E+01
 4.19220E-01  1.77625E-01 -8.07049E+01 -6.45812E+01
 4.19220E-01  2.07348E-01 -8.02525E+01 -6.43811E+01
 4.19220E-01  2.37150E-01 -7.97386E+01 -6.42048E+01
 4.19220E-01  2.67055E-01 -7.91672E+01 -6.41159E+01
 4.19220E-01  2.97090E-01 -7.85438E+01 -6.40530E+01
 4.19220E-01  3.27288E-01 -7.78749E+01 -6.39443E+01
 4.19220E-01  3.57683E-01 -7.71689E+01 -6.37678E+01
 4.19220E-01  3.88312E-01 -7.64357E+01 -6.35247E+01
 4.19220E-01  4.19220E-01 -7.56869E+01 -6.32857E+01
 4.19220E-01  4.50451E-01 -7.49337E+01 -6.31458E+01
 4.19220E-01  4.82056E-01 -7.41846E+01 -6.30932E+01
 4.19220E-01  5.14091E-01 -7.34371E+01 -6.30228E+01
 4.19220E-01  5.46615E-01 -7.26624E+01 -6.28819E+01
 4.19220E-01  5.79693E-01 -7.17693E+01 -6.26891E+01
 4.19220E-01  6.13395E-01 -7.05265E+01 -6.22876E+01
 4.19220E-01  6.47797E-01 -6.83986E+01 -6.10452E+01
 4.19220E-01  6.82981E-01 -6.42782E+01 -5.77359E+01
 4.19220E-01  7.19036E-01 -5.64030E+01 -5.06223E+01
 4.19220E-01  7.56057E-01 -4.35759E+01 -3.85907E+01
 4.19220E-01  7.94148E-01 -2.78135E+01 -2.36736E+01
 4.19220E-01  8.33420E-01 -1.38646E+01 -1.05838E+01
 4.19220E-01  8.73992E-01 -4.93682E+00 -2.47348E+00
 4.19220E-01  9.15993E-01 -1.04520E+00  7.15333E-01
 4.19220E-01  9.59562E-01 -9.56058E-02  1.08742E+00
 4.19220E-01  1.00485E+00 -2.37942E-03  6.73416E-01
 4.19220E-01  1.05201E+00 -8.04105E-06  2.66263E-01
 4.19220E-01  1.10121E+00 -1.06231E-09  4.71983E-02
 4.19220E-01  1.15264E+00  8.80285E-13 -1.78874E-02
 4.19220E-01  1.20648E+00  0.00000E+00 -2.83016E-02
 4.19220E-01  1.26295E+00  0.00000E+00 -2.13857E-02
 4.19220E-01  1.32224E+00  0.00000E+00 -1.31225E-02
 4.19220E-01  1.38460E+00  0.00000E+00 -7.43459E-03
 4.19220E-01  1.45024E+00  0.00000E+00 -3.99337E-03
 4.19220E-01  1.51942E+00  0.00000E+00 -1.77751E-03

 4.50451E-01  0.00000E+00 -8.08028E+01 -6.46701E+01
 4.50451E-01  2.95755E-02 -8.07692E+01 -6.46734E+01
 4.50451E-01  5.91529E-02 -8.06690E+01 -6.46558E+01
 4.50451E-01  8.87370E-02 -8.05024E+01 -6.44902E+01
 4.50451E-01  1.18336E-01 -8.02702E+01 -6.42551E+01
 4.50451E-01  1.47960E-01 -7.99737E+01 -6.41623E+01
 4.50451E-01  1.77625E-01 -7.96145E+01 -6.41161E+01
 4.50451E-01  2.07348E-01 -7.91949E+01 -6.39918E+01
 4.50451E-01  2.37150E-01 -7.87176E+01 -6.38813E+01
 4.50451E-01  2.67055E-01 -7.81862E+01 -6.38661E+01
 4.50451E-01  2.97090E-01 -7.76054E+01 -6.38654E+01
 4.50451E-01  3.27288E-01 -7.69814E+01 -6.37878E+01
 4.50451E-01  3.57683E-01 -7.63216E+01 -6.36209E+01
 4.50451E-01  3.88312E-01 -7.56356E+01 -6.33813E+01
 4.50451E-01  4.19220E-01 -7.49337E+01 -6.31458E+01
 4.50451E-01  4.50451E-01 -7.42268E+01 -6.30106E+01
 4.50451E-01  4.82056E-01 -7.35222E+01 -6.29610E+01
 4.50451E-01  5.14091E-01 -7.28168E+01 -6.28850E+01
 4.50451E-01  5.46615E-01 -7.20809E+01 -6.27287E+01
 4.50451E-01  5.79693E-01 -7.12232E+01 -6.25186E+01
 4.50451E-01  6.13395E-01 -7.00129E+01 -6.21038E+01
 4.50451E-01  6.47797E-01 -6.79182E+01 -6.08465E+01
 4.50451E-01  6.82981E-01 -6.38403E+01 -5.75188E+01
 4.50451E-01  7.19036E-01 -5.60319E+01 -5.04008E+01
 4.50451E-01  7.56057E-01 -4.33051E+01 -3.83975E+01
 4.50451E-01  7.94148E-01 -2.76567E+01 -2.35382E+01
 4.50451E-01  8.33420E-01 -1.37967E+01 -1.05185E+01
 4.50451E-01  8.73992E-01 -4.91633E+00 -2.45469E+00
 4.50451E-01  9.15993E-01 -1.04155E+00  7.59191E-01
 4.50451E-01  9.59562E-01 -9.53280E-02  1.20121E+00
 4.50451E-01  1.00485E+00 -2.37367E-03  8.07990E-01
 4.50451E-01  1.05201E+00 -8.02521E-06  3.58808E-01
 4.50451E-01  1.10121E+00 -1.06113E-09  9.09787E-02
 4.50451E-01  1.15264E+00  2.32812E-12 -5.65121E-03
 4.50451E-01  1.20648E+00  0.00000E+00 -2.78408E-02
 4.50451E-01  1.26295E+00  0.00000E+00 -2.25350E-02
 4.50451E-01  1.32224E+00  0.00000E+00 -1.40301E-02
 4.50451E-01  1.38460E+00  0.00000E+00 -7.82377E-03
 4.50451E-01  1.45024E+00  0.00000E+00 -4.08875E-03
 4.50451E-01  1.51942E+00  0.00000E+00 -1.83510E-03

 4.82056E-01  0.00000E+00 -7.96493E+01 -6.41002E+01
 4.82056E-01  2.95755E-02 -7.96181E+01 -6.40127E+01
 4.82056E-01  5.91529E-02 -7.95250E+01 -6.39359E+01
 4.82056E-01  8.87370E-02 -7.93705E+01 -6.38458E+01
 4.82056E-01  1.18336E-01 -7.91553E+01 -6.37747E+01
 4.82056E-01  1.47960E-01 -7.88805E+01 -6.37887E+01
 4.82056E-01  1.77625E-01 -7.85474E+01 -6.38072E+01
 4.82056E-01  2.07348E-01 -7.81580E+01 -6.37523E+01
 4.82056E-01  2.37150E-01 -7.77146E+01 -6.37000E+01
 4.82056E-01  2.67055E-01 -7.72204E+01 -6.37109E+01
 4.82056E-01  2.97090E-01 -7.66797E+01 -6.37052E+01
 4.82056E-01  3.27288E-01 -7.60980E+01 -6.36040E+01
 4.82056E-01  3.57683E-01 -7.54823E+01 -6.34366E+01
 4.82056E-01  3.88312E-01 -7.48412E+01 -6.32571E+01
 4.82056E-01  4.19220E-01 -7.41846E+01 -6.30932E+01
 4.82056E-01  4.50451E-01 -7.35222E+01 -6.29610E+01
 4.82056E-01  4.82056E-01 -7.28605E+01 -6.28575E+01
 4.82056E-01  5.14091E-01 -7.21956E+01 -6.27574E+01
 4.82056E-01  5.46615E-01 -7.14967E+01 -6.26323E+01
 4.82056E-01  5.79693E-01 -7.06720E+01 -6.24321E+01
 4.82056E-01  6.13395E-01 -6.94914E+01 -6.19530E+01
 4.82056E-01  6.47797E-01 -6.74264E+01 -6.06252E+01
 4.82056E-01  6.82981E-01 -6.33880E+01 -5.73063E+01
 4.82056E-01  7.19036E-01 -5.56460E+01 -5.02500E+01
 4.82056E-01  7.56057E-01 -4.30235E+01 -3.82825E+01
 4.82056E-01  7.94148E-01 -2.74957E+01 -2.34284E+01
 4.82056E-01  8.33420E-01 -1.37288E+01 -1.04332E+01
 4.82056E-01  8.73992E-01 -4.89660E+00 -2.40743E+00
 4.82056E-01  9.15993E-01 -1.03820E+00  8.13798E-01
 4.82056E-01  9.59562E-01 -9.50901E-02  1.30305E+00
 4.82056E-01  1.00485E+00 -2.36915E-03  9.33082E-01
 4.82056E-01  1.05201E+00 -8.01423E-06  4.63726E-01
 4.82056E-01  1.10121E+00 -1.05824E-09  1.52244E-01
 4.82056E-01  1.15264E+00  2.90296E-12  1.40067E-02
 4.82056E-01  1.20648E+00  0.00000E+00 -2.60406E-02
 4.82056E-01  1.26295E+00  0.00000E+00 -2.38912E-02
 4.82056E-01  1.32224E+00  0.00000E+00 -1.51455E-02
 4.82056E-01  1.38460E+00  0.00000E+00 -8.32762E-03
 4.82056E-01  1.45024E+00  0.00000E+00 -4.25231E-03
 4.82056E-01  1.51942E+00  0.00000E+00 -1.86542E-03

 5.14091E-01  0.00000E+00 -7.85287E+01 -6.34800E+01
 5.14091E-01  2.95755E-02 -7.84996E+01 -6.33955E+01
 5.14091E-01  5.91529E-02 -7.84127E+01 -6.33299E+01
 5.14091E-01  8.87370E-02 -7.82690E+01 -6.33610E+01
 5.14091E-01  1.18336E-01 -7.80691E+01 -6.34629E+01
 5.14091E-01  1.47960E-01 -7.78138E+01 -6.35439E+01
 5.14091E-01  1.77625E-01 -7.75045E+01 -6.35904E+01
 5.14091E-01  2.07348E-01 -7.71425E+01 -6.36128E+01
 5.14091E-01  2.37150E-01 -7.67302E+01 -6.36177E+01
 5.14091E-01  2.67055E-01 -7.62703E+01 -6.36043E+01
 5.14091E-01  2.97090E-01 -7.57668E+01 -6.35506E+01
 5.14091E-01  3.27288E-01 -7.52245E+01 -6.34409E+01
 5.14091E-01  3.57683E-01 -7.46499E+01 -6.32997E+01
 5.14091E-01  3.88312E-01 -7.40511E+01 -6.31588E+01
 5.14091E-01  4.19220E-01 -7.34371E+01 -6.30228E+01
 5.14091E-01  4.50451E-01 -7.28168E+01 -6.28850E+01
 5.14091E-01  4.82056E-01 -7.21956E+01 -6.27574E+01
 5.14091E-01  5.14091E-01 -7.15683E+01 -6.26591E+01
 5.14091E-01  5.46615E-01 -7.09033E+01 -6.25665E+01
 5.14091E-01  5.79693E-01 -7.01077E+01 -6.23673E+01
 5.14091E-01  6.13395E-01 -6.89518E+01 -6.18182E+01
 5.14091E-01  6.47797E-01 -6.69110E+01 -6.04119E+01
 5.14091E-01  6.82981E-01 -6.29074E+01 -5.70855E+01
 5.14091E-01  7.19036E-01 -5.52312E+01 -5.00781E+01
 5.14091E-01  7.56057E-01 -4.27200E+01 -3.81534E+01
 5.14091E-01  7.94148E-01 -2.73239E+01 -2.33140E+01
 5.14091E-01  8.33420E-01 -1.36583E+01 -1.03159E+01
 5.14091E-01  8.73992E-01 -4.87703E+00 -2.28522E+00
 5.14091E-01  9.15993E-01 -1.03508E+00  9.20229E-01
 5.14091E-01  9.59562E-01 -9.48883E-02  1.37730E+00
 5.14091E-01  1.00485E+00 -2.36584E-03  1.00462E+00
 5.14091E-01  1.05201E+00 -8.00830E-06  5.54088E-01
 5.14091E-01  1.10121E+00 -1.05938E-09  2.25578E-01
 5.14091E-01  1.15264E+00  2.06918E-12  4.54315E-02
 5.14091E-01  1.20648E+00  0.00000E+00 -1.99635E-02
 5.14091E-01  1.26295E+00  0.00000E+00 -2.57179E-02
 5.14091E-01  1.32224E+00  0.00000E+00 -1.64547E-02
 5.14091E-01  1.38460E+00  0.00000E+00 -8.77398E-03
 5.14091E-01  1.45024E+00  0.00000E+00 -4.52846E-03
 5.14091E-01  1.51942E+00  0.00000E+00 -1.89763E-03

 5.46615E-01  0.00000E+00 -7.74136E+01 -6.28561E+01
 5.46615E-01  2.95755E-02 -7.73862E+01 -6.28882E+01
 5.46615E-01  5.91529E-02 -7.73047E+01 -6.29257E+01
 5.46615E-01  8.87370E-02 -7.71705E+01 -6.30810E+01
 5.46615E-01  1.18336E-01 -7.69842E+01 -6.32875E+01
 5.46615E-01  1.47960E-01 -7.67465E+01 -6.33761E+01
 5.46615E-01  1.77625E-01 -7.64584E+01 -6.34220E+01
 5.46615E-01  2.07348E-01 -7.61213E+01 -6.35190E+01
 5.46615E-01  2.37150E-01 -7.57372E+01 -6.35726E+01
 5.46615E-01  2.67055E-01 -7.53086E+01 -6.35038E+01
 5.46615E-01  2.97090E-01 -7.48390E+01 -6.33908E+01
 5.46615E-01  3.27288E-01 -7.43330E+01 -6.33124E+01
 5.46615E-01  3.57683E-01 -7.37965E+01 -6.32257E+01
 5.46615E-01  3.88312E-01 -7.32369E+01 -6.30710E+01
 5.46615E-01  4.19220E-01 -7.26624E+01 -6.28819E+01
 5.46615E-01  4.50451E-01 -7.20809E+01 -6.27287E+01
 5.46615E-01  4.82056E-01 -7.14967E+01 -6.26323E+01
 5.46615E-01  5.14091E-01 -7.09033E+01 -6.25665E+01
 5.46615E-01  5.46615E-01 -7.02674E+01 -6.24774E+01
 5.46615E-01  5.79693E-01 -6.94951E+01 -6.22508E+01
 5.46615E-01  6.13395E-01 -6.83568E+01 -6.16482E+01
 5.46615E-01  6.47797E-01 -6.63326E+01 -6.01800E+01
 5.46615E-01  6.82981E-01 -6.23583E+01 -5.68112E+01
 5.46615E-01  7.19036E-01 -5.47503E+01 -4.98066E+01
 5.46615E-01  7.56057E-01 -4.23652E+01 -3.79422E+01
 5.46615E-01  7.94148E-01 -2.71236E+01 -2.31757E+01
 5.46615E-01  8.33420E-01 -1.35773E+01 -1.01817E+01
 5.46615E-01  8.73992E-01 -4.85512E+00 -2.10465E+00
 5.46615E-01  9.15993E-01 -1.03172E+00  1.07489E+00
 5.46615E-01  9.59562E-01 -9.46846E-02  1.43059E+00
 5.46615E-01  1.00485E+00 -2.36289E-03  1.02427E+00
 5.46615E-01  1.05201E+00 -8.00483E-06  6.18500E-01
 5.46615E-01  1.10121E+00 -1.05882E-09  3.00392E-01
 5.46615E-01  1.15264E+00  2.02542E-13  8.76445E-02
 5.46615E-01  1.20648E+00  0.00000E+00 -8.24009E-03
 5.46615E-01  1.26295E+00  0.00000E+00 -2.78336E-02
 5.46615E-01  1.32224E+00  0.00000E+00 -1.78710E-02
 5.46615E-01  1.38460E+00  0.00000E+00 -9.08295E-03
 5.46615E-01  1.45024E+00  0.00000E+00 -4.92709E-03
 5.46615E-01  1.51942E+00  0.00000E+00 -1.96146E-03

 5.79693E-01  0.00000E+00 -7.62106E+01 -6.25356E+01
 5.79693E-01  2.95755E-02 -7.61847E+01 -6.26116E+01
 5.79693E-01  5.91529E-02 -7.61078E+01 -6.27404E+01
 5.79693E-01  8.87370E-02 -7.59819E+01 -6.29632E+01
 5.79693E-01  1.18336E-01 -7.58077E+01 -6.31799E+01
 5.79693E-01  1.47960E-01 -7.55857E+01 -6.32439E+01
 5.79693E-01  1.77625E-01 -7.53169E+01 -6.32741E+01
 5.79693E-01  2.07348E-01 -7.50023E+01 -6.33909E+01
 5.79693E-01  2.37150E-01 -7.46439E+01 -6.34550E+01
 5.79693E-01  2.67055E-01 -7.42438E+01 -6.33542E+01
 5.79693E-01  2.97090E-01 -7.38054E+01 -6.32140E+01
 5.79693E-01  3.27288E-01 -7.33327E+01 -6.31550E+01
 5.79693E-01  3.57683E-01 -7.28312E+01 -6.30942E+01
 5.79693E-01  3.88312E-01 -7.23076E+01 -6.29207E+01
 5.79693E-01  4.19220E-01 -7.17693E+01 -6.26891E+01
 5.79693E-01  4.50451E-01 -7.12232E+01 -6.25186E+01
 5.79693E-01  4.82056E-01 -7.06720E+01 -6.24321E+01
 5.79693E-01  5.14091E-01 -7.01077E+01 -6.23673E+01
 5.79693E-01  5.46615E-01 -6.94951E+01 -6.22508E+01
 5.79693E-01  5.79693E-01 -6.87387E+01 -6.19783E+01
 5.79693E-01  6.13395E-01 -6.76095E+01 -6.13217E+01
 5.79693E-01  6.47797E-01 -6.55935E+01 -5.97933E+01
 5.79693E-01  6.82981E-01 -6.16455E+01 -5.63719E+01
 5.79693E-01  7.19036E-01 -5.41170E+01 -4.93721E+01
 5.79693E-01  7.56057E-01 -4.18919E+01 -3.76169E+01
 5.79693E-01  7.94148E-01 -2.68527E+01 -2.30071E+01
 5.79693E-01  8.33420E-01 -1.34656E+01 -1.00852E+01
 5.79693E-01  8.73992E-01 -4.82407E+00 -1.98369E+00
 5.79693E-01  9.15993E-01 -1.02675E+00  1.20116E+00
 5.79693E-01  9.59562E-01 -9.43581E-02  1.50615E+00
 5.79693E-01  1.00485E+00 -2.35740E-03  1.06926E+00
 5.79693E-01  1.05201E+00 -7.99432E-06  6.71903E-01
 5.79693E-01  1.10121E+00 -1.05856E-09  3.58132E-01
 5.79693E-01  1.15264E+00  5.74757E-13  1.30928E-01
 5.79693E-01  1.20648E+00  0.00000E+00  7.83535E-03
 5.79693E-01  1.26295E+00  0.00000E+00 -2.93282E-02
 5.79693E-01  1.32224E+00  0.00000E+00 -1.91918E-02
 5.79693E-01  1.38460E+00  0.00000E+00 -9.33278E-03
 5.79693E-01  1.45024E+00  0.00000E+00 -5.40224E-03
 5.79693E-01  1.51942E+00  0.00000E+00 -2.08602E-03

 6.13395E-01  0.00000E+00 -7.46779E+01 -6.25507E+01
 6.13395E-01  2.95755E-02 -7.46532E+01 -6.24745E+01
 6.13395E-01  5.91529E-02 -7.45803E+01 -6.25990E+01
 6.13395E-01  8.87370E-02 -7.44619E+01 -6.27909E+01
 6.13395E-01  1.18336E-01 -7.42989E+01 -6.29198E+01
 6.13395E-01  1.47960E-01 -7.40915E+01 -6.29509E+01
 6.13395E-01  1.77625E-01 -7.38406E+01 -6.29595E+01
 6.13395E-01  2.07348E-01 -7.35472E+01 -6.30103E+01
 6.13395E-01  2.37150E-01 -7.32128E+01 -6.30272E+01
 6.13395E-01  2.67055E-01 -7.28396E+01 -6.29476E+01
 6.13395E-01  2.97090E-01 -7.24304E+01 -6.28331E+01
 6.13395E-01  3.27288E-01 -7.19891E+01 -6.27451E+01
 6.13395E-01  3.57683E-01 -7.15207E+01 -6.26465E+01
 6.13395E-01  3.88312E-01 -7.10310E+01 -6.24861E+01
 6.13395E-01  4.19220E-01 -7.05265E+01 -6.22876E+01
 6.13395E-01  4.50451E-01 -7.00129E+01 -6.21038E+01
 6.13395E-01  4.82056E-01 -6.94914E+01 -6.19530E+01
 6.13395E-01  5.14091E-01 -6.89518E+01 -6.18182E+01
 6.13395E-01  5.46615E-01 -6.83568E+01 -6.16482E+01
 6.13395E-01  5.79693E-01 -6.76095E+01 -6.13217E+01
 6.13395E-01  6.13395E-01 -6.64822E+01 -6.05977E+01
 6.13395E-01  6.47797E-01 -6.44701E+01 -5.90009E+01
 6.13395E-01  6.82981E-01 -6.05557E+01 -5.55455E+01
 6.13395E-01  7.19036E-01 -5.31421E+01 -4.86067E+01
 6.13395E-01  7.56057E-01 -4.11531E+01 -3.70572E+01
 6.13395E-01  7.94148E-01 -2.64175E+01 -2.27322E+01
 6.13395E-01  8.33420E-01 -1.32771E+01 -1.00228E+01
 6.13395E-01  8.73992E-01 -4.76752E+00 -1.98844E+00
 6.13395E-01  9.15993E-01 -1.01672E+00  1.24610E+00
 6.13395E-01  9.59562E-01 -9.35967E-02  1.62942E+00
 6.13395E-01  1.00485E+00 -2.34163E-03  1.19166E+00
 6.13395E-01  1.05201E+00 -7.95076E-06  7.28930E-01
 6.13395E-01  1.10121E+00 -1.05532E-09  3.91197E-01
 6.13395E-01  1.15264E+00  4.06301E-13  1.71008E-01
 6.13395E-01  1.20648E+00  0.00000E+00  2.79810E-02
 6.13395E-01  1.26295E+00  0.00000E+00 -2.95831E-02
 6.13395E-01  1.32224E+00  0.00000E+00 -2.03554E-02
 6.13395E-01  1.38460E+00  0.00000E+00 -9.59685E-03
 6.13395E-01  1.45024E+00  0.00000E+00 -5.90741E-03
 6.13395E-01  1.51942E+00  0.00000E+00 -2.27936E-03

 6.47797E-01  0.00000E+00 -7.22511E+01 -6.20355E+01
 6.47797E-01  2.95755E-02 -7.22277E+01 -6.17849E+01
 6.47797E-01  5.91529E-02 -7.21588E+01 -6.18413E+01
 6.47797E-01  8.87370E-02 -7.20481E+01 -6.19383E+01
 6.47797E-01  1.18336E-01 -7.18965E+01 -6.19416E+01
 6.47797E-01  1.47960E-01 -7.17042E+01 -6.19248E+01
 6.47797E-01  1.77625E-01 -7.14717E+01 -6.18980E+01
 6.47797E-01  2.07348E-01 -7.12000E+01 -6.18528E+01
 6.47797E-01  2.37150E-01 -7.08904E+01 -6.17910E+01
 6.47797E-01  2.67055E-01 -7.05449E+01 -6.17142E+01
 6.47797E-01  2.97090E-01 -7.01660E+01 -6.16162E+01
 6.47797E-01  3.27288E-01 -6.97572E+01 -6.14933E+01
 6.47797E-01  3.57683E-01 -6.93229E+01 -6.13541E+01
 6.47797E-01  3.88312E-01 -6.88682E+01 -6.12083E+01
 6.47797E-01  4.19220E-01 -6.83986E+01 -6.10452E+01
 6.47797E-01  4.50451E-01 -6.79182E+01 -6.08465E+01
 6.47797E-01  4.82056E-01 -6.74264E+01 -6.06252E+01
 6.47797E-01  5.14091E-01 -6.69110E+01 -6.04119E+01
 6.47797E-01  5.46615E-01 -6.63326E+01 -6.01800E+01
 6.47797E-01  5.79693E-01 -6.55935E+01 -5.97933E+01
 6.47797E-01  6.13395E-01 -6.44701E+01 -5.90009E+01
 6.47797E-01  6.47797E-01 -6.24743E+01 -5.73465E+01
 6.47797E-01  6.82981E-01 -5.86323E+01 -5.38938E+01
 6.47797E-01  7.19036E-01 -5.14259E+01 -4.71052E+01
 6.47797E-01  7.56057E-01 -3.98389E+01 -3.59226E+01
 6.47797E-01  7.94148E-01 -2.56179E+01 -2.20947E+01
 6.47797E-01  8.33420E-01 -1.29100E+01 -9.80216E+00
 6.47797E-01  8.73992E-01 -4.64864E+00 -1.97492E+00
 6.47797E-01  9.15993E-01 -9.93714E-01  1.26640E+00
 6.47797E-01  9.59562E-01 -9.16662E-02  1.74997E+00
 6.47797E-01  1.00485E+00 -2.29713E-03  1.32688E+00
 6.47797E-01  1.05201E+00 -7.81121E-06  7.93215E-01
 6.47797E-01  1.10121E+00 -1.03994E-09  4.33091E-01
 6.47797E-01  1.15264E+00  9.81754E-13  2.25408E-01
 6.47797E-01  1.20648E+00  0.00000E+00  5.61287E-02
 6.47797E-01  1.26295E+00  0.00000E+00 -2.92972E-02
 6.47797E-01  1.32224E+00  0.00000E+00 -2.18249E-02
 6.47797E-01  1.38460E+00  0.00000E+00 -9.87474E-03
 6.47797E-01  1.45024E+00  0.00000E+00 -6.41782E-03
 6.47797E-01  1.51942E+00  0.00000E+00 -2.47595E-03

 6.82981E-01  0.00000E+00 -6.77593E+01 -5.94179E+01
 6.82981E-01  2.95755E-02 -6.77376E+01 -5.91796E+01
 6.82981E-01  5.91529E-02 -6.76741E+01 -5.91600E+01
 6.82981E-01  8.87370E-02 -6.75733E+01 -5.91497E+01
 6.82981E-01  1.18336E-01 -6.74359E+01 -5.90604E+01
 6.82981E-01  1.47960E-01 -6.72622E+01 -5.89732E+01
 6.82981E-01  1.77625E-01 -6.70524E+01 -5.88896E+01
 6.82981E-01  2.07348E-01 -6.68074E+01 -5.87872E+01
 6.82981E-01  2.37150E-01 -6.65284E+01 -5.86522E+01
 6.82981E-01  2.67055E-01 -6.62170E+01 -5.84861E+01
 6.82981E-01  2.97090E-01 -6.58756E+01 -5.83316E+01
 6.82981E-01  3.27288E-01 -6.55070E+01 -5.82208E+01
 6.82981E-01  3.57683E-01 -6.51150E+01 -5.81098E+01
 6.82981E-01  3.88312E-01 -6.47040E+01 -5.79447E+01
 6.82981E-01  4.19220E-01 -6.42782E+01 -5.77359E+01
 6.82981E-01  4.50451E-01 -6.38403E+01 -5.75188E+01
 6.82981E-01  4.82056E-01 -6.33880E+01 -5.73063E+01
 6.82981E-01  5.14091E-01 -6.29074E+01 -5.70855E+01
 6.82981E-01  5.46615E-01 -6.23583E+01 -5.68112E+01
 6.82981E-01  5.79693E-01 -6.16455E+01 -5.63719E+01
 6.82981E-01  6.13395E-01 -6.05557E+01 -5.55455E+01
 6.82981E-01  6.47797E-01 -5.86323E+01 -5.38938E+01
 6.82981E-01  6.82981E-01 -5.49742E+01 -5.05375E+01
 6.82981E-01  7.19036E-01 -4.81867E+01 -4.40779E+01
 6.82981E-01  7.56057E-01 -3.73442E+01 -3.35743E+01
 6.82981E-01  7.94148E-01 -2.40590E+01 -2.06405E+01
 6.82981E-01  8.33420E-01 -1.21603E+01 -9.11780E+00
 6.82981E-01  8.73992E-01 -4.39201E+00 -1.73955E+00
 6.82981E-01  9.15993E-01 -9.41275E-01  1.33879E+00
 6.82981E-01  9.59562E-01 -8.70219E-02  1.80567E+00
 6.82981E-01  1.00485E+00 -2.18467E-03  1.39354E+00
 6.82981E-01  1.05201E+00 -7.44074E-06  8.66836E-01
 6.82981E-01  1.10121E+00 -9.91333E-10  5.20212E-01
 6.82981E-01  1.15264E+00  6.24809E-13  3.09677E-01
 6.82981E-01  1.20648E+00  0.00000E+00  9.52299E-02
 6.82981E-01  1.26295E+00  0.00000E+00 -2.80783E-02
 6.82981E-01  1.32224E+00  0.00000E+00 -2.38871E-02
 6.82981E-01  1.38460E+00  0.00000E+00 -1.03472E-02
 6.82981E-01  1.45024E+00  0.00000E+00 -6.89579E-03
 6.82981E-01  1.51942E+00  0.00000E+00 -2.61802E-03

 7.19036E-01  0.00000E+00 -5.93387E+01 -5.27357E+01
 7.19036E-01  2.95755E-02 -5.93200E+01 -5.26339E+01
 7.19036E-01  5.91529E-02 -5.92656E+01 -5.25622E+01
 7.19036E-01  8.87370E-02 -5.91798E+01 -5.24716E+01
 7.19036E-01  1.18336E-01 -5.90636E+01 -5.23378E+01
 7.19036E-01  1.47960E-01 -5.89170E+01 -5.21823E+01
 7.19036E-01  1.77625E-01 -5.87401E+01 -5.20359E+01
 7.19036E-01  2.07348E-01 -5.85337E+01 -5.19070E+01
 7.19036E-01  2.37150E-01 -5.82988E+01 -5.17241E+01
 7.19036E-01  2.67055E-01 -5.80366E+01 -5.14546E+01
 7.19036E-01  2.97090E-01 -5.77492E+01 -5.12291E+01
 7.19036E-01  3.27288E-01 -5.74390E+01 -5.11520E+01
 7.19036E-01  3.57683E-01 -5.71089E+01 -5.10948E+01
 7.19036E-01  3.88312E-01 -5.67626E+01 -5.08997E+01
 7.19036E-01  4.19220E-01 -5.64030E+01 -5.06223E+01
 7.19036E-01  4.50451E-01 -5.60319E+01 -5.04008E+01
 7.19036E-01  4.82056E-01 -5.56460E+01 -5.02500E+01
 7.19036E-01  5.14091E-01 -5.52312E+01 -5.00781E+01
 7.19036E-01  5.46615E-01 -5.47503E+01 -4.98066E+01
 7.19036E-01  5.79693E-01 -5.41170E+01 -4.93721E+01
 7.19036E-01  6.13395E-01 -5.31421E+01 -4.86067E+01
 7.19036E-01  6.47797E-01 -5.14259E+01 -4.71052E+01
 7.19036E-01  6.82981E-01 -4.81867E+01 -4.40779E+01
 7.19036E-01  7.19036E-01 -4.22222E+01 -3.83388E+01
 7.19036E-01  7.56057E-01 -3.27382E+01 -2.91193E+01
 7.19036E-01  7.94148E-01 -2.11282E+01 -1.78114E+01
 7.19036E-01  8.33420E-01 -1.07068E+01 -7.70815E+00
 7.19036E-01  8.73992E-01 -3.87734E+00 -1.21362E+00
 7.19036E-01  9.15993E-01 -8.32853E-01  1.45577E+00
 7.19036E-01  9.59562E-01 -7.71500E-02  1.78631E+00
 7.19036E-01  1.00485E+00 -1.93995E-03  1.39576E+00
 7.19036E-01  1.05201E+00 -6.61681E-06  9.54843E-01
 7.19036E-01  1.10121E+00 -8.82884E-10  6.33605E-01
 7.19036E-01  1.15264E+00  1.68796E-12  3.87556E-01
 7.19036E-01  1.20648E+00  0.00000E+00  1.34029E-01
 7.19036E-01  1.26295E+00  0.00000E+00 -1.63795E-02
 7.19036E-01  1.32224E+00  0.00000E+00 -2.47335E-02
 7.19036E-01  1.38460E+00  0.00000E+00 -1.24567E-02
 7.19036E-01  1.45024E+00  0.00000E+00 -7.20524E-03
 7.19036E-01  1.51942E+00  0.00000E+00 -2.83283E-03

 7.56057E-01  0.00000E+00 -4.57327E+01 -4.07547E+01
 7.56057E-01  2.95755E-02 -4.57189E+01 -4.07382E+01
 7.56057E-01  5.91529E-02 -4.56785E+01 -4.06579E+01
 7.56057E-01  8.87370E-02 -4.56152E+01 -4.05461E+01
 7.56057E-01  1.18336E-01 -4.55294E+01 -4.04063E+01
 7.56057E-01  1.47960E-01 -4.54212E+01 -4.02199E+01
 7.56057E-01  1.77625E-01 -4.52908E+01 -4.00278E+01
 7.56057E-01  2.07348E-01 -4.51388E+01 -3.98616E+01
 7.56057E-01  2.37150E-01 -4.49658E+01 -3.96653E+01
 7.56057E-01  2.67055E-01 -4.47729E+01 -3.94100E+01
 7.56057E-01  2.97090E-01 -4.45617E+01 -3.92000E+01
 7.56057E-01  3.27288E-01 -4.43340E+01 -3.91166E+01
 7.56057E-01  3.57683E-01 -4.40920E+01 -3.90458E+01
 7.56057E-01  3.88312E-01 -4.38386E+01 -3.88512E+01
 7.56057E-01  4.19220E-01 -4.35759E+01 -3.85907E+01
 7.56057E-01  4.50451E-01 -4.33051E+01 -3.83975E+01
 7.56057E-01  4.82056E-01 -4.30235E+01 -3.82825E+01
 7.56057E-01  5.14091E-01 -4.27200E+01 -3.81534E+01
 7.56057E-01  5.46615E-01 -4.23652E+01 -3.79422E+01
 7.56057E-01  5.79693E-01 -4.18919E+01 -3.76169E+01
 7.56057E-01  6.13395E-01 -4.11531E+01 -3.70572E+01
 7.56057E-01  6.47797E-01 -3.98389E+01 -3.59226E+01
 7.56057E-01  6.82981E-01 -3.73442E+01 -3.35743E+01
 7.56057E-01  7.19036E-01 -3.27382E+01 -2.91193E+01
 7.56057E-01  7.56057E-01 -2.54037E+01 -2.20057E+01
 7.56057E-01  7.94148E-01 -1.64123E+01 -1.32923E+01
 7.56057E-01  8.33420E-01 -8.32758E+00 -5.47407E+00
 7.56057E-01  8.73992E-01 -3.01948E+00 -4.35505E-01
 7.56057E-01  9.15993E-01 -6.49315E-01  1.56652E+00
 7.56057E-01  9.59562E-01 -6.02113E-02  1.70650E+00
 7.56057E-01  1.00485E+00 -1.51539E-03  1.37526E+00
 7.56057E-01  1.05201E+00 -5.17300E-06  1.06218E+00
 7.56057E-01  1.10121E+00 -6.89865E-10  7.31582E-01
 7.56057E-01  1.15264E+00  4.28398E-13  4.04594E-01
 7.56057E-01  1.20648E+00  0.00000E+00  1.56611E-01
 7.56057E-01  1.26295E+00  0.00000E+00  1.82308E-02
 7.56057E-01  1.32224E+00  0.00000E+00 -2.17759E-02
 7.56057E-01  1.38460E+00  0.00000E+00 -1.79785E-02
 7.56057E-01  1.45024E+00  0.00000E+00 -7.19254E-03
 7.56057E-01  1.51942E+00  0.00000E+00 -3.31081E-03

 7.94148E-01  0.00000E+00 -2.90968E+01 -2.56083E+01
 7.94148E-01  2.95755E-02 -2.90886E+01 -2.55944E+01
 7.94148E-01  5.91529E-02 -2.90647E+01 -2.55364E+01
 7.94148E-01  8.87370E-02 -2.90268E+01 -2.54494E+01
 7.94148E-01  1.18336E-01 -2.89754E+01 -2.53287E+01
 7.94148E-01  1.47960E-01 -2.89104E+01 -2.51549E+01
 7.94148E-01  1.77625E-01 -2.88321E+01 -2.49499E+01
 7.94148E-01  2.07348E-01 -2.87408E+01 -2.47449E+01
 7.94148E-01  2.37150E-01 -2.86371E+01 -2.45587E+01
 7.94148E-01  2.67055E-01 -2.85216E+01 -2.44014E+01
 7.94148E-01  2.97090E-01 -2.83954E+01 -2.42644E+01
 7.94148E-01  3.27288E-01 -2.82598E+01 -2.41345E+01
 7.94148E-01  3.57683E-01 -2.81164E+01 -2.39958E+01
 7.94148E-01  3.88312E-01 -2.79670E+01 -2.38360E+01
 7.94148E-01  4.19220E-01 -2.78135E+01 -2.36736E+01
 7.94148E-01  4.50451E-01 -2.76567E+01 -2.35382E+01
 7.94148E-01  4.82056E-01 -2.74957E+01 -2.34284E+01
 7.94148E-01  5.14091E-01 -2.73239E+01 -2.33140E+01
 7.94148E-01  5.46615E-01 -2.71236E+01 -2.31757E+01
 7.94148E-01  5.79693E-01 -2.68527E+01 -2.30071E+01
 7.94148E-01  6.13395E-01 -2.64175E+01 -2.27322E+01
 7.94148E-01  6.47797E-01 -2.56179E+01 -2.20947E+01
 7.94148E-01  6.82981E-01 -2.40590E+01 -2.06405E+01
 7.94148E-01  7.19036E-01 -2.11282E+01 -1.78114E+01
 7.94148E-01  7.56057E-01 -1.64123E+01 -1.32923E+01
 7.94148E-01  7.94148E-01 -1.06038E+01 -7.75095E+00
 7.94148E-01  8.33420E-01 -5.37634E+00 -2.74967E+00
 7.94148E-01  8.73992E-01 -1.94775E+00  4.74075E-01
 7.94148E-01  9.15993E-01 -4.18612E-01  1.67163E+00
 7.94148E-01  9.59562E-01 -3.88055E-02  1.62659E+00
 7.94148E-01  1.00485E+00 -9.76499E-04  1.37174E+00
 7.94148E-01  1.05201E+00 -3.33316E-06  1.17232E+00
 7.94148E-01  1.10121E+00 -4.42951E-10  8.09495E-01
 7.94148E-01  1.15264E+00  1.20822E-12  3.95600E-01
 7.94148E-01  1.20648E+00  0.00000E+00  1.76723E-01
 7.94148E-01  1.26295E+00  0.00000E+00  6.53874E-02
 7.94148E-01  1.32224E+00  0.00000E+00 -1.58767E-02
 7.94148E-01  1.38460E+00  0.00000E+00 -2.46617E-02
 7.94148E-01  1.45024E+00  0.00000E+00 -7.14137E-03
 7.94148E-01  1.51942E+00  0.00000E+00 -3.90497E-03

 8.33420E-01  0.00000E+00 -1.44497E+01 -1.22586E+01
 8.33420E-01  2.95755E-02 -1.44461E+01 -1.22365E+01
 8.33420E-01  5.91529E-02 -1.44353E+01 -1.21952E+01
 8.33420E-01  8.87370E-02 -1.44180E+01 -1.21332E+01
 8.33420E-01  1.18336E-01 -1.43943E+01 -1.20418E+01
 8.33420E-01  1.47960E-01 -1.43642E+01 -1.19080E+01
 8.33420E-01  1.77625E-01 -1.43279E+01 -1.17337E+01
 8.33420E-01  2.07348E-01 -1.42856E+01 -1.15348E+01
 8.33420E-01  2.37150E-01 -1.42377E+01 -1.13581E+01
 8.33420E-01  2.67055E-01 -1.41845E+01 -1.12310E+01
 8.33420E-01  2.97090E-01 -1.41265E+01 -1.11041E+01
 8.33420E-01  3.27288E-01 -1.40646E+01 -1.09347E+01
 8.33420E-01  3.57683E-01 -1.39995E+01 -1.07658E+01
 8.33420E-01  3.88312E-01 -1.39325E+01 -1.06528E+01
 8.33420E-01  4.19220E-01 -1.38646E+01 -1.05838E+01
 8.33420E-01  4.50451E-01 -1.37967E+01 -1.05185E+01
 8.33420E-01  4.82056E-01 -1.37288E+01 -1.04332E+01
 8.33420E-01  5.14091E-01 -1.36583E+01 -1.03159E+01
 8.33420E-01  5.46615E-01 -1.35773E+01 -1.01817E+01
 8.33420E-01  5.79693E-01 -1.34656E+01 -1.00852E+01
 8.33420E-01  6.13395E-01 -1.32771E+01 -1.00228E+01
 8.33420E-01  6.47797E-01 -1.29100E+01 -9.80216E+00
 8.33420E-01  6.82981E-01 -1.21603E+01 -9.11780E+00
 8.33420E-01  7.19036E-01 -1.07068E+01 -7.70815E+00
 8.33420E-01  7.56057E-01 -8.32758E+00 -5.47407E+00
 8.33420E-01  7.94148E-01 -5.37634E+00 -2.74967E+00
 8.33420E-01  8.33420E-01 -2.71985E+00 -2.80855E-01
 8.33420E-01  8.73992E-01 -9.82994E-01  1.29712E+00
 8.33420E-01  9.15993E-01 -2.10885E-01  1.79956E+00
 8.33420E-01  9.59562E-01 -1.95232E-02  1.63743E+00
 8.33420E-01  1.00485E+00 -4.90823E-04  1.42179E+00
 8.33420E-01  1.05201E+00 -1.67412E-06  1.25218E+00
 8.33420E-01  1.10121E+00 -2.21759E-10  8.88093E-01
 8.33420E-01  1.15264E+00 -6.91880E-13  4.58132E-01
 8.33420E-01  1.20648E+00  0.00000E+00  2.28823E-01
 8.33420E-01  1.26295E+00  0.00000E+00  9.84528E-02
 8.33420E-01  1.32224E+00  0.00000E+00 -1.02789E-02
 8.33420E-01  1.38460E+00  0.00000E+00 -2.73795E-02
 8.33420E-01  1.45024E+00  0.00000E+00 -7.68494E-03
 8.33420E-01  1.51942E+00  0.00000E+00 -4.22732E-03

 8.73992E-01  0.00000E+00 -5.12603E+00 -3.96984E+00
 8.73992E-01  2.95755E-02 -5.12488E+00 -3.95681E+00
 8.73992E-01  5.91529E-02 -5.12145E+00 -3.91822E+00
 8.73992E-01  8.87370E-02 -5.11582E+00 -3.86517E+00
 8.73992E-01  1.18336E-01 -5.10803E+00 -3.80055E+00
 8.73992E-01  1.47960E-01 -5.09812E+00 -3.71466E+00
 8.73992E-01  1.77625E-01 -5.08615E+00 -3.59853E+00
 8.73992E-01  2.07348E-01 -5.07223E+00 -3.44882E+00
 8.73992E-01  2.37150E-01 -5.05646E+00 -3.27888E+00
 8.73992E-01  2.67055E-01 -5.03902E+00 -3.10168E+00
 8.73992E-01  2.97090E-01 -5.02012E+00 -2.91897E+00
 8.73992E-01  3.27288E-01 -5.00004E+00 -2.73704E+00
 8.73992E-01  3.57683E-01 -4.97916E+00 -2.58838E+00
 8.73992E-01  3.88312E-01 -4.95792E+00 -2.50573E+00
 8.73992E-01  4.19220E-01 -4.93682E+00 -2.47348E+00
 8.73992E-01  4.50451E-01 -4.91633E+00 -2.45469E+00
 8.73992E-01  4.82056E-01 -4.89660E+00 -2.40743E+00
 8.73992E-01  5.14091E-01 -4.87703E+00 -2.28522E+00
 8.73992E-01  5.46615E-01 -4.85512E+00 -2.10465E+00
 8.73992E-01  5.79693E-01 -4.82407E+00 -1.98369E+00
 8.73992E-01  6.13395E-01 -4.76752E+00 -1.98844E+00
 8.73992E-01  6.47797E-01 -4.64864E+00 -1.97492E+00
 8.73992E-01  6.82981E-01 -4.39201E+00 -1.73955E+00
 8.73992E-01  7.19036E-01 -3.87734E+00 -1.21362E+00
 8.73992E-01  7.56057E-01 -3.01948E+00 -4.35505E-01
 8.73992E-01  7.94148E-01 -1.94775E+00  4.74075E-01
 8.73992E-01  8.33420E-01 -9.82994E-01  1.29712E+00
 8.73992E-01  8.73992E-01 -3.54363E-01  1.80795E+00
 8.73992E-01  9.15993E-01 -7.58765E-02  1.89661E+00
 8.73992E-01  9.59562E-01 -7.01447E-03  1.70571E+00
 8.73992E-01  1.00485E+00 -1.76174E-04  1.49012E+00
 8.73992E-01  1.05201E+00 -6.00427E-07  1.27969E+00
 8.73992E-01  1.10121E+00 -7.84952E-11  9.49980E-01
 8.73992E-01  1.15264E+00  7.40954E-13  5.74174E-01
 8.73992E-01  1.20648E+00  0.00000E+00  3.04147E-01
 8.73992E-01  1.26295E+00  0.00000E+00  1.17715E-01
 8.73992E-01  1.32224E+00  0.00000E+00 -3.45975E-03
 8.73992E-01  1.38460E+00  0.00000E+00 -2.61733E-02
 8.73992E-01  1.45024E+00  0.00000E+00 -9.51717E-03
 8.73992E-01  1.51942E+00  0.00000E+00 -4.27613E-03

 9.15993E-01  0.00000E+00 -1.08168E+00 -6.17784E-01
 9.15993E-01  2.95755E-02 -1.08146E+00 -6.14093E-01
 9.15993E-01  5.91529E-02 -1.08080E+00 -5.83546E-01
 9.15993E-01  8.87370E-02 -1.07971E+00 -5.38632E-01
 9.15993E-01  1.18336E-01 -1.07818E+00 -4.90523E-01
 9.15993E-01  1.47960E-01 -1.07623E+00 -4.39092E-01
 9.15993E-01  1.77625E-01 -1.07388E+00 -3.68688E-01
 9.15993E-01  2.07348E-01 -1.07114E+00 -2.63081E-01
 9.15993E-01  2.37150E-01 -1.06805E+00 -1.19495E-01
 9.15993E-01  2.67055E-01 -1.06464E+00  5.65382E-02
 9.15993E-01  2.97090E-01 -1.06096E+00  2.42270E-01
 9.15993E-01  3.27288E-01 -1.05708E+00  4.13482E-01
 9.15993E-01  3.57683E-01 -1.05309E+00  5.54083E-01
 9.15993E-01  3.88312E-01 -1.04909E+00  6.52346E-01
 9.15993E-01  4.19220E-01 -1.04520E+00  7.15333E-01
 9.15993E-01  4.50451E-01 -1.04155E+00  7.59191E-01
 9.15993E-01  4.82056E-01 -1.03820E+00  8.13798E-01
 9.15993E-01  5.14091E-01 -1.03508E+00  9.20229E-01
 9.15993E-01  5.46615E-01 -1.03172E+00  1.07489E+00
 9.15993E-01  5.79693E-01 -1.02675E+00  1.20116E+00
 9.15993E-01  6.13395E-01 -1.01672E+00  1.24610E+00
 9.15993E-01  6.47797E-01 -9.93714E-01  1.26640E+00
 9.15993E-01  6.82981E-01 -9.41275E-01  1.33879E+00
 9.15993E-01  7.19036E-01 -8.32853E-01  1.45577E+00
 9.15993E-01  7.56057E-01 -6.49315E-01  1.56652E+00
 9.15993E-01  7.94148E-01 -4.18612E-01  1.67163E+00
 9.15993E-01  8.33420E-01 -2.10885E-01  1.79956E+00
 9.15993E-01  8.73992E-01 -7.58765E-02  1.89661E+00
 9.15993E-01  9.15993E-01 -1.62240E-02  1.85309E+00
 9.15993E-01  9.59562E-01 -1.49839E-03  1.67684E+00
 9.15993E-01  1.00485E+00 -3.76100E-05  1.47086E+00
 9.15993E-01  1.05201E+00 -1.28123E-07  1.24528E+00
 9.15993E-01  1.10121E+00 -1.76369E-11  9.41245E-01
 9.15993E-01  1.15264E+00  3.76195E-13  6.11484E-01
 9.15993E-01  1.20648E+00  0.00000E+00  3.50947E-01
 9.15993E-01  1.26295E+00  0.00000E+00  1.49923E-01
 9.15993E-01  1.32224E+00  0.00000E+00  1.06694E-02
 9.15993E-01  1.38460E+00  0.00000E+00 -2.61695E-02
 9.15993E-01  1.45024E+00  0.00000E+00 -1.32969E-02
 9.15993E-01  1.51942E+00  0.00000E+00 -4.44699E-03

 9.59562E-01  0.00000E+00 -9.86462E-02  5.68786E-03
 9.59562E-01  2.95755E-02 -9.86282E-02  6.86578E-03
 9.59562E-01  5.91529E-02 -9.85742E-02  2.00224E-02
 9.59562E-01  8.87370E-02 -9.84820E-02  5.03042E-02
 9.59562E-01  1.18336E-01 -9.83523E-02  8.84867E-02
 9.59562E-01  1.47960E-01 -9.81863E-02  1.21597E-01
 9.59562E-01  1.77625E-01 -9.79858E-02  1.68511E-01
 9.59562E-01  2.07348E-01 -9.77529E-02  2.47245E-01
 9.59562E-01  2.37150E-01 -9.74905E-02  3.41233E-01
 9.59562E-01  2.67055E-01 -9.72022E-02  4.36424E-01
 9.59562E-01  2.97090E-01 -9.68928E-02  5.47017E-01
 9.59562E-01  3.27288E-01 -9.65690E-02  6.85105E-01
 9.59562E-01  3.57683E-01 -9.62391E-02  8.32688E-01
 9.59562E-01  3.88312E-01 -9.59138E-02  9.67077E-01
 9.59562E-01  4.19220E-01 -9.56058E-02  1.08742E+00
 9.59562E-01  4.50451E-01 -9.53280E-02  1.20121E+00
 9.59562E-01  4.82056E-01 -9.50901E-02  1.30305E+00
 9.59562E-01  5.14091E-01 -9.48883E-02  1.37730E+00
 9.59562E-01  5.46615E-01 -9.46846E-02  1.43059E+00
 9.59562E-01  5.79693E-01 -9.43581E-02  1.50615E+00
 9.59562E-01  6.13395E-01 -9.35967E-02  1.62942E+00
 9.59562E-01  6.47797E-01 -9.16662E-02  1.74997E+00
 9.59562E-01  6.82981E-01 -8.70219E-02  1.80567E+00
 9.59562E-01  7.19036E-01 -7.71500E-02  1.78631E+00
 9.59562E-01  7.56057E-01 -6.02113E-02  1.70650E+00
 9.59562E-01  7.94148E-01 -3.88055E-02  1.62659E+00
 9.59562E-01  8.33420E-01 -1.95232E-02  1.63743E+00
 9.59562E-01  8.73992E-01 -7.01447E-03  1.70571E+00
 9.59562E-01  9.15993E-01 -1.49839E-03  1.67684E+00
 9.59562E-01  9.59562E-01 -1.38304E-04  1.52284E+00
 9.59562E-01  1.00485E+00 -3.47041E-06  1.35230E+00
 9.59562E-01  1.05201E+00 -1.18208E-08  1.16722E+00
 9.59562E-01  1.10121E+00 -9.31729E-13  8.83986E-01
 9.59562E-01  1.15264E+00 -7.62733E-13  5.75732E-01
 9.59562E-01  1.20648E+00  0.00000E+00  3.64162E-01
 9.59562E-01  1.26295E+00  0.00000E+00  1.88406E-01
 9.59562E-01  1.32224E+00  0.00000E+00  2.93908E-02
 9.59562E-01  1.38460E+00  0.00000E+00 -2.62365E-02
 9.59562E-01  1.45024E+00  0.00000E+00 -1.74960E-02
 9.59562E-01  1.51942E+00  0.00000E+00 -5.00542E-03

 1.00485E+00  0.00000E+00 -2.44893E-03 -3.69354E-02
 1.00485E+00  2.95755E-02 -2.44852E-03 -3.64409E-02
 1.00485E+00  5.91529E-02 -2.44729E-03 -3.43982E-02
 1.00485E+00  8.87370E-02 -2.44516E-03 -1.96991E-02
 1.00485E+00  1.18336E-01 -2.44214E-03  3.34922E-03
 1.00485E+00  1.47960E-01 -2.43827E-03  2.18026E-02
 1.00485E+00  1.77625E-01 -2.43359E-03  4.92797E-02
 1.00485E+00  2.07348E-01 -2.42816E-03  9.72966E-02
 1.00485E+00  2.37150E-01 -2.42206E-03  1.44030E-01
 1.00485E+00  2.67055E-01 -2.41537E-03  1.75673E-01
 1.00485E+00  2.97090E-01 -2.40824E-03  2.22603E-01
 1.00485E+00  3.27288E-01 -2.40082E-03  3.12754E-01
 1.00485E+00  3.57683E-01 -2.39334E-03  4.29929E-01
 1.00485E+00  3.88312E-01 -2.38610E-03  5.50145E-01
 1.00485E+00  4.19220E-01 -2.37942E-03  6.73416E-01
 1.00485E+00  4.50451E-01 -2.37367E-03  8.07990E-01
 1.00485E+00  4.82056E-01 -2.36915E-03  9.33082E-01
 1.00485E+00  5.14091E-01 -2.36584E-03  1.00462E+00
 1.00485E+00  5.46615E-01 -2.36289E-03  1.02427E+00
 1.00485E+00  5.79693E-01 -2.35740E-03  1.06926E+00
 1.00485E+00  6.13395E-01 -2.34163E-03  1.19166E+00
 1.00485E+00  6.47797E-01 -2.29713E-03  1.32688E+00
 1.00485E+00  6.82981E-01 -2.18467E-03  1.39354E+00
 1.00485E+00  7.19036E-01 -1.93995E-03  1.39576E+00
 1.00485E+00  7.56057E-01 -1.51539E-03  1.37526E+00
 1.00485E+00  7.94148E-01 -9.76499E-04  1.37174E+00
 1.00485E+00  8.33420E-01 -4.90823E-04  1.42179E+00
 1.00485E+00  8.73992E-01 -1.76174E-04  1.49012E+00
 1.00485E+00  9.15993E-01 -3.76100E-05  1.47086E+00
 1.00485E+00  9.59562E-01 -3.47041E-06  1.35230E+00
 1.00485E+00  1.00485E+00 -8.70728E-08  1.22533E+00
 1.00485E+00  1.05201E+00 -2.98550E-10  1.09197E+00
 1.00485E+00  1.10121E+00  2.30555E-13  8.79515E-01
 1.00485E+00  1.15264E+00 -4.07682E-13  6.20116E-01
 1.00485E+00  1.20648E+00  0.00000E+00  3.90381E-01
 1.00485E+00  1.26295E+00  0.00000E+00  1.92366E-01
 1.00485E+00  1.32224E+00  0.00000E+00  4.07149E-02
 1.00485E+00  1.38460E+00  0.00000E+00 -1.89579E-02
 1.00485E+00  1.45024E+00  0.00000E+00 -1.84404E-02
 1.00485E+00  1.51942E+00  0.00000E+00 -6.07357E-03

 1.05201E+00  0.00000E+00 -8.25611E-06 -5.53227E-02
 1.05201E+00  2.95755E-02 -8.25564E-06 -5.56317E-02
 1.05201E+00  5.91529E-02 -8.25186E-06 -5.49531E-02
 1.05201E+00  8.87370E-02 -8.24517E-06 -5.15820E-02
 1.05201E+00  1.18336E-01 -8.23561E-06 -4.63013E-02
 1.05201E+00  1.47960E-01 -8.22332E-06 -4.09248E-02
 1.05201E+00  1.77625E-01 -8.20847E-06 -3.19227E-02
 1.05201E+00  2.07348E-01 -8.19126E-06 -1.65935E-02
 1.05201E+00  2.37150E-01 -8.17195E-06 -2.11603E-04
 1.05201E+00  2.67055E-01 -8.15089E-06  1.47182E-02
 1.05201E+00  2.97090E-01 -8.12852E-06  3.88170E-02
 1.05201E+00  3.27288E-01 -8.10544E-06  8.14199E-02
 1.05201E+00  3.57683E-01 -8.08246E-06  1.36428E-01
 1.05201E+00  3.88312E-01 -8.06058E-06  1.95905E-01
 1.05201E+00  4.19220E-01 -8.04105E-06  2.66263E-01
 1.05201E+00  4.50451E-01 -8.02521E-06  3.58808E-01
 1.05201E+00  4.82056E-01 -8.01423E-06  4.63726E-01
 1.05201E+00  5.14091E-01 -8.00830E-06  5.54088E-01
 1.05201E+00  5.46615E-01 -8.00483E-06  6.18500E-01
 1.05201E+00  5.79693E-01 -7.99432E-06  6.71903E-01
 1.05201E+00  6.13395E-01 -7.95076E-06  7.28930E-01
 1.05201E+00  6.47797E-01 -7.81121E-06  7.93215E-01
 1.05201E+00  6.82981E-01 -7.44074E-06  8.66836E-01
 1.05201E+00  7.19036E-01 -6.61681E-06  9.54843E-01
 1.05201E+00  7.56057E-01 -5.17300E-06  1.06218E+00
 1.05201E+00  7.94148E-01 -3.33316E-06  1.17232E+00
 1.05201E+00  8.33420E-01 -1.67412E-06  1.25218E+00
 1.05201E+00  8.73992E-01 -6.00428E-07  1.27969E+00
 1.05201E+00  9.15993E-01 -1.28123E-07  1.24528E+00
 1.05201E+00  9.59562E-01 -1.18208E-08  1.16722E+00
 1.05201E+00  1.00485E+00 -2.99293E-10  1.09197E+00
 1.05201E+00  1.05201E+00  1.88752E-12  1.01991E+00
 1.05201E+00  1.10121E+00 -1.19612E-12  9.07533E-01
 1.05201E+00  1.15264E+00 -2.48942E-12  7.16020E-01
 1.05201E+00  1.20648E+00  0.00000E+00  4.39299E-01
 1.05201E+00  1.26295E+00  0.00000E+00  1.89486E-01
 1.05201E+00  1.32224E+00  0.00000E+00  4.55170E-02
 1.05201E+00  1.38460E+00  0.00000E+00 -1.13285E-02
 1.05201E+00  1.45024E+00  0.00000E+00 -1.75284E-02
 1.05201E+00  1.51942E+00  0.00000E+00 -7.98863E-03

 1.10121E+00  0.00000E+00  1.65654E-09 -4.59145E-02
 1.10121E+00  2.95755E-02 -1.05624E-09 -4.62200E-02
 1.10121E+00  5.91529E-02 -1.09881E-09 -4.55431E-02
 1.10121E+00  8.87370E-02 -1.07750E-09 -4.62059E-02
 1.10121E+00  1.18336E-01 -1.09133E-09 -4.79090E-02
 1.10121E+00  1.47960E-01 -1.08840E-09 -4.82735E-02
 1.10121E+00  1.77625E-01 -1.08612E-09 -4.79240E-02
 1.10121E+00  2.07348E-01 -1.08272E-09 -4.74290E-02
 1.10121E+00  2.37150E-01 -1.07832E-09 -4.41426E-02
 1.10121E+00  2.67055E-01 -1.07534E-09 -3.59940E-02
 1.10121E+00  2.97090E-01 -1.07198E-09 -2.45994E-02
 1.10121E+00  3.27288E-01 -1.07026E-09 -1.17650E-02
 1.10121E+00  3.57683E-01 -1.06710E-09  2.74355E-03
 1.10121E+00  3.88312E-01 -1.06441E-09  2.03749E-02
 1.10121E+00  4.19220E-01 -1.06342E-09  4.71983E-02
 1.10121E+00  4.50451E-01 -1.05969E-09  9.09787E-02
 1.10121E+00  4.82056E-01 -1.05896E-09  1.52244E-01
 1.10121E+00  5.14091E-01 -1.05913E-09  2.25578E-01
 1.10121E+00  5.46615E-01 -1.06054E-09  3.00392E-01
 1.10121E+00  5.79693E-01 -1.05824E-09  3.58132E-01
 1.10121E+00  6.13395E-01 -1.05485E-09  3.91197E-01
 1.10121E+00  6.47797E-01 -1.03913E-09  4.33091E-01
 1.10121E+00  6.82981E-01 -9.91571E-10  5.20212E-01
 1.10121E+00  7.19036E-01 -8.82472E-10  6.33605E-01
 1.10121E+00  7.56057E-01 -6.90312E-10  7.31582E-01
 1.10121E+00  7.94148E-01 -4.42918E-10  8.09495E-01
 1.10121E+00  8.33420E-01 -2.22196E-10  8.88093E-01
 1.10121E+00  8.73992E-01 -7.85051E-11  9.49980E-01
 1.10121E+00  9.15993E-01 -1.71667E-11  9.41245E-01
 1.10121E+00  9.59562E-01 -1.20012E-12  8.83986E-01
 1.10121E+00  1.00485E+00 -2.53293E-13  8.79515E-01
 1.10121E+00  1.05201E+00 -1.01433E-12  9.07533E-01
 1.10121E+00  1.10121E+00  6.19887E-12  8.43755E-01
 1.10121E+00  1.15264E+00  5.10494E-12  6.83422E-01
 1.10121E+00  1.20648E+00  0.00000E+00  4.82012E-01
 1.10121E+00  1.26295E+00  0.00000E+00  2.55686E-01
 1.10121E+00  1.32224E+00  0.00000E+00  5.70371E-02
 1.10121E+00  1.38460E+00  0.00000E+00 -1.96510E-02
 1.10121E+00  1.45024E+00  0.00000E+00 -2.07318E-02
 1.10121E+00  1.51942E+00  0.00000E+00 -1.13689E-02

 1.15264E+00  0.00000E+00 -3.00252E-09 -3.67134E-02
 1.15264E+00  2.95755E-02  7.99356E-12 -3.64847E-02
 1.15264E+00  5.91529E-02 -1.74483E-11 -3.64912E-02
 1.15264E+00  8.87370E-02  7.38850E-12 -3.65430E-02
 1.15264E+00  1.18336E-01  2.90968E-13 -3.66752E-02
 1.15264E+00  1.47960E-01  7.43610E-13 -3.70768E-02
 1.15264E+00  1.77625E-01 -4.90216E-13 -3.74286E-02
 1.15264E+00  2.07348E-01  3.90340E-13 -3.73021E-02
 1.15264E+00  2.37150E-01  1.41912E-12 -3.64358E-02
 1.15264E+00  2.67055E-01  1.83887E-12 -3.48305E-02
 1.15264E+00  2.97090E-01  3.60181E-12 -3.31846E-02
 1.15264E+00  3.27288E-01  5.26863E-13 -3.19325E-02
 1.15264E+00  3.57683E-01 -7.23198E-13 -2.99152E-02
 1.15264E+00  3.88312E-01  2.87093E-13 -2.56056E-02
 1.15264E+00  4.19220E-01  2.06857E-12 -1.78874E-02
 1.15264E+00  4.50451E-01 -1.37373E-12 -5.65121E-03
 1.15264E+00  4.82056E-01 -1.11621E-12  1.40067E-02
 1.15264E+00  5.14091E-01  5.89367E-13  4.54315E-02
 1.15264E+00  5.46615E-01  1.55987E-12  8.76445E-02
 1.15264E+00  5.79693E-01 -2.22459E-13  1.30928E-01
 1.15264E+00  6.13395E-01  2.18636E-12  1.71008E-01
 1.15264E+00  6.47797E-01 -1.42326E-13  2.25408E-01
 1.15264E+00  6.82981E-01  1.34970E-12  3.09677E-01
 1.15264E+00  7.19036E-01 -4.56686E-13  3.87556E-01
 1.15264E+00  7.56057E-01  1.11450E-12  4.04594E-01
 1.15264E+00  7.94148E-01 -8.17613E-13  3.95600E-01
 1.15264E+00  8.33420E-01  5.44437E-13  4.58132E-01
 1.15264E+00  8.73992E-01  1.29914E-12  5.74174E-01
 1.15264E+00  9.15993E-01  5.43147E-13  6.11484E-01
 1.15264E+00  9.59562E-01 -1.54685E-12  5.75732E-01
 1.15264E+00  1.00485E+00  4.14295E-13  6.20116E-01
 1.15264E+00  1.05201E+00 -3.69554E-12  7.16020E-01
 1.15264E+00  1.10121E+00  6.41891E-12  6.83422E-01
 1.15264E+00  1.15264E+00  2.12535E-12  5.62667E-01
 1.15264E+00  1.20648E+00  0.00000E+00  4.70371E-01
 1.15264E+00  1.26295E+00  0.00000E+00  3.11743E-01
 1.15264E+00  1.32224E+00  0.00000E+00  8.73255E-02
 1.15264E+00  1.38460E+00  0.00000E+00 -2.04490E-02
 1.15264E+00  1.45024E+00  0.00000E+00 -3.11553E-02
 1.15264E+00  1.51942E+00  0.00000E+00 -1.73617E-02

 1.20648E+00  0.00000E+00  0.00000E+00 -2.74005E-02
 1.20648E+00  2.95755E-02  0.00000E+00 -2.69263E-02
 1.20648E+00  5.91529E-02  0.00000E+00 -2.70461E-02
 1.20648E+00  8.87370E-02  0.00000E+00 -2.67696E-02
 1.20648E+00  1.18336E-01  0.00000E+00 -2.61242E-02
 1.20648E+00  1.47960E-01  0.00000E+00 -2.59933E-02
 1.20648E+00  1.77625E-01  0.00000E+00 -2.60595E-02
 1.20648E+00  2.07348E-01  0.00000E+00 -2.58660E-02
 1.20648E+00  2.37150E-01  0.00000E+00 -2.57315E-02
 1.20648E+00  2.67055E-01  0.00000E+00 -2.60227E-02
 1.20648E+00  2.97090E-01  0.00000E+00 -2.67857E-02
 1.20648E+00  3.27288E-01  0.00000E+00 -2.78919E-02
 1.20648E+00  3.57683E-01  0.00000E+00 -2.87550E-02
 1.20648E+00  3.88312E-01  0.00000E+00 -2.87912E-02
 1.20648E+00  4.19220E-01  0.00000E+00 -2.83016E-02
 1.20648E+00  4.50451E-01  0.00000E+00 -2.78408E-02
 1.20648E+00  4.82056E-01  0.00000E+00 -2.60406E-02
 1.20648E+00  5.14091E-01  0.00000E+00 -1.99635E-02
 1.20648E+00  5.46615E-01  0.00000E+00 -8.24009E-03
 1.20648E+00  5.79693E-01  0.00000E+00  7.83535E-03
 1.20648E+00  6.13395E-01  0.00000E+00  2.79810E-02
 1.20648E+00  6.47797E-01  0.00000E+00  5.61287E-02
 1.20648E+00  6.82981E-01  0.00000E+00  9.52299E-02
 1.20648E+00  7.19036E-01  0.00000E+00  1.34029E-01
 1.20648E+00  7.56057E-01  0.00000E+00  1.56611E-01
 1.20648E+00  7.94148E-01  0.00000E+00  1.76723E-01
 1.20648E+00  8.33420E-01  0.00000E+00  2.28823E-01
 1.20648E+00  8.73992E-01  0.00000E+00  3.04147E-01
 1.20648E+00  9.15993E-01  0.00000E+00  3.50947E-01
 1.20648E+00  9.59562E-01  0.00000E+00  3.64162E-01
 1.20648E+00  1.00485E+00  0.00000E+00  3.90381E-01
 1.20648E+00  1.05201E+00  0.00000E+00  4.39299E-01
 1.20648E+00  1.10121E+00  0.00000E+00  4.82012E-01
 1.20648E+00  1.15264E+00  0.00000E+00  4.70371E-01
 1.20648E+00  1.20648E+00  0.00000E+00  3.69390E-01
 1.20648E+00  1.26295E+00  0.00000E+00  2.44266E-01
 1.20648E+00  1.32224E+00  0.00000E+00  1.33692E-01
 1.20648E+00  1.38460E+00  0.00000E+00  1.52869E-02
 1.20648E+00  1.45024E+00  0.00000E+00 -4.43108E-02
 1.20648E+00  1.51942E+00  0.00000E+00 -2.60961E-02

 1.26295E+00  0.00000E+00  0.00000E+00 -1.86449E-02
 1.26295E+00  2.95755E-02  0.00000E+00 -1.81835E-02
 1.26295E+00  5.91529E-02  0.00000E+00 -1.80944E-02
 1.26295E+00  8.87370E-02  0.00000E+00 -1.80337E-02
 1.26295E+00  1.18336E-01  0.00000E+00 -1.78178E-02
 1.26295E+00  1.47960E-01  0.00000E+00 -1.75457E-02
 1.26295E+00  1.77625E-01  0.00000E+00 -1.74369E-02
 1.26295E+00  2.07348E-01  0.00000E+00 -1.76272E-02
 1.26295E+00  2.37150E-01  0.00000E+00 -1.78731E-02
 1.26295E+00  2.67055E-01  0.00000E+00 -1.79856E-02
 1.26295E+00  2.97090E-01  0.00000E+00 -1.81675E-02
 1.26295E+00  3.27288E-01  0.00000E+00 -1.86383E-02
 1.26295E+00  3.57683E-01  0.00000E+00 -1.93800E-02
 1.26295E+00  3.88312E-01  0.00000E+00 -2.03174E-02
 1.26295E+00  4.19220E-01  0.00000E+00 -2.13857E-02
 1.26295E+00  4.50451E-01  0.00000E+00 -2.25350E-02
 1.26295E+00  4.82056E-01  0.00000E+00 -2.38912E-02
 1.26295E+00  5.14091E-01  0.00000E+00 -2.57179E-02
 1.26295E+00  5.46615E-01  0.00000E+00 -2.78336E-02
 1.26295E+00  5.79693E-01  0.00000E+00 -2.93282E-02
 1.26295E+00  6.13395E-01  0.00000E+00 -2.95831E-02
 1.26295E+00  6.47797E-01  0.00000E+00 -2.92972E-02
 1.26295E+00  6.82981E-01  0.00000E+00 -2.80783E-02
 1.26295E+00  7.19036E-01  0.00000E+00 -1.63795E-02
 1.26295E+00  7.56057E-01  0.00000E+00  1.82308E-02
 1.26295E+00  7.94148E-01  0.00000E+00  6.53874E-02
 1.26295E+00  8.33420E-01  0.00000E+00  9.84528E-02
 1.26295E+00  8.73992E-01  0.00000E+00  1.17715E-01
 1.26295E+00  9.15993E-01  0.00000E+00  1.49923E-01
 1.26295E+00  9.59562E-01  0.00000E+00  1.88406E-01
 1.26295E+00  1.00485E+00  0.00000E+00  1.92366E-01
 1.26295E+00  1.05201E+00  0.00000E+00  1.89486E-01
 1.26295E+00  1.10121E+00  0.00000E+00  2.55686E-01
 1.26295E+00  1.15264E+00  0.00000E+00  3.11743E-01
 1.26295E+00  1.20648E+00  0.00000E+00  2.44266E-01
 1.26295E+00  1.26295E+00  0.00000E+00  1.70874E-01
 1.26295E+00  1.32224E+00  0.00000E+00  1.39768E-01
 1.26295E+00  1.38460E+00  0.00000E+00  4.45081E-02
 1.26295E+00  1.45024E+00  0.00000E+00 -3.40221E-02
 1.26295E+00  1.51942E+00  0.00000E+00 -3.24922E-02

 1.32224E+00  0.00000E+00  0.00000E+00 -1.12146E-02
 1.32224E+00  2.95755E-02  0.00000E+00 -1.08782E-02
 1.32224E+00  5.91529E-02  0.00000E+00 -1.07137E-02
 1.32224E+00  8.87370E-02  0.00000E+00 -1.08408E-02
 1.32224E+00  1.18336E-01  0.00000E+00 -1.10254E-02
 1.32224E+00  1.47960E-01  0.00000E+00 -1.08903E-02
 1.32224E+00  1.77625E-01  0.00000E+00 -1.06921E-02
 1.32224E+00  2.07348E-01  0.00000E+00 -1.07519E-02
 1.32224E+00  2.37150E-01  0.00000E+00 -1.09582E-02
 1.32224E+00  2.67055E-01  0.00000E+00 -1.11629E-02
 1.32224E+00  2.97090E-01  0.00000E+00 -1.13641E-02
 1.32224E+00  3.27288E-01  0.00000E+00 -1.15959E-02
 1.32224E+00  3.57683E-01  0.00000E+00 -1.19256E-02
 1.32224E+00  3.88312E-01  0.00000E+00 -1.24249E-02
 1.32224E+00  4.19220E-01  0.00000E+00 -1.31225E-02
 1.32224E+00  4.50451E-01  0.00000E+00 -1.40301E-02
 1.32224E+00  4.82056E-01  0.00000E+00 -1.51455E-02
 1.32224E+00  5.14091E-01  0.00000E+00 -1.64547E-02
 1.32224E+00  5.46615E-01  0.00000E+00 -1.78710E-02
 1.32224E+00  5.79693E-01  0.00000E+00 -1.91918E-02
 1.32224E+00  6.13395E-01  0.00000E+00 -2.03554E-02
 1.32224E+00  6.47797E-01  0.00000E+00 -2.18249E-02
 1.32224E+00  6.82981E-01  0.00000E+00 -2.38871E-02
 1.32224E+00  7.19036E-01  0.00000E+00 -2.47335E-02
 1.32224E+00  7.56057E-01  0.00000E+00 -2.17759E-02
 1.32224E+00  7.94148E-01  0.00000E+00 -1.58767E-02
 1.32224E+00  8.33420E-01  0.00000E+00 -1.02789E-02
 1.32224E+00  8.73992E-01  0.00000E+00 -3.45975E-03
 1.32224E+00  9.15993E-01  0.00000E+00  1.06694E-02
 1.32224E+00  9.59562E-01  0.00000E+00  2.93908E-02
 1.32224E+00  1.00485E+00  0.00000E+00  4.07149E-02
 1.32224E+00  1.05201E+00  0.00000E+00  4.55170E-02
 1.32224E+00  1.10121E+00  0.00000E+00  5.70371E-02
 1.32224E+00  1.15264E+00  0.00000E+00  8.73255E-02
 1.32224E+00  1.20648E+00  0.00000E+00  1.33692E-01
 1.32224E+00  1.26295E+00  0.00000E+00  1.39768E-01
 1.32224E+00  1.32224E+00  0.00000E+00  8.92513E-02
 1.32224E+00  1.38460E+00  0.00000E+00  3.72690E-02
 1.32224E+00  1.45024E+00  0.00000E+00 -7.43788E-03
 1.32224E+00  1.51942E+00  0.00000E+00 -3.15744E-02

 1.38460E+00  0.00000E+00  0.00000E+00 -5.56860E-03
 1.38460E+00  2.95755E-02  0.00000E+00 -5.43652E-03
 1.38460E+00  5.91529E-02  0.00000E+00 -5.46539E-03
 1.38460E+00  8.87370E-02  0.00000E+00 -5.61884E-03
 1.38460E+00  1.18336E-01  0.00000E+00 -5.77079E-03
 1.38460E+00  1.47960E-01  0.00000E+00 -5.80559E-03
 1.38460E+00  1.77625E-01  0.00000E+00 -5.83353E-03
 1.38460E+00  2.07348E-01  0.00000E+00 -5.97175E-03
 1.38460E+00  2.37150E-01  0.00000E+00 -6.13441E-03
 1.38460E+00  2.67055E-01  0.00000E+00 -6.24825E-03
 1.38460E+00  2.97090E-01  0.00000E+00 -6.39924E-03
 1.38460E+00  3.27288E-01  0.00000E+00 -6.66426E-03
 1.38460E+00  3.57683E-01  0.00000E+00 -6.96154E-03
 1.38460E+00  3.88312E-01  0.00000E+00 -7.19342E-03
 1.38460E+00  4.19220E-01  0.00000E+00 -7.43459E-03
 1.38460E+00  4.50451E-01  0.00000E+00 -7.82377E-03
 1.38460E+00  4.82056E-01  0.00000E+00 -8.32762E-03
 1.38460E+00  5.14091E-01  0.00000E+00 -8.77398E-03
 1.38460E+00  5.46615E-01  0.00000E+00 -9.08295E-03
 1.38460E+00  5.79693E-01  0.00000E+00 -9.33278E-03
 1.38460E+00  6.13395E-01  0.00000E+00 -9.59685E-03
 1.38460E+00  6.47797E-01  0.00000E+00 -9.87474E-03
 1.38460E+00  6.82981E-01  0.00000E+00 -1.03472E-02
 1.38460E+00  7.19036E-01  0.00000E+00 -1.24567E-02
 1.38460E+00  7.56057E-01  0.00000E+00 -1.79785E-02
 1.38460E+00  7.94148E-01  0.00000E+00 -2.46617E-02
 1.38460E+00  8.33420E-01  0.00000E+00 -2.73795E-02
 1.38460E+00  8.73992E-01  0.00000E+00 -2.61733E-02
 1.38460E+00  9.15993E-01  0.00000E+00 -2.61695E-02
 1.38460E+00  9.59562E-01  0.00000E+00 -2.62365E-02
 1.38460E+00  1.00485E+00  0.00000E+00 -1.89579E-02
 1.38460E+00  1.05201E+00  0.00000E+00 -1.13285E-02
 1.38460E+00  1.10121E+00  0.00000E+00 -1.96510E-02
 1.38460E+00  1.15264E+00  0.00000E+00 -2.04490E-02
 1.38460E+00  1.20648E+00  0.00000E+00  1.52869E-02
 1.38460E+00  1.26295E+00  0.00000E+00  4.45081E-02
 1.38460E+00  1.32224E+00  0.00000E+00  3.72690E-02
 1.38460E+00  1.38460E+00  0.00000E+00  1.03939E-02
 1.38460E+00  1.45024E+00  0.00000E+00 -1.56047E-02
 1.38460E+00  1.51942E+00  0.00000E+00 -2.38710E-02

 1.45024E+00  0.00000E+00  0.00000E+00 -2.03139E-03
 1.45024E+00  2.95755E-02  0.00000E+00 -2.04672E-03
 1.45024E+00  5.91529E-02  0.00000E+00 -2.20418E-03
 1.45024E+00  8.87370E-02  0.00000E+00 -2.31954E-03
 1.45024E+00  1.18336E-01  0.00000E+00 -2.36778E-03
 1.45024E+00  1.47960E-01  0.00000E+00 -2.48557E-03
 1.45024E+00  1.77625E-01  0.00000E+00 -2.68868E-03
 1.45024E+00  2.07348E-01  0.00000E+00 -2.92992E-03
 1.45024E+00  2.37150E-01  0.00000E+00 -3.08728E-03
 1.45024E+00  2.67055E-01  0.00000E+00 -3.10246E-03
 1.45024E+00  2.97090E-01  0.00000E+00 -3.15515E-03
 1.45024E+00  3.27288E-01  0.00000E+00 -3.39999E-03
 1.45024E+00  3.57683E-01  0.00000E+00 -3.70645E-03
 1.45024E+00  3.88312E-01  0.00000E+00 -3.89851E-03
 1.45024E+00  4.19220E-01  0.00000E+00 -3.99337E-03
 1.45024E+00  4.50451E-01  0.00000E+00 -4.08875E-03
 1.45024E+00  4.82056E-01  0.00000E+00 -4.25231E-03
 1.45024E+00  5.14091E-01  0.00000E+00 -4.52846E-03
 1.45024E+00  5.46615E-01  0.00000E+00 -4.92709E-03
 1.45024E+00  5.79693E-01  0.00000E+00 -5.40224E-03
 1.45024E+00  6.13395E-01  0.00000E+00 -5.90741E-03
 1.45024E+00  6.47797E-01  0.00000E+00 -6.41782E-03
 1.45024E+00  6.82981E-01  0.00000E+00 -6.89579E-03
 1.45024E+00  7.19036E-01  0.00000E+00 -7.20524E-03
 1.45024E+00  7.56057E-01  0.00000E+00 -7.19254E-03
 1.45024E+00  7.94148E-01  0.00000E+00 -7.14137E-03
 1.45024E+00  8.33420E-01  0.00000E+00 -7.68494E-03
 1.45024E+00  8.73992E-01  0.00000E+00 -9.51717E-03
 1.45024E+00  9.15993E-01  0.00000E+00 -1.32969E-02
 1.45024E+00  9.59562E-01  0.00000E+00 -1.74960E-02
 1.45024E+00  1.00485E+00  0.00000E+00 -1.84404E-02
 1.45024E+00  1.05201E+00  0.00000E+00 -1.75284E-02
 1.45024E+00  1.10121E+00  0.00000E+00 -2.07318E-02
 1.45024E+00  1.15264E+00  0.00000E+00 -3.11553E-02
 1.45024E+00  1.20648E+00  0.00000E+00 -4.43108E-02
 1.45024E+00  1.26295E+00  0.00000E+00 -3.40221E-02
 1.45024E+00  1.32224E+00  0.00000E+00 -7.43788E-03
 1.45024E+00  1.38460E+00  0.00000E+00 -1.56047E-02
 1.45024E+00  1.45024E+00  0.00000E+00 -3.23561E-02
 1.45024E+00  1.51942E+00  0.00000E+00 -2.84455E-02

 1.51942E+00  0.00000E+00  0.00000E+00 -4.46757E-04
 1.51942E+00  2.95755E-02  0.00000E+00 -4.83238E-04
 1.51942E+00  5.91529E-02  0.00000E+00 -5.52453E-04
 1.51942E+00  8.87370E-02  0.00000E+00 -6.39909E-04
 1.51942E+00  1.18336E-01  0.00000E+00 -7.33591E-04
 1.51942E+00  1.47960E-01  0.00000E+00 -8.34714E-04
 1.51942E+00  1.77625E-01  0.00000E+00 -9.57394E-04
 1.51942E+00  2.07348E-01  0.00000E+00 -1.10347E-03
 1.51942E+00  2.37150E-01  0.00000E+00 -1.22346E-03
 1.51942E+00  2.67055E-01  0.00000E+00 -1.28520E-03
 1.51942E+00  2.97090E-01  0.00000E+00 -1.33989E-03
 1.51942E+00  3.27288E-01  0.00000E+00 -1.43802E-03
 1.51942E+00  3.57683E-01  0.00000E+00 -1.56288E-03
 1.51942E+00  3.88312E-01  0.00000E+00 -1.68246E-03
 1.51942E+00  4.19220E-01  0.00000E+00 -1.77751E-03
 1.51942E+00  4.50451E-01  0.00000E+00 -1.83510E-03
 1.51942E+00  4.82056E-01  0.00000E+00 -1.86542E-03
 1.51942E+00  5.14091E-01  0.00000E+00 -1.89763E-03
 1.51942E+00  5.46615E-01  0.00000E+00 -1.96146E-03
 1.51942E+00  5.79693E-01  0.00000E+00 -2.08602E-03
 1.51942E+00  6.13395E-01  0.00000E+00 -2.27936E-03
 1.51942E+00  6.47797E-01  0.00000E+00 -2.47595E-03
 1.51942E+00  6.82981E-01  0.00000E+00 -2.61802E-03
 1.51942E+00  7.19036E-01  0.00000E+00 -2.83283E-03
 1.51942E+00  7.56057E-01  0.00000E+00 -3.31081E-03
 1.51942E+00  7.94148E-01  0.00000E+00 -3.90497E-03
 1.51942E+00  8.33420E-01  0.00000E+00 -4.22732E-03
 1.51942E+00  8.73992E-01  0.00000E+00 -4.27613E-03
 1.51942E+00  9.15993E-01  0.00000E+00 -4.44699E-03
 1.51942E+00  9.59562E-01  0.00000E+00 -5.00542E-03
 1.51942E+00  1.00485E+00  0.00000E+00 -6.07357E-03
 1.51942E+00  1.05201E+00  0.00000E+00 -7.98863E-03
 1.51942E+00  1.10121E+00  0.00000E+00 -1.13689E-02
 1.51942E+00  1.15264E+00  0.00000E+00 -1.73617E-02
 1.51942E+00  1.20648E+00  0.00000E+00 -2.60961E-02
 1.51942E+00  1.26295E+00  0.00000E+00 -3.24922E-02
 1.51942E+00  1.32224E+00  0.00000E+00 -3.15744E-02
 1.51942E+00  1.38460E+00  0.00000E+00 -2.38710E-02
 1.51942E+00  1.45024E+00  0.00000E+00 -2.84455E-02
 1.51942E+00  1.51942E+00  0.00000E+00 -3.75531E-02



==> anc/V_Lambda2.5kF_kF0.36 <==
 0.00000E+00  0.00000E+00 -8.98249E+01 -7.10869E+01
 0.00000E+00  3.32725E-02 -8.97281E+01 -7.08865E+01
 0.00000E+00  6.65470E-02 -8.94392E+01 -7.08013E+01
 0.00000E+00  9.98291E-02 -8.89634E+01 -7.06251E+01
 0.00000E+00  1.33128E-01 -8.83103E+01 -7.02292E+01
 0.00000E+00  1.66455E-01 -8.74924E+01 -6.96515E+01
 0.00000E+00  1.99828E-01 -8.65249E+01 -6.89819E+01
 0.00000E+00  2.33266E-01 -8.54242E+01 -6.82808E+01
 0.00000E+00  2.66793E-01 -8.42080E+01 -6.74670E+01
 0.00000E+00  3.00436E-01 -8.28945E+01 -6.64833E+01
 0.00000E+00  3.34227E-01 -8.15019E+01 -6.54305E+01
 0.00000E+00  3.68199E-01 -8.00484E+01 -6.44066E+01
 0.00000E+00  4.02393E-01 -7.85517E+01 -6.33754E+01
 0.00000E+00  4.36852E-01 -7.70290E+01 -6.22752E+01
 0.00000E+00  4.71622E-01 -7.54959E+01 -6.11094E+01
 0.00000E+00  5.06757E-01 -7.39646E+01 -5.99068E+01
 0.00000E+00  5.42313E-01 -7.24399E+01 -5.87085E+01
 0.00000E+00  5.78352E-01 -7.09104E+01 -5.75569E+01
 0.00000E+00  6.14942E-01 -6.93311E+01 -5.65127E+01
 0.00000E+00  6.52154E-01 -6.75868E+01 -5.56476E+01
 0.00000E+00  6.90069E-01 -6.54204E+01 -5.48196E+01
 0.00000E+00  7.28772E-01 -6.23014E+01 -5.33247E+01
 0.00000E+00  7.68354E-01 -5.72660E+01 -4.99676E+01
 0.00000E+00  8.08916E-01 -4.90279E+01 -4.33451E+01
 0.00000E+00  8.50564E-01 -3.70855E+01 -3.28806E+01
 0.00000E+00  8.93417E-01 -2.33997E+01 -2.04951E+01
 0.00000E+00  9.37597E-01 -1.16163E+01 -9.81642E+00
 0.00000E+00  9.83241E-01 -4.11955E+00 -3.18920E+00
 0.00000E+00  1.03049E+00 -8.65846E-01 -5.10475E-01
 0.00000E+00  1.07951E+00 -7.83835E-02 -1.64283E-02
 0.00000E+00  1.13045E+00 -1.92762E-03 -4.73225E-02
 0.00000E+00  1.18351E+00 -6.42649E-06 -5.51579E-02
 0.00000E+00  1.23886E+00  5.75441E-10 -4.36698E-02
 0.00000E+00  1.29672E+00  1.61314E-09 -3.48673E-02
 0.00000E+00  1.35729E+00  0.00000E+00 -2.52406E-02
 0.00000E+00  1.42081E+00  0.00000E+00 -1.62542E-02
 0.00000E+00  1.48752E+00  0.00000E+00 -9.41100E-03
 0.00000E+00  1.55767E+00  0.00000E+00 -4.47759E-03
 0.00000E+00  1.63152E+00  0.00000E+00 -1.55150E-03
 0.00000E+00  1.70934E+00  0.00000E+00 -3.68107E-04

 3.32725E-02  0.00000E+00 -8.97281E+01 -7.08865E+01
 3.32725E-02  3.32725E-02 -8.96318E+01 -7.09987E+01
 3.32725E-02  6.65470E-02 -8.93445E+01 -7.08013E+01
 3.32725E-02  9.98291E-02 -8.88713E+01 -7.04578E+01
 3.32725E-02  1.33128E-01 -8.82217E+01 -7.00422E+01
 3.32725E-02  1.66455E-01 -8.74080E+01 -6.95150E+01
 3.32725E-02  1.99828E-01 -8.64452E+01 -6.88796E+01
 3.32725E-02  2.33266E-01 -8.53496E+01 -6.81527E+01
 3.32725E-02  2.66793E-01 -8.41386E+01 -6.73449E+01
 3.32725E-02  3.00436E-01 -8.28303E+01 -6.64606E+01
 3.32725E-02  3.34227E-01 -8.14428E+01 -6.54888E+01
 3.32725E-02  3.68199E-01 -7.99941E+01 -6.44263E+01
 3.32725E-02  4.02393E-01 -7.85019E+01 -6.33162E+01
 3.32725E-02  4.36852E-01 -7.69833E+01 -6.22057E+01
 3.32725E-02  4.71622E-01 -7.54539E+01 -6.10913E+01
 3.32725E-02  5.06757E-01 -7.39260E+01 -5.99476E+01
 3.32725E-02  5.42313E-01 -7.24042E+01 -5.87880E+01
 3.32725E-02  5.78352E-01 -7.08773E+01 -5.76482E+01
 3.32725E-02  6.14942E-01 -6.93002E+01 -5.65799E+01
 3.32725E-02  6.52154E-01 -6.75579E+01 -5.56412E+01
 3.32725E-02  6.90069E-01 -6.53933E+01 -5.47002E+01
 3.32725E-02  7.28772E-01 -6.22762E+01 -5.31415E+01
 3.32725E-02  7.68354E-01 -5.72433E+01 -4.98571E+01
 3.32725E-02  8.08916E-01 -4.90090E+01 -4.33629E+01
 3.32725E-02  8.50564E-01 -3.70717E+01 -3.29339E+01
 3.32725E-02  8.93417E-01 -2.33916E+01 -2.04926E+01
 3.32725E-02  9.37597E-01 -1.16126E+01 -9.77651E+00
 3.32725E-02  9.83241E-01 -4.11833E+00 -3.16251E+00
 3.32725E-02  1.03049E+00 -8.65609E-01 -4.99871E-01
 3.32725E-02  1.07951E+00 -7.83636E-02 -6.81408E-03
 3.32725E-02  1.13045E+00 -1.92715E-03 -4.02835E-02
 3.32725E-02  1.18351E+00 -6.42319E-06 -5.51660E-02
 3.32725E-02  1.23886E+00 -9.18337E-10 -4.54927E-02
 3.32725E-02  1.29672E+00  2.47409E-11 -3.44419E-02
 3.32725E-02  1.35729E+00  0.00000E+00 -2.44642E-02
 3.32725E-02  1.42081E+00  0.00000E+00 -1.60930E-02
 3.32725E-02  1.48752E+00  0.00000E+00 -9.42645E-03
 3.32725E-02  1.55767E+00  0.00000E+00 -4.54876E-03
 3.32725E-02  1.63152E+00  0.00000E+00 -1.61591E-03
 3.32725E-02  1.70934E+00  0.00000E+00 -3.76558E-04

 6.65470E-02  0.00000E+00 -8.94392E+01 -7.08013E+01
 6.65470E-02  3.32725E-02 -8.93445E+01 -7.08013E+01
 6.65470E-02  6.65470E-02 -8.90621E+01 -7.05489E+01
 6.65470E-02  9.98291E-02 -8.85966E+01 -7.01861E+01
 6.65470E-02  1.33128E-01 -8.79572E+01 -6.97917E+01
 6.65470E-02  1.66455E-01 -8.71559E+01 -6.93457E+01
 6.65470E-02  1.99828E-01 -8.62070E+01 -6.87756E+01
 6.65470E-02  2.33266E-01 -8.51264E+01 -6.80360E+01
 6.65470E-02  2.66793E-01 -8.39309E+01 -6.72150E+01
 6.65470E-02  3.00436E-01 -8.26381E+01 -6.63792E+01
 6.65470E-02  3.34227E-01 -8.12657E+01 -6.54490E+01
 6.65470E-02  3.68199E-01 -7.98314E+01 -6.43554E+01
 6.65470E-02  4.02393E-01 -7.83526E+01 -6.31845E+01
 6.65470E-02  4.36852E-01 -7.68464E+01 -6.20465E+01
 6.65470E-02  4.71622E-01 -7.53282E+01 -6.09433E+01
 6.65470E-02  5.06757E-01 -7.38103E+01 -5.98314E+01
 6.65470E-02  5.42313E-01 -7.22975E+01 -5.87178E+01
 6.65470E-02  5.78352E-01 -7.07784E+01 -5.76412E+01
 6.65470E-02  6.14942E-01 -6.92082E+01 -5.66381E+01
 6.65470E-02  6.52154E-01 -6.74720E+01 -5.57226E+01
 6.65470E-02  6.90069E-01 -6.53132E+01 -5.47358E+01
 6.65470E-02  7.28772E-01 -6.22021E+01 -5.31071E+01
 6.65470E-02  7.68354E-01 -5.71769E+01 -4.97839E+01
 6.65470E-02  8.08916E-01 -4.89537E+01 -4.32841E+01
 6.65470E-02  8.50564E-01 -3.70315E+01 -3.28609E+01
 6.65470E-02  8.93417E-01 -2.33676E+01 -2.04288E+01
 6.65470E-02  9.37597E-01 -1.16015E+01 -9.72844E+00
 6.65470E-02  9.83241E-01 -4.11469E+00 -3.13342E+00
 6.65470E-02  1.03049E+00 -8.64895E-01 -4.84037E-01
 6.65470E-02  1.07951E+00 -7.83030E-02  2.80658E-03
 6.65470E-02  1.13045E+00 -1.92574E-03 -3.53083E-02
 6.65470E-02  1.18351E+00 -6.41871E-06 -5.43308E-02
 6.65470E-02  1.23886E+00 -9.00418E-10 -4.59762E-02
 6.65470E-02  1.29672E+00  9.32422E-12 -3.44712E-02
 6.65470E-02  1.35729E+00  0.00000E+00 -2.46284E-02
 6.65470E-02  1.42081E+00  0.00000E+00 -1.63405E-02
 6.65470E-02  1.48752E+00  0.00000E+00 -9.31046E-03
 6.65470E-02  1.55767E+00  0.00000E+00 -4.46784E-03
 6.65470E-02  1.63152E+00  0.00000E+00 -1.70114E-03
 6.65470E-02  1.70934E+00  0.00000E+00 -4.33571E-04

 9.98291E-02  0.00000E+00 -8.89634E+01 -7.06251E+01
 9.98291E-02  3.32725E-02 -8.88713E+01 -7.04578E+01
 9.98291E-02  6.65470E-02 -8.85966E+01 -7.01861E+01
 9.98291E-02  9.98291E-02 -8.81436E+01 -6.99014E+01
 9.98291E-02  1.33128E-01 -8.75208E+01 -6.95799E+01
 9.98291E-02  1.66455E-01 -8.67396E+01 -6.91186E+01
 9.98291E-02  1.99828E-01 -8.58133E+01 -6.84878E+01
 9.98291E-02  2.33266E-01 -8.47570E+01 -6.77091E+01
 9.98291E-02  2.66793E-01 -8.35867E+01 -6.68898E+01
 9.98291E-02  3.00436E-01 -8.23192E+01 -6.60948E+01
 9.98291E-02  3.34227E-01 -8.09715E+01 -6.52094E+01
 9.98291E-02  3.68199E-01 -7.95609E+01 -6.41336E+01
 9.98291E-02  4.02393E-01 -7.81043E+01 -6.29652E+01
 9.98291E-02  4.36852E-01 -7.66186E+01 -6.18342E+01
 9.98291E-02  4.71622E-01 -7.51191E+01 -6.07431E+01
 9.98291E-02  5.06757E-01 -7.36180E+01 -5.96428E+01
 9.98291E-02  5.42313E-01 -7.21202E+01 -5.85599E+01
 9.98291E-02  5.78352E-01 -7.06145E+01 -5.75725E+01
 9.98291E-02  6.14942E-01 -6.90561E+01 -5.67051E+01
 9.98291E-02  6.52154E-01 -6.73307E+01 -5.58751E+01
 9.98291E-02  6.90069E-01 -6.51820E+01 -5.48518E+01
 9.98291E-02  7.28772E-01 -6.20817E+01 -5.31155E+01
 9.98291E-02  7.68354E-01 -5.70698E+01 -4.96895E+01
 9.98291E-02  8.08916E-01 -4.88649E+01 -4.31312E+01
 9.98291E-02  8.50564E-01 -3.69669E+01 -3.27151E+01
 9.98291E-02  8.93417E-01 -2.33289E+01 -2.03337E+01
 9.98291E-02  9.37597E-01 -1.15834E+01 -9.67480E+00
 9.98291E-02  9.83241E-01 -4.10865E+00 -3.09457E+00
 9.98291E-02  1.03049E+00 -8.63695E-01 -4.53437E-01
 9.98291E-02  1.07951E+00 -7.82000E-02  2.15041E-02
 9.98291E-02  1.13045E+00 -1.92333E-03 -2.71897E-02
 9.98291E-02  1.18351E+00 -6.41101E-06 -5.23965E-02
 9.98291E-02  1.23886E+00 -9.06658E-10 -4.60611E-02
 9.98291E-02  1.29672E+00  6.17396E-12 -3.43389E-02
 9.98291E-02  1.35729E+00  0.00000E+00 -2.44579E-02
 9.98291E-02  1.42081E+00  0.00000E+00 -1.63063E-02
 9.98291E-02  1.48752E+00  0.00000E+00 -9.30872E-03
 9.98291E-02  1.55767E+00  0.00000E+00 -4.53096E-03
 9.98291E-02  1.63152E+00  0.00000E+00 -1.81551E-03
 9.98291E-02  1.70934E+00  0.00000E+00 -5.22890E-04

 1.33128E-01  0.00000E+00 -8.83103E+01 -7.02292E+01
 1.33128E-01  3.32725E-02 -8.82217E+01 -7.00422E+01
 1.33128E-01  6.65470E-02 -8.79572E+01 -6.97917E+01
 1.33128E-01  9.98291E-02 -8.75208E+01 -6.95799E+01
 1.33128E-01  1.33128E-01 -8.69202E+01 -6.93016E+01
 1.33128E-01  1.66455E-01 -8.61658E+01 -6.87477E+01
 1.33128E-01  1.99828E-01 -8.52699E+01 -6.80009E+01
 1.33128E-01  2.33266E-01 -8.42463E+01 -6.72078E+01
 1.33128E-01  2.66793E-01 -8.31101E+01 -6.64230E+01
 1.33128E-01  3.00436E-01 -8.18769E+01 -6.56500E+01
 1.33128E-01  3.34227E-01 -8.05628E+01 -6.47903E+01
 1.33128E-01  3.68199E-01 -7.91845E+01 -6.37655E+01
 1.33128E-01  4.02393E-01 -7.77584E+01 -6.26570E+01
 1.33128E-01  4.36852E-01 -7.63009E+01 -6.15716E+01
 1.33128E-01  4.71622E-01 -7.48273E+01 -6.05097E+01
 1.33128E-01  5.06757E-01 -7.33496E+01 -5.94302E+01
 1.33128E-01  5.42313E-01 -7.18728E+01 -5.83847E+01
 1.33128E-01  5.78352E-01 -7.03859E+01 -5.74896E+01
 1.33128E-01  6.14942E-01 -6.88444E+01 -5.67593E+01
 1.33128E-01  6.52154E-01 -6.71343E+01 -5.60208E+01
 1.33128E-01  6.90069E-01 -6.50002E+01 -5.49739E+01
 1.33128E-01  7.28772E-01 -6.19153E+01 -5.31331E+01
 1.33128E-01  7.68354E-01 -5.69222E+01 -4.95816E+01
 1.33128E-01  8.08916E-01 -4.87429E+01 -4.29363E+01
 1.33128E-01  8.50564E-01 -3.68782E+01 -3.25265E+01
 1.33128E-01  8.93417E-01 -2.32755E+01 -2.02176E+01
 1.33128E-01  9.37597E-01 -1.15583E+01 -9.61130E+00
 1.33128E-01  9.83241E-01 -4.10023E+00 -3.04002E+00
 1.33128E-01  1.03049E+00 -8.62013E-01 -4.04735E-01
 1.33128E-01  1.07951E+00 -7.80552E-02  5.06792E-02
 1.33128E-01  1.13045E+00 -1.91992E-03 -1.56136E-02
 1.33128E-01  1.18351E+00 -6.40009E-06 -4.94244E-02
 1.33128E-01  1.23886E+00 -9.08927E-10 -4.57660E-02
 1.33128E-01  1.29672E+00  1.24291E-12 -3.39221E-02
 1.33128E-01  1.35729E+00  0.00000E+00 -2.38493E-02
 1.33128E-01  1.42081E+00  0.00000E+00 -1.59672E-02
 1.33128E-01  1.48752E+00  0.00000E+00 -9.43290E-03
 1.33128E-01  1.55767E+00  0.00000E+00 -4.75115E-03
 1.33128E-01  1.63152E+00  0.00000E+00 -1.95318E-03
 1.33128E-01  1.70934E+00  0.00000E+00 -6.25684E-04

 1.66455E-01  0.00000E+00 -8.74924E+01 -6.96515E+01
 1.66455E-01  3.32725E-02 -8.74080E+01 -6.95150E+01
 1.66455E-01  6.65470E-02 -8.71559E+01 -6.93457E+01
 1.66455E-01  9.98291E-02 -8.67396E+01 -6.91186E+01
 1.66455E-01  1.33128E-01 -8.61658E+01 -6.87477E+01
 1.66455E-01  1.66455E-01 -8.54439E+01 -6.81630E+01
 1.66455E-01  1.99828E-01 -8.45849E+01 -6.74678E+01
 1.66455E-01  2.33266E-01 -8.36012E+01 -6.67733E+01
 1.66455E-01  2.66793E-01 -8.25066E+01 -6.60417E+01
 1.66455E-01  3.00436E-01 -8.13155E+01 -6.52219E+01
 1.66455E-01  3.34227E-01 -8.00431E+01 -6.43098E+01
 1.66455E-01  3.68199E-01 -7.87049E+01 -6.33168E+01
 1.66455E-01  4.02393E-01 -7.73169E+01 -6.22799E+01
 1.66455E-01  4.36852E-01 -7.58950E+01 -6.12391E+01
 1.66455E-01  4.71622E-01 -7.44540E+01 -6.02075E+01
 1.66455E-01  5.06757E-01 -7.30060E+01 -5.91881E+01
 1.66455E-01  5.42313E-01 -7.15561E+01 -5.82340E+01
 1.66455E-01  5.78352E-01 -7.00933E+01 -5.74289E+01
 1.66455E-01  6.14942E-01 -6.85734E+01 -5.67684E+01
 1.66455E-01  6.52154E-01 -6.68831E+01 -5.60863E+01
 1.66455E-01  6.90069E-01 -6.47679E+01 -5.50778E+01
 1.66455E-01  7.28772E-01 -6.17030E+01 -5.32098E+01
 1.66455E-01  7.68354E-01 -5.67341E+01 -4.95252E+01
 1.66455E-01  8.08916E-01 -4.85876E+01 -4.27308E+01
 1.66455E-01  8.50564E-01 -3.67653E+01 -3.22943E+01
 1.66455E-01  8.93417E-01 -2.32075E+01 -2.00666E+01
 1.66455E-01  9.37597E-01 -1.15263E+01 -9.52621E+00
 1.66455E-01  9.83241E-01 -4.08947E+00 -2.96753E+00
 1.66455E-01  1.03049E+00 -8.59861E-01 -3.42617E-01
 1.66455E-01  1.07951E+00 -7.78695E-02  8.50933E-02
 1.66455E-01  1.13045E+00 -1.91554E-03 -3.23918E-03
 1.66455E-01  1.18351E+00 -6.38607E-06 -4.53536E-02
 1.66455E-01  1.23886E+00 -9.05234E-10 -4.44609E-02
 1.66455E-01  1.29672E+00  2.99271E-12 -3.35662E-02
 1.66455E-01  1.35729E+00  0.00000E+00 -2.37143E-02
 1.66455E-01  1.42081E+00  0.00000E+00 -1.58967E-02
 1.66455E-01  1.48752E+00  0.00000E+00 -9.49424E-03
 1.66455E-01  1.55767E+00  0.00000E+00 -4.89295E-03
 1.66455E-01  1.63152E+00  0.00000E+00 -2.10229E-03
 1.66455E-01  1.70934E+00  0.00000E+00 -7.32893E-04

 1.99828E-01  0.00000E+00 -8.65249E+01 -6.89819E+01
 1.99828E-01  3.32725E-02 -8.64452E+01 -6.88796E+01
 1.99828E-01  6.65470E-02 -8.62070E+01 -6.87756E+01
 1.99828E-01  9.98291E-02 -8.58133E+01 -6.84878E+01
 1.99828E-01  1.33128E-01 -8.52699E+01 -6.80009E+01
 1.99828E-01  1.66455E-01 -8.45849E+01 -6.74678E+01
 1.99828E-01  1.99828E-01 -8.37678E+01 -6.69126E+01
 1.99828E-01  2.33266E-01 -8.28299E+01 -6.63073E+01
 1.99828E-01  2.66793E-01 -8.17832E+01 -6.55896E+01
 1.99828E-01  3.00436E-01 -8.06409E+01 -6.47252E+01
 1.99828E-01  3.34227E-01 -7.94169E+01 -6.37839E+01
 1.99828E-01  3.68199E-01 -7.81257E+01 -6.28359E+01
 1.99828E-01  4.02393E-01 -7.67826E+01 -6.18724E+01
 1.99828E-01  4.36852E-01 -7.54027E+01 -6.08727E+01
 1.99828E-01  4.71622E-01 -7.40007E+01 -5.98741E+01
 1.99828E-01  5.06757E-01 -7.25885E+01 -5.89362E+01
 1.99828E-01  5.42313E-01 -7.11709E+01 -5.81018E+01
 1.99828E-01  5.78352E-01 -6.97373E+01 -5.73907E+01
 1.99828E-01  6.14942E-01 -6.82438E+01 -5.67704E+01
 1.99828E-01  6.52154E-01 -6.65776E+01 -5.61081E+01
 1.99828E-01  6.90069E-01 -6.44856E+01 -5.51210E+01
 1.99828E-01  7.28772E-01 -6.14451E+01 -5.32392E+01
 1.99828E-01  7.68354E-01 -5.65058E+01 -4.94686E+01
 1.99828E-01  8.08916E-01 -4.83992E+01 -4.25678E+01
 1.99828E-01  8.50564E-01 -3.66284E+01 -3.20900E+01
 1.99828E-01  8.93417E-01 -2.31251E+01 -1.98915E+01
 1.99828E-01  9.37597E-01 -1.14875E+01 -9.39987E+00
 1.99828E-01  9.83241E-01 -4.07641E+00 -2.88075E+00
 1.99828E-01  1.03049E+00 -8.57250E-01 -2.83080E-01
 1.99828E-01  1.07951E+00 -7.76441E-02  1.24957E-01
 1.99828E-01  1.13045E+00 -1.91022E-03  1.84392E-02
 1.99828E-01  1.18351E+00 -6.36904E-06 -3.88008E-02
 1.99828E-01  1.23886E+00 -8.99980E-10 -4.40214E-02
 1.99828E-01  1.29672E+00  1.14340E-12 -3.30229E-02
 1.99828E-01  1.35729E+00  0.00000E+00 -2.33709E-02
 1.99828E-01  1.42081E+00  0.00000E+00 -1.59988E-02
 1.99828E-01  1.48752E+00  0.00000E+00 -9.57331E-03
 1.99828E-01  1.55767E+00  0.00000E+00 -5.00974E-03
 1.99828E-01  1.63152E+00  0.00000E+00 -2.26565E-03
 1.99828E-01  1.70934E+00  0.00000E+00 -8.34831E-04

 2.33266E-01  0.00000E+00 -8.54242E+01 -6.82808E+01
 2.33266E-01  3.32725E-02 -8.53496E+01 -6.81527E+01
 2.33266E-01  6.65470E-02 -8.51264E+01 -6.80360E+01
 2.33266E-01  9.98291E-02 -8.47570E+01 -6.77091E+01
 2.33266E-01  1.33128E-01 -8.42463E+01 -6.72078E+01
 2.33266E-01  1.66455E-01 -8.36012E+01 -6.67733E+01
 2.33266E-01  1.99828E-01 -8.28299E+01 -6.63073E+01
 2.33266E-01  2.33266E-01 -8.19419E+01 -6.56640E+01
 2.33266E-01  2.66793E-01 -8.09479E+01 -6.48903E+01
 2.33266E-01  3.00436E-01 -7.98595E+01 -6.40589E+01
 2.33266E-01  3.34227E-01 -7.86894E+01 -6.32041E+01
 2.33266E-01  3.68199E-01 -7.74511E+01 -6.23434E+01
 2.33266E-01  4.02393E-01 -7.61587E+01 -6.14511E+01
 2.33266E-01  4.36852E-01 -7.48268E+01 -6.05027E+01
 2.33266E-01  4.71622E-01 -7.34696E+01 -5.95557E+01
 2.33266E-01  5.06757E-01 -7.20986E+01 -5.86990E+01
 2.33266E-01  5.42313E-01 -7.07186E+01 -5.79704E+01
 2.33266E-01  5.78352E-01 -6.93190E+01 -5.73568E+01
 2.33266E-01  6.14942E-01 -6.78564E+01 -5.67955E+01
 2.33266E-01  6.52154E-01 -6.62186E+01 -5.61293E+01
 2.33266E-01  6.90069E-01 -6.41538E+01 -5.50719E+01
 2.33266E-01  7.28772E-01 -6.11421E+01 -5.31188E+01
 2.33266E-01  7.68354E-01 -5.62378E+01 -4.93456E+01
 2.33266E-01  8.08916E-01 -4.81782E+01 -4.24719E+01
 2.33266E-01  8.50564E-01 -3.64679E+01 -3.19653E+01
 2.33266E-01  8.93417E-01 -2.30285E+01 -1.97041E+01
 2.33266E-01  9.37597E-01 -1.14420E+01 -9.21753E+00
 2.33266E-01  9.83241E-01 -4.06112E+00 -2.77405E+00
 2.33266E-01  1.03049E+00 -8.54194E-01 -2.28387E-01
 2.33266E-01  1.07951E+00 -7.73805E-02  1.73567E-01
 2.33266E-01  1.13045E+00 -1.90401E-03  5.50930E-02
 2.33266E-01  1.18351E+00 -6.34914E-06 -2.83630E-02
 2.33266E-01  1.23886E+00 -8.97056E-10 -4.51022E-02
 2.33266E-01  1.29672E+00  1.18231E-12 -3.21224E-02
 2.33266E-01  1.35729E+00  0.00000E+00 -2.23178E-02
 2.33266E-01  1.42081E+00  0.00000E+00 -1.60576E-02
 2.33266E-01  1.48752E+00  0.00000E+00 -9.77419E-03
 2.33266E-01  1.55767E+00  0.00000E+00 -5.19459E-03
 2.33266E-01  1.63152E+00  0.00000E+00 -2.43083E-03
 2.33266E-01  1.70934E+00  0.00000E+00 -9.23463E-04

 2.66793E-01  0.00000E+00 -8.42080E+01 -6.74670E+01
 2.66793E-01  3.32725E-02 -8.41386E+01 -6.73449E+01
 2.66793E-01  6.65470E-02 -8.39309E+01 -6.72150E+01
 2.66793E-01  9.98291E-02 -8.35867E+01 -6.68898E+01
 2.66793E-01  1.33128E-01 -8.31101E+01 -6.64230E+01
 2.66793E-01  1.66455E-01 -8.25066E+01 -6.60417E+01
 2.66793E-01  1.99828E-01 -8.17832E+01 -6.55896E+01
 2.66793E-01  2.33266E-01 -8.09479E+01 -6.48903E+01
 2.66793E-01  2.66793E-01 -8.00098E+01 -6.40890E+01
 2.66793E-01  3.00436E-01 -7.89791E+01 -6.33334E+01
 2.66793E-01  3.34227E-01 -7.78672E+01 -6.25853E+01
 2.66793E-01  3.68199E-01 -7.66862E+01 -6.17874E+01
 2.66793E-01  4.02393E-01 -7.54494E+01 -6.09459E+01
 2.66793E-01  4.36852E-01 -7.41706E+01 -6.00854E+01
 2.66793E-01  4.71622E-01 -7.28631E+01 -5.92498E+01
 2.66793E-01  5.06757E-01 -7.15383E+01 -5.84892E+01
 2.66793E-01  5.42313E-01 -7.02007E+01 -5.78337E+01
 2.66793E-01  5.78352E-01 -6.88398E+01 -5.72875E+01
 2.66793E-01  6.14942E-01 -6.74124E+01 -5.67799E+01
 2.66793E-01  6.52154E-01 -6.58070E+01 -5.61044E+01
 2.66793E-01  6.90069E-01 -6.37735E+01 -5.49538E+01
 2.66793E-01  7.28772E-01 -6.07949E+01 -5.29149E+01
 2.66793E-01  7.68354E-01 -5.59308E+01 -4.91626E+01
 2.66793E-01  8.08916E-01 -4.79251E+01 -4.23561E+01
 2.66793E-01  8.50564E-01 -3.62842E+01 -3.18349E+01
 2.66793E-01  8.93417E-01 -2.29181E+01 -1.94943E+01
 2.66793E-01  9.37597E-01 -1.13901E+01 -8.98806E+00
 2.66793E-01  9.83241E-01 -4.04368E+00 -2.60692E+00
 2.66793E-01  1.03049E+00 -8.50712E-01 -1.26337E-01
 2.66793E-01  1.07951E+00 -7.70805E-02  2.38362E-01
 2.66793E-01  1.13045E+00 -1.89694E-03  9.22069E-02
 2.66793E-01  1.18351E+00 -6.32654E-06 -1.39023E-02
 2.66793E-01  1.23886E+00 -8.93823E-10 -4.19872E-02
 2.66793E-01  1.29672E+00  7.58496E-13 -3.15452E-02
 2.66793E-01  1.35729E+00  0.00000E+00 -2.22387E-02
 2.66793E-01  1.42081E+00  0.00000E+00 -1.61581E-02
 2.66793E-01  1.48752E+00  0.00000E+00 -1.00019E-02
 2.66793E-01  1.55767E+00  0.00000E+00 -5.37242E-03
 2.66793E-01  1.63152E+00  0.00000E+00 -2.52267E-03
 2.66793E-01  1.70934E+00  0.00000E+00 -9.96923E-04

 3.00436E-01  0.00000E+00 -8.28945E+01 -6.64833E+01
 3.00436E-01  3.32725E-02 -8.28303E+01 -6.64606E+01
 3.00436E-01  6.65470E-02 -8.26381E+01 -6.63792E+01
 3.00436E-01  9.98291E-02 -8.23192E+01 -6.60948E+01
 3.00436E-01  1.33128E-01 -8.18769E+01 -6.56500E+01
 3.00436E-01  1.66455E-01 -8.13155E+01 -6.52219E+01
 3.00436E-01  1.99828E-01 -8.06409E+01 -6.47252E+01
 3.00436E-01  2.33266E-01 -7.98595E+01 -6.40589E+01
 3.00436E-01  2.66793E-01 -7.89791E+01 -6.33334E+01
 3.00436E-01  3.00436E-01 -7.80086E+01 -6.26478E+01
 3.00436E-01  3.34227E-01 -7.69576E+01 -6.19360E+01
 3.00436E-01  3.68199E-01 -7.58374E+01 -6.11362E+01
 3.00436E-01  4.02393E-01 -7.46599E+01 -6.03250E+01
 3.00436E-01  4.36852E-01 -7.34381E+01 -5.95993E+01
 3.00436E-01  4.71622E-01 -7.21848E+01 -5.89448E+01
 3.00436E-01  5.06757E-01 -7.09105E+01 -5.83027E+01
 3.00436E-01  5.42313E-01 -6.96197E+01 -5.76858E+01
 3.00436E-01  5.78352E-01 -6.83017E+01 -5.71548E+01
 3.00436E-01  6.14942E-01 -6.69135E+01 -5.66657E+01
 3.00436E-01  6.52154E-01 -6.53445E+01 -5.59860E+01
 3.00436E-01  6.90069E-01 -6.33461E+01 -5.47929E+01
 3.00436E-01  7.28772E-01 -6.04047E+01 -5.27074E+01
 3.00436E-01  7.68354E-01 -5.55859E+01 -4.89455E+01
 3.00436E-01  8.08916E-01 -4.76408E+01 -4.21535E+01
 3.00436E-01  8.50564E-01 -3.60780E+01 -3.16310E+01
 3.00436E-01  8.93417E-01 -2.27943E+01 -1.92681E+01
 3.00436E-01  9.37597E-01 -1.13320E+01 -8.74247E+00
 3.00436E-01  9.83241E-01 -4.02420E+00 -2.36876E+00
 3.00436E-01  1.03049E+00 -8.46831E-01  5.32665E-02
 3.00436E-01  1.07951E+00 -7.67466E-02  3.25255E-01
 3.00436E-01  1.13045E+00 -1.88909E-03  1.21533E-01
 3.00436E-01  1.18351E+00 -6.30145E-06  4.29721E-03
 3.00436E-01  1.23886E+00 -8.90864E-10 -3.16721E-02
 3.00436E-01  1.29672E+00  1.07923E-12 -3.17921E-02
 3.00436E-01  1.35729E+00  0.00000E+00 -2.41967E-02
 3.00436E-01  1.42081E+00  0.00000E+00 -1.64175E-02
 3.00436E-01  1.48752E+00  0.00000E+00 -1.01673E-02
 3.00436E-01  1.55767E+00  0.00000E+00 -5.48550E-03
 3.00436E-01  1.63152E+00  0.00000E+00 -2.52276E-03
 3.00436E-01  1.70934E+00  0.00000E+00 -1.05539E-03

 3.34227E-01  0.00000E+00 -8.15019E+01 -6.54305E+01
 3.34227E-01  3.32725E-02 -8.14428E+01 -6.54888E+01
 3.34227E-01  6.65470E-02 -8.12657E+01 -6.54490E+01
 3.34227E-01  9.98291E-02 -8.09715E+01 -6.52094E+01
 3.34227E-01  1.33128E-01 -8.05628E+01 -6.47903E+01
 3.34227E-01  1.66455E-01 -8.00431E+01 -6.43098E+01
 3.34227E-01  1.99828E-01 -7.94169E+01 -6.37839E+01
 3.34227E-01  2.33266E-01 -7.86894E+01 -6.32041E+01
 3.34227E-01  2.66793E-01 -7.78672E+01 -6.25853E+01
 3.34227E-01  3.00436E-01 -7.69576E+01 -6.19360E+01
 3.34227E-01  3.34227E-01 -7.59692E+01 -6.12293E+01
 3.34227E-01  3.68199E-01 -7.49118E+01 -6.04587E+01
 3.34227E-01  4.02393E-01 -7.37963E+01 -5.97247E+01
 3.34227E-01  4.36852E-01 -7.26347E+01 -5.91336E+01
 3.34227E-01  4.71622E-01 -7.14388E+01 -5.86293E+01
 3.34227E-01  5.06757E-01 -7.02188E+01 -5.80911E+01
 3.34227E-01  5.42313E-01 -6.89786E+01 -5.75151E+01
 3.34227E-01  5.78352E-01 -6.77072E+01 -5.69813E+01
 3.34227E-01  6.14942E-01 -6.63620E+01 -5.64689E+01
 3.34227E-01  6.52154E-01 -6.48330E+01 -5.57739E+01
 3.34227E-01  6.90069E-01 -6.28734E+01 -5.45908E+01
 3.34227E-01  7.28772E-01 -5.99732E+01 -5.25152E+01
 3.34227E-01  7.68354E-01 -5.52044E+01 -4.87362E+01
 3.34227E-01  8.08916E-01 -4.73266E+01 -4.19251E+01
 3.34227E-01  8.50564E-01 -3.58504E+01 -3.14201E+01
 3.34227E-01  8.93417E-01 -2.26578E+01 -1.90922E+01
 3.34227E-01  9.37597E-01 -1.12680E+01 -8.56423E+00
 3.34227E-01  9.83241E-01 -4.00283E+00 -2.16055E+00
 3.34227E-01  1.03049E+00 -8.42582E-01  2.41121E-01
 3.34227E-01  1.07951E+00 -7.63820E-02  4.32930E-01
 3.34227E-01  1.13045E+00 -1.88053E-03  1.65859E-01
 3.34227E-01  1.18351E+00 -6.27416E-06  2.54131E-02
 3.34227E-01  1.23886E+00 -8.88401E-10 -2.31923E-02
 3.34227E-01  1.29672E+00  3.37760E-12 -3.23056E-02
 3.34227E-01  1.35729E+00  0.00000E+00 -2.60636E-02
 3.34227E-01  1.42081E+00  0.00000E+00 -1.68691E-02
 3.34227E-01  1.48752E+00  0.00000E+00 -1.03176E-02
 3.34227E-01  1.55767E+00  0.00000E+00 -5.62917E-03
 3.34227E-01  1.63152E+00  0.00000E+00 -2.62192E-03
 3.34227E-01  1.70934E+00  0.00000E+00 -1.10165E-03

 3.68199E-01  0.00000E+00 -8.00484E+01 -6.44066E+01
 3.68199E-01  3.32725E-02 -7.99941E+01 -6.44263E+01
 3.68199E-01  6.65470E-02 -7.98314E+01 -6.43554E+01
 3.68199E-01  9.98291E-02 -7.95609E+01 -6.41336E+01
 3.68199E-01  1.33128E-01 -7.91845E+01 -6.37655E+01
 3.68199E-01  1.66455E-01 -7.87049E+01 -6.33168E+01
 3.68199E-01  1.99828E-01 -7.81257E+01 -6.28359E+01
 3.68199E-01  2.33266E-01 -7.74511E+01 -6.23434E+01
 3.68199E-01  2.66793E-01 -7.66862E+01 -6.17874E+01
 3.68199E-01  3.00436E-01 -7.58374E+01 -6.11362E+01
 3.68199E-01  3.34227E-01 -7.49118E+01 -6.04587E+01
 3.68199E-01  3.68199E-01 -7.39180E+01 -5.98295E+01
 3.68199E-01  4.02393E-01 -7.28660E+01 -5.92652E+01
 3.68199E-01  4.36852E-01 -7.17666E+01 -5.87644E+01
 3.68199E-01  4.71622E-01 -7.06308E+01 -5.82954E+01
 3.68199E-01  5.06757E-01 -6.94680E+01 -5.78134E+01
 3.68199E-01  5.42313E-01 -6.82814E+01 -5.73079E+01
 3.68199E-01  5.78352E-01 -6.70600E+01 -5.67862E+01
 3.68199E-01  6.14942E-01 -6.57610E+01 -5.62158E+01
 3.68199E-01  6.52154E-01 -6.42752E+01 -5.54836E+01
 3.68199E-01  6.90069E-01 -6.23577E+01 -5.43484E+01
 3.68199E-01  7.28772E-01 -5.95024E+01 -5.23379E+01
 3.68199E-01  7.68354E-01 -5.47882E+01 -4.85610E+01
 3.68199E-01  8.08916E-01 -4.69840E+01 -4.17300E+01
 3.68199E-01  8.50564E-01 -3.56024E+01 -3.12651E+01
 3.68199E-01  8.93417E-01 -2.25095E+01 -1.90161E+01
 3.68199E-01  9.37597E-01 -1.11988E+01 -8.51369E+00
 3.68199E-01  9.83241E-01 -3.97976E+00 -2.06892E+00
 3.68199E-01  1.03049E+00 -8.38010E-01  3.69826E-01
 3.68199E-01  1.07951E+00 -7.59909E-02  5.54075E-01
 3.68199E-01  1.13045E+00 -1.87138E-03  2.43031E-01
 3.68199E-01  1.18351E+00 -6.24505E-06  4.99327E-02
 3.68199E-01  1.23886E+00 -8.83341E-10 -2.29051E-02
 3.68199E-01  1.29672E+00 -9.80867E-13 -3.23344E-02
 3.68199E-01  1.35729E+00  0.00000E+00 -2.60092E-02
 3.68199E-01  1.42081E+00  0.00000E+00 -1.74563E-02
 3.68199E-01  1.48752E+00  0.00000E+00 -1.05151E-02
 3.68199E-01  1.55767E+00  0.00000E+00 -5.89728E-03
 3.68199E-01  1.63152E+00  0.00000E+00 -2.96065E-03
 3.68199E-01  1.70934E+00  0.00000E+00 -1.14522E-03

 4.02393E-01  0.00000E+00 -7.85517E+01 -6.33754E+01
 4.02393E-01  3.32725E-02 -7.85019E+01 -6.33162E+01
 4.02393E-01  6.65470E-02 -7.83526E+01 -6.31845E+01
 4.02393E-01  9.98291E-02 -7.81043E+01 -6.29652E+01
 4.02393E-01  1.33128E-01 -7.77584E+01 -6.26570E+01
 4.02393E-01  1.66455E-01 -7.73169E+01 -6.22799E+01
 4.02393E-01  1.99828E-01 -7.67826E+01 -6.18724E+01
 4.02393E-01  2.33266E-01 -7.61587E+01 -6.14511E+01
 4.02393E-01  2.66793E-01 -7.54494E+01 -6.09459E+01
 4.02393E-01  3.00436E-01 -7.46599E+01 -6.03250E+01
 4.02393E-01  3.34227E-01 -7.37963E+01 -5.97247E+01
 4.02393E-01  3.68199E-01 -7.28660E+01 -5.92652E+01
 4.02393E-01  4.02393E-01 -7.18779E+01 -5.88692E+01
 4.02393E-01  4.36852E-01 -7.08417E+01 -5.84269E+01
 4.02393E-01  4.71622E-01 -6.97675E+01 -5.79491E+01
 4.02393E-01  5.06757E-01 -6.86638E+01 -5.74919E+01
 4.02393E-01  5.42313E-01 -6.75332E+01 -5.70454E+01
 4.02393E-01  5.78352E-01 -6.63643E+01 -5.65371E+01
 4.02393E-01  6.14942E-01 -6.51144E+01 -5.59168E+01
 4.02393E-01  6.52154E-01 -6.36747E+01 -5.51583E+01
 4.02393E-01  6.90069E-01 -6.18022E+01 -5.40813E+01
 4.02393E-01  7.28772E-01 -5.89950E+01 -5.21422E+01
 4.02393E-01  7.68354E-01 -5.43396E+01 -4.83679E+01
 4.02393E-01  8.08916E-01 -4.66147E+01 -4.15202E+01
 4.02393E-01  8.50564E-01 -3.53354E+01 -3.11131E+01
 4.02393E-01  8.93417E-01 -2.23502E+01 -1.89705E+01
 4.02393E-01  9.37597E-01 -1.11247E+01 -8.51574E+00
 4.02393E-01  9.83241E-01 -3.95522E+00 -2.03538E+00
 4.02393E-01  1.03049E+00 -8.33171E-01  4.56901E-01
 4.02393E-01  1.07951E+00 -7.55789E-02  6.62992E-01
 4.02393E-01  1.13045E+00 -1.86178E-03  3.27035E-01
 4.02393E-01  1.18351E+00 -6.21464E-06  8.39245E-02
 4.02393E-01  1.23886E+00 -8.78486E-10 -1.71825E-02
 4.02393E-01  1.29672E+00  1.38780E-14 -3.11743E-02
 4.02393E-01  1.35729E+00  0.00000E+00 -2.58603E-02
 4.02393E-01  1.42081E+00  0.00000E+00 -1.78280E-02
 4.02393E-01  1.48752E+00  0.00000E+00 -1.07763E-02
 4.02393E-01  1.55767E+00  0.00000E+00 -6.25895E-03
 4.02393E-01  1.63152E+00  0.00000E+00 -3.31494E-03
 4.02393E-01  1.70934E+00  0.00000E+00 -1.22016E-03

 4.36852E-01  0.00000E+00 -7.70290E+01 -6.22752E+01
 4.36852E-01  3.32725E-02 -7.69833E+01 -6.22057E+01
 4.36852E-01  6.65470E-02 -7.68464E+01 -6.20465E+01
 4.36852E-01  9.98291E-02 -7.66186E+01 -6.18342E+01
 4.36852E-01  1.33128E-01 -7.63009E+01 -6.15716E+01
 4.36852E-01  1.66455E-01 -7.58950E+01 -6.12391E+01
 4.36852E-01  1.99828E-01 -7.54027E+01 -6.08727E+01
 4.36852E-01  2.33266E-01 -7.48268E+01 -6.05027E+01
 4.36852E-01  2.66793E-01 -7.41706E+01 -6.00854E+01
 4.36852E-01  3.00436E-01 -7.34381E+01 -5.95993E+01
 4.36852E-01  3.34227E-01 -7.26347E+01 -5.91336E+01
 4.36852E-01  3.68199E-01 -7.17666E+01 -5.87644E+01
 4.36852E-01  4.02393E-01 -7.08417E+01 -5.84269E+01
 4.36852E-01  4.36852E-01 -6.98687E+01 -5.80347E+01
 4.36852E-01  4.71622E-01 -6.88566E+01 -5.75970E+01
 4.36852E-01  5.06757E-01 -6.78131E+01 -5.71587E+01
 4.36852E-01  5.42313E-01 -6.67402E+01 -5.67125E+01
 4.36852E-01  5.78352E-01 -6.56257E+01 -5.61998E+01
 4.36852E-01  6.14942E-01 -6.44268E+01 -5.55830E+01
 4.36852E-01  6.52154E-01 -6.30354E+01 -5.48461E+01
 4.36852E-01  6.90069E-01 -6.12103E+01 -5.38088E+01
 4.36852E-01  7.28772E-01 -5.84538E+01 -5.18934E+01
 4.36852E-01  7.68354E-01 -5.38608E+01 -4.80970E+01
 4.36852E-01  8.08916E-01 -4.62206E+01 -4.12341E+01
 4.36852E-01  8.50564E-01 -3.50510E+01 -3.08939E+01
 4.36852E-01  8.93417E-01 -2.21812E+01 -1.88675E+01
 4.36852E-01  9.37597E-01 -1.10466E+01 -8.47250E+00
 4.36852E-01  9.83241E-01 -3.92949E+00 -1.97587E+00
 4.36852E-01  1.03049E+00 -8.28129E-01  5.37717E-01
 4.36852E-01  1.07951E+00 -7.51524E-02  7.36687E-01
 4.36852E-01  1.13045E+00 -1.85190E-03  3.88535E-01
 4.36852E-01  1.18351E+00 -6.18352E-06  1.34139E-01
 4.36852E-01  1.23886E+00 -8.72633E-10  9.54825E-03
 4.36852E-01  1.29672E+00  1.42081E-12 -2.82532E-02
 4.36852E-01  1.35729E+00  0.00000E+00 -2.79150E-02
 4.36852E-01  1.42081E+00  0.00000E+00 -1.76489E-02
 4.36852E-01  1.48752E+00  0.00000E+00 -1.11112E-02
 4.36852E-01  1.55767E+00  0.00000E+00 -6.65453E-03
 4.36852E-01  1.63152E+00  0.00000E+00 -3.41176E-03
 4.36852E-01  1.70934E+00  0.00000E+00 -1.35579E-03

 4.71622E-01  0.00000E+00 -7.54959E+01 -6.11094E+01
 4.71622E-01  3.32725E-02 -7.54539E+01 -6.10913E+01
 4.71622E-01  6.65470E-02 -7.53282E+01 -6.09433E+01
 4.71622E-01  9.98291E-02 -7.51191E+01 -6.07431E+01
 4.71622E-01  1.33128E-01 -7.48273E+01 -6.05097E+01
 4.71622E-01  1.66455E-01 -7.44540E+01 -6.02075E+01
 4.71622E-01  1.99828E-01 -7.40007E+01 -5.98741E+01
 4.71622E-01  2.33266E-01 -7.34696E+01 -5.95557E+01
 4.71622E-01  2.66793E-01 -7.28631E+01 -5.92498E+01
 4.71622E-01  3.00436E-01 -7.21848E+01 -5.89448E+01
 4.71622E-01  3.34227E-01 -7.14388E+01 -5.86293E+01
 4.71622E-01  3.68199E-01 -7.06308E+01 -5.82954E+01
 4.71622E-01  4.02393E-01 -6.97675E+01 -5.79491E+01
 4.71622E-01  4.36852E-01 -6.88566E+01 -5.75970E+01
 4.71622E-01  4.71622E-01 -6.79063E+01 -5.72227E+01
 4.71622E-01  5.06757E-01 -6.69232E+01 -5.67997E+01
 4.71622E-01  5.42313E-01 -6.59085E+01 -5.63275E+01
 4.71622E-01  5.78352E-01 -6.48495E+01 -5.58171E+01
 4.71622E-01  6.14942E-01 -6.37029E+01 -5.52555E+01
 4.71622E-01  6.52154E-01 -6.23613E+01 -5.45741E+01
 4.71622E-01  6.90069E-01 -6.05851E+01 -5.35475E+01
 4.71622E-01  7.28772E-01 -5.78813E+01 -5.16061E+01
 4.71622E-01  7.68354E-01 -5.33536E+01 -4.77728E+01
 4.71622E-01  8.08916E-01 -4.58028E+01 -4.09039E+01
 4.71622E-01  8.50564E-01 -3.47499E+01 -3.06270E+01
 4.71622E-01  8.93417E-01 -2.20032E+01 -1.87021E+01
 4.71622E-01  9.37597E-01 -1.09649E+01 -8.37205E+00
 4.71622E-01  9.83241E-01 -3.90283E+00 -1.88691E+00
 4.71622E-01  1.03049E+00 -8.22954E-01  6.22517E-01
 4.71622E-01  1.07951E+00 -7.47186E-02  8.05389E-01
 4.71622E-01  1.13045E+00 -1.84193E-03  4.53524E-01
 4.71622E-01  1.18351E+00 -6.15238E-06  2.01368E-01
 4.71622E-01  1.23886E+00 -8.68539E-10  5.00612E-02
 4.71622E-01  1.29672E+00  1.08080E-13 -2.39345E-02
 4.71622E-01  1.35729E+00  0.00000E+00 -3.11992E-02
 4.71622E-01  1.42081E+00  0.00000E+00 -1.72435E-02
 4.71622E-01  1.48752E+00  0.00000E+00 -1.15559E-02
 4.71622E-01  1.55767E+00  0.00000E+00 -7.04454E-03
 4.71622E-01  1.63152E+00  0.00000E+00 -3.29753E-03
 4.71622E-01  1.70934E+00  0.00000E+00 -1.50233E-03

 5.06757E-01  0.00000E+00 -7.39646E+01 -5.99068E+01
 5.06757E-01  3.32725E-02 -7.39260E+01 -5.99476E+01
 5.06757E-01  6.65470E-02 -7.38103E+01 -5.98314E+01
 5.06757E-01  9.98291E-02 -7.36180E+01 -5.96428E+01
 5.06757E-01  1.33128E-01 -7.33496E+01 -5.94302E+01
 5.06757E-01  1.66455E-01 -7.30060E+01 -5.91881E+01
 5.06757E-01  1.99828E-01 -7.25885E+01 -5.89362E+01
 5.06757E-01  2.33266E-01 -7.20986E+01 -5.86990E+01
 5.06757E-01  2.66793E-01 -7.15383E+01 -5.84892E+01
 5.06757E-01  3.00436E-01 -7.09105E+01 -5.83027E+01
 5.06757E-01  3.34227E-01 -7.02188E+01 -5.80911E+01
 5.06757E-01  3.68199E-01 -6.94680E+01 -5.78134E+01
 5.06757E-01  4.02393E-01 -6.86638E+01 -5.74919E+01
 5.06757E-01  4.36852E-01 -6.78131E+01 -5.71587E+01
 5.06757E-01  4.71622E-01 -6.69232E+01 -5.67997E+01
 5.06757E-01  5.06757E-01 -6.59998E+01 -5.63824E+01
 5.06757E-01  5.42313E-01 -6.50430E+01 -5.59215E+01
 5.06757E-01  5.78352E-01 -6.40395E+01 -5.54603E+01
 5.06757E-01  6.14942E-01 -6.29456E+01 -5.49820E+01
 5.06757E-01  6.52154E-01 -6.16542E+01 -5.43544E+01
 5.06757E-01  6.90069E-01 -5.99275E+01 -5.33070E+01
 5.06757E-01  7.28772E-01 -5.72774E+01 -5.13116E+01
 5.06757E-01  7.68354E-01 -5.28171E+01 -4.74506E+01
 5.06757E-01  8.08916E-01 -4.53603E+01 -4.05968E+01
 5.06757E-01  8.50564E-01 -3.44315E+01 -3.03666E+01
 5.06757E-01  8.93417E-01 -2.18159E+01 -1.85042E+01
 5.06757E-01  9.37597E-01 -1.08799E+01 -8.23861E+00
 5.06757E-01  9.83241E-01 -3.87540E+00 -1.79841E+00
 5.06757E-01  1.03049E+00 -8.17693E-01  7.10098E-01
 5.06757E-01  1.07951E+00 -7.42831E-02  9.18051E-01
 5.06757E-01  1.13045E+00 -1.83204E-03  5.67663E-01
 5.06757E-01  1.18351E+00 -6.12182E-06  2.83040E-01
 5.06757E-01  1.23886E+00 -8.64985E-10  8.80900E-02
 5.06757E-01  1.29672E+00  1.59312E-12 -1.86453E-02
 5.06757E-01  1.35729E+00  0.00000E+00 -3.32992E-02
 5.06757E-01  1.42081E+00  0.00000E+00 -1.72288E-02
 5.06757E-01  1.48752E+00  0.00000E+00 -1.21576E-02
 5.06757E-01  1.55767E+00  0.00000E+00 -7.39396E-03
 5.06757E-01  1.63152E+00  0.00000E+00 -3.15642E-03
 5.06757E-01  1.70934E+00  0.00000E+00 -1.58015E-03

 5.42313E-01  0.00000E+00 -7.24399E+01 -5.87085E+01
 5.42313E-01  3.32725E-02 -7.24042E+01 -5.87880E+01
 5.42313E-01  6.65470E-02 -7.22975E+01 -5.87178E+01
 5.42313E-01  9.98291E-02 -7.21202E+01 -5.85599E+01
 5.42313E-01  1.33128E-01 -7.18728E+01 -5.83847E+01
 5.42313E-01  1.66455E-01 -7.15561E+01 -5.82340E+01
 5.42313E-01  1.99828E-01 -7.11709E+01 -5.81018E+01
 5.42313E-01  2.33266E-01 -7.07186E+01 -5.79704E+01
 5.42313E-01  2.66793E-01 -7.02007E+01 -5.78337E+01
 5.42313E-01  3.00436E-01 -6.96197E+01 -5.76858E+01
 5.42313E-01  3.34227E-01 -6.89786E+01 -5.75151E+01
 5.42313E-01  3.68199E-01 -6.82814E+01 -5.73079E+01
 5.42313E-01  4.02393E-01 -6.75332E+01 -5.70454E+01
 5.42313E-01  4.36852E-01 -6.67402E+01 -5.67125E+01
 5.42313E-01  4.71622E-01 -6.59085E+01 -5.63275E+01
 5.42313E-01  5.06757E-01 -6.50430E+01 -5.59215E+01
 5.42313E-01  5.42313E-01 -6.41429E+01 -5.55211E+01
 5.42313E-01  5.78352E-01 -6.31940E+01 -5.51404E+01
 5.42313E-01  6.14942E-01 -6.21522E+01 -5.47303E+01
 5.42313E-01  6.52154E-01 -6.09104E+01 -5.41244E+01
 5.42313E-01  6.90069E-01 -5.92328E+01 -5.30370E+01
 5.42313E-01  7.28772E-01 -5.66363E+01 -5.09908E+01
 5.42313E-01  7.68354E-01 -5.22449E+01 -4.71304E+01
 5.42313E-01  8.08916E-01 -4.48869E+01 -4.03206E+01
 5.42313E-01  8.50564E-01 -3.40910E+01 -3.01316E+01
 5.42313E-01  8.93417E-01 -2.16169E+01 -1.83047E+01
 5.42313E-01  9.37597E-01 -1.07905E+01 -8.10340E+00
 5.42313E-01  9.83241E-01 -3.84699E+00 -1.73189E+00
 5.42313E-01  1.03049E+00 -8.12324E-01  7.82577E-01
 5.42313E-01  1.07951E+00 -7.38455E-02  1.05179E+00
 5.42313E-01  1.13045E+00 -1.82225E-03  7.07303E-01
 5.42313E-01  1.18351E+00 -6.09204E-06  3.63390E-01
 5.42313E-01  1.23886E+00 -8.61222E-10  1.19948E-01
 5.42313E-01  1.29672E+00  9.04195E-13 -7.78818E-03
 5.42313E-01  1.35729E+00  0.00000E+00 -3.15285E-02
 5.42313E-01  1.42081E+00  0.00000E+00 -1.82512E-02
 5.42313E-01  1.48752E+00  0.00000E+00 -1.29424E-02
 5.42313E-01  1.55767E+00  0.00000E+00 -7.62637E-03
 5.42313E-01  1.63152E+00  0.00000E+00 -3.18637E-03
 5.42313E-01  1.70934E+00  0.00000E+00 -1.58844E-03

 5.78352E-01  0.00000E+00 -7.09104E+01 -5.75569E+01
 5.78352E-01  3.32725E-02 -7.08773E+01 -5.76482E+01
 5.78352E-01  6.65470E-02 -7.07784E+01 -5.76412E+01
 5.78352E-01  9.98291E-02 -7.06145E+01 -5.75725E+01
 5.78352E-01  1.33128E-01 -7.03859E+01 -5.74896E+01
 5.78352E-01  1.66455E-01 -7.00933E+01 -5.74289E+01
 5.78352E-01  1.99828E-01 -6.97373E+01 -5.73907E+01
 5.78352E-01  2.33266E-01 -6.93190E+01 -5.73568E+01
 5.78352E-01  2.66793E-01 -6.88398E+01 -5.72875E+01
 5.78352E-01  3.00436E-01 -6.83017E+01 -5.71548E+01
 5.78352E-01  3.34227E-01 -6.77072E+01 -5.69813E+01
 5.78352E-01  3.68199E-01 -6.70600E+01 -5.67862E+01
 5.78352E-01  4.02393E-01 -6.63643E+01 -5.65371E+01
 5.78352E-01  4.36852E-01 -6.56257E+01 -5.61998E+01
 5.78352E-01  4.71622E-01 -6.48495E+01 -5.58171E+01
 5.78352E-01  5.06757E-01 -6.40395E+01 -5.54603E+01
 5.78352E-01  5.42313E-01 -6.31940E+01 -5.51404E+01
 5.78352E-01  5.78352E-01 -6.22979E+01 -5.48107E+01
 5.78352E-01  6.14942E-01 -6.13064E+01 -5.43939E+01
 5.78352E-01  6.52154E-01 -6.01125E+01 -5.37511E+01
 5.78352E-01  6.90069E-01 -5.84824E+01 -5.26290E+01
 5.78352E-01  7.28772E-01 -5.59388E+01 -5.05756E+01
 5.78352E-01  7.68354E-01 -5.16177E+01 -4.67595E+01
 5.78352E-01  8.08916E-01 -4.43651E+01 -4.00282E+01
 5.78352E-01  8.50564E-01 -3.37153E+01 -2.99065E+01
 5.78352E-01  8.93417E-01 -2.13983E+01 -1.81321E+01
 5.78352E-01  9.37597E-01 -1.06934E+01 -8.00198E+00
 5.78352E-01  9.83241E-01 -3.81654E+00 -1.70160E+00
 5.78352E-01  1.03049E+00 -8.06653E-01  8.08936E-01
 5.78352E-01  1.07951E+00 -7.33904E-02  1.12604E+00
 5.78352E-01  1.13045E+00 -1.81221E-03  7.93017E-01
 5.78352E-01  1.18351E+00 -6.06199E-06  4.15955E-01
 5.78352E-01  1.23886E+00 -8.56401E-10  1.52010E-01
 5.78352E-01  1.29672E+00 -3.61441E-13  1.72776E-02
 5.78352E-01  1.35729E+00  0.00000E+00 -2.29651E-02
 5.78352E-01  1.42081E+00  0.00000E+00 -2.09750E-02
 5.78352E-01  1.48752E+00  0.00000E+00 -1.39202E-02
 5.78352E-01  1.55767E+00  0.00000E+00 -7.63340E-03
 5.78352E-01  1.63152E+00  0.00000E+00 -3.59659E-03
 5.78352E-01  1.70934E+00  0.00000E+00 -1.58998E-03

 6.14942E-01  0.00000E+00 -6.93311E+01 -5.65127E+01
 6.14942E-01  3.32725E-02 -6.93002E+01 -5.65799E+01
 6.14942E-01  6.65470E-02 -6.92082E+01 -5.66381E+01
 6.14942E-01  9.98291E-02 -6.90561E+01 -5.67051E+01
 6.14942E-01  1.33128E-01 -6.88444E+01 -5.67593E+01
 6.14942E-01  1.66455E-01 -6.85734E+01 -5.67684E+01
 6.14942E-01  1.99828E-01 -6.82438E+01 -5.67704E+01
 6.14942E-01  2.33266E-01 -6.78564E+01 -5.67955E+01
 6.14942E-01  2.66793E-01 -6.74124E+01 -5.67799E+01
 6.14942E-01  3.00436E-01 -6.69135E+01 -5.66657E+01
 6.14942E-01  3.34227E-01 -6.63620E+01 -5.64689E+01
 6.14942E-01  3.68199E-01 -6.57610E+01 -5.62158E+01
 6.14942E-01  4.02393E-01 -6.51144E+01 -5.59168E+01
 6.14942E-01  4.36852E-01 -6.44268E+01 -5.55830E+01
 6.14942E-01  4.71622E-01 -6.37029E+01 -5.52555E+01
 6.14942E-01  5.06757E-01 -6.29456E+01 -5.49820E+01
 6.14942E-01  5.42313E-01 -6.21522E+01 -5.47303E+01
 6.14942E-01  5.78352E-01 -6.13064E+01 -5.43939E+01
 6.14942E-01  6.14942E-01 -6.03628E+01 -5.38889E+01
 6.14942E-01  6.52154E-01 -5.92143E+01 -5.31584E+01
 6.14942E-01  6.90069E-01 -5.76295E+01 -5.20186E+01
 6.14942E-01  7.28772E-01 -5.51378E+01 -5.00079E+01
 6.14942E-01  7.68354E-01 -5.08906E+01 -4.62742E+01
 6.14942E-01  8.08916E-01 -4.37552E+01 -3.96539E+01
 6.14942E-01  8.50564E-01 -3.32739E+01 -2.96494E+01
 6.14942E-01  8.93417E-01 -2.11415E+01 -1.79800E+01
 6.14942E-01  9.37597E-01 -1.05796E+01 -7.93763E+00
 6.14942E-01  9.83241E-01 -3.78109E+00 -1.69592E+00
 6.14942E-01  1.03049E+00 -8.00090E-01  7.98595E-01
 6.14942E-01  1.07951E+00 -7.28667E-02  1.12700E+00
 6.14942E-01  1.13045E+00 -1.80072E-03  8.05704E-01
 6.14942E-01  1.18351E+00 -6.02777E-06  4.37103E-01
 6.14942E-01  1.23886E+00 -8.52155E-10  1.87243E-01
 6.14942E-01  1.29672E+00  2.57556E-12  5.64598E-02
 6.14942E-01  1.35729E+00  0.00000E+00 -7.84192E-03
 6.14942E-01  1.42081E+00  0.00000E+00 -2.48292E-02
 6.14942E-01  1.48752E+00  0.00000E+00 -1.51148E-02
 6.14942E-01  1.55767E+00  0.00000E+00 -7.51014E-03
 6.14942E-01  1.63152E+00  0.00000E+00 -4.32653E-03
 6.14942E-01  1.70934E+00  0.00000E+00 -1.63186E-03

 6.52154E-01  0.00000E+00 -6.75868E+01 -5.56476E+01
 6.52154E-01  3.32725E-02 -6.75579E+01 -5.56412E+01
 6.52154E-01  6.65470E-02 -6.74720E+01 -5.57226E+01
 6.52154E-01  9.98291E-02 -6.73307E+01 -5.58751E+01
 6.52154E-01  1.33128E-01 -6.71343E+01 -5.60208E+01
 6.52154E-01  1.66455E-01 -6.68831E+01 -5.60863E+01
 6.52154E-01  1.99828E-01 -6.65776E+01 -5.61081E+01
 6.52154E-01  2.33266E-01 -6.62186E+01 -5.61293E+01
 6.52154E-01  2.66793E-01 -6.58070E+01 -5.61044E+01
 6.52154E-01  3.00436E-01 -6.53445E+01 -5.59860E+01
 6.52154E-01  3.34227E-01 -6.48330E+01 -5.57739E+01
 6.52154E-01  3.68199E-01 -6.42752E+01 -5.54836E+01
 6.52154E-01  4.02393E-01 -6.36747E+01 -5.51583E+01
 6.52154E-01  4.36852E-01 -6.30354E+01 -5.48461E+01
 6.52154E-01  4.71622E-01 -6.23613E+01 -5.45741E+01
 6.52154E-01  5.06757E-01 -6.16542E+01 -5.43544E+01
 6.52154E-01  5.42313E-01 -6.09104E+01 -5.41244E+01
 6.52154E-01  5.78352E-01 -6.01125E+01 -5.37511E+01
 6.52154E-01  6.14942E-01 -5.92143E+01 -5.31584E+01
 6.52154E-01  6.52154E-01 -5.81091E+01 -5.23526E+01
 6.52154E-01  6.90069E-01 -5.65680E+01 -5.12029E+01
 6.52154E-01  7.28772E-01 -5.41300E+01 -4.92361E+01
 6.52154E-01  7.68354E-01 -4.99660E+01 -4.55850E+01
 6.52154E-01  8.08916E-01 -4.29722E+01 -3.90958E+01
 6.52154E-01  8.50564E-01 -3.27022E+01 -2.92688E+01
 6.52154E-01  8.93417E-01 -2.08057E+01 -1.77798E+01
 6.52154E-01  9.37597E-01 -1.04295E+01 -7.85797E+00
 6.52154E-01  9.83241E-01 -3.73373E+00 -1.66062E+00
 6.52154E-01  1.03049E+00 -7.91200E-01  8.27543E-01
 6.52154E-01  1.07951E+00 -7.21461E-02  1.15253E+00
 6.52154E-01  1.13045E+00 -1.78466E-03  8.27486E-01
 6.52154E-01  1.18351E+00 -5.97906E-06  4.61032E-01
 6.52154E-01  1.23886E+00 -8.46183E-10  2.22588E-01
 6.52154E-01  1.29672E+00  9.37968E-13  9.52293E-02
 6.52154E-01  1.35729E+00  0.00000E+00  8.44208E-03
 6.52154E-01  1.42081E+00  0.00000E+00 -2.72365E-02
 6.52154E-01  1.48752E+00  0.00000E+00 -1.65725E-02
 6.52154E-01  1.55767E+00  0.00000E+00 -7.68292E-03
 6.52154E-01  1.63152E+00  0.00000E+00 -4.87589E-03
 6.52154E-01  1.70934E+00  0.00000E+00 -1.73176E-03

 6.90069E-01  0.00000E+00 -6.54204E+01 -5.48196E+01
 6.90069E-01  3.32725E-02 -6.53933E+01 -5.47002E+01
 6.90069E-01  6.65470E-02 -6.53132E+01 -5.47358E+01
 6.90069E-01  9.98291E-02 -6.51820E+01 -5.48518E+01
 6.90069E-01  1.33128E-01 -6.50002E+01 -5.49739E+01
 6.90069E-01  1.66455E-01 -6.47679E+01 -5.50778E+01
 6.90069E-01  1.99828E-01 -6.44856E+01 -5.51210E+01
 6.90069E-01  2.33266E-01 -6.41538E+01 -5.50719E+01
 6.90069E-01  2.66793E-01 -6.37735E+01 -5.49538E+01
 6.90069E-01  3.00436E-01 -6.33461E+01 -5.47929E+01
 6.90069E-01  3.34227E-01 -6.28734E+01 -5.45908E+01
 6.90069E-01  3.68199E-01 -6.23577E+01 -5.43484E+01
 6.90069E-01  4.02393E-01 -6.18022E+01 -5.40813E+01
 6.90069E-01  4.36852E-01 -6.12103E+01 -5.38088E+01
 6.90069E-01  4.71622E-01 -6.05851E+01 -5.35475E+01
 6.90069E-01  5.06757E-01 -5.99275E+01 -5.33070E+01
 6.90069E-01  5.42313E-01 -5.92328E+01 -5.30370E+01
 6.90069E-01  5.78352E-01 -5.84824E+01 -5.26290E+01
 6.90069E-01  6.14942E-01 -5.76295E+01 -5.20186E+01
 6.90069E-01  6.52154E-01 -5.65680E+01 -5.12029E+01
 6.90069E-01  6.90069E-01 -5.50741E+01 -5.00466E+01
 6.90069E-01  7.28772E-01 -5.26996E+01 -4.80916E+01
 6.90069E-01  7.68354E-01 -4.86436E+01 -4.45035E+01
 6.90069E-01  8.08916E-01 -4.18428E+01 -3.81703E+01
 6.90069E-01  8.50564E-01 -3.18678E+01 -2.86085E+01
 6.90069E-01  8.93417E-01 -2.03068E+01 -1.74164E+01
 6.90069E-01  9.37597E-01 -1.02007E+01 -7.69042E+00
 6.90069E-01  9.83241E-01 -3.65937E+00 -1.55148E+00
 6.90069E-01  1.03049E+00 -7.76793E-01  9.40041E-01
 6.90069E-01  1.07951E+00 -7.09382E-02  1.26236E+00
 6.90069E-01  1.13045E+00 -1.75685E-03  9.13984E-01
 6.90069E-01  1.18351E+00 -5.89185E-06  5.15736E-01
 6.90069E-01  1.23886E+00 -8.33207E-10  2.58212E-01
 6.90069E-01  1.29672E+00  1.93308E-12  1.21014E-01
 6.90069E-01  1.35729E+00  0.00000E+00  2.03356E-02
 6.90069E-01  1.42081E+00  0.00000E+00 -2.62177E-02
 6.90069E-01  1.48752E+00  0.00000E+00 -1.82121E-02
 6.90069E-01  1.55767E+00  0.00000E+00 -8.50265E-03
 6.90069E-01  1.63152E+00  0.00000E+00 -4.90138E-03
 6.90069E-01  1.70934E+00  0.00000E+00 -1.89552E-03

 7.28772E-01  0.00000E+00 -6.23014E+01 -5.33247E+01
 7.28772E-01  3.32725E-02 -6.22762E+01 -5.31415E+01
 7.28772E-01  6.65470E-02 -6.22021E+01 -5.31071E+01
 7.28772E-01  9.98291E-02 -6.20817E+01 -5.31155E+01
 7.28772E-01  1.33128E-01 -6.19153E+01 -5.31331E+01
 7.28772E-01  1.66455E-01 -6.17030E+01 -5.32098E+01
 7.28772E-01  1.99828E-01 -6.14451E+01 -5.32392E+01
 7.28772E-01  2.33266E-01 -6.11421E+01 -5.31188E+01
 7.28772E-01  2.66793E-01 -6.07949E+01 -5.29149E+01
 7.28772E-01  3.00436E-01 -6.04047E+01 -5.27074E+01
 7.28772E-01  3.34227E-01 -5.99732E+01 -5.25152E+01
 7.28772E-01  3.68199E-01 -5.95024E+01 -5.23379E+01
 7.28772E-01  4.02393E-01 -5.89950E+01 -5.21422E+01
 7.28772E-01  4.36852E-01 -5.84538E+01 -5.18934E+01
 7.28772E-01  4.71622E-01 -5.78813E+01 -5.16061E+01
 7.28772E-01  5.06757E-01 -5.72774E+01 -5.13116E+01
 7.28772E-01  5.42313E-01 -5.66363E+01 -5.09908E+01
 7.28772E-01  5.78352E-01 -5.59388E+01 -5.05756E+01
 7.28772E-01  6.14942E-01 -5.51378E+01 -5.00079E+01
 7.28772E-01  6.52154E-01 -5.41300E+01 -4.92361E+01
 7.28772E-01  6.90069E-01 -5.26996E+01 -4.80916E+01
 7.28772E-01  7.28772E-01 -5.04193E+01 -4.61523E+01
 7.28772E-01  7.68354E-01 -4.65305E+01 -4.26517E+01
 7.28772E-01  8.08916E-01 -4.00297E+01 -3.65520E+01
 7.28772E-01  8.50564E-01 -3.05127E+01 -2.74031E+01
 7.28772E-01  8.93417E-01 -1.94786E+01 -1.66988E+01
 7.28772E-01  9.37597E-01 -9.80852E+00 -7.34495E+00
 7.28772E-01  9.83241E-01 -3.52713E+00 -1.38691E+00
 7.28772E-01  1.03049E+00 -7.50238E-01  1.04338E+00
 7.28772E-01  1.07951E+00 -6.86316E-02  1.34364E+00
 7.28772E-01  1.13045E+00 -1.70204E-03  9.91860E-01
 7.28772E-01  1.18351E+00 -5.71472E-06  5.92298E-01
 7.28772E-01  1.23886E+00 -8.10690E-10  3.06930E-01
 7.28772E-01  1.29672E+00  1.56366E-12  1.34282E-01
 7.28772E-01  1.35729E+00  0.00000E+00  2.42339E-02
 7.28772E-01  1.42081E+00  0.00000E+00 -2.27709E-02
 7.28772E-01  1.48752E+00  0.00000E+00 -1.95255E-02
 7.28772E-01  1.55767E+00  0.00000E+00 -9.90307E-03
 7.28772E-01  1.63152E+00  0.00000E+00 -4.78305E-03
 7.28772E-01  1.70934E+00  0.00000E+00 -2.09529E-03

 7.68354E-01  0.00000E+00 -5.72660E+01 -4.99676E+01
 7.68354E-01  3.32725E-02 -5.72433E+01 -4.98571E+01
 7.68354E-01  6.65470E-02 -5.71769E+01 -4.97839E+01
 7.68354E-01  9.98291E-02 -5.70698E+01 -4.96895E+01
 7.68354E-01  1.33128E-01 -5.69222E+01 -4.95816E+01
 7.68354E-01  1.66455E-01 -5.67341E+01 -4.95252E+01
 7.68354E-01  1.99828E-01 -5.65058E+01 -4.94686E+01
 7.68354E-01  2.33266E-01 -5.62378E+01 -4.93456E+01
 7.68354E-01  2.66793E-01 -5.59308E+01 -4.91626E+01
 7.68354E-01  3.00436E-01 -5.55859E+01 -4.89455E+01
 7.68354E-01  3.34227E-01 -5.52044E+01 -4.87362E+01
 7.68354E-01  3.68199E-01 -5.47882E+01 -4.85610E+01
 7.68354E-01  4.02393E-01 -5.43396E+01 -4.83679E+01
 7.68354E-01  4.36852E-01 -5.38608E+01 -4.80970E+01
 7.68354E-01  4.71622E-01 -5.33536E+01 -4.77728E+01
 7.68354E-01  5.06757E-01 -5.28171E+01 -4.74506E+01
 7.68354E-01  5.42313E-01 -5.22449E+01 -4.71304E+01
 7.68354E-01  5.78352E-01 -5.16177E+01 -4.67595E+01
 7.68354E-01  6.14942E-01 -5.08906E+01 -4.62742E+01
 7.68354E-01  6.52154E-01 -4.99660E+01 -4.55850E+01
 7.68354E-01  6.90069E-01 -4.86436E+01 -4.45035E+01
 7.68354E-01  7.28772E-01 -4.65305E+01 -4.26517E+01
 7.68354E-01  7.68354E-01 -4.29336E+01 -3.93490E+01
 7.68354E-01  8.08916E-01 -3.69401E+01 -3.36640E+01
 7.68354E-01  8.50564E-01 -2.81832E+01 -2.51984E+01
 7.68354E-01  8.93417E-01 -1.80259E+01 -1.53160E+01
 7.68354E-01  9.37597E-01 -9.10023E+00 -6.67302E+00
 7.68354E-01  9.83241E-01 -3.28068E+00 -1.16901E+00
 7.68354E-01  1.03049E+00 -6.99300E-01  1.04059E+00
 7.68354E-01  1.07951E+00 -6.40885E-02  1.27266E+00
 7.68354E-01  1.13045E+00 -1.59166E-03  9.75952E-01
 7.68354E-01  1.18351E+00 -5.35075E-06  6.72487E-01
 7.68354E-01  1.23886E+00 -7.58175E-10  3.79100E-01
 7.68354E-01  1.29672E+00  3.68822E-13  1.39086E-01
 7.68354E-01  1.35729E+00  0.00000E+00  1.91535E-02
 7.68354E-01  1.42081E+00  0.00000E+00 -1.77940E-02
 7.68354E-01  1.48752E+00  0.00000E+00 -2.00390E-02
 7.68354E-01  1.55767E+00  0.00000E+00 -1.18167E-02
 7.68354E-01  1.63152E+00  0.00000E+00 -4.96811E-03
 7.68354E-01  1.70934E+00  0.00000E+00 -2.30295E-03

 8.08916E-01  0.00000E+00 -4.90279E+01 -4.33451E+01
 8.08916E-01  3.32725E-02 -4.90090E+01 -4.33629E+01
 8.08916E-01  6.65470E-02 -4.89537E+01 -4.32841E+01
 8.08916E-01  9.98291E-02 -4.88649E+01 -4.31312E+01
 8.08916E-01  1.33128E-01 -4.87429E+01 -4.29363E+01
 8.08916E-01  1.66455E-01 -4.85876E+01 -4.27308E+01
 8.08916E-01  1.99828E-01 -4.83992E+01 -4.25678E+01
 8.08916E-01  2.33266E-01 -4.81782E+01 -4.24719E+01
 8.08916E-01  2.66793E-01 -4.79251E+01 -4.23561E+01
 8.08916E-01  3.00436E-01 -4.76408E+01 -4.21535E+01
 8.08916E-01  3.34227E-01 -4.73266E+01 -4.19251E+01
 8.08916E-01  3.68199E-01 -4.69840E+01 -4.17300E+01
 8.08916E-01  4.02393E-01 -4.66147E+01 -4.15202E+01
 8.08916E-01  4.36852E-01 -4.62206E+01 -4.12341E+01
 8.08916E-01  4.71622E-01 -4.58028E+01 -4.09039E+01
 8.08916E-01  5.06757E-01 -4.53603E+01 -4.05968E+01
 8.08916E-01  5.42313E-01 -4.48869E+01 -4.03206E+01
 8.08916E-01  5.78352E-01 -4.43651E+01 -4.00282E+01
 8.08916E-01  6.14942E-01 -4.37552E+01 -3.96539E+01
 8.08916E-01  6.52154E-01 -4.29722E+01 -3.90958E+01
 8.08916E-01  6.90069E-01 -4.18428E+01 -3.81703E+01
 8.08916E-01  7.28772E-01 -4.00297E+01 -3.65520E+01
 8.08916E-01  7.68354E-01 -3.69401E+01 -3.36640E+01
 8.08916E-01  8.08916E-01 -3.17954E+01 -2.87276E+01
 8.08916E-01  8.50564E-01 -2.42812E+01 -2.14232E+01
 8.08916E-01  8.93417E-01 -1.55564E+01 -1.29226E+01
 8.08916E-01  9.37597E-01 -7.87031E+00 -5.50222E+00
 8.08916E-01  9.83241E-01 -2.84324E+00 -8.05444E-01
 8.08916E-01  1.03049E+00 -6.07150E-01  1.02035E+00
 8.08916E-01  1.07951E+00 -5.57312E-02  1.14960E+00
 8.08916E-01  1.13045E+00 -1.38587E-03  9.20007E-01
 8.08916E-01  1.18351E+00 -4.66410E-06  7.33018E-01
 8.08916E-01  1.23886E+00 -6.61130E-10  4.45106E-01
 8.08916E-01  1.29672E+00  1.12565E-12  1.44676E-01
 8.08916E-01  1.35729E+00  0.00000E+00  2.03268E-02
 8.08916E-01  1.42081E+00  0.00000E+00 -6.99085E-03
 8.08916E-01  1.48752E+00  0.00000E+00 -2.03556E-02
 8.08916E-01  1.55767E+00  0.00000E+00 -1.47638E-02
 8.08916E-01  1.63152E+00  0.00000E+00 -5.14957E-03
 8.08916E-01  1.70934E+00  0.00000E+00 -2.54907E-03

 8.50564E-01  0.00000E+00 -3.70855E+01 -3.28806E+01
 8.50564E-01  3.32725E-02 -3.70717E+01 -3.29339E+01
 8.50564E-01  6.65470E-02 -3.70315E+01 -3.28609E+01
 8.50564E-01  9.98291E-02 -3.69669E+01 -3.27151E+01
 8.50564E-01  1.33128E-01 -3.68782E+01 -3.25265E+01
 8.50564E-01  1.66455E-01 -3.67653E+01 -3.22943E+01
 8.50564E-01  1.99828E-01 -3.66284E+01 -3.20900E+01
 8.50564E-01  2.33266E-01 -3.64679E+01 -3.19653E+01
 8.50564E-01  2.66793E-01 -3.62842E+01 -3.18349E+01
 8.50564E-01  3.00436E-01 -3.60780E+01 -3.16310E+01
 8.50564E-01  3.34227E-01 -3.58504E+01 -3.14201E+01
 8.50564E-01  3.68199E-01 -3.56024E+01 -3.12651E+01
 8.50564E-01  4.02393E-01 -3.53354E+01 -3.11131E+01
 8.50564E-01  4.36852E-01 -3.50510E+01 -3.08939E+01
 8.50564E-01  4.71622E-01 -3.47499E+01 -3.06270E+01
 8.50564E-01  5.06757E-01 -3.44315E+01 -3.03666E+01
 8.50564E-01  5.42313E-01 -3.40910E+01 -3.01316E+01
 8.50564E-01  5.78352E-01 -3.37153E+01 -2.99065E+01
 8.50564E-01  6.14942E-01 -3.32739E+01 -2.96494E+01
 8.50564E-01  6.52154E-01 -3.27022E+01 -2.92688E+01
 8.50564E-01  6.90069E-01 -3.18678E+01 -2.86085E+01
 8.50564E-01  7.28772E-01 -3.05127E+01 -2.74031E+01
 8.50564E-01  7.68354E-01 -2.81832E+01 -2.51984E+01
 8.50564E-01  8.08916E-01 -2.42812E+01 -2.14232E+01
 8.50564E-01  8.50564E-01 -1.85610E+01 -1.58695E+01
 8.50564E-01  8.93417E-01 -1.19033E+01 -9.42273E+00
 8.50564E-01  9.37597E-01 -6.02788E+00 -3.78480E+00
 8.50564E-01  9.83241E-01 -2.17965E+00 -2.15307E-01
 8.50564E-01  1.03049E+00 -4.65859E-01  1.13389E+00
 8.50564E-01  1.07951E+00 -4.27991E-02  1.16147E+00
 8.50564E-01  1.13045E+00 -1.06509E-03  9.32846E-01
 8.50564E-01  1.18351E+00 -3.58703E-06  7.50287E-01
 8.50564E-01  1.23886E+00 -5.07384E-10  4.61242E-01
 8.50564E-01  1.29672E+00  7.92867E-13  1.62801E-01
 8.50564E-01  1.35729E+00  0.00000E+00  4.86453E-02
 8.50564E-01  1.42081E+00  0.00000E+00  1.51489E-02
 8.50564E-01  1.48752E+00  0.00000E+00 -2.15145E-02
 8.50564E-01  1.55767E+00  0.00000E+00 -1.93528E-02
 8.50564E-01  1.63152E+00  0.00000E+00 -4.74950E-03
 8.50564E-01  1.70934E+00  0.00000E+00 -2.88601E-03

 8.93417E-01  0.00000E+00 -2.33997E+01 -2.04951E+01
 8.93417E-01  3.32725E-02 -2.33916E+01 -2.04926E+01
 8.93417E-01  6.65470E-02 -2.33676E+01 -2.04288E+01
 8.93417E-01  9.98291E-02 -2.33289E+01 -2.03337E+01
 8.93417E-01  1.33128E-01 -2.32755E+01 -2.02176E+01
 8.93417E-01  1.66455E-01 -2.32075E+01 -2.00666E+01
 8.93417E-01  1.99828E-01 -2.31251E+01 -1.98915E+01
 8.93417E-01  2.33266E-01 -2.30285E+01 -1.97041E+01
 8.93417E-01  2.66793E-01 -2.29181E+01 -1.94943E+01
 8.93417E-01  3.00436E-01 -2.27943E+01 -1.92681E+01
 8.93417E-01  3.34227E-01 -2.26578E+01 -1.90922E+01
 8.93417E-01  3.68199E-01 -2.25095E+01 -1.90161E+01
 8.93417E-01  4.02393E-01 -2.23502E+01 -1.89705E+01
 8.93417E-01  4.36852E-01 -2.21812E+01 -1.88675E+01
 8.93417E-01  4.71622E-01 -2.20032E+01 -1.87021E+01
 8.93417E-01  5.06757E-01 -2.18159E+01 -1.85042E+01
 8.93417E-01  5.42313E-01 -2.16169E+01 -1.83047E+01
 8.93417E-01  5.78352E-01 -2.13983E+01 -1.81321E+01
 8.93417E-01  6.14942E-01 -2.11415E+01 -1.79800E+01
 8.93417E-01  6.52154E-01 -2.08057E+01 -1.77798E+01
 8.93417E-01  6.90069E-01 -2.03068E+01 -1.74164E+01
 8.93417E-01  7.28772E-01 -1.94786E+01 -1.66988E+01
 8.93417E-01  7.68354E-01 -1.80259E+01 -1.53160E+01
 8.93417E-01  8.08916E-01 -1.55564E+01 -1.29226E+01
 8.93417E-01  8.50564E-01 -1.19033E+01 -9.42273E+00
 8.93417E-01  8.93417E-01 -7.63372E+00 -5.36623E+00
 8.93417E-01  9.37597E-01 -3.86326E+00 -1.78888E+00
 8.93417E-01  9.83241E-01 -1.39601E+00  4.98314E-01
 8.93417E-01  1.03049E+00 -2.98267E-01  1.33621E+00
 8.93417E-01  1.07951E+00 -2.73995E-02  1.27248E+00
 8.93417E-01  1.13045E+00 -6.81901E-04  1.00130E+00
 8.93417E-01  1.18351E+00 -2.29681E-06  7.46415E-01
 8.93417E-01  1.23886E+00 -3.24409E-10  4.53968E-01
 8.93417E-01  1.29672E+00 -6.26142E-13  1.98509E-01
 8.93417E-01  1.35729E+00  0.00000E+00  9.26874E-02
 8.93417E-01  1.42081E+00  0.00000E+00  3.73996E-02
 8.93417E-01  1.48752E+00  0.00000E+00 -2.35171E-02
 8.93417E-01  1.55767E+00  0.00000E+00 -2.36887E-02
 8.93417E-01  1.63152E+00  0.00000E+00 -4.19743E-03
 8.93417E-01  1.70934E+00  0.00000E+00 -3.28971E-03

 9.37597E-01  0.00000E+00 -1.16163E+01 -9.81642E+00
 9.37597E-01  3.32725E-02 -1.16126E+01 -9.77651E+00
 9.37597E-01  6.65470E-02 -1.16015E+01 -9.72844E+00
 9.37597E-01  9.98291E-02 -1.15834E+01 -9.67480E+00
 9.37597E-01  1.33128E-01 -1.15583E+01 -9.61130E+00
 9.37597E-01  1.66455E-01 -1.15263E+01 -9.52621E+00
 9.37597E-01  1.99828E-01 -1.14875E+01 -9.39987E+00
 9.37597E-01  2.33266E-01 -1.14420E+01 -9.21753E+00
 9.37597E-01  2.66793E-01 -1.13901E+01 -8.98806E+00
 9.37597E-01  3.00436E-01 -1.13320E+01 -8.74247E+00
 9.37597E-01  3.34227E-01 -1.12680E+01 -8.56423E+00
 9.37597E-01  3.68199E-01 -1.11988E+01 -8.51369E+00
 9.37597E-01  4.02393E-01 -1.11247E+01 -8.51574E+00
 9.37597E-01  4.36852E-01 -1.10466E+01 -8.47250E+00
 9.37597E-01  4.71622E-01 -1.09649E+01 -8.37205E+00
 9.37597E-01  5.06757E-01 -1.08799E+01 -8.23861E+00
 9.37597E-01  5.42313E-01 -1.07905E+01 -8.10340E+00
 9.37597E-01  5.78352E-01 -1.06934E+01 -8.00198E+00
 9.37597E-01  6.14942E-01 -1.05796E+01 -7.93763E+00
 9.37597E-01  6.52154E-01 -1.04295E+01 -7.85797E+00
 9.37597E-01  6.90069E-01 -1.02007E+01 -7.69042E+00
 9.37597E-01  7.28772E-01 -9.80852E+00 -7.34495E+00
 9.37597E-01  7.68354E-01 -9.10023E+00 -6.67302E+00
 9.37597E-01  8.08916E-01 -7.87031E+00 -5.50222E+00
 9.37597E-01  8.50564E-01 -6.02788E+00 -3.78480E+00
 9.37597E-01  8.93417E-01 -3.86326E+00 -1.78888E+00
 9.37597E-01  9.37597E-01 -1.95177E+00 -2.15497E-02
 9.37597E-01  9.83241E-01 -7.04068E-01  1.09486E+00
 9.37597E-01  1.03049E+00 -1.50254E-01  1.43938E+00
 9.37597E-01  1.07951E+00 -1.37926E-02  1.28608E+00
 9.37597E-01  1.13045E+00 -3.43125E-04  1.02396E+00
 9.37597E-01  1.18351E+00 -1.15546E-06  7.75561E-01
 9.37597E-01  1.23886E+00 -1.61983E-10  4.99346E-01
 9.37597E-01  1.29672E+00 -3.34511E-13  2.51634E-01
 9.37597E-01  1.35729E+00  0.00000E+00  1.18034E-01
 9.37597E-01  1.42081E+00  0.00000E+00  3.69255E-02
 9.37597E-01  1.48752E+00  0.00000E+00 -2.55416E-02
 9.37597E-01  1.55767E+00  0.00000E+00 -2.41609E-02
 9.37597E-01  1.63152E+00  0.00000E+00 -4.69272E-03
 9.37597E-01  1.70934E+00  0.00000E+00 -3.68008E-03

 9.83241E-01  0.00000E+00 -4.11955E+00 -3.18920E+00
 9.83241E-01  3.32725E-02 -4.11833E+00 -3.16251E+00
 9.83241E-01  6.65470E-02 -4.11469E+00 -3.13342E+00
 9.83241E-01  9.98291E-02 -4.10865E+00 -3.09457E+00
 9.83241E-01  1.33128E-01 -4.10023E+00 -3.04002E+00
 9.83241E-01  1.66455E-01 -4.08947E+00 -2.96753E+00
 9.83241E-01  1.99828E-01 -4.07641E+00 -2.88075E+00
 9.83241E-01  2.33266E-01 -4.06112E+00 -2.77405E+00
 9.83241E-01  2.66793E-01 -4.04368E+00 -2.60692E+00
 9.83241E-01  3.00436E-01 -4.02420E+00 -2.36876E+00
 9.83241E-01  3.34227E-01 -4.00283E+00 -2.16055E+00
 9.83241E-01  3.68199E-01 -3.97976E+00 -2.06892E+00
 9.83241E-01  4.02393E-01 -3.95522E+00 -2.03538E+00
 9.83241E-01  4.36852E-01 -3.92949E+00 -1.97587E+00
 9.83241E-01  4.71622E-01 -3.90283E+00 -1.88691E+00
 9.83241E-01  5.06757E-01 -3.87540E+00 -1.79841E+00
 9.83241E-01  5.42313E-01 -3.84699E+00 -1.73189E+00
 9.83241E-01  5.78352E-01 -3.81654E+00 -1.70160E+00
 9.83241E-01  6.14942E-01 -3.78109E+00 -1.69592E+00
 9.83241E-01  6.52154E-01 -3.73373E+00 -1.66062E+00
 9.83241E-01  6.90069E-01 -3.65937E+00 -1.55148E+00
 9.83241E-01  7.28772E-01 -3.52713E+00 -1.38691E+00
 9.83241E-01  7.68354E-01 -3.28068E+00 -1.16901E+00
 9.83241E-01  8.08916E-01 -2.84324E+00 -8.05444E-01
 9.83241E-01  8.50564E-01 -2.17965E+00 -2.15307E-01
 9.83241E-01  8.93417E-01 -1.39601E+00  4.98314E-01
 9.83241E-01  9.37597E-01 -7.04068E-01  1.09486E+00
 9.83241E-01  9.83241E-01 -2.53547E-01  1.39733E+00
 9.83241E-01  1.03049E+00 -5.40473E-02  1.37336E+00
 9.83241E-01  1.07951E+00 -4.95789E-03  1.16351E+00
 9.83241E-01  1.13045E+00 -1.23297E-04  9.76397E-01
 9.83241E-01  1.18351E+00 -4.15129E-07  8.25877E-01
 9.83241E-01  1.23886E+00 -5.82129E-11  5.88252E-01
 9.83241E-01  1.29672E+00 -1.01823E-12  3.13506E-01
 9.83241E-01  1.35729E+00  0.00000E+00  1.26052E-01
 9.83241E-01  1.42081E+00  0.00000E+00  2.05890E-02
 9.83241E-01  1.48752E+00  0.00000E+00 -2.59889E-02
 9.83241E-01  1.55767E+00  0.00000E+00 -2.22111E-02
 9.83241E-01  1.63152E+00  0.00000E+00 -7.18052E-03
 9.83241E-01  1.70934E+00  0.00000E+00 -4.03090E-03

 1.03049E+00  0.00000E+00 -8.65846E-01 -5.10475E-01
 1.03049E+00  3.32725E-02 -8.65609E-01 -4.99871E-01
 1.03049E+00  6.65470E-02 -8.64895E-01 -4.84037E-01
 1.03049E+00  9.98291E-02 -8.63695E-01 -4.53437E-01
 1.03049E+00  1.33128E-01 -8.62013E-01 -4.04735E-01
 1.03049E+00  1.66455E-01 -8.59861E-01 -3.42617E-01
 1.03049E+00  1.99828E-01 -8.57250E-01 -2.83080E-01
 1.03049E+00  2.33266E-01 -8.54194E-01 -2.28387E-01
 1.03049E+00  2.66793E-01 -8.50712E-01 -1.26337E-01
 1.03049E+00  3.00436E-01 -8.46831E-01  5.32665E-02
 1.03049E+00  3.34227E-01 -8.42582E-01  2.41121E-01
 1.03049E+00  3.68199E-01 -8.38010E-01  3.69826E-01
 1.03049E+00  4.02393E-01 -8.33171E-01  4.56901E-01
 1.03049E+00  4.36852E-01 -8.28129E-01  5.37717E-01
 1.03049E+00  4.71622E-01 -8.22954E-01  6.22517E-01
 1.03049E+00  5.06757E-01 -8.17693E-01  7.10098E-01
 1.03049E+00  5.42313E-01 -8.12324E-01  7.82577E-01
 1.03049E+00  5.78352E-01 -8.06653E-01  8.08936E-01
 1.03049E+00  6.14942E-01 -8.00090E-01  7.98595E-01
 1.03049E+00  6.52154E-01 -7.91200E-01  8.27543E-01
 1.03049E+00  6.90069E-01 -7.76793E-01  9.40041E-01
 1.03049E+00  7.28772E-01 -7.50238E-01  1.04338E+00
 1.03049E+00  7.68354E-01 -6.99300E-01  1.04059E+00
 1.03049E+00  8.08916E-01 -6.07150E-01  1.02035E+00
 1.03049E+00  8.50564E-01 -4.65859E-01  1.13389E+00
 1.03049E+00  8.93417E-01 -2.98267E-01  1.33621E+00
 1.03049E+00  9.37597E-01 -1.50254E-01  1.43938E+00
 1.03049E+00  9.83241E-01 -5.40473E-02  1.37336E+00
 1.03049E+00  1.03049E+00 -1.15133E-02  1.20715E+00
 1.03049E+00  1.07951E+00 -1.05585E-03  1.02883E+00
 1.03049E+00  1.13045E+00 -2.62575E-05  9.12924E-01
 1.03049E+00  1.18351E+00 -8.84171E-08  8.19777E-01
 1.03049E+00  1.23886E+00 -1.18909E-11  6.25843E-01
 1.03049E+00  1.29672E+00 -2.11685E-13  3.66279E-01
 1.03049E+00  1.35729E+00  0.00000E+00  1.53452E-01
 1.03049E+00  1.42081E+00  0.00000E+00  2.47487E-02
 1.03049E+00  1.48752E+00  0.00000E+00 -2.25638E-02
 1.03049E+00  1.55767E+00  0.00000E+00 -2.42344E-02
 1.03049E+00  1.63152E+00  0.00000E+00 -1.22242E-02
 1.03049E+00  1.70934E+00  0.00000E+00 -4.38318E-03

 1.07951E+00  0.00000E+00 -7.83835E-02 -1.64283E-02
 1.07951E+00  3.32725E-02 -7.83636E-02 -6.81408E-03
 1.07951E+00  6.65470E-02 -7.83030E-02  2.80658E-03
 1.07951E+00  9.98291E-02 -7.82000E-02  2.15041E-02
 1.07951E+00  1.33128E-01 -7.80552E-02  5.06792E-02
 1.07951E+00  1.66455E-01 -7.78695E-02  8.50933E-02
 1.07951E+00  1.99828E-01 -7.76441E-02  1.24957E-01
 1.07951E+00  2.33266E-01 -7.73805E-02  1.73567E-01
 1.07951E+00  2.66793E-01 -7.70805E-02  2.38362E-01
 1.07951E+00  3.00436E-01 -7.67466E-02  3.25255E-01
 1.07951E+00  3.34227E-01 -7.63820E-02  4.32930E-01
 1.07951E+00  3.68199E-01 -7.59909E-02  5.54075E-01
 1.07951E+00  4.02393E-01 -7.55789E-02  6.62992E-01
 1.07951E+00  4.36852E-01 -7.51524E-02  7.36687E-01
 1.07951E+00  4.71622E-01 -7.47186E-02  8.05389E-01
 1.07951E+00  5.06757E-01 -7.42831E-02  9.18051E-01
 1.07951E+00  5.42313E-01 -7.38455E-02  1.05179E+00
 1.07951E+00  5.78352E-01 -7.33904E-02  1.12604E+00
 1.07951E+00  6.14942E-01 -7.28667E-02  1.12700E+00
 1.07951E+00  6.52154E-01 -7.21461E-02  1.15253E+00
 1.07951E+00  6.90069E-01 -7.09382E-02  1.26236E+00
 1.07951E+00  7.28772E-01 -6.86316E-02  1.34364E+00
 1.07951E+00  7.68354E-01 -6.40885E-02  1.27266E+00
 1.07951E+00  8.08916E-01 -5.57312E-02  1.14960E+00
 1.07951E+00  8.50564E-01 -4.27991E-02  1.16147E+00
 1.07951E+00  8.93417E-01 -2.73995E-02  1.27248E+00
 1.07951E+00  9.37597E-01 -1.37926E-02  1.28608E+00
 1.07951E+00  9.83241E-01 -4.95789E-03  1.16351E+00
 1.07951E+00  1.03049E+00 -1.05585E-03  1.02883E+00
 1.07951E+00  1.07951E+00 -9.68346E-05  9.36350E-01
 1.07951E+00  1.13045E+00 -2.40879E-06  8.54324E-01
 1.07951E+00  1.18351E+00 -8.11320E-09  7.47961E-01
 1.07951E+00  1.23886E+00 -1.49611E-12  5.87331E-01
 1.07951E+00  1.29672E+00 -7.05596E-13  3.88276E-01
 1.07951E+00  1.35729E+00  0.00000E+00  1.95074E-01
 1.07951E+00  1.42081E+00  0.00000E+00  5.32569E-02
 1.07951E+00  1.48752E+00  0.00000E+00 -1.57241E-02
 1.07951E+00  1.55767E+00  0.00000E+00 -2.97467E-02
 1.07951E+00  1.63152E+00  0.00000E+00 -1.77941E-02
 1.07951E+00  1.70934E+00  0.00000E+00 -5.00275E-03

 1.13045E+00  0.00000E+00 -1.92761E-03 -4.73225E-02
 1.13045E+00  3.32725E-02 -1.92715E-03 -4.02835E-02
 1.13045E+00  6.65470E-02 -1.92574E-03 -3.53083E-02
 1.13045E+00  9.98291E-02 -1.92333E-03 -2.71897E-02
 1.13045E+00  1.33128E-01 -1.91992E-03 -1.56136E-02
 1.13045E+00  1.66455E-01 -1.91554E-03 -3.23918E-03
 1.13045E+00  1.99828E-01 -1.91022E-03  1.84392E-02
 1.13045E+00  2.33266E-01 -1.90401E-03  5.50930E-02
 1.13045E+00  2.66793E-01 -1.89694E-03  9.22069E-02
 1.13045E+00  3.00436E-01 -1.88909E-03  1.21533E-01
 1.13045E+00  3.34227E-01 -1.88053E-03  1.65859E-01
 1.13045E+00  3.68199E-01 -1.87138E-03  2.43031E-01
 1.13045E+00  4.02393E-01 -1.86178E-03  3.27035E-01
 1.13045E+00  4.36852E-01 -1.85190E-03  3.88535E-01
 1.13045E+00  4.71622E-01 -1.84193E-03  4.53524E-01
 1.13045E+00  5.06757E-01 -1.83204E-03  5.67663E-01
 1.13045E+00  5.42313E-01 -1.82225E-03  7.07303E-01
 1.13045E+00  5.78352E-01 -1.81221E-03  7.93017E-01
 1.13045E+00  6.14942E-01 -1.80072E-03  8.05704E-01
 1.13045E+00  6.52154E-01 -1.78466E-03  8.27486E-01
 1.13045E+00  6.90069E-01 -1.75685E-03  9.13984E-01
 1.13045E+00  7.28772E-01 -1.70204E-03  9.91860E-01
 1.13045E+00  7.68354E-01 -1.59166E-03  9.75952E-01
 1.13045E+00  8.08916E-01 -1.38587E-03  9.20007E-01
 1.13045E+00  8.50564E-01 -1.06509E-03  9.32846E-01
 1.13045E+00  8.93417E-01 -6.81901E-04  1.00130E+00
 1.13045E+00  9.37597E-01 -3.43125E-04  1.02396E+00
 1.13045E+00  9.83241E-01 -1.23297E-04  9.76397E-01
 1.13045E+00  1.03049E+00 -2.62575E-05  9.12924E-01
 1.13045E+00  1.07951E+00 -2.40879E-06  8.54324E-01
 1.13045E+00  1.13045E+00 -5.99422E-08  7.81144E-01
 1.13045E+00  1.18351E+00 -2.02458E-10  6.75768E-01
 1.13045E+00  1.23886E+00  3.43057E-13  5.27075E-01
 1.13045E+00  1.29672E+00  4.79372E-13  3.56891E-01
 1.13045E+00  1.35729E+00  0.00000E+00  2.01598E-01
 1.13045E+00  1.42081E+00  0.00000E+00  7.44565E-02
 1.13045E+00  1.48752E+00  0.00000E+00 -9.12936E-03
 1.13045E+00  1.55767E+00  0.00000E+00 -3.10423E-02
 1.13045E+00  1.63152E+00  0.00000E+00 -1.92683E-02
 1.13045E+00  1.70934E+00  0.00000E+00 -6.37320E-03

 1.18351E+00  0.00000E+00 -6.42224E-06 -5.51579E-02
 1.18351E+00  3.32725E-02 -6.42316E-06 -5.51659E-02
 1.18351E+00  6.65470E-02 -6.41871E-06 -5.43308E-02
 1.18351E+00  9.98291E-02 -6.41100E-06 -5.23965E-02
 1.18351E+00  1.33128E-01 -6.40009E-06 -4.94244E-02
 1.18351E+00  1.66455E-01 -6.38606E-06 -4.53536E-02
 1.18351E+00  1.99828E-01 -6.36904E-06 -3.88008E-02
 1.18351E+00  2.33266E-01 -6.34914E-06 -2.83630E-02
 1.18351E+00  2.66793E-01 -6.32654E-06 -1.39023E-02
 1.18351E+00  3.00436E-01 -6.30145E-06  4.29721E-03
 1.18351E+00  3.34227E-01 -6.27416E-06  2.54131E-02
 1.18351E+00  3.68199E-01 -6.24505E-06  4.99327E-02
 1.18351E+00  4.02393E-01 -6.21464E-06  8.39245E-02
 1.18351E+00  4.36852E-01 -6.18352E-06  1.34139E-01
 1.18351E+00  4.71622E-01 -6.15238E-06  2.01368E-01
 1.18351E+00  5.06757E-01 -6.12182E-06  2.83040E-01
 1.18351E+00  5.42313E-01 -6.09204E-06  3.63390E-01
 1.18351E+00  5.78352E-01 -6.06199E-06  4.15955E-01
 1.18351E+00  6.14942E-01 -6.02777E-06  4.37103E-01
 1.18351E+00  6.52154E-01 -5.97906E-06  4.61032E-01
 1.18351E+00  6.90069E-01 -5.89185E-06  5.15736E-01
 1.18351E+00  7.28772E-01 -5.71472E-06  5.92298E-01
 1.18351E+00  7.68354E-01 -5.35075E-06  6.72487E-01
 1.18351E+00  8.08916E-01 -4.66410E-06  7.33018E-01
 1.18351E+00  8.50564E-01 -3.58703E-06  7.50287E-01
 1.18351E+00  8.93417E-01 -2.29681E-06  7.46415E-01
 1.18351E+00  9.37597E-01 -1.15546E-06  7.75561E-01
 1.18351E+00  9.83241E-01 -4.15129E-07  8.25877E-01
 1.18351E+00  1.03049E+00 -8.84167E-08  8.19777E-01
 1.18351E+00  1.07951E+00 -8.11333E-09  7.47961E-01
 1.18351E+00  1.13045E+00 -2.02799E-10  6.75768E-01
 1.18351E+00  1.18351E+00  5.73844E-12  5.99565E-01
 1.18351E+00  1.23886E+00 -1.93428E-12  4.60111E-01
 1.18351E+00  1.29672E+00  5.48984E-13  2.98819E-01
 1.18351E+00  1.35729E+00  0.00000E+00  1.88825E-01
 1.18351E+00  1.42081E+00  0.00000E+00  8.88460E-02
 1.18351E+00  1.48752E+00  0.00000E+00 -7.37995E-03
 1.18351E+00  1.55767E+00  0.00000E+00 -3.11431E-02
 1.18351E+00  1.63152E+00  0.00000E+00 -1.71699E-02
 1.18351E+00  1.70934E+00  0.00000E+00 -8.43631E-03

 1.23886E+00  0.00000E+00  1.16849E-09 -4.36698E-02
 1.23886E+00  3.32725E-02 -9.26524E-10 -4.54927E-02
 1.23886E+00  6.65470E-02 -9.20804E-10 -4.59762E-02
 1.23886E+00  9.98291E-02 -9.07731E-10 -4.60611E-02
 1.23886E+00  1.33128E-01 -9.01139E-10 -4.57660E-02
 1.23886E+00  1.66455E-01 -9.01697E-10 -4.44609E-02
 1.23886E+00  1.99828E-01 -9.00043E-10 -4.40214E-02
 1.23886E+00  2.33266E-01 -8.97765E-10 -4.51022E-02
 1.23886E+00  2.66793E-01 -8.93793E-10 -4.19872E-02
 1.23886E+00  3.00436E-01 -8.89433E-10 -3.16721E-02
 1.23886E+00  3.34227E-01 -8.86062E-10 -2.31923E-02
 1.23886E+00  3.68199E-01 -8.82961E-10 -2.29051E-02
 1.23886E+00  4.02393E-01 -8.76719E-10 -1.71825E-02
 1.23886E+00  4.36852E-01 -8.73152E-10  9.54825E-03
 1.23886E+00  4.71622E-01 -8.69052E-10  5.00612E-02
 1.23886E+00  5.06757E-01 -8.63529E-10  8.80900E-02
 1.23886E+00  5.42313E-01 -8.59853E-10  1.19948E-01
 1.23886E+00  5.78352E-01 -8.56598E-10  1.52010E-01
 1.23886E+00  6.14942E-01 -8.51189E-10  1.87243E-01
 1.23886E+00  6.52154E-01 -8.45351E-10  2.22588E-01
 1.23886E+00  6.90069E-01 -8.33849E-10  2.58212E-01
 1.23886E+00  7.28772E-01 -8.08952E-10  3.06930E-01
 1.23886E+00  7.68354E-01 -7.58649E-10  3.79100E-01
 1.23886E+00  8.08916E-01 -6.61808E-10  4.45106E-01
 1.23886E+00  8.50564E-01 -5.08589E-10  4.61242E-01
 1.23886E+00  8.93417E-01 -3.24215E-10  4.53968E-01
 1.23886E+00  9.37597E-01 -1.62124E-10  4.99346E-01
 1.23886E+00  9.83241E-01 -5.73338E-11  5.88252E-01
 1.23886E+00  1.03049E+00 -1.29730E-11  6.25843E-01
 1.23886E+00  1.07951E+00 -1.11567E-12  5.87331E-01
 1.23886E+00  1.13045E+00 -1.87232E-13  5.27075E-01
 1.23886E+00  1.18351E+00 -1.91864E-12  4.60111E-01
 1.23886E+00  1.23886E+00 -2.15836E-12  3.67896E-01
 1.23886E+00  1.29672E+00  1.93800E-12  2.78605E-01
 1.23886E+00  1.35729E+00  0.00000E+00  2.21402E-01
 1.23886E+00  1.42081E+00  0.00000E+00  1.20237E-01
 1.23886E+00  1.48752E+00  0.00000E+00 -1.44510E-02
 1.23886E+00  1.55767E+00  0.00000E+00 -4.07974E-02
 1.23886E+00  1.63152E+00  0.00000E+00 -1.66811E-02
 1.23886E+00  1.70934E+00  0.00000E+00 -1.06231E-02

 1.29672E+00  0.00000E+00  7.73983E-10 -3.48673E-02
 1.29672E+00  3.32725E-02  1.28118E-11 -3.44419E-02
 1.29672E+00  6.65470E-02 -3.32621E-12 -3.44712E-02
 1.29672E+00  9.98291E-02  2.05219E-12 -3.43389E-02
 1.29672E+00  1.33128E-01  2.15992E-12 -3.39221E-02
 1.29672E+00  1.66455E-01 -1.66598E-12 -3.35662E-02
 1.29672E+00  1.99828E-01  5.27407E-12 -3.30229E-02
 1.29672E+00  2.33266E-01 -2.03908E-13 -3.21224E-02
 1.29672E+00  2.66793E-01  2.04080E-12 -3.15452E-02
 1.29672E+00  3.00436E-01 -2.72149E-12 -3.17921E-02
 1.29672E+00  3.34227E-01 -3.95393E-13 -3.23056E-02
 1.29672E+00  3.68199E-01  5.20608E-13 -3.23344E-02
 1.29672E+00  4.02393E-01  5.45086E-13 -3.11743E-02
 1.29672E+00  4.36852E-01  2.72682E-13 -2.82532E-02
 1.29672E+00  4.71622E-01  1.14521E-12 -2.39345E-02
 1.29672E+00  5.06757E-01  1.75776E-12 -1.86453E-02
 1.29672E+00  5.42313E-01  1.93348E-12 -7.78818E-03
 1.29672E+00  5.78352E-01  6.78413E-13  1.72776E-02
 1.29672E+00  6.14942E-01  4.26892E-13  5.64598E-02
 1.29672E+00  6.52154E-01  1.71930E-12  9.52293E-02
 1.29672E+00  6.90069E-01  7.98848E-13  1.21014E-01
 1.29672E+00  7.28772E-01 -1.09067E-12  1.34282E-01
 1.29672E+00  7.68354E-01  3.75762E-13  1.39086E-01
 1.29672E+00  8.08916E-01  4.67536E-13  1.44676E-01
 1.29672E+00  8.50564E-01  1.90930E-12  1.62801E-01
 1.29672E+00  8.93417E-01  5.39831E-13  1.98509E-01
 1.29672E+00  9.37597E-01  3.39592E-13  2.51634E-01
 1.29672E+00  9.83241E-01 -1.57431E-13  3.13506E-01
 1.29672E+00  1.03049E+00 -2.24658E-13  3.66279E-01
 1.29672E+00  1.07951E+00 -7.29096E-13  3.88276E-01
 1.29672E+00  1.13045E+00  4.09428E-13  3.56891E-01
 1.29672E+00  1.18351E+00 -5.19381E-13  2.98819E-01
 1.29672E+00  1.23886E+00  2.48533E-12  2.78605E-01
 1.29672E+00  1.29672E+00  1.00614E-12  2.79736E-01
 1.29672E+00  1.35729E+00  0.00000E+00  2.41445E-01
 1.29672E+00  1.42081E+00  0.00000E+00  1.23623E-01
 1.29672E+00  1.48752E+00  0.00000E+00 -2.12550E-02
 1.29672E+00  1.55767E+00  0.00000E+00 -4.78348E-02
 1.29672E+00  1.63152E+00  0.00000E+00 -2.04473E-02
 1.29672E+00  1.70934E+00  0.00000E+00 -1.24573E-02

 1.35729E+00  0.00000E+00  0.00000E+00 -2.52406E-02
 1.35729E+00  3.32725E-02  0.00000E+00 -2.44642E-02
 1.35729E+00  6.65470E-02  0.00000E+00 -2.46284E-02
 1.35729E+00  9.98291E-02  0.00000E+00 -2.44579E-02
 1.35729E+00  1.33128E-01  0.00000E+00 -2.38493E-02
 1.35729E+00  1.66455E-01  0.00000E+00 -2.37143E-02
 1.35729E+00  1.99828E-01  0.00000E+00 -2.33709E-02
 1.35729E+00  2.33266E-01  0.00000E+00 -2.23178E-02
 1.35729E+00  2.66793E-01  0.00000E+00 -2.22387E-02
 1.35729E+00  3.00436E-01  0.00000E+00 -2.41967E-02
 1.35729E+00  3.34227E-01  0.00000E+00 -2.60636E-02
 1.35729E+00  3.68199E-01  0.00000E+00 -2.60092E-02
 1.35729E+00  4.02393E-01  0.00000E+00 -2.58603E-02
 1.35729E+00  4.36852E-01  0.00000E+00 -2.79150E-02
 1.35729E+00  4.71622E-01  0.00000E+00 -3.11992E-02
 1.35729E+00  5.06757E-01  0.00000E+00 -3.32992E-02
 1.35729E+00  5.42313E-01  0.00000E+00 -3.15285E-02
 1.35729E+00  5.78352E-01  0.00000E+00 -2.29651E-02
 1.35729E+00  6.14942E-01  0.00000E+00 -7.84192E-03
 1.35729E+00  6.52154E-01  0.00000E+00  8.44208E-03
 1.35729E+00  6.90069E-01  0.00000E+00  2.03356E-02
 1.35729E+00  7.28772E-01  0.00000E+00  2.42339E-02
 1.35729E+00  7.68354E-01  0.00000E+00  1.91535E-02
 1.35729E+00  8.08916E-01  0.00000E+00  2.03268E-02
 1.35729E+00  8.50564E-01  0.00000E+00  4.86453E-02
 1.35729E+00  8.93417E-01  0.00000E+00  9.26874E-02
 1.35729E+00  9.37597E-01  0.00000E+00  1.18034E-01
 1.35729E+00  9.83241E-01  0.00000E+00  1.26052E-01
 1.35729E+00  1.03049E+00  0.00000E+00  1.53452E-01
 1.35729E+00  1.07951E+00  0.00000E+00  1.95074E-01
 1.35729E+00  1.13045E+00  0.00000E+00  2.01598E-01
 1.35729E+00  1.18351E+00  0.00000E+00  1.88825E-01
 1.35729E+00  1.23886E+00  0.00000E+00  2.21402E-01
 1.35729E+00  1.29672E+00  0.00000E+00  2.41445E-01
 1.35729E+00  1.35729E+00  0.00000E+00  1.59047E-01
 1.35729E+00  1.42081E+00  0.00000E+00  4.98159E-02
 1.35729E+00  1.48752E+00  0.00000E+00 -1.50078E-02
 1.35729E+00  1.55767E+00  0.00000E+00 -3.50530E-02
 1.35729E+00  1.63152E+00  0.00000E+00 -2.84089E-02
 1.35729E+00  1.70934E+00  0.00000E+00 -1.44528E-02

 1.42081E+00  0.00000E+00  0.00000E+00 -1.62542E-02
 1.42081E+00  3.32725E-02  0.00000E+00 -1.60930E-02
 1.42081E+00  6.65470E-02  0.00000E+00 -1.63405E-02
 1.42081E+00  9.98291E-02  0.00000E+00 -1.63063E-02
 1.42081E+00  1.33128E-01  0.00000E+00 -1.59672E-02
 1.42081E+00  1.66455E-01  0.00000E+00 -1.58967E-02
 1.42081E+00  1.99828E-01  0.00000E+00 -1.59988E-02
 1.42081E+00  2.33266E-01  0.00000E+00 -1.60576E-02
 1.42081E+00  2.66793E-01  0.00000E+00 -1.61581E-02
 1.42081E+00  3.00436E-01  0.00000E+00 -1.64175E-02
 1.42081E+00  3.34227E-01  0.00000E+00 -1.68691E-02
 1.42081E+00  3.68199E-01  0.00000E+00 -1.74563E-02
 1.42081E+00  4.02393E-01  0.00000E+00 -1.78280E-02
 1.42081E+00  4.36852E-01  0.00000E+00 -1.76489E-02
 1.42081E+00  4.71622E-01  0.00000E+00 -1.72435E-02
 1.42081E+00  5.06757E-01  0.00000E+00 -1.72288E-02
 1.42081E+00  5.42313E-01  0.00000E+00 -1.82512E-02
 1.42081E+00  5.78352E-01  0.00000E+00 -2.09750E-02
 1.42081E+00  6.14942E-01  0.00000E+00 -2.48292E-02
 1.42081E+00  6.52154E-01  0.00000E+00 -2.72365E-02
 1.42081E+00  6.90069E-01  0.00000E+00 -2.62177E-02
 1.42081E+00  7.28772E-01  0.00000E+00 -2.27709E-02
 1.42081E+00  7.68354E-01  0.00000E+00 -1.77940E-02
 1.42081E+00  8.08916E-01  0.00000E+00 -6.99085E-03
 1.42081E+00  8.50564E-01  0.00000E+00  1.51489E-02
 1.42081E+00  8.93417E-01  0.00000E+00  3.73996E-02
 1.42081E+00  9.37597E-01  0.00000E+00  3.69255E-02
 1.42081E+00  9.83241E-01  0.00000E+00  2.05890E-02
 1.42081E+00  1.03049E+00  0.00000E+00  2.47487E-02
 1.42081E+00  1.07951E+00  0.00000E+00  5.32569E-02
 1.42081E+00  1.13045E+00  0.00000E+00  7.44565E-02
 1.42081E+00  1.18351E+00  0.00000E+00  8.88460E-02
 1.42081E+00  1.23886E+00  0.00000E+00  1.20237E-01
 1.42081E+00  1.29672E+00  0.00000E+00  1.23623E-01
 1.42081E+00  1.35729E+00  0.00000E+00  4.98159E-02
 1.42081E+00  1.42081E+00  0.00000E+00 -4.42515E-03
 1.42081E+00  1.48752E+00  0.00000E+00 -3.65817E-04
 1.42081E+00  1.55767E+00  0.00000E+00 -2.00284E-02
 1.42081E+00  1.63152E+00  0.00000E+00 -3.55202E-02
 1.42081E+00  1.70934E+00  0.00000E+00 -2.05434E-02

 1.48752E+00  0.00000E+00  0.00000E+00 -9.41100E-03
 1.48752E+00  3.32725E-02  0.00000E+00 -9.42645E-03
 1.48752E+00  6.65470E-02  0.00000E+00 -9.31046E-03
 1.48752E+00  9.98291E-02  0.00000E+00 -9.30872E-03
 1.48752E+00  1.33128E-01  0.00000E+00 -9.43290E-03
 1.48752E+00  1.66455E-01  0.00000E+00 -9.49424E-03
 1.48752E+00  1.99828E-01  0.00000E+00 -9.57331E-03
 1.48752E+00  2.33266E-01  0.00000E+00 -9.77419E-03
 1.48752E+00  2.66793E-01  0.00000E+00 -1.00019E-02
 1.48752E+00  3.00436E-01  0.00000E+00 -1.01673E-02
 1.48752E+00  3.34227E-01  0.00000E+00 -1.03176E-02
 1.48752E+00  3.68199E-01  0.00000E+00 -1.05151E-02
 1.48752E+00  4.02393E-01  0.00000E+00 -1.07763E-02
 1.48752E+00  4.36852E-01  0.00000E+00 -1.11112E-02
 1.48752E+00  4.71622E-01  0.00000E+00 -1.15559E-02
 1.48752E+00  5.06757E-01  0.00000E+00 -1.21576E-02
 1.48752E+00  5.42313E-01  0.00000E+00 -1.29424E-02
 1.48752E+00  5.78352E-01  0.00000E+00 -1.39202E-02
 1.48752E+00  6.14942E-01  0.00000E+00 -1.51148E-02
 1.48752E+00  6.52154E-01  0.00000E+00 -1.65725E-02
 1.48752E+00  6.90069E-01  0.00000E+00 -1.82121E-02
 1.48752E+00  7.28772E-01  0.00000E+00 -1.95255E-02
 1.48752E+00  7.68354E-01  0.00000E+00 -2.00390E-02
 1.48752E+00  8.08916E-01  0.00000E+00 -2.03556E-02
 1.48752E+00  8.50564E-01  0.00000E+00 -2.15145E-02
 1.48752E+00  8.93417E-01  0.00000E+00 -2.35171E-02
 1.48752E+00  9.37597E-01  0.00000E+00 -2.55416E-02
 1.48752E+00  9.83241E-01  0.00000E+00 -2.59889E-02
 1.48752E+00  1.03049E+00  0.00000E+00 -2.25638E-02
 1.48752E+00  1.07951E+00  0.00000E+00 -1.57241E-02
 1.48752E+00  1.13045E+00  0.00000E+00 -9.12936E-03
 1.48752E+00  1.18351E+00  0.00000E+00 -7.37995E-03
 1.48752E+00  1.23886E+00  0.00000E+00 -1.44510E-02
 1.48752E+00  1.29672E+00  0.00000E+00 -2.12550E-02
 1.48752E+00  1.35729E+00  0.00000E+00 -1.50078E-02
 1.48752E+00  1.42081E+00  0.00000E+00 -3.65817E-04
 1.48752E+00  1.48752E+00  0.00000E+00  5.44609E-03
 1.48752E+00  1.55767E+00  0.00000E+00 -1.76241E-02
 1.48752E+00  1.63152E+00  0.00000E+00 -3.67711E-02
 1.48752E+00  1.70934E+00  0.00000E+00 -2.81829E-02

 1.55767E+00  0.00000E+00  0.00000E+00 -4.47759E-03
 1.55767E+00  3.32725E-02  0.00000E+00 -4.54876E-03
 1.55767E+00  6.65470E-02  0.00000E+00 -4.46784E-03
 1.55767E+00  9.98291E-02  0.00000E+00 -4.53096E-03
 1.55767E+00  1.33128E-01  0.00000E+00 -4.75115E-03
 1.55767E+00  1.66455E-01  0.00000E+00 -4.89295E-03
 1.55767E+00  1.99828E-01  0.00000E+00 -5.00974E-03
 1.55767E+00  2.33266E-01  0.00000E+00 -5.19459E-03
 1.55767E+00  2.66793E-01  0.00000E+00 -5.37242E-03
 1.55767E+00  3.00436E-01  0.00000E+00 -5.48550E-03
 1.55767E+00  3.34227E-01  0.00000E+00 -5.62917E-03
 1.55767E+00  3.68199E-01  0.00000E+00 -5.89728E-03
 1.55767E+00  4.02393E-01  0.00000E+00 -6.25895E-03
 1.55767E+00  4.36852E-01  0.00000E+00 -6.65453E-03
 1.55767E+00  4.71622E-01  0.00000E+00 -7.04454E-03
 1.55767E+00  5.06757E-01  0.00000E+00 -7.39396E-03
 1.55767E+00  5.42313E-01  0.00000E+00 -7.62637E-03
 1.55767E+00  5.78352E-01  0.00000E+00 -7.63340E-03
 1.55767E+00  6.14942E-01  0.00000E+00 -7.51014E-03
 1.55767E+00  6.52154E-01  0.00000E+00 -7.68292E-03
 1.55767E+00  6.90069E-01  0.00000E+00 -8.50265E-03
 1.55767E+00  7.28772E-01  0.00000E+00 -9.90307E-03
 1.55767E+00  7.68354E-01  0.00000E+00 -1.18167E-02
 1.55767E+00  8.08916E-01  0.00000E+00 -1.47638E-02
 1.55767E+00  8.50564E-01  0.00000E+00 -1.93528E-02
 1.55767E+00  8.93417E-01  0.00000E+00 -2.36887E-02
 1.55767E+00  9.37597E-01  0.00000E+00 -2.41609E-02
 1.55767E+00  9.83241E-01  0.00000E+00 -2.22111E-02
 1.55767E+00  1.03049E+00  0.00000E+00 -2.42344E-02
 1.55767E+00  1.07951E+00  0.00000E+00 -2.97467E-02
 1.55767E+00  1.13045E+00  0.00000E+00 -3.10423E-02
 1.55767E+00  1.18351E+00  0.00000E+00 -3.11431E-02
 1.55767E+00  1.23886E+00  0.00000E+00 -4.07974E-02
 1.55767E+00  1.29672E+00  0.00000E+00 -4.78348E-02
 1.55767E+00  1.35729E+00  0.00000E+00 -3.50530E-02
 1.55767E+00  1.42081E+00  0.00000E+00 -2.00284E-02
 1.55767E+00  1.48752E+00  0.00000E+00 -1.76241E-02
 1.55767E+00  1.55767E+00  0.00000E+00 -2.46301E-02
 1.55767E+00  1.63152E+00  0.00000E+00 -3.09604E-02
 1.55767E+00  1.70934E+00  0.00000E+00 -2.71081E-02

 1.63152E+00  0.00000E+00  0.00000E+00 -1.55150E-03
 1.63152E+00  3.32725E-02  0.00000E+00 -1.61591E-03
 1.63152E+00  6.65470E-02  0.00000E+00 -1.70114E-03
 1.63152E+00  9.98291E-02  0.00000E+00 -1.81551E-03
 1.63152E+00  1.33128E-01  0.00000E+00 -1.95318E-03
 1.63152E+00  1.66455E-01  0.00000E+00 -2.10229E-03
 1.63152E+00  1.99828E-01  0.00000E+00 -2.26565E-03
 1.63152E+00  2.33266E-01  0.00000E+00 -2.43083E-03
 1.63152E+00  2.66793E-01  0.00000E+00 -2.52267E-03
 1.63152E+00  3.00436E-01  0.00000E+00 -2.52276E-03
 1.63152E+00  3.34227E-01  0.00000E+00 -2.62192E-03
 1.63152E+00  3.68199E-01  0.00000E+00 -2.96065E-03
 1.63152E+00  4.02393E-01  0.00000E+00 -3.31494E-03
 1.63152E+00  4.36852E-01  0.00000E+00 -3.41176E-03
 1.63152E+00  4.71622E-01  0.00000E+00 -3.29753E-03
 1.63152E+00  5.06757E-01  0.00000E+00 -3.15642E-03
 1.63152E+00  5.42313E-01  0.00000E+00 -3.18637E-03
 1.63152E+00  5.78352E-01  0.00000E+00 -3.59659E-03
 1.63152E+00  6.14942E-01  0.00000E+00 -4.32653E-03
 1.63152E+00  6.52154E-01  0.00000E+00 -4.87589E-03
 1.63152E+00  6.90069E-01  0.00000E+00 -4.90138E-03
 1.63152E+00  7.28772E-01  0.00000E+00 -4.78305E-03
 1.63152E+00  7.68354E-01  0.00000E+00 -4.96811E-03
 1.63152E+00  8.08916E-01  0.00000E+00 -5.14957E-03
 1.63152E+00  8.50564E-01  0.00000E+00 -4.74950E-03
 1.63152E+00  8.93417E-01  0.00000E+00 -4.19743E-03
 1.63152E+00  9.37597E-01  0.00000E+00 -4.69272E-03
 1.63152E+00  9.83241E-01  0.00000E+00 -7.18052E-03
 1.63152E+00  1.03049E+00  0.00000E+00 -1.22242E-02
 1.63152E+00  1.07951E+00  0.00000E+00 -1.77941E-02
 1.63152E+00  1.13045E+00  0.00000E+00 -1.92683E-02
 1.63152E+00  1.18351E+00  0.00000E+00 -1.71699E-02
 1.63152E+00  1.23886E+00  0.00000E+00 -1.66811E-02
 1.63152E+00  1.29672E+00  0.00000E+00 -2.04473E-02
 1.63152E+00  1.35729E+00  0.00000E+00 -2.84089E-02
 1.63152E+00  1.42081E+00  0.00000E+00 -3.55202E-02
 1.63152E+00  1.48752E+00  0.00000E+00 -3.67711E-02
 1.63152E+00  1.55767E+00  0.00000E+00 -3.09604E-02
 1.63152E+00  1.63152E+00  0.00000E+00 -2.70410E-02
 1.63152E+00  1.70934E+00  0.00000E+00 -2.46815E-02

 1.70934E+00  0.00000E+00  0.00000E+00 -3.68107E-04
 1.70934E+00  3.32725E-02  0.00000E+00 -3.76558E-04
 1.70934E+00  6.65470E-02  0.00000E+00 -4.33571E-04
 1.70934E+00  9.98291E-02  0.00000E+00 -5.22890E-04
 1.70934E+00  1.33128E-01  0.00000E+00 -6.25684E-04
 1.70934E+00  1.66455E-01  0.00000E+00 -7.32893E-04
 1.70934E+00  1.99828E-01  0.00000E+00 -8.34831E-04
 1.70934E+00  2.33266E-01  0.00000E+00 -9.23463E-04
 1.70934E+00  2.66793E-01  0.00000E+00 -9.96923E-04
 1.70934E+00  3.00436E-01  0.00000E+00 -1.05539E-03
 1.70934E+00  3.34227E-01  0.00000E+00 -1.10165E-03
 1.70934E+00  3.68199E-01  0.00000E+00 -1.14522E-03
 1.70934E+00  4.02393E-01  0.00000E+00 -1.22016E-03
 1.70934E+00  4.36852E-01  0.00000E+00 -1.35579E-03
 1.70934E+00  4.71622E-01  0.00000E+00 -1.50233E-03
 1.70934E+00  5.06757E-01  0.00000E+00 -1.58015E-03
 1.70934E+00  5.42313E-01  0.00000E+00 -1.58844E-03
 1.70934E+00  5.78352E-01  0.00000E+00 -1.58998E-03
 1.70934E+00  6.14942E-01  0.00000E+00 -1.63186E-03
 1.70934E+00  6.52154E-01  0.00000E+00 -1.73176E-03
 1.70934E+00  6.90069E-01  0.00000E+00 -1.89552E-03
 1.70934E+00  7.28772E-01  0.00000E+00 -2.09529E-03
 1.70934E+00  7.68354E-01  0.00000E+00 -2.30295E-03
 1.70934E+00  8.08916E-01  0.00000E+00 -2.54907E-03
 1.70934E+00  8.50564E-01  0.00000E+00 -2.88601E-03
 1.70934E+00  8.93417E-01  0.00000E+00 -3.28971E-03
 1.70934E+00  9.37597E-01  0.00000E+00 -3.68008E-03
 1.70934E+00  9.83241E-01  0.00000E+00 -4.03090E-03
 1.70934E+00  1.03049E+00  0.00000E+00 -4.38318E-03
 1.70934E+00  1.07951E+00  0.00000E+00 -5.00275E-03
 1.70934E+00  1.13045E+00  0.00000E+00 -6.37320E-03
 1.70934E+00  1.18351E+00  0.00000E+00 -8.43631E-03
 1.70934E+00  1.23886E+00  0.00000E+00 -1.06231E-02
 1.70934E+00  1.29672E+00  0.00000E+00 -1.24573E-02
 1.70934E+00  1.35729E+00  0.00000E+00 -1.44528E-02
 1.70934E+00  1.42081E+00  0.00000E+00 -2.05434E-02
 1.70934E+00  1.48752E+00  0.00000E+00 -2.81829E-02
 1.70934E+00  1.55767E+00  0.00000E+00 -2.71081E-02
 1.70934E+00  1.63152E+00  0.00000E+00 -2.46815E-02
 1.70934E+00  1.70934E+00  0.00000E+00 -2.23798E-02



==> anc/V_Lambda2.5kF_kF0.40 <==
 0.00000E+00  0.00000E+00 -8.72493E+01 -7.07497E+01
 0.00000E+00  3.69694E-02 -8.71278E+01 -7.06807E+01
 0.00000E+00  7.39411E-02 -8.67661E+01 -7.03872E+01
 0.00000E+00  1.10921E-01 -8.61724E+01 -7.00277E+01
 0.00000E+00  1.47920E-01 -8.53609E+01 -6.95695E+01
 0.00000E+00  1.84950E-01 -8.43499E+01 -6.88533E+01
 0.00000E+00  2.22031E-01 -8.31607E+01 -6.79658E+01
 0.00000E+00  2.59185E-01 -8.18160E+01 -6.70166E+01
 0.00000E+00  2.96437E-01 -8.03396E+01 -6.59357E+01
 0.00000E+00  3.33818E-01 -7.87544E+01 -6.46709E+01
 0.00000E+00  3.71363E-01 -7.70828E+01 -6.33315E+01
 0.00000E+00  4.09110E-01 -7.53454E+01 -6.20142E+01
 0.00000E+00  4.47103E-01 -7.35612E+01 -6.06450E+01
 0.00000E+00  4.85391E-01 -7.17467E+01 -5.91264E+01
 0.00000E+00  5.24025E-01 -6.99154E+01 -5.75094E+01
 0.00000E+00  5.63063E-01 -6.80752E+01 -5.59011E+01
 0.00000E+00  6.02570E-01 -6.62243E+01 -5.43276E+01
 0.00000E+00  6.42614E-01 -6.43419E+01 -5.27413E+01
 0.00000E+00  6.83269E-01 -6.23712E+01 -5.11487E+01
 0.00000E+00  7.24616E-01 -6.01865E+01 -4.96354E+01
 0.00000E+00  7.66744E-01 -5.75339E+01 -4.80977E+01
 0.00000E+00  8.09746E-01 -5.39411E+01 -4.59318E+01
 0.00000E+00  8.53726E-01 -4.86484E+01 -4.21848E+01
 0.00000E+00  8.98795E-01 -4.08127E+01 -3.58698E+01
 0.00000E+00  9.45072E-01 -3.03717E+01 -2.67960E+01
 0.00000E+00  9.92685E-01 -1.90097E+01 -1.65937E+01
 0.00000E+00  1.04177E+00 -9.41230E+00 -7.94612E+00
 0.00000E+00  1.09249E+00 -3.32619E+00 -2.58318E+00
 0.00000E+00  1.14499E+00 -6.93973E-01 -4.17946E-01
 0.00000E+00  1.19945E+00 -6.21240E-02 -2.04796E-02
 0.00000E+00  1.25606E+00 -1.50696E-03 -4.55970E-02
 0.00000E+00  1.31501E+00 -4.93712E-06 -5.30429E-02
 0.00000E+00  1.37651E+00 -1.07240E-09 -4.21215E-02
 0.00000E+00  1.44080E+00  6.80471E-10 -3.16812E-02
 0.00000E+00  1.50810E+00  0.00000E+00 -2.22727E-02
 0.00000E+00  1.57868E+00  0.00000E+00 -1.43027E-02
 0.00000E+00  1.65280E+00  0.00000E+00 -8.08569E-03
 0.00000E+00  1.73075E+00  0.00000E+00 -3.76707E-03
 0.00000E+00  1.81280E+00  0.00000E+00 -1.29755E-03
 0.00000E+00  1.89927E+00  0.00000E+00 -2.85616E-04

 3.69694E-02  0.00000E+00 -8.71278E+01 -7.06807E+01
 3.69694E-02  3.69694E-02 -8.70072E+01 -7.06260E+01
 3.69694E-02  7.39411E-02 -8.66479E+01 -7.04258E+01
 3.69694E-02  1.10921E-01 -8.60581E+01 -7.00734E+01
 3.69694E-02  1.47920E-01 -8.52518E+01 -6.95432E+01
 3.69694E-02  1.84950E-01 -8.42470E+01 -6.88215E+01
 3.69694E-02  2.22031E-01 -8.30646E+01 -6.79341E+01
 3.69694E-02  2.59185E-01 -8.17271E+01 -6.69239E+01
 3.69694E-02  2.96437E-01 -8.02578E+01 -6.58461E+01
 3.69694E-02  3.33818E-01 -7.86797E+01 -6.47205E+01
 3.69694E-02  3.71363E-01 -7.70147E+01 -6.34527E+01
 3.69694E-02  4.09110E-01 -7.52835E+01 -6.19720E+01
 3.69694E-02  4.47103E-01 -7.35049E+01 -6.03947E+01
 3.69694E-02  4.85391E-01 -7.16955E+01 -5.88642E+01
 3.69694E-02  5.24025E-01 -6.98687E+01 -5.73840E+01
 3.69694E-02  5.63063E-01 -6.80325E+01 -5.58964E+01
 3.69694E-02  6.02570E-01 -6.61850E+01 -5.43739E+01
 3.69694E-02  6.42614E-01 -6.43056E+01 -5.28030E+01
 3.69694E-02  6.83269E-01 -6.23376E+01 -5.12098E+01
 3.69694E-02  7.24616E-01 -6.01554E+01 -4.96703E+01
 3.69694E-02  7.66744E-01 -5.75051E+01 -4.80802E+01
 3.69694E-02  8.09746E-01 -5.39148E+01 -4.58735E+01
 3.69694E-02  8.53726E-01 -4.86252E+01 -4.21361E+01
 3.69694E-02  8.98795E-01 -4.07938E+01 -3.58562E+01
 3.69694E-02  9.45072E-01 -3.03582E+01 -2.67915E+01
 3.69694E-02  9.92685E-01 -1.90016E+01 -1.65720E+01
 3.69694E-02  1.04177E+00 -9.40856E+00 -7.91777E+00
 3.69694E-02  1.09249E+00 -3.32495E+00 -2.56738E+00
 3.69694E-02  1.14499E+00 -6.93729E-01 -4.14004E-01
 3.69694E-02  1.19945E+00 -6.21032E-02 -1.98900E-02
 3.69694E-02  1.25606E+00 -1.50647E-03 -4.58012E-02
 3.69694E-02  1.31501E+00 -4.93751E-06 -5.39243E-02
 3.69694E-02  1.37651E+00 -7.55506E-10 -4.26915E-02
 3.69694E-02  1.44080E+00  7.78563E-12 -3.15914E-02
 3.69694E-02  1.50810E+00  0.00000E+00 -2.23015E-02
 3.69694E-02  1.57868E+00  0.00000E+00 -1.45003E-02
 3.69694E-02  1.65280E+00  0.00000E+00 -8.07663E-03
 3.69694E-02  1.73075E+00  0.00000E+00 -3.74960E-03
 3.69694E-02  1.81280E+00  0.00000E+00 -1.34577E-03
 3.69694E-02  1.89927E+00  0.00000E+00 -3.00815E-04

 7.39411E-02  0.00000E+00 -8.67661E+01 -7.03872E+01
 7.39411E-02  3.69694E-02 -8.66479E+01 -7.04258E+01
 7.39411E-02  7.39411E-02 -8.62958E+01 -7.01358E+01
 7.39411E-02  1.10921E-01 -8.57177E+01 -6.97830E+01
 7.39411E-02  1.47920E-01 -8.49267E+01 -6.93563E+01
 7.39411E-02  1.84950E-01 -8.39400E+01 -6.86230E+01
 7.39411E-02  2.22031E-01 -8.27777E+01 -6.76639E+01
 7.39411E-02  2.59185E-01 -8.14613E+01 -6.66267E+01
 7.39411E-02  2.96437E-01 -8.00134E+01 -6.55499E+01
 7.39411E-02  3.33818E-01 -7.84561E+01 -6.44254E+01
 7.39411E-02  3.71363E-01 -7.68109E+01 -6.31684E+01
 7.39411E-02  4.09110E-01 -7.50981E+01 -6.17212E+01
 7.39411E-02  4.47103E-01 -7.33363E+01 -6.01982E+01
 7.39411E-02  4.85391E-01 -7.15420E+01 -5.87345E+01
 7.39411E-02  5.24025E-01 -6.97286E+01 -5.73076E+01
 7.39411E-02  5.63063E-01 -6.79043E+01 -5.58294E+01
 7.39411E-02  6.02570E-01 -6.60674E+01 -5.42977E+01
 7.39411E-02  6.42614E-01 -6.41973E+01 -5.27692E+01
 7.39411E-02  6.83269E-01 -6.22376E+01 -5.12785E+01
 7.39411E-02  7.24616E-01 -6.00628E+01 -4.98088E+01
 7.39411E-02  7.66744E-01 -5.74198E+01 -4.81854E+01
 7.39411E-02  8.09746E-01 -5.38372E+01 -4.58926E+01
 7.39411E-02  8.53726E-01 -4.85572E+01 -4.20880E+01
 7.39411E-02  8.98795E-01 -4.07383E+01 -3.57759E+01
 7.39411E-02  9.45072E-01 -3.03184E+01 -2.67064E+01
 7.39411E-02  9.92685E-01 -1.89779E+01 -1.64993E+01
 7.39411E-02  1.04177E+00 -9.39744E+00 -7.86354E+00
 7.39411E-02  1.09249E+00 -3.32123E+00 -2.53097E+00
 7.39411E-02  1.14499E+00 -6.92989E-01 -3.92549E-01
 7.39411E-02  1.19945E+00 -6.20398E-02 -9.70247E-03
 7.39411E-02  1.25606E+00 -1.50499E-03 -4.20395E-02
 7.39411E-02  1.31501E+00 -4.93281E-06 -5.24283E-02
 7.39411E-02  1.37651E+00 -7.42917E-10 -4.20834E-02
 7.39411E-02  1.44080E+00  7.00570E-12 -3.13763E-02
 7.39411E-02  1.50810E+00  0.00000E+00 -2.19786E-02
 7.39411E-02  1.57868E+00  0.00000E+00 -1.41587E-02
 7.39411E-02  1.65280E+00  0.00000E+00 -8.02084E-03
 7.39411E-02  1.73075E+00  0.00000E+00 -3.80758E-03
 7.39411E-02  1.81280E+00  0.00000E+00 -1.39016E-03
 7.39411E-02  1.89927E+00  0.00000E+00 -3.38227E-04

 1.10921E-01  0.00000E+00 -8.61724E+01 -7.00277E+01
 1.10921E-01  3.69694E-02 -8.60581E+01 -7.00734E+01
 1.10921E-01  7.39411E-02 -8.57177E+01 -6.97830E+01
 1.10921E-01  1.10921E-01 -8.51582E+01 -6.93800E+01
 1.10921E-01  1.47920E-01 -8.43917E+01 -6.89139E+01
 1.10921E-01  1.84950E-01 -8.34342E+01 -6.82561E+01
 1.10921E-01  2.22031E-01 -8.23043E+01 -6.73801E+01
 1.10921E-01  2.59185E-01 -8.10221E+01 -6.63176E+01
 1.10921E-01  2.96437E-01 -7.96087E+01 -6.51753E+01
 1.10921E-01  3.33818E-01 -7.80854E+01 -6.40266E+01
 1.10921E-01  3.71363E-01 -7.64725E+01 -6.27987E+01
 1.10921E-01  4.09110E-01 -7.47899E+01 -6.14249E+01
 1.10921E-01  4.47103E-01 -7.30557E+01 -5.99774E+01
 1.10921E-01  4.85391E-01 -7.12864E+01 -5.85476E+01
 1.10921E-01  5.24025E-01 -6.94955E+01 -5.71225E+01
 1.10921E-01  5.63063E-01 -6.76911E+01 -5.56457E+01
 1.10921E-01  6.02570E-01 -6.58718E+01 -5.41406E+01
 1.10921E-01  6.42614E-01 -6.40174E+01 -5.26849E+01
 1.10921E-01  6.83269E-01 -6.20717E+01 -5.12979E+01
 1.10921E-01  7.24616E-01 -5.99099E+01 -4.98884E+01
 1.10921E-01  7.66744E-01 -5.72794E+01 -4.82293E+01
 1.10921E-01  8.09746E-01 -5.37102E+01 -4.58515E+01
 1.10921E-01  8.53726E-01 -4.84462E+01 -4.19788E+01
 1.10921E-01  8.98795E-01 -4.06481E+01 -3.56406E+01
 1.10921E-01  9.45072E-01 -3.02536E+01 -2.65925E+01
 1.10921E-01  9.92685E-01 -1.89390E+01 -1.64315E+01
 1.10921E-01  1.04177E+00 -9.37905E+00 -7.82423E+00
 1.10921E-01  1.09249E+00 -3.31502E+00 -2.49434E+00
 1.10921E-01  1.14499E+00 -6.91746E-01 -3.59914E-01
 1.10921E-01  1.19945E+00 -6.19327E-02  8.08093E-03
 1.10921E-01  1.25606E+00 -1.50247E-03 -3.61490E-02
 1.10921E-01  1.31501E+00 -4.92479E-06 -5.06389E-02
 1.10921E-01  1.37651E+00 -7.46661E-10 -4.14433E-02
 1.10921E-01  1.44080E+00 -2.54704E-12 -3.10314E-02
 1.10921E-01  1.50810E+00  0.00000E+00 -2.16006E-02
 1.10921E-01  1.57868E+00  0.00000E+00 -1.38442E-02
 1.10921E-01  1.65280E+00  0.00000E+00 -7.95373E-03
 1.10921E-01  1.73075E+00  0.00000E+00 -3.84551E-03
 1.10921E-01  1.81280E+00  0.00000E+00 -1.44387E-03
 1.10921E-01  1.89927E+00  0.00000E+00 -4.02432E-04

 1.47920E-01  0.00000E+00 -8.53609E+01 -6.95695E+01
 1.47920E-01  3.69694E-02 -8.52518E+01 -6.95432E+01
 1.47920E-01  7.39411E-02 -8.49267E+01 -6.93563E+01
 1.47920E-01  1.10921E-01 -8.43917E+01 -6.89139E+01
 1.47920E-01  1.47920E-01 -8.36577E+01 -6.83116E+01
 1.47920E-01  1.84950E-01 -8.27389E+01 -6.77458E+01
 1.47920E-01  2.22031E-01 -8.16521E+01 -6.70220E+01
 1.47920E-01  2.59185E-01 -8.04155E+01 -6.59504E+01
 1.47920E-01  2.96437E-01 -7.90486E+01 -6.47475E+01
 1.47920E-01  3.33818E-01 -7.75710E+01 -6.36105E+01
 1.47920E-01  3.71363E-01 -7.60021E+01 -6.24330E+01
 1.47920E-01  4.09110E-01 -7.43607E+01 -6.10963E+01
 1.47920E-01  4.47103E-01 -7.26645E+01 -5.96634E+01
 1.47920E-01  4.85391E-01 -7.09297E+01 -5.82307E+01
 1.47920E-01  5.24025E-01 -6.91698E+01 -5.68090E+01
 1.47920E-01  5.63063E-01 -6.73932E+01 -5.53731E+01
 1.47920E-01  6.02570E-01 -6.55986E+01 -5.39453E+01
 1.47920E-01  6.42614E-01 -6.37662E+01 -5.25758E+01
 1.47920E-01  6.83269E-01 -6.18403E+01 -5.12589E+01
 1.47920E-01  7.24616E-01 -5.96967E+01 -4.98833E+01
 1.47920E-01  7.66744E-01 -5.70840E+01 -4.82097E+01
 1.47920E-01  8.09746E-01 -5.35337E+01 -4.57846E+01
 1.47920E-01  8.53726E-01 -4.82923E+01 -4.18556E+01
 1.47920E-01  8.98795E-01 -4.05232E+01 -3.54854E+01
 1.47920E-01  9.45072E-01 -3.01638E+01 -2.64620E+01
 1.47920E-01  9.92685E-01 -1.88850E+01 -1.63601E+01
 1.47920E-01  1.04177E+00 -9.35344E+00 -7.78633E+00
 1.47920E-01  1.09249E+00 -3.30634E+00 -2.45317E+00
 1.47920E-01  1.14499E+00 -6.90005E-01 -3.19070E-01
 1.47920E-01  1.19945E+00 -6.17824E-02  3.08933E-02
 1.47920E-01  1.25606E+00 -1.49893E-03 -2.88423E-02
 1.47920E-01  1.31501E+00 -4.91349E-06 -4.87271E-02
 1.47920E-01  1.37651E+00 -7.46844E-10 -4.09354E-02
 1.47920E-01  1.44080E+00  3.61391E-12 -3.08127E-02
 1.47920E-01  1.50810E+00  0.00000E+00 -2.14397E-02
 1.47920E-01  1.57868E+00  0.00000E+00 -1.37540E-02
 1.47920E-01  1.65280E+00  0.00000E+00 -7.96654E-03
 1.47920E-01  1.73075E+00  0.00000E+00 -3.91105E-03
 1.47920E-01  1.81280E+00  0.00000E+00 -1.53196E-03
 1.47920E-01  1.89927E+00  0.00000E+00 -4.89324E-04

 1.84950E-01  0.00000E+00 -8.43499E+01 -6.88533E+01
 1.84950E-01  3.69694E-02 -8.42470E+01 -6.88215E+01
 1.84950E-01  7.39411E-02 -8.39400E+01 -6.86230E+01
 1.84950E-01  1.10921E-01 -8.34342E+01 -6.82561E+01
 1.84950E-01  1.47920E-01 -8.27389E+01 -6.77458E+01
 1.84950E-01  1.84950E-01 -8.18665E+01 -6.71264E+01
 1.84950E-01  2.22031E-01 -8.08314E+01 -6.63308E+01
 1.84950E-01  2.59185E-01 -7.96501E+01 -6.53136E+01
 1.84950E-01  2.96437E-01 -7.83396E+01 -6.41957E+01
 1.84950E-01  3.33818E-01 -7.69181E+01 -6.30786E+01
 1.84950E-01  3.71363E-01 -7.54033E+01 -6.19050E+01
 1.84950E-01  4.09110E-01 -7.38130E+01 -6.06128E+01
 1.84950E-01  4.47103E-01 -7.21644E+01 -5.92444E+01
 1.84950E-01  4.85391E-01 -7.04731E+01 -5.78611E+01
 1.84950E-01  5.24025E-01 -6.87525E+01 -5.64797E+01
 1.84950E-01  5.63063E-01 -6.70111E+01 -5.50965E+01
 1.84950E-01  6.02570E-01 -6.52481E+01 -5.37389E+01
 1.84950E-01  6.42614E-01 -6.34440E+01 -5.24485E+01
 1.84950E-01  6.83269E-01 -6.15435E+01 -5.12107E+01
 1.84950E-01  7.24616E-01 -5.94234E+01 -4.99072E+01
 1.84950E-01  7.66744E-01 -5.68336E+01 -4.82841E+01
 1.84950E-01  8.09746E-01 -5.33077E+01 -4.58522E+01
 1.84950E-01  8.53726E-01 -4.80955E+01 -4.18312E+01
 1.84950E-01  8.98795E-01 -4.03635E+01 -3.53476E+01
 1.84950E-01  9.45072E-01 -3.00491E+01 -2.62875E+01
 1.84950E-01  9.92685E-01 -1.88159E+01 -1.62244E+01
 1.84950E-01  1.04177E+00 -9.32066E+00 -7.69435E+00
 1.84950E-01  1.09249E+00 -3.29522E+00 -2.38271E+00
 1.84950E-01  1.14499E+00 -6.87772E-01 -2.67528E-01
 1.84950E-01  1.19945E+00 -6.15895E-02  5.84495E-02
 1.84950E-01  1.25606E+00 -1.49439E-03 -1.83057E-02
 1.84950E-01  1.31501E+00 -4.89899E-06 -4.48790E-02
 1.84950E-01  1.37651E+00 -7.41519E-10 -3.99066E-02
 1.84950E-01  1.44080E+00  4.75701E-12 -3.10266E-02
 1.84950E-01  1.50810E+00  0.00000E+00 -2.15528E-02
 1.84950E-01  1.57868E+00  0.00000E+00 -1.36608E-02
 1.84950E-01  1.65280E+00  0.00000E+00 -8.13616E-03
 1.84950E-01  1.73075E+00  0.00000E+00 -4.13800E-03
 1.84950E-01  1.81280E+00  0.00000E+00 -1.67488E-03
 1.84950E-01  1.89927E+00  0.00000E+00 -5.88238E-04

 2.22031E-01  0.00000E+00 -8.31607E+01 -6.79658E+01
 2.22031E-01  3.69694E-02 -8.30646E+01 -6.79341E+01
 2.22031E-01  7.39411E-02 -8.27777E+01 -6.76639E+01
 2.22031E-01  1.10921E-01 -8.23043E+01 -6.73801E+01
 2.22031E-01  1.47920E-01 -8.16521E+01 -6.70220E+01
 2.22031E-01  1.84950E-01 -8.08314E+01 -6.63308E+01
 2.22031E-01  2.22031E-01 -7.98547E+01 -6.54362E+01
 2.22031E-01  2.59185E-01 -7.87358E+01 -6.45197E+01
 2.22031E-01  2.96437E-01 -7.74898E+01 -6.35345E+01
 2.22031E-01  3.33818E-01 -7.61327E+01 -6.24224E+01
 2.22031E-01  3.71363E-01 -7.46807E+01 -6.12261E+01
 2.22031E-01  4.09110E-01 -7.31503E+01 -5.99949E+01
 2.22031E-01  4.47103E-01 -7.15577E+01 -5.87281E+01
 2.22031E-01  4.85391E-01 -6.99181E+01 -5.74171E+01
 2.22031E-01  5.24025E-01 -6.82446E+01 -5.60909E+01
 2.22031E-01  5.63063E-01 -6.65458E+01 -5.47909E+01
 2.22031E-01  6.02570E-01 -6.48209E+01 -5.35430E+01
 2.22031E-01  6.42614E-01 -6.30511E+01 -5.23503E+01
 2.22031E-01  6.83269E-01 -6.11816E+01 -5.11796E+01
 2.22031E-01  7.24616E-01 -5.90903E+01 -4.99276E+01
 2.22031E-01  7.66744E-01 -5.65284E+01 -4.83467E+01
 2.22031E-01  8.09746E-01 -5.30324E+01 -4.59114E+01
 2.22031E-01  8.53726E-01 -4.78559E+01 -4.18069E+01
 2.22031E-01  8.98795E-01 -4.01692E+01 -3.52107E+01
 2.22031E-01  9.45072E-01 -2.99096E+01 -2.60924E+01
 2.22031E-01  9.92685E-01 -1.87320E+01 -1.60389E+01
 2.22031E-01  1.04177E+00 -9.28079E+00 -7.55194E+00
 2.22031E-01  1.09249E+00 -3.28170E+00 -2.28905E+00
 2.22031E-01  1.14499E+00 -6.85055E-01 -2.10355E-01
 2.22031E-01  1.19945E+00 -6.13547E-02  9.34583E-02
 2.22031E-01  1.25606E+00 -1.48886E-03  1.24148E-04
 2.22031E-01  1.31501E+00 -4.88134E-06 -3.90194E-02
 2.22031E-01  1.37651E+00 -7.39865E-10 -3.96365E-02
 2.22031E-01  1.44080E+00  3.72393E-12 -3.13094E-02
 2.22031E-01  1.50810E+00  0.00000E+00 -2.16114E-02
 2.22031E-01  1.57868E+00  0.00000E+00 -1.36910E-02
 2.22031E-01  1.65280E+00  0.00000E+00 -8.32158E-03
 2.22031E-01  1.73075E+00  0.00000E+00 -4.36708E-03
 2.22031E-01  1.81280E+00  0.00000E+00 -1.83834E-03
 2.22031E-01  1.89927E+00  0.00000E+00 -6.73700E-04

 2.59185E-01  0.00000E+00 -8.18160E+01 -6.70166E+01
 2.59185E-01  3.69694E-02 -8.17271E+01 -6.69239E+01
 2.59185E-01  7.39411E-02 -8.14613E+01 -6.66267E+01
 2.59185E-01  1.10921E-01 -8.10221E+01 -6.63176E+01
 2.59185E-01  1.47920E-01 -8.04155E+01 -6.59504E+01
 2.59185E-01  1.84950E-01 -7.96501E+01 -6.53136E+01
 2.59185E-01  2.22031E-01 -7.87358E+01 -6.45197E+01
 2.59185E-01  2.59185E-01 -7.76843E+01 -6.37088E+01
 2.59185E-01  2.96437E-01 -7.65085E+01 -6.27811E+01
 2.59185E-01  3.33818E-01 -7.52222E+01 -6.16566E+01
 2.59185E-01  3.71363E-01 -7.38399E+01 -6.04562E+01
 2.59185E-01  4.09110E-01 -7.23766E+01 -5.92971E+01
 2.59185E-01  4.47103E-01 -7.08474E+01 -5.81269E+01
 2.59185E-01  4.85391E-01 -6.92668E+01 -5.68702E+01
 2.59185E-01  5.24025E-01 -6.76475E+01 -5.55961E+01
 2.59185E-01  5.63063E-01 -6.59981E+01 -5.44265E+01
 2.59185E-01  6.02570E-01 -6.43178E+01 -5.33635E+01
 2.59185E-01  6.42614E-01 -6.25881E+01 -5.23027E+01
 2.59185E-01  6.83269E-01 -6.07551E+01 -5.11608E+01
 2.59185E-01  7.24616E-01 -5.86976E+01 -4.98825E+01
 2.59185E-01  7.66744E-01 -5.61689E+01 -4.82681E+01
 2.59185E-01  8.09746E-01 -5.27082E+01 -4.58016E+01
 2.59185E-01  8.53726E-01 -4.75738E+01 -4.16707E+01
 2.59185E-01  8.98795E-01 -3.99406E+01 -3.50518E+01
 2.59185E-01  9.45072E-01 -2.97455E+01 -2.59081E+01
 2.59185E-01  9.92685E-01 -1.86333E+01 -1.58415E+01
 2.59185E-01  1.04177E+00 -9.23393E+00 -7.38530E+00
 2.59185E-01  1.09249E+00 -3.26581E+00 -2.18593E+00
 2.59185E-01  1.14499E+00 -6.81862E-01 -1.51612E-01
 2.59185E-01  1.19945E+00 -6.10789E-02  1.36947E-01
 2.59185E-01  1.25606E+00 -1.48237E-03  2.79532E-02
 2.59185E-01  1.31501E+00 -4.86063E-06 -3.14876E-02
 2.59185E-01  1.37651E+00 -7.34181E-10 -4.06551E-02
 2.59185E-01  1.44080E+00  1.94855E-12 -3.12378E-02
 2.59185E-01  1.50810E+00  0.00000E+00 -2.13989E-02
 2.59185E-01  1.57868E+00  0.00000E+00 -1.39641E-02
 2.59185E-01  1.65280E+00  0.00000E+00 -8.39463E-03
 2.59185E-01  1.73075E+00  0.00000E+00 -4.44492E-03
 2.59185E-01  1.81280E+00  0.00000E+00 -1.98256E-03
 2.59185E-01  1.89927E+00  0.00000E+00 -7.30013E-04

 2.96437E-01  0.00000E+00 -8.03396E+01 -6.59357E+01
 2.96437E-01  3.69694E-02 -8.02578E+01 -6.58461E+01
 2.96437E-01  7.39411E-02 -8.00134E+01 -6.55499E+01
 2.96437E-01  1.10921E-01 -7.96087E+01 -6.51753E+01
 2.96437E-01  1.47920E-01 -7.90486E+01 -6.47475E+01
 2.96437E-01  1.84950E-01 -7.83396E+01 -6.41957E+01
 2.96437E-01  2.22031E-01 -7.74898E+01 -6.35345E+01
 2.96437E-01  2.59185E-01 -7.65085E+01 -6.27811E+01
 2.96437E-01  2.96437E-01 -7.54065E+01 -6.18705E+01
 2.96437E-01  3.33818E-01 -7.41953E+01 -6.07747E+01
 2.96437E-01  3.71363E-01 -7.28877E+01 -5.96245E+01
 2.96437E-01  4.09110E-01 -7.14972E+01 -5.85368E+01
 2.96437E-01  4.47103E-01 -7.00374E+01 -5.74482E+01
 2.96437E-01  4.85391E-01 -6.85221E+01 -5.62733E+01
 2.96437E-01  5.24025E-01 -6.69634E+01 -5.50981E+01
 2.96437E-01  5.63063E-01 -6.53694E+01 -5.40693E+01
 2.96437E-01  6.02570E-01 -6.37397E+01 -5.31618E+01
 2.96437E-01  6.42614E-01 -6.20558E+01 -5.22022E+01
 2.96437E-01  6.83269E-01 -6.02646E+01 -5.10768E+01
 2.96437E-01  7.24616E-01 -5.82461E+01 -4.97661E+01
 2.96437E-01  7.66744E-01 -5.57555E+01 -4.81092E+01
 2.96437E-01  8.09746E-01 -5.23356E+01 -4.56128E+01
 2.96437E-01  8.53726E-01 -4.72496E+01 -4.14824E+01
 2.96437E-01  8.98795E-01 -3.96781E+01 -3.48806E+01
 2.96437E-01  9.45072E-01 -2.95572E+01 -2.57398E+01
 2.96437E-01  9.92685E-01 -1.85201E+01 -1.56674E+01
 2.96437E-01  1.04177E+00 -9.18022E+00 -7.23217E+00
 2.96437E-01  1.09249E+00 -3.24760E+00 -2.07998E+00
 2.96437E-01  1.14499E+00 -6.78207E-01 -8.45444E-02
 2.96437E-01  1.19945E+00 -6.07633E-02  1.81694E-01
 2.96437E-01  1.25606E+00 -1.47494E-03  5.39182E-02
 2.96437E-01  1.31501E+00 -4.83694E-06 -2.21600E-02
 2.96437E-01  1.37651E+00 -7.30975E-10 -3.91809E-02
 2.96437E-01  1.44080E+00  5.85853E-13 -3.08691E-02
 2.96437E-01  1.50810E+00  0.00000E+00 -2.14315E-02
 2.96437E-01  1.57868E+00  0.00000E+00 -1.42157E-02
 2.96437E-01  1.65280E+00  0.00000E+00 -8.48424E-03
 2.96437E-01  1.73075E+00  0.00000E+00 -4.53076E-03
 2.96437E-01  1.81280E+00  0.00000E+00 -2.10494E-03
 2.96437E-01  1.89927E+00  0.00000E+00 -7.87029E-04

 3.33818E-01  0.00000E+00 -7.87544E+01 -6.46709E+01
 3.33818E-01  3.69694E-02 -7.86797E+01 -6.47205E+01
 3.33818E-01  7.39411E-02 -7.84561E+01 -6.44254E+01
 3.33818E-01  1.10921E-01 -7.80854E+01 -6.40266E+01
 3.33818E-01  1.47920E-01 -7.75710E+01 -6.36105E+01
 3.33818E-01  1.84950E-01 -7.69181E+01 -6.30786E+01
 3.33818E-01  2.22031E-01 -7.61327E+01 -6.24224E+01
 3.33818E-01  2.59185E-01 -7.52222E+01 -6.16566E+01
 3.33818E-01  2.96437E-01 -7.41953E+01 -6.07747E+01
 3.33818E-01  3.33818E-01 -7.30616E+01 -5.97848E+01
 3.33818E-01  3.71363E-01 -7.18320E+01 -5.87497E+01
 3.33818E-01  4.09110E-01 -7.05181E+01 -5.77271E+01
 3.33818E-01  4.47103E-01 -6.91325E+01 -5.67091E+01
 3.33818E-01  4.85391E-01 -6.76876E+01 -5.56793E+01
 3.33818E-01  5.24025E-01 -6.61948E+01 -5.46787E+01
 3.33818E-01  5.63063E-01 -6.46619E+01 -5.37647E+01
 3.33818E-01  6.02570E-01 -6.30881E+01 -5.29006E+01
 3.33818E-01  6.42614E-01 -6.14554E+01 -5.19633E+01
 3.33818E-01  6.83269E-01 -5.97111E+01 -5.08676E+01
 3.33818E-01  7.24616E-01 -5.77364E+01 -4.95832E+01
 3.33818E-01  7.66744E-01 -5.52889E+01 -4.79384E+01
 3.33818E-01  8.09746E-01 -5.19151E+01 -4.54420E+01
 3.33818E-01  8.53726E-01 -4.68840E+01 -4.13065E+01
 3.33818E-01  8.98795E-01 -3.93821E+01 -3.47067E+01
 3.33818E-01  9.45072E-01 -2.93451E+01 -2.55835E+01
 3.33818E-01  9.92685E-01 -1.83927E+01 -1.55360E+01
 3.33818E-01  1.04177E+00 -9.11983E+00 -7.11747E+00
 3.33818E-01  1.09249E+00 -3.22716E+00 -1.97475E+00
 3.33818E-01  1.14499E+00 -6.74106E-01 -2.19346E-03
 3.33818E-01  1.19945E+00 -6.04094E-02  2.25870E-01
 3.33818E-01  1.25606E+00 -1.46662E-03  7.26663E-02
 3.33818E-01  1.31501E+00 -4.81040E-06 -1.02998E-02
 3.33818E-01  1.37651E+00 -7.26486E-10 -3.27985E-02
 3.33818E-01  1.44080E+00  1.73399E-12 -3.03540E-02
 3.33818E-01  1.50810E+00  0.00000E+00 -2.20944E-02
 3.33818E-01  1.57868E+00  0.00000E+00 -1.42903E-02
 3.33818E-01  1.65280E+00  0.00000E+00 -8.70682E-03
 3.33818E-01  1.73075E+00  0.00000E+00 -4.75246E-03
 3.33818E-01  1.81280E+00  0.00000E+00 -2.21229E-03
 3.33818E-01  1.89927E+00  0.00000E+00 -8.70631E-04

 3.71363E-01  0.00000E+00 -7.70828E+01 -6.33315E+01
 3.71363E-01  3.69694E-02 -7.70147E+01 -6.34527E+01
 3.71363E-01  7.39411E-02 -7.68109E+01 -6.31684E+01
 3.71363E-01  1.10921E-01 -7.64725E+01 -6.27987E+01
 3.71363E-01  1.47920E-01 -7.60021E+01 -6.24330E+01
 3.71363E-01  1.84950E-01 -7.54033E+01 -6.19050E+01
 3.71363E-01  2.22031E-01 -7.46807E+01 -6.12261E+01
 3.71363E-01  2.59185E-01 -7.38399E+01 -6.04562E+01
 3.71363E-01  2.96437E-01 -7.28877E+01 -5.96245E+01
 3.71363E-01  3.33818E-01 -7.18320E+01 -5.87497E+01
 3.71363E-01  3.71363E-01 -7.06816E+01 -5.78347E+01
 3.71363E-01  4.09110E-01 -6.94467E+01 -5.68895E+01
 3.71363E-01  4.47103E-01 -6.81384E+01 -5.59593E+01
 3.71363E-01  4.85391E-01 -6.67678E+01 -5.50904E+01
 3.71363E-01  5.24025E-01 -6.53453E+01 -5.42655E+01
 3.71363E-01  5.63063E-01 -6.38782E+01 -5.34381E+01
 3.71363E-01  6.02570E-01 -6.23652E+01 -5.25722E+01
 3.71363E-01  6.42614E-01 -6.07884E+01 -5.16295E+01
 3.71363E-01  6.83269E-01 -5.90958E+01 -5.05695E+01
 3.71363E-01  7.24616E-01 -5.71698E+01 -4.93372E+01
 3.71363E-01  7.66744E-01 -5.47702E+01 -4.77340E+01
 3.71363E-01  8.09746E-01 -5.14477E+01 -4.52581E+01
 3.71363E-01  8.53726E-01 -4.64779E+01 -4.11196E+01
 3.71363E-01  8.98795E-01 -3.90535E+01 -3.45181E+01
 3.71363E-01  9.45072E-01 -2.91097E+01 -2.54235E+01
 3.71363E-01  9.92685E-01 -1.82515E+01 -1.54200E+01
 3.71363E-01  1.04177E+00 -9.05301E+00 -7.01982E+00
 3.71363E-01  1.09249E+00 -3.20456E+00 -1.86864E+00
 3.71363E-01  1.14499E+00 -6.69579E-01  9.64531E-02
 3.71363E-01  1.19945E+00 -6.00193E-02  2.88860E-01
 3.71363E-01  1.25606E+00 -1.45745E-03  1.04377E-01
 3.71363E-01  1.31501E+00 -4.78118E-06  6.38903E-03
 3.71363E-01  1.37651E+00 -7.23393E-10 -2.58296E-02
 3.71363E-01  1.44080E+00 -1.28776E-12 -2.98401E-02
 3.71363E-01  1.50810E+00  0.00000E+00 -2.29348E-02
 3.71363E-01  1.57868E+00  0.00000E+00 -1.45929E-02
 3.71363E-01  1.65280E+00  0.00000E+00 -8.98688E-03
 3.71363E-01  1.73075E+00  0.00000E+00 -4.95568E-03
 3.71363E-01  1.81280E+00  0.00000E+00 -2.31793E-03
 3.71363E-01  1.89927E+00  0.00000E+00 -9.67269E-04

 4.09110E-01  0.00000E+00 -7.53454E+01 -6.20142E+01
 4.09110E-01  3.69694E-02 -7.52835E+01 -6.19720E+01
 4.09110E-01  7.39411E-02 -7.50981E+01 -6.17212E+01
 4.09110E-01  1.10921E-01 -7.47899E+01 -6.14249E+01
 4.09110E-01  1.47920E-01 -7.43607E+01 -6.10963E+01
 4.09110E-01  1.84950E-01 -7.38130E+01 -6.06128E+01
 4.09110E-01  2.22031E-01 -7.31503E+01 -5.99949E+01
 4.09110E-01  2.59185E-01 -7.23766E+01 -5.92971E+01
 4.09110E-01  2.96437E-01 -7.14972E+01 -5.85368E+01
 4.09110E-01  3.33818E-01 -7.05181E+01 -5.77271E+01
 4.09110E-01  3.71363E-01 -6.94467E+01 -5.68895E+01
 4.09110E-01  4.09110E-01 -6.82916E+01 -5.60502E+01
 4.09110E-01  4.47103E-01 -6.70621E+01 -5.52444E+01
 4.09110E-01  4.85391E-01 -6.57683E+01 -5.45005E+01
 4.09110E-01  5.24025E-01 -6.44194E+01 -5.37797E+01
 4.09110E-01  5.63063E-01 -6.30217E+01 -5.30140E+01
 4.09110E-01  6.02570E-01 -6.15737E+01 -5.21744E+01
 4.09110E-01  6.42614E-01 -6.00573E+01 -5.12533E+01
 4.09110E-01  6.83269E-01 -5.84208E+01 -5.02270E+01
 4.09110E-01  7.24616E-01 -5.65478E+01 -4.90332E+01
 4.09110E-01  7.66744E-01 -5.42007E+01 -4.74648E+01
 4.09110E-01  8.09746E-01 -5.09346E+01 -4.50135E+01
 4.09110E-01  8.53726E-01 -4.60320E+01 -4.08873E+01
 4.09110E-01  8.98795E-01 -3.86929E+01 -3.43032E+01
 4.09110E-01  9.45072E-01 -2.88517E+01 -2.52479E+01
 4.09110E-01  9.92685E-01 -1.80969E+01 -1.52917E+01
 4.09110E-01  1.04177E+00 -8.98002E+00 -6.91550E+00
 4.09110E-01  1.09249E+00 -3.17993E+00 -1.76100E+00
 4.09110E-01  1.14499E+00 -6.64654E-01  2.07334E-01
 4.09110E-01  1.19945E+00 -5.95954E-02  3.83099E-01
 4.09110E-01  1.25606E+00 -1.44750E-03  1.64143E-01
 4.09110E-01  1.31501E+00 -4.74950E-06  2.89790E-02
 4.09110E-01  1.37651E+00 -7.18036E-10 -2.21732E-02
 4.09110E-01  1.44080E+00  5.83605E-13 -2.93872E-02
 4.09110E-01  1.50810E+00  0.00000E+00 -2.34702E-02
 4.09110E-01  1.57868E+00  0.00000E+00 -1.54180E-02
 4.09110E-01  1.65280E+00  0.00000E+00 -9.23328E-03
 4.09110E-01  1.73075E+00  0.00000E+00 -5.00671E-03
 4.09110E-01  1.81280E+00  0.00000E+00 -2.43793E-03
 4.09110E-01  1.89927E+00  0.00000E+00 -1.05868E-03

 4.47103E-01  0.00000E+00 -7.35612E+01 -6.06450E+01
 4.47103E-01  3.69694E-02 -7.35049E+01 -6.03947E+01
 4.47103E-01  7.39411E-02 -7.33363E+01 -6.01982E+01
 4.47103E-01  1.10921E-01 -7.30557E+01 -5.99774E+01
 4.47103E-01  1.47920E-01 -7.26645E+01 -5.96634E+01
 4.47103E-01  1.84950E-01 -7.21644E+01 -5.92444E+01
 4.47103E-01  2.22031E-01 -7.15577E+01 -5.87281E+01
 4.47103E-01  2.59185E-01 -7.08474E+01 -5.81269E+01
 4.47103E-01  2.96437E-01 -7.00374E+01 -5.74482E+01
 4.47103E-01  3.33818E-01 -6.91325E+01 -5.67091E+01
 4.47103E-01  3.71363E-01 -6.81384E+01 -5.59593E+01
 4.47103E-01  4.09110E-01 -6.70621E+01 -5.52444E+01
 4.47103E-01  4.47103E-01 -6.59117E+01 -5.45645E+01
 4.47103E-01  4.85391E-01 -6.46957E+01 -5.39058E+01
 4.47103E-01  5.24025E-01 -6.34224E+01 -5.32341E+01
 4.47103E-01  5.63063E-01 -6.20969E+01 -5.25050E+01
 4.47103E-01  6.02570E-01 -6.07172E+01 -5.17026E+01
 4.47103E-01  6.42614E-01 -5.92647E+01 -5.08240E+01
 4.47103E-01  6.83269E-01 -5.76882E+01 -4.98429E+01
 4.47103E-01  7.24616E-01 -5.58723E+01 -4.86827E+01
 4.47103E-01  7.66744E-01 -5.35820E+01 -4.71285E+01
 4.47103E-01  8.09746E-01 -5.03772E+01 -4.46897E+01
 4.47103E-01  8.53726E-01 -4.55477E+01 -4.05969E+01
 4.47103E-01  8.98795E-01 -3.83015E+01 -3.40670E+01
 4.47103E-01  9.45072E-01 -2.85720E+01 -2.50688E+01
 4.47103E-01  9.92685E-01 -1.79297E+01 -1.51574E+01
 4.47103E-01  1.04177E+00 -8.90123E+00 -6.80667E+00
 4.47103E-01  1.09249E+00 -3.15342E+00 -1.65862E+00
 4.47103E-01  1.14499E+00 -6.59364E-01  3.10614E-01
 4.47103E-01  1.19945E+00 -5.91411E-02  4.76709E-01
 4.47103E-01  1.25606E+00 -1.43685E-03  2.26881E-01
 4.47103E-01  1.31501E+00 -4.71564E-06  5.23974E-02
 4.47103E-01  1.37651E+00 -7.12019E-10 -1.88410E-02
 4.47103E-01  1.44080E+00  2.10482E-12 -2.87039E-02
 4.47103E-01  1.50810E+00  0.00000E+00 -2.37446E-02
 4.47103E-01  1.57868E+00  0.00000E+00 -1.61865E-02
 4.47103E-01  1.65280E+00  0.00000E+00 -9.43929E-03
 4.47103E-01  1.73075E+00  0.00000E+00 -5.07074E-03
 4.47103E-01  1.81280E+00  0.00000E+00 -2.59358E-03
 4.47103E-01  1.89927E+00  0.00000E+00 -1.13786E-03

 4.85391E-01  0.00000E+00 -7.17467E+01 -5.91264E+01
 4.85391E-01  3.69694E-02 -7.16955E+01 -5.88642E+01
 4.85391E-01  7.39411E-02 -7.15420E+01 -5.87345E+01
 4.85391E-01  1.10921E-01 -7.12864E+01 -5.85476E+01
 4.85391E-01  1.47920E-01 -7.09297E+01 -5.82307E+01
 4.85391E-01  1.84950E-01 -7.04731E+01 -5.78611E+01
 4.85391E-01  2.22031E-01 -6.99181E+01 -5.74171E+01
 4.85391E-01  2.59185E-01 -6.92668E+01 -5.68702E+01
 4.85391E-01  2.96437E-01 -6.85221E+01 -5.62733E+01
 4.85391E-01  3.33818E-01 -6.76876E+01 -5.56793E+01
 4.85391E-01  3.71363E-01 -6.67678E+01 -5.50904E+01
 4.85391E-01  4.09110E-01 -6.57683E+01 -5.45005E+01
 4.85391E-01  4.47103E-01 -6.46957E+01 -5.39058E+01
 4.85391E-01  4.85391E-01 -6.35575E+01 -5.33005E+01
 4.85391E-01  5.24025E-01 -6.23604E+01 -5.26575E+01
 4.85391E-01  5.63063E-01 -6.11087E+01 -5.19407E+01
 4.85391E-01  6.02570E-01 -5.97995E+01 -5.11532E+01
 4.85391E-01  6.42614E-01 -5.84138E+01 -5.03194E+01
 4.85391E-01  6.83269E-01 -5.69005E+01 -4.94101E+01
 4.85391E-01  7.24616E-01 -5.51453E+01 -4.82966E+01
 4.85391E-01  7.66744E-01 -5.29157E+01 -4.67321E+01
 4.85391E-01  8.09746E-01 -4.97765E+01 -4.42818E+01
 4.85391E-01  8.53726E-01 -4.50257E+01 -4.02438E+01
 4.85391E-01  8.98795E-01 -3.78797E+01 -3.38146E+01
 4.85391E-01  9.45072E-01 -2.82709E+01 -2.48975E+01
 4.85391E-01  9.92685E-01 -1.77501E+01 -1.50282E+01
 4.85391E-01  1.04177E+00 -8.81694E+00 -6.70119E+00
 4.85391E-01  1.09249E+00 -3.12515E+00 -1.56931E+00
 4.85391E-01  1.14499E+00 -6.53744E-01  3.86802E-01
 4.85391E-01  1.19945E+00 -5.86598E-02  5.35181E-01
 4.85391E-01  1.25606E+00 -1.42560E-03  2.65044E-01
 4.85391E-01  1.31501E+00 -4.67991E-06  7.25890E-02
 4.85391E-01  1.37651E+00 -7.06654E-10 -1.11879E-02
 4.85391E-01  1.44080E+00  3.42489E-12 -2.74339E-02
 4.85391E-01  1.50810E+00  0.00000E+00 -2.40034E-02
 4.85391E-01  1.57868E+00  0.00000E+00 -1.62602E-02
 4.85391E-01  1.65280E+00  0.00000E+00 -9.63751E-03
 4.85391E-01  1.73075E+00  0.00000E+00 -5.35269E-03
 4.85391E-01  1.81280E+00  0.00000E+00 -2.79632E-03
 4.85391E-01  1.89927E+00  0.00000E+00 -1.20157E-03

 5.24025E-01  0.00000E+00 -6.99154E+01 -5.75094E+01
 5.24025E-01  3.69694E-02 -6.98687E+01 -5.73840E+01
 5.24025E-01  7.39411E-02 -6.97286E+01 -5.73076E+01
 5.24025E-01  1.10921E-01 -6.94955E+01 -5.71225E+01
 5.24025E-01  1.47920E-01 -6.91698E+01 -5.68090E+01
 5.24025E-01  1.84950E-01 -6.87525E+01 -5.64797E+01
 5.24025E-01  2.22031E-01 -6.82446E+01 -5.60909E+01
 5.24025E-01  2.59185E-01 -6.76475E+01 -5.55961E+01
 5.24025E-01  2.96437E-01 -6.69634E+01 -5.50981E+01
 5.24025E-01  3.33818E-01 -6.61948E+01 -5.46787E+01
 5.24025E-01  3.71363E-01 -6.53453E+01 -5.42655E+01
 5.24025E-01  4.09110E-01 -6.44194E+01 -5.37797E+01
 5.24025E-01  4.47103E-01 -6.34224E+01 -5.32341E+01
 5.24025E-01  4.85391E-01 -6.23604E+01 -5.26575E+01
 5.24025E-01  5.24025E-01 -6.12392E+01 -5.20307E+01
 5.24025E-01  5.63063E-01 -6.00617E+01 -5.13156E+01
 5.24025E-01  6.02570E-01 -5.88243E+01 -5.05342E+01
 5.24025E-01  6.42614E-01 -5.75073E+01 -4.97476E+01
 5.24025E-01  6.83269E-01 -5.60596E+01 -4.89244E+01
 5.24025E-01  7.24616E-01 -5.43679E+01 -4.78699E+01
 5.24025E-01  7.66744E-01 -5.22022E+01 -4.62954E+01
 5.24025E-01  8.09746E-01 -4.91326E+01 -4.38288E+01
 5.24025E-01  8.53726E-01 -4.44658E+01 -3.98458E+01
 5.24025E-01  8.98795E-01 -3.74273E+01 -3.35248E+01
 5.24025E-01  9.45072E-01 -2.79484E+01 -2.47022E+01
 5.24025E-01  9.92685E-01 -1.75584E+01 -1.48909E+01
 5.24025E-01  1.04177E+00 -8.72731E+00 -6.60144E+00
 5.24025E-01  1.09249E+00 -3.09524E+00 -1.49406E+00
 5.24025E-01  1.14499E+00 -6.47821E-01  4.48480E-01
 5.24025E-01  1.19945E+00 -5.81546E-02  5.85863E-01
 5.24025E-01  1.25606E+00 -1.41382E-03  3.05904E-01
 5.24025E-01  1.31501E+00 -4.64259E-06  1.03385E-01
 5.24025E-01  1.37651E+00 -6.98994E-10  4.47555E-03
 5.24025E-01  1.44080E+00  1.05853E-12 -2.54285E-02
 5.24025E-01  1.50810E+00  0.00000E+00 -2.49544E-02
 5.24025E-01  1.57868E+00  0.00000E+00 -1.61661E-02
 5.24025E-01  1.65280E+00  0.00000E+00 -9.98351E-03
 5.24025E-01  1.73075E+00  0.00000E+00 -5.79491E-03
 5.24025E-01  1.81280E+00  0.00000E+00 -2.97864E-03
 5.24025E-01  1.89927E+00  0.00000E+00 -1.25426E-03

 5.63063E-01  0.00000E+00 -6.80752E+01 -5.59011E+01
 5.63063E-01  3.69694E-02 -6.80325E+01 -5.58964E+01
 5.63063E-01  7.39411E-02 -6.79043E+01 -5.58294E+01
 5.63063E-01  1.10921E-01 -6.76911E+01 -5.56457E+01
 5.63063E-01  1.47920E-01 -6.73932E+01 -5.53731E+01
 5.63063E-01  1.84950E-01 -6.70111E+01 -5.50965E+01
 5.63063E-01  2.22031E-01 -6.65458E+01 -5.47909E+01
 5.63063E-01  2.59185E-01 -6.59981E+01 -5.44265E+01
 5.63063E-01  2.96437E-01 -6.53694E+01 -5.40693E+01
 5.63063E-01  3.33818E-01 -6.46619E+01 -5.37647E+01
 5.63063E-01  3.71363E-01 -6.38782E+01 -5.34381E+01
 5.63063E-01  4.09110E-01 -6.30217E+01 -5.30140E+01
 5.63063E-01  4.47103E-01 -6.20969E+01 -5.25050E+01
 5.63063E-01  4.85391E-01 -6.11087E+01 -5.19407E+01
 5.63063E-01  5.24025E-01 -6.00617E+01 -5.13156E+01
 5.63063E-01  5.63063E-01 -5.89579E+01 -5.06100E+01
 5.63063E-01  6.02570E-01 -5.77924E+01 -4.98583E+01
 5.63063E-01  6.42614E-01 -5.65451E+01 -4.91285E+01
 5.63063E-01  6.83269E-01 -5.51645E+01 -4.83812E+01
 5.63063E-01  7.24616E-01 -5.35383E+01 -4.73887E+01
 5.63063E-01  7.66744E-01 -5.14391E+01 -4.58399E+01
 5.63063E-01  8.09746E-01 -4.84426E+01 -4.33834E+01
 5.63063E-01  8.53726E-01 -4.38649E+01 -3.94267E+01
 5.63063E-01  8.98795E-01 -3.69414E+01 -3.31651E+01
 5.63063E-01  9.45072E-01 -2.76024E+01 -2.44341E+01
 5.63063E-01  9.92685E-01 -1.73534E+01 -1.47224E+01
 5.63063E-01  1.04177E+00 -8.63201E+00 -6.50730E+00
 5.63063E-01  1.09249E+00 -3.06362E+00 -1.43127E+00
 5.63063E-01  1.14499E+00 -6.41593E-01  5.19871E-01
 5.63063E-01  1.19945E+00 -5.76258E-02  6.78681E-01
 5.63063E-01  1.25606E+00 -1.40153E-03  3.96430E-01
 5.63063E-01  1.31501E+00 -4.60378E-06  1.64394E-01
 5.63063E-01  1.37651E+00 -6.94555E-10  3.10569E-02
 5.63063E-01  1.44080E+00  5.98490E-13 -2.24431E-02
 5.63063E-01  1.50810E+00  0.00000E+00 -2.73354E-02
 5.63063E-01  1.57868E+00  0.00000E+00 -1.68975E-02
 5.63063E-01  1.65280E+00  0.00000E+00 -1.06702E-02
 5.63063E-01  1.73075E+00  0.00000E+00 -6.22716E-03
 5.63063E-01  1.81280E+00  0.00000E+00 -3.04962E-03
 5.63063E-01  1.89927E+00  0.00000E+00 -1.30395E-03

 6.02570E-01  0.00000E+00 -6.62243E+01 -5.43276E+01
 6.02570E-01  3.69694E-02 -6.61850E+01 -5.43739E+01
 6.02570E-01  7.39411E-02 -6.60674E+01 -5.42977E+01
 6.02570E-01  1.10921E-01 -6.58718E+01 -5.41406E+01
 6.02570E-01  1.47920E-01 -6.55986E+01 -5.39453E+01
 6.02570E-01  1.84950E-01 -6.52481E+01 -5.37389E+01
 6.02570E-01  2.22031E-01 -6.48209E+01 -5.35430E+01
 6.02570E-01  2.59185E-01 -6.43178E+01 -5.33635E+01
 6.02570E-01  2.96437E-01 -6.37397E+01 -5.31618E+01
 6.02570E-01  3.33818E-01 -6.30881E+01 -5.29006E+01
 6.02570E-01  3.71363E-01 -6.23652E+01 -5.25722E+01
 6.02570E-01  4.09110E-01 -6.15737E+01 -5.21744E+01
 6.02570E-01  4.47103E-01 -6.07172E+01 -5.17026E+01
 6.02570E-01  4.85391E-01 -5.97995E+01 -5.11532E+01
 6.02570E-01  5.24025E-01 -5.88243E+01 -5.05342E+01
 6.02570E-01  5.63063E-01 -5.77924E+01 -4.98583E+01
 6.02570E-01  6.02570E-01 -5.66980E+01 -4.91613E+01
 6.02570E-01  6.42614E-01 -5.55202E+01 -4.84885E+01
 6.02570E-01  6.83269E-01 -5.42075E+01 -4.77891E+01
 6.02570E-01  7.24616E-01 -5.26480E+01 -4.68448E+01
 6.02570E-01  7.66744E-01 -5.06173E+01 -4.53489E+01
 6.02570E-01  8.09746E-01 -4.76970E+01 -4.29299E+01
 6.02570E-01  8.53726E-01 -4.32136E+01 -3.89806E+01
 6.02570E-01  8.98795E-01 -3.64140E+01 -3.27406E+01
 6.02570E-01  9.45072E-01 -2.72271E+01 -2.41013E+01
 6.02570E-01  9.92685E-01 -1.71318E+01 -1.45268E+01
 6.02570E-01  1.04177E+00 -8.52954E+00 -6.42039E+00
 6.02570E-01  1.09249E+00 -3.02984E+00 -1.38550E+00
 6.02570E-01  1.14499E+00 -6.34977E-01  5.89877E-01
 6.02570E-01  1.19945E+00 -5.70669E-02  7.95785E-01
 6.02570E-01  1.25606E+00 -1.38860E-03  5.17112E-01
 6.02570E-01  1.31501E+00 -4.56305E-06  2.41255E-01
 6.02570E-01  1.37651E+00 -6.89436E-10  6.38659E-02
 6.02570E-01  1.44080E+00  5.94094E-13 -1.56354E-02
 6.02570E-01  1.50810E+00  0.00000E+00 -2.90791E-02
 6.02570E-01  1.57868E+00  0.00000E+00 -1.87668E-02
 6.02570E-01  1.65280E+00  0.00000E+00 -1.15900E-02
 6.02570E-01  1.73075E+00  0.00000E+00 -6.48816E-03
 6.02570E-01  1.81280E+00  0.00000E+00 -3.10057E-03
 6.02570E-01  1.89927E+00  0.00000E+00 -1.36204E-03

 6.42614E-01  0.00000E+00 -6.43419E+01 -5.27413E+01
 6.42614E-01  3.69694E-02 -6.43056E+01 -5.28030E+01
 6.42614E-01  7.39411E-02 -6.41973E+01 -5.27692E+01
 6.42614E-01  1.10921E-01 -6.40174E+01 -5.26849E+01
 6.42614E-01  1.47920E-01 -6.37662E+01 -5.25758E+01
 6.42614E-01  1.84950E-01 -6.34440E+01 -5.24485E+01
 6.42614E-01  2.22031E-01 -6.30511E+01 -5.23503E+01
 6.42614E-01  2.59185E-01 -6.25881E+01 -5.23027E+01
 6.42614E-01  2.96437E-01 -6.20558E+01 -5.22022E+01
 6.42614E-01  3.33818E-01 -6.14554E+01 -5.19633E+01
 6.42614E-01  3.71363E-01 -6.07884E+01 -5.16295E+01
 6.42614E-01  4.09110E-01 -6.00573E+01 -5.12533E+01
 6.42614E-01  4.47103E-01 -5.92647E+01 -5.08240E+01
 6.42614E-01  4.85391E-01 -5.84138E+01 -5.03194E+01
 6.42614E-01  5.24025E-01 -5.75073E+01 -4.97476E+01
 6.42614E-01  5.63063E-01 -5.65451E+01 -4.91285E+01
 6.42614E-01  6.02570E-01 -5.55202E+01 -4.84885E+01
 6.42614E-01  6.42614E-01 -5.44112E+01 -4.78496E+01
 6.42614E-01  6.83269E-01 -5.31661E+01 -4.71579E+01
 6.42614E-01  7.24616E-01 -5.16740E+01 -4.62249E+01
 6.42614E-01  7.66744E-01 -4.97132E+01 -4.47662E+01
 6.42614E-01  8.09746E-01 -4.68725E+01 -4.23900E+01
 6.42614E-01  8.53726E-01 -4.24901E+01 -3.84700E+01
 6.42614E-01  8.98795E-01 -3.58260E+01 -3.22801E+01
 6.42614E-01  9.45072E-01 -2.68083E+01 -2.37526E+01
 6.42614E-01  9.92685E-01 -1.68850E+01 -1.43265E+01
 6.42614E-01  1.04177E+00 -8.41593E+00 -6.34200E+00
 6.42614E-01  1.09249E+00 -2.99257E+00 -1.36542E+00
 6.42614E-01  1.14499E+00 -6.27712E-01  6.19242E-01
 6.42614E-01  1.19945E+00 -5.64557E-02  8.64745E-01
 6.42614E-01  1.25606E+00 -1.37449E-03  5.94813E-01
 6.42614E-01  1.31501E+00 -4.51872E-06  2.92196E-01
 6.42614E-01  1.37651E+00 -6.82054E-10  9.20570E-02
 6.42614E-01  1.44080E+00 -1.63288E-13 -1.12596E-04
 6.42614E-01  1.50810E+00  0.00000E+00 -2.58693E-02
 6.42614E-01  1.57868E+00  0.00000E+00 -2.15276E-02
 6.42614E-01  1.65280E+00  0.00000E+00 -1.23925E-02
 6.42614E-01  1.73075E+00  0.00000E+00 -6.42557E-03
 6.42614E-01  1.81280E+00  0.00000E+00 -3.36872E-03
 6.42614E-01  1.89927E+00  0.00000E+00 -1.44264E-03

 6.83269E-01  0.00000E+00 -6.23712E+01 -5.11487E+01
 6.83269E-01  3.69694E-02 -6.23376E+01 -5.12098E+01
 6.83269E-01  7.39411E-02 -6.22376E+01 -5.12785E+01
 6.83269E-01  1.10921E-01 -6.20717E+01 -5.12979E+01
 6.83269E-01  1.47920E-01 -6.18403E+01 -5.12589E+01
 6.83269E-01  1.84950E-01 -6.15435E+01 -5.12107E+01
 6.83269E-01  2.22031E-01 -6.11816E+01 -5.11796E+01
 6.83269E-01  2.59185E-01 -6.07551E+01 -5.11608E+01
 6.83269E-01  2.96437E-01 -6.02646E+01 -5.10768E+01
 6.83269E-01  3.33818E-01 -5.97111E+01 -5.08676E+01
 6.83269E-01  3.71363E-01 -5.90958E+01 -5.05695E+01
 6.83269E-01  4.09110E-01 -5.84208E+01 -5.02270E+01
 6.83269E-01  4.47103E-01 -5.76882E+01 -4.98429E+01
 6.83269E-01  4.85391E-01 -5.69005E+01 -4.94101E+01
 6.83269E-01  5.24025E-01 -5.60596E+01 -4.89244E+01
 6.83269E-01  5.63063E-01 -5.51645E+01 -4.83812E+01
 6.83269E-01  6.02570E-01 -5.42075E+01 -4.77891E+01
 6.83269E-01  6.42614E-01 -5.31661E+01 -4.71579E+01
 6.83269E-01  6.83269E-01 -5.19883E+01 -4.64393E+01
 6.83269E-01  7.24616E-01 -5.05641E+01 -4.54800E+01
 6.83269E-01  7.66744E-01 -4.86754E+01 -4.40271E+01
 6.83269E-01  8.09746E-01 -4.59191E+01 -4.16902E+01
 6.83269E-01  8.53726E-01 -4.16478E+01 -3.78434E+01
 6.83269E-01  8.98795E-01 -3.51378E+01 -3.17677E+01
 6.83269E-01  9.45072E-01 -2.63162E+01 -2.33878E+01
 6.83269E-01  9.92685E-01 -1.65946E+01 -1.41143E+01
 6.83269E-01  1.04177E+00 -8.28226E+00 -6.25498E+00
 6.83269E-01  1.09249E+00 -2.94875E+00 -1.35482E+00
 6.83269E-01  1.14499E+00 -6.19172E-01  6.07164E-01
 6.83269E-01  1.19945E+00 -5.57369E-02  8.61254E-01
 6.83269E-01  1.25606E+00 -1.35789E-03  6.01223E-01
 6.83269E-01  1.31501E+00 -4.46650E-06  3.03731E-01
 6.83269E-01  1.37651E+00 -6.74191E-10  1.11541E-01
 6.83269E-01  1.44080E+00  1.21365E-12  2.17494E-02
 6.83269E-01  1.50810E+00  0.00000E+00 -1.78570E-02
 6.83269E-01  1.57868E+00  0.00000E+00 -2.41379E-02
 6.83269E-01  1.65280E+00  0.00000E+00 -1.29270E-02
 6.83269E-01  1.73075E+00  0.00000E+00 -6.20647E-03
 6.83269E-01  1.81280E+00  0.00000E+00 -3.85803E-03
 6.83269E-01  1.89927E+00  0.00000E+00 -1.54390E-03

 7.24616E-01  0.00000E+00 -6.01865E+01 -4.96354E+01
 7.24616E-01  3.69694E-02 -6.01554E+01 -4.96703E+01
 7.24616E-01  7.39411E-02 -6.00628E+01 -4.98088E+01
 7.24616E-01  1.10921E-01 -5.99099E+01 -4.98884E+01
 7.24616E-01  1.47920E-01 -5.96967E+01 -4.98833E+01
 7.24616E-01  1.84950E-01 -5.94234E+01 -4.99072E+01
 7.24616E-01  2.22031E-01 -5.90903E+01 -4.99276E+01
 7.24616E-01  2.59185E-01 -5.86976E+01 -4.98825E+01
 7.24616E-01  2.96437E-01 -5.82461E+01 -4.97661E+01
 7.24616E-01  3.33818E-01 -5.77364E+01 -4.95832E+01
 7.24616E-01  3.71363E-01 -5.71698E+01 -4.93372E+01
 7.24616E-01  4.09110E-01 -5.65478E+01 -4.90332E+01
 7.24616E-01  4.47103E-01 -5.58723E+01 -4.86827E+01
 7.24616E-01  4.85391E-01 -5.51453E+01 -4.82966E+01
 7.24616E-01  5.24025E-01 -5.43679E+01 -4.78699E+01
 7.24616E-01  5.63063E-01 -5.35383E+01 -4.73887E+01
 7.24616E-01  6.02570E-01 -5.26480E+01 -4.68448E+01
 7.24616E-01  6.42614E-01 -5.16740E+01 -4.62249E+01
 7.24616E-01  6.83269E-01 -5.05641E+01 -4.54800E+01
 7.24616E-01  7.24616E-01 -4.92099E+01 -4.44931E+01
 7.24616E-01  7.66744E-01 -4.73979E+01 -4.30463E+01
 7.24616E-01  8.09746E-01 -4.47354E+01 -4.07603E+01
 7.24616E-01  8.53726E-01 -4.05936E+01 -3.70203E+01
 7.24616E-01  8.98795E-01 -3.42699E+01 -3.11072E+01
 7.24616E-01  9.45072E-01 -2.56912E+01 -2.29198E+01
 7.24616E-01  9.92685E-01 -1.62231E+01 -1.38295E+01
 7.24616E-01  1.04177E+00 -8.11002E+00 -6.11064E+00
 7.24616E-01  1.09249E+00 -2.89185E+00 -1.29640E+00
 7.24616E-01  1.14499E+00 -6.07994E-01  6.16922E-01
 7.24616E-01  1.19945E+00 -5.47888E-02  8.42376E-01
 7.24616E-01  1.25606E+00 -1.33585E-03  5.84073E-01
 7.24616E-01  1.31501E+00 -4.39669E-06  3.09989E-01
 7.24616E-01  1.37651E+00 -6.63171E-10  1.29600E-01
 7.24616E-01  1.44080E+00  1.61672E-12  3.56839E-02
 7.24616E-01  1.50810E+00  0.00000E+00 -1.25724E-02
 7.24616E-01  1.57868E+00  0.00000E+00 -2.43063E-02
 7.24616E-01  1.65280E+00  0.00000E+00 -1.33822E-02
 7.24616E-01  1.73075E+00  0.00000E+00 -6.51474E-03
 7.24616E-01  1.81280E+00  0.00000E+00 -4.18580E-03
 7.24616E-01  1.89927E+00  0.00000E+00 -1.63778E-03

 7.66744E-01  0.00000E+00 -5.75339E+01 -4.80977E+01
 7.66744E-01  3.69694E-02 -5.75051E+01 -4.80802E+01
 7.66744E-01  7.39411E-02 -5.74198E+01 -4.81854E+01
 7.66744E-01  1.10921E-01 -5.72794E+01 -4.82293E+01
 7.66744E-01  1.47920E-01 -5.70840E+01 -4.82097E+01
 7.66744E-01  1.84950E-01 -5.68336E+01 -4.82841E+01
 7.66744E-01  2.22031E-01 -5.65284E+01 -4.83467E+01
 7.66744E-01  2.59185E-01 -5.61689E+01 -4.82681E+01
 7.66744E-01  2.96437E-01 -5.57555E+01 -4.81092E+01
 7.66744E-01  3.33818E-01 -5.52889E+01 -4.79384E+01
 7.66744E-01  3.71363E-01 -5.47702E+01 -4.77340E+01
 7.66744E-01  4.09110E-01 -5.42007E+01 -4.74648E+01
 7.66744E-01  4.47103E-01 -5.35820E+01 -4.71285E+01
 7.66744E-01  4.85391E-01 -5.29157E+01 -4.67321E+01
 7.66744E-01  5.24025E-01 -5.22022E+01 -4.62954E+01
 7.66744E-01  5.63063E-01 -5.14391E+01 -4.58399E+01
 7.66744E-01  6.02570E-01 -5.06173E+01 -4.53489E+01
 7.66744E-01  6.42614E-01 -4.97132E+01 -4.47662E+01
 7.66744E-01  6.83269E-01 -4.86754E+01 -4.40271E+01
 7.66744E-01  7.24616E-01 -4.73979E+01 -4.30463E+01
 7.66744E-01  7.66744E-01 -4.56739E+01 -4.16378E+01
 7.66744E-01  8.09746E-01 -4.31253E+01 -3.94328E+01
 7.66744E-01  8.53726E-01 -3.91487E+01 -3.58304E+01
 7.66744E-01  8.98795E-01 -3.30708E+01 -3.01267E+01
 7.66744E-01  9.45072E-01 -2.48192E+01 -2.22064E+01
 7.66744E-01  9.92685E-01 -1.56980E+01 -1.33829E+01
 7.66744E-01  1.04177E+00 -7.86264E+00 -5.85955E+00
 7.66744E-01  1.09249E+00 -2.80875E+00 -1.15305E+00
 7.66744E-01  1.14499E+00 -5.91412E-01  6.88756E-01
 7.66744E-01  1.19945E+00 -5.33611E-02  8.52723E-01
 7.66744E-01  1.25606E+00 -1.30224E-03  5.84047E-01
 7.66744E-01  1.31501E+00 -4.28916E-06  3.37348E-01
 7.66744E-01  1.37651E+00 -6.48048E-10  1.52193E-01
 7.66744E-01  1.44080E+00  4.49421E-13  3.35443E-02
 7.66744E-01  1.50810E+00  0.00000E+00 -1.49962E-02
 7.66744E-01  1.57868E+00  0.00000E+00 -2.13514E-02
 7.66744E-01  1.65280E+00  0.00000E+00 -1.40241E-02
 7.66744E-01  1.73075E+00  0.00000E+00 -7.71837E-03
 7.66744E-01  1.81280E+00  0.00000E+00 -4.13172E-03
 7.66744E-01  1.89927E+00  0.00000E+00 -1.70745E-03

 8.09746E-01  0.00000E+00 -5.39411E+01 -4.59318E+01
 8.09746E-01  3.69694E-02 -5.39148E+01 -4.58735E+01
 8.09746E-01  7.39411E-02 -5.38372E+01 -4.58926E+01
 8.09746E-01  1.10921E-01 -5.37102E+01 -4.58515E+01
 8.09746E-01  1.47920E-01 -5.35337E+01 -4.57846E+01
 8.09746E-01  1.84950E-01 -5.33077E+01 -4.58522E+01
 8.09746E-01  2.22031E-01 -5.30324E+01 -4.59114E+01
 8.09746E-01  2.59185E-01 -5.27082E+01 -4.58016E+01
 8.09746E-01  2.96437E-01 -5.23356E+01 -4.56128E+01
 8.09746E-01  3.33818E-01 -5.19151E+01 -4.54420E+01
 8.09746E-01  3.71363E-01 -5.14477E+01 -4.52581E+01
 8.09746E-01  4.09110E-01 -5.09346E+01 -4.50135E+01
 8.09746E-01  4.47103E-01 -5.03772E+01 -4.46897E+01
 8.09746E-01  4.85391E-01 -4.97765E+01 -4.42818E+01
 8.09746E-01  5.24025E-01 -4.91326E+01 -4.38288E+01
 8.09746E-01  5.63063E-01 -4.84426E+01 -4.33834E+01
 8.09746E-01  6.02570E-01 -4.76970E+01 -4.29299E+01
 8.09746E-01  6.42614E-01 -4.68725E+01 -4.23900E+01
 8.09746E-01  6.83269E-01 -4.59191E+01 -4.16902E+01
 8.09746E-01  7.24616E-01 -4.47354E+01 -4.07603E+01
 8.09746E-01  7.66744E-01 -4.31253E+01 -3.94328E+01
 8.09746E-01  8.09746E-01 -4.07324E+01 -3.73508E+01
 8.09746E-01  8.53726E-01 -3.69902E+01 -3.39383E+01
 8.09746E-01  8.98795E-01 -3.12672E+01 -2.85344E+01
 8.09746E-01  9.45072E-01 -2.34932E+01 -2.10322E+01
 8.09746E-01  9.92685E-01 -1.48865E+01 -1.26599E+01
 8.09746E-01  1.04177E+00 -7.47244E+00 -5.48886E+00
 8.09746E-01  1.09249E+00 -2.67486E+00 -9.82742E-01
 8.09746E-01  1.14499E+00 -5.64180E-01  7.57277E-01
 8.09746E-01  1.19945E+00 -5.09761E-02  8.63489E-01
 8.09746E-01  1.25606E+00 -1.24534E-03  5.89251E-01
 8.09746E-01  1.31501E+00 -4.10505E-06  3.67651E-01
 8.09746E-01  1.37651E+00 -6.20619E-10  1.76494E-01
 8.09746E-01  1.44080E+00  1.08886E-12  3.29426E-02
 8.09746E-01  1.50810E+00  0.00000E+00 -1.84138E-02
 8.09746E-01  1.57868E+00  0.00000E+00 -2.05759E-02
 8.09746E-01  1.65280E+00  0.00000E+00 -1.52392E-02
 8.09746E-01  1.73075E+00  0.00000E+00 -8.89194E-03
 8.09746E-01  1.81280E+00  0.00000E+00 -4.17925E-03
 8.09746E-01  1.89927E+00  0.00000E+00 -1.78467E-03

 8.53726E-01  0.00000E+00 -4.86484E+01 -4.21848E+01
 8.53726E-01  3.69694E-02 -4.86252E+01 -4.21361E+01
 8.53726E-01  7.39411E-02 -4.85572E+01 -4.20880E+01
 8.53726E-01  1.10921E-01 -4.84462E+01 -4.19788E+01
 8.53726E-01  1.47920E-01 -4.82923E+01 -4.18556E+01
 8.53726E-01  1.84950E-01 -4.80955E+01 -4.18312E+01
 8.53726E-01  2.22031E-01 -4.78559E+01 -4.18069E+01
 8.53726E-01  2.59185E-01 -4.75738E+01 -4.16707E+01
 8.53726E-01  2.96437E-01 -4.72496E+01 -4.14824E+01
 8.53726E-01  3.33818E-01 -4.68840E+01 -4.13065E+01
 8.53726E-01  3.71363E-01 -4.64779E+01 -4.11196E+01
 8.53726E-01  4.09110E-01 -4.60320E+01 -4.08873E+01
 8.53726E-01  4.47103E-01 -4.55477E+01 -4.05969E+01
 8.53726E-01  4.85391E-01 -4.50257E+01 -4.02438E+01
 8.53726E-01  5.24025E-01 -4.44658E+01 -3.98458E+01
 8.53726E-01  5.63063E-01 -4.38649E+01 -3.94267E+01
 8.53726E-01  6.02570E-01 -4.32136E+01 -3.89806E+01
 8.53726E-01  6.42614E-01 -4.24901E+01 -3.84700E+01
 8.53726E-01  6.83269E-01 -4.16478E+01 -3.78434E+01
 8.53726E-01  7.24616E-01 -4.05936E+01 -3.70203E+01
 8.53726E-01  7.66744E-01 -3.91487E+01 -3.58304E+01
 8.53726E-01  8.09746E-01 -3.69902E+01 -3.39383E+01
 8.53726E-01  8.53726E-01 -3.36061E+01 -3.08159E+01
 8.53726E-01  8.98795E-01 -2.84265E+01 -2.58829E+01
 8.53726E-01  9.45072E-01 -2.13854E+01 -1.90668E+01
 8.53726E-01  9.92685E-01 -1.35762E+01 -1.14707E+01
 8.53726E-01  1.04177E+00 -6.82983E+00 -4.94871E+00
 8.53726E-01  1.09249E+00 -2.44996E+00 -8.35482E-01
 8.53726E-01  1.14499E+00 -5.17648E-01  7.52379E-01
 8.53726E-01  1.19945E+00 -4.68404E-02  8.40525E-01
 8.53726E-01  1.25606E+00 -1.14555E-03  5.83648E-01
 8.53726E-01  1.31501E+00 -3.77936E-06  3.79097E-01
 8.53726E-01  1.37651E+00 -5.71032E-10  1.98695E-01
 8.53726E-01  1.44080E+00  8.21623E-13  5.34313E-02
 8.53726E-01  1.50810E+00  0.00000E+00 -1.44789E-02
 8.53726E-01  1.57868E+00  0.00000E+00 -2.69419E-02
 8.53726E-01  1.65280E+00  0.00000E+00 -1.74279E-02
 8.53726E-01  1.73075E+00  0.00000E+00 -9.15703E-03
 8.53726E-01  1.81280E+00  0.00000E+00 -4.84004E-03
 8.53726E-01  1.89927E+00  0.00000E+00 -1.90845E-03

 8.98795E-01  0.00000E+00 -4.08127E+01 -3.58698E+01
 8.98795E-01  3.69694E-02 -4.07938E+01 -3.58562E+01
 8.98795E-01  7.39411E-02 -4.07383E+01 -3.57759E+01
 8.98795E-01  1.10921E-01 -4.06481E+01 -3.56406E+01
 8.98795E-01  1.47920E-01 -4.05232E+01 -3.54854E+01
 8.98795E-01  1.84950E-01 -4.03635E+01 -3.53476E+01
 8.98795E-01  2.22031E-01 -4.01692E+01 -3.52107E+01
 8.98795E-01  2.59185E-01 -3.99406E+01 -3.50518E+01
 8.98795E-01  2.96437E-01 -3.96781E+01 -3.48806E+01
 8.98795E-01  3.33818E-01 -3.93821E+01 -3.47067E+01
 8.98795E-01  3.71363E-01 -3.90535E+01 -3.45181E+01
 8.98795E-01  4.09110E-01 -3.86929E+01 -3.43032E+01
 8.98795E-01  4.47103E-01 -3.83015E+01 -3.40670E+01
 8.98795E-01  4.85391E-01 -3.78797E+01 -3.38146E+01
 8.98795E-01  5.24025E-01 -3.74273E+01 -3.35248E+01
 8.98795E-01  5.63063E-01 -3.69414E+01 -3.31651E+01
 8.98795E-01  6.02570E-01 -3.64140E+01 -3.27406E+01
 8.98795E-01  6.42614E-01 -3.58260E+01 -3.22801E+01
 8.98795E-01  6.83269E-01 -3.51378E+01 -3.17677E+01
 8.98795E-01  7.24616E-01 -3.42699E+01 -3.11072E+01
 8.98795E-01  7.66744E-01 -3.30708E+01 -3.01267E+01
 8.98795E-01  8.09746E-01 -3.12672E+01 -2.85344E+01
 8.98795E-01  8.53726E-01 -2.84265E+01 -2.58829E+01
 8.98795E-01  8.98795E-01 -2.40666E+01 -2.17023E+01
 8.98795E-01  9.45072E-01 -1.81277E+01 -1.59566E+01
 8.98795E-01  9.92685E-01 -1.15266E+01 -9.56977E+00
 8.98795E-01  1.04177E+00 -5.80920E+00 -4.08283E+00
 8.98795E-01  1.09249E+00 -2.08742E+00 -6.14394E-01
 8.98795E-01  1.14499E+00 -4.41701E-01  7.38428E-01
 8.98795E-01  1.19945E+00 -4.00197E-02  8.29380E-01
 8.98795E-01  1.25606E+00 -9.79711E-04  6.02358E-01
 8.98795E-01  1.31501E+00 -3.23478E-06  3.96753E-01
 8.98795E-01  1.37651E+00 -4.89044E-10  2.22127E-01
 8.98795E-01  1.44080E+00  5.77664E-13  8.25137E-02
 8.98795E-01  1.50810E+00  0.00000E+00 -3.87314E-03
 8.98795E-01  1.57868E+00  0.00000E+00 -3.22123E-02
 8.98795E-01  1.65280E+00  0.00000E+00 -2.07031E-02
 8.98795E-01  1.73075E+00  0.00000E+00 -1.01935E-02
 8.98795E-01  1.81280E+00  0.00000E+00 -5.58938E-03
 8.98795E-01  1.89927E+00  0.00000E+00 -2.08136E-03

 9.45072E-01  0.00000E+00 -3.03717E+01 -2.67960E+01
 9.45072E-01  3.69694E-02 -3.03582E+01 -2.67915E+01
 9.45072E-01  7.39411E-02 -3.03184E+01 -2.67064E+01
 9.45072E-01  1.10921E-01 -3.02536E+01 -2.65925E+01
 9.45072E-01  1.47920E-01 -3.01638E+01 -2.64620E+01
 9.45072E-01  1.84950E-01 -3.00491E+01 -2.62875E+01
 9.45072E-01  2.22031E-01 -2.99096E+01 -2.60924E+01
 9.45072E-01  2.59185E-01 -2.97455E+01 -2.59081E+01
 9.45072E-01  2.96437E-01 -2.95572E+01 -2.57398E+01
 9.45072E-01  3.33818E-01 -2.93451E+01 -2.55835E+01
 9.45072E-01  3.71363E-01 -2.91097E+01 -2.54235E+01
 9.45072E-01  4.09110E-01 -2.88517E+01 -2.52479E+01
 9.45072E-01  4.47103E-01 -2.85720E+01 -2.50688E+01
 9.45072E-01  4.85391E-01 -2.82709E+01 -2.48975E+01
 9.45072E-01  5.24025E-01 -2.79484E+01 -2.47022E+01
 9.45072E-01  5.63063E-01 -2.76024E+01 -2.44341E+01
 9.45072E-01  6.02570E-01 -2.72271E+01 -2.41013E+01
 9.45072E-01  6.42614E-01 -2.68083E+01 -2.37526E+01
 9.45072E-01  6.83269E-01 -2.63162E+01 -2.33878E+01
 9.45072E-01  7.24616E-01 -2.56912E+01 -2.29198E+01
 9.45072E-01  7.66744E-01 -2.48192E+01 -2.22064E+01
 9.45072E-01  8.09746E-01 -2.34932E+01 -2.10322E+01
 9.45072E-01  8.53726E-01 -2.13854E+01 -1.90668E+01
 9.45072E-01  8.98795E-01 -1.81277E+01 -1.59566E+01
 9.45072E-01  9.45072E-01 -1.36696E+01 -1.16724E+01
 9.45072E-01  9.92685E-01 -8.70027E+00 -6.90308E+00
 9.45072E-01  1.04177E+00 -4.38843E+00 -2.80143E+00
 9.45072E-01  1.09249E+00 -1.57817E+00 -2.04127E-01
 9.45072E-01  1.14499E+00 -3.34215E-01  8.22564E-01
 9.45072E-01  1.19945E+00 -3.03057E-02  9.01892E-01
 9.45072E-01  1.25606E+00 -7.42422E-04  6.96089E-01
 9.45072E-01  1.31501E+00 -2.45278E-06  4.61829E-01
 9.45072E-01  1.37651E+00 -3.70755E-10  2.52640E-01
 9.45072E-01  1.44080E+00  9.99595E-13  9.54174E-02
 9.45072E-01  1.50810E+00  0.00000E+00  8.83217E-03
 9.45072E-01  1.57868E+00  0.00000E+00 -2.35301E-02
 9.45072E-01  1.65280E+00  0.00000E+00 -2.49379E-02
 9.45072E-01  1.73075E+00  0.00000E+00 -1.45166E-02
 9.45072E-01  1.81280E+00  0.00000E+00 -5.53970E-03
 9.45072E-01  1.89927E+00  0.00000E+00 -2.29033E-03

 9.92685E-01  0.00000E+00 -1.90097E+01 -1.65937E+01
 9.92685E-01  3.69694E-02 -1.90016E+01 -1.65720E+01
 9.92685E-01  7.39411E-02 -1.89779E+01 -1.64993E+01
 9.92685E-01  1.10921E-01 -1.89390E+01 -1.64315E+01
 9.92685E-01  1.47920E-01 -1.88850E+01 -1.63601E+01
 9.92685E-01  1.84950E-01 -1.88159E+01 -1.62244E+01
 9.92685E-01  2.22031E-01 -1.87320E+01 -1.60389E+01
 9.92685E-01  2.59185E-01 -1.86333E+01 -1.58415E+01
 9.92685E-01  2.96437E-01 -1.85201E+01 -1.56674E+01
 9.92685E-01  3.33818E-01 -1.83927E+01 -1.55360E+01
 9.92685E-01  3.71363E-01 -1.82515E+01 -1.54200E+01
 9.92685E-01  4.09110E-01 -1.80969E+01 -1.52917E+01
 9.92685E-01  4.47103E-01 -1.79297E+01 -1.51574E+01
 9.92685E-01  4.85391E-01 -1.77501E+01 -1.50282E+01
 9.92685E-01  5.24025E-01 -1.75584E+01 -1.48909E+01
 9.92685E-01  5.63063E-01 -1.73534E+01 -1.47224E+01
 9.92685E-01  6.02570E-01 -1.71318E+01 -1.45268E+01
 9.92685E-01  6.42614E-01 -1.68850E+01 -1.43265E+01
 9.92685E-01  6.83269E-01 -1.65946E+01 -1.41143E+01
 9.92685E-01  7.24616E-01 -1.62231E+01 -1.38295E+01
 9.92685E-01  7.66744E-01 -1.56980E+01 -1.33829E+01
 9.92685E-01  8.09746E-01 -1.48865E+01 -1.26599E+01
 9.92685E-01  8.53726E-01 -1.35762E+01 -1.14707E+01
 9.92685E-01  8.98795E-01 -1.15266E+01 -9.56977E+00
 9.92685E-01  9.45072E-01 -8.70027E+00 -6.90308E+00
 9.92685E-01  9.92685E-01 -5.53820E+00 -3.90417E+00
 9.92685E-01  1.04177E+00 -2.79247E+00 -1.32370E+00
 9.92685E-01  1.09249E+00 -1.00391E+00  3.04014E-01
 9.92685E-01  1.14499E+00 -2.12602E-01  9.49450E-01
 9.92685E-01  1.19945E+00 -1.92825E-02  9.91200E-01
 9.92685E-01  1.25606E+00 -4.72529E-04  8.00371E-01
 9.92685E-01  1.31501E+00 -1.56168E-06  5.38737E-01
 9.92685E-01  1.37651E+00 -2.34928E-10  2.85629E-01
 9.92685E-01  1.44080E+00  3.53041E-13  1.00757E-01
 9.92685E-01  1.50810E+00  0.00000E+00  2.05707E-02
 9.92685E-01  1.57868E+00  0.00000E+00 -9.98561E-03
 9.92685E-01  1.65280E+00  0.00000E+00 -2.85669E-02
 9.92685E-01  1.73075E+00  0.00000E+00 -1.96014E-02
 9.92685E-01  1.81280E+00  0.00000E+00 -5.40259E-03
 9.92685E-01  1.89927E+00  0.00000E+00 -2.52433E-03

 1.04177E+00  0.00000E+00 -9.41230E+00 -7.94612E+00
 1.04177E+00  3.69694E-02 -9.40856E+00 -7.91777E+00
 1.04177E+00  7.39411E-02 -9.39744E+00 -7.86354E+00
 1.04177E+00  1.10921E-01 -9.37905E+00 -7.82423E+00
 1.04177E+00  1.47920E-01 -9.35344E+00 -7.78633E+00
 1.04177E+00  1.84950E-01 -9.32066E+00 -7.69435E+00
 1.04177E+00  2.22031E-01 -9.28079E+00 -7.55194E+00
 1.04177E+00  2.59185E-01 -9.23393E+00 -7.38530E+00
 1.04177E+00  2.96437E-01 -9.18022E+00 -7.23217E+00
 1.04177E+00  3.33818E-01 -9.11983E+00 -7.11747E+00
 1.04177E+00  3.71363E-01 -9.05301E+00 -7.01982E+00
 1.04177E+00  4.09110E-01 -8.98002E+00 -6.91550E+00
 1.04177E+00  4.47103E-01 -8.90123E+00 -6.80667E+00
 1.04177E+00  4.85391E-01 -8.81694E+00 -6.70119E+00
 1.04177E+00  5.24025E-01 -8.72731E+00 -6.60144E+00
 1.04177E+00  5.63063E-01 -8.63201E+00 -6.50730E+00
 1.04177E+00  6.02570E-01 -8.52954E+00 -6.42039E+00
 1.04177E+00  6.42614E-01 -8.41593E+00 -6.34200E+00
 1.04177E+00  6.83269E-01 -8.28226E+00 -6.25498E+00
 1.04177E+00  7.24616E-01 -8.11002E+00 -6.11064E+00
 1.04177E+00  7.66744E-01 -7.86264E+00 -5.85955E+00
 1.04177E+00  8.09746E-01 -7.47244E+00 -5.48886E+00
 1.04177E+00  8.53726E-01 -6.82983E+00 -4.94871E+00
 1.04177E+00  8.98795E-01 -5.80920E+00 -4.08283E+00
 1.04177E+00  9.45072E-01 -4.38843E+00 -2.80143E+00
 1.04177E+00  9.92685E-01 -2.79247E+00 -1.32370E+00
 1.04177E+00  1.04177E+00 -1.40650E+00 -7.29898E-02
 1.04177E+00  1.09249E+00 -5.05156E-01  6.77493E-01
 1.04177E+00  1.14499E+00 -1.06927E-01  9.49696E-01
 1.04177E+00  1.19945E+00 -9.69701E-03  9.32756E-01
 1.04177E+00  1.25606E+00 -2.37661E-04  7.69723E-01
 1.04177E+00  1.31501E+00 -7.85647E-07  5.37658E-01
 1.04177E+00  1.37651E+00 -1.17693E-10  3.08948E-01
 1.04177E+00  1.44080E+00 -8.14478E-14  1.30707E-01
 1.04177E+00  1.50810E+00  0.00000E+00  2.95143E-02
 1.04177E+00  1.57868E+00  0.00000E+00 -1.60162E-02
 1.04177E+00  1.65280E+00  0.00000E+00 -2.90763E-02
 1.04177E+00  1.73075E+00  0.00000E+00 -1.94502E-02
 1.04177E+00  1.81280E+00  0.00000E+00 -7.03184E-03
 1.04177E+00  1.89927E+00  0.00000E+00 -2.77526E-03

 1.09249E+00  0.00000E+00 -3.32619E+00 -2.58318E+00
 1.09249E+00  3.69694E-02 -3.32495E+00 -2.56738E+00
 1.09249E+00  7.39411E-02 -3.32123E+00 -2.53097E+00
 1.09249E+00  1.10921E-01 -3.31502E+00 -2.49434E+00
 1.09249E+00  1.47920E-01 -3.30634E+00 -2.45317E+00
 1.09249E+00  1.84950E-01 -3.29522E+00 -2.38271E+00
 1.09249E+00  2.22031E-01 -3.28170E+00 -2.28905E+00
 1.09249E+00  2.59185E-01 -3.26581E+00 -2.18593E+00
 1.09249E+00  2.96437E-01 -3.24760E+00 -2.07998E+00
 1.09249E+00  3.33818E-01 -3.22716E+00 -1.97475E+00
 1.09249E+00  3.71363E-01 -3.20456E+00 -1.86864E+00
 1.09249E+00  4.09110E-01 -3.17993E+00 -1.76100E+00
 1.09249E+00  4.47103E-01 -3.15342E+00 -1.65862E+00
 1.09249E+00  4.85391E-01 -3.12515E+00 -1.56931E+00
 1.09249E+00  5.24025E-01 -3.09524E+00 -1.49406E+00
 1.09249E+00  5.63063E-01 -3.06362E+00 -1.43127E+00
 1.09249E+00  6.02570E-01 -3.02984E+00 -1.38550E+00
 1.09249E+00  6.42614E-01 -2.99257E+00 -1.36542E+00
 1.09249E+00  6.83269E-01 -2.94875E+00 -1.35482E+00
 1.09249E+00  7.24616E-01 -2.89185E+00 -1.29640E+00
 1.09249E+00  7.66744E-01 -2.80875E+00 -1.15305E+00
 1.09249E+00  8.09746E-01 -2.67486E+00 -9.82742E-01
 1.09249E+00  8.53726E-01 -2.44996E+00 -8.35482E-01
 1.09249E+00  8.98795E-01 -2.08742E+00 -6.14394E-01
 1.09249E+00  9.45072E-01 -1.57817E+00 -2.04127E-01
 1.09249E+00  9.92685E-01 -1.00391E+00  3.04014E-01
 1.09249E+00  1.04177E+00 -5.05156E-01  6.77493E-01
 1.09249E+00  1.09249E+00 -1.81276E-01  8.17557E-01
 1.09249E+00  1.14499E+00 -3.83569E-02  8.12039E-01
 1.09249E+00  1.19945E+00 -3.47855E-03  7.48275E-01
 1.09249E+00  1.25606E+00 -8.52746E-05  6.28654E-01
 1.09249E+00  1.31501E+00 -2.81991E-07  4.70155E-01
 1.09249E+00  1.37651E+00 -4.20280E-11  3.21329E-01
 1.09249E+00  1.44080E+00 -5.10054E-13  1.80679E-01
 1.09249E+00  1.50810E+00  0.00000E+00  3.91524E-02
 1.09249E+00  1.57868E+00  0.00000E+00 -3.55779E-02
 1.09249E+00  1.65280E+00  0.00000E+00 -2.80357E-02
 1.09249E+00  1.73075E+00  0.00000E+00 -1.64528E-02
 1.09249E+00  1.81280E+00  0.00000E+00 -1.04360E-02
 1.09249E+00  1.89927E+00  0.00000E+00 -3.07248E-03

 1.14499E+00  0.00000E+00 -6.93973E-01 -4.17946E-01
 1.14499E+00  3.69694E-02 -6.93729E-01 -4.14004E-01
 1.14499E+00  7.39411E-02 -6.92989E-01 -3.92549E-01
 1.14499E+00  1.10921E-01 -6.91746E-01 -3.59914E-01
 1.14499E+00  1.47920E-01 -6.90005E-01 -3.19070E-01
 1.14499E+00  1.84950E-01 -6.87772E-01 -2.67528E-01
 1.14499E+00  2.22031E-01 -6.85055E-01 -2.10355E-01
 1.14499E+00  2.59185E-01 -6.81862E-01 -1.51612E-01
 1.14499E+00  2.96437E-01 -6.78207E-01 -8.45444E-02
 1.14499E+00  3.33818E-01 -6.74106E-01 -2.19346E-03
 1.14499E+00  3.71363E-01 -6.69579E-01  9.64531E-02
 1.14499E+00  4.09110E-01 -6.64654E-01  2.07334E-01
 1.14499E+00  4.47103E-01 -6.59364E-01  3.10614E-01
 1.14499E+00  4.85391E-01 -6.53744E-01  3.86802E-01
 1.14499E+00  5.24025E-01 -6.47821E-01  4.48480E-01
 1.14499E+00  5.63063E-01 -6.41593E-01  5.19871E-01
 1.14499E+00  6.02570E-01 -6.34977E-01  5.89877E-01
 1.14499E+00  6.42614E-01 -6.27712E-01  6.19242E-01
 1.14499E+00  6.83269E-01 -6.19172E-01  6.07164E-01
 1.14499E+00  7.24616E-01 -6.07994E-01  6.16922E-01
 1.14499E+00  7.66744E-01 -5.91412E-01  6.88756E-01
 1.14499E+00  8.09746E-01 -5.64180E-01  7.57277E-01
 1.14499E+00  8.53726E-01 -5.17648E-01  7.52379E-01
 1.14499E+00  8.98795E-01 -4.41701E-01  7.38428E-01
 1.14499E+00  9.45072E-01 -3.34215E-01  8.22564E-01
 1.14499E+00  9.92685E-01 -2.12602E-01  9.49450E-01
 1.14499E+00  1.04177E+00 -1.06927E-01  9.49696E-01
 1.14499E+00  1.09249E+00 -3.83569E-02  8.12039E-01
 1.14499E+00  1.14499E+00 -8.11637E-03  6.95159E-01
 1.14499E+00  1.19945E+00 -7.36319E-04  6.46545E-01
 1.14499E+00  1.25606E+00 -1.80591E-05  5.70995E-01
 1.14499E+00  1.31501E+00 -5.97508E-08  4.48724E-01
 1.14499E+00  1.37651E+00 -8.87652E-12  3.31982E-01
 1.14499E+00  1.44080E+00  1.21384E-12  2.08800E-01
 1.14499E+00  1.50810E+00  0.00000E+00  5.78974E-02
 1.14499E+00  1.57868E+00  0.00000E+00 -3.22056E-02
 1.14499E+00  1.65280E+00  0.00000E+00 -3.08657E-02
 1.14499E+00  1.73075E+00  0.00000E+00 -2.12010E-02
 1.14499E+00  1.81280E+00  0.00000E+00 -1.37469E-02
 1.14499E+00  1.89927E+00  0.00000E+00 -3.49251E-03

 1.19945E+00  0.00000E+00 -6.21240E-02 -2.04796E-02
 1.19945E+00  3.69694E-02 -6.21032E-02 -1.98900E-02
 1.19945E+00  7.39411E-02 -6.20398E-02 -9.70247E-03
 1.19945E+00  1.10921E-01 -6.19327E-02  8.08093E-03
 1.19945E+00  1.47920E-01 -6.17824E-02  3.08933E-02
 1.19945E+00  1.84950E-01 -6.15895E-02  5.84495E-02
 1.19945E+00  2.22031E-01 -6.13547E-02  9.34583E-02
 1.19945E+00  2.59185E-01 -6.10789E-02  1.36947E-01
 1.19945E+00  2.96437E-01 -6.07633E-02  1.81694E-01
 1.19945E+00  3.33818E-01 -6.04094E-02  2.25870E-01
 1.19945E+00  3.71363E-01 -6.00193E-02  2.88860E-01
 1.19945E+00  4.09110E-01 -5.95954E-02  3.83099E-01
 1.19945E+00  4.47103E-01 -5.91411E-02  4.76709E-01
 1.19945E+00  4.85391E-01 -5.86598E-02  5.35181E-01
 1.19945E+00  5.24025E-01 -5.81546E-02  5.85863E-01
 1.19945E+00  5.63063E-01 -5.76258E-02  6.78681E-01
 1.19945E+00  6.02570E-01 -5.70669E-02  7.95785E-01
 1.19945E+00  6.42614E-01 -5.64557E-02  8.64745E-01
 1.19945E+00  6.83269E-01 -5.57369E-02  8.61254E-01
 1.19945E+00  7.24616E-01 -5.47888E-02  8.42376E-01
 1.19945E+00  7.66744E-01 -5.33611E-02  8.52723E-01
 1.19945E+00  8.09746E-01 -5.09761E-02  8.63489E-01
 1.19945E+00  8.53726E-01 -4.68404E-02  8.40525E-01
 1.19945E+00  8.98795E-01 -4.00197E-02  8.29380E-01
 1.19945E+00  9.45072E-01 -3.03057E-02  9.01892E-01
 1.19945E+00  9.92685E-01 -1.92825E-02  9.91200E-01
 1.19945E+00  1.04177E+00 -9.69701E-03  9.32756E-01
 1.19945E+00  1.09249E+00 -3.47855E-03  7.48275E-01
 1.19945E+00  1.14499E+00 -7.36319E-04  6.46545E-01
 1.19945E+00  1.19945E+00 -6.68394E-05  6.58853E-01
 1.19945E+00  1.25606E+00 -1.64044E-06  6.17101E-01
 1.19945E+00  1.31501E+00 -5.43164E-09  4.81478E-01
 1.19945E+00  1.37651E+00 -1.77333E-12  3.32837E-01
 1.19945E+00  1.44080E+00 -9.43727E-13  1.98815E-01
 1.19945E+00  1.50810E+00  0.00000E+00  8.10998E-02
 1.19945E+00  1.57868E+00  0.00000E+00 -2.78730E-04
 1.19945E+00  1.65280E+00  0.00000E+00 -3.43246E-02
 1.19945E+00  1.73075E+00  0.00000E+00 -3.22776E-02
 1.19945E+00  1.81280E+00  0.00000E+00 -1.61490E-02
 1.19945E+00  1.89927E+00  0.00000E+00 -4.26414E-03

 1.25606E+00  0.00000E+00 -1.50695E-03 -4.55970E-02
 1.25606E+00  3.69694E-02 -1.50647E-03 -4.58012E-02
 1.25606E+00  7.39411E-02 -1.50499E-03 -4.20395E-02
 1.25606E+00  1.10921E-01 -1.50247E-03 -3.61490E-02
 1.25606E+00  1.47920E-01 -1.49893E-03 -2.88423E-02
 1.25606E+00  1.84950E-01 -1.49439E-03 -1.83057E-02
 1.25606E+00  2.22031E-01 -1.48886E-03  1.24148E-04
 1.25606E+00  2.59185E-01 -1.48237E-03  2.79532E-02
 1.25606E+00  2.96437E-01 -1.47494E-03  5.39182E-02
 1.25606E+00  3.33818E-01 -1.46662E-03  7.26663E-02
 1.25606E+00  3.71363E-01 -1.45745E-03  1.04377E-01
 1.25606E+00  4.09110E-01 -1.44750E-03  1.64143E-01
 1.25606E+00  4.47103E-01 -1.43685E-03  2.26881E-01
 1.25606E+00  4.85391E-01 -1.42560E-03  2.65044E-01
 1.25606E+00  5.24025E-01 -1.41382E-03  3.05904E-01
 1.25606E+00  5.63063E-01 -1.40153E-03  3.96430E-01
 1.25606E+00  6.02570E-01 -1.38860E-03  5.17112E-01
 1.25606E+00  6.42614E-01 -1.37449E-03  5.94813E-01
 1.25606E+00  6.83269E-01 -1.35789E-03  6.01223E-01
 1.25606E+00  7.24616E-01 -1.33585E-03  5.84073E-01
 1.25606E+00  7.66744E-01 -1.30224E-03  5.84047E-01
 1.25606E+00  8.09746E-01 -1.24534E-03  5.89251E-01
 1.25606E+00  8.53726E-01 -1.14555E-03  5.83648E-01
 1.25606E+00  8.98795E-01 -9.79711E-04  6.02358E-01
 1.25606E+00  9.45072E-01 -7.42422E-04  6.96089E-01
 1.25606E+00  9.92685E-01 -4.72529E-04  8.00371E-01
 1.25606E+00  1.04177E+00 -2.37661E-04  7.69723E-01
 1.25606E+00  1.09249E+00 -8.52746E-05  6.28654E-01
 1.25606E+00  1.14499E+00 -1.80591E-05  5.70995E-01
 1.25606E+00  1.19945E+00 -1.64044E-06  6.17101E-01
 1.25606E+00  1.25606E+00 -4.02943E-08  5.94582E-01
 1.25606E+00  1.31501E+00 -1.33967E-10  4.60819E-01
 1.25606E+00  1.37651E+00  7.75531E-13  2.98147E-01
 1.25606E+00  1.44080E+00  3.70464E-12  1.65377E-01
 1.25606E+00  1.50810E+00  0.00000E+00  9.05532E-02
 1.25606E+00  1.57868E+00  0.00000E+00  3.05445E-02
 1.25606E+00  1.65280E+00  0.00000E+00 -2.71462E-02
 1.25606E+00  1.73075E+00  0.00000E+00 -3.57292E-02
 1.25606E+00  1.81280E+00  0.00000E+00 -1.80098E-02
 1.25606E+00  1.89927E+00  0.00000E+00 -5.74846E-03

 1.31501E+00  0.00000E+00 -4.93748E-06 -5.30429E-02
 1.31501E+00  3.69694E-02 -4.93750E-06 -5.39243E-02
 1.31501E+00  7.39411E-02 -4.93281E-06 -5.24283E-02
 1.31501E+00  1.10921E-01 -4.92479E-06 -5.06389E-02
 1.31501E+00  1.47920E-01 -4.91349E-06 -4.87271E-02
 1.31501E+00  1.84950E-01 -4.89899E-06 -4.48790E-02
 1.31501E+00  2.22031E-01 -4.88135E-06 -3.90194E-02
 1.31501E+00  2.59185E-01 -4.86063E-06 -3.14876E-02
 1.31501E+00  2.96437E-01 -4.83694E-06 -2.21600E-02
 1.31501E+00  3.33818E-01 -4.81040E-06 -1.02998E-02
 1.31501E+00  3.71363E-01 -4.78118E-06  6.38903E-03
 1.31501E+00  4.09110E-01 -4.74950E-06  2.89790E-02
 1.31501E+00  4.47103E-01 -4.71564E-06  5.23974E-02
 1.31501E+00  4.85391E-01 -4.67991E-06  7.25890E-02
 1.31501E+00  5.24025E-01 -4.64259E-06  1.03385E-01
 1.31501E+00  5.63063E-01 -4.60378E-06  1.64394E-01
 1.31501E+00  6.02570E-01 -4.56305E-06  2.41255E-01
 1.31501E+00  6.42614E-01 -4.51872E-06  2.92196E-01
 1.31501E+00  6.83269E-01 -4.46650E-06  3.03731E-01
 1.31501E+00  7.24616E-01 -4.39669E-06  3.09989E-01
 1.31501E+00  7.66744E-01 -4.28916E-06  3.37348E-01
 1.31501E+00  8.09746E-01 -4.10505E-06  3.67651E-01
 1.31501E+00  8.53726E-01 -3.77936E-06  3.79097E-01
 1.31501E+00  8.98795E-01 -3.23478E-06  3.96753E-01
 1.31501E+00  9.45072E-01 -2.45278E-06  4.61829E-01
 1.31501E+00  9.92685E-01 -1.56168E-06  5.38737E-01
 1.31501E+00  1.04177E+00 -7.85647E-07  5.37658E-01
 1.31501E+00  1.09249E+00 -2.81991E-07  4.70155E-01
 1.31501E+00  1.14499E+00 -5.97509E-08  4.48724E-01
 1.31501E+00  1.19945E+00 -5.43169E-09  4.81478E-01
 1.31501E+00  1.25606E+00 -1.33959E-10  4.60819E-01
 1.31501E+00  1.31501E+00 -2.33780E-12  3.60945E-01
 1.31501E+00  1.37651E+00 -2.38638E-13  2.35976E-01
 1.31501E+00  1.44080E+00 -1.37319E-12  1.36179E-01
 1.31501E+00  1.50810E+00  0.00000E+00  8.91159E-02
 1.31501E+00  1.57868E+00  0.00000E+00  3.85386E-02
 1.31501E+00  1.65280E+00  0.00000E+00 -2.67783E-02
 1.31501E+00  1.73075E+00  0.00000E+00 -3.73147E-02
 1.31501E+00  1.81280E+00  0.00000E+00 -1.88007E-02
 1.31501E+00  1.89927E+00  0.00000E+00 -7.70695E-03

 1.37651E+00  0.00000E+00  1.01986E-10 -4.21215E-02
 1.37651E+00  3.69694E-02 -7.12611E-10 -4.26915E-02
 1.37651E+00  7.39411E-02 -7.46001E-10 -4.20834E-02
 1.37651E+00  1.10921E-01 -7.38971E-10 -4.14433E-02
 1.37651E+00  1.47920E-01 -7.40461E-10 -4.09354E-02
 1.37651E+00  1.84950E-01 -7.41898E-10 -3.99066E-02
 1.37651E+00  2.22031E-01 -7.36252E-10 -3.96365E-02
 1.37651E+00  2.59185E-01 -7.34093E-10 -4.06551E-02
 1.37651E+00  2.96437E-01 -7.28657E-10 -3.91809E-02
 1.37651E+00  3.33818E-01 -7.26243E-10 -3.27985E-02
 1.37651E+00  3.71363E-01 -7.22024E-10 -2.58296E-02
 1.37651E+00  4.09110E-01 -7.18203E-10 -2.21732E-02
 1.37651E+00  4.47103E-01 -7.12111E-10 -1.88410E-02
 1.37651E+00  4.85391E-01 -7.06633E-10 -1.11879E-02
 1.37651E+00  5.24025E-01 -7.01761E-10  4.47555E-03
 1.37651E+00  5.63063E-01 -6.95486E-10  3.10569E-02
 1.37651E+00  6.02570E-01 -6.88042E-10  6.38659E-02
 1.37651E+00  6.42614E-01 -6.82270E-10  9.20570E-02
 1.37651E+00  6.83269E-01 -6.74379E-10  1.11541E-01
 1.37651E+00  7.24616E-01 -6.64942E-10  1.29600E-01
 1.37651E+00  7.66744E-01 -6.48875E-10  1.52193E-01
 1.37651E+00  8.09746E-01 -6.21050E-10  1.76494E-01
 1.37651E+00  8.53726E-01 -5.72739E-10  1.98695E-01
 1.37651E+00  8.98795E-01 -4.89398E-10  2.22127E-01
 1.37651E+00  9.45072E-01 -3.70518E-10  2.52640E-01
 1.37651E+00  9.92685E-01 -2.34637E-10  2.85629E-01
 1.37651E+00  1.04177E+00 -1.17246E-10  3.08948E-01
 1.37651E+00  1.09249E+00 -4.25351E-11  3.21329E-01
 1.37651E+00  1.14499E+00 -8.00456E-12  3.31982E-01
 1.37651E+00  1.19945E+00 -1.90521E-12  3.32837E-01
 1.37651E+00  1.25606E+00  9.95430E-13  2.98147E-01
 1.37651E+00  1.31501E+00 -1.11353E-13  2.35976E-01
 1.37651E+00  1.37651E+00 -2.50859E-12  1.83198E-01
 1.37651E+00  1.44080E+00  1.45193E-12  1.42571E-01
 1.37651E+00  1.50810E+00  0.00000E+00  9.45027E-02
 1.37651E+00  1.57868E+00  0.00000E+00  1.30258E-02
 1.37651E+00  1.65280E+00  0.00000E+00 -6.88542E-02
 1.37651E+00  1.73075E+00  0.00000E+00 -5.68792E-02
 1.37651E+00  1.81280E+00  0.00000E+00 -1.75809E-02
 1.37651E+00  1.89927E+00  0.00000E+00 -9.46413E-03

 1.44080E+00  0.00000E+00  1.78917E-09 -3.16812E-02
 1.44080E+00  3.69694E-02  2.27409E-11 -3.15914E-02
 1.44080E+00  7.39411E-02 -1.86835E-12 -3.13763E-02
 1.44080E+00  1.10921E-01  1.13324E-11 -3.10314E-02
 1.44080E+00  1.47920E-01  3.25042E-12 -3.08127E-02
 1.44080E+00  1.84950E-01  3.34568E-12 -3.10266E-02
 1.44080E+00  2.22031E-01  1.15336E-12 -3.13094E-02
 1.44080E+00  2.59185E-01  2.23847E-13 -3.12378E-02
 1.44080E+00  2.96437E-01 -1.02947E-12 -3.08691E-02
 1.44080E+00  3.33818E-01 -1.41581E-12 -3.03540E-02
 1.44080E+00  3.71363E-01  1.84121E-12 -2.98401E-02
 1.44080E+00  4.09110E-01  3.46525E-13 -2.93872E-02
 1.44080E+00  4.47103E-01  2.07664E-12 -2.87039E-02
 1.44080E+00  4.85391E-01  2.34553E-13 -2.74339E-02
 1.44080E+00  5.24025E-01  2.29394E-12 -2.54285E-02
 1.44080E+00  5.63063E-01  8.94654E-13 -2.24431E-02
 1.44080E+00  6.02570E-01  7.35967E-13 -1.56354E-02
 1.44080E+00  6.42614E-01  1.90476E-12 -1.12596E-04
 1.44080E+00  6.83269E-01  8.16315E-13  2.17494E-02
 1.44080E+00  7.24616E-01  9.16651E-13  3.56839E-02
 1.44080E+00  7.66744E-01  1.86034E-12  3.35443E-02
 1.44080E+00  8.09746E-01  5.87312E-13  3.29426E-02
 1.44080E+00  8.53726E-01  5.53395E-13  5.34313E-02
 1.44080E+00  8.98795E-01  8.52175E-13  8.25137E-02
 1.44080E+00  9.45072E-01  5.78311E-13  9.54174E-02
 1.44080E+00  9.92685E-01 -2.24681E-14  1.00757E-01
 1.44080E+00  1.04177E+00  5.48268E-13  1.30707E-01
 1.44080E+00  1.09249E+00  9.36707E-15  1.80679E-01
 1.44080E+00  1.14499E+00  5.54634E-13  2.08800E-01
 1.44080E+00  1.19945E+00 -3.89775E-13  1.98815E-01
 1.44080E+00  1.25606E+00  3.15395E-12  1.65377E-01
 1.44080E+00  1.31501E+00 -2.68991E-12  1.36179E-01
 1.44080E+00  1.37651E+00  1.65978E-12  1.42571E-01
 1.44080E+00  1.44080E+00 -1.13158E-11  1.43785E-01
 1.44080E+00  1.50810E+00  0.00000E+00  7.73270E-02
 1.44080E+00  1.57868E+00  0.00000E+00 -3.06705E-02
 1.44080E+00  1.65280E+00  0.00000E+00 -1.06763E-01
 1.44080E+00  1.73075E+00  0.00000E+00 -7.10089E-02
 1.44080E+00  1.81280E+00  0.00000E+00 -1.75307E-02
 1.44080E+00  1.89927E+00  0.00000E+00 -1.15478E-02

 1.50810E+00  0.00000E+00  0.00000E+00 -2.22727E-02
 1.50810E+00  3.69694E-02  0.00000E+00 -2.23015E-02
 1.50810E+00  7.39411E-02  0.00000E+00 -2.19786E-02
 1.50810E+00  1.10921E-01  0.00000E+00 -2.16006E-02
 1.50810E+00  1.47920E-01  0.00000E+00 -2.14397E-02
 1.50810E+00  1.84950E-01  0.00000E+00 -2.15528E-02
 1.50810E+00  2.22031E-01  0.00000E+00 -2.16114E-02
 1.50810E+00  2.59185E-01  0.00000E+00 -2.13989E-02
 1.50810E+00  2.96437E-01  0.00000E+00 -2.14315E-02
 1.50810E+00  3.33818E-01  0.00000E+00 -2.20944E-02
 1.50810E+00  3.71363E-01  0.00000E+00 -2.29348E-02
 1.50810E+00  4.09110E-01  0.00000E+00 -2.34702E-02
 1.50810E+00  4.47103E-01  0.00000E+00 -2.37446E-02
 1.50810E+00  4.85391E-01  0.00000E+00 -2.40034E-02
 1.50810E+00  5.24025E-01  0.00000E+00 -2.49544E-02
 1.50810E+00  5.63063E-01  0.00000E+00 -2.73354E-02
 1.50810E+00  6.02570E-01  0.00000E+00 -2.90791E-02
 1.50810E+00  6.42614E-01  0.00000E+00 -2.58693E-02
 1.50810E+00  6.83269E-01  0.00000E+00 -1.78570E-02
 1.50810E+00  7.24616E-01  0.00000E+00 -1.25724E-02
 1.50810E+00  7.66744E-01  0.00000E+00 -1.49962E-02
 1.50810E+00  8.09746E-01  0.00000E+00 -1.84138E-02
 1.50810E+00  8.53726E-01  0.00000E+00 -1.44789E-02
 1.50810E+00  8.98795E-01  0.00000E+00 -3.87314E-03
 1.50810E+00  9.45072E-01  0.00000E+00  8.83217E-03
 1.50810E+00  9.92685E-01  0.00000E+00  2.05707E-02
 1.50810E+00  1.04177E+00  0.00000E+00  2.95143E-02
 1.50810E+00  1.09249E+00  0.00000E+00  3.91524E-02
 1.50810E+00  1.14499E+00  0.00000E+00  5.78974E-02
 1.50810E+00  1.19945E+00  0.00000E+00  8.10998E-02
 1.50810E+00  1.25606E+00  0.00000E+00  9.05532E-02
 1.50810E+00  1.31501E+00  0.00000E+00  8.91159E-02
 1.50810E+00  1.37651E+00  0.00000E+00  9.45027E-02
 1.50810E+00  1.44080E+00  0.00000E+00  7.73270E-02
 1.50810E+00  1.50810E+00  0.00000E+00  3.94428E-03
 1.50810E+00  1.57868E+00  0.00000E+00 -6.43736E-02
 1.50810E+00  1.65280E+00  0.00000E+00 -7.91167E-02
 1.50810E+00  1.73075E+00  0.00000E+00 -5.15819E-02
 1.50810E+00  1.81280E+00  0.00000E+00 -2.40790E-02
 1.50810E+00  1.89927E+00  0.00000E+00 -1.50049E-02

 1.57868E+00  0.00000E+00  0.00000E+00 -1.43027E-02
 1.57868E+00  3.69694E-02  0.00000E+00 -1.45003E-02
 1.57868E+00  7.39411E-02  0.00000E+00 -1.41587E-02
 1.57868E+00  1.10921E-01  0.00000E+00 -1.38442E-02
 1.57868E+00  1.47920E-01  0.00000E+00 -1.37540E-02
 1.57868E+00  1.84950E-01  0.00000E+00 -1.36608E-02
 1.57868E+00  2.22031E-01  0.00000E+00 -1.36910E-02
 1.57868E+00  2.59185E-01  0.00000E+00 -1.39641E-02
 1.57868E+00  2.96437E-01  0.00000E+00 -1.42157E-02
 1.57868E+00  3.33818E-01  0.00000E+00 -1.42903E-02
 1.57868E+00  3.71363E-01  0.00000E+00 -1.45929E-02
 1.57868E+00  4.09110E-01  0.00000E+00 -1.54180E-02
 1.57868E+00  4.47103E-01  0.00000E+00 -1.61865E-02
 1.57868E+00  4.85391E-01  0.00000E+00 -1.62602E-02
 1.57868E+00  5.24025E-01  0.00000E+00 -1.61661E-02
 1.57868E+00  5.63063E-01  0.00000E+00 -1.68975E-02
 1.57868E+00  6.02570E-01  0.00000E+00 -1.87668E-02
 1.57868E+00  6.42614E-01  0.00000E+00 -2.15276E-02
 1.57868E+00  6.83269E-01  0.00000E+00 -2.41379E-02
 1.57868E+00  7.24616E-01  0.00000E+00 -2.43063E-02
 1.57868E+00  7.66744E-01  0.00000E+00 -2.13514E-02
 1.57868E+00  8.09746E-01  0.00000E+00 -2.05759E-02
 1.57868E+00  8.53726E-01  0.00000E+00 -2.69419E-02
 1.57868E+00  8.98795E-01  0.00000E+00 -3.22123E-02
 1.57868E+00  9.45072E-01  0.00000E+00 -2.35301E-02
 1.57868E+00  9.92685E-01  0.00000E+00 -9.98561E-03
 1.57868E+00  1.04177E+00  0.00000E+00 -1.60162E-02
 1.57868E+00  1.09249E+00  0.00000E+00 -3.55779E-02
 1.57868E+00  1.14499E+00  0.00000E+00 -3.22056E-02
 1.57868E+00  1.19945E+00  0.00000E+00 -2.78730E-04
 1.57868E+00  1.25606E+00  0.00000E+00  3.05445E-02
 1.57868E+00  1.31501E+00  0.00000E+00  3.85386E-02
 1.57868E+00  1.37651E+00  0.00000E+00  1.30258E-02
 1.57868E+00  1.44080E+00  0.00000E+00 -3.06705E-02
 1.57868E+00  1.50810E+00  0.00000E+00 -6.43736E-02
 1.57868E+00  1.57868E+00  0.00000E+00 -7.29176E-02
 1.57868E+00  1.65280E+00  0.00000E+00 -6.10524E-02
 1.57868E+00  1.73075E+00  0.00000E+00 -5.30077E-02
 1.57868E+00  1.81280E+00  0.00000E+00 -4.07972E-02
 1.57868E+00  1.89927E+00  0.00000E+00 -1.99989E-02

 1.65280E+00  0.00000E+00  0.00000E+00 -8.08569E-03
 1.65280E+00  3.69694E-02  0.00000E+00 -8.07663E-03
 1.65280E+00  7.39411E-02  0.00000E+00 -8.02084E-03
 1.65280E+00  1.10921E-01  0.00000E+00 -7.95373E-03
 1.65280E+00  1.47920E-01  0.00000E+00 -7.96654E-03
 1.65280E+00  1.84950E-01  0.00000E+00 -8.13616E-03
 1.65280E+00  2.22031E-01  0.00000E+00 -8.32158E-03
 1.65280E+00  2.59185E-01  0.00000E+00 -8.39463E-03
 1.65280E+00  2.96437E-01  0.00000E+00 -8.48424E-03
 1.65280E+00  3.33818E-01  0.00000E+00 -8.70682E-03
 1.65280E+00  3.71363E-01  0.00000E+00 -8.98688E-03
 1.65280E+00  4.09110E-01  0.00000E+00 -9.23328E-03
 1.65280E+00  4.47103E-01  0.00000E+00 -9.43929E-03
 1.65280E+00  4.85391E-01  0.00000E+00 -9.63751E-03
 1.65280E+00  5.24025E-01  0.00000E+00 -9.98351E-03
 1.65280E+00  5.63063E-01  0.00000E+00 -1.06702E-02
 1.65280E+00  6.02570E-01  0.00000E+00 -1.15900E-02
 1.65280E+00  6.42614E-01  0.00000E+00 -1.23925E-02
 1.65280E+00  6.83269E-01  0.00000E+00 -1.29270E-02
 1.65280E+00  7.24616E-01  0.00000E+00 -1.33822E-02
 1.65280E+00  7.66744E-01  0.00000E+00 -1.40241E-02
 1.65280E+00  8.09746E-01  0.00000E+00 -1.52392E-02
 1.65280E+00  8.53726E-01  0.00000E+00 -1.74279E-02
 1.65280E+00  8.98795E-01  0.00000E+00 -2.07031E-02
 1.65280E+00  9.45072E-01  0.00000E+00 -2.49379E-02
 1.65280E+00  9.92685E-01  0.00000E+00 -2.85669E-02
 1.65280E+00  1.04177E+00  0.00000E+00 -2.90763E-02
 1.65280E+00  1.09249E+00  0.00000E+00 -2.80357E-02
 1.65280E+00  1.14499E+00  0.00000E+00 -3.08657E-02
 1.65280E+00  1.19945E+00  0.00000E+00 -3.43246E-02
 1.65280E+00  1.25606E+00  0.00000E+00 -2.71462E-02
 1.65280E+00  1.31501E+00  0.00000E+00 -2.67783E-02
 1.65280E+00  1.37651E+00  0.00000E+00 -6.88542E-02
 1.65280E+00  1.44080E+00  0.00000E+00 -1.06763E-01
 1.65280E+00  1.50810E+00  0.00000E+00 -7.91167E-02
 1.65280E+00  1.57868E+00  0.00000E+00 -6.10524E-02
 1.65280E+00  1.65280E+00  0.00000E+00 -8.55680E-02
 1.65280E+00  1.73075E+00  0.00000E+00 -8.47486E-02
 1.65280E+00  1.81280E+00  0.00000E+00 -5.65291E-02
 1.65280E+00  1.89927E+00  0.00000E+00 -2.53107E-02

 1.73075E+00  0.00000E+00  0.00000E+00 -3.76707E-03
 1.73075E+00  3.69694E-02  0.00000E+00 -3.74960E-03
 1.73075E+00  7.39411E-02  0.00000E+00 -3.80758E-03
 1.73075E+00  1.10921E-01  0.00000E+00 -3.84551E-03
 1.73075E+00  1.47920E-01  0.00000E+00 -3.91105E-03
 1.73075E+00  1.84950E-01  0.00000E+00 -4.13800E-03
 1.73075E+00  2.22031E-01  0.00000E+00 -4.36708E-03
 1.73075E+00  2.59185E-01  0.00000E+00 -4.44492E-03
 1.73075E+00  2.96437E-01  0.00000E+00 -4.53076E-03
 1.73075E+00  3.33818E-01  0.00000E+00 -4.75246E-03
 1.73075E+00  3.71363E-01  0.00000E+00 -4.95568E-03
 1.73075E+00  4.09110E-01  0.00000E+00 -5.00671E-03
 1.73075E+00  4.47103E-01  0.00000E+00 -5.07074E-03
 1.73075E+00  4.85391E-01  0.00000E+00 -5.35269E-03
 1.73075E+00  5.24025E-01  0.00000E+00 -5.79491E-03
 1.73075E+00  5.63063E-01  0.00000E+00 -6.22716E-03
 1.73075E+00  6.02570E-01  0.00000E+00 -6.48816E-03
 1.73075E+00  6.42614E-01  0.00000E+00 -6.42557E-03
 1.73075E+00  6.83269E-01  0.00000E+00 -6.20647E-03
 1.73075E+00  7.24616E-01  0.00000E+00 -6.51474E-03
 1.73075E+00  7.66744E-01  0.00000E+00 -7.71837E-03
 1.73075E+00  8.09746E-01  0.00000E+00 -8.89194E-03
 1.73075E+00  8.53726E-01  0.00000E+00 -9.15703E-03
 1.73075E+00  8.98795E-01  0.00000E+00 -1.01935E-02
 1.73075E+00  9.45072E-01  0.00000E+00 -1.45166E-02
 1.73075E+00  9.92685E-01  0.00000E+00 -1.96014E-02
 1.73075E+00  1.04177E+00  0.00000E+00 -1.94502E-02
 1.73075E+00  1.09249E+00  0.00000E+00 -1.64528E-02
 1.73075E+00  1.14499E+00  0.00000E+00 -2.12010E-02
 1.73075E+00  1.19945E+00  0.00000E+00 -3.22776E-02
 1.73075E+00  1.25606E+00  0.00000E+00 -3.57292E-02
 1.73075E+00  1.31501E+00  0.00000E+00 -3.73147E-02
 1.73075E+00  1.37651E+00  0.00000E+00 -5.68792E-02
 1.73075E+00  1.44080E+00  0.00000E+00 -7.10089E-02
 1.73075E+00  1.50810E+00  0.00000E+00 -5.15819E-02
 1.73075E+00  1.57868E+00  0.00000E+00 -5.30077E-02
 1.73075E+00  1.65280E+00  0.00000E+00 -8.47486E-02
 1.73075E+00  1.73075E+00  0.00000E+00 -7.56688E-02
 1.73075E+00  1.81280E+00  0.00000E+00 -4.69298E-02
 1.73075E+00  1.89927E+00  0.00000E+00 -2.80480E-02

 1.81280E+00  0.00000E+00  0.00000E+00 -1.29755E-03
 1.81280E+00  3.69694E-02  0.00000E+00 -1.34577E-03
 1.81280E+00  7.39411E-02  0.00000E+00 -1.39016E-03
 1.81280E+00  1.10921E-01  0.00000E+00 -1.44387E-03
 1.81280E+00  1.47920E-01  0.00000E+00 -1.53196E-03
 1.81280E+00  1.84950E-01  0.00000E+00 -1.67488E-03
 1.81280E+00  2.22031E-01  0.00000E+00 -1.83834E-03
 1.81280E+00  2.59185E-01  0.00000E+00 -1.98256E-03
 1.81280E+00  2.96437E-01  0.00000E+00 -2.10494E-03
 1.81280E+00  3.33818E-01  0.00000E+00 -2.21229E-03
 1.81280E+00  3.71363E-01  0.00000E+00 -2.31793E-03
 1.81280E+00  4.09110E-01  0.00000E+00 -2.43793E-03
 1.81280E+00  4.47103E-01  0.00000E+00 -2.59358E-03
 1.81280E+00  4.85391E-01  0.00000E+00 -2.79632E-03
 1.81280E+00  5.24025E-01  0.00000E+00 -2.97864E-03
 1.81280E+00  5.63063E-01  0.00000E+00 -3.04962E-03
 1.81280E+00  6.02570E-01  0.00000E+00 -3.10057E-03
 1.81280E+00  6.42614E-01  0.00000E+00 -3.36872E-03
 1.81280E+00  6.83269E-01  0.00000E+00 -3.85803E-03
 1.81280E+00  7.24616E-01  0.00000E+00 -4.18580E-03
 1.81280E+00  7.66744E-01  0.00000E+00 -4.13172E-03
 1.81280E+00  8.09746E-01  0.00000E+00 -4.17925E-03
 1.81280E+00  8.53726E-01  0.00000E+00 -4.84004E-03
 1.81280E+00  8.98795E-01  0.00000E+00 -5.58938E-03
 1.81280E+00  9.45072E-01  0.00000E+00 -5.53970E-03
 1.81280E+00  9.92685E-01  0.00000E+00 -5.40259E-03
 1.81280E+00  1.04177E+00  0.00000E+00 -7.03184E-03
 1.81280E+00  1.09249E+00  0.00000E+00 -1.04360E-02
 1.81280E+00  1.14499E+00  0.00000E+00 -1.37469E-02
 1.81280E+00  1.19945E+00  0.00000E+00 -1.61490E-02
 1.81280E+00  1.25606E+00  0.00000E+00 -1.80098E-02
 1.81280E+00  1.31501E+00  0.00000E+00 -1.88007E-02
 1.81280E+00  1.37651E+00  0.00000E+00 -1.75809E-02
 1.81280E+00  1.44080E+00  0.00000E+00 -1.75307E-02
 1.81280E+00  1.50810E+00  0.00000E+00 -2.40790E-02
 1.81280E+00  1.57868E+00  0.00000E+00 -4.07972E-02
 1.81280E+00  1.65280E+00  0.00000E+00 -5.65291E-02
 1.81280E+00  1.73075E+00  0.00000E+00 -4.69298E-02
 1.81280E+00  1.81280E+00  0.00000E+00 -3.21764E-02
 1.81280E+00  1.89927E+00  0.00000E+00 -2.55494E-02

 1.89927E+00  0.00000E+00  0.00000E+00 -2.85616E-04
 1.89927E+00  3.69694E-02  0.00000E+00 -3.00815E-04
 1.89927E+00  7.39411E-02  0.00000E+00 -3.38227E-04
 1.89927E+00  1.10921E-01  0.00000E+00 -4.02432E-04
 1.89927E+00  1.47920E-01  0.00000E+00 -4.89324E-04
 1.89927E+00  1.84950E-01  0.00000E+00 -5.88238E-04
 1.89927E+00  2.22031E-01  0.00000E+00 -6.73700E-04
 1.89927E+00  2.59185E-01  0.00000E+00 -7.30013E-04
 1.89927E+00  2.96437E-01  0.00000E+00 -7.87029E-04
 1.89927E+00  3.33818E-01  0.00000E+00 -8.70631E-04
 1.89927E+00  3.71363E-01  0.00000E+00 -9.67269E-04
 1.89927E+00  4.09110E-01  0.00000E+00 -1.05868E-03
 1.89927E+00  4.47103E-01  0.00000E+00 -1.13786E-03
 1.89927E+00  4.85391E-01  0.00000E+00 -1.20157E-03
 1.89927E+00  5.24025E-01  0.00000E+00 -1.25426E-03
 1.89927E+00  5.63063E-01  0.00000E+00 -1.30395E-03
 1.89927E+00  6.02570E-01  0.00000E+00 -1.36204E-03
 1.89927E+00  6.42614E-01  0.00000E+00 -1.44264E-03
 1.89927E+00  6.83269E-01  0.00000E+00 -1.54390E-03
 1.89927E+00  7.24616E-01  0.00000E+00 -1.63778E-03
 1.89927E+00  7.66744E-01  0.00000E+00 -1.70745E-03
 1.89927E+00  8.09746E-01  0.00000E+00 -1.78467E-03
 1.89927E+00  8.53726E-01  0.00000E+00 -1.90845E-03
 1.89927E+00  8.98795E-01  0.00000E+00 -2.08136E-03
 1.89927E+00  9.45072E-01  0.00000E+00 -2.29033E-03
 1.89927E+00  9.92685E-01  0.00000E+00 -2.52433E-03
 1.89927E+00  1.04177E+00  0.00000E+00 -2.77526E-03
 1.89927E+00  1.09249E+00  0.00000E+00 -3.07248E-03
 1.89927E+00  1.14499E+00  0.00000E+00 -3.49251E-03
 1.89927E+00  1.19945E+00  0.00000E+00 -4.26414E-03
 1.89927E+00  1.25606E+00  0.00000E+00 -5.74846E-03
 1.89927E+00  1.31501E+00  0.00000E+00 -7.70695E-03
 1.89927E+00  1.37651E+00  0.00000E+00 -9.46413E-03
 1.89927E+00  1.44080E+00  0.00000E+00 -1.15478E-02
 1.89927E+00  1.50810E+00  0.00000E+00 -1.50049E-02
 1.89927E+00  1.57868E+00  0.00000E+00 -1.99989E-02
 1.89927E+00  1.65280E+00  0.00000E+00 -2.53107E-02
 1.89927E+00  1.73075E+00  0.00000E+00 -2.80480E-02
 1.89927E+00  1.81280E+00  0.00000E+00 -2.55494E-02
 1.89927E+00  1.89927E+00  0.00000E+00 -1.86214E-02



==> anc/V_Lambda2.5kF_kF0.44 <==
 0.00000E+00  0.00000E+00 -8.53068E+01 -7.11726E+01
 0.00000E+00  4.06663E-02 -8.51586E+01 -7.09533E+01
 0.00000E+00  8.13353E-02 -8.47180E+01 -7.07702E+01
 0.00000E+00  1.22013E-01 -8.39976E+01 -7.04076E+01
 0.00000E+00  1.62712E-01 -8.30175E+01 -6.97202E+01
 0.00000E+00  2.03445E-01 -8.18034E+01 -6.87395E+01
 0.00000E+00  2.44235E-01 -8.03845E+01 -6.75995E+01
 0.00000E+00  2.85103E-01 -7.87912E+01 -6.64048E+01
 0.00000E+00  3.26081E-01 -7.70542E+01 -6.50667E+01
 0.00000E+00  3.67200E-01 -7.52021E+01 -6.35099E+01
 0.00000E+00  4.08499E-01 -7.32611E+01 -6.18178E+01
 0.00000E+00  4.50021E-01 -7.12543E+01 -6.00821E+01
 0.00000E+00  4.91814E-01 -6.92015E+01 -5.83136E+01
 0.00000E+00  5.33930E-01 -6.71185E+01 -5.64990E+01
 0.00000E+00  5.76427E-01 -6.50165E+01 -5.46133E+01
 0.00000E+00  6.19370E-01 -6.28999E+01 -5.26250E+01
 0.00000E+00  6.62827E-01 -6.07613E+01 -5.05603E+01
 0.00000E+00  7.06875E-01 -5.85735E+01 -4.84824E+01
 0.00000E+00  7.51595E-01 -5.62728E+01 -4.64437E+01
 0.00000E+00  7.97078E-01 -5.37314E+01 -4.44682E+01
 0.00000E+00  8.43418E-01 -5.07117E+01 -4.24173E+01
 0.00000E+00  8.90721E-01 -4.68109E+01 -3.97758E+01
 0.00000E+00  9.39099E-01 -4.14554E+01 -3.58066E+01
 0.00000E+00  9.88675E-01 -3.41299E+01 -2.98500E+01
 0.00000E+00  1.03958E+00 -2.50159E+01 -2.19465E+01
 0.00000E+00  1.09195E+00 -1.55189E+01 -1.34564E+01
 0.00000E+00  1.14595E+00 -7.64214E+00 -6.40446E+00
 0.00000E+00  1.20174E+00 -2.68114E+00 -2.07656E+00
 0.00000E+00  1.25949E+00 -5.52961E-01 -3.49055E-01
 0.00000E+00  1.31940E+00 -4.86970E-02 -3.28493E-02
 0.00000E+00  1.38166E+00 -1.15804E-03 -4.89014E-02
 0.00000E+00  1.44651E+00 -3.70375E-06 -5.26341E-02
 0.00000E+00  1.51416E+00 -2.65351E-09 -4.06797E-02
 0.00000E+00  1.58488E+00  1.52359E-09 -2.86677E-02
 0.00000E+00  1.65891E+00  0.00000E+00 -1.93916E-02
 0.00000E+00  1.73655E+00  0.00000E+00 -1.23735E-02
 0.00000E+00  1.81808E+00  0.00000E+00 -6.92642E-03
 0.00000E+00  1.90382E+00  0.00000E+00 -3.17268E-03
 0.00000E+00  1.99408E+00  0.00000E+00 -1.07026E-03
 0.00000E+00  2.08920E+00  0.00000E+00 -2.39054E-04

 4.06663E-02  0.00000E+00 -8.51586E+01 -7.09533E+01
 4.06663E-02  4.06663E-02 -8.50116E+01 -7.10126E+01
 4.06663E-02  8.13353E-02 -8.45746E+01 -7.07270E+01
 4.06663E-02  1.22013E-01 -8.38599E+01 -7.01598E+01
 4.06663E-02  1.62712E-01 -8.28872E+01 -6.94184E+01
 4.06663E-02  2.03445E-01 -8.16818E+01 -6.85913E+01
 4.06663E-02  2.44235E-01 -8.02722E+01 -6.76042E+01
 4.06663E-02  2.85103E-01 -7.86886E+01 -6.63818E+01
 4.06663E-02  3.26081E-01 -7.69610E+01 -6.50059E+01
 4.06663E-02  3.67200E-01 -7.51179E+01 -6.35470E+01
 4.06663E-02  4.08499E-01 -7.31851E+01 -6.19493E+01
 4.06663E-02  4.50021E-01 -7.11859E+01 -6.01611E+01
 4.06663E-02  4.91814E-01 -6.91397E+01 -5.82519E+01
 4.06663E-02  5.33930E-01 -6.70626E+01 -5.63117E+01
 4.06663E-02  5.76427E-01 -6.49658E+01 -5.43729E+01
 4.06663E-02  6.19370E-01 -6.28537E+01 -5.24397E+01
 4.06663E-02  6.62827E-01 -6.07191E+01 -5.05058E+01
 4.06663E-02  7.06875E-01 -5.85347E+01 -4.85473E+01
 4.06663E-02  7.51595E-01 -5.62372E+01 -4.65613E+01
 4.06663E-02  7.97078E-01 -5.36986E+01 -4.45722E+01
 4.06663E-02  8.43418E-01 -5.06817E+01 -4.24571E+01
 4.06663E-02  8.90721E-01 -4.67840E+01 -3.97507E+01
 4.06663E-02  9.39099E-01 -4.14321E+01 -3.57672E+01
 4.06663E-02  9.88675E-01 -3.41113E+01 -2.98304E+01
 4.06663E-02  1.03958E+00 -2.50027E+01 -2.19363E+01
 4.06663E-02  1.09195E+00 -1.55111E+01 -1.34384E+01
 4.06663E-02  1.14595E+00 -7.63848E+00 -6.38245E+00
 4.06663E-02  1.20174E+00 -2.67991E+00 -2.06068E+00
 4.06663E-02  1.25949E+00 -5.52717E-01 -3.41610E-01
 4.06663E-02  1.31940E+00 -4.86763E-02 -3.10530E-02
 4.06663E-02  1.38166E+00 -1.15756E-03 -4.82831E-02
 4.06663E-02  1.44651E+00 -3.70122E-06 -5.05033E-02
 4.06663E-02  1.51416E+00 -6.10335E-10 -3.89310E-02
 4.06663E-02  1.58488E+00  2.64134E-12 -2.86370E-02
 4.06663E-02  1.65891E+00  0.00000E+00 -1.97000E-02
 4.06663E-02  1.73655E+00  0.00000E+00 -1.23779E-02
 4.06663E-02  1.81808E+00  0.00000E+00 -6.87411E-03
 4.06663E-02  1.90382E+00  0.00000E+00 -3.18085E-03
 4.06663E-02  1.99408E+00  0.00000E+00 -1.10724E-03
 4.06663E-02  2.08920E+00  0.00000E+00 -2.46252E-04

 8.13353E-02  0.00000E+00 -8.47180E+01 -7.07702E+01
 8.13353E-02  4.06663E-02 -8.45746E+01 -7.07270E+01
 8.13353E-02  8.13353E-02 -8.41482E+01 -7.03798E+01
 8.13353E-02  1.22013E-01 -8.34502E+01 -6.98895E+01
 8.13353E-02  1.62712E-01 -8.24993E+01 -6.92522E+01
 8.13353E-02  2.03445E-01 -8.13192E+01 -6.83422E+01
 8.13353E-02  2.44235E-01 -7.99372E+01 -6.72382E+01
 8.13353E-02  2.85103E-01 -7.83820E+01 -6.60440E+01
 8.13353E-02  3.26081E-01 -7.66823E+01 -6.47344E+01
 8.13353E-02  3.67200E-01 -7.48658E+01 -6.32691E+01
 8.13353E-02  4.08499E-01 -7.29577E+01 -6.16425E+01
 8.13353E-02  4.50021E-01 -7.09808E+01 -5.98681E+01
 8.13353E-02  4.91814E-01 -6.89546E+01 -5.80185E+01
 8.13353E-02  5.33930E-01 -6.68951E+01 -5.61683E+01
 8.13353E-02  5.76427E-01 -6.48138E+01 -5.43140E+01
 8.13353E-02  6.19370E-01 -6.27153E+01 -5.24169E+01
 8.13353E-02  6.62827E-01 -6.05927E+01 -5.04809E+01
 8.13353E-02  7.06875E-01 -5.84189E+01 -4.85342E+01
 8.13353E-02  7.51595E-01 -5.61308E+01 -4.65918E+01
 8.13353E-02  7.97078E-01 -5.36010E+01 -4.46380E+01
 8.13353E-02  8.43418E-01 -5.05928E+01 -4.25162E+01
 8.13353E-02  8.90721E-01 -4.67043E+01 -3.97716E+01
 8.13353E-02  9.39099E-01 -4.13635E+01 -3.57393E+01
 8.13353E-02  9.88675E-01 -3.40564E+01 -2.97659E+01
 8.13353E-02  1.03958E+00 -2.49638E+01 -2.18696E+01
 8.13353E-02  1.09195E+00 -1.54879E+01 -1.33944E+01
 8.13353E-02  1.14595E+00 -7.62754E+00 -6.35529E+00
 8.13353E-02  1.20174E+00 -2.67623E+00 -2.03647E+00
 8.13353E-02  1.25949E+00 -5.51983E-01 -3.22120E-01
 8.13353E-02  1.31940E+00 -4.86135E-02 -2.26868E-02
 8.13353E-02  1.38166E+00 -1.15610E-03 -4.75086E-02
 8.13353E-02  1.44651E+00 -3.69660E-06 -5.11201E-02
 8.13353E-02  1.51416E+00 -5.96364E-10 -3.94855E-02
 8.13353E-02  1.58488E+00  2.06596E-12 -2.91143E-02
 8.13353E-02  1.65891E+00  0.00000E+00 -1.98052E-02
 8.13353E-02  1.73655E+00  0.00000E+00 -1.22419E-02
 8.13353E-02  1.81808E+00  0.00000E+00 -6.83308E-03
 8.13353E-02  1.90382E+00  0.00000E+00 -3.23292E-03
 8.13353E-02  1.99408E+00  0.00000E+00 -1.17158E-03
 8.13353E-02  2.08920E+00  0.00000E+00 -2.83055E-04

 1.22013E-01  0.00000E+00 -8.39976E+01 -7.04076E+01
 1.22013E-01  4.06663E-02 -8.38599E+01 -7.01598E+01
 1.22013E-01  8.13353E-02 -8.34502E+01 -6.98895E+01
 1.22013E-01  1.22013E-01 -8.27787E+01 -6.94522E+01
 1.22013E-01  1.62712E-01 -8.18625E+01 -6.87693E+01
 1.22013E-01  2.03445E-01 -8.07230E+01 -6.78842E+01
 1.22013E-01  2.44235E-01 -7.93852E+01 -6.68250E+01
 1.22013E-01  2.85103E-01 -7.78757E+01 -6.56132E+01
 1.22013E-01  3.26081E-01 -7.62212E+01 -6.42659E+01
 1.22013E-01  3.67200E-01 -7.44478E+01 -6.27934E+01
 1.22013E-01  4.08499E-01 -7.25800E+01 -6.11903E+01
 1.22013E-01  4.50021E-01 -7.06397E+01 -5.94608E+01
 1.22013E-01  4.91814E-01 -6.86464E+01 -5.76663E+01
 1.22013E-01  5.33930E-01 -6.66162E+01 -5.58702E+01
 1.22013E-01  5.76427E-01 -6.45607E+01 -5.40579E+01
 1.22013E-01  6.19370E-01 -6.24849E+01 -5.21814E+01
 1.22013E-01  6.62827E-01 -6.03823E+01 -5.02661E+01
 1.22013E-01  7.06875E-01 -5.82264E+01 -4.83858E+01
 1.22013E-01  7.51595E-01 -5.59543E+01 -4.65587E+01
 1.22013E-01  7.97078E-01 -5.34394E+01 -4.47018E+01
 1.22013E-01  8.43418E-01 -5.04458E+01 -4.26011E+01
 1.22013E-01  8.90721E-01 -4.65731E+01 -3.98085E+01
 1.22013E-01  9.39099E-01 -4.12508E+01 -3.56848E+01
 1.22013E-01  9.88675E-01 -3.39663E+01 -2.96330E+01
 1.22013E-01  1.03958E+00 -2.48999E+01 -2.17363E+01
 1.22013E-01  1.09195E+00 -1.54496E+01 -1.33210E+01
 1.22013E-01  1.14595E+00 -7.60938E+00 -6.32469E+00
 1.22013E-01  1.20174E+00 -2.67007E+00 -2.00975E+00
 1.22013E-01  1.25949E+00 -5.50752E-01 -2.95969E-01
 1.22013E-01  1.31940E+00 -4.85080E-02 -8.38796E-03
 1.22013E-01  1.38166E+00 -1.15364E-03 -4.31980E-02
 1.22013E-01  1.44651E+00 -3.68886E-06 -5.00836E-02
 1.22013E-01  1.51416E+00 -6.06970E-10 -3.93666E-02
 1.22013E-01  1.58488E+00 -6.82161E-12 -2.92550E-02
 1.22013E-01  1.65891E+00  0.00000E+00 -1.97943E-02
 1.22013E-01  1.73655E+00  0.00000E+00 -1.21495E-02
 1.22013E-01  1.81808E+00  0.00000E+00 -6.89478E-03
 1.22013E-01  1.90382E+00  0.00000E+00 -3.34596E-03
 1.22013E-01  1.99408E+00  0.00000E+00 -1.25588E-03
 1.22013E-01  2.08920E+00  0.00000E+00 -3.42584E-04

 1.62712E-01  0.00000E+00 -8.30175E+01 -6.97202E+01
 1.62712E-01  4.06663E-02 -8.28872E+01 -6.94184E+01
 1.62712E-01  8.13353E-02 -8.24993E+01 -6.92522E+01
 1.62712E-01  1.22013E-01 -8.18625E+01 -6.87693E+01
 1.62712E-01  1.62712E-01 -8.09916E+01 -6.79666E+01
 1.62712E-01  2.03445E-01 -7.99054E+01 -6.72338E+01
 1.62712E-01  2.44235E-01 -7.86260E+01 -6.63662E+01
 1.62712E-01  2.85103E-01 -7.71770E+01 -6.51114E+01
 1.62712E-01  3.26081E-01 -7.55829E+01 -6.36661E+01
 1.62712E-01  3.67200E-01 -7.38678E+01 -6.22249E+01
 1.62712E-01  4.08499E-01 -7.20545E+01 -6.07086E+01
 1.62712E-01  4.50021E-01 -7.01644E+01 -5.90227E+01
 1.62712E-01  4.91814E-01 -6.82163E+01 -5.72255E+01
 1.62712E-01  5.33930E-01 -6.62265E+01 -5.54033E+01
 1.62712E-01  5.76427E-01 -6.42068E+01 -5.35792E+01
 1.62712E-01  6.19370E-01 -6.21627E+01 -5.17482E+01
 1.62712E-01  6.62827E-01 -6.00882E+01 -4.99392E+01
 1.62712E-01  7.06875E-01 -5.79571E+01 -4.81983E+01
 1.62712E-01  7.51595E-01 -5.57076E+01 -4.65082E+01
 1.62712E-01  7.97078E-01 -5.32137E+01 -4.47398E+01
 1.62712E-01  8.43418E-01 -5.02407E+01 -4.26462E+01
 1.62712E-01  8.90721E-01 -4.63902E+01 -3.97980E+01
 1.62712E-01  9.39099E-01 -4.10938E+01 -3.55902E+01
 1.62712E-01  9.88675E-01 -3.38410E+01 -2.94732E+01
 1.62712E-01  1.03958E+00 -2.48109E+01 -2.15797E+01
 1.62712E-01  1.09195E+00 -1.53963E+01 -1.32205E+01
 1.62712E-01  1.14595E+00 -7.58401E+00 -6.27229E+00
 1.62712E-01  1.20174E+00 -2.66147E+00 -1.97547E+00
 1.62712E-01  1.25949E+00 -5.49028E-01 -2.69167E-01
 1.62712E-01  1.31940E+00 -4.83601E-02  9.54356E-03
 1.62712E-01  1.38166E+00 -1.15020E-03 -3.38466E-02
 1.62712E-01  1.44651E+00 -3.67802E-06 -4.67770E-02
 1.62712E-01  1.51416E+00 -5.97887E-10 -3.86654E-02
 1.62712E-01  1.58488E+00  1.36496E-11 -2.89204E-02
 1.62712E-01  1.65891E+00  0.00000E+00 -1.96492E-02
 1.62712E-01  1.73655E+00  0.00000E+00 -1.21966E-02
 1.62712E-01  1.81808E+00  0.00000E+00 -7.00619E-03
 1.62712E-01  1.90382E+00  0.00000E+00 -3.45691E-03
 1.62712E-01  1.99408E+00  0.00000E+00 -1.35001E-03
 1.62712E-01  2.08920E+00  0.00000E+00 -4.12000E-04

 2.03445E-01  0.00000E+00 -8.18034E+01 -6.87395E+01
 2.03445E-01  4.06663E-02 -8.16818E+01 -6.85913E+01
 2.03445E-01  8.13353E-02 -8.13192E+01 -6.83422E+01
 2.03445E-01  1.22013E-01 -8.07230E+01 -6.78842E+01
 2.03445E-01  1.62712E-01 -7.99054E+01 -6.72338E+01
 2.03445E-01  2.03445E-01 -7.88823E+01 -6.65068E+01
 2.03445E-01  2.44235E-01 -7.76723E+01 -6.55916E+01
 2.03445E-01  2.85103E-01 -7.62960E+01 -6.43806E+01
 2.03445E-01  3.26081E-01 -7.47750E+01 -6.30058E+01
 2.03445E-01  3.67200E-01 -7.31308E+01 -6.15902E+01
 2.03445E-01  4.08499E-01 -7.13848E+01 -6.00854E+01
 2.03445E-01  4.50021E-01 -6.95569E+01 -5.84361E+01
 2.03445E-01  4.91814E-01 -6.76656E+01 -5.66926E+01
 2.03445E-01  5.33930E-01 -6.57268E+01 -5.49258E+01
 2.03445E-01  5.76427E-01 -6.37527E+01 -5.31742E+01
 2.03445E-01  6.19370E-01 -6.17490E+01 -5.14585E+01
 2.03445E-01  6.62827E-01 -5.97103E+01 -4.97861E+01
 2.03445E-01  7.06875E-01 -5.76114E+01 -4.81436E+01
 2.03445E-01  7.51595E-01 -5.53909E+01 -4.64844E+01
 2.03445E-01  7.97078E-01 -5.29240E+01 -4.47032E+01
 2.03445E-01  8.43418E-01 -4.99777E+01 -4.25794E+01
 2.03445E-01  8.90721E-01 -4.61557E+01 -3.97021E+01
 2.03445E-01  9.39099E-01 -4.08927E+01 -3.54812E+01
 2.03445E-01  9.88675E-01 -3.36805E+01 -2.93623E+01
 2.03445E-01  1.03958E+00 -2.46969E+01 -2.14627E+01
 2.03445E-01  1.09195E+00 -1.53279E+01 -1.30999E+01
 2.03445E-01  1.14595E+00 -7.55148E+00 -6.17449E+00
 2.03445E-01  1.20174E+00 -2.65042E+00 -1.92051E+00
 2.03445E-01  1.25949E+00 -5.46815E-01 -2.42140E-01
 2.03445E-01  1.31940E+00 -4.81702E-02  2.96870E-02
 2.03445E-01  1.38166E+00 -1.14577E-03 -2.05683E-02
 2.03445E-01  1.44651E+00 -3.66408E-06 -4.40836E-02
 2.03445E-01  1.51416E+00 -5.97785E-10 -3.98693E-02
 2.03445E-01  1.58488E+00 -6.94734E-14 -2.86896E-02
 2.03445E-01  1.65891E+00  0.00000E+00 -1.92973E-02
 2.03445E-01  1.73655E+00  0.00000E+00 -1.23202E-02
 2.03445E-01  1.81808E+00  0.00000E+00 -7.03540E-03
 2.03445E-01  1.90382E+00  0.00000E+00 -3.48781E-03
 2.03445E-01  1.99408E+00  0.00000E+00 -1.44818E-03
 2.03445E-01  2.08920E+00  0.00000E+00 -4.82711E-04

 2.44235E-01  0.00000E+00 -8.03845E+01 -6.75995E+01
 2.44235E-01  4.06663E-02 -8.02722E+01 -6.76042E+01
 2.44235E-01  8.13353E-02 -7.99372E+01 -6.72382E+01
 2.44235E-01  1.22013E-01 -7.93852E+01 -6.68250E+01
 2.44235E-01  1.62712E-01 -7.86260E+01 -6.63662E+01
 2.44235E-01  2.03445E-01 -7.76723E+01 -6.55916E+01
 2.44235E-01  2.44235E-01 -7.65394E+01 -6.45762E+01
 2.44235E-01  2.85103E-01 -7.52447E+01 -6.34566E+01
 2.44235E-01  3.26081E-01 -7.38064E+01 -6.22122E+01
 2.44235E-01  3.67200E-01 -7.22436E+01 -6.08141E+01
 2.44235E-01  4.08499E-01 -7.05754E+01 -5.93009E+01
 2.44235E-01  4.50021E-01 -6.88204E+01 -5.77170E+01
 2.44235E-01  4.91814E-01 -6.69962E+01 -5.60795E+01
 2.44235E-01  5.33930E-01 -6.51183E+01 -5.44035E+01
 2.44235E-01  5.76427E-01 -6.31990E+01 -5.27438E+01
 2.44235E-01  6.19370E-01 -6.12442E+01 -5.11647E+01
 2.44235E-01  6.62827E-01 -5.92491E+01 -4.96506E+01
 2.44235E-01  7.06875E-01 -5.71891E+01 -4.81117E+01
 2.44235E-01  7.51595E-01 -5.50040E+01 -4.64693E+01
 2.44235E-01  7.97078E-01 -5.25703E+01 -4.46610E+01
 2.44235E-01  8.43418E-01 -4.96567E+01 -4.25089E+01
 2.44235E-01  8.90721E-01 -4.58697E+01 -3.96137E+01
 2.44235E-01  9.39099E-01 -4.06475E+01 -3.53894E+01
 2.44235E-01  9.88675E-01 -3.34849E+01 -2.92711E+01
 2.44235E-01  1.03958E+00 -2.45581E+01 -2.13571E+01
 2.44235E-01  1.09195E+00 -1.52446E+01 -1.29751E+01
 2.44235E-01  1.14595E+00 -7.51185E+00 -6.06038E+00
 2.44235E-01  1.20174E+00 -2.63696E+00 -1.84585E+00
 2.44235E-01  1.25949E+00 -5.44118E-01 -2.00463E-01
 2.44235E-01  1.31940E+00 -4.79388E-02  5.49944E-02
 2.44235E-01  1.38166E+00 -1.14037E-03 -7.21709E-03
 2.44235E-01  1.44651E+00 -3.64709E-06 -4.08581E-02
 2.44235E-01  1.51416E+00 -5.94086E-10 -4.04604E-02
 2.44235E-01  1.58488E+00 -3.89307E-12 -2.87016E-02
 2.44235E-01  1.65891E+00  0.00000E+00 -1.90808E-02
 2.44235E-01  1.73655E+00  0.00000E+00 -1.23122E-02
 2.44235E-01  1.81808E+00  0.00000E+00 -7.10117E-03
 2.44235E-01  1.90382E+00  0.00000E+00 -3.57883E-03
 2.44235E-01  1.99408E+00  0.00000E+00 -1.54482E-03
 2.44235E-01  2.08920E+00  0.00000E+00 -5.57396E-04

 2.85103E-01  0.00000E+00 -7.87912E+01 -6.64048E+01
 2.85103E-01  4.06663E-02 -7.86886E+01 -6.63818E+01
 2.85103E-01  8.13353E-02 -7.83820E+01 -6.60440E+01
 2.85103E-01  1.22013E-01 -7.78757E+01 -6.56132E+01
 2.85103E-01  1.62712E-01 -7.71770E+01 -6.51114E+01
 2.85103E-01  2.03445E-01 -7.62960E+01 -6.43806E+01
 2.85103E-01  2.44235E-01 -7.52447E+01 -6.34566E+01
 2.85103E-01  2.85103E-01 -7.40369E+01 -6.24072E+01
 2.85103E-01  3.26081E-01 -7.26880E+01 -6.12032E+01
 2.85103E-01  3.67200E-01 -7.12142E+01 -5.98297E+01
 2.85103E-01  4.08499E-01 -6.96322E+01 -5.83730E+01
 2.85103E-01  4.50021E-01 -6.79590E+01 -5.69087E+01
 2.85103E-01  4.91814E-01 -6.62108E+01 -5.53926E+01
 2.85103E-01  5.33930E-01 -6.44027E+01 -5.37714E+01
 2.85103E-01  5.76427E-01 -6.25466E+01 -5.21462E+01
 2.85103E-01  6.19370E-01 -6.06487E+01 -5.06714E+01
 2.85103E-01  6.62827E-01 -5.87047E+01 -4.93293E+01
 2.85103E-01  7.06875E-01 -5.66906E+01 -4.79529E+01
 2.85103E-01  7.51595E-01 -5.45474E+01 -4.64162E+01
 2.85103E-01  7.97078E-01 -5.21528E+01 -4.46617E+01
 2.85103E-01  8.43418E-01 -4.92779E+01 -4.25205E+01
 2.85103E-01  8.90721E-01 -4.55323E+01 -3.95993E+01
 2.85103E-01  9.39099E-01 -4.03585E+01 -3.53216E+01
 2.85103E-01  9.88675E-01 -3.32544E+01 -2.91523E+01
 2.85103E-01  1.03958E+00 -2.43945E+01 -2.12228E+01
 2.85103E-01  1.09195E+00 -1.51465E+01 -1.28563E+01
 2.85103E-01  1.14595E+00 -7.46516E+00 -5.95912E+00
 2.85103E-01  1.20174E+00 -2.62110E+00 -1.75634E+00
 2.85103E-01  1.25949E+00 -5.40942E-01 -1.32933E-01
 2.85103E-01  1.31940E+00 -4.76663E-02  8.90705E-02
 2.85103E-01  1.38166E+00 -1.13402E-03  4.46283E-03
 2.85103E-01  1.44651E+00 -3.62708E-06 -3.53947E-02
 2.85103E-01  1.51416E+00 -5.94359E-10 -3.80553E-02
 2.85103E-01  1.58488E+00  3.29987E-12 -2.88955E-02
 2.85103E-01  1.65891E+00  0.00000E+00 -1.92853E-02
 2.85103E-01  1.73655E+00  0.00000E+00 -1.20919E-02
 2.85103E-01  1.81808E+00  0.00000E+00 -7.32607E-03
 2.85103E-01  1.90382E+00  0.00000E+00 -3.84343E-03
 2.85103E-01  1.99408E+00  0.00000E+00 -1.63910E-03
 2.85103E-01  2.08920E+00  0.00000E+00 -6.37279E-04

 3.26081E-01  0.00000E+00 -7.70542E+01 -6.50667E+01
 3.26081E-01  4.06663E-02 -7.69610E+01 -6.50059E+01
 3.26081E-01  8.13353E-02 -7.66823E+01 -6.47344E+01
 3.26081E-01  1.22013E-01 -7.62212E+01 -6.42659E+01
 3.26081E-01  1.62712E-01 -7.55829E+01 -6.36661E+01
 3.26081E-01  2.03445E-01 -7.47750E+01 -6.30058E+01
 3.26081E-01  2.44235E-01 -7.38064E+01 -6.22122E+01
 3.26081E-01  2.85103E-01 -7.26880E+01 -6.12032E+01
 3.26081E-01  3.26081E-01 -7.14321E+01 -6.00101E+01
 3.26081E-01  3.67200E-01 -7.00520E+01 -5.86947E+01
 3.26081E-01  4.08499E-01 -6.85621E+01 -5.73405E+01
 3.26081E-01  4.50021E-01 -6.69774E+01 -5.60031E+01
 3.26081E-01  4.91814E-01 -6.53128E+01 -5.46051E+01
 3.26081E-01  5.33930E-01 -6.35821E+01 -5.30642E+01
 3.26081E-01  5.76427E-01 -6.17970E+01 -5.15052E+01
 3.26081E-01  6.19370E-01 -5.99635E+01 -5.01274E+01
 3.26081E-01  6.62827E-01 -5.80777E+01 -4.89164E+01
 3.26081E-01  7.06875E-01 -5.61162E+01 -4.76753E+01
 3.26081E-01  7.51595E-01 -5.40210E+01 -4.62520E+01
 3.26081E-01  7.97078E-01 -5.16717E+01 -4.45702E+01
 3.26081E-01  8.43418E-01 -4.88416E+01 -4.24501E+01
 3.26081E-01  8.90721E-01 -4.51439E+01 -3.95121E+01
 3.26081E-01  9.39099E-01 -4.00259E+01 -3.52010E+01
 3.26081E-01  9.88675E-01 -3.29892E+01 -2.90051E+01
 3.26081E-01  1.03958E+00 -2.42064E+01 -2.10755E+01
 3.26081E-01  1.09195E+00 -1.50338E+01 -1.27282E+01
 3.26081E-01  1.14595E+00 -7.41152E+00 -5.84754E+00
 3.26081E-01  1.20174E+00 -2.60289E+00 -1.65500E+00
 3.26081E-01  1.25949E+00 -5.37295E-01 -5.32418E-02
 3.26081E-01  1.31940E+00 -4.73533E-02  1.33226E-01
 3.26081E-01  1.38166E+00 -1.12673E-03  2.20572E-02
 3.26081E-01  1.44651E+00 -3.60409E-06 -2.83165E-02
 3.26081E-01  1.51416E+00 -5.90064E-10 -3.57429E-02
 3.26081E-01  1.58488E+00  2.14470E-12 -2.90341E-02
 3.26081E-01  1.65891E+00  0.00000E+00 -1.96023E-02
 3.26081E-01  1.73655E+00  0.00000E+00 -1.21242E-02
 3.26081E-01  1.81808E+00  0.00000E+00 -7.59303E-03
 3.26081E-01  1.90382E+00  0.00000E+00 -4.09289E-03
 3.26081E-01  1.99408E+00  0.00000E+00 -1.74524E-03
 3.26081E-01  2.08920E+00  0.00000E+00 -7.07887E-04

 3.67200E-01  0.00000E+00 -7.52021E+01 -6.35099E+01
 3.67200E-01  4.06663E-02 -7.51179E+01 -6.35470E+01
 3.67200E-01  8.13353E-02 -7.48658E+01 -6.32691E+01
 3.67200E-01  1.22013E-01 -7.44478E+01 -6.27934E+01
 3.67200E-01  1.62712E-01 -7.38678E+01 -6.22249E+01
 3.67200E-01  2.03445E-01 -7.31308E+01 -6.15902E+01
 3.67200E-01  2.44235E-01 -7.22436E+01 -6.08141E+01
 3.67200E-01  2.85103E-01 -7.12142E+01 -5.98297E+01
 3.67200E-01  3.26081E-01 -7.00520E+01 -5.86947E+01
 3.67200E-01  3.67200E-01 -6.87678E+01 -5.74830E+01
 3.67200E-01  4.08499E-01 -6.73736E+01 -5.62421E+01
 3.67200E-01  4.50021E-01 -6.58821E+01 -5.49979E+01
 3.67200E-01  4.91814E-01 -6.43065E+01 -5.37065E+01
 3.67200E-01  5.33930E-01 -6.26596E+01 -5.23241E+01
 3.67200E-01  5.76427E-01 -6.09521E+01 -5.09362E+01
 3.67200E-01  6.19370E-01 -5.91898E+01 -4.96728E+01
 3.67200E-01  6.62827E-01 -5.73688E+01 -4.85148E+01
 3.67200E-01  7.06875E-01 -5.54664E+01 -4.73122E+01
 3.67200E-01  7.51595E-01 -5.34255E+01 -4.59347E+01
 3.67200E-01  7.97078E-01 -5.11273E+01 -4.42850E+01
 3.67200E-01  8.43418E-01 -4.83480E+01 -4.21704E+01
 3.67200E-01  8.90721E-01 -4.47047E+01 -3.92399E+01
 3.67200E-01  9.39099E-01 -3.96499E+01 -3.49709E+01
 3.67200E-01  9.88675E-01 -3.26896E+01 -2.88323E+01
 3.67200E-01  1.03958E+00 -2.39940E+01 -2.09295E+01
 3.67200E-01  1.09195E+00 -1.49065E+01 -1.25803E+01
 3.67200E-01  1.14595E+00 -7.35102E+00 -5.70916E+00
 3.67200E-01  1.20174E+00 -2.58236E+00 -1.54636E+00
 3.67200E-01  1.25949E+00 -5.33184E-01  2.56402E-02
 3.67200E-01  1.31940E+00 -4.70008E-02  1.86834E-01
 3.67200E-01  1.38166E+00 -1.11851E-03  5.08858E-02
 3.67200E-01  1.44651E+00 -3.57818E-06 -1.98298E-02
 3.67200E-01  1.51416E+00 -5.85984E-10 -3.55964E-02
 3.67200E-01  1.58488E+00  6.57589E-14 -2.89590E-02
 3.67200E-01  1.65891E+00  0.00000E+00 -1.98291E-02
 3.67200E-01  1.73655E+00  0.00000E+00 -1.27115E-02
 3.67200E-01  1.81808E+00  0.00000E+00 -7.77908E-03
 3.67200E-01  1.90382E+00  0.00000E+00 -4.17607E-03
 3.67200E-01  1.99408E+00  0.00000E+00 -1.87653E-03
 3.67200E-01  2.08920E+00  0.00000E+00 -7.61304E-04

 4.08499E-01  0.00000E+00 -7.32611E+01 -6.18178E+01
 4.08499E-01  4.06663E-02 -7.31851E+01 -6.19493E+01
 4.08499E-01  8.13353E-02 -7.29577E+01 -6.16425E+01
 4.08499E-01  1.22013E-01 -7.25800E+01 -6.11903E+01
 4.08499E-01  1.62712E-01 -7.20545E+01 -6.07086E+01
 4.08499E-01  2.03445E-01 -7.13848E+01 -6.00854E+01
 4.08499E-01  2.44235E-01 -7.05754E+01 -5.93009E+01
 4.08499E-01  2.85103E-01 -6.96322E+01 -5.83730E+01
 4.08499E-01  3.26081E-01 -6.85621E+01 -5.73405E+01
 4.08499E-01  3.67200E-01 -6.73736E+01 -5.62421E+01
 4.08499E-01  4.08499E-01 -6.60761E+01 -5.51013E+01
 4.08499E-01  4.50021E-01 -6.46803E+01 -5.39367E+01
 4.08499E-01  4.91814E-01 -6.31976E+01 -5.27536E+01
 4.08499E-01  5.33930E-01 -6.16392E+01 -5.15569E+01
 4.08499E-01  5.76427E-01 -6.00147E+01 -5.03694E+01
 4.08499E-01  6.19370E-01 -5.83294E+01 -4.92164E+01
 4.08499E-01  6.62827E-01 -5.65793E+01 -4.80761E+01
 4.08499E-01  7.06875E-01 -5.47420E+01 -4.68781E+01
 4.08499E-01  7.51595E-01 -5.27613E+01 -4.55328E+01
 4.08499E-01  7.97078E-01 -5.05202E+01 -4.39161E+01
 4.08499E-01  8.43418E-01 -4.77976E+01 -4.18149E+01
 4.08499E-01  8.90721E-01 -4.42152E+01 -3.89026E+01
 4.08499E-01  9.39099E-01 -3.92310E+01 -3.46861E+01
 4.08499E-01  9.88675E-01 -3.23560E+01 -2.86179E+01
 4.08499E-01  1.03958E+00 -2.37576E+01 -2.07623E+01
 4.08499E-01  1.09195E+00 -1.47650E+01 -1.24323E+01
 4.08499E-01  1.14595E+00 -7.28379E+00 -5.57891E+00
 4.08499E-01  1.20174E+00 -2.55956E+00 -1.44044E+00
 4.08499E-01  1.25949E+00 -5.28623E-01  1.07831E-01
 4.08499E-01  1.31940E+00 -4.66096E-02  2.44738E-01
 4.08499E-01  1.38166E+00 -1.10939E-03  8.37757E-02
 4.08499E-01  1.44651E+00 -3.54943E-06 -7.50670E-03
 4.08499E-01  1.51416E+00 -5.79692E-10 -3.33435E-02
 4.08499E-01  1.58488E+00  2.36522E-13 -2.88592E-02
 4.08499E-01  1.65891E+00  0.00000E+00 -2.04366E-02
 4.08499E-01  1.73655E+00  0.00000E+00 -1.33370E-02
 4.08499E-01  1.81808E+00  0.00000E+00 -7.88732E-03
 4.08499E-01  1.90382E+00  0.00000E+00 -4.23694E-03
 4.08499E-01  1.99408E+00  0.00000E+00 -2.03440E-03
 4.08499E-01  2.08920E+00  0.00000E+00 -8.18891E-04

 4.50021E-01  0.00000E+00 -7.12543E+01 -6.00821E+01
 4.50021E-01  4.06663E-02 -7.11859E+01 -6.01611E+01
 4.50021E-01  8.13353E-02 -7.09808E+01 -5.98681E+01
 4.50021E-01  1.22013E-01 -7.06397E+01 -5.94608E+01
 4.50021E-01  1.62712E-01 -7.01644E+01 -5.90227E+01
 4.50021E-01  2.03445E-01 -6.95569E+01 -5.84361E+01
 4.50021E-01  2.44235E-01 -6.88204E+01 -5.77170E+01
 4.50021E-01  2.85103E-01 -6.79590E+01 -5.69087E+01
 4.50021E-01  3.26081E-01 -6.69774E+01 -5.60031E+01
 4.50021E-01  3.67200E-01 -6.58821E+01 -5.49979E+01
 4.50021E-01  4.08499E-01 -6.46803E+01 -5.39367E+01
 4.50021E-01  4.50021E-01 -6.33806E+01 -5.28662E+01
 4.50021E-01  4.91814E-01 -6.19926E+01 -5.18058E+01
 4.50021E-01  5.33930E-01 -6.05257E+01 -5.07645E+01
 4.50021E-01  5.76427E-01 -5.89883E+01 -4.97242E+01
 4.50021E-01  6.19370E-01 -5.73849E+01 -4.86536E+01
 4.50021E-01  6.62827E-01 -5.57110E+01 -4.75413E+01
 4.50021E-01  7.06875E-01 -5.39443E+01 -4.63810E+01
 4.50021E-01  7.51595E-01 -5.20295E+01 -4.51106E+01
 4.50021E-01  7.97078E-01 -4.98511E+01 -4.35699E+01
 4.50021E-01  8.43418E-01 -4.71911E+01 -4.15137E+01
 4.50021E-01  8.90721E-01 -4.36757E+01 -3.86182E+01
 4.50021E-01  9.39099E-01 -3.87696E+01 -3.44039E+01
 4.50021E-01  9.88675E-01 -3.19887E+01 -2.83526E+01
 4.50021E-01  1.03958E+00 -2.34976E+01 -2.05563E+01
 4.50021E-01  1.09195E+00 -1.46094E+01 -1.23036E+01
 4.50021E-01  1.14595E+00 -7.21001E+00 -5.48975E+00
 4.50021E-01  1.20174E+00 -2.53457E+00 -1.34814E+00
 4.50021E-01  1.25949E+00 -5.23624E-01  1.95758E-01
 4.50021E-01  1.31940E+00 -4.61811E-02  3.02284E-01
 4.50021E-01  1.38166E+00 -1.09940E-03  1.14399E-01
 4.50021E-01  1.44651E+00 -3.51793E-06  1.01424E-02
 4.50021E-01  1.51416E+00 -5.75688E-10 -2.57621E-02
 4.50021E-01  1.58488E+00  1.63416E-12 -2.88547E-02
 4.50021E-01  1.65891E+00  0.00000E+00 -2.17152E-02
 4.50021E-01  1.73655E+00  0.00000E+00 -1.35694E-02
 4.50021E-01  1.81808E+00  0.00000E+00 -7.97877E-03
 4.50021E-01  1.90382E+00  0.00000E+00 -4.42035E-03
 4.50021E-01  1.99408E+00  0.00000E+00 -2.20825E-03
 4.50021E-01  2.08920E+00  0.00000E+00 -8.96653E-04

 4.91814E-01  0.00000E+00 -6.92015E+01 -5.83136E+01
 4.91814E-01  4.06663E-02 -6.91397E+01 -5.82519E+01
 4.91814E-01  8.13353E-02 -6.89546E+01 -5.80185E+01
 4.91814E-01  1.22013E-01 -6.86464E+01 -5.76663E+01
 4.91814E-01  1.62712E-01 -6.82163E+01 -5.72255E+01
 4.91814E-01  2.03445E-01 -6.76656E+01 -5.66926E+01
 4.91814E-01  2.44235E-01 -6.69962E+01 -5.60795E+01
 4.91814E-01  2.85103E-01 -6.62108E+01 -5.53926E+01
 4.91814E-01  3.26081E-01 -6.53128E+01 -5.46051E+01
 4.91814E-01  3.67200E-01 -6.43065E+01 -5.37065E+01
 4.91814E-01  4.08499E-01 -6.31976E+01 -5.27536E+01
 4.91814E-01  4.50021E-01 -6.19926E+01 -5.18058E+01
 4.91814E-01  4.91814E-01 -6.06991E+01 -5.08751E+01
 4.91814E-01  5.33930E-01 -5.93250E+01 -4.99577E+01
 4.91814E-01  5.76427E-01 -5.78774E+01 -4.90174E+01
 4.91814E-01  6.19370E-01 -5.63594E+01 -4.80044E+01
 4.91814E-01  6.62827E-01 -5.47660E+01 -4.69238E+01
 4.91814E-01  7.06875E-01 -5.30747E+01 -4.58140E+01
 4.91814E-01  7.51595E-01 -5.12309E+01 -4.46293E+01
 4.91814E-01  7.97078E-01 -4.91206E+01 -4.31774E+01
 4.91814E-01  8.43418E-01 -4.65287E+01 -4.11834E+01
 4.91814E-01  8.90721E-01 -4.30867E+01 -3.83176E+01
 4.91814E-01  9.39099E-01 -3.82659E+01 -3.41056E+01
 4.91814E-01  9.88675E-01 -3.15881E+01 -2.80688E+01
 4.91814E-01  1.03958E+00 -2.32141E+01 -2.03430E+01
 4.91814E-01  1.09195E+00 -1.44402E+01 -1.21888E+01
 4.91814E-01  1.14595E+00 -7.12981E+00 -5.42677E+00
 4.91814E-01  1.20174E+00 -2.50744E+00 -1.27897E+00
 4.91814E-01  1.25949E+00 -5.18205E-01  2.72269E-01
 4.91814E-01  1.31940E+00 -4.57169E-02  3.60396E-01
 4.91814E-01  1.38166E+00 -1.08858E-03  1.49357E-01
 4.91814E-01  1.44651E+00 -3.48380E-06  2.87950E-02
 4.91814E-01  1.51416E+00 -5.69785E-10 -1.87168E-02
 4.91814E-01  1.58488E+00  4.33250E-13 -2.85271E-02
 4.91814E-01  1.65891E+00  0.00000E+00 -2.27138E-02
 4.91814E-01  1.73655E+00  0.00000E+00 -1.39473E-02
 4.91814E-01  1.81808E+00  0.00000E+00 -8.24997E-03
 4.91814E-01  1.90382E+00  0.00000E+00 -4.64856E-03
 4.91814E-01  1.99408E+00  0.00000E+00 -2.34877E-03
 4.91814E-01  2.08920E+00  0.00000E+00 -9.66609E-04

 5.33930E-01  0.00000E+00 -6.71185E+01 -5.64990E+01
 5.33930E-01  4.06663E-02 -6.70626E+01 -5.63117E+01
 5.33930E-01  8.13353E-02 -6.68951E+01 -5.61683E+01
 5.33930E-01  1.22013E-01 -6.66162E+01 -5.58702E+01
 5.33930E-01  1.62712E-01 -6.62265E+01 -5.54033E+01
 5.33930E-01  2.03445E-01 -6.57268E+01 -5.49258E+01
 5.33930E-01  2.44235E-01 -6.51183E+01 -5.44035E+01
 5.33930E-01  2.85103E-01 -6.44027E+01 -5.37714E+01
 5.33930E-01  3.26081E-01 -6.35821E+01 -5.30642E+01
 5.33930E-01  3.67200E-01 -6.26596E+01 -5.23241E+01
 5.33930E-01  4.08499E-01 -6.16392E+01 -5.15569E+01
 5.33930E-01  4.50021E-01 -6.05257E+01 -5.07645E+01
 5.33930E-01  4.91814E-01 -5.93250E+01 -4.99577E+01
 5.33930E-01  5.33930E-01 -5.80436E+01 -4.91432E+01
 5.33930E-01  5.76427E-01 -5.66867E+01 -4.82809E+01
 5.33930E-01  6.19370E-01 -5.52564E+01 -4.73121E+01
 5.33930E-01  6.62827E-01 -5.37466E+01 -4.62537E+01
 5.33930E-01  7.06875E-01 -5.21348E+01 -4.51729E+01
 5.33930E-01  7.51595E-01 -5.03664E+01 -4.40374E+01
 5.33930E-01  7.97078E-01 -4.83290E+01 -4.26435E+01
 5.33930E-01  8.43418E-01 -4.58107E+01 -4.07067E+01
 5.33930E-01  8.90721E-01 -4.24480E+01 -3.79001E+01
 5.33930E-01  9.39099E-01 -3.77198E+01 -3.37564E+01
 5.33930E-01  9.88675E-01 -3.11538E+01 -2.77996E+01
 5.33930E-01  1.03958E+00 -2.29073E+01 -2.01575E+01
 5.33930E-01  1.09195E+00 -1.42572E+01 -1.20768E+01
 5.33930E-01  1.14595E+00 -7.04331E+00 -5.36588E+00
 5.33930E-01  1.20174E+00 -2.47823E+00 -1.23912E+00
 5.33930E-01  1.25949E+00 -5.12379E-01  3.19449E-01
 5.33930E-01  1.31940E+00 -4.52183E-02  4.20256E-01
 5.33930E-01  1.38166E+00 -1.07696E-03  1.96410E-01
 5.33930E-01  1.44651E+00 -3.44713E-06  4.45079E-02
 5.33930E-01  1.51416E+00 -5.64398E-10 -1.81406E-02
 5.33930E-01  1.58488E+00 -3.52002E-14 -2.74374E-02
 5.33930E-01  1.65891E+00  0.00000E+00 -2.24996E-02
 5.33930E-01  1.73655E+00  0.00000E+00 -1.50592E-02
 5.33930E-01  1.81808E+00  0.00000E+00 -8.87014E-03
 5.33930E-01  1.90382E+00  0.00000E+00 -4.81626E-03
 5.33930E-01  1.99408E+00  0.00000E+00 -2.40724E-03
 5.33930E-01  2.08920E+00  0.00000E+00 -9.97035E-04

 5.76427E-01  0.00000E+00 -6.50165E+01 -5.46133E+01
 5.76427E-01  4.06663E-02 -6.49658E+01 -5.43729E+01
 5.76427E-01  8.13353E-02 -6.48138E+01 -5.43140E+01
 5.76427E-01  1.22013E-01 -6.45607E+01 -5.40579E+01
 5.76427E-01  1.62712E-01 -6.42068E+01 -5.35792E+01
 5.76427E-01  2.03445E-01 -6.37527E+01 -5.31742E+01
 5.76427E-01  2.44235E-01 -6.31990E+01 -5.27438E+01
 5.76427E-01  2.85103E-01 -6.25466E+01 -5.21462E+01
 5.76427E-01  3.26081E-01 -6.17970E+01 -5.15052E+01
 5.76427E-01  3.67200E-01 -6.09521E+01 -5.09362E+01
 5.76427E-01  4.08499E-01 -6.00147E+01 -5.03694E+01
 5.76427E-01  4.50021E-01 -5.89883E+01 -4.97242E+01
 5.76427E-01  4.91814E-01 -5.78774E+01 -4.90174E+01
 5.76427E-01  5.33930E-01 -5.66867E+01 -4.82809E+01
 5.76427E-01  5.76427E-01 -5.54201E+01 -4.74831E+01
 5.76427E-01  6.19370E-01 -5.40783E+01 -4.65669E+01
 5.76427E-01  6.62827E-01 -5.26543E+01 -4.55490E+01
 5.76427E-01  7.06875E-01 -5.11247E+01 -4.44958E+01
 5.76427E-01  7.51595E-01 -4.94355E+01 -4.33793E+01
 5.76427E-01  7.97078E-01 -4.74754E+01 -4.20087E+01
 5.76427E-01  8.43418E-01 -4.50355E+01 -4.01136E+01
 5.76427E-01  8.90721E-01 -4.17580E+01 -3.73779E+01
 5.76427E-01  9.39099E-01 -3.71297E+01 -3.33423E+01
 5.76427E-01  9.88675E-01 -3.06846E+01 -2.75110E+01
 5.76427E-01  1.03958E+00 -2.25761E+01 -1.99717E+01
 5.76427E-01  1.09195E+00 -1.40601E+01 -1.19604E+01
 5.76427E-01  1.14595E+00 -6.95035E+00 -5.30398E+00
 5.76427E-01  1.20174E+00 -2.44692E+00 -1.21274E+00
 5.76427E-01  1.25949E+00 -5.06144E-01  3.50023E-01
 5.76427E-01  1.31940E+00 -4.46853E-02  4.75279E-01
 5.76427E-01  1.38166E+00 -1.06454E-03  2.48231E-01
 5.76427E-01  1.44651E+00 -3.40795E-06  6.62787E-02
 5.76427E-01  1.51416E+00 -5.57653E-10 -1.42527E-02
 5.76427E-01  1.58488E+00  8.02231E-13 -2.59858E-02
 5.76427E-01  1.65891E+00  0.00000E+00 -2.24937E-02
 5.76427E-01  1.73655E+00  0.00000E+00 -1.61106E-02
 5.76427E-01  1.81808E+00  0.00000E+00 -9.56414E-03
 5.76427E-01  1.90382E+00  0.00000E+00 -5.01868E-03
 5.76427E-01  1.99408E+00  0.00000E+00 -2.41247E-03
 5.76427E-01  2.08920E+00  0.00000E+00 -1.00951E-03

 6.19370E-01  0.00000E+00 -6.28999E+01 -5.26250E+01
 6.19370E-01  4.06663E-02 -6.28537E+01 -5.24397E+01
 6.19370E-01  8.13353E-02 -6.27153E+01 -5.24169E+01
 6.19370E-01  1.22013E-01 -6.24849E+01 -5.21814E+01
 6.19370E-01  1.62712E-01 -6.21627E+01 -5.17482E+01
 6.19370E-01  2.03445E-01 -6.17490E+01 -5.14585E+01
 6.19370E-01  2.44235E-01 -6.12442E+01 -5.11647E+01
 6.19370E-01  2.85103E-01 -6.06487E+01 -5.06714E+01
 6.19370E-01  3.26081E-01 -5.99635E+01 -5.01274E+01
 6.19370E-01  3.67200E-01 -5.91898E+01 -4.96728E+01
 6.19370E-01  4.08499E-01 -5.83294E+01 -4.92164E+01
 6.19370E-01  4.50021E-01 -5.73849E+01 -4.86536E+01
 6.19370E-01  4.91814E-01 -5.63594E+01 -4.80044E+01
 6.19370E-01  5.33930E-01 -5.52564E+01 -4.73121E+01
 6.19370E-01  5.76427E-01 -5.40783E+01 -4.65669E+01
 6.19370E-01  6.19370E-01 -5.28246E+01 -4.57356E+01
 6.19370E-01  6.62827E-01 -5.14870E+01 -4.48183E+01
 6.19370E-01  7.06875E-01 -5.00417E+01 -4.38323E+01
 6.19370E-01  7.51595E-01 -4.84344E+01 -4.27323E+01
 6.19370E-01  7.97078E-01 -4.65552E+01 -4.13633E+01
 6.19370E-01  8.43418E-01 -4.41983E+01 -3.94905E+01
 6.19370E-01  8.90721E-01 -4.10118E+01 -3.68064E+01
 6.19370E-01  9.39099E-01 -3.64908E+01 -3.28564E+01
 6.19370E-01  9.88675E-01 -3.01766E+01 -2.71413E+01
 6.19370E-01  1.03958E+00 -2.22178E+01 -1.97308E+01
 6.19370E-01  1.09195E+00 -1.38473E+01 -1.18323E+01
 6.19370E-01  1.14595E+00 -6.85028E+00 -5.24497E+00
 6.19370E-01  1.20174E+00 -2.41330E+00 -1.17540E+00
 6.19370E-01  1.25949E+00 -4.99465E-01  3.88308E-01
 6.19370E-01  1.31940E+00 -4.41151E-02  5.15832E-01
 6.19370E-01  1.38166E+00 -1.05127E-03  2.91362E-01
 6.19370E-01  1.44651E+00 -3.36604E-06  1.07278E-01
 6.19370E-01  1.51416E+00 -5.51201E-10  8.26515E-03
 6.19370E-01  1.58488E+00  2.08221E-12 -2.47796E-02
 6.19370E-01  1.65891E+00  0.00000E+00 -2.49136E-02
 6.19370E-01  1.73655E+00  0.00000E+00 -1.58321E-02
 6.19370E-01  1.81808E+00  0.00000E+00 -9.89602E-03
 6.19370E-01  1.90382E+00  0.00000E+00 -5.42072E-03
 6.19370E-01  1.99408E+00  0.00000E+00 -2.42844E-03
 6.19370E-01  2.08920E+00  0.00000E+00 -1.04638E-03

 6.62827E-01  0.00000E+00 -6.07613E+01 -5.05603E+01
 6.62827E-01  4.06663E-02 -6.07191E+01 -5.05058E+01
 6.62827E-01  8.13353E-02 -6.05927E+01 -5.04809E+01
 6.62827E-01  1.22013E-01 -6.03823E+01 -5.02661E+01
 6.62827E-01  1.62712E-01 -6.00882E+01 -4.99392E+01
 6.62827E-01  2.03445E-01 -5.97103E+01 -4.97861E+01
 6.62827E-01  2.44235E-01 -5.92491E+01 -4.96506E+01
 6.62827E-01  2.85103E-01 -5.87047E+01 -4.93293E+01
 6.62827E-01  3.26081E-01 -5.80777E+01 -4.89164E+01
 6.62827E-01  3.67200E-01 -5.73688E+01 -4.85148E+01
 6.62827E-01  4.08499E-01 -5.65793E+01 -4.80761E+01
 6.62827E-01  4.50021E-01 -5.57110E+01 -4.75413E+01
 6.62827E-01  4.91814E-01 -5.47660E+01 -4.69238E+01
 6.62827E-01  5.33930E-01 -5.37466E+01 -4.62537E+01
 6.62827E-01  5.76427E-01 -5.26543E+01 -4.55490E+01
 6.62827E-01  6.19370E-01 -5.14870E+01 -4.48183E+01
 6.62827E-01  6.62827E-01 -5.02356E+01 -4.40378E+01
 6.62827E-01  7.06875E-01 -4.88754E+01 -4.31476E+01
 6.62827E-01  7.51595E-01 -4.73520E+01 -4.20715E+01
 6.62827E-01  7.97078E-01 -4.55568E+01 -4.07021E+01
 6.62827E-01  8.43418E-01 -4.32871E+01 -3.88483E+01
 6.62827E-01  8.90721E-01 -4.01975E+01 -3.62023E+01
 6.62827E-01  9.39099E-01 -3.57923E+01 -3.23053E+01
 6.62827E-01  9.88675E-01 -2.96205E+01 -2.66789E+01
 6.62827E-01  1.03958E+00 -2.18257E+01 -1.94100E+01
 6.62827E-01  1.09195E+00 -1.36148E+01 -1.16653E+01
 6.62827E-01  1.14595E+00 -6.74126E+00 -5.17049E+00
 6.62827E-01  1.20174E+00 -2.37678E+00 -1.12253E+00
 6.62827E-01  1.25949E+00 -4.92222E-01  4.31616E-01
 6.62827E-01  1.31940E+00 -4.34977E-02  5.39310E-01
 6.62827E-01  1.38166E+00 -1.03690E-03  3.19930E-01
 6.62827E-01  1.44651E+00 -3.32063E-06  1.56578E-01
 6.62827E-01  1.51416E+00 -5.43631E-10  4.30566E-02
 6.62827E-01  1.58488E+00  9.44874E-13 -2.20513E-02
 6.62827E-01  1.65891E+00  0.00000E+00 -2.82690E-02
 6.62827E-01  1.73655E+00  0.00000E+00 -1.49979E-02
 6.62827E-01  1.81808E+00  0.00000E+00 -9.97474E-03
 6.62827E-01  1.90382E+00  0.00000E+00 -5.91072E-03
 6.62827E-01  1.99408E+00  0.00000E+00 -2.53887E-03
 6.62827E-01  2.08920E+00  0.00000E+00 -1.11204E-03

 7.06875E-01  0.00000E+00 -5.85735E+01 -4.84824E+01
 7.06875E-01  4.06663E-02 -5.85347E+01 -4.85473E+01
 7.06875E-01  8.13353E-02 -5.84189E+01 -4.85342E+01
 7.06875E-01  1.22013E-01 -5.82264E+01 -4.83858E+01
 7.06875E-01  1.62712E-01 -5.79571E+01 -4.81983E+01
 7.06875E-01  2.03445E-01 -5.76114E+01 -4.81436E+01
 7.06875E-01  2.44235E-01 -5.71891E+01 -4.81117E+01
 7.06875E-01  2.85103E-01 -5.66906E+01 -4.79529E+01
 7.06875E-01  3.26081E-01 -5.61162E+01 -4.76753E+01
 7.06875E-01  3.67200E-01 -5.54664E+01 -4.73122E+01
 7.06875E-01  4.08499E-01 -5.47420E+01 -4.68781E+01
 7.06875E-01  4.50021E-01 -5.39443E+01 -4.63810E+01
 7.06875E-01  4.91814E-01 -5.30747E+01 -4.58140E+01
 7.06875E-01  5.33930E-01 -5.21348E+01 -4.51729E+01
 7.06875E-01  5.76427E-01 -5.11247E+01 -4.44958E+01
 7.06875E-01  6.19370E-01 -5.00417E+01 -4.38323E+01
 7.06875E-01  6.62827E-01 -4.88754E+01 -4.31476E+01
 7.06875E-01  7.06875E-01 -4.76003E+01 -4.23290E+01
 7.06875E-01  7.51595E-01 -4.61623E+01 -4.12812E+01
 7.06875E-01  7.97078E-01 -4.44539E+01 -3.99346E+01
 7.06875E-01  8.43418E-01 -4.22760E+01 -3.81296E+01
 7.06875E-01  8.90721E-01 -3.92901E+01 -3.55431E+01
 7.06875E-01  9.39099E-01 -3.50112E+01 -3.16992E+01
 7.06875E-01  9.88675E-01 -2.89972E+01 -2.61470E+01
 7.06875E-01  1.03958E+00 -2.13858E+01 -1.90052E+01
 7.06875E-01  1.09195E+00 -1.33541E+01 -1.14143E+01
 7.06875E-01  1.14595E+00 -6.61919E+00 -5.04301E+00
 7.06875E-01  1.20174E+00 -2.33595E+00 -1.06507E+00
 7.06875E-01  1.25949E+00 -4.84135E-01  4.55702E-01
 7.06875E-01  1.31940E+00 -4.28084E-02  5.48777E-01
 7.06875E-01  1.38166E+00 -1.02085E-03  3.34127E-01
 7.06875E-01  1.44651E+00 -3.26987E-06  1.83849E-01
 7.06875E-01  1.51416E+00 -5.35979E-10  6.63303E-02
 7.06875E-01  1.58488E+00  3.94430E-13 -1.41245E-02
 7.06875E-01  1.65891E+00  0.00000E+00 -2.80883E-02
 7.06875E-01  1.73655E+00  0.00000E+00 -1.60268E-02
 7.06875E-01  1.81808E+00  0.00000E+00 -1.03485E-02
 7.06875E-01  1.90382E+00  0.00000E+00 -6.15506E-03
 7.06875E-01  1.99408E+00  0.00000E+00 -2.84328E-03
 7.06875E-01  2.08920E+00  0.00000E+00 -1.18054E-03

 7.51595E-01  0.00000E+00 -5.62728E+01 -4.64437E+01
 7.51595E-01  4.06663E-02 -5.62372E+01 -4.65613E+01
 7.51595E-01  8.13353E-02 -5.61308E+01 -4.65918E+01
 7.51595E-01  1.22013E-01 -5.59543E+01 -4.65587E+01
 7.51595E-01  1.62712E-01 -5.57076E+01 -4.65082E+01
 7.51595E-01  2.03445E-01 -5.53909E+01 -4.64844E+01
 7.51595E-01  2.44235E-01 -5.50040E+01 -4.64693E+01
 7.51595E-01  2.85103E-01 -5.45474E+01 -4.64162E+01
 7.51595E-01  3.26081E-01 -5.40210E+01 -4.62520E+01
 7.51595E-01  3.67200E-01 -5.34255E+01 -4.59347E+01
 7.51595E-01  4.08499E-01 -5.27613E+01 -4.55328E+01
 7.51595E-01  4.50021E-01 -5.20295E+01 -4.51106E+01
 7.51595E-01  4.91814E-01 -5.12309E+01 -4.46293E+01
 7.51595E-01  5.33930E-01 -5.03664E+01 -4.40374E+01
 7.51595E-01  5.76427E-01 -4.94355E+01 -4.33793E+01
 7.51595E-01  6.19370E-01 -4.84344E+01 -4.27323E+01
 7.51595E-01  6.62827E-01 -4.73520E+01 -4.20715E+01
 7.51595E-01  7.06875E-01 -4.61623E+01 -4.12812E+01
 7.51595E-01  7.51595E-01 -4.48112E+01 -4.02690E+01
 7.51595E-01  7.97078E-01 -4.31929E+01 -3.89791E+01
 7.51595E-01  8.43418E-01 -4.11125E+01 -3.72597E+01
 7.51595E-01  8.90721E-01 -3.82399E+01 -3.47665E+01
 7.51595E-01  9.39099E-01 -3.41024E+01 -3.10036E+01
 7.51595E-01  9.88675E-01 -2.82689E+01 -2.55411E+01
 7.51595E-01  1.03958E+00 -2.08700E+01 -1.85207E+01
 7.51595E-01  1.09195E+00 -1.30479E+01 -1.10760E+01
 7.51595E-01  1.14595E+00 -6.47561E+00 -4.85869E+00
 7.51595E-01  1.20174E+00 -2.28787E+00 -1.00825E+00
 7.51595E-01  1.25949E+00 -4.74598E-01  4.55737E-01
 7.51595E-01  1.31940E+00 -4.19944E-02  5.49113E-01
 7.51595E-01  1.38166E+00 -1.00186E-03  3.37901E-01
 7.51595E-01  1.44651E+00 -3.20973E-06  1.82853E-01
 7.51595E-01  1.51416E+00 -5.25397E-10  7.16332E-02
 7.51595E-01  1.58488E+00  1.19165E-12 -9.18707E-04
 7.51595E-01  1.65891E+00  0.00000E+00 -2.35361E-02
 7.51595E-01  1.73655E+00  0.00000E+00 -1.94421E-02
 7.51595E-01  1.81808E+00  0.00000E+00 -1.12483E-02
 7.51595E-01  1.90382E+00  0.00000E+00 -6.11315E-03
 7.51595E-01  1.99408E+00  0.00000E+00 -3.30838E-03
 7.51595E-01  2.08920E+00  0.00000E+00 -1.24240E-03

 7.97078E-01  0.00000E+00 -5.37314E+01 -4.44682E+01
 7.97078E-01  4.06663E-02 -5.36986E+01 -4.45722E+01
 7.97078E-01  8.13353E-02 -5.36010E+01 -4.46380E+01
 7.97078E-01  1.22013E-01 -5.34394E+01 -4.47018E+01
 7.97078E-01  1.62712E-01 -5.32137E+01 -4.47398E+01
 7.97078E-01  2.03445E-01 -5.29240E+01 -4.47032E+01
 7.97078E-01  2.44235E-01 -5.25703E+01 -4.46610E+01
 7.97078E-01  2.85103E-01 -5.21528E+01 -4.46617E+01
 7.97078E-01  3.26081E-01 -5.16717E+01 -4.45702E+01
 7.97078E-01  3.67200E-01 -5.11273E+01 -4.42850E+01
 7.97078E-01  4.08499E-01 -5.05202E+01 -4.39161E+01
 7.97078E-01  4.50021E-01 -4.98511E+01 -4.35699E+01
 7.97078E-01  4.91814E-01 -4.91206E+01 -4.31774E+01
 7.97078E-01  5.33930E-01 -4.83290E+01 -4.26435E+01
 7.97078E-01  5.76427E-01 -4.74754E+01 -4.20087E+01
 7.97078E-01  6.19370E-01 -4.65552E+01 -4.13633E+01
 7.97078E-01  6.62827E-01 -4.55568E+01 -4.07021E+01
 7.97078E-01  7.06875E-01 -4.44539E+01 -3.99346E+01
 7.97078E-01  7.51595E-01 -4.31929E+01 -3.89791E+01
 7.97078E-01  7.97078E-01 -4.16703E+01 -3.77665E+01
 7.97078E-01  8.43418E-01 -3.96968E+01 -3.61344E+01
 7.97078E-01  8.90721E-01 -3.69526E+01 -3.37428E+01
 7.97078E-01  9.39099E-01 -3.29810E+01 -3.01069E+01
 7.97078E-01  9.88675E-01 -2.73645E+01 -2.48062E+01
 7.97078E-01  1.03958E+00 -2.02258E+01 -1.79714E+01
 7.97078E-01  1.09195E+00 -1.26631E+01 -1.07138E+01
 7.97078E-01  1.14595E+00 -6.29411E+00 -4.66829E+00
 7.97078E-01  1.20174E+00 -2.22675E+00 -9.46836E-01
 7.97078E-01  1.25949E+00 -4.62411E-01  4.59677E-01
 7.97078E-01  1.31940E+00 -4.09493E-02  5.47857E-01
 7.97078E-01  1.38166E+00 -9.77408E-04  3.41016E-01
 7.97078E-01  1.44651E+00 -3.13207E-06  1.87614E-01
 7.97078E-01  1.51416E+00 -5.14469E-10  8.16679E-02
 7.97078E-01  1.58488E+00  8.41373E-13  1.16916E-02
 7.97078E-01  1.65891E+00  0.00000E+00 -1.98547E-02
 7.97078E-01  1.73655E+00  0.00000E+00 -2.25934E-02
 7.97078E-01  1.81808E+00  0.00000E+00 -1.23637E-02
 7.97078E-01  1.90382E+00  0.00000E+00 -6.23278E-03
 7.97078E-01  1.99408E+00  0.00000E+00 -3.68399E-03
 7.97078E-01  2.08920E+00  0.00000E+00 -1.31640E-03

 8.43418E-01  0.00000E+00 -5.07117E+01 -4.24173E+01
 8.43418E-01  4.06663E-02 -5.06817E+01 -4.24571E+01
 8.43418E-01  8.13353E-02 -5.05928E+01 -4.25162E+01
 8.43418E-01  1.22013E-01 -5.04458E+01 -4.26011E+01
 8.43418E-01  1.62712E-01 -5.02407E+01 -4.26462E+01
 8.43418E-01  2.03445E-01 -4.99777E+01 -4.25794E+01
 8.43418E-01  2.44235E-01 -4.96567E+01 -4.25089E+01
 8.43418E-01  2.85103E-01 -4.92779E+01 -4.25205E+01
 8.43418E-01  3.26081E-01 -4.88416E+01 -4.24501E+01
 8.43418E-01  3.67200E-01 -4.83480E+01 -4.21704E+01
 8.43418E-01  4.08499E-01 -4.77976E+01 -4.18149E+01
 8.43418E-01  4.50021E-01 -4.71911E+01 -4.15137E+01
 8.43418E-01  4.91814E-01 -4.65287E+01 -4.11834E+01
 8.43418E-01  5.33930E-01 -4.58107E+01 -4.07067E+01
 8.43418E-01  5.76427E-01 -4.50355E+01 -4.01136E+01
 8.43418E-01  6.19370E-01 -4.41983E+01 -3.94905E+01
 8.43418E-01  6.62827E-01 -4.32871E+01 -3.88483E+01
 8.43418E-01  7.06875E-01 -4.22760E+01 -3.81296E+01
 8.43418E-01  7.51595E-01 -4.11125E+01 -3.72597E+01
 8.43418E-01  7.97078E-01 -3.96968E+01 -3.61344E+01
 8.43418E-01  8.43418E-01 -3.78472E+01 -3.45725E+01
 8.43418E-01  8.90721E-01 -3.52581E+01 -3.22808E+01
 8.43418E-01  9.39099E-01 -3.14941E+01 -2.88346E+01
 8.43418E-01  9.88675E-01 -2.61563E+01 -2.38143E+01
 8.43418E-01  1.03958E+00 -1.93579E+01 -1.72994E+01
 8.43418E-01  1.09195E+00 -1.21394E+01 -1.03340E+01
 8.43418E-01  1.14595E+00 -6.04441E+00 -4.49269E+00
 8.43418E-01  1.20174E+00 -2.14177E+00 -8.73093E-01
 8.43418E-01  1.25949E+00 -4.45315E-01  4.88239E-01
 8.43418E-01  1.31940E+00 -3.94723E-02  5.50774E-01
 8.43418E-01  1.38166E+00 -9.42676E-04  3.50096E-01
 8.43418E-01  1.44651E+00 -3.02148E-06  2.20817E-01
 8.43418E-01  1.51416E+00 -4.95674E-10  1.10878E-01
 8.43418E-01  1.58488E+00  1.46998E-12  1.85679E-02
 8.43418E-01  1.65891E+00  0.00000E+00 -2.09924E-02
 8.43418E-01  1.73655E+00  0.00000E+00 -2.35143E-02
 8.43418E-01  1.81808E+00  0.00000E+00 -1.34925E-02
 8.43418E-01  1.90382E+00  0.00000E+00 -6.86359E-03
 8.43418E-01  1.99408E+00  0.00000E+00 -3.78168E-03
 8.43418E-01  2.08920E+00  0.00000E+00 -1.41595E-03

 8.90721E-01  0.00000E+00 -4.68109E+01 -3.97758E+01
 8.90721E-01  4.06663E-02 -4.67840E+01 -3.97507E+01
 8.90721E-01  8.13353E-02 -4.67043E+01 -3.97716E+01
 8.90721E-01  1.22013E-01 -4.65731E+01 -3.98085E+01
 8.90721E-01  1.62712E-01 -4.63902E+01 -3.97980E+01
 8.90721E-01  2.03445E-01 -4.61557E+01 -3.97021E+01
 8.90721E-01  2.44235E-01 -4.58697E+01 -3.96137E+01
 8.90721E-01  2.85103E-01 -4.55323E+01 -3.95993E+01
 8.90721E-01  3.26081E-01 -4.51439E+01 -3.95121E+01
 8.90721E-01  3.67200E-01 -4.47047E+01 -3.92399E+01
 8.90721E-01  4.08499E-01 -4.42152E+01 -3.89026E+01
 8.90721E-01  4.50021E-01 -4.36757E+01 -3.86182E+01
 8.90721E-01  4.91814E-01 -4.30867E+01 -3.83176E+01
 8.90721E-01  5.33930E-01 -4.24480E+01 -3.79001E+01
 8.90721E-01  5.76427E-01 -4.17580E+01 -3.73779E+01
 8.90721E-01  6.19370E-01 -4.10118E+01 -3.68064E+01
 8.90721E-01  6.62827E-01 -4.01975E+01 -3.62023E+01
 8.90721E-01  7.06875E-01 -3.92901E+01 -3.55431E+01
 8.90721E-01  7.51595E-01 -3.82399E+01 -3.47665E+01
 8.90721E-01  7.97078E-01 -3.69526E+01 -3.37428E+01
 8.90721E-01  8.43418E-01 -3.52581E+01 -3.22808E+01
 8.90721E-01  8.90721E-01 -3.28713E+01 -3.01341E+01
 8.90721E-01  9.39099E-01 -2.93863E+01 -2.69409E+01
 8.90721E-01  9.88675E-01 -2.44311E+01 -2.23023E+01
 8.90721E-01  1.03958E+00 -1.81065E+01 -1.62625E+01
 8.90721E-01  1.09195E+00 -1.13751E+01 -9.76303E+00
 8.90721E-01  1.14595E+00 -5.67479E+00 -4.24937E+00
 8.90721E-01  1.20174E+00 -2.01430E+00 -7.81560E-01
 8.90721E-01  1.25949E+00 -4.19386E-01  5.23125E-01
 8.90721E-01  1.31940E+00 -3.72128E-02  5.55670E-01
 8.90721E-01  1.38166E+00 -8.89262E-04  3.58210E-01
 8.90721E-01  1.44651E+00 -2.85100E-06  2.51004E-01
 8.90721E-01  1.51416E+00 -4.68673E-10  1.34707E-01
 8.90721E-01  1.58488E+00  1.35213E-12  1.97023E-02
 8.90721E-01  1.65891E+00  0.00000E+00 -2.40499E-02
 8.90721E-01  1.73655E+00  0.00000E+00 -2.38224E-02
 8.90721E-01  1.81808E+00  0.00000E+00 -1.49870E-02
 8.90721E-01  1.90382E+00  0.00000E+00 -7.81826E-03
 8.90721E-01  1.99408E+00  0.00000E+00 -3.71984E-03
 8.90721E-01  2.08920E+00  0.00000E+00 -1.52554E-03

 9.39099E-01  0.00000E+00 -4.14554E+01 -3.58066E+01
 9.39099E-01  4.06663E-02 -4.14321E+01 -3.57672E+01
 9.39099E-01  8.13353E-02 -4.13635E+01 -3.57393E+01
 9.39099E-01  1.22013E-01 -4.12508E+01 -3.56848E+01
 9.39099E-01  1.62712E-01 -4.10938E+01 -3.55902E+01
 9.39099E-01  2.03445E-01 -4.08927E+01 -3.54812E+01
 9.39099E-01  2.44235E-01 -4.06475E+01 -3.53894E+01
 9.39099E-01  2.85103E-01 -4.03585E+01 -3.53216E+01
 9.39099E-01  3.26081E-01 -4.00259E+01 -3.52010E+01
 9.39099E-01  3.67200E-01 -3.96499E+01 -3.49709E+01
 9.39099E-01  4.08499E-01 -3.92310E+01 -3.46861E+01
 9.39099E-01  4.50021E-01 -3.87696E+01 -3.44039E+01
 9.39099E-01  4.91814E-01 -3.82659E+01 -3.41056E+01
 9.39099E-01  5.33930E-01 -3.77198E+01 -3.37564E+01
 9.39099E-01  5.76427E-01 -3.71297E+01 -3.33423E+01
 9.39099E-01  6.19370E-01 -3.64908E+01 -3.28564E+01
 9.39099E-01  6.62827E-01 -3.57923E+01 -3.23053E+01
 9.39099E-01  7.06875E-01 -3.50112E+01 -3.16992E+01
 9.39099E-01  7.51595E-01 -3.41024E+01 -3.10036E+01
 9.39099E-01  7.97078E-01 -3.29810E+01 -3.01069E+01
 9.39099E-01  8.43418E-01 -3.14941E+01 -2.88346E+01
 9.39099E-01  8.90721E-01 -2.93863E+01 -2.69409E+01
 9.39099E-01  9.39099E-01 -2.62947E+01 -2.40779E+01
 9.39099E-01  9.88675E-01 -2.18853E+01 -1.99159E+01
 9.39099E-01  1.03958E+00 -1.62435E+01 -1.45369E+01
 9.39099E-01  1.09195E+00 -1.02231E+01 -8.75986E+00
 9.39099E-01  1.14595E+00 -5.10994E+00 -3.81453E+00
 9.39099E-01  1.20174E+00 -1.81697E+00 -6.56455E-01
 9.39099E-01  1.25949E+00 -3.78832E-01  5.41813E-01
 9.39099E-01  1.31940E+00 -3.36508E-02  5.58376E-01
 9.39099E-01  1.38166E+00 -8.04665E-04  3.56866E-01
 9.39099E-01  1.44651E+00 -2.58051E-06  2.40974E-01
 9.39099E-01  1.51416E+00 -4.24475E-10  1.24395E-01
 9.39099E-01  1.58488E+00 -4.64537E-13  1.55960E-02
 9.39099E-01  1.65891E+00  0.00000E+00 -2.53754E-02
 9.39099E-01  1.73655E+00  0.00000E+00 -2.54405E-02
 9.39099E-01  1.81808E+00  0.00000E+00 -1.71893E-02
 9.39099E-01  1.90382E+00  0.00000E+00 -8.86129E-03
 9.39099E-01  1.99408E+00  0.00000E+00 -3.69251E-03
 9.39099E-01  2.08920E+00  0.00000E+00 -1.62976E-03

 9.88675E-01  0.00000E+00 -3.41299E+01 -2.98500E+01
 9.88675E-01  4.06663E-02 -3.41113E+01 -2.98304E+01
 9.88675E-01  8.13353E-02 -3.40564E+01 -2.97659E+01
 9.88675E-01  1.22013E-01 -3.39663E+01 -2.96330E+01
 9.88675E-01  1.62712E-01 -3.38410E+01 -2.94732E+01
 9.88675E-01  2.03445E-01 -3.36805E+01 -2.93623E+01
 9.88675E-01  2.44235E-01 -3.34849E+01 -2.92711E+01
 9.88675E-01  2.85103E-01 -3.32544E+01 -2.91523E+01
 9.88675E-01  3.26081E-01 -3.29892E+01 -2.90051E+01
 9.88675E-01  3.67200E-01 -3.26896E+01 -2.88323E+01
 9.88675E-01  4.08499E-01 -3.23560E+01 -2.86179E+01
 9.88675E-01  4.50021E-01 -3.19887E+01 -2.83526E+01
 9.88675E-01  4.91814E-01 -3.15881E+01 -2.80688E+01
 9.88675E-01  5.33930E-01 -3.11538E+01 -2.77996E+01
 9.88675E-01  5.76427E-01 -3.06846E+01 -2.75110E+01
 9.88675E-01  6.19370E-01 -3.01766E+01 -2.71413E+01
 9.88675E-01  6.62827E-01 -2.96205E+01 -2.66789E+01
 9.88675E-01  7.06875E-01 -2.89972E+01 -2.61470E+01
 9.88675E-01  7.51595E-01 -2.82689E+01 -2.55411E+01
 9.88675E-01  7.97078E-01 -2.73645E+01 -2.48062E+01
 9.88675E-01  8.43418E-01 -2.61563E+01 -2.38143E+01
 9.88675E-01  8.90721E-01 -2.44311E+01 -2.23023E+01
 9.88675E-01  9.39099E-01 -2.18853E+01 -1.99159E+01
 9.88675E-01  9.88675E-01 -1.82379E+01 -1.64147E+01
 9.88675E-01  1.03958E+00 -1.35555E+01 -1.19404E+01
 9.88675E-01  1.09195E+00 -8.54467E+00 -7.17196E+00
 9.88675E-01  1.14595E+00 -4.27776E+00 -3.08103E+00
 9.88675E-01  1.20174E+00 -1.52328E+00 -4.51452E-01
 9.88675E-01  1.25949E+00 -3.17986E-01  5.49847E-01
 9.88675E-01  1.31940E+00 -2.82741E-02  5.53350E-01
 9.88675E-01  1.38166E+00 -6.76527E-04  3.49738E-01
 9.88675E-01  1.44651E+00 -2.17026E-06  2.07220E-01
 9.88675E-01  1.51416E+00 -3.56415E-10  9.05100E-02
 9.88675E-01  1.58488E+00  5.40202E-13  3.12604E-03
 9.88675E-01  1.65891E+00  0.00000E+00 -2.73262E-02
 9.88675E-01  1.73655E+00  0.00000E+00 -2.65165E-02
 9.88675E-01  1.81808E+00  0.00000E+00 -1.94265E-02
 9.88675E-01  1.90382E+00  0.00000E+00 -1.02747E-02
 9.88675E-01  1.99408E+00  0.00000E+00 -3.90094E-03
 9.88675E-01  2.08920E+00  0.00000E+00 -1.76141E-03

 1.03958E+00  0.00000E+00 -2.50159E+01 -2.19465E+01
 1.03958E+00  4.06663E-02 -2.50027E+01 -2.19363E+01
 1.03958E+00  8.13353E-02 -2.49638E+01 -2.18696E+01
 1.03958E+00  1.22013E-01 -2.48999E+01 -2.17363E+01
 1.03958E+00  1.62712E-01 -2.48109E+01 -2.15797E+01
 1.03958E+00  2.03445E-01 -2.46969E+01 -2.14627E+01
 1.03958E+00  2.44235E-01 -2.45581E+01 -2.13571E+01
 1.03958E+00  2.85103E-01 -2.43945E+01 -2.12228E+01
 1.03958E+00  3.26081E-01 -2.42064E+01 -2.10755E+01
 1.03958E+00  3.67200E-01 -2.39940E+01 -2.09295E+01
 1.03958E+00  4.08499E-01 -2.37576E+01 -2.07623E+01
 1.03958E+00  4.50021E-01 -2.34976E+01 -2.05563E+01
 1.03958E+00  4.91814E-01 -2.32141E+01 -2.03430E+01
 1.03958E+00  5.33930E-01 -2.29073E+01 -2.01575E+01
 1.03958E+00  5.76427E-01 -2.25761E+01 -1.99717E+01
 1.03958E+00  6.19370E-01 -2.22178E+01 -1.97308E+01
 1.03958E+00  6.62827E-01 -2.18257E+01 -1.94100E+01
 1.03958E+00  7.06875E-01 -2.13858E+01 -1.90052E+01
 1.03958E+00  7.51595E-01 -2.08700E+01 -1.85207E+01
 1.03958E+00  7.97078E-01 -2.02258E+01 -1.79714E+01
 1.03958E+00  8.43418E-01 -1.93579E+01 -1.72994E+01
 1.03958E+00  8.90721E-01 -1.81065E+01 -1.62625E+01
 1.03958E+00  9.39099E-01 -1.62435E+01 -1.45369E+01
 1.03958E+00  9.88675E-01 -1.35555E+01 -1.19404E+01
 1.03958E+00  1.03958E+00 -1.00877E+01 -8.60013E+00
 1.03958E+00  1.09195E+00 -6.36519E+00 -5.04703E+00
 1.03958E+00  1.14595E+00 -3.18937E+00 -2.03391E+00
 1.03958E+00  1.20174E+00 -1.13664E+00 -1.38344E-01
 1.03958E+00  1.25949E+00 -2.37470E-01  5.58760E-01
 1.03958E+00  1.31940E+00 -2.11310E-02  5.34640E-01
 1.03958E+00  1.38166E+00 -5.05895E-04  3.45798E-01
 1.03958E+00  1.44651E+00 -1.62346E-06  1.88695E-01
 1.03958E+00  1.51416E+00 -2.66018E-10  6.10136E-02
 1.03958E+00  1.58488E+00  9.41126E-13 -2.05926E-02
 1.03958E+00  1.65891E+00  0.00000E+00 -3.40585E-02
 1.03958E+00  1.73655E+00  0.00000E+00 -2.39112E-02
 1.03958E+00  1.81808E+00  0.00000E+00 -2.07411E-02
 1.03958E+00  1.90382E+00  0.00000E+00 -1.25311E-02
 1.03958E+00  1.99408E+00  0.00000E+00 -4.52943E-03
 1.03958E+00  2.08920E+00  0.00000E+00 -1.97209E-03

 1.09195E+00  0.00000E+00 -1.55189E+01 -1.34564E+01
 1.09195E+00  4.06663E-02 -1.55111E+01 -1.34384E+01
 1.09195E+00  8.13353E-02 -1.54879E+01 -1.33944E+01
 1.09195E+00  1.22013E-01 -1.54496E+01 -1.33210E+01
 1.09195E+00  1.62712E-01 -1.53963E+01 -1.32205E+01
 1.09195E+00  2.03445E-01 -1.53279E+01 -1.30999E+01
 1.09195E+00  2.44235E-01 -1.52446E+01 -1.29751E+01
 1.09195E+00  2.85103E-01 -1.51465E+01 -1.28563E+01
 1.09195E+00  3.26081E-01 -1.50338E+01 -1.27282E+01
 1.09195E+00  3.67200E-01 -1.49065E+01 -1.25803E+01
 1.09195E+00  4.08499E-01 -1.47650E+01 -1.24323E+01
 1.09195E+00  4.50021E-01 -1.46094E+01 -1.23036E+01
 1.09195E+00  4.91814E-01 -1.44402E+01 -1.21888E+01
 1.09195E+00  5.33930E-01 -1.42572E+01 -1.20768E+01
 1.09195E+00  5.76427E-01 -1.40601E+01 -1.19604E+01
 1.09195E+00  6.19370E-01 -1.38473E+01 -1.18323E+01
 1.09195E+00  6.62827E-01 -1.36148E+01 -1.16653E+01
 1.09195E+00  7.06875E-01 -1.33541E+01 -1.14143E+01
 1.09195E+00  7.51595E-01 -1.30479E+01 -1.10760E+01
 1.09195E+00  7.97078E-01 -1.26631E+01 -1.07138E+01
 1.09195E+00  8.43418E-01 -1.21394E+01 -1.03340E+01
 1.09195E+00  8.90721E-01 -1.13751E+01 -9.76303E+00
 1.09195E+00  9.39099E-01 -1.02231E+01 -8.75986E+00
 1.09195E+00  9.88675E-01 -8.54467E+00 -7.17196E+00
 1.09195E+00  1.03958E+00 -6.36519E+00 -5.04703E+00
 1.09195E+00  1.09195E+00 -4.01787E+00 -2.76191E+00
 1.09195E+00  1.14595E+00 -2.01326E+00 -8.86321E-01
 1.09195E+00  1.20174E+00 -7.17574E-01  2.11275E-01
 1.09195E+00  1.25949E+00 -1.49969E-01  5.67209E-01
 1.09195E+00  1.31940E+00 -1.33515E-02  5.10139E-01
 1.09195E+00  1.38166E+00 -3.19794E-04  3.50044E-01
 1.09195E+00  1.44651E+00 -1.02664E-06  1.94994E-01
 1.09195E+00  1.51416E+00 -1.67925E-10  5.49251E-02
 1.09195E+00  1.58488E+00  7.93850E-13 -3.39544E-02
 1.09195E+00  1.65891E+00  0.00000E+00 -3.75821E-02
 1.09195E+00  1.73655E+00  0.00000E+00 -2.06567E-02
 1.09195E+00  1.81808E+00  0.00000E+00 -2.27272E-02
 1.09195E+00  1.90382E+00  0.00000E+00 -1.53948E-02
 1.09195E+00  1.99408E+00  0.00000E+00 -5.32418E-03
 1.09195E+00  2.08920E+00  0.00000E+00 -2.25285E-03

 1.14595E+00  0.00000E+00 -7.64214E+00 -6.40446E+00
 1.14595E+00  4.06663E-02 -7.63848E+00 -6.38245E+00
 1.14595E+00  8.13353E-02 -7.62754E+00 -6.35529E+00
 1.14595E+00  1.22013E-01 -7.60938E+00 -6.32469E+00
 1.14595E+00  1.62712E-01 -7.58401E+00 -6.27229E+00
 1.14595E+00  2.03445E-01 -7.55148E+00 -6.17449E+00
 1.14595E+00  2.44235E-01 -7.51185E+00 -6.06038E+00
 1.14595E+00  2.85103E-01 -7.46516E+00 -5.95912E+00
 1.14595E+00  3.26081E-01 -7.41152E+00 -5.84754E+00
 1.14595E+00  3.67200E-01 -7.35102E+00 -5.70916E+00
 1.14595E+00  4.08499E-01 -7.28379E+00 -5.57891E+00
 1.14595E+00  4.50021E-01 -7.21001E+00 -5.48975E+00
 1.14595E+00  4.91814E-01 -7.12981E+00 -5.42677E+00
 1.14595E+00  5.33930E-01 -7.04331E+00 -5.36588E+00
 1.14595E+00  5.76427E-01 -6.95035E+00 -5.30398E+00
 1.14595E+00  6.19370E-01 -6.85028E+00 -5.24497E+00
 1.14595E+00  6.62827E-01 -6.74126E+00 -5.17049E+00
 1.14595E+00  7.06875E-01 -6.61919E+00 -5.04301E+00
 1.14595E+00  7.51595E-01 -6.47561E+00 -4.85869E+00
 1.14595E+00  7.97078E-01 -6.29411E+00 -4.66829E+00
 1.14595E+00  8.43418E-01 -6.04441E+00 -4.49269E+00
 1.14595E+00  8.90721E-01 -5.67479E+00 -4.24937E+00
 1.14595E+00  9.39099E-01 -5.10994E+00 -3.81453E+00
 1.14595E+00  9.88675E-01 -4.27776E+00 -3.08103E+00
 1.14595E+00  1.03958E+00 -3.18937E+00 -2.03391E+00
 1.14595E+00  1.09195E+00 -2.01326E+00 -8.86321E-01
 1.14595E+00  1.14595E+00 -1.00840E+00  7.53147E-03
 1.14595E+00  1.20174E+00 -3.59324E-01  4.63019E-01
 1.14595E+00  1.25949E+00 -7.51061E-02  5.66868E-01
 1.14595E+00  1.31940E+00 -6.68904E-03  4.97753E-01
 1.14595E+00  1.38166E+00 -1.60285E-04  3.64118E-01
 1.14595E+00  1.44651E+00 -5.14768E-07  2.13943E-01
 1.14595E+00  1.51416E+00 -8.35385E-11  8.36917E-02
 1.14595E+00  1.58488E+00  7.64500E-14  8.40119E-04
 1.14595E+00  1.65891E+00  0.00000E+00 -2.19109E-02
 1.14595E+00  1.73655E+00  0.00000E+00 -2.42841E-02
 1.14595E+00  1.81808E+00  0.00000E+00 -2.87990E-02
 1.14595E+00  1.90382E+00  0.00000E+00 -1.81475E-02
 1.14595E+00  1.99408E+00  0.00000E+00 -5.74009E-03
 1.14595E+00  2.08920E+00  0.00000E+00 -2.55037E-03

 1.20174E+00  0.00000E+00 -2.68114E+00 -2.07656E+00
 1.20174E+00  4.06663E-02 -2.67991E+00 -2.06068E+00
 1.20174E+00  8.13353E-02 -2.67623E+00 -2.03647E+00
 1.20174E+00  1.22013E-01 -2.67007E+00 -2.00975E+00
 1.20174E+00  1.62712E-01 -2.66147E+00 -1.97547E+00
 1.20174E+00  2.03445E-01 -2.65042E+00 -1.92051E+00
 1.20174E+00  2.44235E-01 -2.63696E+00 -1.84585E+00
 1.20174E+00  2.85103E-01 -2.62110E+00 -1.75634E+00
 1.20174E+00  3.26081E-01 -2.60289E+00 -1.65500E+00
 1.20174E+00  3.67200E-01 -2.58236E+00 -1.54636E+00
 1.20174E+00  4.08499E-01 -2.55956E+00 -1.44044E+00
 1.20174E+00  4.50021E-01 -2.53457E+00 -1.34814E+00
 1.20174E+00  4.91814E-01 -2.50744E+00 -1.27897E+00
 1.20174E+00  5.33930E-01 -2.47823E+00 -1.23912E+00
 1.20174E+00  5.76427E-01 -2.44692E+00 -1.21274E+00
 1.20174E+00  6.19370E-01 -2.41330E+00 -1.17540E+00
 1.20174E+00  6.62827E-01 -2.37678E+00 -1.12253E+00
 1.20174E+00  7.06875E-01 -2.33595E+00 -1.06507E+00
 1.20174E+00  7.51595E-01 -2.28787E+00 -1.00825E+00
 1.20174E+00  7.97078E-01 -2.22675E+00 -9.46836E-01
 1.20174E+00  8.43418E-01 -2.14177E+00 -8.73093E-01
 1.20174E+00  8.90721E-01 -2.01430E+00 -7.81560E-01
 1.20174E+00  9.39099E-01 -1.81697E+00 -6.56455E-01
 1.20174E+00  9.88675E-01 -1.52328E+00 -4.51452E-01
 1.20174E+00  1.03958E+00 -1.13664E+00 -1.38344E-01
 1.20174E+00  1.09195E+00 -7.17574E-01  2.11275E-01
 1.20174E+00  1.14595E+00 -3.59324E-01  4.63019E-01
 1.20174E+00  1.20174E+00 -1.28025E-01  5.58865E-01
 1.20174E+00  1.25949E+00 -2.67666E-02  5.52481E-01
 1.20174E+00  1.31940E+00 -2.38499E-03  4.95302E-01
 1.20174E+00  1.38166E+00 -5.71769E-05  3.77656E-01
 1.20174E+00  1.44651E+00 -1.83694E-07  2.28650E-01
 1.20174E+00  1.51416E+00 -2.92454E-11  1.23104E-01
 1.20174E+00  1.58488E+00 -6.75345E-13  5.83519E-02
 1.20174E+00  1.65891E+00  0.00000E+00 -7.99655E-05
 1.20174E+00  1.73655E+00  0.00000E+00 -3.64142E-02
 1.20174E+00  1.81808E+00  0.00000E+00 -3.88699E-02
 1.20174E+00  1.90382E+00  0.00000E+00 -2.12371E-02
 1.20174E+00  1.99408E+00  0.00000E+00 -6.19283E-03
 1.20174E+00  2.08920E+00  0.00000E+00 -2.84379E-03

 1.25949E+00  0.00000E+00 -5.52961E-01 -3.49055E-01
 1.25949E+00  4.06663E-02 -5.52717E-01 -3.41610E-01
 1.25949E+00  8.13353E-02 -5.51983E-01 -3.22120E-01
 1.25949E+00  1.22013E-01 -5.50752E-01 -2.95969E-01
 1.25949E+00  1.62712E-01 -5.49028E-01 -2.69167E-01
 1.25949E+00  2.03445E-01 -5.46815E-01 -2.42140E-01
 1.25949E+00  2.44235E-01 -5.44118E-01 -2.00463E-01
 1.25949E+00  2.85103E-01 -5.40942E-01 -1.32933E-01
 1.25949E+00  3.26081E-01 -5.37295E-01 -5.32418E-02
 1.25949E+00  3.67200E-01 -5.33184E-01  2.56402E-02
 1.25949E+00  4.08499E-01 -5.28623E-01  1.07831E-01
 1.25949E+00  4.50021E-01 -5.23624E-01  1.95758E-01
 1.25949E+00  4.91814E-01 -5.18205E-01  2.72269E-01
 1.25949E+00  5.33930E-01 -5.12379E-01  3.19449E-01
 1.25949E+00  5.76427E-01 -5.06144E-01  3.50023E-01
 1.25949E+00  6.19370E-01 -4.99465E-01  3.88308E-01
 1.25949E+00  6.62827E-01 -4.92222E-01  4.31616E-01
 1.25949E+00  7.06875E-01 -4.84135E-01  4.55702E-01
 1.25949E+00  7.51595E-01 -4.74598E-01  4.55737E-01
 1.25949E+00  7.97078E-01 -4.62411E-01  4.59677E-01
 1.25949E+00  8.43418E-01 -4.45315E-01  4.88239E-01
 1.25949E+00  8.90721E-01 -4.19386E-01  5.23125E-01
 1.25949E+00  9.39099E-01 -3.78832E-01  5.41813E-01
 1.25949E+00  9.88675E-01 -3.17986E-01  5.49847E-01
 1.25949E+00  1.03958E+00 -2.37470E-01  5.58760E-01
 1.25949E+00  1.09195E+00 -1.49969E-01  5.67209E-01
 1.25949E+00  1.14595E+00 -7.51061E-02  5.66868E-01
 1.25949E+00  1.20174E+00 -2.67666E-02  5.52481E-01
 1.25949E+00  1.25949E+00 -5.59897E-03  5.28048E-01
 1.25949E+00  1.31940E+00 -4.99196E-04  4.80293E-01
 1.25949E+00  1.38166E+00 -1.19735E-05  3.68363E-01
 1.25949E+00  1.44651E+00 -3.84753E-08  2.18518E-01
 1.25949E+00  1.51416E+00 -7.11178E-12  1.14809E-01
 1.25949E+00  1.58488E+00 -1.99669E-14  5.13452E-02
 1.25949E+00  1.65891E+00  0.00000E+00 -1.32375E-02
 1.25949E+00  1.73655E+00  0.00000E+00 -5.24074E-02
 1.25949E+00  1.81808E+00  0.00000E+00 -4.92789E-02
 1.25949E+00  1.90382E+00  0.00000E+00 -2.62517E-02
 1.25949E+00  1.99408E+00  0.00000E+00 -8.03301E-03
 1.25949E+00  2.08920E+00  0.00000E+00 -3.15449E-03

 1.31940E+00  0.00000E+00 -4.86970E-02 -3.28493E-02
 1.31940E+00  4.06663E-02 -4.86763E-02 -3.10530E-02
 1.31940E+00  8.13353E-02 -4.86135E-02 -2.26868E-02
 1.31940E+00  1.22013E-01 -4.85080E-02 -8.38796E-03
 1.31940E+00  1.62712E-01 -4.83601E-02  9.54356E-03
 1.31940E+00  2.03445E-01 -4.81702E-02  2.96870E-02
 1.31940E+00  2.44235E-01 -4.79388E-02  5.49944E-02
 1.31940E+00  2.85103E-01 -4.76663E-02  8.90705E-02
 1.31940E+00  3.26081E-01 -4.73533E-02  1.33226E-01
 1.31940E+00  3.67200E-01 -4.70008E-02  1.86834E-01
 1.31940E+00  4.08499E-01 -4.66096E-02  2.44738E-01
 1.31940E+00  4.50021E-01 -4.61811E-02  3.02284E-01
 1.31940E+00  4.91814E-01 -4.57169E-02  3.60396E-01
 1.31940E+00  5.33930E-01 -4.52183E-02  4.20256E-01
 1.31940E+00  5.76427E-01 -4.46853E-02  4.75279E-01
 1.31940E+00  6.19370E-01 -4.41151E-02  5.15832E-01
 1.31940E+00  6.62827E-01 -4.34977E-02  5.39310E-01
 1.31940E+00  7.06875E-01 -4.28084E-02  5.48777E-01
 1.31940E+00  7.51595E-01 -4.19944E-02  5.49113E-01
 1.31940E+00  7.97078E-01 -4.09493E-02  5.47857E-01
 1.31940E+00  8.43418E-01 -3.94723E-02  5.50774E-01
 1.31940E+00  8.90721E-01 -3.72128E-02  5.55670E-01
 1.31940E+00  9.39099E-01 -3.36508E-02  5.58376E-01
 1.31940E+00  9.88675E-01 -2.82741E-02  5.53350E-01
 1.31940E+00  1.03958E+00 -2.11310E-02  5.34640E-01
 1.31940E+00  1.09195E+00 -1.33515E-02  5.10139E-01
 1.31940E+00  1.14595E+00 -6.68904E-03  4.97753E-01
 1.31940E+00  1.20174E+00 -2.38499E-03  4.95302E-01
 1.31940E+00  1.25949E+00 -4.99196E-04  4.80293E-01
 1.31940E+00  1.31940E+00 -4.45363E-05  4.30841E-01
 1.31940E+00  1.38166E+00 -1.06866E-06  3.27642E-01
 1.31940E+00  1.44651E+00 -3.43341E-09  1.88747E-01
 1.31940E+00  1.51416E+00 -1.14293E-12  6.52966E-02
 1.31940E+00  1.58488E+00 -1.31782E-13 -1.78189E-02
 1.31940E+00  1.65891E+00  0.00000E+00 -5.57051E-02
 1.31940E+00  1.73655E+00  0.00000E+00 -6.51927E-02
 1.31940E+00  1.81808E+00  0.00000E+00 -5.79016E-02
 1.31940E+00  1.90382E+00  0.00000E+00 -3.31198E-02
 1.31940E+00  1.99408E+00  0.00000E+00 -1.11559E-02
 1.31940E+00  2.08920E+00  0.00000E+00 -3.67727E-03

 1.38166E+00  0.00000E+00 -1.15805E-03 -4.89014E-02
 1.38166E+00  4.06663E-02 -1.15756E-03 -4.82831E-02
 1.38166E+00  8.13353E-02 -1.15610E-03 -4.75086E-02
 1.38166E+00  1.22013E-01 -1.15364E-03 -4.31980E-02
 1.38166E+00  1.62712E-01 -1.15020E-03 -3.38466E-02
 1.38166E+00  2.03445E-01 -1.14577E-03 -2.05683E-02
 1.38166E+00  2.44235E-01 -1.14037E-03 -7.21709E-03
 1.38166E+00  2.85103E-01 -1.13402E-03  4.46283E-03
 1.38166E+00  3.26081E-01 -1.12673E-03  2.20572E-02
 1.38166E+00  3.67200E-01 -1.11851E-03  5.08858E-02
 1.38166E+00  4.08499E-01 -1.10939E-03  8.37757E-02
 1.38166E+00  4.50021E-01 -1.09940E-03  1.14399E-01
 1.38166E+00  4.91814E-01 -1.08858E-03  1.49357E-01
 1.38166E+00  5.33930E-01 -1.07696E-03  1.96410E-01
 1.38166E+00  5.76427E-01 -1.06454E-03  2.48231E-01
 1.38166E+00  6.19370E-01 -1.05127E-03  2.91362E-01
 1.38166E+00  6.62827E-01 -1.03690E-03  3.19930E-01
 1.38166E+00  7.06875E-01 -1.02085E-03  3.34127E-01
 1.38166E+00  7.51595E-01 -1.00186E-03  3.37901E-01
 1.38166E+00  7.97078E-01 -9.77408E-04  3.41016E-01
 1.38166E+00  8.43418E-01 -9.42676E-04  3.50096E-01
 1.38166E+00  8.90721E-01 -8.89262E-04  3.58210E-01
 1.38166E+00  9.39099E-01 -8.04665E-04  3.56866E-01
 1.38166E+00  9.88675E-01 -6.76527E-04  3.49738E-01
 1.38166E+00  1.03958E+00 -5.05895E-04  3.45798E-01
 1.38166E+00  1.09195E+00 -3.19794E-04  3.50044E-01
 1.38166E+00  1.14595E+00 -1.60285E-04  3.64118E-01
 1.38166E+00  1.20174E+00 -5.71769E-05  3.77656E-01
 1.38166E+00  1.25949E+00 -1.19735E-05  3.68363E-01
 1.38166E+00  1.31940E+00 -1.06866E-06  3.27642E-01
 1.38166E+00  1.38166E+00 -2.56414E-08  2.62156E-01
 1.38166E+00  1.44651E+00 -8.19378E-11  1.70761E-01
 1.38166E+00  1.51416E+00  5.23453E-13  5.07182E-02
 1.38166E+00  1.58488E+00  7.18567E-13 -4.84139E-02
 1.38166E+00  1.65891E+00  0.00000E+00 -7.10960E-02
 1.38166E+00  1.73655E+00  0.00000E+00 -6.61254E-02
 1.38166E+00  1.81808E+00  0.00000E+00 -6.43006E-02
 1.38166E+00  1.90382E+00  0.00000E+00 -3.97563E-02
 1.38166E+00  1.99408E+00  0.00000E+00 -1.39037E-02
 1.38166E+00  2.08920E+00  0.00000E+00 -4.77213E-03

 1.44651E+00  0.00000E+00 -3.70257E-06 -5.26341E-02
 1.44651E+00  4.06663E-02 -3.70119E-06 -5.05033E-02
 1.44651E+00  8.13353E-02 -3.69660E-06 -5.11201E-02
 1.44651E+00  1.22013E-01 -3.68887E-06 -5.00836E-02
 1.44651E+00  1.62712E-01 -3.67802E-06 -4.67770E-02
 1.44651E+00  2.03445E-01 -3.66408E-06 -4.40836E-02
 1.44651E+00  2.44235E-01 -3.64709E-06 -4.08581E-02
 1.44651E+00  2.85103E-01 -3.62708E-06 -3.53947E-02
 1.44651E+00  3.26081E-01 -3.60409E-06 -2.83165E-02
 1.44651E+00  3.67200E-01 -3.57818E-06 -1.98298E-02
 1.44651E+00  4.08499E-01 -3.54943E-06 -7.50670E-03
 1.44651E+00  4.50021E-01 -3.51793E-06  1.01424E-02
 1.44651E+00  4.91814E-01 -3.48380E-06  2.87950E-02
 1.44651E+00  5.33930E-01 -3.44713E-06  4.45079E-02
 1.44651E+00  5.76427E-01 -3.40795E-06  6.62787E-02
 1.44651E+00  6.19370E-01 -3.36604E-06  1.07278E-01
 1.44651E+00  6.62827E-01 -3.32063E-06  1.56578E-01
 1.44651E+00  7.06875E-01 -3.26987E-06  1.83849E-01
 1.44651E+00  7.51595E-01 -3.20973E-06  1.82853E-01
 1.44651E+00  7.97078E-01 -3.13207E-06  1.87614E-01
 1.44651E+00  8.43418E-01 -3.02148E-06  2.20817E-01
 1.44651E+00  8.90721E-01 -2.85100E-06  2.51004E-01
 1.44651E+00  9.39099E-01 -2.58051E-06  2.40974E-01
 1.44651E+00  9.88675E-01 -2.17026E-06  2.07220E-01
 1.44651E+00  1.03958E+00 -1.62346E-06  1.88695E-01
 1.44651E+00  1.09195E+00 -1.02664E-06  1.94994E-01
 1.44651E+00  1.14595E+00 -5.14768E-07  2.13943E-01
 1.44651E+00  1.20174E+00 -1.83694E-07  2.28650E-01
 1.44651E+00  1.25949E+00 -3.84758E-08  2.18518E-01
 1.44651E+00  1.31940E+00 -3.43316E-09  1.88747E-01
 1.44651E+00  1.38166E+00 -8.20721E-11  1.70761E-01
 1.44651E+00  1.44651E+00 -2.35871E-13  1.49628E-01
 1.44651E+00  1.51416E+00  1.86076E-13  7.56507E-02
 1.44651E+00  1.58488E+00  9.18301E-13 -1.34618E-02
 1.44651E+00  1.65891E+00  0.00000E+00 -5.06963E-02
 1.44651E+00  1.73655E+00  0.00000E+00 -6.21040E-02
 1.44651E+00  1.81808E+00  0.00000E+00 -6.58720E-02
 1.44651E+00  1.90382E+00  0.00000E+00 -4.25833E-02
 1.44651E+00  1.99408E+00  0.00000E+00 -1.64702E-02
 1.44651E+00  2.08920E+00  0.00000E+00 -6.33495E-03

 1.51416E+00  0.00000E+00 -1.49543E-09 -4.06797E-02
 1.51416E+00  4.06663E-02 -6.25311E-10 -3.89310E-02
 1.51416E+00  8.13353E-02 -6.03921E-10 -3.94855E-02
 1.51416E+00  1.22013E-01 -6.03166E-10 -3.93666E-02
 1.51416E+00  1.62712E-01 -6.04550E-10 -3.86654E-02
 1.51416E+00  2.03445E-01 -6.00975E-10 -3.98693E-02
 1.51416E+00  2.44235E-01 -5.97406E-10 -4.04604E-02
 1.51416E+00  2.85103E-01 -5.94556E-10 -3.80553E-02
 1.51416E+00  3.26081E-01 -5.89728E-10 -3.57429E-02
 1.51416E+00  3.67200E-01 -5.85278E-10 -3.55964E-02
 1.51416E+00  4.08499E-01 -5.80296E-10 -3.33435E-02
 1.51416E+00  4.50021E-01 -5.76092E-10 -2.57621E-02
 1.51416E+00  4.91814E-01 -5.69407E-10 -1.87168E-02
 1.51416E+00  5.33930E-01 -5.63451E-10 -1.81406E-02
 1.51416E+00  5.76427E-01 -5.57214E-10 -1.42527E-02
 1.51416E+00  6.19370E-01 -5.51341E-10  8.26515E-03
 1.51416E+00  6.62827E-01 -5.43288E-10  4.30566E-02
 1.51416E+00  7.06875E-01 -5.34596E-10  6.63303E-02
 1.51416E+00  7.51595E-01 -5.27238E-10  7.16332E-02
 1.51416E+00  7.97078E-01 -5.13304E-10  8.16679E-02
 1.51416E+00  8.43418E-01 -4.96088E-10  1.10878E-01
 1.51416E+00  8.90721E-01 -4.68394E-10  1.34707E-01
 1.51416E+00  9.39099E-01 -4.24702E-10  1.24395E-01
 1.51416E+00  9.88675E-01 -3.56974E-10  9.05100E-02
 1.51416E+00  1.03958E+00 -2.66117E-10  6.10136E-02
 1.51416E+00  1.09195E+00 -1.68084E-10  5.49251E-02
 1.51416E+00  1.14595E+00 -8.39411E-11  8.36917E-02
 1.51416E+00  1.20174E+00 -2.94722E-11  1.23104E-01
 1.51416E+00  1.25949E+00 -6.25302E-12  1.14809E-01
 1.51416E+00  1.31940E+00 -8.07512E-13  6.52966E-02
 1.51416E+00  1.38166E+00  7.88436E-14  5.07182E-02
 1.51416E+00  1.44651E+00 -3.48958E-13  7.56507E-02
 1.51416E+00  1.51416E+00  3.78356E-13  7.93665E-02
 1.51416E+00  1.58488E+00 -4.04434E-14  3.97473E-02
 1.51416E+00  1.65891E+00  0.00000E+00 -3.04904E-02
 1.51416E+00  1.73655E+00  0.00000E+00 -7.16640E-02
 1.51416E+00  1.81808E+00  0.00000E+00 -6.01843E-02
 1.51416E+00  1.90382E+00  0.00000E+00 -3.88189E-02
 1.51416E+00  1.99408E+00  0.00000E+00 -2.08423E-02
 1.51416E+00  2.08920E+00  0.00000E+00 -7.93899E-03

 1.58488E+00  0.00000E+00 -6.32801E-10 -2.86677E-02
 1.58488E+00  4.06663E-02  2.35931E-11 -2.86370E-02
 1.58488E+00  8.13353E-02  5.42651E-12 -2.91143E-02
 1.58488E+00  1.22013E-01  2.89520E-12 -2.92550E-02
 1.58488E+00  1.62712E-01 -7.23614E-12 -2.89204E-02
 1.58488E+00  2.03445E-01  6.91942E-12 -2.86896E-02
 1.58488E+00  2.44235E-01  1.08770E-12 -2.87016E-02
 1.58488E+00  2.85103E-01  3.98169E-13 -2.88955E-02
 1.58488E+00  3.26081E-01  7.51879E-16 -2.90341E-02
 1.58488E+00  3.67200E-01  5.67744E-13 -2.89590E-02
 1.58488E+00  4.08499E-01  2.36757E-12 -2.88592E-02
 1.58488E+00  4.50021E-01  1.22478E-13 -2.88547E-02
 1.58488E+00  4.91814E-01  2.77594E-12 -2.85271E-02
 1.58488E+00  5.33930E-01  3.14300E-12 -2.74374E-02
 1.58488E+00  5.76427E-01  6.10688E-13 -2.59858E-02
 1.58488E+00  6.19370E-01  7.59814E-13 -2.47796E-02
 1.58488E+00  6.62827E-01  1.32480E-12 -2.20513E-02
 1.58488E+00  7.06875E-01  1.81614E-12 -1.41245E-02
 1.58488E+00  7.51595E-01  6.13423E-13 -9.18707E-04
 1.58488E+00  7.97078E-01  1.50111E-12  1.16916E-02
 1.58488E+00  8.43418E-01  1.04588E-12  1.85679E-02
 1.58488E+00  8.90721E-01  1.06689E-13  1.97023E-02
 1.58488E+00  9.39099E-01  8.56689E-13  1.55960E-02
 1.58488E+00  9.88675E-01  6.70546E-14  3.12604E-03
 1.58488E+00  1.03958E+00  6.94056E-13 -2.05926E-02
 1.58488E+00  1.09195E+00  3.94299E-13 -3.39544E-02
 1.58488E+00  1.14595E+00  2.74304E-13  8.40119E-04
 1.58488E+00  1.20174E+00  7.26464E-13  5.83519E-02
 1.58488E+00  1.25949E+00  6.81675E-13  5.13452E-02
 1.58488E+00  1.31940E+00 -4.55743E-13 -1.78189E-02
 1.58488E+00  1.38166E+00  2.41302E-13 -4.84139E-02
 1.58488E+00  1.44651E+00  6.59750E-13 -1.34618E-02
 1.58488E+00  1.51416E+00 -5.60811E-14  3.97473E-02
 1.58488E+00  1.58488E+00 -7.66203E-13  4.66685E-02
 1.58488E+00  1.65891E+00  0.00000E+00 -3.10877E-02
 1.58488E+00  1.73655E+00  0.00000E+00 -8.52093E-02
 1.58488E+00  1.81808E+00  0.00000E+00 -6.45417E-02
 1.58488E+00  1.90382E+00  0.00000E+00 -4.45665E-02
 1.58488E+00  1.99408E+00  0.00000E+00 -2.88667E-02
 1.58488E+00  2.08920E+00  0.00000E+00 -1.02164E-02

 1.65891E+00  0.00000E+00  0.00000E+00 -1.93916E-02
 1.65891E+00  4.06663E-02  0.00000E+00 -1.97000E-02
 1.65891E+00  8.13353E-02  0.00000E+00 -1.98052E-02
 1.65891E+00  1.22013E-01  0.00000E+00 -1.97943E-02
 1.65891E+00  1.62712E-01  0.00000E+00 -1.96492E-02
 1.65891E+00  2.03445E-01  0.00000E+00 -1.92973E-02
 1.65891E+00  2.44235E-01  0.00000E+00 -1.90808E-02
 1.65891E+00  2.85103E-01  0.00000E+00 -1.92853E-02
 1.65891E+00  3.26081E-01  0.00000E+00 -1.96023E-02
 1.65891E+00  3.67200E-01  0.00000E+00 -1.98291E-02
 1.65891E+00  4.08499E-01  0.00000E+00 -2.04366E-02
 1.65891E+00  4.50021E-01  0.00000E+00 -2.17152E-02
 1.65891E+00  4.91814E-01  0.00000E+00 -2.27138E-02
 1.65891E+00  5.33930E-01  0.00000E+00 -2.24996E-02
 1.65891E+00  5.76427E-01  0.00000E+00 -2.24937E-02
 1.65891E+00  6.19370E-01  0.00000E+00 -2.49136E-02
 1.65891E+00  6.62827E-01  0.00000E+00 -2.82690E-02
 1.65891E+00  7.06875E-01  0.00000E+00 -2.80883E-02
 1.65891E+00  7.51595E-01  0.00000E+00 -2.35361E-02
 1.65891E+00  7.97078E-01  0.00000E+00 -1.98547E-02
 1.65891E+00  8.43418E-01  0.00000E+00 -2.09924E-02
 1.65891E+00  8.90721E-01  0.00000E+00 -2.40499E-02
 1.65891E+00  9.39099E-01  0.00000E+00 -2.53754E-02
 1.65891E+00  9.88675E-01  0.00000E+00 -2.73262E-02
 1.65891E+00  1.03958E+00  0.00000E+00 -3.40585E-02
 1.65891E+00  1.09195E+00  0.00000E+00 -3.75821E-02
 1.65891E+00  1.14595E+00  0.00000E+00 -2.19109E-02
 1.65891E+00  1.20174E+00  0.00000E+00 -7.99655E-05
 1.65891E+00  1.25949E+00  0.00000E+00 -1.32375E-02
 1.65891E+00  1.31940E+00  0.00000E+00 -5.57051E-02
 1.65891E+00  1.38166E+00  0.00000E+00 -7.10960E-02
 1.65891E+00  1.44651E+00  0.00000E+00 -5.06963E-02
 1.65891E+00  1.51416E+00  0.00000E+00 -3.04904E-02
 1.65891E+00  1.58488E+00  0.00000E+00 -3.10877E-02
 1.65891E+00  1.65891E+00  0.00000E+00 -5.72490E-02
 1.65891E+00  1.73655E+00  0.00000E+00 -8.51659E-02
 1.65891E+00  1.81808E+00  0.00000E+00 -9.22233E-02
 1.65891E+00  1.90382E+00  0.00000E+00 -7.22045E-02
 1.65891E+00  1.99408E+00  0.00000E+00 -4.01204E-02
 1.65891E+00  2.08920E+00  0.00000E+00 -1.45747E-02

 1.73655E+00  0.00000E+00  0.00000E+00 -1.23735E-02
 1.73655E+00  4.06663E-02  0.00000E+00 -1.23779E-02
 1.73655E+00  8.13353E-02  0.00000E+00 -1.22419E-02
 1.73655E+00  1.22013E-01  0.00000E+00 -1.21495E-02
 1.73655E+00  1.62712E-01  0.00000E+00 -1.21966E-02
 1.73655E+00  2.03445E-01  0.00000E+00 -1.23202E-02
 1.73655E+00  2.44235E-01  0.00000E+00 -1.23122E-02
 1.73655E+00  2.85103E-01  0.00000E+00 -1.20919E-02
 1.73655E+00  3.26081E-01  0.00000E+00 -1.21242E-02
 1.73655E+00  3.67200E-01  0.00000E+00 -1.27115E-02
 1.73655E+00  4.08499E-01  0.00000E+00 -1.33370E-02
 1.73655E+00  4.50021E-01  0.00000E+00 -1.35694E-02
 1.73655E+00  4.91814E-01  0.00000E+00 -1.39473E-02
 1.73655E+00  5.33930E-01  0.00000E+00 -1.50592E-02
 1.73655E+00  5.76427E-01  0.00000E+00 -1.61106E-02
 1.73655E+00  6.19370E-01  0.00000E+00 -1.58321E-02
 1.73655E+00  6.62827E-01  0.00000E+00 -1.49979E-02
 1.73655E+00  7.06875E-01  0.00000E+00 -1.60268E-02
 1.73655E+00  7.51595E-01  0.00000E+00 -1.94421E-02
 1.73655E+00  7.97078E-01  0.00000E+00 -2.25934E-02
 1.73655E+00  8.43418E-01  0.00000E+00 -2.35143E-02
 1.73655E+00  8.90721E-01  0.00000E+00 -2.38224E-02
 1.73655E+00  9.39099E-01  0.00000E+00 -2.54405E-02
 1.73655E+00  9.88675E-01  0.00000E+00 -2.65165E-02
 1.73655E+00  1.03958E+00  0.00000E+00 -2.39112E-02
 1.73655E+00  1.09195E+00  0.00000E+00 -2.06567E-02
 1.73655E+00  1.14595E+00  0.00000E+00 -2.42841E-02
 1.73655E+00  1.20174E+00  0.00000E+00 -3.64142E-02
 1.73655E+00  1.25949E+00  0.00000E+00 -5.24074E-02
 1.73655E+00  1.31940E+00  0.00000E+00 -6.51927E-02
 1.73655E+00  1.38166E+00  0.00000E+00 -6.61254E-02
 1.73655E+00  1.44651E+00  0.00000E+00 -6.21040E-02
 1.73655E+00  1.51416E+00  0.00000E+00 -7.16640E-02
 1.73655E+00  1.58488E+00  0.00000E+00 -8.52093E-02
 1.73655E+00  1.65891E+00  0.00000E+00 -8.51659E-02
 1.73655E+00  1.73655E+00  0.00000E+00 -8.83067E-02
 1.73655E+00  1.81808E+00  0.00000E+00 -9.48539E-02
 1.73655E+00  1.90382E+00  0.00000E+00 -7.57800E-02
 1.73655E+00  1.99408E+00  0.00000E+00 -4.58032E-02
 1.73655E+00  2.08920E+00  0.00000E+00 -2.26903E-02

 1.81808E+00  0.00000E+00  0.00000E+00 -6.92642E-03
 1.81808E+00  4.06663E-02  0.00000E+00 -6.87411E-03
 1.81808E+00  8.13353E-02  0.00000E+00 -6.83308E-03
 1.81808E+00  1.22013E-01  0.00000E+00 -6.89478E-03
 1.81808E+00  1.62712E-01  0.00000E+00 -7.00619E-03
 1.81808E+00  2.03445E-01  0.00000E+00 -7.03540E-03
 1.81808E+00  2.44235E-01  0.00000E+00 -7.10117E-03
 1.81808E+00  2.85103E-01  0.00000E+00 -7.32607E-03
 1.81808E+00  3.26081E-01  0.00000E+00 -7.59303E-03
 1.81808E+00  3.67200E-01  0.00000E+00 -7.77908E-03
 1.81808E+00  4.08499E-01  0.00000E+00 -7.88732E-03
 1.81808E+00  4.50021E-01  0.00000E+00 -7.97877E-03
 1.81808E+00  4.91814E-01  0.00000E+00 -8.24997E-03
 1.81808E+00  5.33930E-01  0.00000E+00 -8.87014E-03
 1.81808E+00  5.76427E-01  0.00000E+00 -9.56414E-03
 1.81808E+00  6.19370E-01  0.00000E+00 -9.89602E-03
 1.81808E+00  6.62827E-01  0.00000E+00 -9.97474E-03
 1.81808E+00  7.06875E-01  0.00000E+00 -1.03485E-02
 1.81808E+00  7.51595E-01  0.00000E+00 -1.12483E-02
 1.81808E+00  7.97078E-01  0.00000E+00 -1.23637E-02
 1.81808E+00  8.43418E-01  0.00000E+00 -1.34925E-02
 1.81808E+00  8.90721E-01  0.00000E+00 -1.49870E-02
 1.81808E+00  9.39099E-01  0.00000E+00 -1.71893E-02
 1.81808E+00  9.88675E-01  0.00000E+00 -1.94265E-02
 1.81808E+00  1.03958E+00  0.00000E+00 -2.07411E-02
 1.81808E+00  1.09195E+00  0.00000E+00 -2.27272E-02
 1.81808E+00  1.14595E+00  0.00000E+00 -2.87990E-02
 1.81808E+00  1.20174E+00  0.00000E+00 -3.88699E-02
 1.81808E+00  1.25949E+00  0.00000E+00 -4.92789E-02
 1.81808E+00  1.31940E+00  0.00000E+00 -5.79016E-02
 1.81808E+00  1.38166E+00  0.00000E+00 -6.43006E-02
 1.81808E+00  1.44651E+00  0.00000E+00 -6.58720E-02
 1.81808E+00  1.51416E+00  0.00000E+00 -6.01843E-02
 1.81808E+00  1.58488E+00  0.00000E+00 -6.45417E-02
 1.81808E+00  1.65891E+00  0.00000E+00 -9.22233E-02
 1.81808E+00  1.73655E+00  0.00000E+00 -9.48539E-02
 1.81808E+00  1.81808E+00  0.00000E+00 -6.09999E-02
 1.81808E+00  1.90382E+00  0.00000E+00 -4.59410E-02
 1.81808E+00  1.99408E+00  0.00000E+00 -4.32652E-02
 1.81808E+00  2.08920E+00  0.00000E+00 -3.10267E-02

 1.90382E+00  0.00000E+00  0.00000E+00 -3.17268E-03
 1.90382E+00  4.06663E-02  0.00000E+00 -3.18085E-03
 1.90382E+00  8.13353E-02  0.00000E+00 -3.23292E-03
 1.90382E+00  1.22013E-01  0.00000E+00 -3.34596E-03
 1.90382E+00  1.62712E-01  0.00000E+00 -3.45691E-03
 1.90382E+00  2.03445E-01  0.00000E+00 -3.48781E-03
 1.90382E+00  2.44235E-01  0.00000E+00 -3.57883E-03
 1.90382E+00  2.85103E-01  0.00000E+00 -3.84343E-03
 1.90382E+00  3.26081E-01  0.00000E+00 -4.09289E-03
 1.90382E+00  3.67200E-01  0.00000E+00 -4.17607E-03
 1.90382E+00  4.08499E-01  0.00000E+00 -4.23694E-03
 1.90382E+00  4.50021E-01  0.00000E+00 -4.42035E-03
 1.90382E+00  4.91814E-01  0.00000E+00 -4.64856E-03
 1.90382E+00  5.33930E-01  0.00000E+00 -4.81626E-03
 1.90382E+00  5.76427E-01  0.00000E+00 -5.01868E-03
 1.90382E+00  6.19370E-01  0.00000E+00 -5.42072E-03
 1.90382E+00  6.62827E-01  0.00000E+00 -5.91072E-03
 1.90382E+00  7.06875E-01  0.00000E+00 -6.15506E-03
 1.90382E+00  7.51595E-01  0.00000E+00 -6.11315E-03
 1.90382E+00  7.97078E-01  0.00000E+00 -6.23278E-03
 1.90382E+00  8.43418E-01  0.00000E+00 -6.86359E-03
 1.90382E+00  8.90721E-01  0.00000E+00 -7.81826E-03
 1.90382E+00  9.39099E-01  0.00000E+00 -8.86129E-03
 1.90382E+00  9.88675E-01  0.00000E+00 -1.02747E-02
 1.90382E+00  1.03958E+00  0.00000E+00 -1.25311E-02
 1.90382E+00  1.09195E+00  0.00000E+00 -1.53948E-02
 1.90382E+00  1.14595E+00  0.00000E+00 -1.81475E-02
 1.90382E+00  1.20174E+00  0.00000E+00 -2.12371E-02
 1.90382E+00  1.25949E+00  0.00000E+00 -2.62517E-02
 1.90382E+00  1.31940E+00  0.00000E+00 -3.31198E-02
 1.90382E+00  1.38166E+00  0.00000E+00 -3.97563E-02
 1.90382E+00  1.44651E+00  0.00000E+00 -4.25833E-02
 1.90382E+00  1.51416E+00  0.00000E+00 -3.88189E-02
 1.90382E+00  1.58488E+00  0.00000E+00 -4.45665E-02
 1.90382E+00  1.65891E+00  0.00000E+00 -7.22045E-02
 1.90382E+00  1.73655E+00  0.00000E+00 -7.57800E-02
 1.90382E+00  1.81808E+00  0.00000E+00 -4.59410E-02
 1.90382E+00  1.90382E+00  0.00000E+00 -3.76391E-02
 1.90382E+00  1.99408E+00  0.00000E+00 -4.04045E-02
 1.90382E+00  2.08920E+00  0.00000E+00 -3.04898E-02

 1.99408E+00  0.00000E+00  0.00000E+00 -1.07026E-03
 1.99408E+00  4.06663E-02  0.00000E+00 -1.10724E-03
 1.99408E+00  8.13353E-02  0.00000E+00 -1.17158E-03
 1.99408E+00  1.22013E-01  0.00000E+00 -1.25588E-03
 1.99408E+00  1.62712E-01  0.00000E+00 -1.35001E-03
 1.99408E+00  2.03445E-01  0.00000E+00 -1.44818E-03
 1.99408E+00  2.44235E-01  0.00000E+00 -1.54482E-03
 1.99408E+00  2.85103E-01  0.00000E+00 -1.63910E-03
 1.99408E+00  3.26081E-01  0.00000E+00 -1.74524E-03
 1.99408E+00  3.67200E-01  0.00000E+00 -1.87653E-03
 1.99408E+00  4.08499E-01  0.00000E+00 -2.03440E-03
 1.99408E+00  4.50021E-01  0.00000E+00 -2.20825E-03
 1.99408E+00  4.91814E-01  0.00000E+00 -2.34877E-03
 1.99408E+00  5.33930E-01  0.00000E+00 -2.40724E-03
 1.99408E+00  5.76427E-01  0.00000E+00 -2.41247E-03
 1.99408E+00  6.19370E-01  0.00000E+00 -2.42844E-03
 1.99408E+00  6.62827E-01  0.00000E+00 -2.53887E-03
 1.99408E+00  7.06875E-01  0.00000E+00 -2.84328E-03
 1.99408E+00  7.51595E-01  0.00000E+00 -3.30838E-03
 1.99408E+00  7.97078E-01  0.00000E+00 -3.68399E-03
 1.99408E+00  8.43418E-01  0.00000E+00 -3.78168E-03
 1.99408E+00  8.90721E-01  0.00000E+00 -3.71984E-03
 1.99408E+00  9.39099E-01  0.00000E+00 -3.69251E-03
 1.99408E+00  9.88675E-01  0.00000E+00 -3.90094E-03
 1.99408E+00  1.03958E+00  0.00000E+00 -4.52943E-03
 1.99408E+00  1.09195E+00  0.00000E+00 -5.32418E-03
 1.99408E+00  1.14595E+00  0.00000E+00 -5.74009E-03
 1.99408E+00  1.20174E+00  0.00000E+00 -6.19283E-03
 1.99408E+00  1.25949E+00  0.00000E+00 -8.03301E-03
 1.99408E+00  1.31940E+00  0.00000E+00 -1.11559E-02
 1.99408E+00  1.38166E+00  0.00000E+00 -1.39037E-02
 1.99408E+00  1.44651E+00  0.00000E+00 -1.64702E-02
 1.99408E+00  1.51416E+00  0.00000E+00 -2.08423E-02
 1.99408E+00  1.58488E+00  0.00000E+00 -2.88667E-02
 1.99408E+00  1.65891E+00  0.00000E+00 -4.01204E-02
 1.99408E+00  1.73655E+00  0.00000E+00 -4.58032E-02
 1.99408E+00  1.81808E+00  0.00000E+00 -4.32652E-02
 1.99408E+00  1.90382E+00  0.00000E+00 -4.04045E-02
 1.99408E+00  1.99408E+00  0.00000E+00 -3.52578E-02
 1.99408E+00  2.08920E+00  0.00000E+00 -2.46212E-02

 2.08920E+00  0.00000E+00  0.00000E+00 -2.39054E-04
 2.08920E+00  4.06663E-02  0.00000E+00 -2.46252E-04
 2.08920E+00  8.13353E-02  0.00000E+00 -2.83055E-04
 2.08920E+00  1.22013E-01  0.00000E+00 -3.42584E-04
 2.08920E+00  1.62712E-01  0.00000E+00 -4.12000E-04
 2.08920E+00  2.03445E-01  0.00000E+00 -4.82711E-04
 2.08920E+00  2.44235E-01  0.00000E+00 -5.57396E-04
 2.08920E+00  2.85103E-01  0.00000E+00 -6.37279E-04
 2.08920E+00  3.26081E-01  0.00000E+00 -7.07887E-04
 2.08920E+00  3.67200E-01  0.00000E+00 -7.61304E-04
 2.08920E+00  4.08499E-01  0.00000E+00 -8.18891E-04
 2.08920E+00  4.50021E-01  0.00000E+00 -8.96653E-04
 2.08920E+00  4.91814E-01  0.00000E+00 -9.66609E-04
 2.08920E+00  5.33930E-01  0.00000E+00 -9.97035E-04
 2.08920E+00  5.76427E-01  0.00000E+00 -1.00951E-03
 2.08920E+00  6.19370E-01  0.00000E+00 -1.04638E-03
 2.08920E+00  6.62827E-01  0.00000E+00 -1.11204E-03
 2.08920E+00  7.06875E-01  0.00000E+00 -1.18054E-03
 2.08920E+00  7.51595E-01  0.00000E+00 -1.24240E-03
 2.08920E+00  7.97078E-01  0.00000E+00 -1.31640E-03
 2.08920E+00  8.43418E-01  0.00000E+00 -1.41595E-03
 2.08920E+00  8.90721E-01  0.00000E+00 -1.52554E-03
 2.08920E+00  9.39099E-01  0.00000E+00 -1.62976E-03
 2.08920E+00  9.88675E-01  0.00000E+00 -1.76141E-03
 2.08920E+00  1.03958E+00  0.00000E+00 -1.97209E-03
 2.08920E+00  1.09195E+00  0.00000E+00 -2.25285E-03
 2.08920E+00  1.14595E+00  0.00000E+00 -2.55037E-03
 2.08920E+00  1.20174E+00  0.00000E+00 -2.84379E-03
 2.08920E+00  1.25949E+00  0.00000E+00 -3.15449E-03
 2.08920E+00  1.31940E+00  0.00000E+00 -3.67727E-03
 2.08920E+00  1.38166E+00  0.00000E+00 -4.77213E-03
 2.08920E+00  1.44651E+00  0.00000E+00 -6.33495E-03
 2.08920E+00  1.51416E+00  0.00000E+00 -7.93899E-03
 2.08920E+00  1.58488E+00  0.00000E+00 -1.02164E-02
 2.08920E+00  1.65891E+00  0.00000E+00 -1.45747E-02
 2.08920E+00  1.73655E+00  0.00000E+00 -2.26903E-02
 2.08920E+00  1.81808E+00  0.00000E+00 -3.10267E-02
 2.08920E+00  1.90382E+00  0.00000E+00 -3.04898E-02
 2.08920E+00  1.99408E+00  0.00000E+00 -2.46212E-02
 2.08920E+00  2.08920E+00  0.00000E+00 -1.84860E-02



==> anc/V_Lambda2.5kF_kF0.48 <==
 0.00000E+00  0.00000E+00 -8.38380E+01 -7.22413E+01
 0.00000E+00  4.43633E-02 -8.36609E+01 -7.20852E+01
 0.00000E+00  8.87294E-02 -8.31354E+01 -7.18490E+01
 0.00000E+00  1.33105E-01 -8.22793E+01 -7.12489E+01
 0.00000E+00  1.77504E-01 -8.11206E+01 -7.02674E+01
 0.00000E+00  2.21940E-01 -7.96942E+01 -6.91567E+01
 0.00000E+00  2.66438E-01 -7.80389E+01 -6.79494E+01
 0.00000E+00  3.11022E-01 -7.61942E+01 -6.65918E+01
 0.00000E+00  3.55724E-01 -7.41982E+01 -6.49817E+01
 0.00000E+00  4.00582E-01 -7.20854E+01 -6.30630E+01
 0.00000E+00  4.45636E-01 -6.98856E+01 -6.09538E+01
 0.00000E+00  4.90932E-01 -6.76241E+01 -5.87749E+01
 0.00000E+00  5.36524E-01 -6.53207E+01 -5.65366E+01
 0.00000E+00  5.82469E-01 -6.29903E+01 -5.42249E+01
 0.00000E+00  6.28830E-01 -6.06422E+01 -5.18707E+01
 0.00000E+00  6.75676E-01 -5.82772E+01 -4.95177E+01
 0.00000E+00  7.23084E-01 -5.58843E+01 -4.71736E+01
 0.00000E+00  7.71136E-01 -5.34316E+01 -4.48078E+01
 0.00000E+00  8.19922E-01 -5.08528E+01 -4.24152E+01
 0.00000E+00  8.69539E-01 -4.80243E+01 -4.00313E+01
 0.00000E+00  9.20092E-01 -4.47332E+01 -3.75547E+01
 0.00000E+00  9.71695E-01 -4.06501E+01 -3.45569E+01
 0.00000E+00  1.02447E+00 -3.53616E+01 -3.04764E+01
 0.00000E+00  1.07855E+00 -2.85895E+01 -2.49089E+01
 0.00000E+00  1.13409E+00 -2.06396E+01 -1.80384E+01
 0.00000E+00  1.19122E+00 -1.26679E+01 -1.09657E+01
 0.00000E+00  1.25013E+00 -6.18213E+00 -5.18982E+00
 0.00000E+00  1.31099E+00 -2.14328E+00 -1.66690E+00
 0.00000E+00  1.37399E+00 -4.34475E-01 -2.80007E-01
 0.00000E+00  1.43934E+00 -3.73572E-02 -3.88793E-02
 0.00000E+00  1.50727E+00 -8.62476E-04 -5.23745E-02
 0.00000E+00  1.57801E+00 -2.65424E-06 -4.82856E-02
 0.00000E+00  1.65181E+00 -2.68665E-11 -3.52786E-02
 0.00000E+00  1.72896E+00  4.94268E-09 -2.58733E-02
 0.00000E+00  1.80972E+00  0.00000E+00 -1.76549E-02
 0.00000E+00  1.89442E+00  0.00000E+00 -1.08999E-02
 0.00000E+00  1.98336E+00  0.00000E+00 -6.02947E-03
 0.00000E+00  2.07690E+00  0.00000E+00 -2.73380E-03
 0.00000E+00  2.17536E+00  0.00000E+00 -9.00439E-04
 0.00000E+00  2.27912E+00  0.00000E+00 -2.09099E-04

 4.43633E-02  0.00000E+00 -8.36609E+01 -7.20852E+01
 4.43633E-02  4.43633E-02 -8.34854E+01 -7.19633E+01
 4.43633E-02  8.87294E-02 -8.29650E+01 -7.16028E+01
 4.43633E-02  1.33105E-01 -8.21169E+01 -7.10148E+01
 4.43633E-02  1.77504E-01 -8.09684E+01 -7.01874E+01
 4.43633E-02  2.21940E-01 -7.95537E+01 -6.91140E+01
 4.43633E-02  2.66438E-01 -7.79108E+01 -6.78068E+01
 4.43633E-02  3.11022E-01 -7.60785E+01 -6.62892E+01
 4.43633E-02  3.55724E-01 -7.40944E+01 -6.45992E+01
 4.43633E-02  4.00582E-01 -7.19926E+01 -6.27659E+01
 4.43633E-02  4.45636E-01 -6.98027E+01 -6.07860E+01
 4.43633E-02  4.90932E-01 -6.75499E+01 -5.86614E+01
 4.43633E-02  5.36524E-01 -6.52542E+01 -5.64501E+01
 4.43633E-02  5.82469E-01 -6.29305E+01 -5.42122E+01
 4.43633E-02  6.28830E-01 -6.05881E+01 -5.19411E+01
 4.43633E-02  6.75676E-01 -5.82282E+01 -4.95998E+01
 4.43633E-02  7.23084E-01 -5.58397E+01 -4.71931E+01
 4.43633E-02  7.71136E-01 -5.33908E+01 -4.47502E+01
 4.43633E-02  8.19922E-01 -5.08156E+01 -4.23066E+01
 4.43633E-02  8.69539E-01 -4.79903E+01 -3.99016E+01
 4.43633E-02  9.20092E-01 -4.47025E+01 -3.74327E+01
 4.43633E-02  9.71695E-01 -4.06229E+01 -3.44593E+01
 4.43633E-02  1.02447E+00 -3.53386E+01 -3.04063E+01
 4.43633E-02  1.07855E+00 -2.85714E+01 -2.48608E+01
 4.43633E-02  1.13409E+00 -2.06269E+01 -1.80009E+01
 4.43633E-02  1.19122E+00 -1.26604E+01 -1.09325E+01
 4.43633E-02  1.25013E+00 -6.17862E+00 -5.16771E+00
 4.43633E-02  1.31099E+00 -2.14210E+00 -1.66183E+00
 4.43633E-02  1.37399E+00 -4.34243E-01 -2.82656E-01
 4.43633E-02  1.43934E+00 -3.73376E-02 -3.81280E-02
 4.43633E-02  1.50727E+00 -8.62023E-04 -4.96949E-02
 4.43633E-02  1.57801E+00 -2.65199E-06 -4.81200E-02
 4.43633E-02  1.65181E+00 -5.10398E-10 -3.63400E-02
 4.43633E-02  1.72896E+00  4.87312E-11 -2.63634E-02
 4.43633E-02  1.80972E+00  0.00000E+00 -1.78437E-02
 4.43633E-02  1.89442E+00  0.00000E+00 -1.09860E-02
 4.43633E-02  1.98336E+00  0.00000E+00 -5.97584E-03
 4.43633E-02  2.07690E+00  0.00000E+00 -2.71841E-03
 4.43633E-02  2.17536E+00  0.00000E+00 -9.42185E-04
 4.43633E-02  2.27912E+00  0.00000E+00 -2.15647E-04

 8.87294E-02  0.00000E+00 -8.31354E+01 -7.18490E+01
 8.87294E-02  4.43633E-02 -8.29650E+01 -7.16028E+01
 8.87294E-02  8.87294E-02 -8.24593E+01 -7.12307E+01
 8.87294E-02  1.33105E-01 -8.16345E+01 -7.06822E+01
 8.87294E-02  1.77504E-01 -8.05158E+01 -6.98959E+01
 8.87294E-02  2.21940E-01 -7.91353E+01 -6.88538E+01
 8.87294E-02  2.66438E-01 -7.75288E+01 -6.75517E+01
 8.87294E-02  3.11022E-01 -7.57331E+01 -6.60059E+01
 8.87294E-02  3.55724E-01 -7.37841E+01 -6.42829E+01
 8.87294E-02  4.00582E-01 -7.17148E+01 -6.24443E+01
 8.87294E-02  4.45636E-01 -6.95544E+01 -6.05089E+01
 8.87294E-02  4.90932E-01 -6.73277E+01 -5.84808E+01
 8.87294E-02  5.36524E-01 -6.50548E+01 -5.63460E+01
 8.87294E-02  5.82469E-01 -6.27511E+01 -5.40906E+01
 8.87294E-02  6.28830E-01 -6.04261E+01 -5.17572E+01
 8.87294E-02  6.75676E-01 -5.80813E+01 -4.94056E+01
 8.87294E-02  7.23084E-01 -5.57061E+01 -4.70553E+01
 8.87294E-02  7.71136E-01 -5.32690E+01 -4.46840E+01
 8.87294E-02  8.19922E-01 -5.07044E+01 -4.22911E+01
 8.87294E-02  8.69539E-01 -4.78891E+01 -3.99099E+01
 8.87294E-02  9.20092E-01 -4.46113E+01 -3.74367E+01
 8.87294E-02  9.71695E-01 -4.05424E+01 -3.44400E+01
 8.87294E-02  1.02447E+00 -3.52704E+01 -3.03567E+01
 8.87294E-02  1.07855E+00 -2.85178E+01 -2.47876E+01
 8.87294E-02  1.13409E+00 -2.05894E+01 -1.79240E+01
 8.87294E-02  1.19122E+00 -1.26382E+01 -1.08702E+01
 8.87294E-02  1.25013E+00 -6.16810E+00 -5.12693E+00
 8.87294E-02  1.31099E+00 -2.13856E+00 -1.64031E+00
 8.87294E-02  1.37399E+00 -4.33542E-01 -2.72250E-01
 8.87294E-02  1.43934E+00 -3.72784E-02 -3.15952E-02
 8.87294E-02  1.50727E+00 -8.60668E-04 -4.62589E-02
 8.87294E-02  1.57801E+00 -2.64783E-06 -4.81078E-02
 8.87294E-02  1.65181E+00 -4.87863E-10 -3.69889E-02
 8.87294E-02  1.72896E+00  9.31152E-12 -2.59567E-02
 8.87294E-02  1.80972E+00  0.00000E+00 -1.74018E-02
 8.87294E-02  1.89442E+00  0.00000E+00 -1.09409E-02
 8.87294E-02  1.98336E+00  0.00000E+00 -6.01819E-03
 8.87294E-02  2.07690E+00  0.00000E+00 -2.74817E-03
 8.87294E-02  2.17536E+00  0.00000E+00 -9.69344E-04
 8.87294E-02  2.27912E+00  0.00000E+00 -2.49575E-04

 1.33105E-01  0.00000E+00 -8.22793E+01 -7.12489E+01
 1.33105E-01  4.43633E-02 -8.21169E+01 -7.10148E+01
 1.33105E-01  8.87294E-02 -8.16345E+01 -7.06822E+01
 1.33105E-01  1.33105E-01 -8.08462E+01 -7.01146E+01
 1.33105E-01  1.77504E-01 -7.97747E+01 -6.92864E+01
 1.33105E-01  2.21940E-01 -7.84485E+01 -6.82944E+01
 1.33105E-01  2.66438E-01 -7.69000E+01 -6.70743E+01
 1.33105E-01  3.11022E-01 -7.51629E+01 -6.55578E+01
 1.33105E-01  3.55724E-01 -7.32706E+01 -6.38288E+01
 1.33105E-01  4.00582E-01 -7.12542E+01 -6.19814E+01
 1.33105E-01  4.45636E-01 -6.91419E+01 -6.00547E+01
 1.33105E-01  4.90932E-01 -6.69580E+01 -5.80617E+01
 1.33105E-01  5.36524E-01 -6.47229E+01 -5.59618E+01
 1.33105E-01  5.82469E-01 -6.24523E+01 -5.37131E+01
 1.33105E-01  6.28830E-01 -6.01562E+01 -5.13827E+01
 1.33105E-01  6.75676E-01 -5.78367E+01 -4.90759E+01
 1.33105E-01  7.23084E-01 -5.54837E+01 -4.68223E+01
 1.33105E-01  7.71136E-01 -5.30664E+01 -4.45813E+01
 1.33105E-01  8.19922E-01 -5.05196E+01 -4.23157E+01
 1.33105E-01  8.69539E-01 -4.77212E+01 -3.99945E+01
 1.33105E-01  9.20092E-01 -4.44601E+01 -3.74758E+01
 1.33105E-01  9.71695E-01 -4.04091E+01 -3.43927E+01
 1.33105E-01  1.02447E+00 -3.51578E+01 -3.02625E+01
 1.33105E-01  1.07855E+00 -2.84293E+01 -2.46915E+01
 1.33105E-01  1.13409E+00 -2.05274E+01 -1.78434E+01
 1.33105E-01  1.19122E+00 -1.26012E+01 -1.08078E+01
 1.33105E-01  1.25013E+00 -6.15060E+00 -5.08059E+00
 1.33105E-01  1.31099E+00 -2.13265E+00 -1.60643E+00
 1.33105E-01  1.37399E+00 -4.32370E-01 -2.50168E-01
 1.33105E-01  1.43934E+00 -3.71794E-02 -2.13558E-02
 1.33105E-01  1.50727E+00 -8.58404E-04 -4.34533E-02
 1.33105E-01  1.57801E+00 -2.64085E-06 -4.75007E-02
 1.33105E-01  1.65181E+00 -4.78980E-10 -3.67556E-02
 1.33105E-01  1.72896E+00  2.09333E-14 -2.57365E-02
 1.33105E-01  1.80972E+00  0.00000E+00 -1.71819E-02
 1.33105E-01  1.89442E+00  0.00000E+00 -1.08195E-02
 1.33105E-01  1.98336E+00  0.00000E+00 -6.04852E-03
 1.33105E-01  2.07690E+00  0.00000E+00 -2.82246E-03
 1.33105E-01  2.17536E+00  0.00000E+00 -1.02863E-03
 1.33105E-01  2.27912E+00  0.00000E+00 -2.95759E-04

 1.77504E-01  0.00000E+00 -8.11206E+01 -7.02674E+01
 1.77504E-01  4.43633E-02 -8.09684E+01 -7.01874E+01
 1.77504E-01  8.87294E-02 -8.05158E+01 -6.98959E+01
 1.77504E-01  1.33105E-01 -7.97747E+01 -6.92864E+01
 1.77504E-01  1.77504E-01 -7.87641E+01 -6.84174E+01
 1.77504E-01  2.21940E-01 -7.75086E+01 -6.74594E+01
 1.77504E-01  2.66438E-01 -7.60361E+01 -6.63018E+01
 1.77504E-01  3.11022E-01 -7.43764E+01 -6.48181E+01
 1.77504E-01  3.55724E-01 -7.25596E+01 -6.31120E+01
 1.77504E-01  4.00582E-01 -7.06143E+01 -6.13002E+01
 1.77504E-01  4.45636E-01 -6.85673E+01 -5.94019E+01
 1.77504E-01  4.90932E-01 -6.64422E+01 -5.74151E+01
 1.77504E-01  5.36524E-01 -6.42592E+01 -5.53313E+01
 1.77504E-01  5.82469E-01 -6.20345E+01 -5.31454E+01
 1.77504E-01  6.28830E-01 -5.97786E+01 -5.09090E+01
 1.77504E-01  6.75676E-01 -5.74944E+01 -4.86916E+01
 1.77504E-01  7.23084E-01 -5.51725E+01 -4.65297E+01
 1.77504E-01  7.71136E-01 -5.27829E+01 -4.44233E+01
 1.77504E-01  8.19922E-01 -5.02613E+01 -4.23211E+01
 1.77504E-01  8.69539E-01 -4.74865E+01 -4.00872E+01
 1.77504E-01  9.20092E-01 -4.42489E+01 -3.75099E+01
 1.77504E-01  9.71695E-01 -4.02232E+01 -3.43123E+01
 1.77504E-01  1.02447E+00 -3.50008E+01 -3.01256E+01
 1.77504E-01  1.07855E+00 -2.83060E+01 -2.45637E+01
 1.77504E-01  1.13409E+00 -2.04408E+01 -1.77506E+01
 1.77504E-01  1.19122E+00 -1.25497E+01 -1.07494E+01
 1.77504E-01  1.25013E+00 -6.12615E+00 -5.04037E+00
 1.77504E-01  1.31099E+00 -2.12439E+00 -1.56934E+00
 1.77504E-01  1.37399E+00 -4.30731E-01 -2.20050E-01
 1.77504E-01  1.43934E+00 -3.70409E-02 -7.17152E-03
 1.77504E-01  1.50727E+00 -8.55235E-04 -3.99647E-02
 1.77504E-01  1.57801E+00 -2.63111E-06 -4.59432E-02
 1.77504E-01  1.65181E+00 -4.76352E-10 -3.59847E-02
 1.77504E-01  1.72896E+00 -3.35065E-12 -2.60786E-02
 1.77504E-01  1.80972E+00  0.00000E+00 -1.74718E-02
 1.77504E-01  1.89442E+00  0.00000E+00 -1.07620E-02
 1.77504E-01  1.98336E+00  0.00000E+00 -6.05125E-03
 1.77504E-01  2.07690E+00  0.00000E+00 -2.92306E-03
 1.77504E-01  2.17536E+00  0.00000E+00 -1.13336E-03
 1.77504E-01  2.27912E+00  0.00000E+00 -3.47024E-04

 2.21940E-01  0.00000E+00 -7.96942E+01 -6.91567E+01
 2.21940E-01  4.43633E-02 -7.95537E+01 -6.91140E+01
 2.21940E-01  8.87294E-02 -7.91353E+01 -6.88538E+01
 2.21940E-01  1.33105E-01 -7.84485E+01 -6.82944E+01
 2.21940E-01  1.77504E-01 -7.75086E+01 -6.74594E+01
 2.21940E-01  2.21940E-01 -7.63355E+01 -6.64551E+01
 2.21940E-01  2.66438E-01 -7.49526E+01 -6.52505E+01
 2.21940E-01  3.11022E-01 -7.33851E+01 -6.38029E+01
 2.21940E-01  3.55724E-01 -7.16591E+01 -6.21694E+01
 2.21940E-01  4.00582E-01 -6.98006E+01 -6.04181E+01
 2.21940E-01  4.45636E-01 -6.78340E+01 -5.85896E+01
 2.21940E-01  4.90932E-01 -6.57821E+01 -5.67035E+01
 2.21940E-01  5.36524E-01 -6.36647E+01 -5.47199E+01
 2.21940E-01  5.82469E-01 -6.14981E+01 -5.25967E+01
 2.21940E-01  6.28830E-01 -5.92935E+01 -5.04013E+01
 2.21940E-01  6.75676E-01 -5.70544E+01 -4.82418E+01
 2.21940E-01  7.23084E-01 -5.47724E+01 -4.61769E+01
 2.21940E-01  7.71136E-01 -5.24184E+01 -4.42158E+01
 2.21940E-01  8.19922E-01 -4.99293E+01 -4.22814E+01
 2.21940E-01  8.69539E-01 -4.71850E+01 -4.01572E+01
 2.21940E-01  9.20092E-01 -4.39779E+01 -3.75727E+01
 2.21940E-01  9.71695E-01 -3.99847E+01 -3.42939E+01
 2.21940E-01  1.02447E+00 -3.47994E+01 -3.00173E+01
 2.21940E-01  1.07855E+00 -2.81477E+01 -2.44030E+01
 2.21940E-01  1.13409E+00 -2.03298E+01 -1.76093E+01
 2.21940E-01  1.19122E+00 -1.24835E+01 -1.06724E+01
 2.21940E-01  1.25013E+00 -6.09475E+00 -5.00419E+00
 2.21940E-01  1.31099E+00 -2.11378E+00 -1.53422E+00
 2.21940E-01  1.37399E+00 -4.28625E-01 -1.84882E-01
 2.21940E-01  1.43934E+00 -3.68629E-02  1.33834E-02
 2.21940E-01  1.50727E+00 -8.51162E-04 -3.24900E-02
 2.21940E-01  1.57801E+00 -2.61857E-06 -4.35631E-02
 2.21940E-01  1.65181E+00 -4.75174E-10 -3.55777E-02
 2.21940E-01  1.72896E+00 -4.25698E-13 -2.64664E-02
 2.21940E-01  1.80972E+00  0.00000E+00 -1.78328E-02
 2.21940E-01  1.89442E+00  0.00000E+00 -1.08826E-02
 2.21940E-01  1.98336E+00  0.00000E+00 -6.10855E-03
 2.21940E-01  2.07690E+00  0.00000E+00 -3.03183E-03
 2.21940E-01  2.17536E+00  0.00000E+00 -1.25768E-03
 2.21940E-01  2.27912E+00  0.00000E+00 -4.08165E-04

 2.66438E-01  0.00000E+00 -7.80389E+01 -6.79494E+01
 2.66438E-01  4.43633E-02 -7.79108E+01 -6.78068E+01
 2.66438E-01  8.87294E-02 -7.75288E+01 -6.75517E+01
 2.66438E-01  1.33105E-01 -7.69000E+01 -6.70743E+01
 2.66438E-01  1.77504E-01 -7.60361E+01 -6.63018E+01
 2.66438E-01  2.21940E-01 -7.49526E+01 -6.52505E+01
 2.66438E-01  2.66438E-01 -7.36680E+01 -6.39989E+01
 2.66438E-01  3.11022E-01 -7.22029E+01 -6.26179E+01
 2.66438E-01  3.55724E-01 -7.05793E+01 -6.10914E+01
 2.66438E-01  4.00582E-01 -6.88198E+01 -5.94133E+01
 2.66438E-01  4.45636E-01 -6.69465E+01 -5.76599E+01
 2.66438E-01  4.90932E-01 -6.49805E+01 -5.58903E+01
 2.66438E-01  5.36524E-01 -6.29409E+01 -5.40341E+01
 2.66438E-01  5.82469E-01 -6.08439E+01 -5.20076E+01
 2.66438E-01  6.28830E-01 -5.87011E+01 -4.98825E+01
 2.66438E-01  6.75676E-01 -5.65169E+01 -4.77901E+01
 2.66438E-01  7.23084E-01 -5.42835E+01 -4.58073E+01
 2.66438E-01  7.71136E-01 -5.19730E+01 -4.39572E+01
 2.66438E-01  8.19922E-01 -4.95236E+01 -4.21551E+01
 2.66438E-01  8.69539E-01 -4.68168E+01 -4.01413E+01
 2.66438E-01  9.20092E-01 -4.36470E+01 -3.76073E+01
 2.66438E-01  9.71695E-01 -3.96936E+01 -3.43149E+01
 2.66438E-01  1.02447E+00 -3.45537E+01 -2.99691E+01
 2.66438E-01  1.07855E+00 -2.79547E+01 -2.42789E+01
 2.66438E-01  1.13409E+00 -2.01944E+01 -1.74640E+01
 2.66438E-01  1.19122E+00 -1.24028E+01 -1.05588E+01
 2.66438E-01  1.25013E+00 -6.05644E+00 -4.92909E+00
 2.66438E-01  1.31099E+00 -2.10083E+00 -1.48297E+00
 2.66438E-01  1.37399E+00 -4.26056E-01 -1.48348E-01
 2.66438E-01  1.43934E+00 -3.66456E-02  3.73177E-02
 2.66438E-01  1.50727E+00 -8.46188E-04 -2.04243E-02
 2.66438E-01  1.57801E+00 -2.60325E-06 -4.05304E-02
 2.66438E-01  1.65181E+00 -4.71415E-10 -3.59524E-02
 2.66438E-01  1.72896E+00  2.89109E-12 -2.65383E-02
 2.66438E-01  1.80972E+00  0.00000E+00 -1.77876E-02
 2.66438E-01  1.89442E+00  0.00000E+00 -1.09980E-02
 2.66438E-01  1.98336E+00  0.00000E+00 -6.23859E-03
 2.66438E-01  2.07690E+00  0.00000E+00 -3.15882E-03
 2.66438E-01  2.17536E+00  0.00000E+00 -1.36814E-03
 2.66438E-01  2.27912E+00  0.00000E+00 -4.73320E-04

 3.11022E-01  0.00000E+00 -7.61942E+01 -6.65918E+01
 3.11022E-01  4.43633E-02 -7.60785E+01 -6.62892E+01
 3.11022E-01  8.87294E-02 -7.57331E+01 -6.60059E+01
 3.11022E-01  1.33105E-01 -7.51629E+01 -6.55578E+01
 3.11022E-01  1.77504E-01 -7.43764E+01 -6.48181E+01
 3.11022E-01  2.21940E-01 -7.33851E+01 -6.38029E+01
 3.11022E-01  2.66438E-01 -7.22029E+01 -6.26179E+01
 3.11022E-01  3.11022E-01 -7.08460E+01 -6.13506E+01
 3.11022E-01  3.55724E-01 -6.93323E+01 -5.99405E+01
 3.11022E-01  4.00582E-01 -6.76807E+01 -5.83416E+01
 3.11022E-01  4.45636E-01 -6.59105E+01 -5.66375E+01
 3.11022E-01  4.90932E-01 -6.40409E+01 -5.49104E+01
 3.11022E-01  5.36524E-01 -6.20898E+01 -5.31377E+01
 3.11022E-01  5.82469E-01 -6.00730E+01 -5.12772E+01
 3.11022E-01  6.28830E-01 -5.80020E+01 -4.93460E+01
 3.11022E-01  6.75676E-01 -5.58819E+01 -4.73840E+01
 3.11022E-01  7.23084E-01 -5.37056E+01 -4.54598E+01
 3.11022E-01  7.71136E-01 -5.14466E+01 -4.36558E+01
 3.11022E-01  8.19922E-01 -4.90442E+01 -4.19225E+01
 3.11022E-01  8.69539E-01 -4.63819E+01 -3.99941E+01
 3.11022E-01  9.20092E-01 -4.32563E+01 -3.75473E+01
 3.11022E-01  9.71695E-01 -3.93501E+01 -3.43133E+01
 3.11022E-01  1.02447E+00 -3.42638E+01 -2.99676E+01
 3.11022E-01  1.07855E+00 -2.77271E+01 -2.42321E+01
 3.11022E-01  1.13409E+00 -2.00348E+01 -1.73561E+01
 3.11022E-01  1.19122E+00 -1.23076E+01 -1.04071E+01
 3.11022E-01  1.25013E+00 -6.01127E+00 -4.78958E+00
 3.11022E-01  1.31099E+00 -2.08557E+00 -1.40051E+00
 3.11022E-01  1.37399E+00 -4.23026E-01 -1.09306E-01
 3.11022E-01  1.43934E+00 -3.63893E-02  6.24184E-02
 3.11022E-01  1.50727E+00 -8.40315E-04 -4.99803E-03
 3.11022E-01  1.57801E+00 -2.58516E-06 -3.68060E-02
 3.11022E-01  1.65181E+00 -4.68853E-10 -3.67324E-02
 3.11022E-01  1.72896E+00  3.30799E-12 -2.61859E-02
 3.11022E-01  1.80972E+00  0.00000E+00 -1.72033E-02
 3.11022E-01  1.89442E+00  0.00000E+00 -1.09411E-02
 3.11022E-01  1.98336E+00  0.00000E+00 -6.42313E-03
 3.11022E-01  2.07690E+00  0.00000E+00 -3.31402E-03
 3.11022E-01  2.17536E+00  0.00000E+00 -1.44505E-03
 3.11022E-01  2.27912E+00  0.00000E+00 -5.34567E-04

 3.55724E-01  0.00000E+00 -7.41982E+01 -6.49817E+01
 3.55724E-01  4.43633E-02 -7.40944E+01 -6.45992E+01
 3.55724E-01  8.87294E-02 -7.37841E+01 -6.42829E+01
 3.55724E-01  1.33105E-01 -7.32706E+01 -6.38288E+01
 3.55724E-01  1.77504E-01 -7.25596E+01 -6.31120E+01
 3.55724E-01  2.21940E-01 -7.16591E+01 -6.21694E+01
 3.55724E-01  2.66438E-01 -7.05793E+01 -6.10914E+01
 3.55724E-01  3.11022E-01 -6.93323E+01 -5.99405E+01
 3.55724E-01  3.55724E-01 -6.79319E+01 -5.86391E+01
 3.55724E-01  4.00582E-01 -6.63935E+01 -5.71285E+01
 3.55724E-01  4.45636E-01 -6.47334E+01 -5.54879E+01
 3.55724E-01  4.90932E-01 -6.29683E+01 -5.38088E+01
 3.55724E-01  5.36524E-01 -6.11146E+01 -5.21234E+01
 3.55724E-01  5.82469E-01 -5.91870E+01 -5.04423E+01
 3.55724E-01  6.28830E-01 -5.71970E+01 -4.87323E+01
 3.55724E-01  6.75676E-01 -5.51497E+01 -4.69427E+01
 3.55724E-01  7.23084E-01 -5.30390E+01 -4.51157E+01
 3.55724E-01  7.71136E-01 -5.08391E+01 -4.33579E+01
 3.55724E-01  8.19922E-01 -4.84911E+01 -4.16499E+01
 3.55724E-01  8.69539E-01 -4.58802E+01 -3.97609E+01
 3.55724E-01  9.20092E-01 -4.28058E+01 -3.73877E+01
 3.55724E-01  9.71695E-01 -3.89542E+01 -3.42235E+01
 3.55724E-01  1.02447E+00 -3.39299E+01 -2.98990E+01
 3.55724E-01  1.07855E+00 -2.74649E+01 -2.41442E+01
 3.55724E-01  1.13409E+00 -1.98509E+01 -1.72357E+01
 3.55724E-01  1.19122E+00 -1.21979E+01 -1.02636E+01
 3.55724E-01  1.25013E+00 -5.95926E+00 -4.65558E+00
 3.55724E-01  1.31099E+00 -2.06799E+00 -1.30428E+00
 3.55724E-01  1.37399E+00 -4.19537E-01 -5.06639E-02
 3.55724E-01  1.43934E+00 -3.60940E-02  9.43693E-02
 3.55724E-01  1.50727E+00 -8.33547E-04  9.48137E-03
 3.55724E-01  1.57801E+00 -2.56429E-06 -3.16627E-02
 3.55724E-01  1.65181E+00 -4.67122E-10 -3.55243E-02
 3.55724E-01  1.72896E+00  4.01847E-12 -2.59262E-02
 3.55724E-01  1.80972E+00  0.00000E+00 -1.70561E-02
 3.55724E-01  1.89442E+00  0.00000E+00 -1.08918E-02
 3.55724E-01  1.98336E+00  0.00000E+00 -6.59471E-03
 3.55724E-01  2.07690E+00  0.00000E+00 -3.47932E-03
 3.55724E-01  2.17536E+00  0.00000E+00 -1.51896E-03
 3.55724E-01  2.27912E+00  0.00000E+00 -5.88408E-04

 4.00582E-01  0.00000E+00 -7.20854E+01 -6.30630E+01
 4.00582E-01  4.43633E-02 -7.19926E+01 -6.27659E+01
 4.00582E-01  8.87294E-02 -7.17148E+01 -6.24443E+01
 4.00582E-01  1.33105E-01 -7.12542E+01 -6.19814E+01
 4.00582E-01  1.77504E-01 -7.06143E+01 -6.13002E+01
 4.00582E-01  2.21940E-01 -6.98006E+01 -6.04181E+01
 4.00582E-01  2.66438E-01 -6.88198E+01 -5.94133E+01
 4.00582E-01  3.11022E-01 -6.76807E+01 -5.83416E+01
 4.00582E-01  3.55724E-01 -6.63935E+01 -5.71285E+01
 4.00582E-01  4.00582E-01 -6.49701E+01 -5.57190E+01
 4.00582E-01  4.45636E-01 -6.34238E+01 -5.41940E+01
 4.00582E-01  4.90932E-01 -6.17687E+01 -5.26445E+01
 4.00582E-01  5.36524E-01 -6.00191E+01 -5.10971E+01
 4.00582E-01  5.82469E-01 -5.81884E+01 -4.95575E+01
 4.00582E-01  6.28830E-01 -5.62874E+01 -4.80013E+01
 4.00582E-01  6.75676E-01 -5.43211E+01 -4.63901E+01
 4.00582E-01  7.23084E-01 -5.22838E+01 -4.47353E+01
 4.00582E-01  7.71136E-01 -5.01507E+01 -4.30779E+01
 4.00582E-01  8.19922E-01 -4.78642E+01 -4.13825E+01
 4.00582E-01  8.69539E-01 -4.53118E+01 -3.94851E+01
 4.00582E-01  9.20092E-01 -4.22956E+01 -3.71359E+01
 4.00582E-01  9.71695E-01 -3.85060E+01 -3.40020E+01
 4.00582E-01  1.02447E+00 -3.35519E+01 -2.96791E+01
 4.00582E-01  1.07855E+00 -2.71682E+01 -2.39243E+01
 4.00582E-01  1.13409E+00 -1.96429E+01 -1.70604E+01
 4.00582E-01  1.19122E+00 -1.20740E+01 -1.01574E+01
 4.00582E-01  1.25013E+00 -5.90047E+00 -4.57943E+00
 4.00582E-01  1.31099E+00 -2.04812E+00 -1.21591E+00
 4.00582E-01  1.37399E+00 -4.15592E-01  3.17638E-02
 4.00582E-01  1.43934E+00 -3.57600E-02  1.37086E-01
 4.00582E-01  1.50727E+00 -8.25889E-04  2.30994E-02
 4.00582E-01  1.57801E+00 -2.54065E-06 -2.41053E-02
 4.00582E-01  1.65181E+00 -4.61688E-10 -3.13787E-02
 4.00582E-01  1.72896E+00  2.18747E-12 -2.61106E-02
 4.00582E-01  1.80972E+00  0.00000E+00 -1.79459E-02
 4.00582E-01  1.89442E+00  0.00000E+00 -1.10750E-02
 4.00582E-01  1.98336E+00  0.00000E+00 -6.72024E-03
 4.00582E-01  2.07690E+00  0.00000E+00 -3.63030E-03
 4.00582E-01  2.17536E+00  0.00000E+00 -1.62076E-03
 4.00582E-01  2.27912E+00  0.00000E+00 -6.34207E-04

 4.45636E-01  0.00000E+00 -6.98856E+01 -6.09538E+01
 4.45636E-01  4.43633E-02 -6.98027E+01 -6.07860E+01
 4.45636E-01  8.87294E-02 -6.95544E+01 -6.05089E+01
 4.45636E-01  1.33105E-01 -6.91419E+01 -6.00547E+01
 4.45636E-01  1.77504E-01 -6.85673E+01 -5.94019E+01
 4.45636E-01  2.21940E-01 -6.78340E+01 -5.85896E+01
 4.45636E-01  2.66438E-01 -6.69465E+01 -5.76599E+01
 4.45636E-01  3.11022E-01 -6.59105E+01 -5.66375E+01
 4.45636E-01  3.55724E-01 -6.47334E+01 -5.54879E+01
 4.45636E-01  4.00582E-01 -6.34238E+01 -5.41940E+01
 4.45636E-01  4.45636E-01 -6.19921E+01 -5.28255E+01
 4.45636E-01  4.90932E-01 -6.04497E+01 -5.14514E+01
 4.45636E-01  5.36524E-01 -5.88086E+01 -5.00660E+01
 4.45636E-01  5.82469E-01 -5.70806E+01 -4.86487E+01
 4.45636E-01  6.28830E-01 -5.52753E+01 -4.72033E+01
 4.45636E-01  6.75676E-01 -5.33972E+01 -4.57394E+01
 4.45636E-01  7.23084E-01 -5.14406E+01 -4.42512E+01
 4.45636E-01  7.71136E-01 -4.93816E+01 -4.27100E+01
 4.45636E-01  8.19922E-01 -4.71637E+01 -4.10514E+01
 4.45636E-01  8.69539E-01 -4.46767E+01 -3.91517E+01
 4.45636E-01  9.20092E-01 -4.17257E+01 -3.68007E+01
 4.45636E-01  9.71695E-01 -3.80055E+01 -3.36746E+01
 4.45636E-01  1.02447E+00 -3.31301E+01 -2.93735E+01
 4.45636E-01  1.07855E+00 -2.68373E+01 -2.36626E+01
 4.45636E-01  1.13409E+00 -1.94110E+01 -1.68671E+01
 4.45636E-01  1.19122E+00 -1.19358E+01 -1.00366E+01
 4.45636E-01  1.25013E+00 -5.83496E+00 -4.50274E+00
 4.45636E-01  1.31099E+00 -2.02598E+00 -1.15001E+00
 4.45636E-01  1.37399E+00 -4.11197E-01  9.35230E-02
 4.45636E-01  1.43934E+00 -3.53878E-02  1.84362E-01
 4.45636E-01  1.50727E+00 -8.17346E-04  5.10482E-02
 4.45636E-01  1.57801E+00 -2.51426E-06 -1.27594E-02
 4.45636E-01  1.65181E+00 -4.57161E-10 -2.89321E-02
 4.45636E-01  1.72896E+00  1.51962E-12 -2.62130E-02
 4.45636E-01  1.80972E+00  0.00000E+00 -1.86643E-02
 4.45636E-01  1.89442E+00  0.00000E+00 -1.16421E-02
 4.45636E-01  1.98336E+00  0.00000E+00 -6.90044E-03
 4.45636E-01  2.07690E+00  0.00000E+00 -3.74047E-03
 4.45636E-01  2.17536E+00  0.00000E+00 -1.75200E-03
 4.45636E-01  2.27912E+00  0.00000E+00 -6.77411E-04

 4.90932E-01  0.00000E+00 -6.76241E+01 -5.87749E+01
 4.90932E-01  4.43633E-02 -6.75499E+01 -5.86614E+01
 4.90932E-01  8.87294E-02 -6.73277E+01 -5.84808E+01
 4.90932E-01  1.33105E-01 -6.69580E+01 -5.80617E+01
 4.90932E-01  1.77504E-01 -6.64422E+01 -5.74151E+01
 4.90932E-01  2.21940E-01 -6.57821E+01 -5.67035E+01
 4.90932E-01  2.66438E-01 -6.49805E+01 -5.58903E+01
 4.90932E-01  3.11022E-01 -6.40409E+01 -5.49104E+01
 4.90932E-01  3.55724E-01 -6.29683E+01 -5.38088E+01
 4.90932E-01  4.00582E-01 -6.17687E+01 -5.26445E+01
 4.90932E-01  4.45636E-01 -6.04497E+01 -5.14514E+01
 4.90932E-01  4.90932E-01 -5.90201E+01 -5.02492E+01
 4.90932E-01  5.36524E-01 -5.74897E+01 -4.90168E+01
 4.90932E-01  5.82469E-01 -5.58681E+01 -4.77273E+01
 4.90932E-01  6.28830E-01 -5.41635E+01 -4.63885E+01
 4.90932E-01  6.75676E-01 -5.23796E+01 -4.50189E+01
 4.90932E-01  7.23084E-01 -5.05103E+01 -4.36194E+01
 4.90932E-01  7.71136E-01 -4.85321E+01 -4.21669E+01
 4.90932E-01  8.19922E-01 -4.63897E+01 -4.05902E+01
 4.90932E-01  8.69539E-01 -4.39748E+01 -3.87383E+01
 4.90932E-01  9.20092E-01 -4.10961E+01 -3.63912E+01
 4.90932E-01  9.71695E-01 -3.74527E+01 -3.32784E+01
 4.90932E-01  1.02447E+00 -3.26644E+01 -2.90568E+01
 4.90932E-01  1.07855E+00 -2.64721E+01 -2.34498E+01
 4.90932E-01  1.13409E+00 -1.91552E+01 -1.66971E+01
 4.90932E-01  1.19122E+00 -1.17835E+01 -9.86405E+00
 4.90932E-01  1.25013E+00 -5.76278E+00 -4.37586E+00
 4.90932E-01  1.31099E+00 -2.00160E+00 -1.11110E+00
 4.90932E-01  1.37399E+00 -4.06355E-01  1.03304E-01
 4.90932E-01  1.43934E+00 -3.49776E-02  2.28146E-01
 4.90932E-01  1.50727E+00 -8.07925E-04  1.00510E-01
 4.90932E-01  1.57801E+00 -2.48511E-06  2.41913E-03
 4.90932E-01  1.65181E+00 -4.54192E-10 -3.12002E-02
 4.90932E-01  1.72896E+00 -3.20339E-13 -2.58687E-02
 4.90932E-01  1.80972E+00  0.00000E+00 -1.83128E-02
 4.90932E-01  1.89442E+00  0.00000E+00 -1.25610E-02
 4.90932E-01  1.98336E+00  0.00000E+00 -7.21106E-03
 4.90932E-01  2.07690E+00  0.00000E+00 -3.81063E-03
 4.90932E-01  2.17536E+00  0.00000E+00 -1.89700E-03
 4.90932E-01  2.27912E+00  0.00000E+00 -7.25097E-04

 5.36524E-01  0.00000E+00 -6.53207E+01 -5.65366E+01
 5.36524E-01  4.43633E-02 -6.52542E+01 -5.64501E+01
 5.36524E-01  8.87294E-02 -6.50548E+01 -5.63460E+01
 5.36524E-01  1.33105E-01 -6.47229E+01 -5.59618E+01
 5.36524E-01  1.77504E-01 -6.42592E+01 -5.53313E+01
 5.36524E-01  2.21940E-01 -6.36647E+01 -5.47199E+01
 5.36524E-01  2.66438E-01 -6.29409E+01 -5.40341E+01
 5.36524E-01  3.11022E-01 -6.20898E+01 -5.31377E+01
 5.36524E-01  3.55724E-01 -6.11146E+01 -5.21234E+01
 5.36524E-01  4.00582E-01 -6.00191E+01 -5.10971E+01
 5.36524E-01  4.45636E-01 -5.88086E+01 -5.00660E+01
 5.36524E-01  4.90932E-01 -5.74897E+01 -4.90168E+01
 5.36524E-01  5.36524E-01 -5.60696E+01 -4.79242E+01
 5.36524E-01  5.82469E-01 -5.45561E+01 -4.67635E+01
 5.36524E-01  6.28830E-01 -5.29556E+01 -4.55354E+01
 5.36524E-01  6.75676E-01 -5.12704E+01 -4.42484E+01
 5.36524E-01  7.23084E-01 -4.94940E+01 -4.29128E+01
 5.36524E-01  7.71136E-01 -4.76027E+01 -4.15295E+01
 5.36524E-01  8.19922E-01 -4.55422E+01 -4.00315E+01
 5.36524E-01  8.69539E-01 -4.32061E+01 -3.82384E+01
 5.36524E-01  9.20092E-01 -4.04064E+01 -3.59157E+01
 5.36524E-01  9.71695E-01 -3.68474E+01 -3.28413E+01
 5.36524E-01  1.02447E+00 -3.21545E+01 -2.87231E+01
 5.36524E-01  1.07855E+00 -2.60725E+01 -2.32420E+01
 5.36524E-01  1.13409E+00 -1.88755E+01 -1.65510E+01
 5.36524E-01  1.19122E+00 -1.16171E+01 -9.72410E+00
 5.36524E-01  1.25013E+00 -5.68397E+00 -4.26869E+00
 5.36524E-01  1.31099E+00 -1.97498E+00 -1.06800E+00
 5.36524E-01  1.37399E+00 -4.01071E-01  1.20240E-01
 5.36524E-01  1.43934E+00 -3.45297E-02  2.60917E-01
 5.36524E-01  1.50727E+00 -7.97631E-04  1.34951E-01
 5.36524E-01  1.57801E+00 -2.45323E-06  1.58432E-02
 5.36524E-01  1.65181E+00 -4.45848E-10 -3.04031E-02
 5.36524E-01  1.72896E+00 -3.89373E-13 -2.60280E-02
 5.36524E-01  1.80972E+00  0.00000E+00 -1.86192E-02
 5.36524E-01  1.89442E+00  0.00000E+00 -1.31175E-02
 5.36524E-01  1.98336E+00  0.00000E+00 -7.52440E-03
 5.36524E-01  2.07690E+00  0.00000E+00 -3.95233E-03
 5.36524E-01  2.17536E+00  0.00000E+00 -1.99347E-03
 5.36524E-01  2.27912E+00  0.00000E+00 -7.85989E-04

 5.82469E-01  0.00000E+00 -6.29903E+01 -5.42249E+01
 5.82469E-01  4.43633E-02 -6.29305E+01 -5.42122E+01
 5.82469E-01  8.87294E-02 -6.27511E+01 -5.40906E+01
 5.82469E-01  1.33105E-01 -6.24523E+01 -5.37131E+01
 5.82469E-01  1.77504E-01 -6.20345E+01 -5.31454E+01
 5.82469E-01  2.21940E-01 -6.14981E+01 -5.25967E+01
 5.82469E-01  2.66438E-01 -6.08439E+01 -5.20076E+01
 5.82469E-01  3.11022E-01 -6.00730E+01 -5.12772E+01
 5.82469E-01  3.55724E-01 -5.91870E+01 -5.04423E+01
 5.82469E-01  4.00582E-01 -5.81884E+01 -4.95575E+01
 5.82469E-01  4.45636E-01 -5.70806E+01 -4.86487E+01
 5.82469E-01  4.90932E-01 -5.58681E+01 -4.77273E+01
 5.82469E-01  5.36524E-01 -5.45561E+01 -4.67635E+01
 5.82469E-01  5.82469E-01 -5.31503E+01 -4.57229E+01
 5.82469E-01  6.28830E-01 -5.16553E+01 -4.46100E+01
 5.82469E-01  6.75676E-01 -5.00719E+01 -4.34421E+01
 5.82469E-01  7.23084E-01 -4.83927E+01 -4.22153E+01
 5.82469E-01  7.71136E-01 -4.65934E+01 -4.08991E+01
 5.82469E-01  8.19922E-01 -4.46206E+01 -3.94232E+01
 5.82469E-01  8.69539E-01 -4.23695E+01 -3.76508E+01
 5.82469E-01  9.20092E-01 -3.96556E+01 -3.53835E+01
 5.82469E-01  9.71695E-01 -3.61883E+01 -3.23868E+01
 5.82469E-01  1.02447E+00 -3.15996E+01 -2.83507E+01
 5.82469E-01  1.07855E+00 -2.56377E+01 -2.29699E+01
 5.82469E-01  1.13409E+00 -1.85714E+01 -1.64137E+01
 5.82469E-01  1.19122E+00 -1.14364E+01 -9.70559E+00
 5.82469E-01  1.25013E+00 -5.59844E+00 -4.26229E+00
 5.82469E-01  1.31099E+00 -1.94612E+00 -9.90919E-01
 5.82469E-01  1.37399E+00 -3.95342E-01  2.08601E-01
 5.82469E-01  1.43934E+00 -3.40439E-02  2.77555E-01
 5.82469E-01  1.50727E+00 -7.86454E-04  1.17719E-01
 5.82469E-01  1.57801E+00 -2.41854E-06  2.23822E-02
 5.82469E-01  1.65181E+00 -4.40552E-10 -1.80701E-02
 5.82469E-01  1.72896E+00  2.30305E-12 -2.74953E-02
 5.82469E-01  1.80972E+00  0.00000E+00 -2.14169E-02
 5.82469E-01  1.89442E+00  0.00000E+00 -1.26706E-02
 5.82469E-01  1.98336E+00  0.00000E+00 -7.70266E-03
 5.82469E-01  2.07690E+00  0.00000E+00 -4.26731E-03
 5.82469E-01  2.17536E+00  0.00000E+00 -1.98843E-03
 5.82469E-01  2.27912E+00  0.00000E+00 -8.65276E-04

 6.28830E-01  0.00000E+00 -6.06422E+01 -5.18707E+01
 6.28830E-01  4.43633E-02 -6.05881E+01 -5.19411E+01
 6.28830E-01  8.87294E-02 -6.04261E+01 -5.17572E+01
 6.28830E-01  1.33105E-01 -6.01562E+01 -5.13827E+01
 6.28830E-01  1.77504E-01 -5.97786E+01 -5.09090E+01
 6.28830E-01  2.21940E-01 -5.92935E+01 -5.04013E+01
 6.28830E-01  2.66438E-01 -5.87011E+01 -4.98825E+01
 6.28830E-01  3.11022E-01 -5.80020E+01 -4.93460E+01
 6.28830E-01  3.55724E-01 -5.71970E+01 -4.87323E+01
 6.28830E-01  4.00582E-01 -5.62874E+01 -4.80013E+01
 6.28830E-01  4.45636E-01 -5.52753E+01 -4.72033E+01
 6.28830E-01  4.90932E-01 -5.41635E+01 -4.63885E+01
 6.28830E-01  5.36524E-01 -5.29556E+01 -4.55354E+01
 6.28830E-01  5.82469E-01 -5.16553E+01 -4.46100E+01
 6.28830E-01  6.28830E-01 -5.02655E+01 -4.36201E+01
 6.28830E-01  6.75676E-01 -4.87852E+01 -4.25854E+01
 6.28830E-01  7.23084E-01 -4.72059E+01 -4.14776E+01
 6.28830E-01  7.71136E-01 -4.55029E+01 -4.02208E+01
 6.28830E-01  8.19922E-01 -4.36227E+01 -3.87451E+01
 6.28830E-01  8.69539E-01 -4.14624E+01 -3.69901E+01
 6.28830E-01  9.20092E-01 -3.88408E+01 -3.48119E+01
 6.28830E-01  9.71695E-01 -3.54728E+01 -3.19213E+01
 6.28830E-01  1.02447E+00 -3.09970E+01 -2.79451E+01
 6.28830E-01  1.07855E+00 -2.51657E+01 -2.26312E+01
 6.28830E-01  1.13409E+00 -1.82415E+01 -1.62358E+01
 6.28830E-01  1.19122E+00 -1.12405E+01 -9.71170E+00
 6.28830E-01  1.25013E+00 -5.50588E+00 -4.30038E+00
 6.28830E-01  1.31099E+00 -1.91492E+00 -9.24278E-01
 6.28830E-01  1.37399E+00 -3.89148E-01  3.05727E-01
 6.28830E-01  1.43934E+00 -3.35185E-02  2.89508E-01
 6.28830E-01  1.50727E+00 -7.74352E-04  9.07910E-02
 6.28830E-01  1.57801E+00 -2.38092E-06  3.03155E-02
 6.28830E-01  1.65181E+00 -4.33725E-10 -5.15447E-04
 6.28830E-01  1.72896E+00  4.65909E-13 -2.77402E-02
 6.28830E-01  1.80972E+00  0.00000E+00 -2.45515E-02
 6.28830E-01  1.89442E+00  0.00000E+00 -1.23326E-02
 6.28830E-01  1.98336E+00  0.00000E+00 -7.90216E-03
 6.28830E-01  2.07690E+00  0.00000E+00 -4.58702E-03
 6.28830E-01  2.17536E+00  0.00000E+00 -1.98018E-03
 6.28830E-01  2.27912E+00  0.00000E+00 -9.40165E-04

 6.75676E-01  0.00000E+00 -5.82772E+01 -4.95177E+01
 6.75676E-01  4.43633E-02 -5.82282E+01 -4.95998E+01
 6.75676E-01  8.87294E-02 -5.80813E+01 -4.94056E+01
 6.75676E-01  1.33105E-01 -5.78367E+01 -4.90759E+01
 6.75676E-01  1.77504E-01 -5.74944E+01 -4.86916E+01
 6.75676E-01  2.21940E-01 -5.70544E+01 -4.82418E+01
 6.75676E-01  2.66438E-01 -5.65169E+01 -4.77901E+01
 6.75676E-01  3.11022E-01 -5.58819E+01 -4.73840E+01
 6.75676E-01  3.55724E-01 -5.51497E+01 -4.69427E+01
 6.75676E-01  4.00582E-01 -5.43211E+01 -4.63901E+01
 6.75676E-01  4.45636E-01 -5.33972E+01 -4.57394E+01
 6.75676E-01  4.90932E-01 -5.23796E+01 -4.50189E+01
 6.75676E-01  5.36524E-01 -5.12704E+01 -4.42484E+01
 6.75676E-01  5.82469E-01 -5.00719E+01 -4.34421E+01
 6.75676E-01  6.28830E-01 -4.87852E+01 -4.25854E+01
 6.75676E-01  6.75676E-01 -4.74080E+01 -4.16483E+01
 6.75676E-01  7.23084E-01 -4.59300E+01 -4.05951E+01
 6.75676E-01  7.71136E-01 -4.43260E+01 -3.93763E+01
 6.75676E-01  8.19922E-01 -4.25427E+01 -3.79481E+01
 6.75676E-01  8.69539E-01 -4.04786E+01 -3.62734E+01
 6.75676E-01  9.20092E-01 -3.79557E+01 -3.42161E+01
 6.75676E-01  9.71695E-01 -3.46947E+01 -3.14387E+01
 6.75676E-01  1.02447E+00 -3.03412E+01 -2.75186E+01
 6.75676E-01  1.07855E+00 -2.46520E+01 -2.22479E+01
 6.75676E-01  1.13409E+00 -1.78826E+01 -1.59545E+01
 6.75676E-01  1.19122E+00 -1.10277E+01 -9.57402E+00
 6.75676E-01  1.25013E+00 -5.40542E+00 -4.27266E+00
 6.75676E-01  1.31099E+00 -1.88108E+00 -9.38928E-01
 6.75676E-01  1.37399E+00 -3.82434E-01  3.01712E-01
 6.75676E-01  1.43934E+00 -3.29487E-02  3.14573E-01
 6.75676E-01  1.50727E+00 -7.61211E-04  1.25700E-01
 6.75676E-01  1.57801E+00 -2.33997E-06  5.28538E-02
 6.75676E-01  1.65181E+00 -4.25325E-10  1.01879E-02
 6.75676E-01  1.72896E+00  2.88623E-13 -2.31724E-02
 6.75676E-01  1.80972E+00  0.00000E+00 -2.44108E-02
 6.75676E-01  1.89442E+00  0.00000E+00 -1.38225E-02
 6.75676E-01  1.98336E+00  0.00000E+00 -8.38382E-03
 6.75676E-01  2.07690E+00  0.00000E+00 -4.64913E-03
 6.75676E-01  2.17536E+00  0.00000E+00 -2.12140E-03
 6.75676E-01  2.27912E+00  0.00000E+00 -9.78413E-04

 7.23084E-01  0.00000E+00 -5.58843E+01 -4.71736E+01
 7.23084E-01  4.43633E-02 -5.58397E+01 -4.71931E+01
 7.23084E-01  8.87294E-02 -5.57061E+01 -4.70553E+01
 7.23084E-01  1.33105E-01 -5.54837E+01 -4.68223E+01
 7.23084E-01  1.77504E-01 -5.51725E+01 -4.65297E+01
 7.23084E-01  2.21940E-01 -5.47724E+01 -4.61769E+01
 7.23084E-01  2.66438E-01 -5.42835E+01 -4.58073E+01
 7.23084E-01  3.11022E-01 -5.37056E+01 -4.54598E+01
 7.23084E-01  3.55724E-01 -5.30390E+01 -4.51157E+01
 7.23084E-01  4.00582E-01 -5.22838E+01 -4.47353E+01
 7.23084E-01  4.45636E-01 -5.14406E+01 -4.42512E+01
 7.23084E-01  4.90932E-01 -5.05103E+01 -4.36194E+01
 7.23084E-01  5.36524E-01 -4.94940E+01 -4.29128E+01
 7.23084E-01  5.82469E-01 -4.83927E+01 -4.22153E+01
 7.23084E-01  6.28830E-01 -4.72059E+01 -4.14776E+01
 7.23084E-01  6.75676E-01 -4.59300E+01 -4.05951E+01
 7.23084E-01  7.23084E-01 -4.45536E+01 -3.95439E+01
 7.23084E-01  7.71136E-01 -4.30505E+01 -3.83566E+01
 7.23084E-01  8.19922E-01 -4.13675E+01 -3.70280E+01
 7.23084E-01  8.69539E-01 -3.94043E+01 -3.54855E+01
 7.23084E-01  9.20092E-01 -3.69865E+01 -3.35554E+01
 7.23084E-01  9.71695E-01 -3.38408E+01 -3.08805E+01
 7.23084E-01  1.02447E+00 -2.96206E+01 -2.70267E+01
 7.23084E-01  1.07855E+00 -2.40870E+01 -2.18057E+01
 7.23084E-01  1.13409E+00 -1.74879E+01 -1.55713E+01
 7.23084E-01  1.19122E+00 -1.07937E+01 -9.28884E+00
 7.23084E-01  1.25013E+00 -5.29510E+00 -4.16282E+00
 7.23084E-01  1.31099E+00 -1.84395E+00 -1.01036E+00
 7.23084E-01  1.37399E+00 -3.75069E-01  2.14996E-01
 7.23084E-01  1.43934E+00 -3.23233E-02  3.54903E-01
 7.23084E-01  1.50727E+00 -7.46765E-04  2.17082E-01
 7.23084E-01  1.57801E+00 -2.29486E-06  8.78194E-02
 7.23084E-01  1.65181E+00 -4.18075E-10  1.25884E-02
 7.23084E-01  1.72896E+00  1.89321E-13 -1.67353E-02
 7.23084E-01  1.80972E+00  0.00000E+00 -2.19042E-02
 7.23084E-01  1.89442E+00  0.00000E+00 -1.62840E-02
 7.23084E-01  1.98336E+00  0.00000E+00 -9.03246E-03
 7.23084E-01  2.07690E+00  0.00000E+00 -4.58294E-03
 7.23084E-01  2.17536E+00  0.00000E+00 -2.37129E-03
 7.23084E-01  2.27912E+00  0.00000E+00 -9.94981E-04

 7.71136E-01  0.00000E+00 -5.34316E+01 -4.48078E+01
 7.71136E-01  4.43633E-02 -5.33908E+01 -4.47502E+01
 7.71136E-01  8.87294E-02 -5.32690E+01 -4.46840E+01
 7.71136E-01  1.33105E-01 -5.30664E+01 -4.45813E+01
 7.71136E-01  1.77504E-01 -5.27829E+01 -4.44233E+01
 7.71136E-01  2.21940E-01 -5.24184E+01 -4.42158E+01
 7.71136E-01  2.66438E-01 -5.19730E+01 -4.39572E+01
 7.71136E-01  3.11022E-01 -5.14466E+01 -4.36558E+01
 7.71136E-01  3.55724E-01 -5.08391E+01 -4.33579E+01
 7.71136E-01  4.00582E-01 -5.01507E+01 -4.30779E+01
 7.71136E-01  4.45636E-01 -4.93816E+01 -4.27100E+01
 7.71136E-01  4.90932E-01 -4.85321E+01 -4.21669E+01
 7.71136E-01  5.36524E-01 -4.76027E+01 -4.15295E+01
 7.71136E-01  5.82469E-01 -4.65934E+01 -4.08991E+01
 7.71136E-01  6.28830E-01 -4.55029E+01 -4.02208E+01
 7.71136E-01  6.75676E-01 -4.43260E+01 -3.93763E+01
 7.71136E-01  7.23084E-01 -4.30505E+01 -3.83566E+01
 7.71136E-01  7.71136E-01 -4.16495E+01 -3.72324E+01
 7.71136E-01  8.19922E-01 -4.00696E+01 -3.60091E+01
 7.71136E-01  8.69539E-01 -3.82122E+01 -3.45778E+01
 7.71136E-01  9.20092E-01 -3.59067E+01 -3.27365E+01
 7.71136E-01  9.71695E-01 -3.28861E+01 -3.01396E+01
 7.71136E-01  1.02447E+00 -2.88125E+01 -2.63734E+01
 7.71136E-01  1.07855E+00 -2.34522E+01 -2.12568E+01
 7.71136E-01  1.13409E+00 -1.70439E+01 -1.51356E+01
 7.71136E-01  1.19122E+00 -1.05304E+01 -8.98278E+00
 7.71136E-01  1.25013E+00 -5.17099E+00 -4.02900E+00
 7.71136E-01  1.31099E+00 -1.80217E+00 -1.03670E+00
 7.71136E-01  1.37399E+00 -3.66777E-01  1.67545E-01
 7.71136E-01  1.43934E+00 -3.16185E-02  4.00027E-01
 7.71136E-01  1.50727E+00 -7.30464E-04  2.97557E-01
 7.71136E-01  1.57801E+00 -2.24385E-06  1.20570E-01
 7.71136E-01  1.65181E+00 -4.09773E-10  1.37701E-02
 7.71136E-01  1.72896E+00  9.91505E-13 -1.66163E-02
 7.71136E-01  1.80972E+00  0.00000E+00 -2.15774E-02
 7.71136E-01  1.89442E+00  0.00000E+00 -1.67962E-02
 7.71136E-01  1.98336E+00  0.00000E+00 -9.43181E-03
 7.71136E-01  2.07690E+00  0.00000E+00 -4.83239E-03
 7.71136E-01  2.17536E+00  0.00000E+00 -2.53374E-03
 7.71136E-01  2.27912E+00  0.00000E+00 -1.04282E-03

 8.19922E-01  0.00000E+00 -5.08528E+01 -4.24152E+01
 8.19922E-01  4.43633E-02 -5.08156E+01 -4.23066E+01
 8.19922E-01  8.87294E-02 -5.07044E+01 -4.22911E+01
 8.19922E-01  1.33105E-01 -5.05196E+01 -4.23157E+01
 8.19922E-01  1.77504E-01 -5.02613E+01 -4.23211E+01
 8.19922E-01  2.21940E-01 -4.99293E+01 -4.22814E+01
 8.19922E-01  2.66438E-01 -4.95236E+01 -4.21551E+01
 8.19922E-01  3.11022E-01 -4.90442E+01 -4.19225E+01
 8.19922E-01  3.55724E-01 -4.84911E+01 -4.16499E+01
 8.19922E-01  4.00582E-01 -4.78642E+01 -4.13825E+01
 8.19922E-01  4.45636E-01 -4.71637E+01 -4.10514E+01
 8.19922E-01  4.90932E-01 -4.63897E+01 -4.05902E+01
 8.19922E-01  5.36524E-01 -4.55422E+01 -4.00315E+01
 8.19922E-01  5.82469E-01 -4.46206E+01 -3.94232E+01
 8.19922E-01  6.28830E-01 -4.36227E+01 -3.87451E+01
 8.19922E-01  6.75676E-01 -4.25427E+01 -3.79481E+01
 8.19922E-01  7.23084E-01 -4.13675E+01 -3.70280E+01
 8.19922E-01  7.71136E-01 -4.00696E+01 -3.60091E+01
 8.19922E-01  8.19922E-01 -3.85961E+01 -3.48666E+01
 8.19922E-01  8.69539E-01 -3.68503E+01 -3.34913E+01
 8.19922E-01  9.20092E-01 -3.46658E+01 -3.16916E+01
 8.19922E-01  9.71695E-01 -3.17834E+01 -2.91557E+01
 8.19922E-01  1.02447E+00 -2.78751E+01 -2.55077E+01
 8.19922E-01  1.07855E+00 -2.27131E+01 -2.05709E+01
 8.19922E-01  1.13409E+00 -1.65254E+01 -1.46663E+01
 8.19922E-01  1.19122E+00 -1.02224E+01 -8.71864E+00
 8.19922E-01  1.25013E+00 -5.02548E+00 -3.90454E+00
 8.19922E-01  1.31099E+00 -1.75311E+00 -9.72920E-01
 8.19922E-01  1.37399E+00 -3.57025E-01  2.14716E-01
 8.19922E-01  1.43934E+00 -3.07882E-02  4.39816E-01
 8.19922E-01  1.50727E+00 -7.11237E-04  3.29173E-01
 8.19922E-01  1.57801E+00 -2.18365E-06  1.40947E-01
 8.19922E-01  1.65181E+00 -3.97982E-10  1.80627E-02
 8.19922E-01  1.72896E+00  1.03072E-12 -2.35880E-02
 8.19922E-01  1.80972E+00  0.00000E+00 -2.47857E-02
 8.19922E-01  1.89442E+00  0.00000E+00 -1.50635E-02
 8.19922E-01  1.98336E+00  0.00000E+00 -9.56260E-03
 8.19922E-01  2.07690E+00  0.00000E+00 -5.47518E-03
 8.19922E-01  2.17536E+00  0.00000E+00 -2.56771E-03
 8.19922E-01  2.27912E+00  0.00000E+00 -1.13591E-03

 8.69539E-01  0.00000E+00 -4.80243E+01 -4.00313E+01
 8.69539E-01  4.43633E-02 -4.79903E+01 -3.99016E+01
 8.69539E-01  8.87294E-02 -4.78891E+01 -3.99099E+01
 8.69539E-01  1.33105E-01 -4.77212E+01 -3.99945E+01
 8.69539E-01  1.77504E-01 -4.74865E+01 -4.00872E+01
 8.69539E-01  2.21940E-01 -4.71850E+01 -4.01572E+01
 8.69539E-01  2.66438E-01 -4.68168E+01 -4.01413E+01
 8.69539E-01  3.11022E-01 -4.63819E+01 -3.99941E+01
 8.69539E-01  3.55724E-01 -4.58802E+01 -3.97609E+01
 8.69539E-01  4.00582E-01 -4.53118E+01 -3.94851E+01
 8.69539E-01  4.45636E-01 -4.46767E+01 -3.91517E+01
 8.69539E-01  4.90932E-01 -4.39748E+01 -3.87383E+01
 8.69539E-01  5.36524E-01 -4.32061E+01 -3.82384E+01
 8.69539E-01  5.82469E-01 -4.23695E+01 -3.76508E+01
 8.69539E-01  6.28830E-01 -4.14624E+01 -3.69901E+01
 8.69539E-01  6.75676E-01 -4.04786E+01 -3.62734E+01
 8.69539E-01  7.23084E-01 -3.94043E+01 -3.54855E+01
 8.69539E-01  7.71136E-01 -3.82122E+01 -3.45778E+01
 8.69539E-01  8.19922E-01 -3.68503E+01 -3.34913E+01
 8.69539E-01  8.69539E-01 -3.52245E+01 -3.21485E+01
 8.69539E-01  9.20092E-01 -3.31738E+01 -3.03955E+01
 8.69539E-01  9.71695E-01 -3.04488E+01 -2.79470E+01
 8.69539E-01  1.02447E+00 -2.67338E+01 -2.44533E+01
 8.69539E-01  1.07855E+00 -2.18083E+01 -1.97465E+01
 8.69539E-01  1.13409E+00 -1.58874E+01 -1.41282E+01
 8.69539E-01  1.19122E+00 -9.84141E+00 -8.44715E+00
 8.69539E-01  1.25013E+00 -4.84471E+00 -3.77790E+00
 8.69539E-01  1.31099E+00 -1.69192E+00 -8.70767E-01
 8.69539E-01  1.37399E+00 -3.44820E-01  2.97657E-01
 8.69539E-01  1.43934E+00 -2.97469E-02  4.65449E-01
 8.69539E-01  1.50727E+00 -6.87107E-04  3.25445E-01
 8.69539E-01  1.57801E+00 -2.10816E-06  1.46866E-01
 8.69539E-01  1.65181E+00 -3.86016E-10  2.48574E-02
 8.69539E-01  1.72896E+00  1.31049E-12 -2.60861E-02
 8.69539E-01  1.80972E+00  0.00000E+00 -2.74973E-02
 8.69539E-01  1.89442E+00  0.00000E+00 -1.51659E-02
 8.69539E-01  1.98336E+00  0.00000E+00 -1.00660E-02
 8.69539E-01  2.07690E+00  0.00000E+00 -5.97656E-03
 8.69539E-01  2.17536E+00  0.00000E+00 -2.69245E-03
 8.69539E-01  2.27912E+00  0.00000E+00 -1.22275E-03

 9.20092E-01  0.00000E+00 -4.47332E+01 -3.75547E+01
 9.20092E-01  4.43633E-02 -4.47025E+01 -3.74327E+01
 9.20092E-01  8.87294E-02 -4.46113E+01 -3.74367E+01
 9.20092E-01  1.33105E-01 -4.44601E+01 -3.74758E+01
 9.20092E-01  1.77504E-01 -4.42489E+01 -3.75099E+01
 9.20092E-01  2.21940E-01 -4.39779E+01 -3.75727E+01
 9.20092E-01  2.66438E-01 -4.36470E+01 -3.76073E+01
 9.20092E-01  3.11022E-01 -4.32563E+01 -3.75473E+01
 9.20092E-01  3.55724E-01 -4.28058E+01 -3.73877E+01
 9.20092E-01  4.00582E-01 -4.22956E+01 -3.71359E+01
 9.20092E-01  4.45636E-01 -4.17257E+01 -3.68007E+01
 9.20092E-01  4.90932E-01 -4.10961E+01 -3.63912E+01
 9.20092E-01  5.36524E-01 -4.04064E+01 -3.59157E+01
 9.20092E-01  5.82469E-01 -3.96556E+01 -3.53835E+01
 9.20092E-01  6.28830E-01 -3.88408E+01 -3.48119E+01
 9.20092E-01  6.75676E-01 -3.79557E+01 -3.42161E+01
 9.20092E-01  7.23084E-01 -3.69865E+01 -3.35554E+01
 9.20092E-01  7.71136E-01 -3.59067E+01 -3.27365E+01
 9.20092E-01  8.19922E-01 -3.46658E+01 -3.16916E+01
 9.20092E-01  8.69539E-01 -3.31738E+01 -3.03955E+01
 9.20092E-01  9.20092E-01 -3.12776E+01 -2.87416E+01
 9.20092E-01  9.71695E-01 -2.87404E+01 -2.64468E+01
 9.20092E-01  1.02447E+00 -2.52628E+01 -2.31589E+01
 9.20092E-01  1.07855E+00 -2.06341E+01 -1.87251E+01
 9.20092E-01  1.13409E+00 -1.50535E+01 -1.34435E+01
 9.20092E-01  1.19122E+00 -9.33957E+00 -8.08695E+00
 9.20092E-01  1.25013E+00 -4.60473E+00 -3.61862E+00
 9.20092E-01  1.31099E+00 -1.61014E+00 -7.77661E-01
 9.20092E-01  1.37399E+00 -3.28432E-01  3.55162E-01
 9.20092E-01  1.43934E+00 -2.83448E-02  4.67733E-01
 9.20092E-01  1.50727E+00 -6.54621E-04  3.02872E-01
 9.20092E-01  1.57801E+00 -2.00686E-06  1.39511E-01
 9.20092E-01  1.65181E+00 -3.69287E-10  3.26860E-02
 9.20092E-01  1.72896E+00  1.87546E-12 -1.68287E-02
 9.20092E-01  1.80972E+00  0.00000E+00 -2.69002E-02
 9.20092E-01  1.89442E+00  0.00000E+00 -1.96998E-02
 9.20092E-01  1.98336E+00  0.00000E+00 -1.13877E-02
 9.20092E-01  2.07690E+00  0.00000E+00 -6.00346E-03
 9.20092E-01  2.17536E+00  0.00000E+00 -3.03934E-03
 9.20092E-01  2.27912E+00  0.00000E+00 -1.26940E-03

 9.71695E-01  0.00000E+00 -4.06501E+01 -3.45569E+01
 9.71695E-01  4.43633E-02 -4.06229E+01 -3.44593E+01
 9.71695E-01  8.87294E-02 -4.05424E+01 -3.44400E+01
 9.71695E-01  1.33105E-01 -4.04091E+01 -3.43927E+01
 9.71695E-01  1.77504E-01 -4.02232E+01 -3.43123E+01
 9.71695E-01  2.21940E-01 -3.99847E+01 -3.42939E+01
 9.71695E-01  2.66438E-01 -3.96936E+01 -3.43149E+01
 9.71695E-01  3.11022E-01 -3.93501E+01 -3.43133E+01
 9.71695E-01  3.55724E-01 -3.89542E+01 -3.42235E+01
 9.71695E-01  4.00582E-01 -3.85060E+01 -3.40020E+01
 9.71695E-01  4.45636E-01 -3.80055E+01 -3.36746E+01
 9.71695E-01  4.90932E-01 -3.74527E+01 -3.32784E+01
 9.71695E-01  5.36524E-01 -3.68474E+01 -3.28413E+01
 9.71695E-01  5.82469E-01 -3.61883E+01 -3.23868E+01
 9.71695E-01  6.28830E-01 -3.54728E+01 -3.19213E+01
 9.71695E-01  6.75676E-01 -3.46947E+01 -3.14387E+01
 9.71695E-01  7.23084E-01 -3.38408E+01 -3.08805E+01
 9.71695E-01  7.71136E-01 -3.28861E+01 -3.01396E+01
 9.71695E-01  8.19922E-01 -3.17834E+01 -2.91557E+01
 9.71695E-01  8.69539E-01 -3.04488E+01 -2.79470E+01
 9.71695E-01  9.20092E-01 -2.87404E+01 -2.64468E+01
 9.71695E-01  9.71695E-01 -2.64391E+01 -2.43755E+01
 9.71695E-01  1.02447E+00 -2.32679E+01 -2.13812E+01
 9.71695E-01  1.07855E+00 -1.90301E+01 -1.73186E+01
 9.71695E-01  1.13409E+00 -1.39049E+01 -1.24648E+01
 9.71695E-01  1.19122E+00 -8.64173E+00 -7.52165E+00
 9.71695E-01  1.25013E+00 -4.26780E+00 -3.36399E+00
 9.71695E-01  1.31099E+00 -1.49438E+00 -6.95778E-01
 9.71695E-01  1.37399E+00 -3.05104E-01  3.59914E-01
 9.71695E-01  1.43934E+00 -2.63433E-02  4.37583E-01
 9.71695E-01  1.50727E+00 -6.08282E-04  2.71007E-01
 9.71695E-01  1.57801E+00 -1.86306E-06  1.28862E-01
 9.71695E-01  1.65181E+00 -3.43876E-10  3.87811E-02
 9.71695E-01  1.72896E+00 -2.29491E-13 -7.96191E-03
 9.71695E-01  1.80972E+00  0.00000E+00 -2.63707E-02
 9.71695E-01  1.89442E+00  0.00000E+00 -2.44851E-02
 9.71695E-01  1.98336E+00  0.00000E+00 -1.30366E-02
 9.71695E-01  2.07690E+00  0.00000E+00 -6.14440E-03
 9.71695E-01  2.17536E+00  0.00000E+00 -3.34257E-03
 9.71695E-01  2.27912E+00  0.00000E+00 -1.32638E-03

 1.02447E+00  0.00000E+00 -3.53616E+01 -3.04764E+01
 1.02447E+00  4.43633E-02 -3.53386E+01 -3.04063E+01
 1.02447E+00  8.87294E-02 -3.52704E+01 -3.03567E+01
 1.02447E+00  1.33105E-01 -3.51578E+01 -3.02625E+01
 1.02447E+00  1.77504E-01 -3.50008E+01 -3.01256E+01
 1.02447E+00  2.21940E-01 -3.47994E+01 -3.00173E+01
 1.02447E+00  2.66438E-01 -3.45537E+01 -2.99691E+01
 1.02447E+00  3.11022E-01 -3.42638E+01 -2.99676E+01
 1.02447E+00  3.55724E-01 -3.39299E+01 -2.98990E+01
 1.02447E+00  4.00582E-01 -3.35519E+01 -2.96791E+01
 1.02447E+00  4.45636E-01 -3.31301E+01 -2.93735E+01
 1.02447E+00  4.90932E-01 -3.26644E+01 -2.90568E+01
 1.02447E+00  5.36524E-01 -3.21545E+01 -2.87231E+01
 1.02447E+00  5.82469E-01 -3.15996E+01 -2.83507E+01
 1.02447E+00  6.28830E-01 -3.09970E+01 -2.79451E+01
 1.02447E+00  6.75676E-01 -3.03412E+01 -2.75186E+01
 1.02447E+00  7.23084E-01 -2.96206E+01 -2.70267E+01
 1.02447E+00  7.71136E-01 -2.88125E+01 -2.63734E+01
 1.02447E+00  8.19922E-01 -2.78751E+01 -2.55077E+01
 1.02447E+00  8.69539E-01 -2.67338E+01 -2.44533E+01
 1.02447E+00  9.20092E-01 -2.52628E+01 -2.31589E+01
 1.02447E+00  9.71695E-01 -2.32679E+01 -2.13812E+01
 1.02447E+00  1.02447E+00 -2.05033E+01 -1.88079E+01
 1.02447E+00  1.07855E+00 -1.67929E+01 -1.52817E+01
 1.02447E+00  1.13409E+00 -1.22898E+01 -1.10072E+01
 1.02447E+00  1.19122E+00 -7.65112E+00 -6.61666E+00
 1.02447E+00  1.25013E+00 -3.78486E+00 -2.93908E+00
 1.02447E+00  1.31099E+00 -1.32710E+00 -6.09489E-01
 1.02447E+00  1.37399E+00 -2.71210E-01  3.01217E-01
 1.02447E+00  1.43934E+00 -2.34278E-02  3.71221E-01
 1.02447E+00  1.50727E+00 -5.40860E-04  2.38315E-01
 1.02447E+00  1.57801E+00 -1.65494E-06  1.24947E-01
 1.02447E+00  1.65181E+00 -3.06358E-10  4.00496E-02
 1.02447E+00  1.72896E+00  9.76088E-13 -1.36005E-02
 1.02447E+00  1.80972E+00  0.00000E+00 -3.01171E-02
 1.02447E+00  1.89442E+00  0.00000E+00 -2.49358E-02
 1.02447E+00  1.98336E+00  0.00000E+00 -1.44878E-02
 1.02447E+00  2.07690E+00  0.00000E+00 -7.08815E-03
 1.02447E+00  2.17536E+00  0.00000E+00 -3.32523E-03
 1.02447E+00  2.27912E+00  0.00000E+00 -1.44935E-03

 1.07855E+00  0.00000E+00 -2.85895E+01 -2.49089E+01
 1.07855E+00  4.43633E-02 -2.85714E+01 -2.48608E+01
 1.07855E+00  8.87294E-02 -2.85178E+01 -2.47876E+01
 1.07855E+00  1.33105E-01 -2.84293E+01 -2.46915E+01
 1.07855E+00  1.77504E-01 -2.83060E+01 -2.45637E+01
 1.07855E+00  2.21940E-01 -2.81477E+01 -2.44030E+01
 1.07855E+00  2.66438E-01 -2.79547E+01 -2.42789E+01
 1.07855E+00  3.11022E-01 -2.77271E+01 -2.42321E+01
 1.07855E+00  3.55724E-01 -2.74649E+01 -2.41442E+01
 1.07855E+00  4.00582E-01 -2.71682E+01 -2.39243E+01
 1.07855E+00  4.45636E-01 -2.68373E+01 -2.36626E+01
 1.07855E+00  4.90932E-01 -2.64721E+01 -2.34498E+01
 1.07855E+00  5.36524E-01 -2.60725E+01 -2.32420E+01
 1.07855E+00  5.82469E-01 -2.56377E+01 -2.29699E+01
 1.07855E+00  6.28830E-01 -2.51657E+01 -2.26312E+01
 1.07855E+00  6.75676E-01 -2.46520E+01 -2.22479E+01
 1.07855E+00  7.23084E-01 -2.40870E+01 -2.18057E+01
 1.07855E+00  7.71136E-01 -2.34522E+01 -2.12568E+01
 1.07855E+00  8.19922E-01 -2.27131E+01 -2.05709E+01
 1.07855E+00  8.69539E-01 -2.18083E+01 -1.97465E+01
 1.07855E+00  9.20092E-01 -2.06341E+01 -1.87251E+01
 1.07855E+00  9.71695E-01 -1.90301E+01 -1.73186E+01
 1.07855E+00  1.02447E+00 -1.67929E+01 -1.52817E+01
 1.07855E+00  1.07855E+00 -1.37744E+01 -1.24526E+01
 1.07855E+00  1.13409E+00 -1.00962E+01 -8.95014E+00
 1.07855E+00  1.19122E+00 -6.29500E+00 -5.31707E+00
 1.07855E+00  1.25013E+00 -3.11841E+00 -2.31304E+00
 1.07855E+00  1.31099E+00 -1.09473E+00 -4.65251E-01
 1.07855E+00  1.37399E+00 -2.23917E-01  2.40947E-01
 1.07855E+00  1.43934E+00 -1.93515E-02  3.03783E-01
 1.07855E+00  1.50727E+00 -4.46691E-04  2.10686E-01
 1.07855E+00  1.57801E+00 -1.36557E-06  1.20853E-01
 1.07855E+00  1.65181E+00 -2.53115E-10  3.45870E-02
 1.07855E+00  1.72896E+00  8.02532E-13 -2.75473E-02
 1.07855E+00  1.80972E+00  0.00000E+00 -3.74622E-02
 1.07855E+00  1.89442E+00  0.00000E+00 -2.53148E-02
 1.07855E+00  1.98336E+00  0.00000E+00 -1.65307E-02
 1.07855E+00  2.07690E+00  0.00000E+00 -8.59673E-03
 1.07855E+00  2.17536E+00  0.00000E+00 -3.32279E-03
 1.07855E+00  2.27912E+00  0.00000E+00 -1.58491E-03

 1.13409E+00  0.00000E+00 -2.06396E+01 -1.80384E+01
 1.13409E+00  4.43633E-02 -2.06269E+01 -1.80009E+01
 1.13409E+00  8.87294E-02 -2.05894E+01 -1.79240E+01
 1.13409E+00  1.33105E-01 -2.05274E+01 -1.78434E+01
 1.13409E+00  1.77504E-01 -2.04408E+01 -1.77506E+01
 1.13409E+00  2.21940E-01 -2.03298E+01 -1.76093E+01
 1.13409E+00  2.66438E-01 -2.01944E+01 -1.74640E+01
 1.13409E+00  3.11022E-01 -2.00348E+01 -1.73561E+01
 1.13409E+00  3.55724E-01 -1.98509E+01 -1.72357E+01
 1.13409E+00  4.00582E-01 -1.96429E+01 -1.70604E+01
 1.13409E+00  4.45636E-01 -1.94110E+01 -1.68671E+01
 1.13409E+00  4.90932E-01 -1.91552E+01 -1.66971E+01
 1.13409E+00  5.36524E-01 -1.88755E+01 -1.65510E+01
 1.13409E+00  5.82469E-01 -1.85714E+01 -1.64137E+01
 1.13409E+00  6.28830E-01 -1.82415E+01 -1.62358E+01
 1.13409E+00  6.75676E-01 -1.78826E+01 -1.59545E+01
 1.13409E+00  7.23084E-01 -1.74879E+01 -1.55713E+01
 1.13409E+00  7.71136E-01 -1.70439E+01 -1.51356E+01
 1.13409E+00  8.19922E-01 -1.65254E+01 -1.46663E+01
 1.13409E+00  8.69539E-01 -1.58874E+01 -1.41282E+01
 1.13409E+00  9.20092E-01 -1.50535E+01 -1.34435E+01
 1.13409E+00  9.71695E-01 -1.39049E+01 -1.24648E+01
 1.13409E+00  1.02447E+00 -1.22898E+01 -1.10072E+01
 1.13409E+00  1.07855E+00 -1.00962E+01 -8.95014E+00
 1.13409E+00  1.13409E+00 -7.41008E+00 -6.38247E+00
 1.13409E+00  1.19122E+00 -4.62528E+00 -3.71601E+00
 1.13409E+00  1.25013E+00 -2.29336E+00 -1.53108E+00
 1.13409E+00  1.31099E+00 -8.05752E-01 -2.15456E-01
 1.13409E+00  1.37399E+00 -1.64923E-01  2.64854E-01
 1.13409E+00  1.43934E+00 -1.42591E-02  2.84402E-01
 1.13409E+00  1.50727E+00 -3.29124E-04  1.92382E-01
 1.13409E+00  1.57801E+00 -1.00544E-06  1.03317E-01
 1.13409E+00  1.65181E+00 -1.86106E-10  2.13270E-02
 1.13409E+00  1.72896E+00  2.63304E-13 -3.56721E-02
 1.13409E+00  1.80972E+00  0.00000E+00 -4.57040E-02
 1.13409E+00  1.89442E+00  0.00000E+00 -3.31048E-02
 1.13409E+00  1.98336E+00  0.00000E+00 -2.04113E-02
 1.13409E+00  2.07690E+00  0.00000E+00 -1.00712E-02
 1.13409E+00  2.17536E+00  0.00000E+00 -3.89605E-03
 1.13409E+00  2.27912E+00  0.00000E+00 -1.64322E-03

 1.19122E+00  0.00000E+00 -1.26679E+01 -1.09657E+01
 1.19122E+00  4.43633E-02 -1.26604E+01 -1.09325E+01
 1.19122E+00  8.87294E-02 -1.26382E+01 -1.08702E+01
 1.19122E+00  1.33105E-01 -1.26012E+01 -1.08078E+01
 1.19122E+00  1.77504E-01 -1.25497E+01 -1.07494E+01
 1.19122E+00  2.21940E-01 -1.24835E+01 -1.06724E+01
 1.19122E+00  2.66438E-01 -1.24028E+01 -1.05588E+01
 1.19122E+00  3.11022E-01 -1.23076E+01 -1.04071E+01
 1.19122E+00  3.55724E-01 -1.21979E+01 -1.02636E+01
 1.19122E+00  4.00582E-01 -1.20740E+01 -1.01574E+01
 1.19122E+00  4.45636E-01 -1.19358E+01 -1.00366E+01
 1.19122E+00  4.90932E-01 -1.17835E+01 -9.86405E+00
 1.19122E+00  5.36524E-01 -1.16171E+01 -9.72410E+00
 1.19122E+00  5.82469E-01 -1.14364E+01 -9.70559E+00
 1.19122E+00  6.28830E-01 -1.12405E+01 -9.71170E+00
 1.19122E+00  6.75676E-01 -1.10277E+01 -9.57402E+00
 1.19122E+00  7.23084E-01 -1.07937E+01 -9.28884E+00
 1.19122E+00  7.71136E-01 -1.05304E+01 -8.98278E+00
 1.19122E+00  8.19922E-01 -1.02224E+01 -8.71864E+00
 1.19122E+00  8.69539E-01 -9.84141E+00 -8.44715E+00
 1.19122E+00  9.20092E-01 -9.33957E+00 -8.08695E+00
 1.19122E+00  9.71695E-01 -8.64173E+00 -7.52165E+00
 1.19122E+00  1.02447E+00 -7.65112E+00 -6.61666E+00
 1.19122E+00  1.07855E+00 -6.29500E+00 -5.31707E+00
 1.19122E+00  1.13409E+00 -4.62528E+00 -3.71601E+00
 1.19122E+00  1.19122E+00 -2.88887E+00 -2.07205E+00
 1.19122E+00  1.25013E+00 -1.43295E+00 -7.23000E-01
 1.19122E+00  1.31099E+00 -5.03660E-01  8.64711E-02
 1.19122E+00  1.37399E+00 -1.03138E-01  3.48081E-01
 1.19122E+00  1.43934E+00 -8.92040E-03  2.94818E-01
 1.19122E+00  1.50727E+00 -2.05892E-04  1.75984E-01
 1.19122E+00  1.57801E+00 -6.28596E-07  7.86823E-02
 1.19122E+00  1.65181E+00 -1.16352E-10  4.83427E-03
 1.19122E+00  1.72896E+00  2.18567E-13 -4.14505E-02
 1.19122E+00  1.80972E+00  0.00000E+00 -5.41942E-02
 1.19122E+00  1.89442E+00  0.00000E+00 -4.37862E-02
 1.19122E+00  1.98336E+00  0.00000E+00 -2.51822E-02
 1.19122E+00  2.07690E+00  0.00000E+00 -1.16821E-02
 1.19122E+00  2.17536E+00  0.00000E+00 -4.76340E-03
 1.19122E+00  2.27912E+00  0.00000E+00 -1.72115E-03

 1.25013E+00  0.00000E+00 -6.18213E+00 -5.18982E+00
 1.25013E+00  4.43633E-02 -6.17862E+00 -5.16771E+00
 1.25013E+00  8.87294E-02 -6.16810E+00 -5.12693E+00
 1.25013E+00  1.33105E-01 -6.15060E+00 -5.08059E+00
 1.25013E+00  1.77504E-01 -6.12615E+00 -5.04037E+00
 1.25013E+00  2.21940E-01 -6.09475E+00 -5.00419E+00
 1.25013E+00  2.66438E-01 -6.05644E+00 -4.92909E+00
 1.25013E+00  3.11022E-01 -6.01127E+00 -4.78958E+00
 1.25013E+00  3.55724E-01 -5.95926E+00 -4.65558E+00
 1.25013E+00  4.00582E-01 -5.90047E+00 -4.57943E+00
 1.25013E+00  4.45636E-01 -5.83496E+00 -4.50274E+00
 1.25013E+00  4.90932E-01 -5.76278E+00 -4.37586E+00
 1.25013E+00  5.36524E-01 -5.68397E+00 -4.26869E+00
 1.25013E+00  5.82469E-01 -5.59844E+00 -4.26229E+00
 1.25013E+00  6.28830E-01 -5.50588E+00 -4.30038E+00
 1.25013E+00  6.75676E-01 -5.40542E+00 -4.27266E+00
 1.25013E+00  7.23084E-01 -5.29510E+00 -4.16282E+00
 1.25013E+00  7.71136E-01 -5.17099E+00 -4.02900E+00
 1.25013E+00  8.19922E-01 -5.02548E+00 -3.90454E+00
 1.25013E+00  8.69539E-01 -4.84471E+00 -3.77790E+00
 1.25013E+00  9.20092E-01 -4.60473E+00 -3.61862E+00
 1.25013E+00  9.71695E-01 -4.26780E+00 -3.36399E+00
 1.25013E+00  1.02447E+00 -3.78486E+00 -2.93908E+00
 1.25013E+00  1.07855E+00 -3.11841E+00 -2.31304E+00
 1.25013E+00  1.13409E+00 -2.29336E+00 -1.53108E+00
 1.25013E+00  1.19122E+00 -1.43295E+00 -7.23000E-01
 1.25013E+00  1.25013E+00 -7.10874E-01 -6.01051E-02
 1.25013E+00  1.31099E+00 -2.49912E-01  3.20269E-01
 1.25013E+00  1.37399E+00 -5.11931E-02  3.86859E-01
 1.25013E+00  1.43934E+00 -4.42873E-03  2.68729E-01
 1.25013E+00  1.50727E+00 -1.02201E-04  1.46115E-01
 1.25013E+00  1.57801E+00 -3.11751E-07  6.71972E-02
 1.25013E+00  1.65181E+00 -5.83354E-11 -6.24868E-03
 1.25013E+00  1.72896E+00  2.97036E-13 -6.05428E-02
 1.25013E+00  1.80972E+00  0.00000E+00 -6.39106E-02
 1.25013E+00  1.89442E+00  0.00000E+00 -4.47434E-02
 1.25013E+00  1.98336E+00  0.00000E+00 -2.84034E-02
 1.25013E+00  2.07690E+00  0.00000E+00 -1.41239E-02
 1.25013E+00  2.17536E+00  0.00000E+00 -5.07995E-03
 1.25013E+00  2.27912E+00  0.00000E+00 -2.04394E-03

 1.31099E+00  0.00000E+00 -2.14328E+00 -1.66690E+00
 1.31099E+00  4.43633E-02 -2.14210E+00 -1.66183E+00
 1.31099E+00  8.87294E-02 -2.13856E+00 -1.64031E+00
 1.31099E+00  1.33105E-01 -2.13265E+00 -1.60643E+00
 1.31099E+00  1.77504E-01 -2.12439E+00 -1.56934E+00
 1.31099E+00  2.21940E-01 -2.11378E+00 -1.53422E+00
 1.31099E+00  2.66438E-01 -2.10083E+00 -1.48297E+00
 1.31099E+00  3.11022E-01 -2.08557E+00 -1.40051E+00
 1.31099E+00  3.55724E-01 -2.06799E+00 -1.30428E+00
 1.31099E+00  4.00582E-01 -2.04812E+00 -1.21591E+00
 1.31099E+00  4.45636E-01 -2.02598E+00 -1.15001E+00
 1.31099E+00  4.90932E-01 -2.00160E+00 -1.11110E+00
 1.31099E+00  5.36524E-01 -1.97498E+00 -1.06800E+00
 1.31099E+00  5.82469E-01 -1.94612E+00 -9.90919E-01
 1.31099E+00  6.28830E-01 -1.91492E+00 -9.24278E-01
 1.31099E+00  6.75676E-01 -1.88108E+00 -9.38928E-01
 1.31099E+00  7.23084E-01 -1.84395E+00 -1.01036E+00
 1.31099E+00  7.71136E-01 -1.80217E+00 -1.03670E+00
 1.31099E+00  8.19922E-01 -1.75311E+00 -9.72920E-01
 1.31099E+00  8.69539E-01 -1.69192E+00 -8.70767E-01
 1.31099E+00  9.20092E-01 -1.61014E+00 -7.77661E-01
 1.31099E+00  9.71695E-01 -1.49438E+00 -6.95778E-01
 1.31099E+00  1.02447E+00 -1.32710E+00 -6.09489E-01
 1.31099E+00  1.07855E+00 -1.09473E+00 -4.65251E-01
 1.31099E+00  1.13409E+00 -8.05752E-01 -2.15456E-01
 1.31099E+00  1.19122E+00 -5.03660E-01  8.64711E-02
 1.31099E+00  1.25013E+00 -2.49912E-01  3.20269E-01
 1.31099E+00  1.31099E+00 -8.78795E-02  4.08245E-01
 1.31099E+00  1.37399E+00 -1.80065E-02  3.43149E-01
 1.31099E+00  1.43934E+00 -1.55778E-03  2.02858E-01
 1.31099E+00  1.50727E+00 -3.59266E-05  1.10064E-01
 1.31099E+00  1.57801E+00 -1.09402E-07  6.74330E-02
 1.31099E+00  1.65181E+00 -2.02159E-11 -1.11015E-02
 1.31099E+00  1.72896E+00  5.58040E-13 -8.62740E-02
 1.31099E+00  1.80972E+00  0.00000E+00 -7.80492E-02
 1.31099E+00  1.89442E+00  0.00000E+00 -4.47779E-02
 1.31099E+00  1.98336E+00  0.00000E+00 -3.14604E-02
 1.31099E+00  2.07690E+00  0.00000E+00 -1.69473E-02
 1.31099E+00  2.17536E+00  0.00000E+00 -5.55278E-03
 1.31099E+00  2.27912E+00  0.00000E+00 -2.51797E-03

 1.37399E+00  0.00000E+00 -4.34475E-01 -2.80007E-01
 1.37399E+00  4.43633E-02 -4.34243E-01 -2.82656E-01
 1.37399E+00  8.87294E-02 -4.33542E-01 -2.72250E-01
 1.37399E+00  1.33105E-01 -4.32370E-01 -2.50168E-01
 1.37399E+00  1.77504E-01 -4.30731E-01 -2.20050E-01
 1.37399E+00  2.21940E-01 -4.28625E-01 -1.84882E-01
 1.37399E+00  2.66438E-01 -4.26056E-01 -1.48348E-01
 1.37399E+00  3.11022E-01 -4.23026E-01 -1.09306E-01
 1.37399E+00  3.55724E-01 -4.19537E-01 -5.06639E-02
 1.37399E+00  4.00582E-01 -4.15592E-01  3.17638E-02
 1.37399E+00  4.45636E-01 -4.11197E-01  9.35230E-02
 1.37399E+00  4.90932E-01 -4.06355E-01  1.03304E-01
 1.37399E+00  5.36524E-01 -4.01071E-01  1.20240E-01
 1.37399E+00  5.82469E-01 -3.95342E-01  2.08601E-01
 1.37399E+00  6.28830E-01 -3.89148E-01  3.05727E-01
 1.37399E+00  6.75676E-01 -3.82434E-01  3.01712E-01
 1.37399E+00  7.23084E-01 -3.75069E-01  2.14996E-01
 1.37399E+00  7.71136E-01 -3.66777E-01  1.67545E-01
 1.37399E+00  8.19922E-01 -3.57025E-01  2.14716E-01
 1.37399E+00  8.69539E-01 -3.44820E-01  2.97657E-01
 1.37399E+00  9.20092E-01 -3.28432E-01  3.55162E-01
 1.37399E+00  9.71695E-01 -3.05104E-01  3.59914E-01
 1.37399E+00  1.02447E+00 -2.71210E-01  3.01217E-01
 1.37399E+00  1.07855E+00 -2.23917E-01  2.40947E-01
 1.37399E+00  1.13409E+00 -1.64923E-01  2.64854E-01
 1.37399E+00  1.19122E+00 -1.03138E-01  3.48081E-01
 1.37399E+00  1.25013E+00 -5.11931E-02  3.86859E-01
 1.37399E+00  1.31099E+00 -1.80065E-02  3.43149E-01
 1.37399E+00  1.37399E+00 -3.68989E-03  2.52315E-01
 1.37399E+00  1.43934E+00 -3.19087E-04  1.57564E-01
 1.37399E+00  1.50727E+00 -7.34859E-06  9.68769E-02
 1.37399E+00  1.57801E+00 -2.23081E-08  5.59284E-02
 1.37399E+00  1.65181E+00 -4.91488E-12 -1.71262E-02
 1.37399E+00  1.72896E+00 -1.27025E-12 -9.02452E-02
 1.37399E+00  1.80972E+00  0.00000E+00 -1.01715E-01
 1.37399E+00  1.89442E+00  0.00000E+00 -7.34089E-02
 1.37399E+00  1.98336E+00  0.00000E+00 -3.95909E-02
 1.37399E+00  2.07690E+00  0.00000E+00 -1.86795E-02
 1.37399E+00  2.17536E+00  0.00000E+00 -8.38393E-03
 1.37399E+00  2.27912E+00  0.00000E+00 -2.74433E-03

 1.43934E+00  0.00000E+00 -3.73573E-02 -3.88794E-02
 1.43934E+00  4.43633E-02 -3.73376E-02 -3.81280E-02
 1.43934E+00  8.87294E-02 -3.72784E-02 -3.15952E-02
 1.43934E+00  1.33105E-01 -3.71794E-02 -2.13558E-02
 1.43934E+00  1.77504E-01 -3.70409E-02 -7.17152E-03
 1.43934E+00  2.21940E-01 -3.68629E-02  1.33834E-02
 1.43934E+00  2.66438E-01 -3.66456E-02  3.73177E-02
 1.43934E+00  3.11022E-01 -3.63893E-02  6.24184E-02
 1.43934E+00  3.55724E-01 -3.60940E-02  9.43693E-02
 1.43934E+00  4.00582E-01 -3.57600E-02  1.37086E-01
 1.43934E+00  4.45636E-01 -3.53878E-02  1.84362E-01
 1.43934E+00  4.90932E-01 -3.49776E-02  2.28146E-01
 1.43934E+00  5.36524E-01 -3.45297E-02  2.60917E-01
 1.43934E+00  5.82469E-01 -3.40439E-02  2.77555E-01
 1.43934E+00  6.28830E-01 -3.35185E-02  2.89508E-01
 1.43934E+00  6.75676E-01 -3.29487E-02  3.14573E-01
 1.43934E+00  7.23084E-01 -3.23233E-02  3.54903E-01
 1.43934E+00  7.71136E-01 -3.16185E-02  4.00027E-01
 1.43934E+00  8.19922E-01 -3.07882E-02  4.39816E-01
 1.43934E+00  8.69539E-01 -2.97469E-02  4.65449E-01
 1.43934E+00  9.20092E-01 -2.83448E-02  4.67733E-01
 1.43934E+00  9.71695E-01 -2.63433E-02  4.37583E-01
 1.43934E+00  1.02447E+00 -2.34278E-02  3.71221E-01
 1.43934E+00  1.07855E+00 -1.93515E-02  3.03783E-01
 1.43934E+00  1.13409E+00 -1.42591E-02  2.84402E-01
 1.43934E+00  1.19122E+00 -8.92040E-03  2.94818E-01
 1.43934E+00  1.25013E+00 -4.42873E-03  2.68729E-01
 1.43934E+00  1.31099E+00 -1.55778E-03  2.02858E-01
 1.43934E+00  1.37399E+00 -3.19087E-04  1.57564E-01
 1.43934E+00  1.43934E+00 -2.75572E-05  1.39420E-01
 1.43934E+00  1.50727E+00 -6.32861E-07  9.49076E-02
 1.43934E+00  1.57801E+00 -1.91056E-09  2.26269E-02
 1.43934E+00  1.65181E+00 -3.51863E-13 -3.32984E-02
 1.43934E+00  1.72896E+00  1.37154E-13 -7.94142E-02
 1.43934E+00  1.80972E+00  0.00000E+00 -1.31169E-01
 1.43934E+00  1.89442E+00  0.00000E+00 -1.23974E-01
 1.43934E+00  1.98336E+00  0.00000E+00 -5.46754E-02
 1.43934E+00  2.07690E+00  0.00000E+00 -2.14666E-02
 1.43934E+00  2.17536E+00  0.00000E+00 -1.30030E-02
 1.43934E+00  2.27912E+00  0.00000E+00 -2.91153E-03

 1.50727E+00  0.00000E+00 -8.62471E-04 -5.23745E-02
 1.50727E+00  4.43633E-02 -8.62023E-04 -4.96949E-02
 1.50727E+00  8.87294E-02 -8.60668E-04 -4.62589E-02
 1.50727E+00  1.33105E-01 -8.58404E-04 -4.34533E-02
 1.50727E+00  1.77504E-01 -8.55235E-04 -3.99647E-02
 1.50727E+00  2.21940E-01 -8.51162E-04 -3.24900E-02
 1.50727E+00  2.66438E-01 -8.46188E-04 -2.04243E-02
 1.50727E+00  3.11022E-01 -8.40315E-04 -4.99803E-03
 1.50727E+00  3.55724E-01 -8.33547E-04  9.48137E-03
 1.50727E+00  4.00582E-01 -8.25889E-04  2.30994E-02
 1.50727E+00  4.45636E-01 -8.17346E-04  5.10482E-02
 1.50727E+00  4.90932E-01 -8.07925E-04  1.00510E-01
 1.50727E+00  5.36524E-01 -7.97631E-04  1.34951E-01
 1.50727E+00  5.82469E-01 -7.86454E-04  1.17719E-01
 1.50727E+00  6.28830E-01 -7.74352E-04  9.07910E-02
 1.50727E+00  6.75676E-01 -7.61211E-04  1.25700E-01
 1.50727E+00  7.23084E-01 -7.46765E-04  2.17082E-01
 1.50727E+00  7.71136E-01 -7.30464E-04  2.97557E-01
 1.50727E+00  8.19922E-01 -7.11237E-04  3.29173E-01
 1.50727E+00  8.69539E-01 -6.87107E-04  3.25445E-01
 1.50727E+00  9.20092E-01 -6.54621E-04  3.02872E-01
 1.50727E+00  9.71695E-01 -6.08282E-04  2.71007E-01
 1.50727E+00  1.02447E+00 -5.40860E-04  2.38315E-01
 1.50727E+00  1.07855E+00 -4.46691E-04  2.10686E-01
 1.50727E+00  1.13409E+00 -3.29124E-04  1.92382E-01
 1.50727E+00  1.19122E+00 -2.05892E-04  1.75984E-01
 1.50727E+00  1.25013E+00 -1.02201E-04  1.46115E-01
 1.50727E+00  1.31099E+00 -3.59266E-05  1.10064E-01
 1.50727E+00  1.37399E+00 -7.34859E-06  9.68769E-02
 1.50727E+00  1.43934E+00 -6.32861E-07  9.49076E-02
 1.50727E+00  1.50727E+00 -1.44634E-08  5.00486E-02
 1.50727E+00  1.57801E+00 -4.28827E-11 -2.62947E-02
 1.50727E+00  1.65181E+00 -6.81747E-14 -6.89801E-02
 1.50727E+00  1.72896E+00  1.43169E-13 -9.80982E-02
 1.50727E+00  1.80972E+00  0.00000E+00 -1.52764E-01
 1.50727E+00  1.89442E+00  0.00000E+00 -1.50390E-01
 1.50727E+00  1.98336E+00  0.00000E+00 -7.43405E-02
 1.50727E+00  2.07690E+00  0.00000E+00 -3.10342E-02
 1.50727E+00  2.17536E+00  0.00000E+00 -1.58650E-02
 1.50727E+00  2.27912E+00  0.00000E+00 -3.84063E-03

 1.57801E+00  0.00000E+00 -2.65324E-06 -4.82856E-02
 1.57801E+00  4.43633E-02 -2.65198E-06 -4.81200E-02
 1.57801E+00  8.87294E-02 -2.64782E-06 -4.81078E-02
 1.57801E+00  1.33105E-01 -2.64086E-06 -4.75007E-02
 1.57801E+00  1.77504E-01 -2.63110E-06 -4.59432E-02
 1.57801E+00  2.21940E-01 -2.61857E-06 -4.35631E-02
 1.57801E+00  2.66438E-01 -2.60325E-06 -4.05304E-02
 1.57801E+00  3.11022E-01 -2.58516E-06 -3.68060E-02
 1.57801E+00  3.55724E-01 -2.56429E-06 -3.16627E-02
 1.57801E+00  4.00582E-01 -2.54065E-06 -2.41053E-02
 1.57801E+00  4.45636E-01 -2.51425E-06 -1.27594E-02
 1.57801E+00  4.90932E-01 -2.48511E-06  2.41913E-03
 1.57801E+00  5.36524E-01 -2.45323E-06  1.58432E-02
 1.57801E+00  5.82469E-01 -2.41854E-06  2.23822E-02
 1.57801E+00  6.28830E-01 -2.38092E-06  3.03155E-02
 1.57801E+00  6.75676E-01 -2.33997E-06  5.28538E-02
 1.57801E+00  7.23084E-01 -2.29486E-06  8.78194E-02
 1.57801E+00  7.71136E-01 -2.24385E-06  1.20570E-01
 1.57801E+00  8.19922E-01 -2.18365E-06  1.40947E-01
 1.57801E+00  8.69539E-01 -2.10816E-06  1.46866E-01
 1.57801E+00  9.20092E-01 -2.00686E-06  1.39511E-01
 1.57801E+00  9.71695E-01 -1.86306E-06  1.28862E-01
 1.57801E+00  1.02447E+00 -1.65494E-06  1.24947E-01
 1.57801E+00  1.07855E+00 -1.36557E-06  1.20853E-01
 1.57801E+00  1.13409E+00 -1.00544E-06  1.03317E-01
 1.57801E+00  1.19122E+00 -6.28596E-07  7.86823E-02
 1.57801E+00  1.25013E+00 -3.11751E-07  6.71972E-02
 1.57801E+00  1.31099E+00 -1.09402E-07  6.74330E-02
 1.57801E+00  1.37399E+00 -2.23075E-08  5.59284E-02
 1.57801E+00  1.43934E+00 -1.91056E-09  2.26269E-02
 1.57801E+00  1.50727E+00 -4.31018E-11 -2.62947E-02
 1.57801E+00  1.57801E+00  1.66633E-12 -7.79874E-02
 1.57801E+00  1.65181E+00  5.60371E-13 -1.15517E-01
 1.57801E+00  1.72896E+00 -1.60321E-12 -1.39920E-01
 1.57801E+00  1.80972E+00  0.00000E+00 -1.55561E-01
 1.57801E+00  1.89442E+00  0.00000E+00 -1.39831E-01
 1.57801E+00  1.98336E+00  0.00000E+00 -9.09929E-02
 1.57801E+00  2.07690E+00  0.00000E+00 -4.46696E-02
 1.57801E+00  2.17536E+00  0.00000E+00 -1.66310E-02
 1.57801E+00  2.27912E+00  0.00000E+00 -5.70993E-03

 1.65181E+00  0.00000E+00 -3.40265E-09 -3.52786E-02
 1.65181E+00  4.43633E-02 -5.07699E-10 -3.63400E-02
 1.65181E+00  8.87294E-02 -4.81552E-10 -3.69889E-02
 1.65181E+00  1.33105E-01 -4.83842E-10 -3.67556E-02
 1.65181E+00  1.77504E-01 -4.78710E-10 -3.59847E-02
 1.65181E+00  2.21940E-01 -4.73497E-10 -3.55777E-02
 1.65181E+00  2.66438E-01 -4.73918E-10 -3.59524E-02
 1.65181E+00  3.11022E-01 -4.70805E-10 -3.67324E-02
 1.65181E+00  3.55724E-01 -4.65007E-10 -3.55243E-02
 1.65181E+00  4.00582E-01 -4.61243E-10 -3.13787E-02
 1.65181E+00  4.45636E-01 -4.57726E-10 -2.89321E-02
 1.65181E+00  4.90932E-01 -4.50952E-10 -3.12002E-02
 1.65181E+00  5.36524E-01 -4.45892E-10 -3.04031E-02
 1.65181E+00  5.82469E-01 -4.40461E-10 -1.80701E-02
 1.65181E+00  6.28830E-01 -4.32977E-10 -5.15447E-04
 1.65181E+00  6.75676E-01 -4.26556E-10  1.01879E-02
 1.65181E+00  7.23084E-01 -4.17981E-10  1.25884E-02
 1.65181E+00  7.71136E-01 -4.09708E-10  1.37701E-02
 1.65181E+00  8.19922E-01 -3.99210E-10  1.80627E-02
 1.65181E+00  8.69539E-01 -3.86998E-10  2.48574E-02
 1.65181E+00  9.20092E-01 -3.69329E-10  3.26860E-02
 1.65181E+00  9.71695E-01 -3.43968E-10  3.87811E-02
 1.65181E+00  1.02447E+00 -3.06122E-10  4.00496E-02
 1.65181E+00  1.07855E+00 -2.53686E-10  3.45870E-02
 1.65181E+00  1.13409E+00 -1.86198E-10  2.13270E-02
 1.65181E+00  1.19122E+00 -1.16227E-10  4.83427E-03
 1.65181E+00  1.25013E+00 -5.77931E-11 -6.24868E-03
 1.65181E+00  1.31099E+00 -1.98874E-11 -1.11015E-02
 1.65181E+00  1.37399E+00 -4.78383E-12 -1.71262E-02
 1.65181E+00  1.43934E+00  8.58574E-13 -3.32984E-02
 1.65181E+00  1.50727E+00 -6.04078E-13 -6.89801E-02
 1.65181E+00  1.57801E+00  6.40006E-13 -1.15517E-01
 1.65181E+00  1.65181E+00 -2.59139E-12 -1.48297E-01
 1.65181E+00  1.72896E+00 -2.69689E-12 -1.54741E-01
 1.65181E+00  1.80972E+00  0.00000E+00 -1.35216E-01
 1.65181E+00  1.89442E+00  0.00000E+00 -1.13772E-01
 1.65181E+00  1.98336E+00  0.00000E+00 -9.46582E-02
 1.65181E+00  2.07690E+00  0.00000E+00 -5.31875E-02
 1.65181E+00  2.17536E+00  0.00000E+00 -1.83032E-02
 1.65181E+00  2.27912E+00  0.00000E+00 -7.95240E-03

 1.72896E+00  0.00000E+00 -2.75124E-09 -2.58734E-02
 1.72896E+00  4.43633E-02 -1.96639E-11 -2.63634E-02
 1.72896E+00  8.87294E-02 -2.29115E-12 -2.59567E-02
 1.72896E+00  1.33105E-01  1.02675E-12 -2.57365E-02
 1.72896E+00  1.77504E-01  5.47860E-12 -2.60786E-02
 1.72896E+00  2.21940E-01  9.22888E-13 -2.64664E-02
 1.72896E+00  2.66438E-01  2.92980E-12 -2.65383E-02
 1.72896E+00  3.11022E-01 -1.98493E-12 -2.61859E-02
 1.72896E+00  3.55724E-01  1.93027E-12 -2.59262E-02
 1.72896E+00  4.00582E-01  9.51938E-13 -2.61106E-02
 1.72896E+00  4.45636E-01  1.20118E-12 -2.62130E-02
 1.72896E+00  4.90932E-01  1.40054E-12 -2.58687E-02
 1.72896E+00  5.36524E-01  1.68014E-12 -2.60280E-02
 1.72896E+00  5.82469E-01  1.23109E-12 -2.74953E-02
 1.72896E+00  6.28830E-01  1.04723E-12 -2.77402E-02
 1.72896E+00  6.75676E-01  1.80161E-12 -2.31724E-02
 1.72896E+00  7.23084E-01  2.35428E-12 -1.67353E-02
 1.72896E+00  7.71136E-01  2.89977E-12 -1.66163E-02
 1.72896E+00  8.19922E-01  1.03269E-12 -2.35880E-02
 1.72896E+00  8.69539E-01  4.66344E-13 -2.60861E-02
 1.72896E+00  9.20092E-01  6.05955E-13 -1.68287E-02
 1.72896E+00  9.71695E-01  5.39638E-13 -7.96191E-03
 1.72896E+00  1.02447E+00  7.67231E-13 -1.36005E-02
 1.72896E+00  1.07855E+00 -2.65302E-13 -2.75473E-02
 1.72896E+00  1.13409E+00  1.15354E-12 -3.56721E-02
 1.72896E+00  1.19122E+00  1.38903E-12 -4.14505E-02
 1.72896E+00  1.25013E+00  7.79935E-13 -6.05428E-02
 1.72896E+00  1.31099E+00  3.49236E-13 -8.62740E-02
 1.72896E+00  1.37399E+00 -7.04198E-13 -9.02452E-02
 1.72896E+00  1.43934E+00 -6.11437E-13 -7.94142E-02
 1.72896E+00  1.50727E+00  1.01581E-13 -9.80982E-02
 1.72896E+00  1.57801E+00 -1.43225E-12 -1.39920E-01
 1.72896E+00  1.65181E+00 -2.42317E-12 -1.54741E-01
 1.72896E+00  1.72896E+00 -6.04628E-14 -1.40557E-01
 1.72896E+00  1.80972E+00  0.00000E+00 -1.21229E-01
 1.72896E+00  1.89442E+00  0.00000E+00 -1.09394E-01
 1.72896E+00  1.98336E+00  0.00000E+00 -9.78082E-02
 1.72896E+00  2.07690E+00  0.00000E+00 -6.19806E-02
 1.72896E+00  2.17536E+00  0.00000E+00 -2.56867E-02
 1.72896E+00  2.27912E+00  0.00000E+00 -8.99637E-03

 1.80972E+00  0.00000E+00  0.00000E+00 -1.76549E-02
 1.80972E+00  4.43633E-02  0.00000E+00 -1.78437E-02
 1.80972E+00  8.87294E-02  0.00000E+00 -1.74018E-02
 1.80972E+00  1.33105E-01  0.00000E+00 -1.71819E-02
 1.80972E+00  1.77504E-01  0.00000E+00 -1.74718E-02
 1.80972E+00  2.21940E-01  0.00000E+00 -1.78328E-02
 1.80972E+00  2.66438E-01  0.00000E+00 -1.77876E-02
 1.80972E+00  3.11022E-01  0.00000E+00 -1.72033E-02
 1.80972E+00  3.55724E-01  0.00000E+00 -1.70561E-02
 1.80972E+00  4.00582E-01  0.00000E+00 -1.79459E-02
 1.80972E+00  4.45636E-01  0.00000E+00 -1.86643E-02
 1.80972E+00  4.90932E-01  0.00000E+00 -1.83128E-02
 1.80972E+00  5.36524E-01  0.00000E+00 -1.86192E-02
 1.80972E+00  5.82469E-01  0.00000E+00 -2.14169E-02
 1.80972E+00  6.28830E-01  0.00000E+00 -2.45515E-02
 1.80972E+00  6.75676E-01  0.00000E+00 -2.44108E-02
 1.80972E+00  7.23084E-01  0.00000E+00 -2.19042E-02
 1.80972E+00  7.71136E-01  0.00000E+00 -2.15774E-02
 1.80972E+00  8.19922E-01  0.00000E+00 -2.47857E-02
 1.80972E+00  8.69539E-01  0.00000E+00 -2.74973E-02
 1.80972E+00  9.20092E-01  0.00000E+00 -2.69002E-02
 1.80972E+00  9.71695E-01  0.00000E+00 -2.63707E-02
 1.80972E+00  1.02447E+00  0.00000E+00 -3.01171E-02
 1.80972E+00  1.07855E+00  0.00000E+00 -3.74622E-02
 1.80972E+00  1.13409E+00  0.00000E+00 -4.57040E-02
 1.80972E+00  1.19122E+00  0.00000E+00 -5.41942E-02
 1.80972E+00  1.25013E+00  0.00000E+00 -6.39106E-02
 1.80972E+00  1.31099E+00  0.00000E+00 -7.80492E-02
 1.80972E+00  1.37399E+00  0.00000E+00 -1.01715E-01
 1.80972E+00  1.43934E+00  0.00000E+00 -1.31169E-01
 1.80972E+00  1.50727E+00  0.00000E+00 -1.52764E-01
 1.80972E+00  1.57801E+00  0.00000E+00 -1.55561E-01
 1.80972E+00  1.65181E+00  0.00000E+00 -1.35216E-01
 1.80972E+00  1.72896E+00  0.00000E+00 -1.21229E-01
 1.80972E+00  1.80972E+00  0.00000E+00 -1.43209E-01
 1.80972E+00  1.89442E+00  0.00000E+00 -1.50492E-01
 1.80972E+00  1.98336E+00  0.00000E+00 -1.17334E-01
 1.80972E+00  2.07690E+00  0.00000E+00 -7.91682E-02
 1.80972E+00  2.17536E+00  0.00000E+00 -4.03436E-02
 1.80972E+00  2.27912E+00  0.00000E+00 -8.59962E-03

 1.89442E+00  0.00000E+00  0.00000E+00 -1.08999E-02
 1.89442E+00  4.43633E-02  0.00000E+00 -1.09860E-02
 1.89442E+00  8.87294E-02  0.00000E+00 -1.09409E-02
 1.89442E+00  1.33105E-01  0.00000E+00 -1.08195E-02
 1.89442E+00  1.77504E-01  0.00000E+00 -1.07620E-02
 1.89442E+00  2.21940E-01  0.00000E+00 -1.08826E-02
 1.89442E+00  2.66438E-01  0.00000E+00 -1.09980E-02
 1.89442E+00  3.11022E-01  0.00000E+00 -1.09411E-02
 1.89442E+00  3.55724E-01  0.00000E+00 -1.08918E-02
 1.89442E+00  4.00582E-01  0.00000E+00 -1.10750E-02
 1.89442E+00  4.45636E-01  0.00000E+00 -1.16421E-02
 1.89442E+00  4.90932E-01  0.00000E+00 -1.25610E-02
 1.89442E+00  5.36524E-01  0.00000E+00 -1.31175E-02
 1.89442E+00  5.82469E-01  0.00000E+00 -1.26706E-02
 1.89442E+00  6.28830E-01  0.00000E+00 -1.23326E-02
 1.89442E+00  6.75676E-01  0.00000E+00 -1.38225E-02
 1.89442E+00  7.23084E-01  0.00000E+00 -1.62840E-02
 1.89442E+00  7.71136E-01  0.00000E+00 -1.67962E-02
 1.89442E+00  8.19922E-01  0.00000E+00 -1.50635E-02
 1.89442E+00  8.69539E-01  0.00000E+00 -1.51659E-02
 1.89442E+00  9.20092E-01  0.00000E+00 -1.96998E-02
 1.89442E+00  9.71695E-01  0.00000E+00 -2.44851E-02
 1.89442E+00  1.02447E+00  0.00000E+00 -2.49358E-02
 1.89442E+00  1.07855E+00  0.00000E+00 -2.53148E-02
 1.89442E+00  1.13409E+00  0.00000E+00 -3.31048E-02
 1.89442E+00  1.19122E+00  0.00000E+00 -4.37862E-02
 1.89442E+00  1.25013E+00  0.00000E+00 -4.47434E-02
 1.89442E+00  1.31099E+00  0.00000E+00 -4.47779E-02
 1.89442E+00  1.37399E+00  0.00000E+00 -7.34089E-02
 1.89442E+00  1.43934E+00  0.00000E+00 -1.23974E-01
 1.89442E+00  1.50727E+00  0.00000E+00 -1.50390E-01
 1.89442E+00  1.57801E+00  0.00000E+00 -1.39831E-01
 1.89442E+00  1.65181E+00  0.00000E+00 -1.13772E-01
 1.89442E+00  1.72896E+00  0.00000E+00 -1.09394E-01
 1.89442E+00  1.80972E+00  0.00000E+00 -1.50492E-01
 1.89442E+00  1.89442E+00  0.00000E+00 -1.69685E-01
 1.89442E+00  1.98336E+00  0.00000E+00 -1.34043E-01
 1.89442E+00  2.07690E+00  0.00000E+00 -8.95602E-02
 1.89442E+00  2.17536E+00  0.00000E+00 -4.70920E-02
 1.89442E+00  2.27912E+00  0.00000E+00 -1.38324E-02

 1.98336E+00  0.00000E+00  0.00000E+00 -6.02947E-03
 1.98336E+00  4.43633E-02  0.00000E+00 -5.97584E-03
 1.98336E+00  8.87294E-02  0.00000E+00 -6.01819E-03
 1.98336E+00  1.33105E-01  0.00000E+00 -6.04852E-03
 1.98336E+00  1.77504E-01  0.00000E+00 -6.05125E-03
 1.98336E+00  2.21940E-01  0.00000E+00 -6.10855E-03
 1.98336E+00  2.66438E-01  0.00000E+00 -6.23859E-03
 1.98336E+00  3.11022E-01  0.00000E+00 -6.42313E-03
 1.98336E+00  3.55724E-01  0.00000E+00 -6.59471E-03
 1.98336E+00  4.00582E-01  0.00000E+00 -6.72024E-03
 1.98336E+00  4.45636E-01  0.00000E+00 -6.90044E-03
 1.98336E+00  4.90932E-01  0.00000E+00 -7.21106E-03
 1.98336E+00  5.36524E-01  0.00000E+00 -7.52440E-03
 1.98336E+00  5.82469E-01  0.00000E+00 -7.70266E-03
 1.98336E+00  6.28830E-01  0.00000E+00 -7.90216E-03
 1.98336E+00  6.75676E-01  0.00000E+00 -8.38382E-03
 1.98336E+00  7.23084E-01  0.00000E+00 -9.03246E-03
 1.98336E+00  7.71136E-01  0.00000E+00 -9.43181E-03
 1.98336E+00  8.19922E-01  0.00000E+00 -9.56260E-03
 1.98336E+00  8.69539E-01  0.00000E+00 -1.00660E-02
 1.98336E+00  9.20092E-01  0.00000E+00 -1.13877E-02
 1.98336E+00  9.71695E-01  0.00000E+00 -1.30366E-02
 1.98336E+00  1.02447E+00  0.00000E+00 -1.44878E-02
 1.98336E+00  1.07855E+00  0.00000E+00 -1.65307E-02
 1.98336E+00  1.13409E+00  0.00000E+00 -2.04113E-02
 1.98336E+00  1.19122E+00  0.00000E+00 -2.51822E-02
 1.98336E+00  1.25013E+00  0.00000E+00 -2.84034E-02
 1.98336E+00  1.31099E+00  0.00000E+00 -3.14604E-02
 1.98336E+00  1.37399E+00  0.00000E+00 -3.95909E-02
 1.98336E+00  1.43934E+00  0.00000E+00 -5.46754E-02
 1.98336E+00  1.50727E+00  0.00000E+00 -7.43405E-02
 1.98336E+00  1.57801E+00  0.00000E+00 -9.09929E-02
 1.98336E+00  1.65181E+00  0.00000E+00 -9.46582E-02
 1.98336E+00  1.72896E+00  0.00000E+00 -9.78082E-02
 1.98336E+00  1.80972E+00  0.00000E+00 -1.17334E-01
 1.98336E+00  1.89442E+00  0.00000E+00 -1.34043E-01
 1.98336E+00  1.98336E+00  0.00000E+00 -1.25023E-01
 1.98336E+00  2.07690E+00  0.00000E+00 -8.28726E-02
 1.98336E+00  2.17536E+00  0.00000E+00 -4.31306E-02
 1.98336E+00  2.27912E+00  0.00000E+00 -2.39021E-02

 2.07690E+00  0.00000E+00  0.00000E+00 -2.73380E-03
 2.07690E+00  4.43633E-02  0.00000E+00 -2.71841E-03
 2.07690E+00  8.87294E-02  0.00000E+00 -2.74817E-03
 2.07690E+00  1.33105E-01  0.00000E+00 -2.82246E-03
 2.07690E+00  1.77504E-01  0.00000E+00 -2.92306E-03
 2.07690E+00  2.21940E-01  0.00000E+00 -3.03183E-03
 2.07690E+00  2.66438E-01  0.00000E+00 -3.15882E-03
 2.07690E+00  3.11022E-01  0.00000E+00 -3.31402E-03
 2.07690E+00  3.55724E-01  0.00000E+00 -3.47932E-03
 2.07690E+00  4.00582E-01  0.00000E+00 -3.63030E-03
 2.07690E+00  4.45636E-01  0.00000E+00 -3.74047E-03
 2.07690E+00  4.90932E-01  0.00000E+00 -3.81063E-03
 2.07690E+00  5.36524E-01  0.00000E+00 -3.95233E-03
 2.07690E+00  5.82469E-01  0.00000E+00 -4.26731E-03
 2.07690E+00  6.28830E-01  0.00000E+00 -4.58702E-03
 2.07690E+00  6.75676E-01  0.00000E+00 -4.64913E-03
 2.07690E+00  7.23084E-01  0.00000E+00 -4.58294E-03
 2.07690E+00  7.71136E-01  0.00000E+00 -4.83239E-03
 2.07690E+00  8.19922E-01  0.00000E+00 -5.47518E-03
 2.07690E+00  8.69539E-01  0.00000E+00 -5.97656E-03
 2.07690E+00  9.20092E-01  0.00000E+00 -6.00346E-03
 2.07690E+00  9.71695E-01  0.00000E+00 -6.14440E-03
 2.07690E+00  1.02447E+00  0.00000E+00 -7.08815E-03
 2.07690E+00  1.07855E+00  0.00000E+00 -8.59673E-03
 2.07690E+00  1.13409E+00  0.00000E+00 -1.00712E-02
 2.07690E+00  1.19122E+00  0.00000E+00 -1.16821E-02
 2.07690E+00  1.25013E+00  0.00000E+00 -1.41239E-02
 2.07690E+00  1.31099E+00  0.00000E+00 -1.69473E-02
 2.07690E+00  1.37399E+00  0.00000E+00 -1.86795E-02
 2.07690E+00  1.43934E+00  0.00000E+00 -2.14666E-02
 2.07690E+00  1.50727E+00  0.00000E+00 -3.10342E-02
 2.07690E+00  1.57801E+00  0.00000E+00 -4.46696E-02
 2.07690E+00  1.65181E+00  0.00000E+00 -5.31875E-02
 2.07690E+00  1.72896E+00  0.00000E+00 -6.19806E-02
 2.07690E+00  1.80972E+00  0.00000E+00 -7.91682E-02
 2.07690E+00  1.89442E+00  0.00000E+00 -8.95602E-02
 2.07690E+00  1.98336E+00  0.00000E+00 -8.28726E-02
 2.07690E+00  2.07690E+00  0.00000E+00 -6.52883E-02
 2.07690E+00  2.17536E+00  0.00000E+00 -4.58002E-02
 2.07690E+00  2.27912E+00  0.00000E+00 -2.73686E-02

 2.17536E+00  0.00000E+00  0.00000E+00 -9.00439E-04
 2.17536E+00  4.43633E-02  0.00000E+00 -9.42185E-04
 2.17536E+00  8.87294E-02  0.00000E+00 -9.69344E-04
 2.17536E+00  1.33105E-01  0.00000E+00 -1.02863E-03
 2.17536E+00  1.77504E-01  0.00000E+00 -1.13336E-03
 2.17536E+00  2.21940E-01  0.00000E+00 -1.25768E-03
 2.17536E+00  2.66438E-01  0.00000E+00 -1.36814E-03
 2.17536E+00  3.11022E-01  0.00000E+00 -1.44505E-03
 2.17536E+00  3.55724E-01  0.00000E+00 -1.51896E-03
 2.17536E+00  4.00582E-01  0.00000E+00 -1.62076E-03
 2.17536E+00  4.45636E-01  0.00000E+00 -1.75200E-03
 2.17536E+00  4.90932E-01  0.00000E+00 -1.89700E-03
 2.17536E+00  5.36524E-01  0.00000E+00 -1.99347E-03
 2.17536E+00  5.82469E-01  0.00000E+00 -1.98843E-03
 2.17536E+00  6.28830E-01  0.00000E+00 -1.98018E-03
 2.17536E+00  6.75676E-01  0.00000E+00 -2.12140E-03
 2.17536E+00  7.23084E-01  0.00000E+00 -2.37129E-03
 2.17536E+00  7.71136E-01  0.00000E+00 -2.53374E-03
 2.17536E+00  8.19922E-01  0.00000E+00 -2.56771E-03
 2.17536E+00  8.69539E-01  0.00000E+00 -2.69245E-03
 2.17536E+00  9.20092E-01  0.00000E+00 -3.03934E-03
 2.17536E+00  9.71695E-01  0.00000E+00 -3.34257E-03
 2.17536E+00  1.02447E+00  0.00000E+00 -3.32523E-03
 2.17536E+00  1.07855E+00  0.00000E+00 -3.32279E-03
 2.17536E+00  1.13409E+00  0.00000E+00 -3.89605E-03
 2.17536E+00  1.19122E+00  0.00000E+00 -4.76340E-03
 2.17536E+00  1.25013E+00  0.00000E+00 -5.07995E-03
 2.17536E+00  1.31099E+00  0.00000E+00 -5.55278E-03
 2.17536E+00  1.37399E+00  0.00000E+00 -8.38393E-03
 2.17536E+00  1.43934E+00  0.00000E+00 -1.30030E-02
 2.17536E+00  1.50727E+00  0.00000E+00 -1.58650E-02
 2.17536E+00  1.57801E+00  0.00000E+00 -1.66310E-02
 2.17536E+00  1.65181E+00  0.00000E+00 -1.83032E-02
 2.17536E+00  1.72896E+00  0.00000E+00 -2.56867E-02
 2.17536E+00  1.80972E+00  0.00000E+00 -4.03436E-02
 2.17536E+00  1.89442E+00  0.00000E+00 -4.70920E-02
 2.17536E+00  1.98336E+00  0.00000E+00 -4.31306E-02
 2.17536E+00  2.07690E+00  0.00000E+00 -4.58002E-02
 2.17536E+00  2.17536E+00  0.00000E+00 -4.67290E-02
 2.17536E+00  2.27912E+00  0.00000E+00 -3.35497E-02

 2.27912E+00  0.00000E+00  0.00000E+00 -2.09099E-04
 2.27912E+00  4.43633E-02  0.00000E+00 -2.15647E-04
 2.27912E+00  8.87294E-02  0.00000E+00 -2.49575E-04
 2.27912E+00  1.33105E-01  0.00000E+00 -2.95759E-04
 2.27912E+00  1.77504E-01  0.00000E+00 -3.47024E-04
 2.27912E+00  2.21940E-01  0.00000E+00 -4.08165E-04
 2.27912E+00  2.66438E-01  0.00000E+00 -4.73320E-04
 2.27912E+00  3.11022E-01  0.00000E+00 -5.34567E-04
 2.27912E+00  3.55724E-01  0.00000E+00 -5.88408E-04
 2.27912E+00  4.00582E-01  0.00000E+00 -6.34207E-04
 2.27912E+00  4.45636E-01  0.00000E+00 -6.77411E-04
 2.27912E+00  4.90932E-01  0.00000E+00 -7.25097E-04
 2.27912E+00  5.36524E-01  0.00000E+00 -7.85989E-04
 2.27912E+00  5.82469E-01  0.00000E+00 -8.65276E-04
 2.27912E+00  6.28830E-01  0.00000E+00 -9.40165E-04
 2.27912E+00  6.75676E-01  0.00000E+00 -9.78413E-04
 2.27912E+00  7.23084E-01  0.00000E+00 -9.94981E-04
 2.27912E+00  7.71136E-01  0.00000E+00 -1.04282E-03
 2.27912E+00  8.19922E-01  0.00000E+00 -1.13591E-03
 2.27912E+00  8.69539E-01  0.00000E+00 -1.22275E-03
 2.27912E+00  9.20092E-01  0.00000E+00 -1.26940E-03
 2.27912E+00  9.71695E-01  0.00000E+00 -1.32638E-03
 2.27912E+00  1.02447E+00  0.00000E+00 -1.44935E-03
 2.27912E+00  1.07855E+00  0.00000E+00 -1.58491E-03
 2.27912E+00  1.13409E+00  0.00000E+00 -1.64322E-03
 2.27912E+00  1.19122E+00  0.00000E+00 -1.72115E-03
 2.27912E+00  1.25013E+00  0.00000E+00 -2.04394E-03
 2.27912E+00  1.31099E+00  0.00000E+00 -2.51797E-03
 2.27912E+00  1.37399E+00  0.00000E+00 -2.74433E-03
 2.27912E+00  1.43934E+00  0.00000E+00 -2.91153E-03
 2.27912E+00  1.50727E+00  0.00000E+00 -3.84063E-03
 2.27912E+00  1.57801E+00  0.00000E+00 -5.70993E-03
 2.27912E+00  1.65181E+00  0.00000E+00 -7.95240E-03
 2.27912E+00  1.72896E+00  0.00000E+00 -8.99637E-03
 2.27912E+00  1.80972E+00  0.00000E+00 -8.59962E-03
 2.27912E+00  1.89442E+00  0.00000E+00 -1.38324E-02
 2.27912E+00  1.98336E+00  0.00000E+00 -2.39021E-02
 2.27912E+00  2.07690E+00  0.00000E+00 -2.73686E-02
 2.27912E+00  2.17536E+00  0.00000E+00 -3.35497E-02
 2.27912E+00  2.27912E+00  0.00000E+00 -3.49879E-02



==> anc/V_Lambda2.5kF_kF0.52 <==
 0.00000E+00  0.00000E+00 -8.27296E+01 -7.38835E+01
 0.00000E+00  4.80602E-02 -8.25213E+01 -7.37164E+01
 0.00000E+00  9.61235E-02 -8.19046E+01 -7.33646E+01
 0.00000E+00  1.44198E-01 -8.09041E+01 -7.26470E+01
 0.00000E+00  1.92295E-01 -7.95573E+01 -7.15255E+01
 0.00000E+00  2.40435E-01 -7.79103E+01 -7.01398E+01
 0.00000E+00  2.88641E-01 -7.60134E+01 -6.85720E+01
 0.00000E+00  3.36940E-01 -7.39161E+01 -6.68490E+01
 0.00000E+00  3.85368E-01 -7.16644E+01 -6.48862E+01
 0.00000E+00  4.33964E-01 -6.92983E+01 -6.26265E+01
 0.00000E+00  4.82772E-01 -6.68510E+01 -6.01730E+01
 0.00000E+00  5.31843E-01 -6.43489E+01 -5.76334E+01
 0.00000E+00  5.81234E-01 -6.18117E+01 -5.50283E+01
 0.00000E+00  6.31008E-01 -5.92531E+01 -5.23564E+01
 0.00000E+00  6.81232E-01 -5.66803E+01 -4.96391E+01
 0.00000E+00  7.31982E-01 -5.40917E+01 -4.69021E+01
 0.00000E+00  7.83341E-01 -5.14730E+01 -4.41514E+01
 0.00000E+00  8.35398E-01 -4.87901E+01 -4.13685E+01
 0.00000E+00  8.88249E-01 -4.59773E+01 -3.85617E+01
 0.00000E+00  9.42001E-01 -4.29199E+01 -3.57835E+01
 0.00000E+00  9.96767E-01 -3.94350E+01 -3.29721E+01
 0.00000E+00  1.05267E+00 -3.52643E+01 -2.97840E+01
 0.00000E+00  1.10984E+00 -3.01286E+01 -2.58001E+01
 0.00000E+00  1.16843E+00 -2.39165E+01 -2.07420E+01
 0.00000E+00  1.22859E+00 -1.69878E+01 -1.47880E+01
 0.00000E+00  1.29049E+00 -1.02861E+01 -8.84368E+00
 0.00000E+00  1.35431E+00 -4.95122E+00 -4.11259E+00
 0.00000E+00  1.42024E+00 -1.68557E+00 -1.30904E+00
 0.00000E+00  1.48849E+00 -3.33027E-01 -2.36957E-01
 0.00000E+00  1.55929E+00 -2.76135E-02 -4.66126E-02
 0.00000E+00  1.63288E+00 -6.08093E-04 -4.94282E-02
 0.00000E+00  1.70951E+00 -1.74966E-06 -4.57913E-02
 0.00000E+00  1.78947E+00 -4.11116E-09 -3.42334E-02
 0.00000E+00  1.87304E+00  1.95034E-09 -2.36693E-02
 0.00000E+00  1.96053E+00  0.00000E+00 -1.55652E-02
 0.00000E+00  2.05229E+00  0.00000E+00 -9.58490E-03
 0.00000E+00  2.14865E+00  0.00000E+00 -5.22296E-03
 0.00000E+00  2.24997E+00  0.00000E+00 -2.35180E-03
 0.00000E+00  2.35664E+00  0.00000E+00 -7.86115E-04
 0.00000E+00  2.46905E+00  0.00000E+00 -1.71124E-04

 4.80602E-02  0.00000E+00 -8.25213E+01 -7.37164E+01
 4.80602E-02  4.80602E-02 -8.23153E+01 -7.35171E+01
 4.80602E-02  9.61235E-02 -8.17056E+01 -7.30573E+01
 4.80602E-02  1.44198E-01 -8.07159E+01 -7.23539E+01
 4.80602E-02  1.92295E-01 -7.93827E+01 -7.13737E+01
 4.80602E-02  2.40435E-01 -7.77510E+01 -7.00813E+01
 4.80602E-02  2.88641E-01 -7.58699E+01 -6.85000E+01
 4.80602E-02  3.36940E-01 -7.37881E+01 -6.66774E+01
 4.80602E-02  3.85368E-01 -7.15509E+01 -6.46787E+01
 4.80602E-02  4.33964E-01 -6.91978E+01 -6.25469E+01
 4.80602E-02  4.82772E-01 -6.67620E+01 -6.02553E+01
 4.80602E-02  5.31843E-01 -6.42697E+01 -5.77744E+01
 4.80602E-02  5.81234E-01 -6.17411E+01 -5.51340E+01
 4.80602E-02  6.31008E-01 -5.91899E+01 -5.23806E+01
 4.80602E-02  6.81232E-01 -5.66234E+01 -4.95973E+01
 4.80602E-02  7.31982E-01 -5.40403E+01 -4.68728E+01
 4.80602E-02  7.83341E-01 -5.14264E+01 -4.41804E+01
 4.80602E-02  8.35398E-01 -4.87478E+01 -4.13926E+01
 4.80602E-02  8.88249E-01 -4.59389E+01 -3.84950E+01
 4.80602E-02  9.42001E-01 -4.28852E+01 -3.56617E+01
 4.80602E-02  9.96767E-01 -3.94040E+01 -3.29168E+01
 4.80602E-02  1.05267E+00 -3.52373E+01 -2.98239E+01
 4.80602E-02  1.10984E+00 -3.01062E+01 -2.58480E+01
 4.80602E-02  1.16843E+00 -2.38992E+01 -2.07406E+01
 4.80602E-02  1.22859E+00 -1.69758E+01 -1.47700E+01
 4.80602E-02  1.29049E+00 -1.02791E+01 -8.84879E+00
 4.80602E-02  1.35431E+00 -4.94792E+00 -4.12821E+00
 4.80602E-02  1.42024E+00 -1.68447E+00 -1.31099E+00
 4.80602E-02  1.48849E+00 -3.32813E-01 -2.30916E-01
 4.80602E-02  1.55929E+00 -2.75957E-02 -4.65631E-02
 4.80602E-02  1.63288E+00 -6.07694E-04 -5.22611E-02
 4.80602E-02  1.70951E+00 -1.74870E-06 -4.50134E-02
 4.80602E-02  1.78947E+00 -3.91172E-10 -3.26810E-02
 4.80602E-02  1.87304E+00  1.46009E-11 -2.39875E-02
 4.80602E-02  1.96053E+00  0.00000E+00 -1.59678E-02
 4.80602E-02  2.05229E+00  0.00000E+00 -9.48274E-03
 4.80602E-02  2.14865E+00  0.00000E+00 -5.23289E-03
 4.80602E-02  2.24997E+00  0.00000E+00 -2.40452E-03
 4.80602E-02  2.35664E+00  0.00000E+00 -7.97402E-04
 4.80602E-02  2.46905E+00  0.00000E+00 -1.86934E-04

 9.61235E-02  0.00000E+00 -8.19046E+01 -7.33646E+01
 9.61235E-02  4.80602E-02 -8.17056E+01 -7.30573E+01
 9.61235E-02  9.61235E-02 -8.11160E+01 -7.26138E+01
 9.61235E-02  1.44198E-01 -8.01576E+01 -7.19361E+01
 9.61235E-02  1.92295E-01 -7.88640E+01 -7.09642E+01
 9.61235E-02  2.40435E-01 -7.72770E+01 -6.97224E+01
 9.61235E-02  2.88641E-01 -7.54424E+01 -6.81728E+01
 9.61235E-02  3.36940E-01 -7.34061E+01 -6.63079E+01
 9.61235E-02  3.85368E-01 -7.12115E+01 -6.42793E+01
 9.61235E-02  4.33964E-01 -6.88970E+01 -6.21962E+01
 9.61235E-02  4.82772E-01 -6.64952E+01 -5.99506E+01
 9.61235E-02  5.31843E-01 -6.40325E+01 -5.74383E+01
 9.61235E-02  5.81234E-01 -6.15294E+01 -5.47530E+01
 9.61235E-02  6.31008E-01 -5.90003E+01 -5.20255E+01
 9.61235E-02  6.81232E-01 -5.64529E+01 -4.93170E+01
 9.61235E-02  7.31982E-01 -5.38863E+01 -4.66529E+01
 9.61235E-02  7.83341E-01 -5.12870E+01 -4.40010E+01
 9.61235E-02  8.35398E-01 -4.86213E+01 -4.12755E+01
 9.61235E-02  8.88249E-01 -4.58241E+01 -3.84722E+01
 9.61235E-02  9.42001E-01 -4.27817E+01 -3.57231E+01
 9.61235E-02  9.96767E-01 -3.93117E+01 -3.30144E+01
 9.61235E-02  1.05267E+00 -3.51571E+01 -2.99082E+01
 9.61235E-02  1.10984E+00 -3.00394E+01 -2.58792E+01
 9.61235E-02  1.16843E+00 -2.38476E+01 -2.07135E+01
 9.61235E-02  1.22859E+00 -1.69402E+01 -1.47228E+01
 9.61235E-02  1.29049E+00 -1.02580E+01 -8.81681E+00
 9.61235E-02  1.35431E+00 -4.93805E+00 -4.11186E+00
 9.61235E-02  1.42024E+00 -1.68118E+00 -1.29770E+00
 9.61235E-02  1.48849E+00 -3.32172E-01 -2.18789E-01
 9.61235E-02  1.55929E+00 -2.75427E-02 -3.90007E-02
 9.61235E-02  1.63288E+00 -6.06511E-04 -4.96492E-02
 9.61235E-02  1.70951E+00 -1.74517E-06 -4.53624E-02
 9.61235E-02  1.78947E+00 -3.74905E-10 -3.32400E-02
 9.61235E-02  1.87304E+00 -2.96295E-13 -2.36144E-02
 9.61235E-02  1.96053E+00  0.00000E+00 -1.57729E-02
 9.61235E-02  2.05229E+00  0.00000E+00 -9.64211E-03
 9.61235E-02  2.14865E+00  0.00000E+00 -5.22881E-03
 9.61235E-02  2.24997E+00  0.00000E+00 -2.39552E-03
 9.61235E-02  2.35664E+00  0.00000E+00 -8.55552E-04
 9.61235E-02  2.46905E+00  0.00000E+00 -2.10486E-04

 1.44198E-01  0.00000E+00 -8.09041E+01 -7.26470E+01
 1.44198E-01  4.80602E-02 -8.07159E+01 -7.23539E+01
 1.44198E-01  9.61235E-02 -8.01576E+01 -7.19361E+01
 1.44198E-01  1.44198E-01 -7.92480E+01 -7.12466E+01
 1.44198E-01  1.92295E-01 -7.80166E+01 -7.02514E+01
 1.44198E-01  2.40435E-01 -7.65000E+01 -6.90473E+01
 1.44198E-01  2.88641E-01 -7.47390E+01 -6.75696E+01
 1.44198E-01  3.36940E-01 -7.27755E+01 -6.57612E+01
 1.44198E-01  3.85368E-01 -7.06496E+01 -6.37534E+01
 1.44198E-01  4.33964E-01 -6.83977E+01 -6.16525E+01
 1.44198E-01  4.82772E-01 -6.60516E+01 -5.93812E+01
 1.44198E-01  5.31843E-01 -6.36377E+01 -5.68706E+01
 1.44198E-01  5.81234E-01 -6.11769E+01 -5.42381E+01
 1.44198E-01  6.31008E-01 -5.86845E+01 -5.16256E+01
 1.44198E-01  6.81232E-01 -5.61688E+01 -4.90354E+01
 1.44198E-01  7.31982E-01 -5.36299E+01 -4.64088E+01
 1.44198E-01  7.83341E-01 -5.10548E+01 -4.37478E+01
 1.44198E-01  8.35398E-01 -4.84107E+01 -4.10942E+01
 1.44198E-01  8.88249E-01 -4.56333E+01 -3.84658E+01
 1.44198E-01  9.42001E-01 -4.26097E+01 -3.58403E+01
 1.44198E-01  9.96767E-01 -3.91586E+01 -3.30896E+01
 1.44198E-01  1.05267E+00 -3.50241E+01 -2.98701E+01
 1.44198E-01  1.10984E+00 -2.99289E+01 -2.57836E+01
 1.44198E-01  1.16843E+00 -2.37622E+01 -2.06209E+01
 1.44198E-01  1.22859E+00 -1.68810E+01 -1.46462E+01
 1.44198E-01  1.29049E+00 -1.02231E+01 -8.75362E+00
 1.44198E-01  1.35431E+00 -4.92163E+00 -4.06642E+00
 1.44198E-01  1.42024E+00 -1.67569E+00 -1.27248E+00
 1.44198E-01  1.48849E+00 -3.31102E-01 -2.05819E-01
 1.44198E-01  1.55929E+00 -2.74544E-02 -2.99452E-02
 1.44198E-01  1.63288E+00 -6.04545E-04 -4.42845E-02
 1.44198E-01  1.70951E+00 -1.73932E-06 -4.46215E-02
 1.44198E-01  1.78947E+00 -3.75272E-10 -3.38824E-02
 1.44198E-01  1.87304E+00  1.46303E-12 -2.33782E-02
 1.44198E-01  1.96053E+00  0.00000E+00 -1.55584E-02
 1.44198E-01  2.05229E+00  0.00000E+00 -9.74539E-03
 1.44198E-01  2.14865E+00  0.00000E+00 -5.26326E-03
 1.44198E-01  2.24997E+00  0.00000E+00 -2.43315E-03
 1.44198E-01  2.35664E+00  0.00000E+00 -9.30076E-04
 1.44198E-01  2.46905E+00  0.00000E+00 -2.49143E-04

 1.92295E-01  0.00000E+00 -7.95573E+01 -7.15255E+01
 1.92295E-01  4.80602E-02 -7.93827E+01 -7.13737E+01
 1.92295E-01  9.61235E-02 -7.88640E+01 -7.09642E+01
 1.92295E-01  1.44198E-01 -7.80166E+01 -7.02514E+01
 1.92295E-01  1.92295E-01 -7.68646E+01 -6.92604E+01
 1.92295E-01  2.40435E-01 -7.54386E+01 -6.80741E+01
 1.92295E-01  2.88641E-01 -7.37735E+01 -6.66548E+01
 1.92295E-01  3.36940E-01 -7.19057E+01 -6.49561E+01
 1.92295E-01  3.85368E-01 -6.98711E+01 -6.30231E+01
 1.92295E-01  4.33964E-01 -6.77035E+01 -6.09065E+01
 1.92295E-01  4.82772E-01 -6.54332E+01 -5.86218E+01
 1.92295E-01  5.31843E-01 -6.30863E+01 -5.61901E+01
 1.92295E-01  5.81234E-01 -6.06840E+01 -5.36902E+01
 1.92295E-01  6.31008E-01 -5.82424E+01 -5.11990E+01
 1.92295E-01  6.81232E-01 -5.57711E+01 -4.86936E+01
 1.92295E-01  7.31982E-01 -5.32708E+01 -4.61095E+01
 1.92295E-01  7.83341E-01 -5.07297E+01 -4.34827E+01
 1.92295E-01  8.35398E-01 -4.81160E+01 -4.09214E+01
 1.92295E-01  8.88249E-01 -4.53664E+01 -3.84419E+01
 1.92295E-01  9.42001E-01 -4.23692E+01 -3.59086E+01
 1.92295E-01  9.96767E-01 -3.89447E+01 -3.31134E+01
 1.92295E-01  1.05267E+00 -3.48384E+01 -2.97920E+01
 1.92295E-01  1.10984E+00 -2.97745E+01 -2.56510E+01
 1.92295E-01  1.16843E+00 -2.36428E+01 -2.04885E+01
 1.92295E-01  1.22859E+00 -1.67984E+01 -1.45341E+01
 1.92295E-01  1.29049E+00 -1.01743E+01 -8.66635E+00
 1.92295E-01  1.35431E+00 -4.89866E+00 -4.00798E+00
 1.92295E-01  1.42024E+00 -1.66802E+00 -1.24125E+00
 1.92295E-01  1.48849E+00 -3.29606E-01 -1.90711E-01
 1.92295E-01  1.55929E+00 -2.73308E-02 -2.06053E-02
 1.92295E-01  1.63288E+00 -6.01794E-04 -3.85909E-02
 1.92295E-01  1.70951E+00 -1.73115E-06 -4.27381E-02
 1.92295E-01  1.78947E+00 -3.70088E-10 -3.39460E-02
 1.92295E-01  1.87304E+00  3.62042E-12 -2.36494E-02
 1.92295E-01  1.96053E+00  0.00000E+00 -1.56008E-02
 1.92295E-01  2.05229E+00  0.00000E+00 -9.67259E-03
 1.92295E-01  2.14865E+00  0.00000E+00 -5.29392E-03
 1.92295E-01  2.24997E+00  0.00000E+00 -2.52245E-03
 1.92295E-01  2.35664E+00  0.00000E+00 -1.00766E-03
 1.92295E-01  2.46905E+00  0.00000E+00 -2.96242E-04

 2.40435E-01  0.00000E+00 -7.79103E+01 -7.01398E+01
 2.40435E-01  4.80602E-02 -7.77510E+01 -7.00813E+01
 2.40435E-01  9.61235E-02 -7.72770E+01 -6.97224E+01
 2.40435E-01  1.44198E-01 -7.65000E+01 -6.90473E+01
 2.40435E-01  1.92295E-01 -7.54386E+01 -6.80741E+01
 2.40435E-01  2.40435E-01 -7.41173E+01 -6.68518E+01
 2.40435E-01  2.88641E-01 -7.25640E+01 -6.54157E+01
 2.40435E-01  3.36940E-01 -7.08094E+01 -6.37859E+01
 2.40435E-01  3.85368E-01 -6.88845E+01 -6.19437E+01
 2.40435E-01  4.33964E-01 -6.68196E+01 -5.98827E+01
 2.40435E-01  4.82772E-01 -6.46429E+01 -5.76580E+01
 2.40435E-01  5.31843E-01 -6.23797E+01 -5.53285E+01
 2.40435E-01  5.81234E-01 -6.00513E+01 -5.29288E+01
 2.40435E-01  6.31008E-01 -5.76745E+01 -5.04855E+01
 2.40435E-01  6.81232E-01 -5.52597E+01 -4.80288E+01
 2.40435E-01  7.31982E-01 -5.28089E+01 -4.55856E+01
 2.40435E-01  7.83341E-01 -5.03116E+01 -4.31712E+01
 2.40435E-01  8.35398E-01 -4.77370E+01 -4.07829E+01
 2.40435E-01  8.88249E-01 -4.50234E+01 -3.83899E+01
 2.40435E-01  9.42001E-01 -4.20604E+01 -3.59183E+01
 2.40435E-01  9.96767E-01 -3.86700E+01 -3.32019E+01
 2.40435E-01  1.05267E+00 -3.45999E+01 -2.99113E+01
 2.40435E-01  1.10984E+00 -2.95764E+01 -2.56823E+01
 2.40435E-01  1.16843E+00 -2.34896E+01 -2.03866E+01
 2.40435E-01  1.22859E+00 -1.66923E+01 -1.43845E+01
 2.40435E-01  1.29049E+00 -1.01117E+01 -8.55968E+00
 2.40435E-01  1.35431E+00 -4.86917E+00 -3.95130E+00
 2.40435E-01  1.42024E+00 -1.65816E+00 -1.20641E+00
 2.40435E-01  1.48849E+00 -3.27682E-01 -1.66458E-01
 2.40435E-01  1.55929E+00 -2.71719E-02 -6.74321E-03
 2.40435E-01  1.63288E+00 -5.98257E-04 -3.28639E-02
 2.40435E-01  1.70951E+00 -1.72064E-06 -4.14084E-02
 2.40435E-01  1.78947E+00 -3.69457E-10 -3.42937E-02
 2.40435E-01  1.87304E+00  6.06104E-12 -2.40927E-02
 2.40435E-01  1.96053E+00  0.00000E+00 -1.57159E-02
 2.40435E-01  2.05229E+00  0.00000E+00 -9.57041E-03
 2.40435E-01  2.14865E+00  0.00000E+00 -5.23993E-03
 2.40435E-01  2.24997E+00  0.00000E+00 -2.58257E-03
 2.40435E-01  2.35664E+00  0.00000E+00 -1.10041E-03
 2.40435E-01  2.46905E+00  0.00000E+00 -3.38336E-04

 2.88641E-01  0.00000E+00 -7.60134E+01 -6.85720E+01
 2.88641E-01  4.80602E-02 -7.58699E+01 -6.85000E+01
 2.88641E-01  9.61235E-02 -7.54424E+01 -6.81728E+01
 2.88641E-01  1.44198E-01 -7.47390E+01 -6.75696E+01
 2.88641E-01  1.92295E-01 -7.37735E+01 -6.66548E+01
 2.88641E-01  2.40435E-01 -7.25640E+01 -6.54157E+01
 2.88641E-01  2.88641E-01 -7.11322E+01 -6.39588E+01
 2.88641E-01  3.36940E-01 -6.95025E+01 -6.23811E+01
 2.88641E-01  3.85368E-01 -6.77006E+01 -6.06291E+01
 2.88641E-01  4.33964E-01 -6.57529E+01 -5.86556E+01
 2.88641E-01  4.82772E-01 -6.36849E+01 -5.65234E+01
 2.88641E-01  5.31843E-01 -6.15202E+01 -5.43010E+01
 2.88641E-01  5.81234E-01 -5.92799E+01 -5.20007E+01
 2.88641E-01  6.31008E-01 -5.69809E+01 -4.96289E+01
 2.88641E-01  6.81232E-01 -5.46346E+01 -4.72617E+01
 2.88641E-01  7.31982E-01 -5.22442E+01 -4.49952E+01
 2.88641E-01  7.83341E-01 -4.98003E+01 -4.28151E+01
 2.88641E-01  8.35398E-01 -4.72738E+01 -4.06092E+01
 2.88641E-01  8.88249E-01 -4.46042E+01 -3.83035E+01
 2.88641E-01  9.42001E-01 -4.16831E+01 -3.58922E+01
 2.88641E-01  9.96767E-01 -3.83346E+01 -3.32571E+01
 2.88641E-01  1.05267E+00 -3.43089E+01 -3.00078E+01
 2.88641E-01  1.10984E+00 -2.93345E+01 -2.57104E+01
 2.88641E-01  1.16843E+00 -2.33026E+01 -2.02988E+01
 2.88641E-01  1.22859E+00 -1.65628E+01 -1.42466E+01
 2.88641E-01  1.29049E+00 -1.00351E+01 -8.44746E+00
 2.88641E-01  1.35431E+00 -4.83315E+00 -3.87831E+00
 2.88641E-01  1.42024E+00 -1.64612E+00 -1.15727E+00
 2.88641E-01  1.48849E+00 -3.25332E-01 -1.33424E-01
 2.88641E-01  1.55929E+00 -2.69775E-02  1.16704E-02
 2.88641E-01  1.63288E+00 -5.93927E-04 -2.52932E-02
 2.88641E-01  1.70951E+00 -1.70777E-06 -3.94424E-02
 2.88641E-01  1.78947E+00 -3.67608E-10 -3.42070E-02
 2.88641E-01  1.87304E+00  3.80544E-12 -2.40467E-02
 2.88641E-01  1.96053E+00  0.00000E+00 -1.56865E-02
 2.88641E-01  2.05229E+00  0.00000E+00 -9.60592E-03
 2.88641E-01  2.14865E+00  0.00000E+00 -5.26444E-03
 2.88641E-01  2.24997E+00  0.00000E+00 -2.66764E-03
 2.88641E-01  2.35664E+00  0.00000E+00 -1.20834E-03
 2.88641E-01  2.46905E+00  0.00000E+00 -3.83189E-04

 3.36940E-01  0.00000E+00 -7.39161E+01 -6.68490E+01
 3.36940E-01  4.80602E-02 -7.37881E+01 -6.66774E+01
 3.36940E-01  9.61235E-02 -7.34061E+01 -6.63079E+01
 3.36940E-01  1.44198E-01 -7.27755E+01 -6.57612E+01
 3.36940E-01  1.92295E-01 -7.19057E+01 -6.49561E+01
 3.36940E-01  2.40435E-01 -7.08094E+01 -6.37859E+01
 3.36940E-01  2.88641E-01 -6.95025E+01 -6.23811E+01
 3.36940E-01  3.36940E-01 -6.80035E+01 -6.08815E+01
 3.36940E-01  3.85368E-01 -6.63329E+01 -5.92158E+01
 3.36940E-01  4.33964E-01 -6.45126E+01 -5.73189E+01
 3.36940E-01  4.82772E-01 -6.25648E+01 -5.52682E+01
 3.36940E-01  5.31843E-01 -6.05111E+01 -5.31525E+01
 3.36940E-01  5.81234E-01 -5.83713E+01 -5.09968E+01
 3.36940E-01  6.31008E-01 -5.61623E+01 -4.88124E+01
 3.36940E-01  6.81232E-01 -5.38959E+01 -4.66355E+01
 3.36940E-01  7.31982E-01 -5.15764E+01 -4.45060E+01
 3.36940E-01  7.83341E-01 -4.91956E+01 -4.24199E+01
 3.36940E-01  8.35398E-01 -4.67260E+01 -4.03287E+01
 3.36940E-01  8.88249E-01 -4.41087E+01 -3.81647E+01
 3.36940E-01  9.42001E-01 -4.12373E+01 -3.58328E+01
 3.36940E-01  9.96767E-01 -3.79385E+01 -3.31573E+01
 3.36940E-01  1.05267E+00 -3.39652E+01 -2.98371E+01
 3.36940E-01  1.10984E+00 -2.90490E+01 -2.55450E+01
 3.36940E-01  1.16843E+00 -2.30819E+01 -2.01890E+01
 3.36940E-01  1.22859E+00 -1.64100E+01 -1.41595E+01
 3.36940E-01  1.29049E+00 -9.94483E+00 -8.34547E+00
 3.36940E-01  1.35431E+00 -4.79063E+00 -3.77867E+00
 3.36940E-01  1.42024E+00 -1.63190E+00 -1.08871E+00
 3.36940E-01  1.48849E+00 -3.22553E-01 -9.43713E-02
 3.36940E-01  1.55929E+00 -2.67476E-02  3.33209E-02
 3.36940E-01  1.63288E+00 -5.88803E-04 -1.47322E-02
 3.36940E-01  1.70951E+00 -1.69253E-06 -3.56009E-02
 3.36940E-01  1.78947E+00 -3.62959E-10 -3.29654E-02
 3.36940E-01  1.87304E+00  2.67568E-12 -2.32034E-02
 3.36940E-01  1.96053E+00  0.00000E+00 -1.54541E-02
 3.36940E-01  2.05229E+00  0.00000E+00 -9.86682E-03
 3.36940E-01  2.14865E+00  0.00000E+00 -5.51277E-03
 3.36940E-01  2.24997E+00  0.00000E+00 -2.83398E-03
 3.36940E-01  2.35664E+00  0.00000E+00 -1.31893E-03
 3.36940E-01  2.46905E+00  0.00000E+00 -4.40582E-04

 3.85368E-01  0.00000E+00 -7.16644E+01 -6.48862E+01
 3.85368E-01  4.80602E-02 -7.15509E+01 -6.46787E+01
 3.85368E-01  9.61235E-02 -7.12115E+01 -6.42793E+01
 3.85368E-01  1.44198E-01 -7.06496E+01 -6.37534E+01
 3.85368E-01  1.92295E-01 -6.98711E+01 -6.30231E+01
 3.85368E-01  2.40435E-01 -6.88845E+01 -6.19437E+01
 3.85368E-01  2.88641E-01 -6.77006E+01 -6.06291E+01
 3.85368E-01  3.36940E-01 -6.63329E+01 -5.92158E+01
 3.85368E-01  3.85368E-01 -6.47968E+01 -5.76488E+01
 3.85368E-01  4.33964E-01 -6.31097E+01 -5.58727E+01
 3.85368E-01  4.82772E-01 -6.12901E+01 -5.39426E+01
 3.85368E-01  5.31843E-01 -5.93568E+01 -5.19334E+01
 3.85368E-01  5.81234E-01 -5.73280E+01 -4.99125E+01
 3.85368E-01  6.31008E-01 -5.52198E+01 -4.79342E+01
 3.85368E-01  6.81232E-01 -5.30440E+01 -4.59769E+01
 3.85368E-01  7.31982E-01 -5.08056E+01 -4.39856E+01
 3.85368E-01  7.83341E-01 -4.84974E+01 -4.19645E+01
 3.85368E-01  8.35398E-01 -4.60934E+01 -3.99559E+01
 3.85368E-01  8.88249E-01 -4.35367E+01 -3.79135E+01
 3.85368E-01  9.42001E-01 -4.07230E+01 -3.56474E+01
 3.85368E-01  9.96767E-01 -3.74816E+01 -3.29220E+01
 3.85368E-01  1.05267E+00 -3.35690E+01 -2.95385E+01
 3.85368E-01  1.10984E+00 -2.87199E+01 -2.52901E+01
 3.85368E-01  1.16843E+00 -2.28274E+01 -2.00434E+01
 3.85368E-01  1.22859E+00 -1.62338E+01 -1.40776E+01
 3.85368E-01  1.29049E+00 -9.84071E+00 -8.26646E+00
 3.85368E-01  1.35431E+00 -4.74160E+00 -3.69902E+00
 3.85368E-01  1.42024E+00 -1.61550E+00 -1.02594E+00
 3.85368E-01  1.48849E+00 -3.19347E-01 -5.21994E-02
 3.85368E-01  1.55929E+00 -2.64820E-02  5.69596E-02
 3.85368E-01  1.63288E+00 -5.82877E-04 -4.17749E-03
 3.85368E-01  1.70951E+00 -1.67487E-06 -3.14081E-02
 3.85368E-01  1.78947E+00 -3.59800E-10 -3.14563E-02
 3.85368E-01  1.87304E+00  8.48090E-13 -2.26809E-02
 3.85368E-01  1.96053E+00  0.00000E+00 -1.54815E-02
 3.85368E-01  2.05229E+00  0.00000E+00 -1.01757E-02
 3.85368E-01  2.14865E+00  0.00000E+00 -5.82947E-03
 3.85368E-01  2.24997E+00  0.00000E+00 -3.00802E-03
 3.85368E-01  2.35664E+00  0.00000E+00 -1.39265E-03
 3.85368E-01  2.46905E+00  0.00000E+00 -5.05387E-04

 4.33964E-01  0.00000E+00 -6.92983E+01 -6.26265E+01
 4.33964E-01  4.80602E-02 -6.91978E+01 -6.25469E+01
 4.33964E-01  9.61235E-02 -6.88970E+01 -6.21962E+01
 4.33964E-01  1.44198E-01 -6.83977E+01 -6.16525E+01
 4.33964E-01  1.92295E-01 -6.77035E+01 -6.09065E+01
 4.33964E-01  2.40435E-01 -6.68196E+01 -5.98827E+01
 4.33964E-01  2.88641E-01 -6.57529E+01 -5.86556E+01
 4.33964E-01  3.36940E-01 -6.45126E+01 -5.73189E+01
 4.33964E-01  3.85368E-01 -6.31097E+01 -5.58727E+01
 4.33964E-01  4.33964E-01 -6.15572E+01 -5.42970E+01
 4.33964E-01  4.82772E-01 -5.98699E+01 -5.25633E+01
 4.33964E-01  5.31843E-01 -5.80635E+01 -5.06717E+01
 4.33964E-01  5.81234E-01 -5.61538E+01 -4.87413E+01
 4.33964E-01  6.31008E-01 -5.41554E+01 -4.68997E+01
 4.33964E-01  6.81232E-01 -5.20797E+01 -4.51191E+01
 4.33964E-01  7.31982E-01 -4.99318E+01 -4.33049E+01
 4.33964E-01  7.83341E-01 -4.77055E+01 -4.14309E+01
 4.33964E-01  8.35398E-01 -4.53759E+01 -3.95154E+01
 4.33964E-01  8.88249E-01 -4.28880E+01 -3.75133E+01
 4.33964E-01  9.42001E-01 -4.01398E+01 -3.52754E+01
 4.33964E-01  9.96767E-01 -3.69637E+01 -3.25985E+01
 4.33964E-01  1.05267E+00 -3.31200E+01 -2.92698E+01
 4.33964E-01  1.10984E+00 -2.83471E+01 -2.50623E+01
 4.33964E-01  1.16843E+00 -2.25393E+01 -1.98563E+01
 4.33964E-01  1.22859E+00 -1.60343E+01 -1.39528E+01
 4.33964E-01  1.29049E+00 -9.72280E+00 -8.20822E+00
 4.33964E-01  1.35431E+00 -4.68606E+00 -3.66935E+00
 4.33964E-01  1.42024E+00 -1.59691E+00 -9.86245E-01
 4.33964E-01  1.48849E+00 -3.15711E-01 -8.16161E-03
 4.33964E-01  1.55929E+00 -2.61807E-02  8.29472E-02
 4.33964E-01  1.63288E+00 -5.76145E-04  5.26068E-03
 4.33964E-01  1.70951E+00 -1.65478E-06 -2.77091E-02
 4.33964E-01  1.78947E+00 -3.56424E-10 -3.04127E-02
 4.33964E-01  1.87304E+00 -1.22974E-12 -2.32873E-02
 4.33964E-01  1.96053E+00  0.00000E+00 -1.60715E-02
 4.33964E-01  2.05229E+00  0.00000E+00 -1.03708E-02
 4.33964E-01  2.14865E+00  0.00000E+00 -6.04790E-03
 4.33964E-01  2.24997E+00  0.00000E+00 -3.12381E-03
 4.33964E-01  2.35664E+00  0.00000E+00 -1.41657E-03
 4.33964E-01  2.46905E+00  0.00000E+00 -5.69169E-04

 4.82772E-01  0.00000E+00 -6.68510E+01 -6.01730E+01
 4.82772E-01  4.80602E-02 -6.67620E+01 -6.02553E+01
 4.82772E-01  9.61235E-02 -6.64952E+01 -5.99506E+01
 4.82772E-01  1.44198E-01 -6.60516E+01 -5.93812E+01
 4.82772E-01  1.92295E-01 -6.54332E+01 -5.86218E+01
 4.82772E-01  2.40435E-01 -6.46429E+01 -5.76580E+01
 4.82772E-01  2.88641E-01 -6.36849E+01 -5.65234E+01
 4.82772E-01  3.36940E-01 -6.25648E+01 -5.52682E+01
 4.82772E-01  3.85368E-01 -6.12901E+01 -5.39426E+01
 4.82772E-01  4.33964E-01 -5.98699E+01 -5.25633E+01
 4.82772E-01  4.82772E-01 -5.83154E+01 -5.10428E+01
 4.82772E-01  5.31843E-01 -5.66388E+01 -4.93211E+01
 4.82772E-01  5.81234E-01 -5.48534E+01 -4.75247E+01
 4.82772E-01  6.31008E-01 -5.29718E+01 -4.58062E+01
 4.82772E-01  6.81232E-01 -5.10043E+01 -4.41628E+01
 4.82772E-01  7.31982E-01 -4.89556E+01 -4.25224E+01
 4.82772E-01  7.83341E-01 -4.68198E+01 -4.08254E+01
 4.82772E-01  8.35398E-01 -4.45731E+01 -3.90118E+01
 4.82772E-01  8.88249E-01 -4.21622E+01 -3.70238E+01
 4.82772E-01  9.42001E-01 -3.94875E+01 -3.48091E+01
 4.82772E-01  9.96767E-01 -3.63847E+01 -3.22338E+01
 4.82772E-01  1.05267E+00 -3.26183E+01 -2.90150E+01
 4.82772E-01  1.10984E+00 -2.79305E+01 -2.48406E+01
 4.82772E-01  1.16843E+00 -2.22174E+01 -1.96326E+01
 4.82772E-01  1.22859E+00 -1.58114E+01 -1.37796E+01
 4.82772E-01  1.29049E+00 -9.59111E+00 -8.12503E+00
 4.82772E-01  1.35431E+00 -4.62403E+00 -3.63498E+00
 4.82772E-01  1.42024E+00 -1.57614E+00 -9.44426E-01
 4.82772E-01  1.48849E+00 -3.11646E-01  4.15572E-02
 4.82772E-01  1.55929E+00 -2.58434E-02  1.16454E-01
 4.82772E-01  1.63288E+00 -5.68598E-04  2.06435E-02
 4.82772E-01  1.70951E+00 -1.63221E-06 -2.16476E-02
 4.82772E-01  1.78947E+00 -3.51003E-10 -2.91384E-02
 4.82772E-01  1.87304E+00  4.22061E-13 -2.40358E-02
 4.82772E-01  1.96053E+00  0.00000E+00 -1.67274E-02
 4.82772E-01  2.05229E+00  0.00000E+00 -1.04961E-02
 4.82772E-01  2.14865E+00  0.00000E+00 -6.14818E-03
 4.82772E-01  2.24997E+00  0.00000E+00 -3.21624E-03
 4.82772E-01  2.35664E+00  0.00000E+00 -1.47460E-03
 4.82772E-01  2.46905E+00  0.00000E+00 -6.22422E-04

 5.31843E-01  0.00000E+00 -6.43489E+01 -5.76334E+01
 5.31843E-01  4.80602E-02 -6.42697E+01 -5.77744E+01
 5.31843E-01  9.61235E-02 -6.40325E+01 -5.74383E+01
 5.31843E-01  1.44198E-01 -6.36377E+01 -5.68706E+01
 5.31843E-01  1.92295E-01 -6.30863E+01 -5.61901E+01
 5.31843E-01  2.40435E-01 -6.23797E+01 -5.53285E+01
 5.31843E-01  2.88641E-01 -6.15202E+01 -5.43010E+01
 5.31843E-01  3.36940E-01 -6.05111E+01 -5.31525E+01
 5.31843E-01  3.85368E-01 -5.93568E+01 -5.19334E+01
 5.31843E-01  4.33964E-01 -5.80635E+01 -5.06717E+01
 5.31843E-01  4.82772E-01 -5.66388E+01 -4.93211E+01
 5.31843E-01  5.31843E-01 -5.50920E+01 -4.78450E+01
 5.31843E-01  5.81234E-01 -5.34334E+01 -4.62969E+01
 5.31843E-01  6.31008E-01 -5.16732E+01 -4.47474E+01
 5.31843E-01  6.81232E-01 -4.98202E+01 -4.32187E+01
 5.31843E-01  7.31982E-01 -4.78779E+01 -4.17063E+01
 5.31843E-01  7.83341E-01 -4.58405E+01 -4.01510E+01
 5.31843E-01  8.35398E-01 -4.36848E+01 -3.84402E+01
 5.31843E-01  8.88249E-01 -4.13588E+01 -3.65030E+01
 5.31843E-01  9.42001E-01 -3.87656E+01 -3.43407E+01
 5.31843E-01  9.96767E-01 -3.57441E+01 -3.18573E+01
 5.31843E-01  1.05267E+00 -3.20633E+01 -2.87268E+01
 5.31843E-01  1.10984E+00 -2.74700E+01 -2.45851E+01
 5.31843E-01  1.16843E+00 -2.18616E+01 -1.93842E+01
 5.31843E-01  1.22859E+00 -1.55652E+01 -1.35707E+01
 5.31843E-01  1.29049E+00 -9.44558E+00 -7.98398E+00
 5.31843E-01  1.35431E+00 -4.55546E+00 -3.54637E+00
 5.31843E-01  1.42024E+00 -1.55318E+00 -8.77796E-01
 5.31843E-01  1.48849E+00 -3.07148E-01  9.81235E-02
 5.31843E-01  1.55929E+00 -2.54698E-02  1.59302E-01
 5.31843E-01  1.63288E+00 -5.60224E-04  4.63831E-02
 5.31843E-01  1.70951E+00 -1.60711E-06 -1.11882E-02
 5.31843E-01  1.78947E+00 -3.46356E-10 -2.68991E-02
 5.31843E-01  1.87304E+00  1.86064E-12 -2.39858E-02
 5.31843E-01  1.96053E+00  0.00000E+00 -1.70121E-02
 5.31843E-01  2.05229E+00  0.00000E+00 -1.06251E-02
 5.31843E-01  2.14865E+00  0.00000E+00 -6.16525E-03
 5.31843E-01  2.24997E+00  0.00000E+00 -3.33076E-03
 5.31843E-01  2.35664E+00  0.00000E+00 -1.62880E-03
 5.31843E-01  2.46905E+00  0.00000E+00 -6.59515E-04

 5.81234E-01  0.00000E+00 -6.18117E+01 -5.50283E+01
 5.81234E-01  4.80602E-02 -6.17411E+01 -5.51340E+01
 5.81234E-01  9.61235E-02 -6.15294E+01 -5.47530E+01
 5.81234E-01  1.44198E-01 -6.11769E+01 -5.42381E+01
 5.81234E-01  1.92295E-01 -6.06840E+01 -5.36902E+01
 5.81234E-01  2.40435E-01 -6.00513E+01 -5.29288E+01
 5.81234E-01  2.88641E-01 -5.92799E+01 -5.20007E+01
 5.81234E-01  3.36940E-01 -5.83713E+01 -5.09968E+01
 5.81234E-01  3.85368E-01 -5.73280E+01 -4.99125E+01
 5.81234E-01  4.33964E-01 -5.61538E+01 -4.87413E+01
 5.81234E-01  4.82772E-01 -5.48534E+01 -4.75247E+01
 5.81234E-01  5.31843E-01 -5.34334E+01 -4.62969E+01
 5.81234E-01  5.81234E-01 -5.19012E+01 -4.50206E+01
 5.81234E-01  6.31008E-01 -5.02646E+01 -4.36524E+01
 5.81234E-01  6.81232E-01 -4.85302E+01 -4.22303E+01
 5.81234E-01  7.31982E-01 -4.67002E+01 -4.08184E+01
 5.81234E-01  7.83341E-01 -4.47680E+01 -3.93770E+01
 5.81234E-01  8.35398E-01 -4.27106E+01 -3.77742E+01
 5.81234E-01  8.88249E-01 -4.04772E+01 -3.59280E+01
 5.81234E-01  9.42001E-01 -3.79731E+01 -3.38433E+01
 5.81234E-01  9.96767E-01 -3.50410E+01 -3.14290E+01
 5.81234E-01  1.05267E+00 -3.14543E+01 -2.83626E+01
 5.81234E-01  1.10984E+00 -2.69647E+01 -2.42830E+01
 5.81234E-01  1.16843E+00 -2.14714E+01 -1.91425E+01
 5.81234E-01  1.22859E+00 -1.52952E+01 -1.33813E+01
 5.81234E-01  1.29049E+00 -9.28606E+00 -7.83735E+00
 5.81234E-01  1.35431E+00 -4.48031E+00 -3.43997E+00
 5.81234E-01  1.42024E+00 -1.52800E+00 -8.06304E-01
 5.81234E-01  1.48849E+00 -3.02213E-01  1.48252E-01
 5.81234E-01  1.55929E+00 -2.50593E-02  1.96210E-01
 5.81234E-01  1.63288E+00 -5.51007E-04  6.99637E-02
 5.81234E-01  1.70951E+00 -1.57941E-06 -4.47374E-04
 5.81234E-01  1.78947E+00 -3.41701E-10 -2.39079E-02
 5.81234E-01  1.87304E+00  3.01288E-13 -2.37627E-02
 5.81234E-01  1.96053E+00  0.00000E+00 -1.73410E-02
 5.81234E-01  2.05229E+00  0.00000E+00 -1.07903E-02
 5.81234E-01  2.14865E+00  0.00000E+00 -6.24342E-03
 5.81234E-01  2.24997E+00  0.00000E+00 -3.47797E-03
 5.81234E-01  2.35664E+00  0.00000E+00 -1.77872E-03
 5.81234E-01  2.46905E+00  0.00000E+00 -6.91455E-04

 6.31008E-01  0.00000E+00 -5.92531E+01 -5.23564E+01
 6.31008E-01  4.80602E-02 -5.91899E+01 -5.23806E+01
 6.31008E-01  9.61235E-02 -5.90003E+01 -5.20255E+01
 6.31008E-01  1.44198E-01 -5.86845E+01 -5.16256E+01
 6.31008E-01  1.92295E-01 -5.82424E+01 -5.11990E+01
 6.31008E-01  2.40435E-01 -5.76745E+01 -5.04855E+01
 6.31008E-01  2.88641E-01 -5.69809E+01 -4.96289E+01
 6.31008E-01  3.36940E-01 -5.61623E+01 -4.88124E+01
 6.31008E-01  3.85368E-01 -5.52198E+01 -4.79342E+01
 6.31008E-01  4.33964E-01 -5.41554E+01 -4.68997E+01
 6.31008E-01  4.82772E-01 -5.29718E+01 -4.58062E+01
 6.31008E-01  5.31843E-01 -5.16732E+01 -4.47474E+01
 6.31008E-01  5.81234E-01 -5.02646E+01 -4.36524E+01
 6.31008E-01  6.31008E-01 -4.87512E+01 -4.24281E+01
 6.31008E-01  6.81232E-01 -4.71374E+01 -4.11163E+01
 6.31008E-01  7.31982E-01 -4.54235E+01 -3.98069E+01
 6.31008E-01  7.83341E-01 -4.36019E+01 -3.84737E+01
 6.31008E-01  8.35398E-01 -4.16493E+01 -3.69884E+01
 6.31008E-01  8.88249E-01 -3.95157E+01 -3.52601E+01
 6.31008E-01  9.42001E-01 -3.71083E+01 -3.32645E+01
 6.31008E-01  9.96767E-01 -3.42735E+01 -3.08982E+01
 6.31008E-01  1.05267E+00 -3.07896E+01 -2.78885E+01
 6.31008E-01  1.10984E+00 -2.64134E+01 -2.39279E+01
 6.31008E-01  1.16843E+00 -2.10457E+01 -1.89318E+01
 6.31008E-01  1.22859E+00 -1.50007E+01 -1.32610E+01
 6.31008E-01  1.29049E+00 -9.11214E+00 -7.74608E+00
 6.31008E-01  1.35431E+00 -4.39839E+00 -3.36709E+00
 6.31008E-01  1.42024E+00 -1.50055E+00 -7.58507E-01
 6.31008E-01  1.48849E+00 -2.96827E-01  1.76558E-01
 6.31008E-01  1.55929E+00 -2.46106E-02  2.11427E-01
 6.31008E-01  1.63288E+00 -5.40910E-04  7.84521E-02
 6.31008E-01  1.70951E+00 -1.54896E-06  6.17212E-03
 6.31008E-01  1.78947E+00 -3.35111E-10 -2.05678E-02
 6.31008E-01  1.87304E+00  1.69007E-12 -2.41268E-02
 6.31008E-01  1.96053E+00  0.00000E+00 -1.81982E-02
 6.31008E-01  2.05229E+00  0.00000E+00 -1.10461E-02
 6.31008E-01  2.14865E+00  0.00000E+00 -6.53416E-03
 6.31008E-01  2.24997E+00  0.00000E+00 -3.65678E-03
 6.31008E-01  2.35664E+00  0.00000E+00 -1.80904E-03
 6.31008E-01  2.46905E+00  0.00000E+00 -7.30444E-04

 6.81232E-01  0.00000E+00 -5.66803E+01 -4.96391E+01
 6.81232E-01  4.80602E-02 -5.66234E+01 -4.95973E+01
 6.81232E-01  9.61235E-02 -5.64529E+01 -4.93170E+01
 6.81232E-01  1.44198E-01 -5.61688E+01 -4.90354E+01
 6.81232E-01  1.92295E-01 -5.57711E+01 -4.86936E+01
 6.81232E-01  2.40435E-01 -5.52597E+01 -4.80288E+01
 6.81232E-01  2.88641E-01 -5.46346E+01 -4.72617E+01
 6.81232E-01  3.36940E-01 -5.38959E+01 -4.66355E+01
 6.81232E-01  3.85368E-01 -5.30440E+01 -4.59769E+01
 6.81232E-01  4.33964E-01 -5.20797E+01 -4.51191E+01
 6.81232E-01  4.82772E-01 -5.10043E+01 -4.41628E+01
 6.81232E-01  5.31843E-01 -4.98202E+01 -4.32187E+01
 6.81232E-01  5.81234E-01 -4.85302E+01 -4.22303E+01
 6.81232E-01  6.31008E-01 -4.71374E+01 -4.11163E+01
 6.81232E-01  6.81232E-01 -4.56438E+01 -3.99159E+01
 6.81232E-01  7.31982E-01 -4.40480E+01 -3.87115E+01
 6.81232E-01  7.83341E-01 -4.23408E+01 -3.74803E+01
 6.81232E-01  8.35398E-01 -4.04983E+01 -3.61067E+01
 6.81232E-01  8.88249E-01 -3.84708E+01 -3.44956E+01
 6.81232E-01  9.42001E-01 -3.61675E+01 -3.25903E+01
 6.81232E-01  9.96767E-01 -3.34380E+01 -3.02735E+01
 6.81232E-01  1.05267E+00 -3.00657E+01 -2.73296E+01
 6.81232E-01  1.10984E+00 -2.58128E+01 -2.35118E+01
 6.81232E-01  1.16843E+00 -2.05820E+01 -1.86933E+01
 6.81232E-01  1.22859E+00 -1.46801E+01 -1.31429E+01
 6.81232E-01  1.29049E+00 -8.92286E+00 -7.67832E+00
 6.81232E-01  1.35431E+00 -4.30925E+00 -3.32899E+00
 6.81232E-01  1.42024E+00 -1.47067E+00 -7.45971E-01
 6.81232E-01  1.48849E+00 -2.90960E-01  1.80105E-01
 6.81232E-01  1.55929E+00 -2.41210E-02  2.17304E-01
 6.81232E-01  1.63288E+00 -5.29866E-04  8.65477E-02
 6.81232E-01  1.70951E+00 -1.51555E-06  1.33197E-02
 6.81232E-01  1.78947E+00 -3.28681E-10 -1.69405E-02
 6.81232E-01  1.87304E+00  2.16758E-12 -2.40217E-02
 6.81232E-01  1.96053E+00  0.00000E+00 -1.90309E-02
 6.81232E-01  2.05229E+00  0.00000E+00 -1.16546E-02
 6.81232E-01  2.14865E+00  0.00000E+00 -7.02889E-03
 6.81232E-01  2.24997E+00  0.00000E+00 -3.84363E-03
 6.81232E-01  2.35664E+00  0.00000E+00 -1.79411E-03
 6.81232E-01  2.46905E+00  0.00000E+00 -7.67095E-04

 7.31982E-01  0.00000E+00 -5.40917E+01 -4.69021E+01
 7.31982E-01  4.80602E-02 -5.40403E+01 -4.68728E+01
 7.31982E-01  9.61235E-02 -5.38863E+01 -4.66529E+01
 7.31982E-01  1.44198E-01 -5.36299E+01 -4.64088E+01
 7.31982E-01  1.92295E-01 -5.32708E+01 -4.61095E+01
 7.31982E-01  2.40435E-01 -5.28089E+01 -4.55856E+01
 7.31982E-01  2.88641E-01 -5.22442E+01 -4.49952E+01
 7.31982E-01  3.36940E-01 -5.15764E+01 -4.45060E+01
 7.31982E-01  3.85368E-01 -5.08056E+01 -4.39856E+01
 7.31982E-01  4.33964E-01 -4.99318E+01 -4.33049E+01
 7.31982E-01  4.82772E-01 -4.89556E+01 -4.25224E+01
 7.31982E-01  5.31843E-01 -4.78779E+01 -4.17063E+01
 7.31982E-01  5.81234E-01 -4.67002E+01 -4.08184E+01
 7.31982E-01  6.31008E-01 -4.54235E+01 -3.98069E+01
 7.31982E-01  6.81232E-01 -4.40480E+01 -3.87115E+01
 7.31982E-01  7.31982E-01 -4.25703E+01 -3.76032E+01
 7.31982E-01  7.83341E-01 -4.09796E+01 -3.64582E+01
 7.31982E-01  8.35398E-01 -3.92512E+01 -3.51681E+01
 7.31982E-01  8.88249E-01 -3.73355E+01 -3.36415E+01
 7.31982E-01  9.42001E-01 -3.51430E+01 -3.18186E+01
 7.31982E-01  9.96767E-01 -3.25268E+01 -2.95830E+01
 7.31982E-01  1.05267E+00 -2.92756E+01 -2.67298E+01
 7.31982E-01  1.10984E+00 -2.51571E+01 -2.30239E+01
 7.31982E-01  1.16843E+00 -2.00757E+01 -1.83352E+01
 7.31982E-01  1.22859E+00 -1.43299E+01 -1.29149E+01
 7.31982E-01  1.29049E+00 -8.71621E+00 -7.56468E+00
 7.31982E-01  1.35431E+00 -4.21195E+00 -3.30519E+00
 7.31982E-01  1.42024E+00 -1.43804E+00 -7.71634E-01
 7.31982E-01  1.48849E+00 -2.84549E-01  1.61629E-01
 7.31982E-01  1.55929E+00 -2.35850E-02  2.36551E-01
 7.31982E-01  1.63288E+00 -5.17746E-04  1.18695E-01
 7.31982E-01  1.70951E+00 -1.47874E-06  2.86599E-02
 7.31982E-01  1.78947E+00 -3.21798E-10 -1.31347E-02
 7.31982E-01  1.87304E+00  1.90020E-12 -2.18269E-02
 7.31982E-01  1.96053E+00  0.00000E+00 -1.89310E-02
 7.31982E-01  2.05229E+00  0.00000E+00 -1.29349E-02
 7.31982E-01  2.14865E+00  0.00000E+00 -7.64886E-03
 7.31982E-01  2.24997E+00  0.00000E+00 -4.00732E-03
 7.31982E-01  2.35664E+00  0.00000E+00 -1.88093E-03
 7.31982E-01  2.46905E+00  0.00000E+00 -7.84578E-04

 7.83341E-01  0.00000E+00 -5.14730E+01 -4.41514E+01
 7.83341E-01  4.80602E-02 -5.14264E+01 -4.41804E+01
 7.83341E-01  9.61235E-02 -5.12870E+01 -4.40010E+01
 7.83341E-01  1.44198E-01 -5.10548E+01 -4.37478E+01
 7.83341E-01  1.92295E-01 -5.07297E+01 -4.34827E+01
 7.83341E-01  2.40435E-01 -5.03116E+01 -4.31712E+01
 7.83341E-01  2.88641E-01 -4.98003E+01 -4.28151E+01
 7.83341E-01  3.36940E-01 -4.91956E+01 -4.24199E+01
 7.83341E-01  3.85368E-01 -4.84974E+01 -4.19645E+01
 7.83341E-01  4.33964E-01 -4.77055E+01 -4.14309E+01
 7.83341E-01  4.82772E-01 -4.68198E+01 -4.08254E+01
 7.83341E-01  5.31843E-01 -4.58405E+01 -4.01510E+01
 7.83341E-01  5.81234E-01 -4.47680E+01 -3.93770E+01
 7.83341E-01  6.31008E-01 -4.36019E+01 -3.84737E+01
 7.83341E-01  6.81232E-01 -4.23408E+01 -3.74803E+01
 7.83341E-01  7.31982E-01 -4.09796E+01 -3.64582E+01
 7.83341E-01  7.83341E-01 -3.95062E+01 -3.53819E+01
 7.83341E-01  8.35398E-01 -3.78946E+01 -3.41481E+01
 7.83341E-01  8.88249E-01 -3.60954E+01 -3.26768E+01
 7.83341E-01  9.42001E-01 -3.40204E+01 -3.09300E+01
 7.83341E-01  9.96767E-01 -3.15259E+01 -2.88033E+01
 7.83341E-01  1.05267E+00 -2.84060E+01 -2.60640E+01
 7.83341E-01  1.10984E+00 -2.44344E+01 -2.24474E+01
 7.83341E-01  1.16843E+00 -1.95172E+01 -1.78515E+01
 7.83341E-01  1.22859E+00 -1.39436E+01 -1.25702E+01
 7.83341E-01  1.29049E+00 -8.48821E+00 -7.38785E+00
 7.83341E-01  1.35431E+00 -4.10459E+00 -3.27056E+00
 7.83341E-01  1.42024E+00 -1.40203E+00 -8.12457E-01
 7.83341E-01  1.48849E+00 -2.77464E-01  1.31409E-01
 7.83341E-01  1.55929E+00 -2.29918E-02  2.62833E-01
 7.83341E-01  1.63288E+00 -5.04299E-04  1.62755E-01
 7.83341E-01  1.70951E+00 -1.43779E-06  4.53290E-02
 7.83341E-01  1.78947E+00 -3.14365E-10 -1.20544E-02
 7.83341E-01  1.87304E+00  1.22393E-12 -1.95113E-02
 7.83341E-01  1.96053E+00  0.00000E+00 -1.85218E-02
 7.83341E-01  2.05229E+00  0.00000E+00 -1.46116E-02
 7.83341E-01  2.14865E+00  0.00000E+00 -8.28173E-03
 7.83341E-01  2.24997E+00  0.00000E+00 -4.15514E-03
 7.83341E-01  2.35664E+00  0.00000E+00 -2.06448E-03
 7.83341E-01  2.46905E+00  0.00000E+00 -7.96296E-04

 8.35398E-01  0.00000E+00 -4.87901E+01 -4.13685E+01
 8.35398E-01  4.80602E-02 -4.87478E+01 -4.13926E+01
 8.35398E-01  9.61235E-02 -4.86213E+01 -4.12755E+01
 8.35398E-01  1.44198E-01 -4.84107E+01 -4.10942E+01
 8.35398E-01  1.92295E-01 -4.81160E+01 -4.09214E+01
 8.35398E-01  2.40435E-01 -4.77370E+01 -4.07829E+01
 8.35398E-01  2.88641E-01 -4.72738E+01 -4.06092E+01
 8.35398E-01  3.36940E-01 -4.67260E+01 -4.03287E+01
 8.35398E-01  3.85368E-01 -4.60934E+01 -3.99559E+01
 8.35398E-01  4.33964E-01 -4.53759E+01 -3.95154E+01
 8.35398E-01  4.82772E-01 -4.45731E+01 -3.90118E+01
 8.35398E-01  5.31843E-01 -4.36848E+01 -3.84402E+01
 8.35398E-01  5.81234E-01 -4.27106E+01 -3.77742E+01
 8.35398E-01  6.31008E-01 -4.16493E+01 -3.69884E+01
 8.35398E-01  6.81232E-01 -4.04983E+01 -3.61067E+01
 8.35398E-01  7.31982E-01 -3.92512E+01 -3.51681E+01
 8.35398E-01  7.83341E-01 -3.78946E+01 -3.41481E+01
 8.35398E-01  8.35398E-01 -3.64019E+01 -3.29635E+01
 8.35398E-01  8.88249E-01 -3.47234E+01 -3.15513E+01
 8.35398E-01  9.42001E-01 -3.27725E+01 -2.98840E+01
 8.35398E-01  9.96767E-01 -3.04090E+01 -2.78634E+01
 8.35398E-01  1.05267E+00 -2.74326E+01 -2.52460E+01
 8.35398E-01  1.10984E+00 -2.36234E+01 -2.17559E+01
 8.35398E-01  1.16843E+00 -1.88894E+01 -1.73011E+01
 8.35398E-01  1.22859E+00 -1.35089E+01 -1.21841E+01
 8.35398E-01  1.29049E+00 -8.23140E+00 -7.17037E+00
 8.35398E-01  1.35431E+00 -3.98358E+00 -3.19512E+00
 8.35398E-01  1.42024E+00 -1.36141E+00 -8.23933E-01
 8.35398E-01  1.48849E+00 -2.69464E-01  1.06031E-01
 8.35398E-01  1.55929E+00 -2.23210E-02  2.66503E-01
 8.35398E-01  1.63288E+00 -4.89071E-04  1.77122E-01
 8.35398E-01  1.70951E+00 -1.39133E-06  4.47389E-02
 8.35398E-01  1.78947E+00 -3.05654E-10 -1.88493E-02
 8.35398E-01  1.87304E+00  9.10196E-13 -2.18974E-02
 8.35398E-01  1.96053E+00  0.00000E+00 -1.96387E-02
 8.35398E-01  2.05229E+00  0.00000E+00 -1.59316E-02
 8.35398E-01  2.14865E+00  0.00000E+00 -8.78752E-03
 8.35398E-01  2.24997E+00  0.00000E+00 -4.32465E-03
 8.35398E-01  2.35664E+00  0.00000E+00 -2.21816E-03
 8.35398E-01  2.46905E+00  0.00000E+00 -8.39859E-04

 8.88249E-01  0.00000E+00 -4.59773E+01 -3.85617E+01
 8.88249E-01  4.80602E-02 -4.59389E+01 -3.84950E+01
 8.88249E-01  9.61235E-02 -4.58241E+01 -3.84722E+01
 8.88249E-01  1.44198E-01 -4.56333E+01 -3.84658E+01
 8.88249E-01  1.92295E-01 -4.53664E+01 -3.84419E+01
 8.88249E-01  2.40435E-01 -4.50234E+01 -3.83899E+01
 8.88249E-01  2.88641E-01 -4.46042E+01 -3.83035E+01
 8.88249E-01  3.36940E-01 -4.41087E+01 -3.81647E+01
 8.88249E-01  3.85368E-01 -4.35367E+01 -3.79135E+01
 8.88249E-01  4.33964E-01 -4.28880E+01 -3.75133E+01
 8.88249E-01  4.82772E-01 -4.21622E+01 -3.70238E+01
 8.88249E-01  5.31843E-01 -4.13588E+01 -3.65030E+01
 8.88249E-01  5.81234E-01 -4.04772E+01 -3.59280E+01
 8.88249E-01  6.31008E-01 -3.95157E+01 -3.52601E+01
 8.88249E-01  6.81232E-01 -3.84708E+01 -3.44956E+01
 8.88249E-01  7.31982E-01 -3.73355E+01 -3.36415E+01
 8.88249E-01  7.83341E-01 -3.60954E+01 -3.26768E+01
 8.88249E-01  8.35398E-01 -3.47234E+01 -3.15513E+01
 8.88249E-01  8.88249E-01 -3.31703E+01 -3.02188E+01
 8.88249E-01  9.42001E-01 -3.13512E+01 -2.86407E+01
 8.88249E-01  9.96767E-01 -2.91299E+01 -2.67154E+01
 8.88249E-01  1.05267E+00 -2.63127E+01 -2.42260E+01
 8.88249E-01  1.10984E+00 -2.26868E+01 -2.09236E+01
 8.88249E-01  1.16843E+00 -1.81620E+01 -1.66913E+01
 8.88249E-01  1.22859E+00 -1.30038E+01 -1.17735E+01
 8.88249E-01  1.29049E+00 -7.93243E+00 -6.91452E+00
 8.88249E-01  1.35431E+00 -3.84245E+00 -3.06485E+00
 8.88249E-01  1.42024E+00 -1.31396E+00 -7.87106E-01
 8.88249E-01  1.48849E+00 -2.60108E-01  9.52270E-02
 8.88249E-01  1.55929E+00 -2.15360E-02  2.40982E-01
 8.88249E-01  1.63288E+00 -4.71255E-04  1.49868E-01
 8.88249E-01  1.70951E+00 -1.33705E-06  2.18834E-02
 8.88249E-01  1.78947E+00 -2.94328E-10 -3.31704E-02
 8.88249E-01  1.87304E+00  1.62407E-12 -2.77548E-02
 8.88249E-01  1.96053E+00  0.00000E+00 -2.15955E-02
 8.88249E-01  2.05229E+00  0.00000E+00 -1.67755E-02
 8.88249E-01  2.14865E+00  0.00000E+00 -9.15940E-03
 8.88249E-01  2.24997E+00  0.00000E+00 -4.49076E-03
 8.88249E-01  2.35664E+00  0.00000E+00 -2.31681E-03
 8.88249E-01  2.46905E+00  0.00000E+00 -9.15893E-04

 9.42001E-01  0.00000E+00 -4.29199E+01 -3.57835E+01
 9.42001E-01  4.80602E-02 -4.28852E+01 -3.56617E+01
 9.42001E-01  9.61235E-02 -4.27817E+01 -3.57231E+01
 9.42001E-01  1.44198E-01 -4.26097E+01 -3.58403E+01
 9.42001E-01  1.92295E-01 -4.23692E+01 -3.59086E+01
 9.42001E-01  2.40435E-01 -4.20604E+01 -3.59183E+01
 9.42001E-01  2.88641E-01 -4.16831E+01 -3.58922E+01
 9.42001E-01  3.36940E-01 -4.12373E+01 -3.58328E+01
 9.42001E-01  3.85368E-01 -4.07230E+01 -3.56474E+01
 9.42001E-01  4.33964E-01 -4.01398E+01 -3.52754E+01
 9.42001E-01  4.82772E-01 -3.94875E+01 -3.48091E+01
 9.42001E-01  5.31843E-01 -3.87656E+01 -3.43407E+01
 9.42001E-01  5.81234E-01 -3.79731E+01 -3.38433E+01
 9.42001E-01  6.31008E-01 -3.71083E+01 -3.32645E+01
 9.42001E-01  6.81232E-01 -3.61675E+01 -3.25903E+01
 9.42001E-01  7.31982E-01 -3.51430E+01 -3.18186E+01
 9.42001E-01  7.83341E-01 -3.40204E+01 -3.09300E+01
 9.42001E-01  8.35398E-01 -3.27725E+01 -2.98840E+01
 9.42001E-01  8.88249E-01 -3.13512E+01 -2.86407E+01
 9.42001E-01  9.42001E-01 -2.96742E+01 -2.71620E+01
 9.42001E-01  9.96767E-01 -2.76105E+01 -2.53524E+01
 9.42001E-01  1.05267E+00 -2.49743E+01 -2.30164E+01
 9.42001E-01  1.10984E+00 -2.15614E+01 -1.99259E+01
 9.42001E-01  1.16843E+00 -1.72838E+01 -1.59421E+01
 9.42001E-01  1.22859E+00 -1.23914E+01 -1.12564E+01
 9.42001E-01  1.29049E+00 -7.56847E+00 -6.58773E+00
 9.42001E-01  1.35431E+00 -3.67006E+00 -2.89230E+00
 9.42001E-01  1.42024E+00 -1.25586E+00 -7.26006E-01
 9.42001E-01  1.48849E+00 -2.48639E-01  9.70625E-02
 9.42001E-01  1.55929E+00 -2.05741E-02  2.18452E-01
 9.42001E-01  1.63288E+00 -4.49484E-04  1.18992E-01
 9.42001E-01  1.70951E+00 -1.27111E-06 -5.46320E-03
 9.42001E-01  1.78947E+00 -2.82815E-10 -4.56041E-02
 9.42001E-01  1.87304E+00  1.74087E-12 -2.58929E-02
 9.42001E-01  1.96053E+00  0.00000E+00 -1.95614E-02
 9.42001E-01  2.05229E+00  0.00000E+00 -1.80810E-02
 9.42001E-01  2.14865E+00  0.00000E+00 -9.60925E-03
 9.42001E-01  2.24997E+00  0.00000E+00 -4.52569E-03
 9.42001E-01  2.35664E+00  0.00000E+00 -2.50617E-03
 9.42001E-01  2.46905E+00  0.00000E+00 -9.63680E-04

 9.96767E-01  0.00000E+00 -3.94350E+01 -3.29721E+01
 9.96767E-01  4.80602E-02 -3.94040E+01 -3.29168E+01
 9.96767E-01  9.61235E-02 -3.93117E+01 -3.30144E+01
 9.96767E-01  1.44198E-01 -3.91586E+01 -3.30896E+01
 9.96767E-01  1.92295E-01 -3.89447E+01 -3.31134E+01
 9.96767E-01  2.40435E-01 -3.86700E+01 -3.32019E+01
 9.96767E-01  2.88641E-01 -3.83346E+01 -3.32571E+01
 9.96767E-01  3.36940E-01 -3.79385E+01 -3.31573E+01
 9.96767E-01  3.85368E-01 -3.74816E+01 -3.29220E+01
 9.96767E-01  4.33964E-01 -3.69637E+01 -3.25985E+01
 9.96767E-01  4.82772E-01 -3.63847E+01 -3.22338E+01
 9.96767E-01  5.31843E-01 -3.57441E+01 -3.18573E+01
 9.96767E-01  5.81234E-01 -3.50410E+01 -3.14290E+01
 9.96767E-01  6.31008E-01 -3.42735E+01 -3.08982E+01
 9.96767E-01  6.81232E-01 -3.34380E+01 -3.02735E+01
 9.96767E-01  7.31982E-01 -3.25268E+01 -2.95830E+01
 9.96767E-01  7.83341E-01 -3.15259E+01 -2.88033E+01
 9.96767E-01  8.35398E-01 -3.04090E+01 -2.78634E+01
 9.96767E-01  8.88249E-01 -2.91299E+01 -2.67154E+01
 9.96767E-01  9.42001E-01 -2.76105E+01 -2.53524E+01
 9.96767E-01  9.96767E-01 -2.57268E+01 -2.37045E+01
 9.96767E-01  1.05267E+00 -2.33034E+01 -2.15637E+01
 9.96767E-01  1.10984E+00 -2.01473E+01 -1.86850E+01
 9.96767E-01  1.16843E+00 -1.61735E+01 -1.49433E+01
 9.96767E-01  1.22859E+00 -1.16125E+01 -1.05377E+01
 9.96767E-01  1.29049E+00 -7.10286E+00 -6.15139E+00
 9.96767E-01  1.35431E+00 -3.44842E+00 -2.68678E+00
 9.96767E-01  1.42024E+00 -1.18090E+00 -6.63814E-01
 9.96767E-01  1.48849E+00 -2.33826E-01  1.05251E-01
 9.96767E-01  1.55929E+00 -1.93342E-02  2.20790E-01
 9.96767E-01  1.63288E+00 -4.21578E-04  1.14110E-01
 9.96767E-01  1.70951E+00 -1.18750E-06 -2.11062E-02
 9.96767E-01  1.78947E+00 -2.67093E-10 -4.92619E-02
 9.96767E-01  1.87304E+00  1.43465E-12 -1.17856E-02
 9.96767E-01  1.96053E+00  0.00000E+00 -1.22608E-02
 9.96767E-01  2.05229E+00  0.00000E+00 -2.06101E-02
 9.96767E-01  2.14865E+00  0.00000E+00 -1.03818E-02
 9.96767E-01  2.24997E+00  0.00000E+00 -4.44000E-03
 9.96767E-01  2.35664E+00  0.00000E+00 -2.86732E-03
 9.96767E-01  2.46905E+00  0.00000E+00 -9.54240E-04

 1.05267E+00  0.00000E+00 -3.52643E+01 -2.97840E+01
 1.05267E+00  4.80602E-02 -3.52373E+01 -2.98239E+01
 1.05267E+00  9.61235E-02 -3.51571E+01 -2.99082E+01
 1.05267E+00  1.44198E-01 -3.50241E+01 -2.98701E+01
 1.05267E+00  1.92295E-01 -3.48384E+01 -2.97920E+01
 1.05267E+00  2.40435E-01 -3.45999E+01 -2.99113E+01
 1.05267E+00  2.88641E-01 -3.43089E+01 -3.00078E+01
 1.05267E+00  3.36940E-01 -3.39652E+01 -2.98371E+01
 1.05267E+00  3.85368E-01 -3.35690E+01 -2.95385E+01
 1.05267E+00  4.33964E-01 -3.31200E+01 -2.92698E+01
 1.05267E+00  4.82772E-01 -3.26183E+01 -2.90150E+01
 1.05267E+00  5.31843E-01 -3.20633E+01 -2.87268E+01
 1.05267E+00  5.81234E-01 -3.14543E+01 -2.83626E+01
 1.05267E+00  6.31008E-01 -3.07896E+01 -2.78885E+01
 1.05267E+00  6.81232E-01 -3.00657E+01 -2.73296E+01
 1.05267E+00  7.31982E-01 -2.92756E+01 -2.67298E+01
 1.05267E+00  7.83341E-01 -2.84060E+01 -2.60640E+01
 1.05267E+00  8.35398E-01 -2.74326E+01 -2.52460E+01
 1.05267E+00  8.88249E-01 -2.63127E+01 -2.42260E+01
 1.05267E+00  9.42001E-01 -2.49743E+01 -2.30164E+01
 1.05267E+00  9.96767E-01 -2.33034E+01 -2.15637E+01
 1.05267E+00  1.05267E+00 -2.11389E+01 -1.96481E+01
 1.05267E+00  1.10984E+00 -1.83032E+01 -1.70142E+01
 1.05267E+00  1.16843E+00 -1.47158E+01 -1.35737E+01
 1.05267E+00  1.22859E+00 -1.05827E+01 -9.55662E+00
 1.05267E+00  1.29049E+00 -6.48291E+00 -5.58504E+00
 1.05267E+00  1.35431E+00 -3.15150E+00 -2.44835E+00
 1.05267E+00  1.42024E+00 -1.08009E+00 -6.08360E-01
 1.05267E+00  1.48849E+00 -2.13885E-01  1.02264E-01
 1.05267E+00  1.55929E+00 -1.76699E-02  2.19770E-01
 1.05267E+00  1.63288E+00 -3.84423E-04  1.16868E-01
 1.05267E+00  1.70951E+00 -1.07787E-06 -2.35611E-02
 1.05267E+00  1.78947E+00 -2.43989E-10 -4.96881E-02
 1.05267E+00  1.87304E+00  5.08480E-13 -7.30752E-03
 1.05267E+00  1.96053E+00  0.00000E+00 -1.19621E-02
 1.05267E+00  2.05229E+00  0.00000E+00 -2.40864E-02
 1.05267E+00  2.14865E+00  0.00000E+00 -1.17267E-02
 1.05267E+00  2.24997E+00  0.00000E+00 -4.74375E-03
 1.05267E+00  2.35664E+00  0.00000E+00 -3.19725E-03
 1.05267E+00  2.46905E+00  0.00000E+00 -9.89515E-04

 1.10984E+00  0.00000E+00 -3.01286E+01 -2.58001E+01
 1.10984E+00  4.80602E-02 -3.01062E+01 -2.58480E+01
 1.10984E+00  9.61235E-02 -3.00394E+01 -2.58792E+01
 1.10984E+00  1.44198E-01 -2.99289E+01 -2.57836E+01
 1.10984E+00  1.92295E-01 -2.97745E+01 -2.56510E+01
 1.10984E+00  2.40435E-01 -2.95764E+01 -2.56823E+01
 1.10984E+00  2.88641E-01 -2.93345E+01 -2.57104E+01
 1.10984E+00  3.36940E-01 -2.90490E+01 -2.55450E+01
 1.10984E+00  3.85368E-01 -2.87199E+01 -2.52901E+01
 1.10984E+00  4.33964E-01 -2.83471E+01 -2.50623E+01
 1.10984E+00  4.82772E-01 -2.79305E+01 -2.48406E+01
 1.10984E+00  5.31843E-01 -2.74700E+01 -2.45851E+01
 1.10984E+00  5.81234E-01 -2.69647E+01 -2.42830E+01
 1.10984E+00  6.31008E-01 -2.64134E+01 -2.39279E+01
 1.10984E+00  6.81232E-01 -2.58128E+01 -2.35118E+01
 1.10984E+00  7.31982E-01 -2.51571E+01 -2.30239E+01
 1.10984E+00  7.83341E-01 -2.44344E+01 -2.24474E+01
 1.10984E+00  8.35398E-01 -2.36234E+01 -2.17559E+01
 1.10984E+00  8.88249E-01 -2.26868E+01 -2.09236E+01
 1.10984E+00  9.42001E-01 -2.15614E+01 -1.99259E+01
 1.10984E+00  9.96767E-01 -2.01473E+01 -1.86850E+01
 1.10984E+00  1.05267E+00 -1.83032E+01 -1.70142E+01
 1.10984E+00  1.10984E+00 -1.58726E+01 -1.47052E+01
 1.10984E+00  1.16843E+00 -1.27821E+01 -1.17080E+01
 1.10984E+00  1.22859E+00 -9.20702E+00 -8.25281E+00
 1.10984E+00  1.29049E+00 -5.64892E+00 -4.86053E+00
 1.10984E+00  1.35431E+00 -2.74958E+00 -2.16456E+00
 1.10984E+00  1.42024E+00 -9.43082E-01 -5.58022E-01
 1.10984E+00  1.48849E+00 -1.86766E-01  7.29638E-02
 1.10984E+00  1.55929E+00 -1.54144E-02  1.82700E-01
 1.10984E+00  1.63288E+00 -3.34517E-04  1.02314E-01
 1.10984E+00  1.70951E+00 -9.33132E-07 -1.55545E-02
 1.10984E+00  1.78947E+00 -2.13245E-10 -5.42672E-02
 1.10984E+00  1.87304E+00  6.36302E-13 -3.49525E-02
 1.10984E+00  1.96053E+00  0.00000E+00 -3.08448E-02
 1.10984E+00  2.05229E+00  0.00000E+00 -2.79644E-02
 1.10984E+00  2.14865E+00  0.00000E+00 -1.38242E-02
 1.10984E+00  2.24997E+00  0.00000E+00 -5.94214E-03
 1.10984E+00  2.35664E+00  0.00000E+00 -3.27285E-03
 1.10984E+00  2.46905E+00  0.00000E+00 -1.17708E-03

 1.16843E+00  0.00000E+00 -2.39165E+01 -2.07420E+01
 1.16843E+00  4.80602E-02 -2.38992E+01 -2.07406E+01
 1.16843E+00  9.61235E-02 -2.38476E+01 -2.07135E+01
 1.16843E+00  1.44198E-01 -2.37622E+01 -2.06209E+01
 1.16843E+00  1.92295E-01 -2.36428E+01 -2.04885E+01
 1.16843E+00  2.40435E-01 -2.34896E+01 -2.03866E+01
 1.16843E+00  2.88641E-01 -2.33026E+01 -2.02988E+01
 1.16843E+00  3.36940E-01 -2.30819E+01 -2.01890E+01
 1.16843E+00  3.85368E-01 -2.28274E+01 -2.00434E+01
 1.16843E+00  4.33964E-01 -2.25393E+01 -1.98563E+01
 1.16843E+00  4.82772E-01 -2.22174E+01 -1.96326E+01
 1.16843E+00  5.31843E-01 -2.18616E+01 -1.93842E+01
 1.16843E+00  5.81234E-01 -2.14714E+01 -1.91425E+01
 1.16843E+00  6.31008E-01 -2.10457E+01 -1.89318E+01
 1.16843E+00  6.81232E-01 -2.05820E+01 -1.86933E+01
 1.16843E+00  7.31982E-01 -2.00757E+01 -1.83352E+01
 1.16843E+00  7.83341E-01 -1.95172E+01 -1.78515E+01
 1.16843E+00  8.35398E-01 -1.88894E+01 -1.73011E+01
 1.16843E+00  8.88249E-01 -1.81620E+01 -1.66913E+01
 1.16843E+00  9.42001E-01 -1.72838E+01 -1.59421E+01
 1.16843E+00  9.96767E-01 -1.61735E+01 -1.49433E+01
 1.16843E+00  1.05267E+00 -1.47158E+01 -1.35737E+01
 1.16843E+00  1.10984E+00 -1.27821E+01 -1.17080E+01
 1.16843E+00  1.16843E+00 -1.03100E+01 -9.31743E+00
 1.16843E+00  1.22859E+00 -7.43788E+00 -6.58550E+00
 1.16843E+00  1.29049E+00 -4.56981E+00 -3.91004E+00
 1.16843E+00  1.35431E+00 -2.22679E+00 -1.76699E+00
 1.16843E+00  1.42024E+00 -7.64278E-01 -4.71330E-01
 1.16843E+00  1.48849E+00 -1.51356E-01  4.16448E-02
 1.16843E+00  1.55929E+00 -1.24789E-02  1.31598E-01
 1.16843E+00  1.63288E+00 -2.70097E-04  7.82348E-02
 1.16843E+00  1.70951E+00 -7.49300E-07 -7.83156E-03
 1.16843E+00  1.78947E+00 -1.72918E-10 -6.23356E-02
 1.16843E+00  1.87304E+00  2.58470E-13 -7.33112E-02
 1.16843E+00  1.96053E+00  0.00000E+00 -5.53599E-02
 1.16843E+00  2.05229E+00  0.00000E+00 -3.15202E-02
 1.16843E+00  2.14865E+00  0.00000E+00 -1.62598E-02
 1.16843E+00  2.24997E+00  0.00000E+00 -7.54918E-03
 1.16843E+00  2.35664E+00  0.00000E+00 -3.23849E-03
 1.16843E+00  2.46905E+00  0.00000E+00 -1.42681E-03

 1.22859E+00  0.00000E+00 -1.69878E+01 -1.47880E+01
 1.22859E+00  4.80602E-02 -1.69758E+01 -1.47700E+01
 1.22859E+00  9.61235E-02 -1.69402E+01 -1.47228E+01
 1.22859E+00  1.44198E-01 -1.68810E+01 -1.46462E+01
 1.22859E+00  1.92295E-01 -1.67984E+01 -1.45341E+01
 1.22859E+00  2.40435E-01 -1.66923E+01 -1.43845E+01
 1.22859E+00  2.88641E-01 -1.65628E+01 -1.42466E+01
 1.22859E+00  3.36940E-01 -1.64100E+01 -1.41595E+01
 1.22859E+00  3.85368E-01 -1.62338E+01 -1.40776E+01
 1.22859E+00  4.33964E-01 -1.60343E+01 -1.39528E+01
 1.22859E+00  4.82772E-01 -1.58114E+01 -1.37796E+01
 1.22859E+00  5.31843E-01 -1.55652E+01 -1.35707E+01
 1.22859E+00  5.81234E-01 -1.52952E+01 -1.33813E+01
 1.22859E+00  6.31008E-01 -1.50007E+01 -1.32610E+01
 1.22859E+00  6.81232E-01 -1.46801E+01 -1.31429E+01
 1.22859E+00  7.31982E-01 -1.43299E+01 -1.29149E+01
 1.22859E+00  7.83341E-01 -1.39436E+01 -1.25702E+01
 1.22859E+00  8.35398E-01 -1.35089E+01 -1.21841E+01
 1.22859E+00  8.88249E-01 -1.30038E+01 -1.17735E+01
 1.22859E+00  9.42001E-01 -1.23914E+01 -1.12564E+01
 1.22859E+00  9.96767E-01 -1.16125E+01 -1.05377E+01
 1.22859E+00  1.05267E+00 -1.05827E+01 -9.55662E+00
 1.22859E+00  1.10984E+00 -9.20702E+00 -8.25281E+00
 1.22859E+00  1.16843E+00 -7.43788E+00 -6.58550E+00
 1.22859E+00  1.22859E+00 -5.37310E+00 -4.64822E+00
 1.22859E+00  1.29049E+00 -3.30475E+00 -2.72983E+00
 1.22859E+00  1.35431E+00 -1.61160E+00 -1.20506E+00
 1.22859E+00  1.42024E+00 -5.53369E-01 -3.04290E-01
 1.22859E+00  1.48849E+00 -1.09574E-01  4.61736E-02
 1.22859E+00  1.55929E+00 -9.02373E-03  1.09733E-01
 1.22859E+00  1.63288E+00 -1.94769E-04  6.46602E-02
 1.22859E+00  1.70951E+00 -5.37163E-07 -1.47732E-02
 1.22859E+00  1.78947E+00 -1.25892E-10 -7.00812E-02
 1.22859E+00  1.87304E+00  6.11515E-13 -8.34122E-02
 1.22859E+00  1.96053E+00  0.00000E+00 -6.17259E-02
 1.22859E+00  2.05229E+00  0.00000E+00 -3.40812E-02
 1.22859E+00  2.14865E+00  0.00000E+00 -1.84984E-02
 1.22859E+00  2.24997E+00  0.00000E+00 -8.73449E-03
 1.22859E+00  2.35664E+00  0.00000E+00 -3.38876E-03
 1.22859E+00  2.46905E+00  0.00000E+00 -1.57124E-03

 1.29049E+00  0.00000E+00 -1.02861E+01 -8.84368E+00
 1.29049E+00  4.80602E-02 -1.02791E+01 -8.84879E+00
 1.29049E+00  9.61235E-02 -1.02580E+01 -8.81681E+00
 1.29049E+00  1.44198E-01 -1.02231E+01 -8.75362E+00
 1.29049E+00  1.92295E-01 -1.01743E+01 -8.66635E+00
 1.29049E+00  2.40435E-01 -1.01117E+01 -8.55968E+00
 1.29049E+00  2.88641E-01 -1.00351E+01 -8.44746E+00
 1.29049E+00  3.36940E-01 -9.94483E+00 -8.34547E+00
 1.29049E+00  3.85368E-01 -9.84071E+00 -8.26646E+00
 1.29049E+00  4.33964E-01 -9.72280E+00 -8.20822E+00
 1.29049E+00  4.82772E-01 -9.59111E+00 -8.12503E+00
 1.29049E+00  5.31843E-01 -9.44558E+00 -7.98398E+00
 1.29049E+00  5.81234E-01 -9.28606E+00 -7.83735E+00
 1.29049E+00  6.31008E-01 -9.11214E+00 -7.74608E+00
 1.29049E+00  6.81232E-01 -8.92286E+00 -7.67832E+00
 1.29049E+00  7.31982E-01 -8.71621E+00 -7.56468E+00
 1.29049E+00  7.83341E-01 -8.48821E+00 -7.38785E+00
 1.29049E+00  8.35398E-01 -8.23140E+00 -7.17037E+00
 1.29049E+00  8.88249E-01 -7.93243E+00 -6.91452E+00
 1.29049E+00  9.42001E-01 -7.56847E+00 -6.58773E+00
 1.29049E+00  9.96767E-01 -7.10286E+00 -6.15139E+00
 1.29049E+00  1.05267E+00 -6.48291E+00 -5.58504E+00
 1.29049E+00  1.10984E+00 -5.64892E+00 -4.86053E+00
 1.29049E+00  1.16843E+00 -4.56981E+00 -3.91004E+00
 1.29049E+00  1.22859E+00 -3.30475E+00 -2.72983E+00
 1.29049E+00  1.29049E+00 -2.03402E+00 -1.51901E+00
 1.29049E+00  1.35431E+00 -9.92297E-01 -5.88691E-01
 1.29049E+00  1.42024E+00 -3.40761E-01 -9.02781E-02
 1.29049E+00  1.48849E+00 -6.74482E-02  8.37515E-02
 1.29049E+00  1.55929E+00 -5.54639E-03  1.07943E-01
 1.29049E+00  1.63288E+00 -1.19315E-04  4.89205E-02
 1.29049E+00  1.70951E+00 -3.26773E-07 -4.12557E-02
 1.29049E+00  1.78947E+00 -7.69383E-11 -7.88874E-02
 1.29049E+00  1.87304E+00  4.66361E-13 -6.80043E-02
 1.29049E+00  1.96053E+00  0.00000E+00 -5.23091E-02
 1.29049E+00  2.05229E+00  0.00000E+00 -3.72144E-02
 1.29049E+00  2.14865E+00  0.00000E+00 -2.20577E-02
 1.29049E+00  2.24997E+00  0.00000E+00 -1.02177E-02
 1.29049E+00  2.35664E+00  0.00000E+00 -3.74164E-03
 1.29049E+00  2.46905E+00  0.00000E+00 -1.64390E-03

 1.35431E+00  0.00000E+00 -4.95122E+00 -4.11259E+00
 1.35431E+00  4.80602E-02 -4.94792E+00 -4.12821E+00
 1.35431E+00  9.61235E-02 -4.93805E+00 -4.11186E+00
 1.35431E+00  1.44198E-01 -4.92163E+00 -4.06642E+00
 1.35431E+00  1.92295E-01 -4.89866E+00 -4.00798E+00
 1.35431E+00  2.40435E-01 -4.86917E+00 -3.95130E+00
 1.35431E+00  2.88641E-01 -4.83315E+00 -3.87831E+00
 1.35431E+00  3.36940E-01 -4.79063E+00 -3.77867E+00
 1.35431E+00  3.85368E-01 -4.74160E+00 -3.69902E+00
 1.35431E+00  4.33964E-01 -4.68606E+00 -3.66935E+00
 1.35431E+00  4.82772E-01 -4.62403E+00 -3.63498E+00
 1.35431E+00  5.31843E-01 -4.55546E+00 -3.54637E+00
 1.35431E+00  5.81234E-01 -4.48031E+00 -3.43997E+00
 1.35431E+00  6.31008E-01 -4.39839E+00 -3.36709E+00
 1.35431E+00  6.81232E-01 -4.30925E+00 -3.32899E+00
 1.35431E+00  7.31982E-01 -4.21195E+00 -3.30519E+00
 1.35431E+00  7.83341E-01 -4.10459E+00 -3.27056E+00
 1.35431E+00  8.35398E-01 -3.98358E+00 -3.19512E+00
 1.35431E+00  8.88249E-01 -3.84245E+00 -3.06485E+00
 1.35431E+00  9.42001E-01 -3.67006E+00 -2.89230E+00
 1.35431E+00  9.96767E-01 -3.44842E+00 -2.68678E+00
 1.35431E+00  1.05267E+00 -3.15150E+00 -2.44835E+00
 1.35431E+00  1.10984E+00 -2.74958E+00 -2.16456E+00
 1.35431E+00  1.16843E+00 -2.22679E+00 -1.76699E+00
 1.35431E+00  1.22859E+00 -1.61160E+00 -1.20506E+00
 1.35431E+00  1.29049E+00 -9.92297E-01 -5.88691E-01
 1.35431E+00  1.35431E+00 -4.84127E-01 -1.27143E-01
 1.35431E+00  1.42024E+00 -1.66209E-01  8.59460E-02
 1.35431E+00  1.48849E+00 -3.28683E-02  1.22152E-01
 1.35431E+00  1.55929E+00 -2.69647E-03  7.94828E-02
 1.35431E+00  1.63288E+00 -5.77250E-05 -4.20710E-03
 1.35431E+00  1.70951E+00 -1.56517E-07 -8.44285E-02
 1.35431E+00  1.78947E+00 -3.76606E-11 -9.36730E-02
 1.35431E+00  1.87304E+00  4.24671E-13 -6.02730E-02
 1.35431E+00  1.96053E+00  0.00000E+00 -4.86893E-02
 1.35431E+00  2.05229E+00  0.00000E+00 -4.42125E-02
 1.35431E+00  2.14865E+00  0.00000E+00 -2.98886E-02
 1.35431E+00  2.24997E+00  0.00000E+00 -1.38018E-02
 1.35431E+00  2.35664E+00  0.00000E+00 -4.12733E-03
 1.35431E+00  2.46905E+00  0.00000E+00 -1.82512E-03

 1.42024E+00  0.00000E+00 -1.68557E+00 -1.30904E+00
 1.42024E+00  4.80602E-02 -1.68447E+00 -1.31099E+00
 1.42024E+00  9.61235E-02 -1.68118E+00 -1.29770E+00
 1.42024E+00  1.44198E-01 -1.67569E+00 -1.27248E+00
 1.42024E+00  1.92295E-01 -1.66802E+00 -1.24125E+00
 1.42024E+00  2.40435E-01 -1.65816E+00 -1.20641E+00
 1.42024E+00  2.88641E-01 -1.64612E+00 -1.15727E+00
 1.42024E+00  3.36940E-01 -1.63190E+00 -1.08871E+00
 1.42024E+00  3.85368E-01 -1.61550E+00 -1.02594E+00
 1.42024E+00  4.33964E-01 -1.59691E+00 -9.86245E-01
 1.42024E+00  4.82772E-01 -1.57614E+00 -9.44426E-01
 1.42024E+00  5.31843E-01 -1.55318E+00 -8.77796E-01
 1.42024E+00  5.81234E-01 -1.52800E+00 -8.06304E-01
 1.42024E+00  6.31008E-01 -1.50055E+00 -7.58507E-01
 1.42024E+00  6.81232E-01 -1.47067E+00 -7.45971E-01
 1.42024E+00  7.31982E-01 -1.43804E+00 -7.71634E-01
 1.42024E+00  7.83341E-01 -1.40203E+00 -8.12457E-01
 1.42024E+00  8.35398E-01 -1.36141E+00 -8.23933E-01
 1.42024E+00  8.88249E-01 -1.31396E+00 -7.87106E-01
 1.42024E+00  9.42001E-01 -1.25586E+00 -7.26006E-01
 1.42024E+00  9.96767E-01 -1.18090E+00 -6.63814E-01
 1.42024E+00  1.05267E+00 -1.08009E+00 -6.08360E-01
 1.42024E+00  1.10984E+00 -9.43082E-01 -5.58022E-01
 1.42024E+00  1.16843E+00 -7.64278E-01 -4.71330E-01
 1.42024E+00  1.22859E+00 -5.53369E-01 -3.04290E-01
 1.42024E+00  1.29049E+00 -3.40761E-01 -9.02781E-02
 1.42024E+00  1.35431E+00 -1.66209E-01  8.59460E-02
 1.42024E+00  1.42024E+00 -5.70156E-02  1.63800E-01
 1.42024E+00  1.48849E+00 -1.12536E-02  1.25624E-01
 1.42024E+00  1.55929E+00 -9.19419E-04  1.64859E-02
 1.42024E+00  1.63288E+00 -1.95259E-05 -8.10393E-02
 1.42024E+00  1.70951E+00 -5.20882E-08 -1.25643E-01
 1.42024E+00  1.78947E+00 -1.31515E-11 -1.11436E-01
 1.42024E+00  1.87304E+00 -1.11837E-13 -7.50138E-02
 1.42024E+00  1.96053E+00  0.00000E+00 -6.26491E-02
 1.42024E+00  2.05229E+00  0.00000E+00 -5.74661E-02
 1.42024E+00  2.14865E+00  0.00000E+00 -4.14025E-02
 1.42024E+00  2.24997E+00  0.00000E+00 -1.91035E-02
 1.42024E+00  2.35664E+00  0.00000E+00 -4.70735E-03
 1.42024E+00  2.46905E+00  0.00000E+00 -2.18624E-03

 1.48849E+00  0.00000E+00 -3.33027E-01 -2.36957E-01
 1.48849E+00  4.80602E-02 -3.32813E-01 -2.30916E-01
 1.48849E+00  9.61235E-02 -3.32172E-01 -2.18789E-01
 1.48849E+00  1.44198E-01 -3.31102E-01 -2.05819E-01
 1.48849E+00  1.92295E-01 -3.29606E-01 -1.90711E-01
 1.48849E+00  2.40435E-01 -3.27682E-01 -1.66458E-01
 1.48849E+00  2.88641E-01 -3.25332E-01 -1.33424E-01
 1.48849E+00  3.36940E-01 -3.22553E-01 -9.43713E-02
 1.48849E+00  3.85368E-01 -3.19347E-01 -5.21994E-02
 1.48849E+00  4.33964E-01 -3.15711E-01 -8.16161E-03
 1.48849E+00  4.82772E-01 -3.11646E-01  4.15572E-02
 1.48849E+00  5.31843E-01 -3.07148E-01  9.81235E-02
 1.48849E+00  5.81234E-01 -3.02213E-01  1.48252E-01
 1.48849E+00  6.31008E-01 -2.96827E-01  1.76558E-01
 1.48849E+00  6.81232E-01 -2.90960E-01  1.80105E-01
 1.48849E+00  7.31982E-01 -2.84549E-01  1.61629E-01
 1.48849E+00  7.83341E-01 -2.77464E-01  1.31409E-01
 1.48849E+00  8.35398E-01 -2.69464E-01  1.06031E-01
 1.48849E+00  8.88249E-01 -2.60108E-01  9.52270E-02
 1.48849E+00  9.42001E-01 -2.48639E-01  9.70625E-02
 1.48849E+00  9.96767E-01 -2.33826E-01  1.05251E-01
 1.48849E+00  1.05267E+00 -2.13885E-01  1.02264E-01
 1.48849E+00  1.10984E+00 -1.86766E-01  7.29638E-02
 1.48849E+00  1.16843E+00 -1.51356E-01  4.16448E-02
 1.48849E+00  1.22859E+00 -1.09574E-01  4.61736E-02
 1.48849E+00  1.29049E+00 -6.74482E-02  8.37515E-02
 1.48849E+00  1.35431E+00 -3.28683E-02  1.22152E-01
 1.48849E+00  1.42024E+00 -1.12536E-02  1.25624E-01
 1.48849E+00  1.48849E+00 -2.21294E-03  6.03282E-02
 1.48849E+00  1.55929E+00 -1.79475E-04 -4.86472E-02
 1.48849E+00  1.63288E+00 -3.76022E-06 -1.19486E-01
 1.48849E+00  1.70951E+00 -9.75647E-09 -1.31982E-01
 1.48849E+00  1.78947E+00 -2.12179E-12 -1.21672E-01
 1.48849E+00  1.87304E+00  5.37185E-13 -1.07337E-01
 1.48849E+00  1.96053E+00  0.00000E+00 -9.50489E-02
 1.48849E+00  2.05229E+00  0.00000E+00 -7.81318E-02
 1.48849E+00  2.14865E+00  0.00000E+00 -5.24107E-02
 1.48849E+00  2.24997E+00  0.00000E+00 -2.35774E-02
 1.48849E+00  2.35664E+00  0.00000E+00 -6.00207E-03
 1.48849E+00  2.46905E+00  0.00000E+00 -2.68088E-03

 1.55929E+00  0.00000E+00 -2.76134E-02 -4.66126E-02
 1.55929E+00  4.80602E-02 -2.75957E-02 -4.65631E-02
 1.55929E+00  9.61235E-02 -2.75427E-02 -3.90007E-02
 1.55929E+00  1.44198E-01 -2.74544E-02 -2.99452E-02
 1.55929E+00  1.92295E-01 -2.73308E-02 -2.06053E-02
 1.55929E+00  2.40435E-01 -2.71719E-02 -6.74321E-03
 1.55929E+00  2.88641E-01 -2.69775E-02  1.16704E-02
 1.55929E+00  3.36940E-01 -2.67476E-02  3.33209E-02
 1.55929E+00  3.85368E-01 -2.64820E-02  5.69596E-02
 1.55929E+00  4.33964E-01 -2.61807E-02  8.29472E-02
 1.55929E+00  4.82772E-01 -2.58434E-02  1.16454E-01
 1.55929E+00  5.31843E-01 -2.54698E-02  1.59302E-01
 1.55929E+00  5.81234E-01 -2.50593E-02  1.96210E-01
 1.55929E+00  6.31008E-01 -2.46106E-02  2.11427E-01
 1.55929E+00  6.81232E-01 -2.41210E-02  2.17304E-01
 1.55929E+00  7.31982E-01 -2.35850E-02  2.36551E-01
 1.55929E+00  7.83341E-01 -2.29918E-02  2.62833E-01
 1.55929E+00  8.35398E-01 -2.23210E-02  2.66503E-01
 1.55929E+00  8.88249E-01 -2.15360E-02  2.40982E-01
 1.55929E+00  9.42001E-01 -2.05741E-02  2.18452E-01
 1.55929E+00  9.96767E-01 -1.93342E-02  2.20790E-01
 1.55929E+00  1.05267E+00 -1.76699E-02  2.19770E-01
 1.55929E+00  1.10984E+00 -1.54144E-02  1.82700E-01
 1.55929E+00  1.16843E+00 -1.24789E-02  1.31598E-01
 1.55929E+00  1.22859E+00 -9.02373E-03  1.09733E-01
 1.55929E+00  1.29049E+00 -5.54639E-03  1.07943E-01
 1.55929E+00  1.35431E+00 -2.69647E-03  7.94828E-02
 1.55929E+00  1.42024E+00 -9.19419E-04  1.64859E-02
 1.55929E+00  1.48849E+00 -1.79475E-04 -4.86472E-02
 1.55929E+00  1.55929E+00 -1.43596E-05 -9.45114E-02
 1.55929E+00  1.63288E+00 -2.93554E-07 -1.14830E-01
 1.55929E+00  1.70951E+00 -7.22824E-10 -1.19527E-01
 1.55929E+00  1.78947E+00 -5.30014E-14 -1.30177E-01
 1.55929E+00  1.87304E+00 -4.13460E-13 -1.40108E-01
 1.55929E+00  1.96053E+00  0.00000E+00 -1.30424E-01
 1.55929E+00  2.05229E+00  0.00000E+00 -1.00710E-01
 1.55929E+00  2.14865E+00  0.00000E+00 -6.07310E-02
 1.55929E+00  2.24997E+00  0.00000E+00 -2.71976E-02
 1.55929E+00  2.35664E+00  0.00000E+00 -8.71936E-03
 1.55929E+00  2.46905E+00  0.00000E+00 -3.17010E-03

 1.63288E+00  0.00000E+00 -6.08092E-04 -4.94282E-02
 1.63288E+00  4.80602E-02 -6.07694E-04 -5.22611E-02
 1.63288E+00  9.61235E-02 -6.06511E-04 -4.96492E-02
 1.63288E+00  1.44198E-01 -6.04545E-04 -4.42845E-02
 1.63288E+00  1.92295E-01 -6.01794E-04 -3.85909E-02
 1.63288E+00  2.40435E-01 -5.98257E-04 -3.28639E-02
 1.63288E+00  2.88641E-01 -5.93927E-04 -2.52932E-02
 1.63288E+00  3.36940E-01 -5.88803E-04 -1.47322E-02
 1.63288E+00  3.85368E-01 -5.82877E-04 -4.17749E-03
 1.63288E+00  4.33964E-01 -5.76145E-04  5.26068E-03
 1.63288E+00  4.82772E-01 -5.68598E-04  2.06435E-02
 1.63288E+00  5.31843E-01 -5.60224E-04  4.63831E-02
 1.63288E+00  5.81234E-01 -5.51007E-04  6.99637E-02
 1.63288E+00  6.31008E-01 -5.40910E-04  7.84521E-02
 1.63288E+00  6.81232E-01 -5.29866E-04  8.65477E-02
 1.63288E+00  7.31982E-01 -5.17746E-04  1.18695E-01
 1.63288E+00  7.83341E-01 -5.04299E-04  1.62755E-01
 1.63288E+00  8.35398E-01 -4.89071E-04  1.77122E-01
 1.63288E+00  8.88249E-01 -4.71255E-04  1.49868E-01
 1.63288E+00  9.42001E-01 -4.49484E-04  1.18992E-01
 1.63288E+00  9.96767E-01 -4.21578E-04  1.14110E-01
 1.63288E+00  1.05267E+00 -3.84423E-04  1.16868E-01
 1.63288E+00  1.10984E+00 -3.34517E-04  1.02314E-01
 1.63288E+00  1.16843E+00 -2.70097E-04  7.82348E-02
 1.63288E+00  1.22859E+00 -1.94769E-04  6.46602E-02
 1.63288E+00  1.29049E+00 -1.19315E-04  4.89205E-02
 1.63288E+00  1.35431E+00 -5.77250E-05 -4.20710E-03
 1.63288E+00  1.42024E+00 -1.95259E-05 -8.10393E-02
 1.63288E+00  1.48849E+00 -3.76022E-06 -1.19486E-01
 1.63288E+00  1.55929E+00 -2.93554E-07 -1.14830E-01
 1.63288E+00  1.63288E+00 -5.73664E-09 -1.25116E-01
 1.63288E+00  1.70951E+00 -1.30390E-11 -1.54351E-01
 1.63288E+00  1.78947E+00 -9.42827E-13 -1.59399E-01
 1.63288E+00  1.87304E+00 -2.10425E-13 -1.46218E-01
 1.63288E+00  1.96053E+00  0.00000E+00 -1.38192E-01
 1.63288E+00  2.05229E+00  0.00000E+00 -1.13080E-01
 1.63288E+00  2.14865E+00  0.00000E+00 -6.67192E-02
 1.63288E+00  2.24997E+00  0.00000E+00 -3.27527E-02
 1.63288E+00  2.35664E+00  0.00000E+00 -1.36648E-02
 1.63288E+00  2.46905E+00  0.00000E+00 -3.46430E-03

 1.70951E+00  0.00000E+00 -1.74937E-06 -4.57913E-02
 1.70951E+00  4.80602E-02 -1.74870E-06 -4.50134E-02
 1.70951E+00  9.61235E-02 -1.74517E-06 -4.53624E-02
 1.70951E+00  1.44198E-01 -1.73932E-06 -4.46215E-02
 1.70951E+00  1.92295E-01 -1.73115E-06 -4.27381E-02
 1.70951E+00  2.40435E-01 -1.72064E-06 -4.14084E-02
 1.70951E+00  2.88641E-01 -1.70777E-06 -3.94424E-02
 1.70951E+00  3.36940E-01 -1.69252E-06 -3.56009E-02
 1.70951E+00  3.85368E-01 -1.67487E-06 -3.14081E-02
 1.70951E+00  4.33964E-01 -1.65478E-06 -2.77091E-02
 1.70951E+00  4.82772E-01 -1.63221E-06 -2.16476E-02
 1.70951E+00  5.31843E-01 -1.60711E-06 -1.11882E-02
 1.70951E+00  5.81234E-01 -1.57941E-06 -4.47374E-04
 1.70951E+00  6.31008E-01 -1.54896E-06  6.17212E-03
 1.70951E+00  6.81232E-01 -1.51555E-06  1.33197E-02
 1.70951E+00  7.31982E-01 -1.47874E-06  2.86599E-02
 1.70951E+00  7.83341E-01 -1.43779E-06  4.53290E-02
 1.70951E+00  8.35398E-01 -1.39133E-06  4.47389E-02
 1.70951E+00  8.88249E-01 -1.33705E-06  2.18834E-02
 1.70951E+00  9.42001E-01 -1.27111E-06 -5.46320E-03
 1.70951E+00  9.96767E-01 -1.18750E-06 -2.11062E-02
 1.70951E+00  1.05267E+00 -1.07787E-06 -2.35611E-02
 1.70951E+00  1.10984E+00 -9.33131E-07 -1.55545E-02
 1.70951E+00  1.16843E+00 -7.49300E-07 -7.83156E-03
 1.70951E+00  1.22859E+00 -5.37163E-07 -1.47732E-02
 1.70951E+00  1.29049E+00 -3.26774E-07 -4.12557E-02
 1.70951E+00  1.35431E+00 -1.56516E-07 -8.44285E-02
 1.70951E+00  1.42024E+00 -5.20884E-08 -1.25643E-01
 1.70951E+00  1.48849E+00 -9.75651E-09 -1.31982E-01
 1.70951E+00  1.55929E+00 -7.22628E-10 -1.19527E-01
 1.70951E+00  1.63288E+00 -1.30782E-11 -1.54351E-01
 1.70951E+00  1.70951E+00  5.45081E-12 -2.13149E-01
 1.70951E+00  1.78947E+00 -6.63912E-14 -2.00839E-01
 1.70951E+00  1.87304E+00  3.30340E-13 -1.48842E-01
 1.70951E+00  1.96053E+00  0.00000E+00 -1.34212E-01
 1.70951E+00  2.05229E+00  0.00000E+00 -1.16779E-01
 1.70951E+00  2.14865E+00  0.00000E+00 -7.33676E-02
 1.70951E+00  2.24997E+00  0.00000E+00 -4.15101E-02
 1.70951E+00  2.35664E+00  0.00000E+00 -2.00297E-02
 1.70951E+00  2.46905E+00  0.00000E+00 -4.14272E-03

 1.78947E+00  0.00000E+00  1.93020E-10 -3.42334E-02
 1.78947E+00  4.80602E-02 -3.72247E-10 -3.26810E-02
 1.78947E+00  9.61235E-02 -3.76944E-10 -3.32400E-02
 1.78947E+00  1.44198E-01 -3.74377E-10 -3.38824E-02
 1.78947E+00  1.92295E-01 -3.72009E-10 -3.39460E-02
 1.78947E+00  2.40435E-01 -3.70676E-10 -3.42937E-02
 1.78947E+00  2.88641E-01 -3.66027E-10 -3.42070E-02
 1.78947E+00  3.36940E-01 -3.63638E-10 -3.29654E-02
 1.78947E+00  3.85368E-01 -3.58783E-10 -3.14563E-02
 1.78947E+00  4.33964E-01 -3.55833E-10 -3.04127E-02
 1.78947E+00  4.82772E-01 -3.52895E-10 -2.91384E-02
 1.78947E+00  5.31843E-01 -3.47583E-10 -2.68991E-02
 1.78947E+00  5.81234E-01 -3.41752E-10 -2.39079E-02
 1.78947E+00  6.31008E-01 -3.35651E-10 -2.05678E-02
 1.78947E+00  6.81232E-01 -3.29655E-10 -1.69405E-02
 1.78947E+00  7.31982E-01 -3.22119E-10 -1.31347E-02
 1.78947E+00  7.83341E-01 -3.13521E-10 -1.20544E-02
 1.78947E+00  8.35398E-01 -3.05691E-10 -1.88493E-02
 1.78947E+00  8.88249E-01 -2.95115E-10 -3.31704E-02
 1.78947E+00  9.42001E-01 -2.83020E-10 -4.56041E-02
 1.78947E+00  9.96767E-01 -2.66112E-10 -4.92619E-02
 1.78947E+00  1.05267E+00 -2.43553E-10 -4.96881E-02
 1.78947E+00  1.10984E+00 -2.13182E-10 -5.42672E-02
 1.78947E+00  1.16843E+00 -1.73104E-10 -6.23356E-02
 1.78947E+00  1.22859E+00 -1.25155E-10 -7.00812E-02
 1.78947E+00  1.29049E+00 -7.74692E-11 -7.88874E-02
 1.78947E+00  1.35431E+00 -3.71866E-11 -9.36730E-02
 1.78947E+00  1.42024E+00 -1.29148E-11 -1.11436E-01
 1.78947E+00  1.48849E+00 -2.29476E-12 -1.21672E-01
 1.78947E+00  1.55929E+00 -4.14213E-13 -1.30177E-01
 1.78947E+00  1.63288E+00 -8.42518E-13 -1.59399E-01
 1.78947E+00  1.70951E+00 -1.53274E-15 -2.00839E-01
 1.78947E+00  1.78947E+00 -1.54520E-12 -2.19106E-01
 1.78947E+00  1.87304E+00 -2.85539E-13 -2.05642E-01
 1.78947E+00  1.96053E+00  0.00000E+00 -1.69209E-01
 1.78947E+00  2.05229E+00  0.00000E+00 -1.25124E-01
 1.78947E+00  2.14865E+00  0.00000E+00 -8.53590E-02
 1.78947E+00  2.24997E+00  0.00000E+00 -5.30254E-02
 1.78947E+00  2.35664E+00  0.00000E+00 -2.57546E-02
 1.78947E+00  2.46905E+00  0.00000E+00 -6.29410E-03

 1.87304E+00  0.00000E+00  1.41248E-09 -2.36693E-02
 1.87304E+00  4.80602E-02  1.64764E-11 -2.39875E-02
 1.87304E+00  9.61235E-02 -4.27427E-12 -2.36144E-02
 1.87304E+00  1.44198E-01  6.68270E-13 -2.33782E-02
 1.87304E+00  1.92295E-01 -1.16472E-12 -2.36494E-02
 1.87304E+00  2.40435E-01 -2.01044E-12 -2.40927E-02
 1.87304E+00  2.88641E-01  1.01304E-12 -2.40467E-02
 1.87304E+00  3.36940E-01  5.82439E-14 -2.32034E-02
 1.87304E+00  3.85368E-01  1.01067E-12 -2.26809E-02
 1.87304E+00  4.33964E-01  2.05964E-12 -2.32873E-02
 1.87304E+00  4.82772E-01  2.99215E-12 -2.40358E-02
 1.87304E+00  5.31843E-01  5.94859E-13 -2.39858E-02
 1.87304E+00  5.81234E-01  2.14607E-12 -2.37627E-02
 1.87304E+00  6.31008E-01  1.28348E-12 -2.41268E-02
 1.87304E+00  6.81232E-01  7.11209E-13 -2.40217E-02
 1.87304E+00  7.31982E-01  5.91760E-13 -2.18269E-02
 1.87304E+00  7.83341E-01  5.07768E-13 -1.95113E-02
 1.87304E+00  8.35398E-01  1.16411E-12 -2.18974E-02
 1.87304E+00  8.88249E-01  5.97450E-13 -2.77548E-02
 1.87304E+00  9.42001E-01  9.90502E-14 -2.58929E-02
 1.87304E+00  9.96767E-01  1.08759E-12 -1.17856E-02
 1.87304E+00  1.05267E+00  1.55794E-12 -7.30752E-03
 1.87304E+00  1.10984E+00  1.00087E-12 -3.49525E-02
 1.87304E+00  1.16843E+00  8.08653E-13 -7.33112E-02
 1.87304E+00  1.22859E+00  5.83745E-13 -8.34122E-02
 1.87304E+00  1.29049E+00  8.53143E-13 -6.80043E-02
 1.87304E+00  1.35431E+00 -1.99811E-13 -6.02730E-02
 1.87304E+00  1.42024E+00  3.83542E-13 -7.50138E-02
 1.87304E+00  1.48849E+00  9.91477E-14 -1.07337E-01
 1.87304E+00  1.55929E+00 -7.86729E-13 -1.40108E-01
 1.87304E+00  1.63288E+00 -4.56076E-14 -1.46218E-01
 1.87304E+00  1.70951E+00 -2.48004E-14 -1.48842E-01
 1.87304E+00  1.78947E+00 -2.06741E-13 -2.05642E-01
 1.87304E+00  1.87304E+00 -6.17088E-12 -2.56081E-01
 1.87304E+00  1.96053E+00  0.00000E+00 -2.09801E-01
 1.87304E+00  2.05229E+00  0.00000E+00 -1.39688E-01
 1.87304E+00  2.14865E+00  0.00000E+00 -1.00553E-01
 1.87304E+00  2.24997E+00  0.00000E+00 -6.50153E-02
 1.87304E+00  2.35664E+00  0.00000E+00 -3.13597E-02
 1.87304E+00  2.46905E+00  0.00000E+00 -9.02132E-03

 1.96053E+00  0.00000E+00  0.00000E+00 -1.55652E-02
 1.96053E+00  4.80602E-02  0.00000E+00 -1.59678E-02
 1.96053E+00  9.61235E-02  0.00000E+00 -1.57729E-02
 1.96053E+00  1.44198E-01  0.00000E+00 -1.55584E-02
 1.96053E+00  1.92295E-01  0.00000E+00 -1.56008E-02
 1.96053E+00  2.40435E-01  0.00000E+00 -1.57159E-02
 1.96053E+00  2.88641E-01  0.00000E+00 -1.56865E-02
 1.96053E+00  3.36940E-01  0.00000E+00 -1.54541E-02
 1.96053E+00  3.85368E-01  0.00000E+00 -1.54815E-02
 1.96053E+00  4.33964E-01  0.00000E+00 -1.60715E-02
 1.96053E+00  4.82772E-01  0.00000E+00 -1.67274E-02
 1.96053E+00  5.31843E-01  0.00000E+00 -1.70121E-02
 1.96053E+00  5.81234E-01  0.00000E+00 -1.73410E-02
 1.96053E+00  6.31008E-01  0.00000E+00 -1.81982E-02
 1.96053E+00  6.81232E-01  0.00000E+00 -1.90309E-02
 1.96053E+00  7.31982E-01  0.00000E+00 -1.89310E-02
 1.96053E+00  7.83341E-01  0.00000E+00 -1.85218E-02
 1.96053E+00  8.35398E-01  0.00000E+00 -1.96387E-02
 1.96053E+00  8.88249E-01  0.00000E+00 -2.15955E-02
 1.96053E+00  9.42001E-01  0.00000E+00 -1.95614E-02
 1.96053E+00  9.96767E-01  0.00000E+00 -1.22608E-02
 1.96053E+00  1.05267E+00  0.00000E+00 -1.19621E-02
 1.96053E+00  1.10984E+00  0.00000E+00 -3.08448E-02
 1.96053E+00  1.16843E+00  0.00000E+00 -5.53599E-02
 1.96053E+00  1.22859E+00  0.00000E+00 -6.17259E-02
 1.96053E+00  1.29049E+00  0.00000E+00 -5.23091E-02
 1.96053E+00  1.35431E+00  0.00000E+00 -4.86893E-02
 1.96053E+00  1.42024E+00  0.00000E+00 -6.26491E-02
 1.96053E+00  1.48849E+00  0.00000E+00 -9.50489E-02
 1.96053E+00  1.55929E+00  0.00000E+00 -1.30424E-01
 1.96053E+00  1.63288E+00  0.00000E+00 -1.38192E-01
 1.96053E+00  1.70951E+00  0.00000E+00 -1.34212E-01
 1.96053E+00  1.78947E+00  0.00000E+00 -1.69209E-01
 1.96053E+00  1.87304E+00  0.00000E+00 -2.09801E-01
 1.96053E+00  1.96053E+00  0.00000E+00 -1.94675E-01
 1.96053E+00  2.05229E+00  0.00000E+00 -1.52119E-01
 1.96053E+00  2.14865E+00  0.00000E+00 -1.12085E-01
 1.96053E+00  2.24997E+00  0.00000E+00 -7.42861E-02
 1.96053E+00  2.35664E+00  0.00000E+00 -3.83184E-02
 1.96053E+00  2.46905E+00  0.00000E+00 -1.12770E-02

 2.05229E+00  0.00000E+00  0.00000E+00 -9.58490E-03
 2.05229E+00  4.80602E-02  0.00000E+00 -9.48274E-03
 2.05229E+00  9.61235E-02  0.00000E+00 -9.64211E-03
 2.05229E+00  1.44198E-01  0.00000E+00 -9.74539E-03
 2.05229E+00  1.92295E-01  0.00000E+00 -9.67259E-03
 2.05229E+00  2.40435E-01  0.00000E+00 -9.57041E-03
 2.05229E+00  2.88641E-01  0.00000E+00 -9.60592E-03
 2.05229E+00  3.36940E-01  0.00000E+00 -9.86682E-03
 2.05229E+00  3.85368E-01  0.00000E+00 -1.01757E-02
 2.05229E+00  4.33964E-01  0.00000E+00 -1.03708E-02
 2.05229E+00  4.82772E-01  0.00000E+00 -1.04961E-02
 2.05229E+00  5.31843E-01  0.00000E+00 -1.06251E-02
 2.05229E+00  5.81234E-01  0.00000E+00 -1.07903E-02
 2.05229E+00  6.31008E-01  0.00000E+00 -1.10461E-02
 2.05229E+00  6.81232E-01  0.00000E+00 -1.16546E-02
 2.05229E+00  7.31982E-01  0.00000E+00 -1.29349E-02
 2.05229E+00  7.83341E-01  0.00000E+00 -1.46116E-02
 2.05229E+00  8.35398E-01  0.00000E+00 -1.59316E-02
 2.05229E+00  8.88249E-01  0.00000E+00 -1.67755E-02
 2.05229E+00  9.42001E-01  0.00000E+00 -1.80810E-02
 2.05229E+00  9.96767E-01  0.00000E+00 -2.06101E-02
 2.05229E+00  1.05267E+00  0.00000E+00 -2.40864E-02
 2.05229E+00  1.10984E+00  0.00000E+00 -2.79644E-02
 2.05229E+00  1.16843E+00  0.00000E+00 -3.15202E-02
 2.05229E+00  1.22859E+00  0.00000E+00 -3.40812E-02
 2.05229E+00  1.29049E+00  0.00000E+00 -3.72144E-02
 2.05229E+00  1.35431E+00  0.00000E+00 -4.42125E-02
 2.05229E+00  1.42024E+00  0.00000E+00 -5.74661E-02
 2.05229E+00  1.48849E+00  0.00000E+00 -7.81318E-02
 2.05229E+00  1.55929E+00  0.00000E+00 -1.00710E-01
 2.05229E+00  1.63288E+00  0.00000E+00 -1.13080E-01
 2.05229E+00  1.70951E+00  0.00000E+00 -1.16779E-01
 2.05229E+00  1.78947E+00  0.00000E+00 -1.25124E-01
 2.05229E+00  1.87304E+00  0.00000E+00 -1.39688E-01
 2.05229E+00  1.96053E+00  0.00000E+00 -1.52119E-01
 2.05229E+00  2.05229E+00  0.00000E+00 -1.43332E-01
 2.05229E+00  2.14865E+00  0.00000E+00 -1.11202E-01
 2.05229E+00  2.24997E+00  0.00000E+00 -7.87733E-02
 2.05229E+00  2.35664E+00  0.00000E+00 -4.57756E-02
 2.05229E+00  2.46905E+00  0.00000E+00 -1.59440E-02

 2.14865E+00  0.00000E+00  0.00000E+00 -5.22296E-03
 2.14865E+00  4.80602E-02  0.00000E+00 -5.23289E-03
 2.14865E+00  9.61235E-02  0.00000E+00 -5.22881E-03
 2.14865E+00  1.44198E-01  0.00000E+00 -5.26326E-03
 2.14865E+00  1.92295E-01  0.00000E+00 -5.29392E-03
 2.14865E+00  2.40435E-01  0.00000E+00 -5.23993E-03
 2.14865E+00  2.88641E-01  0.00000E+00 -5.26444E-03
 2.14865E+00  3.36940E-01  0.00000E+00 -5.51277E-03
 2.14865E+00  3.85368E-01  0.00000E+00 -5.82947E-03
 2.14865E+00  4.33964E-01  0.00000E+00 -6.04790E-03
 2.14865E+00  4.82772E-01  0.00000E+00 -6.14818E-03
 2.14865E+00  5.31843E-01  0.00000E+00 -6.16525E-03
 2.14865E+00  5.81234E-01  0.00000E+00 -6.24342E-03
 2.14865E+00  6.31008E-01  0.00000E+00 -6.53416E-03
 2.14865E+00  6.81232E-01  0.00000E+00 -7.02889E-03
 2.14865E+00  7.31982E-01  0.00000E+00 -7.64886E-03
 2.14865E+00  7.83341E-01  0.00000E+00 -8.28173E-03
 2.14865E+00  8.35398E-01  0.00000E+00 -8.78752E-03
 2.14865E+00  8.88249E-01  0.00000E+00 -9.15940E-03
 2.14865E+00  9.42001E-01  0.00000E+00 -9.60925E-03
 2.14865E+00  9.96767E-01  0.00000E+00 -1.03818E-02
 2.14865E+00  1.05267E+00  0.00000E+00 -1.17267E-02
 2.14865E+00  1.10984E+00  0.00000E+00 -1.38242E-02
 2.14865E+00  1.16843E+00  0.00000E+00 -1.62598E-02
 2.14865E+00  1.22859E+00  0.00000E+00 -1.84984E-02
 2.14865E+00  1.29049E+00  0.00000E+00 -2.20577E-02
 2.14865E+00  1.35431E+00  0.00000E+00 -2.98886E-02
 2.14865E+00  1.42024E+00  0.00000E+00 -4.14025E-02
 2.14865E+00  1.48849E+00  0.00000E+00 -5.24107E-02
 2.14865E+00  1.55929E+00  0.00000E+00 -6.07310E-02
 2.14865E+00  1.63288E+00  0.00000E+00 -6.67192E-02
 2.14865E+00  1.70951E+00  0.00000E+00 -7.33676E-02
 2.14865E+00  1.78947E+00  0.00000E+00 -8.53590E-02
 2.14865E+00  1.87304E+00  0.00000E+00 -1.00553E-01
 2.14865E+00  1.96053E+00  0.00000E+00 -1.12085E-01
 2.14865E+00  2.05229E+00  0.00000E+00 -1.11202E-01
 2.14865E+00  2.14865E+00  0.00000E+00 -9.65994E-02
 2.14865E+00  2.24997E+00  0.00000E+00 -7.69982E-02
 2.14865E+00  2.35664E+00  0.00000E+00 -5.06600E-02
 2.14865E+00  2.46905E+00  0.00000E+00 -2.20767E-02

 2.24997E+00  0.00000E+00  0.00000E+00 -2.35180E-03
 2.24997E+00  4.80602E-02  0.00000E+00 -2.40452E-03
 2.24997E+00  9.61235E-02  0.00000E+00 -2.39552E-03
 2.24997E+00  1.44198E-01  0.00000E+00 -2.43315E-03
 2.24997E+00  1.92295E-01  0.00000E+00 -2.52245E-03
 2.24997E+00  2.40435E-01  0.00000E+00 -2.58257E-03
 2.24997E+00  2.88641E-01  0.00000E+00 -2.66764E-03
 2.24997E+00  3.36940E-01  0.00000E+00 -2.83398E-03
 2.24997E+00  3.85368E-01  0.00000E+00 -3.00802E-03
 2.24997E+00  4.33964E-01  0.00000E+00 -3.12381E-03
 2.24997E+00  4.82772E-01  0.00000E+00 -3.21624E-03
 2.24997E+00  5.31843E-01  0.00000E+00 -3.33076E-03
 2.24997E+00  5.81234E-01  0.00000E+00 -3.47797E-03
 2.24997E+00  6.31008E-01  0.00000E+00 -3.65678E-03
 2.24997E+00  6.81232E-01  0.00000E+00 -3.84363E-03
 2.24997E+00  7.31982E-01  0.00000E+00 -4.00732E-03
 2.24997E+00  7.83341E-01  0.00000E+00 -4.15514E-03
 2.24997E+00  8.35398E-01  0.00000E+00 -4.32465E-03
 2.24997E+00  8.88249E-01  0.00000E+00 -4.49076E-03
 2.24997E+00  9.42001E-01  0.00000E+00 -4.52569E-03
 2.24997E+00  9.96767E-01  0.00000E+00 -4.44000E-03
 2.24997E+00  1.05267E+00  0.00000E+00 -4.74375E-03
 2.24997E+00  1.10984E+00  0.00000E+00 -5.94214E-03
 2.24997E+00  1.16843E+00  0.00000E+00 -7.54918E-03
 2.24997E+00  1.22859E+00  0.00000E+00 -8.73449E-03
 2.24997E+00  1.29049E+00  0.00000E+00 -1.02177E-02
 2.24997E+00  1.35431E+00  0.00000E+00 -1.38018E-02
 2.24997E+00  1.42024E+00  0.00000E+00 -1.91035E-02
 2.24997E+00  1.48849E+00  0.00000E+00 -2.35774E-02
 2.24997E+00  1.55929E+00  0.00000E+00 -2.71976E-02
 2.24997E+00  1.63288E+00  0.00000E+00 -3.27527E-02
 2.24997E+00  1.70951E+00  0.00000E+00 -4.15101E-02
 2.24997E+00  1.78947E+00  0.00000E+00 -5.30254E-02
 2.24997E+00  1.87304E+00  0.00000E+00 -6.50153E-02
 2.24997E+00  1.96053E+00  0.00000E+00 -7.42861E-02
 2.24997E+00  2.05229E+00  0.00000E+00 -7.87733E-02
 2.24997E+00  2.14865E+00  0.00000E+00 -7.69982E-02
 2.24997E+00  2.24997E+00  0.00000E+00 -6.77410E-02
 2.24997E+00  2.35664E+00  0.00000E+00 -4.82984E-02
 2.24997E+00  2.46905E+00  0.00000E+00 -2.34585E-02

 2.35664E+00  0.00000E+00  0.00000E+00 -7.86115E-04
 2.35664E+00  4.80602E-02  0.00000E+00 -7.97402E-04
 2.35664E+00  9.61235E-02  0.00000E+00 -8.55552E-04
 2.35664E+00  1.44198E-01  0.00000E+00 -9.30076E-04
 2.35664E+00  1.92295E-01  0.00000E+00 -1.00766E-03
 2.35664E+00  2.40435E-01  0.00000E+00 -1.10041E-03
 2.35664E+00  2.88641E-01  0.00000E+00 -1.20834E-03
 2.35664E+00  3.36940E-01  0.00000E+00 -1.31893E-03
 2.35664E+00  3.85368E-01  0.00000E+00 -1.39265E-03
 2.35664E+00  4.33964E-01  0.00000E+00 -1.41657E-03
 2.35664E+00  4.82772E-01  0.00000E+00 -1.47460E-03
 2.35664E+00  5.31843E-01  0.00000E+00 -1.62880E-03
 2.35664E+00  5.81234E-01  0.00000E+00 -1.77872E-03
 2.35664E+00  6.31008E-01  0.00000E+00 -1.80904E-03
 2.35664E+00  6.81232E-01  0.00000E+00 -1.79411E-03
 2.35664E+00  7.31982E-01  0.00000E+00 -1.88093E-03
 2.35664E+00  7.83341E-01  0.00000E+00 -2.06448E-03
 2.35664E+00  8.35398E-01  0.00000E+00 -2.21816E-03
 2.35664E+00  8.88249E-01  0.00000E+00 -2.31681E-03
 2.35664E+00  9.42001E-01  0.00000E+00 -2.50617E-03
 2.35664E+00  9.96767E-01  0.00000E+00 -2.86732E-03
 2.35664E+00  1.05267E+00  0.00000E+00 -3.19725E-03
 2.35664E+00  1.10984E+00  0.00000E+00 -3.27285E-03
 2.35664E+00  1.16843E+00  0.00000E+00 -3.23849E-03
 2.35664E+00  1.22859E+00  0.00000E+00 -3.38876E-03
 2.35664E+00  1.29049E+00  0.00000E+00 -3.74164E-03
 2.35664E+00  1.35431E+00  0.00000E+00 -4.12733E-03
 2.35664E+00  1.42024E+00  0.00000E+00 -4.70735E-03
 2.35664E+00  1.48849E+00  0.00000E+00 -6.00207E-03
 2.35664E+00  1.55929E+00  0.00000E+00 -8.71936E-03
 2.35664E+00  1.63288E+00  0.00000E+00 -1.36648E-02
 2.35664E+00  1.70951E+00  0.00000E+00 -2.00297E-02
 2.35664E+00  1.78947E+00  0.00000E+00 -2.57546E-02
 2.35664E+00  1.87304E+00  0.00000E+00 -3.13597E-02
 2.35664E+00  1.96053E+00  0.00000E+00 -3.83184E-02
 2.35664E+00  2.05229E+00  0.00000E+00 -4.57756E-02
 2.35664E+00  2.14865E+00  0.00000E+00 -5.06600E-02
 2.35664E+00  2.24997E+00  0.00000E+00 -4.82984E-02
 2.35664E+00  2.35664E+00  0.00000E+00 -3.85021E-02
 2.35664E+00  2.46905E+00  0.00000E+00 -2.40913E-02

 2.46905E+00  0.00000E+00  0.00000E+00 -1.71124E-04
 2.46905E+00  4.80602E-02  0.00000E+00 -1.86934E-04
 2.46905E+00  9.61235E-02  0.00000E+00 -2.10486E-04
 2.46905E+00  1.44198E-01  0.00000E+00 -2.49143E-04
 2.46905E+00  1.92295E-01  0.00000E+00 -2.96242E-04
 2.46905E+00  2.40435E-01  0.00000E+00 -3.38336E-04
 2.46905E+00  2.88641E-01  0.00000E+00 -3.83189E-04
 2.46905E+00  3.36940E-01  0.00000E+00 -4.40582E-04
 2.46905E+00  3.85368E-01  0.00000E+00 -5.05387E-04
 2.46905E+00  4.33964E-01  0.00000E+00 -5.69169E-04
 2.46905E+00  4.82772E-01  0.00000E+00 -6.22422E-04
 2.46905E+00  5.31843E-01  0.00000E+00 -6.59515E-04
 2.46905E+00  5.81234E-01  0.00000E+00 -6.91455E-04
 2.46905E+00  6.31008E-01  0.00000E+00 -7.30444E-04
 2.46905E+00  6.81232E-01  0.00000E+00 -7.67095E-04
 2.46905E+00  7.31982E-01  0.00000E+00 -7.84578E-04
 2.46905E+00  7.83341E-01  0.00000E+00 -7.96296E-04
 2.46905E+00  8.35398E-01  0.00000E+00 -8.39859E-04
 2.46905E+00  8.88249E-01  0.00000E+00 -9.15893E-04
 2.46905E+00  9.42001E-01  0.00000E+00 -9.63680E-04
 2.46905E+00  9.96767E-01  0.00000E+00 -9.54240E-04
 2.46905E+00  1.05267E+00  0.00000E+00 -9.89515E-04
 2.46905E+00  1.10984E+00  0.00000E+00 -1.17708E-03
 2.46905E+00  1.16843E+00  0.00000E+00 -1.42681E-03
 2.46905E+00  1.22859E+00  0.00000E+00 -1.57124E-03
 2.46905E+00  1.29049E+00  0.00000E+00 -1.64390E-03
 2.46905E+00  1.35431E+00  0.00000E+00 -1.82512E-03
 2.46905E+00  1.42024E+00  0.00000E+00 -2.18624E-03
 2.46905E+00  1.48849E+00  0.00000E+00 -2.68088E-03
 2.46905E+00  1.55929E+00  0.00000E+00 -3.17010E-03
 2.46905E+00  1.63288E+00  0.00000E+00 -3.46430E-03
 2.46905E+00  1.70951E+00  0.00000E+00 -4.14272E-03
 2.46905E+00  1.78947E+00  0.00000E+00 -6.29410E-03
 2.46905E+00  1.87304E+00  0.00000E+00 -9.02132E-03
 2.46905E+00  1.96053E+00  0.00000E+00 -1.12770E-02
 2.46905E+00  2.05229E+00  0.00000E+00 -1.59440E-02
 2.46905E+00  2.14865E+00  0.00000E+00 -2.20767E-02
 2.46905E+00  2.24997E+00  0.00000E+00 -2.34585E-02
 2.46905E+00  2.35664E+00  0.00000E+00 -2.40913E-02
 2.46905E+00  2.46905E+00  0.00000E+00 -2.29985E-02



==> anc/V_Lambda2.5kF_kF0.56 <==
 0.00000E+00  0.00000E+00 -8.18984E+01 -7.60418E+01
 0.00000E+00  5.17572E-02 -8.16566E+01 -7.57069E+01
 0.00000E+00  1.03518E-01 -8.09426E+01 -7.51415E+01
 0.00000E+00  1.55290E-01 -7.97889E+01 -7.43233E+01
 0.00000E+00  2.07087E-01 -7.82449E+01 -7.31916E+01
 0.00000E+00  2.58930E-01 -7.63703E+01 -7.17109E+01
 0.00000E+00  3.10844E-01 -7.42280E+01 -6.98674E+01
 0.00000E+00  3.62859E-01 -7.18785E+01 -6.76777E+01
 0.00000E+00  4.15012E-01 -6.93758E+01 -6.52390E+01
 0.00000E+00  4.67345E-01 -6.67648E+01 -6.26313E+01
 0.00000E+00  5.19908E-01 -6.40811E+01 -5.98498E+01
 0.00000E+00  5.72754E-01 -6.13518E+01 -5.68873E+01
 0.00000E+00  6.25945E-01 -5.85962E+01 -5.38135E+01
 0.00000E+00  6.79547E-01 -5.58266E+01 -5.07061E+01
 0.00000E+00  7.33634E-01 -5.30481E+01 -4.75883E+01
 0.00000E+00  7.88289E-01 -5.02572E+01 -4.44572E+01
 0.00000E+00  8.43598E-01 -4.74376E+01 -4.13277E+01
 0.00000E+00  8.99659E-01 -4.45545E+01 -3.82221E+01
 0.00000E+00  9.56576E-01 -4.15456E+01 -3.51538E+01
 0.00000E+00  1.01446E+00 -3.83088E+01 -3.21242E+01
 0.00000E+00  1.07344E+00 -3.46932E+01 -2.90567E+01
 0.00000E+00  1.13364E+00 -3.05070E+01 -2.57128E+01
 0.00000E+00  1.19522E+00 -2.55796E+01 -2.18324E+01
 0.00000E+00  1.25831E+00 -1.99147E+01 -1.72420E+01
 0.00000E+00  1.32310E+00 -1.38850E+01 -1.20982E+01
 0.00000E+00  1.38976E+00 -8.25812E+00 -7.12232E+00
 0.00000E+00  1.45848E+00 -3.89469E+00 -3.25109E+00
 0.00000E+00  1.52949E+00 -1.28970E+00 -1.00954E+00
 0.00000E+00  1.60299E+00 -2.44891E-01 -1.82706E-01
 0.00000E+00  1.67923E+00 -1.91298E-02 -4.74798E-02
 0.00000E+00  1.75848E+00 -3.86492E-04 -5.00237E-02
 0.00000E+00  1.84101E+00 -9.64085E-07 -4.27921E-02
 0.00000E+00  1.92712E+00  3.55738E-11 -3.11230E-02
 0.00000E+00  2.01712E+00 -1.61954E-09 -2.19266E-02
 0.00000E+00  2.11134E+00  0.00000E+00 -1.42464E-02
 0.00000E+00  2.21016E+00  0.00000E+00 -8.41577E-03
 0.00000E+00  2.31393E+00  0.00000E+00 -4.55370E-03
 0.00000E+00  2.42304E+00  0.00000E+00 -2.05664E-03
 0.00000E+00  2.53792E+00  0.00000E+00 -6.85997E-04
 0.00000E+00  2.65898E+00  0.00000E+00 -1.64400E-04

 5.17572E-02  0.00000E+00 -8.16566E+01 -7.57069E+01
 5.17572E-02  5.17572E-02 -8.14180E+01 -7.56943E+01
 5.17572E-02  1.03518E-01 -8.07132E+01 -7.51902E+01
 5.17572E-02  1.55290E-01 -7.95738E+01 -7.42664E+01
 5.17572E-02  2.07087E-01 -7.80475E+01 -7.29957E+01
 5.17572E-02  2.58930E-01 -7.61924E+01 -7.14271E+01
 5.17572E-02  3.10844E-01 -7.40698E+01 -6.95634E+01
 5.17572E-02  3.62859E-01 -7.17391E+01 -6.74055E+01
 5.17572E-02  4.15012E-01 -6.92534E+01 -6.49978E+01
 5.17572E-02  4.67345E-01 -6.66573E+01 -6.23891E+01
 5.17572E-02  5.19908E-01 -6.39866E+01 -5.96292E+01
 5.17572E-02  5.72754E-01 -6.12683E+01 -5.67537E+01
 5.17572E-02  6.25945E-01 -5.85220E+01 -5.37621E+01
 5.17572E-02  6.79547E-01 -5.57604E+01 -5.06520E+01
 5.17572E-02  7.33634E-01 -5.29888E+01 -4.75038E+01
 5.17572E-02  7.88289E-01 -5.02038E+01 -4.44228E+01
 5.17572E-02  8.43598E-01 -4.73894E+01 -4.14076E+01
 5.17572E-02  8.99659E-01 -4.45111E+01 -3.83630E+01
 5.17572E-02  9.56576E-01 -4.15064E+01 -3.52593E+01
 5.17572E-02  1.01446E+00 -3.82737E+01 -3.21804E+01
 5.17572E-02  1.07344E+00 -3.46623E+01 -2.91133E+01
 5.17572E-02  1.13364E+00 -3.04805E+01 -2.57715E+01
 5.17572E-02  1.19522E+00 -2.55580E+01 -2.18352E+01
 5.17572E-02  1.25831E+00 -1.98982E+01 -1.71753E+01
 5.17572E-02  1.32310E+00 -1.38738E+01 -1.20332E+01
 5.17572E-02  1.38976E+00 -8.25161E+00 -7.11694E+00
 5.17572E-02  1.45848E+00 -3.89167E+00 -3.27929E+00
 5.17572E-02  1.52949E+00 -1.28871E+00 -1.02440E+00
 5.17572E-02  1.60299E+00 -2.44702E-01 -1.81299E-01
 5.17572E-02  1.67923E+00 -1.91146E-02 -4.52978E-02
 5.17572E-02  1.75848E+00 -3.86161E-04 -5.00596E-02
 5.17572E-02  1.84101E+00 -9.62030E-07 -4.25938E-02
 5.17572E-02  1.92712E+00 -2.63790E-10 -3.03393E-02
 5.17572E-02  2.01712E+00 -3.68060E-11 -2.10978E-02
 5.17572E-02  2.11134E+00  0.00000E+00 -1.38909E-02
 5.17572E-02  2.21016E+00  0.00000E+00 -8.41268E-03
 5.17572E-02  2.31393E+00  0.00000E+00 -4.51975E-03
 5.17572E-02  2.42304E+00  0.00000E+00 -2.05190E-03
 5.17572E-02  2.53792E+00  0.00000E+00 -7.19095E-04
 5.17572E-02  2.65898E+00  0.00000E+00 -1.61851E-04

 1.03518E-01  0.00000E+00 -8.09426E+01 -7.51415E+01
 1.03518E-01  5.17572E-02 -8.07132E+01 -7.51902E+01
 1.03518E-01  1.03518E-01 -8.00351E+01 -7.46939E+01
 1.03518E-01  1.55290E-01 -7.89368E+01 -7.38182E+01
 1.03518E-01  2.07087E-01 -7.74618E+01 -7.26182E+01
 1.03518E-01  2.58930E-01 -7.56633E+01 -7.10407E+01
 1.03518E-01  3.10844E-01 -7.35983E+01 -6.91555E+01
 1.03518E-01  3.62859E-01 -7.13227E+01 -6.70400E+01
 1.03518E-01  4.15012E-01 -6.88873E+01 -6.46724E+01
 1.03518E-01  4.67345E-01 -6.63356E+01 -6.20424E+01
 1.03518E-01  5.19908E-01 -6.37033E+01 -5.92449E+01
 1.03518E-01  5.72754E-01 -6.10179E+01 -5.63700E+01
 1.03518E-01  6.25945E-01 -5.82996E+01 -5.34250E+01
 1.03518E-01  6.79547E-01 -5.55620E+01 -5.03999E+01
 1.03518E-01  7.33634E-01 -5.28111E+01 -4.73353E+01
 1.03518E-01  7.88289E-01 -5.00440E+01 -4.42861E+01
 1.03518E-01  8.43598E-01 -4.72453E+01 -4.12602E+01
 1.03518E-01  8.99659E-01 -4.43810E+01 -3.82200E+01
 1.03518E-01  9.56576E-01 -4.13893E+01 -3.51619E+01
 1.03518E-01  1.01446E+00 -3.81692E+01 -3.21421E+01
 1.03518E-01  1.07344E+00 -3.45703E+01 -2.91192E+01
 1.03518E-01  1.13364E+00 -3.04018E+01 -2.57952E+01
 1.03518E-01  1.19522E+00 -2.54936E+01 -2.18448E+01
 1.03518E-01  1.25831E+00 -1.98493E+01 -1.71540E+01
 1.03518E-01  1.32310E+00 -1.38405E+01 -1.19881E+01
 1.03518E-01  1.38976E+00 -8.23219E+00 -7.06462E+00
 1.03518E-01  1.45848E+00 -3.88268E+00 -3.23570E+00
 1.03518E-01  1.52949E+00 -1.28576E+00 -9.98652E-01
 1.03518E-01  1.60299E+00 -2.44140E-01 -1.69943E-01
 1.03518E-01  1.67923E+00 -1.90695E-02 -4.07793E-02
 1.03518E-01  1.75848E+00 -3.85195E-04 -4.87598E-02
 1.03518E-01  1.84101E+00 -9.59310E-07 -4.28101E-02
 1.03518E-01  1.92712E+00 -2.74248E-10 -3.07337E-02
 1.03518E-01  2.01712E+00 -1.31153E-11 -2.11094E-02
 1.03518E-01  2.11134E+00  0.00000E+00 -1.38098E-02
 1.03518E-01  2.21016E+00  0.00000E+00 -8.39004E-03
 1.03518E-01  2.31393E+00  0.00000E+00 -4.51251E-03
 1.03518E-01  2.42304E+00  0.00000E+00 -2.07753E-03
 1.03518E-01  2.53792E+00  0.00000E+00 -7.65566E-04
 1.03518E-01  2.65898E+00  0.00000E+00 -1.91097E-04

 1.55290E-01  0.00000E+00 -7.97889E+01 -7.43233E+01
 1.55290E-01  5.17572E-02 -7.95738E+01 -7.42664E+01
 1.55290E-01  1.03518E-01 -7.89368E+01 -7.38182E+01
 1.55290E-01  1.55290E-01 -7.79021E+01 -7.29894E+01
 1.55290E-01  2.07087E-01 -7.65068E+01 -7.17798E+01
 1.55290E-01  2.58930E-01 -7.47971E+01 -7.02039E+01
 1.55290E-01  3.10844E-01 -7.28231E+01 -6.83616E+01
 1.55290E-01  3.62859E-01 -7.06353E+01 -6.63331E+01
 1.55290E-01  4.15012E-01 -6.82808E+01 -6.40502E+01
 1.55290E-01  4.67345E-01 -6.58014E+01 -6.14630E+01
 1.55290E-01  5.19908E-01 -6.32320E+01 -5.86747E+01
 1.55290E-01  5.72754E-01 -6.06008E+01 -5.57993E+01
 1.55290E-01  6.25945E-01 -5.79291E+01 -5.28933E+01
 1.55290E-01  6.79547E-01 -5.52314E+01 -4.99874E+01
 1.55290E-01  7.33634E-01 -5.25148E+01 -4.70587E+01
 1.55290E-01  7.88289E-01 -4.97776E+01 -4.40604E+01
 1.55290E-01  8.43598E-01 -4.70051E+01 -4.10218E+01
 1.55290E-01  8.99659E-01 -4.41644E+01 -3.80261E+01
 1.55290E-01  9.56576E-01 -4.11945E+01 -3.51051E+01
 1.55290E-01  1.01446E+00 -3.79953E+01 -3.22069E+01
 1.55290E-01  1.07344E+00 -3.44175E+01 -2.92022E+01
 1.55290E-01  1.13364E+00 -3.02711E+01 -2.58311E+01
 1.55290E-01  1.19522E+00 -2.53868E+01 -2.18294E+01
 1.55290E-01  1.25831E+00 -1.97681E+01 -1.71046E+01
 1.55290E-01  1.32310E+00 -1.37851E+01 -1.19265E+01
 1.55290E-01  1.38976E+00 -8.19992E+00 -7.00857E+00
 1.55290E-01  1.45848E+00 -3.86771E+00 -3.19363E+00
 1.55290E-01  1.52949E+00 -1.28085E+00 -9.71759E-01
 1.55290E-01  1.60299E+00 -2.43206E-01 -1.55169E-01
 1.55290E-01  1.67923E+00 -1.89949E-02 -3.41718E-02
 1.55290E-01  1.75848E+00 -3.83604E-04 -4.66598E-02
 1.55290E-01  1.84101E+00 -9.54856E-07 -4.23361E-02
 1.55290E-01  1.92712E+00 -2.72059E-10 -3.09098E-02
 1.55290E-01  2.01712E+00 -4.63001E-13 -2.15260E-02
 1.55290E-01  2.11134E+00  0.00000E+00 -1.40222E-02
 1.55290E-01  2.21016E+00  0.00000E+00 -8.39055E-03
 1.55290E-01  2.31393E+00  0.00000E+00 -4.53120E-03
 1.55290E-01  2.42304E+00  0.00000E+00 -2.13290E-03
 1.55290E-01  2.53792E+00  0.00000E+00 -8.20259E-04
 1.55290E-01  2.65898E+00  0.00000E+00 -2.24857E-04

 2.07087E-01  0.00000E+00 -7.82449E+01 -7.31916E+01
 2.07087E-01  5.17572E-02 -7.80475E+01 -7.29957E+01
 2.07087E-01  1.03518E-01 -7.74618E+01 -7.26182E+01
 2.07087E-01  1.55290E-01 -7.65068E+01 -7.17798E+01
 2.07087E-01  2.07087E-01 -7.52123E+01 -7.04642E+01
 2.07087E-01  2.58930E-01 -7.36158E+01 -6.89152E+01
 2.07087E-01  3.10844E-01 -7.17594E+01 -6.71855E+01
 2.07087E-01  3.62859E-01 -6.96867E+01 -6.52531E+01
 2.07087E-01  4.15012E-01 -6.74399E+01 -6.30547E+01
 2.07087E-01  4.67345E-01 -6.50577E+01 -6.05587E+01
 2.07087E-01  5.19908E-01 -6.25743E+01 -5.78594E+01
 2.07087E-01  5.72754E-01 -6.00178E+01 -5.50630E+01
 2.07087E-01  6.25945E-01 -5.74106E+01 -5.22387E+01
 2.07087E-01  6.79547E-01 -5.47684E+01 -4.94318E+01
 2.07087E-01  7.33634E-01 -5.20999E+01 -4.66068E+01
 2.07087E-01  7.88289E-01 -4.94045E+01 -4.36950E+01
 2.07087E-01  8.43598E-01 -4.66689E+01 -4.07418E+01
 2.07087E-01  8.99659E-01 -4.38613E+01 -3.78769E+01
 2.07087E-01  9.56576E-01 -4.09221E+01 -3.51253E+01
 2.07087E-01  1.01446E+00 -3.77523E+01 -3.23393E+01
 2.07087E-01  1.07344E+00 -3.42039E+01 -2.93197E+01
 2.07087E-01  1.13364E+00 -3.00884E+01 -2.58607E+01
 2.07087E-01  1.19522E+00 -2.52375E+01 -2.17761E+01
 2.07087E-01  1.25831E+00 -1.96546E+01 -1.70060E+01
 2.07087E-01  1.32310E+00 -1.37077E+01 -1.18316E+01
 2.07087E-01  1.38976E+00 -8.15479E+00 -6.94874E+00
 2.07087E-01  1.45848E+00 -3.84676E+00 -3.16256E+00
 2.07087E-01  1.52949E+00 -1.27398E+00 -9.50447E-01
 2.07087E-01  1.60299E+00 -2.41898E-01 -1.38777E-01
 2.07087E-01  1.67923E+00 -1.88905E-02 -2.52569E-02
 2.07087E-01  1.75848E+00 -3.81379E-04 -4.33276E-02
 2.07087E-01  1.84101E+00 -9.48639E-07 -4.10811E-02
 2.07087E-01  1.92712E+00 -2.71983E-10 -3.06195E-02
 2.07087E-01  2.01712E+00  8.88904E-14 -2.17674E-02
 2.07087E-01  2.11134E+00  0.00000E+00 -1.42306E-02
 2.07087E-01  2.21016E+00  0.00000E+00 -8.44578E-03
 2.07087E-01  2.31393E+00  0.00000E+00 -4.59393E-03
 2.07087E-01  2.42304E+00  0.00000E+00 -2.20579E-03
 2.07087E-01  2.53792E+00  0.00000E+00 -8.76688E-04
 2.07087E-01  2.65898E+00  0.00000E+00 -2.59598E-04

 2.58930E-01  0.00000E+00 -7.63703E+01 -7.17109E+01
 2.58930E-01  5.17572E-02 -7.61924E+01 -7.14271E+01
 2.58930E-01  1.03518E-01 -7.56633E+01 -7.10407E+01
 2.58930E-01  1.55290E-01 -7.47971E+01 -7.02039E+01
 2.58930E-01  2.07087E-01 -7.36158E+01 -6.89152E+01
 2.58930E-01  2.58930E-01 -7.21484E+01 -6.74873E+01
 2.58930E-01  3.10844E-01 -7.04281E+01 -6.58794E+01
 2.58930E-01  3.62859E-01 -6.84908E+01 -6.39755E+01
 2.58930E-01  4.15012E-01 -6.63730E+01 -6.17791E+01
 2.58930E-01  4.67345E-01 -6.41096E+01 -5.93370E+01
 2.58930E-01  5.19908E-01 -6.17326E+01 -5.67582E+01
 2.58930E-01  5.72754E-01 -5.92699E+01 -5.41365E+01
 2.58930E-01  6.25945E-01 -5.67444E+01 -5.14661E+01
 2.58930E-01  6.79547E-01 -5.41731E+01 -4.87198E+01
 2.58930E-01  7.33634E-01 -5.15661E+01 -4.59248E+01
 2.58930E-01  7.88289E-01 -4.89245E+01 -4.31264E+01
 2.58930E-01  8.43598E-01 -4.62365E+01 -4.03694E+01
 2.58930E-01  8.99659E-01 -4.34717E+01 -3.76898E+01
 2.58930E-01  9.56576E-01 -4.05721E+01 -3.50546E+01
 2.58930E-01  1.01446E+00 -3.74401E+01 -3.23226E+01
 2.58930E-01  1.07344E+00 -3.39297E+01 -2.93076E+01
 2.58930E-01  1.13364E+00 -2.98538E+01 -2.58223E+01
 2.58930E-01  1.19522E+00 -2.50457E+01 -2.17006E+01
 2.58930E-01  1.25831E+00 -1.95088E+01 -1.69003E+01
 2.58930E-01  1.32310E+00 -1.36083E+01 -1.17179E+01
 2.58930E-01  1.38976E+00 -8.09680E+00 -6.84951E+00
 2.58930E-01  1.45848E+00 -3.81984E+00 -3.09125E+00
 2.58930E-01  1.52949E+00 -1.26514E+00 -9.09064E-01
 2.58930E-01  1.60299E+00 -2.40215E-01 -1.17458E-01
 2.58930E-01  1.67923E+00 -1.87561E-02 -1.34613E-02
 2.58930E-01  1.75848E+00 -3.78514E-04 -3.76062E-02
 2.58930E-01  1.84101E+00 -9.40632E-07 -3.98350E-02
 2.58930E-01  1.92712E+00 -2.69819E-10 -3.07858E-02
 2.58930E-01  2.01712E+00  2.33746E-12 -2.15213E-02
 2.58930E-01  2.11134E+00  0.00000E+00 -1.40621E-02
 2.58930E-01  2.21016E+00  0.00000E+00 -8.55470E-03
 2.58930E-01  2.31393E+00  0.00000E+00 -4.71970E-03
 2.58930E-01  2.42304E+00  0.00000E+00 -2.28383E-03
 2.58930E-01  2.53792E+00  0.00000E+00 -9.35269E-04
 2.58930E-01  2.65898E+00  0.00000E+00 -3.14276E-04

 3.10844E-01  0.00000E+00 -7.42280E+01 -6.98674E+01
 3.10844E-01  5.17572E-02 -7.40698E+01 -6.95634E+01
 3.10844E-01  1.03518E-01 -7.35983E+01 -6.91555E+01
 3.10844E-01  1.55290E-01 -7.28231E+01 -6.83616E+01
 3.10844E-01  2.07087E-01 -7.17594E+01 -6.71855E+01
 3.10844E-01  2.58930E-01 -7.04281E+01 -6.58794E+01
 3.10844E-01  3.10844E-01 -6.88540E+01 -6.43480E+01
 3.10844E-01  3.62859E-01 -6.70652E+01 -6.24551E+01
 3.10844E-01  4.15012E-01 -6.50918E+01 -6.02825E+01
 3.10844E-01  4.67345E-01 -6.29640E+01 -5.79446E+01
 3.10844E-01  5.19908E-01 -6.07108E+01 -5.55226E+01
 3.10844E-01  5.72754E-01 -5.83589E+01 -5.30666E+01
 3.10844E-01  6.25945E-01 -5.59311E+01 -5.05305E+01
 3.10844E-01  6.79547E-01 -5.34454E+01 -4.78597E+01
 3.10844E-01  7.33634E-01 -5.09133E+01 -4.51363E+01
 3.10844E-01  7.88289E-01 -4.83374E+01 -4.24904E+01
 3.10844E-01  8.43598E-01 -4.57077E+01 -3.99450E+01
 3.10844E-01  8.99659E-01 -4.29955E+01 -3.74291E+01
 3.10844E-01  9.56576E-01 -4.01444E+01 -3.48626E+01
 3.10844E-01  1.01446E+00 -3.70588E+01 -3.21590E+01
 3.10844E-01  1.07344E+00 -3.35947E+01 -2.91805E+01
 3.10844E-01  1.13364E+00 -2.95674E+01 -2.57277E+01
 3.10844E-01  1.19522E+00 -2.48116E+01 -2.16129E+01
 3.10844E-01  1.25831E+00 -1.93307E+01 -1.68011E+01
 3.10844E-01  1.32310E+00 -1.34868E+01 -1.16069E+01
 3.10844E-01  1.38976E+00 -8.02596E+00 -6.73910E+00
 3.10844E-01  1.45848E+00 -3.78693E+00 -3.00493E+00
 3.10844E-01  1.52949E+00 -1.25433E+00 -8.61349E-01
 3.10844E-01  1.60299E+00 -2.38154E-01 -9.58993E-02
 3.10844E-01  1.67923E+00 -1.85914E-02 -6.36259E-04
 3.10844E-01  1.75848E+00 -3.75001E-04 -3.02690E-02
 3.10844E-01  1.84101E+00 -9.30796E-07 -3.83820E-02
 3.10844E-01  1.92712E+00 -2.66652E-10 -3.12819E-02
 3.10844E-01  2.01712E+00  1.93249E-12 -2.12127E-02
 3.10844E-01  2.11134E+00  0.00000E+00 -1.37817E-02
 3.10844E-01  2.21016E+00  0.00000E+00 -8.65416E-03
 3.10844E-01  2.31393E+00  0.00000E+00 -4.83162E-03
 3.10844E-01  2.42304E+00  0.00000E+00 -2.37129E-03
 3.10844E-01  2.53792E+00  0.00000E+00 -1.01914E-03
 3.10844E-01  2.65898E+00  0.00000E+00 -3.72015E-04

 3.62859E-01  0.00000E+00 -7.18785E+01 -6.76777E+01
 3.62859E-01  5.17572E-02 -7.17391E+01 -6.74055E+01
 3.62859E-01  1.03518E-01 -7.13227E+01 -6.70400E+01
 3.62859E-01  1.55290E-01 -7.06353E+01 -6.63331E+01
 3.62859E-01  2.07087E-01 -6.96867E+01 -6.52531E+01
 3.62859E-01  2.58930E-01 -6.84908E+01 -6.39755E+01
 3.62859E-01  3.10844E-01 -6.70652E+01 -6.24551E+01
 3.62859E-01  3.62859E-01 -6.54307E+01 -6.06311E+01
 3.62859E-01  4.15012E-01 -6.36107E+01 -5.86141E+01
 3.62859E-01  4.67345E-01 -6.16301E+01 -5.65063E+01
 3.62859E-01  5.19908E-01 -5.95142E+01 -5.42786E+01
 3.62859E-01  5.72754E-01 -5.72875E+01 -5.18972E+01
 3.62859E-01  6.25945E-01 -5.49719E+01 -4.94099E+01
 3.62859E-01  6.79547E-01 -5.25856E+01 -4.68823E+01
 3.62859E-01  7.33634E-01 -5.01412E+01 -4.43705E+01
 3.62859E-01  7.88289E-01 -4.76428E+01 -4.19195E+01
 3.62859E-01  8.43598E-01 -4.50822E+01 -3.95156E+01
 3.62859E-01  8.99659E-01 -4.24323E+01 -3.70900E+01
 3.62859E-01  9.56576E-01 -3.96388E+01 -3.45758E+01
 3.62859E-01  1.01446E+00 -3.66084E+01 -3.19172E+01
 3.62859E-01  1.07344E+00 -3.31991E+01 -2.89979E+01
 3.62859E-01  1.13364E+00 -2.92290E+01 -2.56004E+01
 3.62859E-01  1.19522E+00 -2.45350E+01 -2.15130E+01
 3.62859E-01  1.25831E+00 -1.91204E+01 -1.67068E+01
 3.62859E-01  1.32310E+00 -1.33433E+01 -1.15132E+01
 3.62859E-01  1.38976E+00 -7.94225E+00 -6.65151E+00
 3.62859E-01  1.45848E+00 -3.74802E+00 -2.93749E+00
 3.62859E-01  1.52949E+00 -1.24153E+00 -8.22220E-01
 3.62859E-01  1.60299E+00 -2.35714E-01 -7.52632E-02
 3.62859E-01  1.67923E+00 -1.83962E-02  1.29709E-02
 3.62859E-01  1.75848E+00 -3.70831E-04 -2.22729E-02
 3.62859E-01  1.84101E+00 -9.19096E-07 -3.62966E-02
 3.62859E-01  1.92712E+00 -2.63967E-10 -3.16322E-02
 3.62859E-01  2.01712E+00 -1.11165E-12 -2.12894E-02
 3.62859E-01  2.11134E+00  0.00000E+00 -1.37510E-02
 3.62859E-01  2.21016E+00  0.00000E+00 -8.70778E-03
 3.62859E-01  2.31393E+00  0.00000E+00 -4.86724E-03
 3.62859E-01  2.42304E+00  0.00000E+00 -2.46932E-03
 3.62859E-01  2.53792E+00  0.00000E+00 -1.13804E-03
 3.62859E-01  2.65898E+00  0.00000E+00 -4.12816E-04

 4.15012E-01  0.00000E+00 -6.93758E+01 -6.52390E+01
 4.15012E-01  5.17572E-02 -6.92534E+01 -6.49978E+01
 4.15012E-01  1.03518E-01 -6.88873E+01 -6.46724E+01
 4.15012E-01  1.55290E-01 -6.82808E+01 -6.40502E+01
 4.15012E-01  2.07087E-01 -6.74399E+01 -6.30547E+01
 4.15012E-01  2.58930E-01 -6.63730E+01 -6.17791E+01
 4.15012E-01  3.10844E-01 -6.50918E+01 -6.02825E+01
 4.15012E-01  3.62859E-01 -6.36107E+01 -5.86141E+01
 4.15012E-01  4.15012E-01 -6.19469E+01 -5.68256E+01
 4.15012E-01  4.67345E-01 -6.01198E+01 -5.49382E+01
 4.15012E-01  5.19908E-01 -5.81504E+01 -5.28763E+01
 4.15012E-01  5.72754E-01 -5.60599E+01 -5.05893E+01
 4.15012E-01  6.25945E-01 -5.38686E+01 -4.82027E+01
 4.15012E-01  6.79547E-01 -5.15943E+01 -4.58664E+01
 4.15012E-01  7.33634E-01 -4.92499E+01 -4.35940E+01
 4.15012E-01  7.88289E-01 -4.68405E+01 -4.13370E+01
 4.15012E-01  8.43598E-01 -4.43595E+01 -3.90566E+01
 4.15012E-01  8.99659E-01 -4.17819E+01 -3.67127E+01
 4.15012E-01  9.56576E-01 -3.90552E+01 -3.42609E+01
 4.15012E-01  1.01446E+00 -3.60885E+01 -3.16543E+01
 4.15012E-01  1.07344E+00 -3.27427E+01 -2.87831E+01
 4.15012E-01  1.13364E+00 -2.88388E+01 -2.54284E+01
 4.15012E-01  1.19522E+00 -2.42160E+01 -2.13759E+01
 4.15012E-01  1.25831E+00 -1.88779E+01 -1.65974E+01
 4.15012E-01  1.32310E+00 -1.31778E+01 -1.14234E+01
 4.15012E-01  1.38976E+00 -7.84562E+00 -6.57456E+00
 4.15012E-01  1.45848E+00 -3.70308E+00 -2.87258E+00
 4.15012E-01  1.52949E+00 -1.22674E+00 -7.70324E-01
 4.15012E-01  1.60299E+00 -2.32890E-01 -3.75015E-02
 4.15012E-01  1.67923E+00 -1.81699E-02  3.45936E-02
 4.15012E-01  1.75848E+00 -3.65990E-04 -1.32193E-02
 4.15012E-01  1.84101E+00 -9.05478E-07 -3.35141E-02
 4.15012E-01  1.92712E+00 -2.60996E-10 -3.13333E-02
 4.15012E-01  2.01712E+00  4.04796E-13 -2.15423E-02
 4.15012E-01  2.11134E+00  0.00000E+00 -1.39988E-02
 4.15012E-01  2.21016E+00  0.00000E+00 -8.82503E-03
 4.15012E-01  2.31393E+00  0.00000E+00 -4.90539E-03
 4.15012E-01  2.42304E+00  0.00000E+00 -2.55270E-03
 4.15012E-01  2.53792E+00  0.00000E+00 -1.23685E-03
 4.15012E-01  2.65898E+00  0.00000E+00 -4.43087E-04

 4.67345E-01  0.00000E+00 -6.67648E+01 -6.26313E+01
 4.67345E-01  5.17572E-02 -6.66573E+01 -6.23891E+01
 4.67345E-01  1.03518E-01 -6.63356E+01 -6.20424E+01
 4.67345E-01  1.55290E-01 -6.58014E+01 -6.14630E+01
 4.67345E-01  2.07087E-01 -6.50577E+01 -6.05587E+01
 4.67345E-01  2.58930E-01 -6.41096E+01 -5.93370E+01
 4.67345E-01  3.10844E-01 -6.29640E+01 -5.79446E+01
 4.67345E-01  3.62859E-01 -6.16301E+01 -5.65063E+01
 4.67345E-01  4.15012E-01 -6.01198E+01 -5.49382E+01
 4.67345E-01  4.67345E-01 -5.84473E+01 -5.31561E+01
 4.67345E-01  5.19908E-01 -5.66288E+01 -5.11948E+01
 4.67345E-01  5.72754E-01 -5.46821E+01 -4.91144E+01
 4.67345E-01  6.25945E-01 -5.26247E+01 -4.69809E+01
 4.67345E-01  6.79547E-01 -5.04730E+01 -4.48552E+01
 4.67345E-01  7.33634E-01 -4.82395E+01 -4.27497E+01
 4.67345E-01  7.88289E-01 -4.59302E+01 -4.06510E+01
 4.67345E-01  8.43598E-01 -4.35394E+01 -3.85250E+01
 4.67345E-01  8.99659E-01 -4.10438E+01 -3.63123E+01
 4.67345E-01  9.56576E-01 -3.83931E+01 -3.39543E+01
 4.67345E-01  1.01446E+00 -3.54989E+01 -3.13999E+01
 4.67345E-01  1.07344E+00 -3.22253E+01 -2.85437E+01
 4.67345E-01  1.13364E+00 -2.83965E+01 -2.51980E+01
 4.67345E-01  1.19522E+00 -2.38545E+01 -2.11807E+01
 4.67345E-01  1.25831E+00 -1.86029E+01 -1.64549E+01
 4.67345E-01  1.32310E+00 -1.29901E+01 -1.13217E+01
 4.67345E-01  1.38976E+00 -7.73602E+00 -6.49168E+00
 4.67345E-01  1.45848E+00 -3.65208E+00 -2.79418E+00
 4.67345E-01  1.52949E+00 -1.20995E+00 -6.93161E-01
 4.67345E-01  1.60299E+00 -2.29680E-01  2.48667E-02
 4.67345E-01  1.67923E+00 -1.79123E-02  6.69853E-02
 4.67345E-01  1.75848E+00 -3.60464E-04 -2.83313E-03
 4.67345E-01  1.84101E+00 -8.89884E-07 -3.00139E-02
 4.67345E-01  1.92712E+00 -2.57427E-10 -3.01704E-02
 4.67345E-01  2.01712E+00 -9.83807E-13 -2.17515E-02
 4.67345E-01  2.11134E+00  0.00000E+00 -1.44506E-02
 4.67345E-01  2.21016E+00  0.00000E+00 -9.06815E-03
 4.67345E-01  2.31393E+00  0.00000E+00 -5.02292E-03
 4.67345E-01  2.42304E+00  0.00000E+00 -2.61485E-03
 4.67345E-01  2.53792E+00  0.00000E+00 -1.27627E-03
 4.67345E-01  2.65898E+00  0.00000E+00 -4.71782E-04

 5.19908E-01  0.00000E+00 -6.40811E+01 -5.98498E+01
 5.19908E-01  5.17572E-02 -6.39866E+01 -5.96292E+01
 5.19908E-01  1.03518E-01 -6.37033E+01 -5.92449E+01
 5.19908E-01  1.55290E-01 -6.32320E+01 -5.86747E+01
 5.19908E-01  2.07087E-01 -6.25743E+01 -5.78594E+01
 5.19908E-01  2.58930E-01 -6.17326E+01 -5.67582E+01
 5.19908E-01  3.10844E-01 -6.07108E+01 -5.55226E+01
 5.19908E-01  3.62859E-01 -5.95142E+01 -5.42786E+01
 5.19908E-01  4.15012E-01 -5.81504E+01 -5.28763E+01
 5.19908E-01  4.67345E-01 -5.66288E+01 -5.11948E+01
 5.19908E-01  5.19908E-01 -5.49615E+01 -4.93627E+01
 5.19908E-01  5.72754E-01 -5.31619E+01 -4.75209E+01
 5.19908E-01  6.25945E-01 -5.12447E+01 -4.56631E+01
 5.19908E-01  6.79547E-01 -4.92240E+01 -4.37532E+01
 5.19908E-01  7.33634E-01 -4.71112E+01 -4.18051E+01
 5.19908E-01  7.88289E-01 -4.49119E+01 -3.98478E+01
 5.19908E-01  8.43598E-01 -4.26213E+01 -3.78660E+01
 5.19908E-01  8.99659E-01 -4.02173E+01 -3.58000E+01
 5.19908E-01  9.56576E-01 -3.76518E+01 -3.35763E+01
 5.19908E-01  1.01446E+00 -3.48390E+01 -3.11056E+01
 5.19908E-01  1.07344E+00 -3.16464E+01 -2.82626E+01
 5.19908E-01  1.13364E+00 -2.79018E+01 -2.49126E+01
 5.19908E-01  1.19522E+00 -2.34503E+01 -2.09344E+01
 5.19908E-01  1.25831E+00 -1.82954E+01 -1.62792E+01
 5.19908E-01  1.32310E+00 -1.27802E+01 -1.12021E+01
 5.19908E-01  1.38976E+00 -7.61337E+00 -6.40049E+00
 5.19908E-01  1.45848E+00 -3.59498E+00 -2.71734E+00
 5.19908E-01  1.52949E+00 -1.19113E+00 -6.26751E-01
 5.19908E-01  1.60299E+00 -2.26077E-01  7.57921E-02
 5.19908E-01  1.67923E+00 -1.76225E-02  9.48415E-02
 5.19908E-01  1.75848E+00 -3.54234E-04  7.97622E-03
 5.19908E-01  1.84101E+00 -8.72243E-07 -2.56995E-02
 5.19908E-01  1.92712E+00 -2.53555E-10 -2.88255E-02
 5.19908E-01  2.01712E+00  1.01575E-12 -2.20563E-02
 5.19908E-01  2.11134E+00  0.00000E+00 -1.49173E-02
 5.19908E-01  2.21016E+00  0.00000E+00 -9.26905E-03
 5.19908E-01  2.31393E+00  0.00000E+00 -5.20561E-03
 5.19908E-01  2.42304E+00  0.00000E+00 -2.72130E-03
 5.19908E-01  2.53792E+00  0.00000E+00 -1.30407E-03
 5.19908E-01  2.65898E+00  0.00000E+00 -4.99808E-04

 5.72754E-01  0.00000E+00 -6.13518E+01 -5.68873E+01
 5.72754E-01  5.17572E-02 -6.12683E+01 -5.67537E+01
 5.72754E-01  1.03518E-01 -6.10179E+01 -5.63700E+01
 5.72754E-01  1.55290E-01 -6.06008E+01 -5.57993E+01
 5.72754E-01  2.07087E-01 -6.00178E+01 -5.50630E+01
 5.72754E-01  2.58930E-01 -5.92699E+01 -5.41365E+01
 5.72754E-01  3.10844E-01 -5.83589E+01 -5.30666E+01
 5.72754E-01  3.62859E-01 -5.72875E+01 -5.18972E+01
 5.72754E-01  4.15012E-01 -5.60599E+01 -5.05893E+01
 5.72754E-01  4.67345E-01 -5.46821E+01 -4.91144E+01
 5.72754E-01  5.19908E-01 -5.31619E+01 -4.75209E+01
 5.72754E-01  5.72754E-01 -5.15093E+01 -4.58665E+01
 5.72754E-01  6.25945E-01 -4.97352E+01 -4.41803E+01
 5.72754E-01  6.79547E-01 -4.78512E+01 -4.24793E+01
 5.72754E-01  7.33634E-01 -4.58665E+01 -4.07425E+01
 5.72754E-01  7.88289E-01 -4.37860E+01 -3.89315E+01
 5.72754E-01  8.43598E-01 -4.16048E+01 -3.70445E+01
 5.72754E-01  8.99659E-01 -3.93017E+01 -3.51008E+01
 5.72754E-01  9.56576E-01 -3.68306E+01 -3.30469E+01
 5.72754E-01  1.01446E+00 -3.41081E+01 -3.07134E+01
 5.72754E-01  1.07344E+00 -3.10053E+01 -2.79176E+01
 5.72754E-01  1.13364E+00 -2.73541E+01 -2.45798E+01
 5.72754E-01  1.19522E+00 -2.30028E+01 -2.06492E+01
 5.72754E-01  1.25831E+00 -1.79551E+01 -1.60714E+01
 5.72754E-01  1.32310E+00 -1.25478E+01 -1.10598E+01
 5.72754E-01  1.38976E+00 -7.47753E+00 -6.30208E+00
 5.72754E-01  1.45848E+00 -3.53169E+00 -2.65842E+00
 5.72754E-01  1.52949E+00 -1.17025E+00 -6.02134E-01
 5.72754E-01  1.60299E+00 -2.22074E-01  8.63187E-02
 5.72754E-01  1.67923E+00 -1.72999E-02  1.06425E-01
 5.72754E-01  1.75848E+00 -3.47276E-04  1.89276E-02
 5.72754E-01  1.84101E+00 -8.52458E-07 -2.02622E-02
 5.72754E-01  1.92712E+00 -2.48954E-10 -2.77902E-02
 5.72754E-01  2.01712E+00  1.20254E-12 -2.25971E-02
 5.72754E-01  2.11134E+00  0.00000E+00 -1.52840E-02
 5.72754E-01  2.21016E+00  0.00000E+00 -9.30143E-03
 5.72754E-01  2.31393E+00  0.00000E+00 -5.42839E-03
 5.72754E-01  2.42304E+00  0.00000E+00 -2.92191E-03
 5.72754E-01  2.53792E+00  0.00000E+00 -1.36637E-03
 5.72754E-01  2.65898E+00  0.00000E+00 -5.27742E-04

 6.25945E-01  0.00000E+00 -5.85962E+01 -5.38135E+01
 6.25945E-01  5.17572E-02 -5.85220E+01 -5.37621E+01
 6.25945E-01  1.03518E-01 -5.82996E+01 -5.34250E+01
 6.25945E-01  1.55290E-01 -5.79291E+01 -5.28933E+01
 6.25945E-01  2.07087E-01 -5.74106E+01 -5.22387E+01
 6.25945E-01  2.58930E-01 -5.67444E+01 -5.14661E+01
 6.25945E-01  3.10844E-01 -5.59311E+01 -5.05305E+01
 6.25945E-01  3.62859E-01 -5.49719E+01 -4.94099E+01
 6.25945E-01  4.15012E-01 -5.38686E+01 -4.82027E+01
 6.25945E-01  4.67345E-01 -5.26247E+01 -4.69809E+01
 6.25945E-01  5.19908E-01 -5.12447E+01 -4.56631E+01
 6.25945E-01  5.72754E-01 -4.97352E+01 -4.41803E+01
 6.25945E-01  6.25945E-01 -4.81039E+01 -4.26265E+01
 6.25945E-01  6.79547E-01 -4.63591E+01 -4.11135E+01
 6.25945E-01  7.33634E-01 -4.45078E+01 -3.95854E+01
 6.25945E-01  7.88289E-01 -4.25531E+01 -3.79186E+01
 6.25945E-01  8.43598E-01 -4.04894E+01 -3.61165E+01
 6.25945E-01  8.99659E-01 -3.82960E+01 -3.42767E+01
 6.25945E-01  9.56576E-01 -3.59280E+01 -3.23748E+01
 6.25945E-01  1.01446E+00 -3.33048E+01 -3.01875E+01
 6.25945E-01  1.07344E+00 -3.03009E+01 -2.74872E+01
 6.25945E-01  1.13364E+00 -2.67523E+01 -2.42115E+01
 6.25945E-01  1.19522E+00 -2.25111E+01 -2.03387E+01
 6.25945E-01  1.25831E+00 -1.75811E+01 -1.58260E+01
 6.25945E-01  1.32310E+00 -1.22924E+01 -1.08873E+01
 6.25945E-01  1.38976E+00 -7.32823E+00 -6.20090E+00
 6.25945E-01  1.45848E+00 -3.46208E+00 -2.61508E+00
 6.25945E-01  1.52949E+00 -1.14726E+00 -5.92737E-01
 6.25945E-01  1.60299E+00 -2.17659E-01  8.97332E-02
 6.25945E-01  1.67923E+00 -1.69432E-02  1.18296E-01
 6.25945E-01  1.75848E+00 -3.39559E-04  3.31380E-02
 6.25945E-01  1.84101E+00 -8.30407E-07 -1.26276E-02
 6.25945E-01  1.92712E+00 -2.44742E-10 -2.61078E-02
 6.25945E-01  2.01712E+00  1.71340E-12 -2.32445E-02
 6.25945E-01  2.11134E+00  0.00000E+00 -1.58236E-02
 6.25945E-01  2.21016E+00  0.00000E+00 -9.38375E-03
 6.25945E-01  2.31393E+00  0.00000E+00 -5.69103E-03
 6.25945E-01  2.42304E+00  0.00000E+00 -3.14752E-03
 6.25945E-01  2.53792E+00  0.00000E+00 -1.43583E-03
 6.25945E-01  2.65898E+00  0.00000E+00 -5.60762E-04

 6.79547E-01  0.00000E+00 -5.58266E+01 -5.07061E+01
 6.79547E-01  5.17572E-02 -5.57604E+01 -5.06520E+01
 6.79547E-01  1.03518E-01 -5.55620E+01 -5.03999E+01
 6.79547E-01  1.55290E-01 -5.52314E+01 -4.99874E+01
 6.79547E-01  2.07087E-01 -5.47684E+01 -4.94318E+01
 6.79547E-01  2.58930E-01 -5.41731E+01 -4.87198E+01
 6.79547E-01  3.10844E-01 -5.34454E+01 -4.78597E+01
 6.79547E-01  3.62859E-01 -5.25856E+01 -4.68823E+01
 6.79547E-01  4.15012E-01 -5.15943E+01 -4.58664E+01
 6.79547E-01  4.67345E-01 -5.04730E+01 -4.48552E+01
 6.79547E-01  5.19908E-01 -4.92240E+01 -4.37532E+01
 6.79547E-01  5.72754E-01 -4.78512E+01 -4.24793E+01
 6.79547E-01  6.25945E-01 -4.63591E+01 -4.11135E+01
 6.79547E-01  6.79547E-01 -4.47532E+01 -3.97565E+01
 6.79547E-01  7.33634E-01 -4.30377E+01 -3.83625E+01
 6.79547E-01  7.88289E-01 -4.12136E+01 -3.68265E+01
 6.79547E-01  8.43598E-01 -3.92741E+01 -3.51499E+01
 6.79547E-01  8.99659E-01 -3.71981E+01 -3.34110E+01
 6.79547E-01  9.56576E-01 -3.49417E+01 -3.15898E+01
 6.79547E-01  1.01446E+00 -3.24266E+01 -2.95043E+01
 6.79547E-01  1.07344E+00 -2.95306E+01 -2.69510E+01
 6.79547E-01  1.13364E+00 -2.60943E+01 -2.38136E+01
 6.79547E-01  1.19522E+00 -2.19736E+01 -2.00101E+01
 6.79547E-01  1.25831E+00 -1.71723E+01 -1.55365E+01
 6.79547E-01  1.32310E+00 -1.20131E+01 -1.06790E+01
 6.79547E-01  1.38976E+00 -7.16493E+00 -6.10164E+00
 6.79547E-01  1.45848E+00 -3.38590E+00 -2.58116E+00
 6.79547E-01  1.52949E+00 -1.12206E+00 -5.64562E-01
 6.79547E-01  1.60299E+00 -2.12813E-01  1.25953E-01
 6.79547E-01  1.67923E+00 -1.65507E-02  1.49097E-01
 6.79547E-01  1.75848E+00 -3.31034E-04  5.30388E-02
 6.79547E-01  1.84101E+00 -8.05918E-07 -2.16694E-03
 6.79547E-01  1.92712E+00 -2.38379E-10 -2.27699E-02
 6.79547E-01  2.01712E+00  1.31608E-12 -2.38000E-02
 6.79547E-01  2.11134E+00  0.00000E+00 -1.68216E-02
 6.79547E-01  2.21016E+00  0.00000E+00 -9.77694E-03
 6.79547E-01  2.31393E+00  0.00000E+00 -5.99792E-03
 6.79547E-01  2.42304E+00  0.00000E+00 -3.31394E-03
 6.79547E-01  2.53792E+00  0.00000E+00 -1.47574E-03
 6.79547E-01  2.65898E+00  0.00000E+00 -6.03927E-04

 7.33634E-01  0.00000E+00 -5.30481E+01 -4.75883E+01
 7.33634E-01  5.17572E-02 -5.29888E+01 -4.75038E+01
 7.33634E-01  1.03518E-01 -5.28111E+01 -4.73353E+01
 7.33634E-01  1.55290E-01 -5.25148E+01 -4.70587E+01
 7.33634E-01  2.07087E-01 -5.20999E+01 -4.66068E+01
 7.33634E-01  2.58930E-01 -5.15661E+01 -4.59248E+01
 7.33634E-01  3.10844E-01 -5.09133E+01 -4.51363E+01
 7.33634E-01  3.62859E-01 -5.01412E+01 -4.43705E+01
 7.33634E-01  4.15012E-01 -4.92499E+01 -4.35940E+01
 7.33634E-01  4.67345E-01 -4.82395E+01 -4.27497E+01
 7.33634E-01  5.19908E-01 -4.71112E+01 -4.18051E+01
 7.33634E-01  5.72754E-01 -4.58665E+01 -4.07425E+01
 7.33634E-01  6.25945E-01 -4.45078E+01 -3.95854E+01
 7.33634E-01  6.79547E-01 -4.30377E+01 -3.83625E+01
 7.33634E-01  7.33634E-01 -4.14580E+01 -3.70623E+01
 7.33634E-01  7.88289E-01 -3.97671E+01 -3.56554E+01
 7.33634E-01  8.43598E-01 -3.79565E+01 -3.41334E+01
 7.33634E-01  8.99659E-01 -3.60045E+01 -3.24974E+01
 7.33634E-01  9.56576E-01 -3.38675E+01 -3.07143E+01
 7.33634E-01  1.01446E+00 -3.14689E+01 -2.86968E+01
 7.33634E-01  1.07344E+00 -2.86901E+01 -2.63056E+01
 7.33634E-01  1.13364E+00 -2.53762E+01 -2.33433E+01
 7.33634E-01  1.19522E+00 -2.13868E+01 -1.96304E+01
 7.33634E-01  1.25831E+00 -1.67260E+01 -1.52060E+01
 7.33634E-01  1.32310E+00 -1.17083E+01 -1.04491E+01
 7.33634E-01  1.38976E+00 -6.98659E+00 -6.00521E+00
 7.33634E-01  1.45848E+00 -3.30265E+00 -2.55665E+00
 7.33634E-01  1.52949E+00 -1.09450E+00 -5.34627E-01
 7.33634E-01  1.60299E+00 -2.07501E-01  1.69657E-01
 7.33634E-01  1.67923E+00 -1.61191E-02  1.81289E-01
 7.33634E-01  1.75848E+00 -3.21627E-04  7.02350E-02
 7.33634E-01  1.84101E+00 -7.78746E-07  7.27827E-03
 7.33634E-01  1.92712E+00 -2.32680E-10 -1.90166E-02
 7.33634E-01  2.01712E+00  7.60108E-13 -2.40776E-02
 7.33634E-01  2.11134E+00  0.00000E+00 -1.79489E-02
 7.33634E-01  2.21016E+00  0.00000E+00 -1.04118E-02
 7.33634E-01  2.31393E+00  0.00000E+00 -6.34164E-03
 7.33634E-01  2.42304E+00  0.00000E+00 -3.44669E-03
 7.33634E-01  2.53792E+00  0.00000E+00 -1.51426E-03
 7.33634E-01  2.65898E+00  0.00000E+00 -6.52853E-04

 7.88289E-01  0.00000E+00 -5.02572E+01 -4.44572E+01
 7.88289E-01  5.17572E-02 -5.02038E+01 -4.44228E+01
 7.88289E-01  1.03518E-01 -5.00440E+01 -4.42861E+01
 7.88289E-01  1.55290E-01 -4.97776E+01 -4.40604E+01
 7.88289E-01  2.07087E-01 -4.94045E+01 -4.36950E+01
 7.88289E-01  2.58930E-01 -4.89245E+01 -4.31264E+01
 7.88289E-01  3.10844E-01 -4.83374E+01 -4.24904E+01
 7.88289E-01  3.62859E-01 -4.76428E+01 -4.19195E+01
 7.88289E-01  4.15012E-01 -4.68405E+01 -4.13370E+01
 7.88289E-01  4.67345E-01 -4.59302E+01 -4.06510E+01
 7.88289E-01  5.19908E-01 -4.49119E+01 -3.98478E+01
 7.88289E-01  5.72754E-01 -4.37860E+01 -3.89315E+01
 7.88289E-01  6.25945E-01 -4.25531E+01 -3.79186E+01
 7.88289E-01  6.79547E-01 -4.12136E+01 -3.68265E+01
 7.88289E-01  7.33634E-01 -3.97671E+01 -3.56554E+01
 7.88289E-01  7.88289E-01 -3.82096E+01 -3.43947E+01
 7.88289E-01  8.43598E-01 -3.65309E+01 -3.30202E+01
 7.88289E-01  8.99659E-01 -3.47080E+01 -3.14896E+01
 7.88289E-01  9.56576E-01 -3.26973E+01 -2.97647E+01
 7.88289E-01  1.01446E+00 -3.04237E+01 -2.78171E+01
 7.88289E-01  1.07344E+00 -2.77716E+01 -2.55522E+01
 7.88289E-01  1.13364E+00 -2.45907E+01 -2.27378E+01
 7.88289E-01  1.19522E+00 -2.07447E+01 -1.91490E+01
 7.88289E-01  1.25831E+00 -1.62374E+01 -1.48389E+01
 7.88289E-01  1.32310E+00 -1.13744E+01 -1.02176E+01
 7.88289E-01  1.38976E+00 -6.79123E+00 -5.90907E+00
 7.88289E-01  1.45848E+00 -3.21139E+00 -2.54238E+00
 7.88289E-01  1.52949E+00 -1.06425E+00 -5.38868E-01
 7.88289E-01  1.60299E+00 -2.01660E-01  1.70653E-01
 7.88289E-01  1.67923E+00 -1.56432E-02  1.83648E-01
 7.88289E-01  1.75848E+00 -3.11216E-04  7.23945E-02
 7.88289E-01  1.84101E+00 -7.48520E-07  1.02234E-02
 7.88289E-01  1.92712E+00 -2.25513E-10 -1.69841E-02
 7.88289E-01  2.01712E+00  1.10572E-12 -2.39447E-02
 7.88289E-01  2.11134E+00  0.00000E+00 -1.86577E-02
 7.88289E-01  2.21016E+00  0.00000E+00 -1.10842E-02
 7.88289E-01  2.31393E+00  0.00000E+00 -6.70716E-03
 7.88289E-01  2.42304E+00  0.00000E+00 -3.61342E-03
 7.88289E-01  2.53792E+00  0.00000E+00 -1.60366E-03
 7.88289E-01  2.65898E+00  0.00000E+00 -6.99266E-04

 8.43598E-01  0.00000E+00 -4.74376E+01 -4.13277E+01
 8.43598E-01  5.17572E-02 -4.73894E+01 -4.14076E+01
 8.43598E-01  1.03518E-01 -4.72453E+01 -4.12602E+01
 8.43598E-01  1.55290E-01 -4.70051E+01 -4.10218E+01
 8.43598E-01  2.07087E-01 -4.66689E+01 -4.07418E+01
 8.43598E-01  2.58930E-01 -4.62365E+01 -4.03694E+01
 8.43598E-01  3.10844E-01 -4.57077E+01 -3.99450E+01
 8.43598E-01  3.62859E-01 -4.50822E+01 -3.95156E+01
 8.43598E-01  4.15012E-01 -4.43595E+01 -3.90566E+01
 8.43598E-01  4.67345E-01 -4.35394E+01 -3.85250E+01
 8.43598E-01  5.19908E-01 -4.26213E+01 -3.78660E+01
 8.43598E-01  5.72754E-01 -4.16048E+01 -3.70445E+01
 8.43598E-01  6.25945E-01 -4.04894E+01 -3.61165E+01
 8.43598E-01  6.79547E-01 -3.92741E+01 -3.51499E+01
 8.43598E-01  7.33634E-01 -3.79565E+01 -3.41334E+01
 8.43598E-01  7.88289E-01 -3.65309E+01 -3.30202E+01
 8.43598E-01  8.43598E-01 -3.49851E+01 -3.17728E+01
 8.43598E-01  8.99659E-01 -3.32950E+01 -3.03540E+01
 8.43598E-01  9.56576E-01 -3.14166E+01 -2.87296E+01
 8.43598E-01  1.01446E+00 -2.92761E+01 -2.68722E+01
 8.43598E-01  1.07344E+00 -2.67608E+01 -2.46944E+01
 8.43598E-01  1.13364E+00 -2.37248E+01 -2.19888E+01
 8.43598E-01  1.19522E+00 -2.00360E+01 -1.85542E+01
 8.43598E-01  1.25831E+00 -1.56977E+01 -1.44255E+01
 8.43598E-01  1.32310E+00 -1.10054E+01 -9.96983E+00
 8.43598E-01  1.38976E+00 -6.57518E+00 -5.79013E+00
 8.43598E-01  1.45848E+00 -3.11039E+00 -2.51615E+00
 8.43598E-01  1.52949E+00 -1.03074E+00 -5.65566E-01
 8.43598E-01  1.60299E+00 -1.95177E-01  1.32690E-01
 8.43598E-01  1.67923E+00 -1.51139E-02  1.58356E-01
 8.43598E-01  1.75848E+00 -2.99603E-04  6.11522E-02
 8.43598E-01  1.84101E+00 -7.14686E-07  6.87961E-03
 8.43598E-01  1.92712E+00 -2.19470E-10 -1.73421E-02
 8.43598E-01  2.01712E+00  8.11927E-13 -2.40817E-02
 8.43598E-01  2.11134E+00  0.00000E+00 -1.91700E-02
 8.43598E-01  2.21016E+00  0.00000E+00 -1.16975E-02
 8.43598E-01  2.31393E+00  0.00000E+00 -7.04404E-03
 8.43598E-01  2.42304E+00  0.00000E+00 -3.80419E-03
 8.43598E-01  2.53792E+00  0.00000E+00 -1.73112E-03
 8.43598E-01  2.65898E+00  0.00000E+00 -7.38633E-04

 8.99659E-01  0.00000E+00 -4.45545E+01 -3.82221E+01
 8.99659E-01  5.17572E-02 -4.45111E+01 -3.83630E+01
 8.99659E-01  1.03518E-01 -4.43810E+01 -3.82200E+01
 8.99659E-01  1.55290E-01 -4.41644E+01 -3.80261E+01
 8.99659E-01  2.07087E-01 -4.38613E+01 -3.78769E+01
 8.99659E-01  2.58930E-01 -4.34717E+01 -3.76898E+01
 8.99659E-01  3.10844E-01 -4.29955E+01 -3.74291E+01
 8.99659E-01  3.62859E-01 -4.24323E+01 -3.70900E+01
 8.99659E-01  4.15012E-01 -4.17819E+01 -3.67127E+01
 8.99659E-01  4.67345E-01 -4.10438E+01 -3.63123E+01
 8.99659E-01  5.19908E-01 -4.02173E+01 -3.58000E+01
 8.99659E-01  5.72754E-01 -3.93017E+01 -3.51008E+01
 8.99659E-01  6.25945E-01 -3.82960E+01 -3.42767E+01
 8.99659E-01  6.79547E-01 -3.71981E+01 -3.34110E+01
 8.99659E-01  7.33634E-01 -3.60045E+01 -3.24974E+01
 8.99659E-01  7.88289E-01 -3.47080E+01 -3.14896E+01
 8.99659E-01  8.43598E-01 -3.32950E+01 -3.03540E+01
 8.99659E-01  8.99659E-01 -3.17403E+01 -2.90608E+01
 8.99659E-01  9.56576E-01 -2.99997E+01 -2.75699E+01
 8.99659E-01  1.01446E+00 -2.80006E+01 -2.58266E+01
 8.99659E-01  1.07344E+00 -2.56332E+01 -2.37321E+01
 8.99659E-01  1.13364E+00 -2.27560E+01 -2.11269E+01
 8.99659E-01  1.19522E+00 -1.92414E+01 -1.78612E+01
 8.99659E-01  1.25831E+00 -1.50915E+01 -1.39403E+01
 8.99659E-01  1.32310E+00 -1.05905E+01 -9.66078E+00
 8.99659E-01  1.38976E+00 -6.33197E+00 -5.60734E+00
 8.99659E-01  1.45848E+00 -2.99659E+00 -2.43645E+00
 8.99659E-01  1.52949E+00 -9.92930E-01 -5.64397E-01
 8.99659E-01  1.60299E+00 -1.87857E-01  1.03007E-01
 8.99659E-01  1.67923E+00 -1.45155E-02  1.34539E-01
 8.99659E-01  1.75848E+00 -2.86467E-04  4.94450E-02
 8.99659E-01  1.84101E+00 -6.76416E-07  2.08749E-03
 8.99659E-01  1.92712E+00 -2.11232E-10 -1.95549E-02
 8.99659E-01  2.01712E+00  1.73738E-12 -2.58148E-02
 8.99659E-01  2.11134E+00  0.00000E+00 -2.03265E-02
 8.99659E-01  2.21016E+00  0.00000E+00 -1.22415E-02
 8.99659E-01  2.31393E+00  0.00000E+00 -7.27455E-03
 8.99659E-01  2.42304E+00  0.00000E+00 -3.94749E-03
 8.99659E-01  2.53792E+00  0.00000E+00 -1.83167E-03
 8.99659E-01  2.65898E+00  0.00000E+00 -7.69446E-04

 9.56576E-01  0.00000E+00 -4.15456E+01 -3.51538E+01
 9.56576E-01  5.17572E-02 -4.15064E+01 -3.52593E+01
 9.56576E-01  1.03518E-01 -4.13893E+01 -3.51619E+01
 9.56576E-01  1.55290E-01 -4.11945E+01 -3.51051E+01
 9.56576E-01  2.07087E-01 -4.09221E+01 -3.51253E+01
 9.56576E-01  2.58930E-01 -4.05721E+01 -3.50546E+01
 9.56576E-01  3.10844E-01 -4.01444E+01 -3.48626E+01
 9.56576E-01  3.62859E-01 -3.96388E+01 -3.45758E+01
 9.56576E-01  4.15012E-01 -3.90552E+01 -3.42609E+01
 9.56576E-01  4.67345E-01 -3.83931E+01 -3.39543E+01
 9.56576E-01  5.19908E-01 -3.76518E+01 -3.35763E+01
 9.56576E-01  5.72754E-01 -3.68306E+01 -3.30469E+01
 9.56576E-01  6.25945E-01 -3.59280E+01 -3.23748E+01
 9.56576E-01  6.79547E-01 -3.49417E+01 -3.15898E+01
 9.56576E-01  7.33634E-01 -3.38675E+01 -3.07143E+01
 9.56576E-01  7.88289E-01 -3.26973E+01 -2.97647E+01
 9.56576E-01  8.43598E-01 -3.14166E+01 -2.87296E+01
 9.56576E-01  8.99659E-01 -2.99997E+01 -2.75699E+01
 9.56576E-01  9.56576E-01 -2.84026E+01 -2.62282E+01
 9.56576E-01  1.01446E+00 -2.65540E+01 -2.46206E+01
 9.56576E-01  1.07344E+00 -2.43476E+01 -2.26348E+01
 9.56576E-01  1.13364E+00 -2.16469E+01 -2.01506E+01
 9.56576E-01  1.19522E+00 -1.83285E+01 -1.70618E+01
 9.56576E-01  1.25831E+00 -1.43932E+01 -1.33510E+01
 9.56576E-01  1.32310E+00 -1.01113E+01 -9.25662E+00
 9.56576E-01  1.38976E+00 -6.05063E+00 -5.34597E+00
 9.56576E-01  1.45848E+00 -2.86476E+00 -2.29577E+00
 9.56576E-01  1.52949E+00 -9.49102E-01 -5.17627E-01
 9.56576E-01  1.60299E+00 -1.79371E-01  1.04736E-01
 9.56576E-01  1.67923E+00 -1.38227E-02  1.28685E-01
 9.56576E-01  1.75848E+00 -2.71304E-04  4.62406E-02
 9.56576E-01  1.84101E+00 -6.32508E-07  8.83640E-04
 9.56576E-01  1.92712E+00 -2.01752E-10 -2.13176E-02
 9.56576E-01  2.01712E+00  4.26229E-14 -2.87438E-02
 9.56576E-01  2.11134E+00  0.00000E+00 -2.22813E-02
 9.56576E-01  2.21016E+00  0.00000E+00 -1.28238E-02
 9.56576E-01  2.31393E+00  0.00000E+00 -7.47585E-03
 9.56576E-01  2.42304E+00  0.00000E+00 -4.06408E-03
 9.56576E-01  2.53792E+00  0.00000E+00 -1.89491E-03
 9.56576E-01  2.65898E+00  0.00000E+00 -7.95872E-04

 1.01446E+00  0.00000E+00 -3.83088E+01 -3.21242E+01
 1.01446E+00  5.17572E-02 -3.82737E+01 -3.21804E+01
 1.01446E+00  1.03518E-01 -3.81692E+01 -3.21421E+01
 1.01446E+00  1.55290E-01 -3.79953E+01 -3.22069E+01
 1.01446E+00  2.07087E-01 -3.77523E+01 -3.23393E+01
 1.01446E+00  2.58930E-01 -3.74401E+01 -3.23226E+01
 1.01446E+00  3.10844E-01 -3.70588E+01 -3.21590E+01
 1.01446E+00  3.62859E-01 -3.66084E+01 -3.19172E+01
 1.01446E+00  4.15012E-01 -3.60885E+01 -3.16543E+01
 1.01446E+00  4.67345E-01 -3.54989E+01 -3.13999E+01
 1.01446E+00  5.19908E-01 -3.48390E+01 -3.11056E+01
 1.01446E+00  5.72754E-01 -3.41081E+01 -3.07134E+01
 1.01446E+00  6.25945E-01 -3.33048E+01 -3.01875E+01
 1.01446E+00  6.79547E-01 -3.24266E+01 -2.95043E+01
 1.01446E+00  7.33634E-01 -3.14689E+01 -2.86968E+01
 1.01446E+00  7.88289E-01 -3.04237E+01 -2.78171E+01
 1.01446E+00  8.43598E-01 -2.92761E+01 -2.68722E+01
 1.01446E+00  8.99659E-01 -2.80006E+01 -2.58266E+01
 1.01446E+00  9.56576E-01 -2.65540E+01 -2.46206E+01
 1.01446E+00  1.01446E+00 -2.48676E+01 -2.31593E+01
 1.01446E+00  1.07344E+00 -2.28390E+01 -2.13241E+01
 1.01446E+00  1.13364E+00 -2.03378E+01 -1.90053E+01
 1.01446E+00  1.19522E+00 -1.72457E+01 -1.61087E+01
 1.01446E+00  1.25831E+00 -1.35615E+01 -1.26153E+01
 1.01446E+00  1.32310E+00 -9.53869E+00 -8.74417E+00
 1.01446E+00  1.38976E+00 -5.71345E+00 -5.03569E+00
 1.01446E+00  1.45848E+00 -2.70647E+00 -2.14320E+00
 1.01446E+00  1.52949E+00 -8.96454E-01 -4.62751E-01
 1.01446E+00  1.60299E+00 -1.69192E-01  1.19357E-01
 1.01446E+00  1.67923E+00 -1.29954E-02  1.35178E-01
 1.01446E+00  1.75848E+00 -2.53351E-04  5.33548E-02
 1.01446E+00  1.84101E+00 -5.81309E-07  8.31271E-03
 1.01446E+00  1.92712E+00 -1.90622E-10 -1.75448E-02
 1.01446E+00  2.01712E+00  8.47555E-13 -2.96351E-02
 1.01446E+00  2.11134E+00  0.00000E+00 -2.40392E-02
 1.01446E+00  2.21016E+00  0.00000E+00 -1.37378E-02
 1.01446E+00  2.31393E+00  0.00000E+00 -7.97699E-03
 1.01446E+00  2.42304E+00  0.00000E+00 -4.32726E-03
 1.01446E+00  2.53792E+00  0.00000E+00 -2.00178E-03
 1.01446E+00  2.65898E+00  0.00000E+00 -8.31138E-04

 1.07344E+00  0.00000E+00 -3.46932E+01 -2.90567E+01
 1.07344E+00  5.17572E-02 -3.46623E+01 -2.91133E+01
 1.07344E+00  1.03518E-01 -3.45703E+01 -2.91192E+01
 1.07344E+00  1.55290E-01 -3.44175E+01 -2.92022E+01
 1.07344E+00  2.07087E-01 -3.42039E+01 -2.93197E+01
 1.07344E+00  2.58930E-01 -3.39297E+01 -2.93076E+01
 1.07344E+00  3.10844E-01 -3.35947E+01 -2.91805E+01
 1.07344E+00  3.62859E-01 -3.31991E+01 -2.89979E+01
 1.07344E+00  4.15012E-01 -3.27427E+01 -2.87831E+01
 1.07344E+00  4.67345E-01 -3.22253E+01 -2.85437E+01
 1.07344E+00  5.19908E-01 -3.16464E+01 -2.82626E+01
 1.07344E+00  5.72754E-01 -3.10053E+01 -2.79176E+01
 1.07344E+00  6.25945E-01 -3.03009E+01 -2.74872E+01
 1.07344E+00  6.79547E-01 -2.95306E+01 -2.69510E+01
 1.07344E+00  7.33634E-01 -2.86901E+01 -2.63056E+01
 1.07344E+00  7.88289E-01 -2.77716E+01 -2.55522E+01
 1.07344E+00  8.43598E-01 -2.67608E+01 -2.46944E+01
 1.07344E+00  8.99659E-01 -2.56332E+01 -2.37321E+01
 1.07344E+00  9.56576E-01 -2.43476E+01 -2.26348E+01
 1.07344E+00  1.01446E+00 -2.28390E+01 -2.13241E+01
 1.07344E+00  1.07344E+00 -2.10110E+01 -1.96891E+01
 1.07344E+00  1.13364E+00 -1.87409E+01 -1.75954E+01
 1.07344E+00  1.19522E+00 -1.59170E+01 -1.49225E+01
 1.07344E+00  1.25831E+00 -1.25355E+01 -1.16742E+01
 1.07344E+00  1.32310E+00 -8.82892E+00 -8.09758E+00
 1.07344E+00  1.38976E+00 -5.29391E+00 -4.68767E+00
 1.07344E+00  1.45848E+00 -2.50906E+00 -2.01055E+00
 1.07344E+00  1.52949E+00 -8.30792E-01 -4.30850E-01
 1.07344E+00  1.60299E+00 -1.56539E-01  1.25896E-01
 1.07344E+00  1.67923E+00 -1.19755E-02  1.43069E-01
 1.07344E+00  1.75848E+00 -2.31546E-04  6.64564E-02
 1.07344E+00  1.84101E+00 -5.20770E-07  2.31478E-02
 1.07344E+00  1.92712E+00 -1.76811E-10 -8.03160E-03
 1.07344E+00  2.01712E+00  2.69075E-13 -2.78706E-02
 1.07344E+00  2.11134E+00  0.00000E+00 -2.54334E-02
 1.07344E+00  2.21016E+00  0.00000E+00 -1.52693E-02
 1.07344E+00  2.31393E+00  0.00000E+00 -9.04721E-03
 1.07344E+00  2.42304E+00  0.00000E+00 -4.87646E-03
 1.07344E+00  2.53792E+00  0.00000E+00 -2.20064E-03
 1.07344E+00  2.65898E+00  0.00000E+00 -8.85776E-04

 1.13364E+00  0.00000E+00 -3.05070E+01 -2.57128E+01
 1.13364E+00  5.17572E-02 -3.04805E+01 -2.57715E+01
 1.13364E+00  1.03518E-01 -3.04018E+01 -2.57952E+01
 1.13364E+00  1.55290E-01 -3.02711E+01 -2.58311E+01
 1.13364E+00  2.07087E-01 -3.00884E+01 -2.58607E+01
 1.13364E+00  2.58930E-01 -2.98538E+01 -2.58223E+01
 1.13364E+00  3.10844E-01 -2.95674E+01 -2.57277E+01
 1.13364E+00  3.62859E-01 -2.92290E+01 -2.56004E+01
 1.13364E+00  4.15012E-01 -2.88388E+01 -2.54284E+01
 1.13364E+00  4.67345E-01 -2.83965E+01 -2.51980E+01
 1.13364E+00  5.19908E-01 -2.79018E+01 -2.49126E+01
 1.13364E+00  5.72754E-01 -2.73541E+01 -2.45798E+01
 1.13364E+00  6.25945E-01 -2.67523E+01 -2.42115E+01
 1.13364E+00  6.79547E-01 -2.60943E+01 -2.38136E+01
 1.13364E+00  7.33634E-01 -2.53762E+01 -2.33433E+01
 1.13364E+00  7.88289E-01 -2.45907E+01 -2.27378E+01
 1.13364E+00  8.43598E-01 -2.37248E+01 -2.19888E+01
 1.13364E+00  8.99659E-01 -2.27560E+01 -2.11269E+01
 1.13364E+00  9.56576E-01 -2.16469E+01 -2.01506E+01
 1.13364E+00  1.01446E+00 -2.03378E+01 -1.90053E+01
 1.13364E+00  1.07344E+00 -1.87409E+01 -1.75954E+01
 1.13364E+00  1.13364E+00 -1.67442E+01 -1.57682E+01
 1.13364E+00  1.19522E+00 -1.42448E+01 -1.33808E+01
 1.13364E+00  1.25831E+00 -1.12364E+01 -1.04596E+01
 1.13364E+00  1.32310E+00 -7.92536E+00 -7.27159E+00
 1.13364E+00  1.38976E+00 -4.75743E+00 -4.25071E+00
 1.13364E+00  1.45848E+00 -2.25595E+00 -1.85640E+00
 1.13364E+00  1.52949E+00 -7.46637E-01 -4.12442E-01
 1.13364E+00  1.60299E+00 -1.40401E-01  1.09979E-01
 1.13364E+00  1.67923E+00 -1.06894E-02  1.31318E-01
 1.13364E+00  1.75848E+00 -2.04624E-04  6.30081E-02
 1.13364E+00  1.84101E+00 -4.48889E-07  2.29798E-02
 1.13364E+00  1.92712E+00 -1.58415E-10 -1.00348E-02
 1.13364E+00  2.01712E+00  5.66188E-13 -3.26505E-02
 1.13364E+00  2.11134E+00  0.00000E+00 -2.94688E-02
 1.13364E+00  2.21016E+00  0.00000E+00 -1.75713E-02
 1.13364E+00  2.31393E+00  0.00000E+00 -1.06299E-02
 1.13364E+00  2.42304E+00  0.00000E+00 -5.66653E-03
 1.13364E+00  2.53792E+00  0.00000E+00 -2.39429E-03
 1.13364E+00  2.65898E+00  0.00000E+00 -9.56622E-04

 1.19522E+00  0.00000E+00 -2.55796E+01 -2.18324E+01
 1.19522E+00  5.17572E-02 -2.55580E+01 -2.18352E+01
 1.19522E+00  1.03518E-01 -2.54936E+01 -2.18448E+01
 1.19522E+00  1.55290E-01 -2.53868E+01 -2.18294E+01
 1.19522E+00  2.07087E-01 -2.52375E+01 -2.17761E+01
 1.19522E+00  2.58930E-01 -2.50457E+01 -2.17006E+01
 1.19522E+00  3.10844E-01 -2.48116E+01 -2.16129E+01
 1.19522E+00  3.62859E-01 -2.45350E+01 -2.15130E+01
 1.19522E+00  4.15012E-01 -2.42160E+01 -2.13759E+01
 1.19522E+00  4.67345E-01 -2.38545E+01 -2.11807E+01
 1.19522E+00  5.19908E-01 -2.34503E+01 -2.09344E+01
 1.19522E+00  5.72754E-01 -2.30028E+01 -2.06492E+01
 1.19522E+00  6.25945E-01 -2.25111E+01 -2.03387E+01
 1.19522E+00  6.79547E-01 -2.19736E+01 -2.00101E+01
 1.19522E+00  7.33634E-01 -2.13868E+01 -1.96304E+01
 1.19522E+00  7.88289E-01 -2.07447E+01 -1.91490E+01
 1.19522E+00  8.43598E-01 -2.00360E+01 -1.85542E+01
 1.19522E+00  8.99659E-01 -1.92414E+01 -1.78612E+01
 1.19522E+00  9.56576E-01 -1.83285E+01 -1.70618E+01
 1.19522E+00  1.01446E+00 -1.72457E+01 -1.61087E+01
 1.19522E+00  1.07344E+00 -1.59170E+01 -1.49225E+01
 1.19522E+00  1.13364E+00 -1.42448E+01 -1.33808E+01
 1.19522E+00  1.19522E+00 -1.21388E+01 -1.13702E+01
 1.19522E+00  1.25831E+00 -9.59072E+00 -8.90998E+00
 1.19522E+00  1.32310E+00 -6.77436E+00 -6.22064E+00
 1.19522E+00  1.38976E+00 -4.07087E+00 -3.66444E+00
 1.19522E+00  1.45848E+00 -1.93120E+00 -1.62629E+00
 1.19522E+00  1.52949E+00 -6.38742E-01 -3.87517E-01
 1.19522E+00  1.60299E+00 -1.19824E-01  6.33609E-02
 1.19522E+00  1.67923E+00 -9.07121E-03  8.14786E-02
 1.19522E+00  1.75848E+00 -1.71585E-04  2.11178E-02
 1.19522E+00  1.84101E+00 -3.64922E-07 -1.44122E-02
 1.19522E+00  1.92712E+00 -1.35648E-10 -4.04088E-02
 1.19522E+00  2.01712E+00  1.25809E-12 -5.25921E-02
 1.19522E+00  2.11134E+00  0.00000E+00 -3.88494E-02
 1.19522E+00  2.21016E+00  0.00000E+00 -2.07338E-02
 1.19522E+00  2.31393E+00  0.00000E+00 -1.25507E-02
 1.19522E+00  2.42304E+00  0.00000E+00 -6.58134E-03
 1.19522E+00  2.53792E+00  0.00000E+00 -2.48860E-03
 1.19522E+00  2.65898E+00  0.00000E+00 -1.03864E-03

 1.25831E+00  0.00000E+00 -1.99147E+01 -1.72420E+01
 1.25831E+00  5.17572E-02 -1.98982E+01 -1.71753E+01
 1.25831E+00  1.03518E-01 -1.98493E+01 -1.71540E+01
 1.25831E+00  1.55290E-01 -1.97681E+01 -1.71046E+01
 1.25831E+00  2.07087E-01 -1.96546E+01 -1.70060E+01
 1.25831E+00  2.58930E-01 -1.95088E+01 -1.69003E+01
 1.25831E+00  3.10844E-01 -1.93307E+01 -1.68011E+01
 1.25831E+00  3.62859E-01 -1.91204E+01 -1.67068E+01
 1.25831E+00  4.15012E-01 -1.88779E+01 -1.65974E+01
 1.25831E+00  4.67345E-01 -1.86029E+01 -1.64549E+01
 1.25831E+00  5.19908E-01 -1.82954E+01 -1.62792E+01
 1.25831E+00  5.72754E-01 -1.79551E+01 -1.60714E+01
 1.25831E+00  6.25945E-01 -1.75811E+01 -1.58260E+01
 1.25831E+00  6.79547E-01 -1.71723E+01 -1.55365E+01
 1.25831E+00  7.33634E-01 -1.67260E+01 -1.52060E+01
 1.25831E+00  7.88289E-01 -1.62374E+01 -1.48389E+01
 1.25831E+00  8.43598E-01 -1.56977E+01 -1.44255E+01
 1.25831E+00  8.99659E-01 -1.50915E+01 -1.39403E+01
 1.25831E+00  9.56576E-01 -1.43932E+01 -1.33510E+01
 1.25831E+00  1.01446E+00 -1.35615E+01 -1.26153E+01
 1.25831E+00  1.07344E+00 -1.25355E+01 -1.16742E+01
 1.25831E+00  1.13364E+00 -1.12364E+01 -1.04596E+01
 1.25831E+00  1.19522E+00 -9.59072E+00 -8.90998E+00
 1.25831E+00  1.25831E+00 -7.58916E+00 -7.02029E+00
 1.25831E+00  1.32310E+00 -5.36759E+00 -4.92588E+00
 1.25831E+00  1.38976E+00 -3.22838E+00 -2.90941E+00
 1.25831E+00  1.45848E+00 -1.53181E+00 -1.29803E+00
 1.25831E+00  1.52949E+00 -5.06168E-01 -3.26395E-01
 1.25831E+00  1.60299E+00 -9.46811E-02  1.65872E-02
 1.25831E+00  1.67923E+00 -7.11991E-03  1.69697E-02
 1.25831E+00  1.75848E+00 -1.32758E-04 -3.99886E-02
 1.25831E+00  1.84101E+00 -2.71537E-07 -6.91221E-02
 1.25831E+00  1.92712E+00 -1.06915E-10 -8.03598E-02
 1.25831E+00  2.01712E+00 -1.82221E-13 -7.42569E-02
 1.25831E+00  2.11134E+00  0.00000E+00 -4.84093E-02
 1.25831E+00  2.21016E+00  0.00000E+00 -2.45312E-02
 1.25831E+00  2.31393E+00  0.00000E+00 -1.43482E-02
 1.25831E+00  2.42304E+00  0.00000E+00 -7.32190E-03
 1.25831E+00  2.53792E+00  0.00000E+00 -2.65914E-03
 1.25831E+00  2.65898E+00  0.00000E+00 -1.13486E-03

 1.32310E+00  0.00000E+00 -1.38850E+01 -1.20982E+01
 1.32310E+00  5.17572E-02 -1.38738E+01 -1.20332E+01
 1.32310E+00  1.03518E-01 -1.38405E+01 -1.19881E+01
 1.32310E+00  1.55290E-01 -1.37851E+01 -1.19265E+01
 1.32310E+00  2.07087E-01 -1.37077E+01 -1.18316E+01
 1.32310E+00  2.58930E-01 -1.36083E+01 -1.17179E+01
 1.32310E+00  3.10844E-01 -1.34868E+01 -1.16069E+01
 1.32310E+00  3.62859E-01 -1.33433E+01 -1.15132E+01
 1.32310E+00  4.15012E-01 -1.31778E+01 -1.14234E+01
 1.32310E+00  4.67345E-01 -1.29901E+01 -1.13217E+01
 1.32310E+00  5.19908E-01 -1.27802E+01 -1.12021E+01
 1.32310E+00  5.72754E-01 -1.25478E+01 -1.10598E+01
 1.32310E+00  6.25945E-01 -1.22924E+01 -1.08873E+01
 1.32310E+00  6.79547E-01 -1.20131E+01 -1.06790E+01
 1.32310E+00  7.33634E-01 -1.17083E+01 -1.04491E+01
 1.32310E+00  7.88289E-01 -1.13744E+01 -1.02176E+01
 1.32310E+00  8.43598E-01 -1.10054E+01 -9.96983E+00
 1.32310E+00  8.99659E-01 -1.05905E+01 -9.66078E+00
 1.32310E+00  9.56576E-01 -1.01113E+01 -9.25662E+00
 1.32310E+00  1.01446E+00 -9.53869E+00 -8.74417E+00
 1.32310E+00  1.07344E+00 -8.82892E+00 -8.09758E+00
 1.32310E+00  1.13364E+00 -7.92536E+00 -7.27159E+00
 1.32310E+00  1.19522E+00 -6.77436E+00 -6.22064E+00
 1.32310E+00  1.25831E+00 -5.36759E+00 -4.92588E+00
 1.32310E+00  1.32310E+00 -3.80016E+00 -3.46328E+00
 1.32310E+00  1.38976E+00 -2.28681E+00 -2.03437E+00
 1.32310E+00  1.45848E+00 -1.08480E+00 -8.88266E-01
 1.32310E+00  1.52949E+00 -3.57936E-01 -2.05419E-01
 1.32310E+00  1.60299E+00 -6.67084E-02  1.31828E-02
 1.32310E+00  1.67923E+00 -4.97491E-03 -2.16894E-02
 1.32310E+00  1.75848E+00 -9.11034E-05 -8.34687E-02
 1.32310E+00  1.84101E+00 -1.76857E-07 -1.03711E-01
 1.32310E+00  1.92712E+00 -7.64197E-11 -9.71587E-02
 1.32310E+00  2.01712E+00  1.06722E-12 -7.63813E-02
 1.32310E+00  2.11134E+00  0.00000E+00 -5.05634E-02
 1.32310E+00  2.21016E+00  0.00000E+00 -2.89182E-02
 1.32310E+00  2.31393E+00  0.00000E+00 -1.56645E-02
 1.32310E+00  2.42304E+00  0.00000E+00 -7.59735E-03
 1.32310E+00  2.53792E+00  0.00000E+00 -3.16996E-03
 1.32310E+00  2.65898E+00  0.00000E+00 -1.25335E-03

 1.38976E+00  0.00000E+00 -8.25812E+00 -7.12232E+00
 1.38976E+00  5.17572E-02 -8.25161E+00 -7.11694E+00
 1.38976E+00  1.03518E-01 -8.23219E+00 -7.06462E+00
 1.38976E+00  1.55290E-01 -8.19992E+00 -7.00857E+00
 1.38976E+00  2.07087E-01 -8.15479E+00 -6.94874E+00
 1.38976E+00  2.58930E-01 -8.09680E+00 -6.84951E+00
 1.38976E+00  3.10844E-01 -8.02596E+00 -6.73910E+00
 1.38976E+00  3.62859E-01 -7.94225E+00 -6.65151E+00
 1.38976E+00  4.15012E-01 -7.84562E+00 -6.57456E+00
 1.38976E+00  4.67345E-01 -7.73602E+00 -6.49168E+00
 1.38976E+00  5.19908E-01 -7.61337E+00 -6.40049E+00
 1.38976E+00  5.72754E-01 -7.47753E+00 -6.30208E+00
 1.38976E+00  6.25945E-01 -7.32823E+00 -6.20090E+00
 1.38976E+00  6.79547E-01 -7.16493E+00 -6.10164E+00
 1.38976E+00  7.33634E-01 -6.98659E+00 -6.00521E+00
 1.38976E+00  7.88289E-01 -6.79123E+00 -5.90907E+00
 1.38976E+00  8.43598E-01 -6.57518E+00 -5.79013E+00
 1.38976E+00  8.99659E-01 -6.33197E+00 -5.60734E+00
 1.38976E+00  9.56576E-01 -6.05063E+00 -5.34597E+00
 1.38976E+00  1.01446E+00 -5.71345E+00 -5.03569E+00
 1.38976E+00  1.07344E+00 -5.29391E+00 -4.68767E+00
 1.38976E+00  1.13364E+00 -4.75743E+00 -4.25071E+00
 1.38976E+00  1.19522E+00 -4.07087E+00 -3.66444E+00
 1.38976E+00  1.25831E+00 -3.22838E+00 -2.90941E+00
 1.38976E+00  1.32310E+00 -2.28681E+00 -2.03437E+00
 1.38976E+00  1.38976E+00 -1.37603E+00 -1.16819E+00
 1.38976E+00  1.45848E+00 -6.52134E-01 -4.72205E-01
 1.38976E+00  1.52949E+00 -2.14657E-01 -6.72529E-02
 1.38976E+00  1.60299E+00 -3.97967E-02  3.43831E-02
 1.38976E+00  1.67923E+00 -2.93403E-03 -3.10979E-02
 1.38976E+00  1.75848E+00 -5.23831E-05 -9.65917E-02
 1.38976E+00  1.84101E+00 -9.38869E-08 -1.11703E-01
 1.38976E+00  1.92712E+00 -4.51232E-11 -9.67514E-02
 1.38976E+00  2.01712E+00  9.23196E-13 -7.27597E-02
 1.38976E+00  2.11134E+00  0.00000E+00 -5.49598E-02
 1.38976E+00  2.21016E+00  0.00000E+00 -3.77857E-02
 1.38976E+00  2.31393E+00  0.00000E+00 -1.92877E-02
 1.38976E+00  2.42304E+00  0.00000E+00 -8.44943E-03
 1.38976E+00  2.53792E+00  0.00000E+00 -3.76159E-03
 1.38976E+00  2.65898E+00  0.00000E+00 -1.41679E-03

 1.45848E+00  0.00000E+00 -3.89469E+00 -3.25109E+00
 1.45848E+00  5.17572E-02 -3.89167E+00 -3.27929E+00
 1.45848E+00  1.03518E-01 -3.88268E+00 -3.23570E+00
 1.45848E+00  1.55290E-01 -3.86771E+00 -3.19363E+00
 1.45848E+00  2.07087E-01 -3.84676E+00 -3.16256E+00
 1.45848E+00  2.58930E-01 -3.81984E+00 -3.09125E+00
 1.45848E+00  3.10844E-01 -3.78693E+00 -3.00493E+00
 1.45848E+00  3.62859E-01 -3.74802E+00 -2.93749E+00
 1.45848E+00  4.15012E-01 -3.70308E+00 -2.87258E+00
 1.45848E+00  4.67345E-01 -3.65208E+00 -2.79418E+00
 1.45848E+00  5.19908E-01 -3.59498E+00 -2.71734E+00
 1.45848E+00  5.72754E-01 -3.53169E+00 -2.65842E+00
 1.45848E+00  6.25945E-01 -3.46208E+00 -2.61508E+00
 1.45848E+00  6.79547E-01 -3.38590E+00 -2.58116E+00
 1.45848E+00  7.33634E-01 -3.30265E+00 -2.55665E+00
 1.45848E+00  7.88289E-01 -3.21139E+00 -2.54238E+00
 1.45848E+00  8.43598E-01 -3.11039E+00 -2.51615E+00
 1.45848E+00  8.99659E-01 -2.99659E+00 -2.43645E+00
 1.45848E+00  9.56576E-01 -2.86476E+00 -2.29577E+00
 1.45848E+00  1.01446E+00 -2.70647E+00 -2.14320E+00
 1.45848E+00  1.07344E+00 -2.50906E+00 -2.01055E+00
 1.45848E+00  1.13364E+00 -2.25595E+00 -1.85640E+00
 1.45848E+00  1.19522E+00 -1.93120E+00 -1.62629E+00
 1.45848E+00  1.25831E+00 -1.53181E+00 -1.29803E+00
 1.45848E+00  1.32310E+00 -1.08480E+00 -8.88266E-01
 1.45848E+00  1.38976E+00 -6.52134E-01 -4.72205E-01
 1.45848E+00  1.45848E+00 -3.08412E-01 -1.55230E-01
 1.45848E+00  1.52949E+00 -1.01089E-01  2.24193E-03
 1.45848E+00  1.60299E+00 -1.85846E-02  1.76462E-02
 1.45848E+00  1.67923E+00 -1.34564E-03 -3.53287E-02
 1.45848E+00  1.75848E+00 -2.30571E-05 -8.52785E-02
 1.45848E+00  1.84101E+00 -3.56105E-08 -1.09656E-01
 1.45848E+00  1.92712E+00 -2.15196E-11 -1.12810E-01
 1.45848E+00  2.01712E+00  5.22437E-13 -1.01761E-01
 1.45848E+00  2.11134E+00  0.00000E+00 -8.31294E-02
 1.45848E+00  2.21016E+00  0.00000E+00 -5.75961E-02
 1.45848E+00  2.31393E+00  0.00000E+00 -3.00659E-02
 1.45848E+00  2.42304E+00  0.00000E+00 -1.18205E-02
 1.45848E+00  2.53792E+00  0.00000E+00 -3.83447E-03
 1.45848E+00  2.65898E+00  0.00000E+00 -1.65579E-03

 1.52949E+00  0.00000E+00 -1.28970E+00 -1.00954E+00
 1.52949E+00  5.17572E-02 -1.28871E+00 -1.02440E+00
 1.52949E+00  1.03518E-01 -1.28576E+00 -9.98652E-01
 1.52949E+00  1.55290E-01 -1.28085E+00 -9.71759E-01
 1.52949E+00  2.07087E-01 -1.27398E+00 -9.50447E-01
 1.52949E+00  2.58930E-01 -1.26514E+00 -9.09064E-01
 1.52949E+00  3.10844E-01 -1.25433E+00 -8.61349E-01
 1.52949E+00  3.62859E-01 -1.24153E+00 -8.22220E-01
 1.52949E+00  4.15012E-01 -1.22674E+00 -7.70324E-01
 1.52949E+00  4.67345E-01 -1.20995E+00 -6.93161E-01
 1.52949E+00  5.19908E-01 -1.19113E+00 -6.26751E-01
 1.52949E+00  5.72754E-01 -1.17025E+00 -6.02134E-01
 1.52949E+00  6.25945E-01 -1.14726E+00 -5.92737E-01
 1.52949E+00  6.79547E-01 -1.12206E+00 -5.64562E-01
 1.52949E+00  7.33634E-01 -1.09450E+00 -5.34627E-01
 1.52949E+00  7.88289E-01 -1.06425E+00 -5.38868E-01
 1.52949E+00  8.43598E-01 -1.03074E+00 -5.65566E-01
 1.52949E+00  8.99659E-01 -9.92930E-01 -5.64397E-01
 1.52949E+00  9.56576E-01 -9.49102E-01 -5.17627E-01
 1.52949E+00  1.01446E+00 -8.96454E-01 -4.62751E-01
 1.52949E+00  1.07344E+00 -8.30792E-01 -4.30850E-01
 1.52949E+00  1.13364E+00 -7.46637E-01 -4.12442E-01
 1.52949E+00  1.19522E+00 -6.38742E-01 -3.87517E-01
 1.52949E+00  1.25831E+00 -5.06168E-01 -3.26395E-01
 1.52949E+00  1.32310E+00 -3.57936E-01 -2.05419E-01
 1.52949E+00  1.38976E+00 -2.14657E-01 -6.72529E-02
 1.52949E+00  1.45848E+00 -1.01089E-01  2.24193E-03
 1.52949E+00  1.52949E+00 -3.28804E-02 -1.17594E-02
 1.52949E+00  1.60299E+00 -5.95685E-03 -4.20863E-02
 1.52949E+00  1.67923E+00 -4.17939E-04 -5.55201E-02
 1.52949E+00  1.75848E+00 -6.63361E-06 -7.85092E-02
 1.52949E+00  1.84101E+00 -7.01945E-09 -1.16639E-01
 1.52949E+00  1.92712E+00 -6.26092E-12 -1.48052E-01
 1.52949E+00  2.01712E+00 -2.92778E-13 -1.54575E-01
 1.52949E+00  2.11134E+00  0.00000E+00 -1.26795E-01
 1.52949E+00  2.21016E+00  0.00000E+00 -8.36702E-02
 1.52949E+00  2.31393E+00  0.00000E+00 -4.43505E-02
 1.52949E+00  2.42304E+00  0.00000E+00 -1.67022E-02
 1.52949E+00  2.53792E+00  0.00000E+00 -4.03243E-03
 1.52949E+00  2.65898E+00  0.00000E+00 -1.92391E-03

 1.60299E+00  0.00000E+00 -2.44891E-01 -1.82706E-01
 1.60299E+00  5.17572E-02 -2.44702E-01 -1.81299E-01
 1.60299E+00  1.03518E-01 -2.44140E-01 -1.69943E-01
 1.60299E+00  1.55290E-01 -2.43206E-01 -1.55169E-01
 1.60299E+00  2.07087E-01 -2.41898E-01 -1.38777E-01
 1.60299E+00  2.58930E-01 -2.40215E-01 -1.17458E-01
 1.60299E+00  3.10844E-01 -2.38154E-01 -9.58993E-02
 1.60299E+00  3.62859E-01 -2.35714E-01 -7.52632E-02
 1.60299E+00  4.15012E-01 -2.32890E-01 -3.75015E-02
 1.60299E+00  4.67345E-01 -2.29680E-01  2.48667E-02
 1.60299E+00  5.19908E-01 -2.26077E-01  7.57921E-02
 1.60299E+00  5.72754E-01 -2.22074E-01  8.63187E-02
 1.60299E+00  6.25945E-01 -2.17659E-01  8.97332E-02
 1.60299E+00  6.79547E-01 -2.12813E-01  1.25953E-01
 1.60299E+00  7.33634E-01 -2.07501E-01  1.69657E-01
 1.60299E+00  7.88289E-01 -2.01660E-01  1.70653E-01
 1.60299E+00  8.43598E-01 -1.95177E-01  1.32690E-01
 1.60299E+00  8.99659E-01 -1.87857E-01  1.03007E-01
 1.60299E+00  9.56576E-01 -1.79371E-01  1.04736E-01
 1.60299E+00  1.01446E+00 -1.69192E-01  1.19357E-01
 1.60299E+00  1.07344E+00 -1.56539E-01  1.25896E-01
 1.60299E+00  1.13364E+00 -1.40401E-01  1.09979E-01
 1.60299E+00  1.19522E+00 -1.19824E-01  6.33609E-02
 1.60299E+00  1.25831E+00 -9.46811E-02  1.65872E-02
 1.60299E+00  1.32310E+00 -6.67084E-02  1.31828E-02
 1.60299E+00  1.38976E+00 -3.97967E-02  3.43831E-02
 1.60299E+00  1.45848E+00 -1.85846E-02  1.76462E-02
 1.60299E+00  1.52949E+00 -5.95685E-03 -4.20863E-02
 1.60299E+00  1.60299E+00 -1.04977E-03 -8.98301E-02
 1.60299E+00  1.67923E+00 -6.92495E-05 -1.08144E-01
 1.60299E+00  1.75848E+00 -9.22750E-07 -1.26313E-01
 1.60299E+00  1.84101E+00  1.80799E-10 -1.52830E-01
 1.60299E+00  1.92712E+00 -4.42000E-13 -1.73998E-01
 1.60299E+00  2.01712E+00 -7.32201E-14 -1.75782E-01
 1.60299E+00  2.11134E+00  0.00000E+00 -1.48278E-01
 1.60299E+00  2.21016E+00  0.00000E+00 -1.00385E-01
 1.60299E+00  2.31393E+00  0.00000E+00 -5.03614E-02
 1.60299E+00  2.42304E+00  0.00000E+00 -1.92695E-02
 1.60299E+00  2.53792E+00  0.00000E+00 -6.16348E-03
 1.60299E+00  2.65898E+00  0.00000E+00 -2.10806E-03

 1.67923E+00  0.00000E+00 -1.91298E-02 -4.74798E-02
 1.67923E+00  5.17572E-02 -1.91146E-02 -4.52978E-02
 1.67923E+00  1.03518E-01 -1.90695E-02 -4.07793E-02
 1.67923E+00  1.55290E-01 -1.89949E-02 -3.41718E-02
 1.67923E+00  2.07087E-01 -1.88905E-02 -2.52569E-02
 1.67923E+00  2.58930E-01 -1.87561E-02 -1.34613E-02
 1.67923E+00  3.10844E-01 -1.85914E-02 -6.36259E-04
 1.67923E+00  3.62859E-01 -1.83962E-02  1.29709E-02
 1.67923E+00  4.15012E-01 -1.81699E-02  3.45936E-02
 1.67923E+00  4.67345E-01 -1.79123E-02  6.69853E-02
 1.67923E+00  5.19908E-01 -1.76225E-02  9.48415E-02
 1.67923E+00  5.72754E-01 -1.72999E-02  1.06425E-01
 1.67923E+00  6.25945E-01 -1.69432E-02  1.18296E-01
 1.67923E+00  6.79547E-01 -1.65507E-02  1.49097E-01
 1.67923E+00  7.33634E-01 -1.61191E-02  1.81289E-01
 1.67923E+00  7.88289E-01 -1.56432E-02  1.83648E-01
 1.67923E+00  8.43598E-01 -1.51139E-02  1.58356E-01
 1.67923E+00  8.99659E-01 -1.45155E-02  1.34539E-01
 1.67923E+00  9.56576E-01 -1.38227E-02  1.28685E-01
 1.67923E+00  1.01446E+00 -1.29954E-02  1.35178E-01
 1.67923E+00  1.07344E+00 -1.19755E-02  1.43069E-01
 1.67923E+00  1.13364E+00 -1.06894E-02  1.31318E-01
 1.67923E+00  1.19522E+00 -9.07121E-03  8.14786E-02
 1.67923E+00  1.25831E+00 -7.11991E-03  1.69697E-02
 1.67923E+00  1.32310E+00 -4.97491E-03 -2.16894E-02
 1.67923E+00  1.38976E+00 -2.93403E-03 -3.10979E-02
 1.67923E+00  1.45848E+00 -1.34564E-03 -3.53287E-02
 1.67923E+00  1.52949E+00 -4.17939E-04 -5.55201E-02
 1.67923E+00  1.60299E+00 -6.92495E-05 -1.08144E-01
 1.67923E+00  1.67923E+00 -3.90477E-06 -1.77066E-01
 1.67923E+00  1.75848E+00 -2.41257E-08 -2.12388E-01
 1.67923E+00  1.84101E+00  2.21690E-10 -2.05630E-01
 1.67923E+00  1.92712E+00  3.92064E-13 -1.86295E-01
 1.67923E+00  2.01712E+00 -9.08368E-13 -1.67331E-01
 1.67923E+00  2.11134E+00  0.00000E+00 -1.47440E-01
 1.67923E+00  2.21016E+00  0.00000E+00 -1.07429E-01
 1.67923E+00  2.31393E+00  0.00000E+00 -5.22549E-02
 1.67923E+00  2.42304E+00  0.00000E+00 -2.12995E-02
 1.67923E+00  2.53792E+00  0.00000E+00 -9.13807E-03
 1.67923E+00  2.65898E+00  0.00000E+00 -2.38605E-03

 1.75848E+00  0.00000E+00 -3.86494E-04 -5.00237E-02
 1.75848E+00  5.17572E-02 -3.86161E-04 -5.00596E-02
 1.75848E+00  1.03518E-01 -3.85195E-04 -4.87598E-02
 1.75848E+00  1.55290E-01 -3.83604E-04 -4.66598E-02
 1.75848E+00  2.07087E-01 -3.81379E-04 -4.33276E-02
 1.75848E+00  2.58930E-01 -3.78514E-04 -3.76062E-02
 1.75848E+00  3.10844E-01 -3.75001E-04 -3.02690E-02
 1.75848E+00  3.62859E-01 -3.70831E-04 -2.22729E-02
 1.75848E+00  4.15012E-01 -3.65990E-04 -1.32193E-02
 1.75848E+00  4.67345E-01 -3.60464E-04 -2.83313E-03
 1.75848E+00  5.19908E-01 -3.54234E-04  7.97622E-03
 1.75848E+00  5.72754E-01 -3.47276E-04  1.89276E-02
 1.75848E+00  6.25945E-01 -3.39559E-04  3.31380E-02
 1.75848E+00  6.79547E-01 -3.31034E-04  5.30388E-02
 1.75848E+00  7.33634E-01 -3.21627E-04  7.02350E-02
 1.75848E+00  7.88289E-01 -3.11216E-04  7.23945E-02
 1.75848E+00  8.43598E-01 -2.99603E-04  6.11522E-02
 1.75848E+00  8.99659E-01 -2.86467E-04  4.94450E-02
 1.75848E+00  9.56576E-01 -2.71304E-04  4.62406E-02
 1.75848E+00  1.01446E+00 -2.53351E-04  5.33548E-02
 1.75848E+00  1.07344E+00 -2.31546E-04  6.64564E-02
 1.75848E+00  1.13364E+00 -2.04624E-04  6.30081E-02
 1.75848E+00  1.19522E+00 -1.71585E-04  2.11178E-02
 1.75848E+00  1.25831E+00 -1.32758E-04 -3.99886E-02
 1.75848E+00  1.32310E+00 -9.11034E-05 -8.34687E-02
 1.75848E+00  1.38976E+00 -5.23831E-05 -9.65917E-02
 1.75848E+00  1.45848E+00 -2.30571E-05 -8.52785E-02
 1.75848E+00  1.52949E+00 -6.63361E-06 -7.85092E-02
 1.75848E+00  1.60299E+00 -9.22750E-07 -1.26313E-01
 1.75848E+00  1.67923E+00 -2.41255E-08 -2.12388E-01
 1.75848E+00  1.75848E+00  1.20996E-09 -2.49799E-01
 1.75848E+00  1.84101E+00  1.17542E-11 -2.28655E-01
 1.75848E+00  1.92712E+00 -5.60685E-13 -2.07711E-01
 1.75848E+00  2.01712E+00  2.46292E-14 -1.93130E-01
 1.75848E+00  2.11134E+00  0.00000E+00 -1.64719E-01
 1.75848E+00  2.21016E+00  0.00000E+00 -1.20963E-01
 1.75848E+00  2.31393E+00  0.00000E+00 -7.07797E-02
 1.75848E+00  2.42304E+00  0.00000E+00 -3.04867E-02
 1.75848E+00  2.53792E+00  0.00000E+00 -9.01744E-03
 1.75848E+00  2.65898E+00  0.00000E+00 -3.22771E-03

 1.84101E+00  0.00000E+00 -9.62166E-07 -4.27921E-02
 1.84101E+00  5.17572E-02 -9.62029E-07 -4.25938E-02
 1.84101E+00  1.03518E-01 -9.59308E-07 -4.28101E-02
 1.84101E+00  1.55290E-01 -9.54857E-07 -4.23361E-02
 1.84101E+00  2.07087E-01 -9.48642E-07 -4.10811E-02
 1.84101E+00  2.58930E-01 -9.40630E-07 -3.98350E-02
 1.84101E+00  3.10844E-01 -9.30797E-07 -3.83820E-02
 1.84101E+00  3.62859E-01 -9.19094E-07 -3.62966E-02
 1.84101E+00  4.15012E-01 -9.05478E-07 -3.35141E-02
 1.84101E+00  4.67345E-01 -8.89885E-07 -3.00139E-02
 1.84101E+00  5.19908E-01 -8.72243E-07 -2.56995E-02
 1.84101E+00  5.72754E-01 -8.52457E-07 -2.02622E-02
 1.84101E+00  6.25945E-01 -8.30406E-07 -1.26276E-02
 1.84101E+00  6.79547E-01 -8.05918E-07 -2.16694E-03
 1.84101E+00  7.33634E-01 -7.78745E-07  7.27827E-03
 1.84101E+00  7.88289E-01 -7.48520E-07  1.02234E-02
 1.84101E+00  8.43598E-01 -7.14686E-07  6.87961E-03
 1.84101E+00  8.99659E-01 -6.76417E-07  2.08749E-03
 1.84101E+00  9.56576E-01 -6.32509E-07  8.83640E-04
 1.84101E+00  1.01446E+00 -5.81309E-07  8.31271E-03
 1.84101E+00  1.07344E+00 -5.20770E-07  2.31478E-02
 1.84101E+00  1.13364E+00 -4.48889E-07  2.29798E-02
 1.84101E+00  1.19522E+00 -3.64923E-07 -1.44122E-02
 1.84101E+00  1.25831E+00 -2.71537E-07 -6.91221E-02
 1.84101E+00  1.32310E+00 -1.76857E-07 -1.03711E-01
 1.84101E+00  1.38976E+00 -9.38868E-08 -1.11703E-01
 1.84101E+00  1.45848E+00 -3.56107E-08 -1.09656E-01
 1.84101E+00  1.52949E+00 -7.01957E-09 -1.16639E-01
 1.84101E+00  1.60299E+00  1.80689E-10 -1.52830E-01
 1.84101E+00  1.67923E+00  2.21455E-10 -2.05630E-01
 1.84101E+00  1.75848E+00  1.19295E-11 -2.28655E-01
 1.84101E+00  1.84101E+00 -1.64832E-13 -2.26412E-01
 1.84101E+00  1.92712E+00  1.03844E-12 -2.43880E-01
 1.84101E+00  2.01712E+00  5.83960E-13 -2.50966E-01
 1.84101E+00  2.11134E+00  0.00000E+00 -1.98533E-01
 1.84101E+00  2.21016E+00  0.00000E+00 -1.39464E-01
 1.84101E+00  2.31393E+00  0.00000E+00 -1.00966E-01
 1.84101E+00  2.42304E+00  0.00000E+00 -4.67379E-02
 1.84101E+00  2.53792E+00  0.00000E+00 -8.95729E-03
 1.84101E+00  2.65898E+00  0.00000E+00 -4.49841E-03

 1.92712E+00  0.00000E+00  2.50002E-10 -3.11230E-02
 1.92712E+00  5.17572E-02 -2.78758E-10 -3.03393E-02
 1.92712E+00  1.03518E-01 -2.73154E-10 -3.07337E-02
 1.92712E+00  1.55290E-01 -2.73033E-10 -3.09098E-02
 1.92712E+00  2.07087E-01 -2.71204E-10 -3.06195E-02
 1.92712E+00  2.58930E-01 -2.68874E-10 -3.07858E-02
 1.92712E+00  3.10844E-01 -2.66471E-10 -3.12819E-02
 1.92712E+00  3.62859E-01 -2.64275E-10 -3.16322E-02
 1.92712E+00  4.15012E-01 -2.58919E-10 -3.13333E-02
 1.92712E+00  4.67345E-01 -2.55892E-10 -3.01704E-02
 1.92712E+00  5.19908E-01 -2.53644E-10 -2.88255E-02
 1.92712E+00  5.72754E-01 -2.48113E-10 -2.77902E-02
 1.92712E+00  6.25945E-01 -2.42585E-10 -2.61078E-02
 1.92712E+00  6.79547E-01 -2.38150E-10 -2.27699E-02
 1.92712E+00  7.33634E-01 -2.32526E-10 -1.90166E-02
 1.92712E+00  7.88289E-01 -2.25862E-10 -1.69841E-02
 1.92712E+00  8.43598E-01 -2.18617E-10 -1.73421E-02
 1.92712E+00  8.99659E-01 -2.10333E-10 -1.95549E-02
 1.92712E+00  9.56576E-01 -2.01818E-10 -2.13176E-02
 1.92712E+00  1.01446E+00 -1.90550E-10 -1.75448E-02
 1.92712E+00  1.07344E+00 -1.76309E-10 -8.03160E-03
 1.92712E+00  1.13364E+00 -1.59059E-10 -1.00348E-02
 1.92712E+00  1.19522E+00 -1.35751E-10 -4.04088E-02
 1.92712E+00  1.25831E+00 -1.07195E-10 -8.03598E-02
 1.92712E+00  1.32310E+00 -7.62215E-11 -9.71587E-02
 1.92712E+00  1.38976E+00 -4.58047E-11 -9.67514E-02
 1.92712E+00  1.45848E+00 -2.15703E-11 -1.12810E-01
 1.92712E+00  1.52949E+00 -6.24914E-12 -1.48052E-01
 1.92712E+00  1.60299E+00 -7.65958E-13 -1.73998E-01
 1.92712E+00  1.67923E+00  7.04489E-13 -1.86295E-01
 1.92712E+00  1.75848E+00 -1.74808E-13 -2.07711E-01
 1.92712E+00  1.84101E+00  9.22068E-13 -2.43880E-01
 1.92712E+00  1.92712E+00  1.02542E-12 -2.80587E-01
 1.92712E+00  2.01712E+00 -5.05383E-13 -2.79144E-01
 1.92712E+00  2.11134E+00  0.00000E+00 -2.11093E-01
 1.92712E+00  2.21016E+00  0.00000E+00 -1.47228E-01
 1.92712E+00  2.31393E+00  0.00000E+00 -1.16169E-01
 1.92712E+00  2.42304E+00  0.00000E+00 -6.23981E-02
 1.92712E+00  2.53792E+00  0.00000E+00 -1.72740E-02
 1.92712E+00  2.65898E+00  0.00000E+00 -5.66568E-03

 2.01712E+00  0.00000E+00  4.34973E-10 -2.19266E-02
 2.01712E+00  5.17572E-02 -3.75973E-12 -2.10978E-02
 2.01712E+00  1.03518E-01  1.04740E-11 -2.11094E-02
 2.01712E+00  1.55290E-01  4.21739E-13 -2.15260E-02
 2.01712E+00  2.07087E-01 -2.43281E-12 -2.17674E-02
 2.01712E+00  2.58930E-01  8.93214E-13 -2.15213E-02
 2.01712E+00  3.10844E-01  1.42094E-13 -2.12127E-02
 2.01712E+00  3.62859E-01  2.21886E-12 -2.12894E-02
 2.01712E+00  4.15012E-01  2.49956E-12 -2.15423E-02
 2.01712E+00  4.67345E-01  8.79581E-13 -2.17515E-02
 2.01712E+00  5.19908E-01  5.59964E-13 -2.20563E-02
 2.01712E+00  5.72754E-01  4.92362E-13 -2.25971E-02
 2.01712E+00  6.25945E-01  1.34623E-12 -2.32445E-02
 2.01712E+00  6.79547E-01  1.05547E-12 -2.38000E-02
 2.01712E+00  7.33634E-01  1.24799E-12 -2.40776E-02
 2.01712E+00  7.88289E-01  9.91442E-13 -2.39447E-02
 2.01712E+00  8.43598E-01 -1.43091E-13 -2.40817E-02
 2.01712E+00  8.99659E-01  1.80209E-12 -2.58148E-02
 2.01712E+00  9.56576E-01  1.71020E-12 -2.87438E-02
 2.01712E+00  1.01446E+00  1.19681E-12 -2.96351E-02
 2.01712E+00  1.07344E+00  1.40322E-12 -2.78706E-02
 2.01712E+00  1.13364E+00  1.08164E-12 -3.26505E-02
 2.01712E+00  1.19522E+00  7.58633E-13 -5.25921E-02
 2.01712E+00  1.25831E+00  1.05473E-12 -7.42569E-02
 2.01712E+00  1.32310E+00  1.70799E-13 -7.63813E-02
 2.01712E+00  1.38976E+00  5.56891E-13 -7.27597E-02
 2.01712E+00  1.45848E+00  8.73364E-13 -1.01761E-01
 2.01712E+00  1.52949E+00  1.20126E-13 -1.54575E-01
 2.01712E+00  1.60299E+00  1.82096E-13 -1.75782E-01
 2.01712E+00  1.67923E+00 -4.88314E-13 -1.67331E-01
 2.01712E+00  1.75848E+00 -2.83069E-13 -1.93130E-01
 2.01712E+00  1.84101E+00  6.22971E-13 -2.50966E-01
 2.01712E+00  1.92712E+00 -8.51281E-13 -2.79144E-01
 2.01712E+00  2.01712E+00 -1.57247E-12 -2.59664E-01
 2.01712E+00  2.11134E+00  0.00000E+00 -2.06091E-01
 2.01712E+00  2.21016E+00  0.00000E+00 -1.54877E-01
 2.01712E+00  2.31393E+00  0.00000E+00 -1.18058E-01
 2.01712E+00  2.42304E+00  0.00000E+00 -6.99299E-02
 2.01712E+00  2.53792E+00  0.00000E+00 -2.76295E-02
 2.01712E+00  2.65898E+00  0.00000E+00 -7.77952E-03

 2.11134E+00  0.00000E+00  0.00000E+00 -1.42464E-02
 2.11134E+00  5.17572E-02  0.00000E+00 -1.38909E-02
 2.11134E+00  1.03518E-01  0.00000E+00 -1.38098E-02
 2.11134E+00  1.55290E-01  0.00000E+00 -1.40222E-02
 2.11134E+00  2.07087E-01  0.00000E+00 -1.42306E-02
 2.11134E+00  2.58930E-01  0.00000E+00 -1.40621E-02
 2.11134E+00  3.10844E-01  0.00000E+00 -1.37817E-02
 2.11134E+00  3.62859E-01  0.00000E+00 -1.37510E-02
 2.11134E+00  4.15012E-01  0.00000E+00 -1.39988E-02
 2.11134E+00  4.67345E-01  0.00000E+00 -1.44506E-02
 2.11134E+00  5.19908E-01  0.00000E+00 -1.49173E-02
 2.11134E+00  5.72754E-01  0.00000E+00 -1.52840E-02
 2.11134E+00  6.25945E-01  0.00000E+00 -1.58236E-02
 2.11134E+00  6.79547E-01  0.00000E+00 -1.68216E-02
 2.11134E+00  7.33634E-01  0.00000E+00 -1.79489E-02
 2.11134E+00  7.88289E-01  0.00000E+00 -1.86577E-02
 2.11134E+00  8.43598E-01  0.00000E+00 -1.91700E-02
 2.11134E+00  8.99659E-01  0.00000E+00 -2.03265E-02
 2.11134E+00  9.56576E-01  0.00000E+00 -2.22813E-02
 2.11134E+00  1.01446E+00  0.00000E+00 -2.40392E-02
 2.11134E+00  1.07344E+00  0.00000E+00 -2.54334E-02
 2.11134E+00  1.13364E+00  0.00000E+00 -2.94688E-02
 2.11134E+00  1.19522E+00  0.00000E+00 -3.88494E-02
 2.11134E+00  1.25831E+00  0.00000E+00 -4.84093E-02
 2.11134E+00  1.32310E+00  0.00000E+00 -5.05634E-02
 2.11134E+00  1.38976E+00  0.00000E+00 -5.49598E-02
 2.11134E+00  1.45848E+00  0.00000E+00 -8.31294E-02
 2.11134E+00  1.52949E+00  0.00000E+00 -1.26795E-01
 2.11134E+00  1.60299E+00  0.00000E+00 -1.48278E-01
 2.11134E+00  1.67923E+00  0.00000E+00 -1.47440E-01
 2.11134E+00  1.75848E+00  0.00000E+00 -1.64719E-01
 2.11134E+00  1.84101E+00  0.00000E+00 -1.98533E-01
 2.11134E+00  1.92712E+00  0.00000E+00 -2.11093E-01
 2.11134E+00  2.01712E+00  0.00000E+00 -2.06091E-01
 2.11134E+00  2.11134E+00  0.00000E+00 -2.01599E-01
 2.11134E+00  2.21016E+00  0.00000E+00 -1.76082E-01
 2.11134E+00  2.31393E+00  0.00000E+00 -1.22398E-01
 2.11134E+00  2.42304E+00  0.00000E+00 -6.75965E-02
 2.11134E+00  2.53792E+00  0.00000E+00 -2.99947E-02
 2.11134E+00  2.65898E+00  0.00000E+00 -1.20581E-02

 2.21016E+00  0.00000E+00  0.00000E+00 -8.41577E-03
 2.21016E+00  5.17572E-02  0.00000E+00 -8.41268E-03
 2.21016E+00  1.03518E-01  0.00000E+00 -8.39004E-03
 2.21016E+00  1.55290E-01  0.00000E+00 -8.39055E-03
 2.21016E+00  2.07087E-01  0.00000E+00 -8.44578E-03
 2.21016E+00  2.58930E-01  0.00000E+00 -8.55470E-03
 2.21016E+00  3.10844E-01  0.00000E+00 -8.65416E-03
 2.21016E+00  3.62859E-01  0.00000E+00 -8.70778E-03
 2.21016E+00  4.15012E-01  0.00000E+00 -8.82503E-03
 2.21016E+00  4.67345E-01  0.00000E+00 -9.06815E-03
 2.21016E+00  5.19908E-01  0.00000E+00 -9.26905E-03
 2.21016E+00  5.72754E-01  0.00000E+00 -9.30143E-03
 2.21016E+00  6.25945E-01  0.00000E+00 -9.38375E-03
 2.21016E+00  6.79547E-01  0.00000E+00 -9.77694E-03
 2.21016E+00  7.33634E-01  0.00000E+00 -1.04118E-02
 2.21016E+00  7.88289E-01  0.00000E+00 -1.10842E-02
 2.21016E+00  8.43598E-01  0.00000E+00 -1.16975E-02
 2.21016E+00  8.99659E-01  0.00000E+00 -1.22415E-02
 2.21016E+00  9.56576E-01  0.00000E+00 -1.28238E-02
 2.21016E+00  1.01446E+00  0.00000E+00 -1.37378E-02
 2.21016E+00  1.07344E+00  0.00000E+00 -1.52693E-02
 2.21016E+00  1.13364E+00  0.00000E+00 -1.75713E-02
 2.21016E+00  1.19522E+00  0.00000E+00 -2.07338E-02
 2.21016E+00  1.25831E+00  0.00000E+00 -2.45312E-02
 2.21016E+00  1.32310E+00  0.00000E+00 -2.89182E-02
 2.21016E+00  1.38976E+00  0.00000E+00 -3.77857E-02
 2.21016E+00  1.45848E+00  0.00000E+00 -5.75961E-02
 2.21016E+00  1.52949E+00  0.00000E+00 -8.36702E-02
 2.21016E+00  1.60299E+00  0.00000E+00 -1.00385E-01
 2.21016E+00  1.67923E+00  0.00000E+00 -1.07429E-01
 2.21016E+00  1.75848E+00  0.00000E+00 -1.20963E-01
 2.21016E+00  1.84101E+00  0.00000E+00 -1.39464E-01
 2.21016E+00  1.92712E+00  0.00000E+00 -1.47228E-01
 2.21016E+00  2.01712E+00  0.00000E+00 -1.54877E-01
 2.21016E+00  2.11134E+00  0.00000E+00 -1.76082E-01
 2.21016E+00  2.21016E+00  0.00000E+00 -1.75222E-01
 2.21016E+00  2.31393E+00  0.00000E+00 -1.33391E-01
 2.21016E+00  2.42304E+00  0.00000E+00 -7.58908E-02
 2.21016E+00  2.53792E+00  0.00000E+00 -3.43289E-02
 2.21016E+00  2.65898E+00  0.00000E+00 -1.66360E-02

 2.31393E+00  0.00000E+00  0.00000E+00 -4.55370E-03
 2.31393E+00  5.17572E-02  0.00000E+00 -4.51975E-03
 2.31393E+00  1.03518E-01  0.00000E+00 -4.51251E-03
 2.31393E+00  1.55290E-01  0.00000E+00 -4.53120E-03
 2.31393E+00  2.07087E-01  0.00000E+00 -4.59393E-03
 2.31393E+00  2.58930E-01  0.00000E+00 -4.71970E-03
 2.31393E+00  3.10844E-01  0.00000E+00 -4.83162E-03
 2.31393E+00  3.62859E-01  0.00000E+00 -4.86724E-03
 2.31393E+00  4.15012E-01  0.00000E+00 -4.90539E-03
 2.31393E+00  4.67345E-01  0.00000E+00 -5.02292E-03
 2.31393E+00  5.19908E-01  0.00000E+00 -5.20561E-03
 2.31393E+00  5.72754E-01  0.00000E+00 -5.42839E-03
 2.31393E+00  6.25945E-01  0.00000E+00 -5.69103E-03
 2.31393E+00  6.79547E-01  0.00000E+00 -5.99792E-03
 2.31393E+00  7.33634E-01  0.00000E+00 -6.34164E-03
 2.31393E+00  7.88289E-01  0.00000E+00 -6.70716E-03
 2.31393E+00  8.43598E-01  0.00000E+00 -7.04404E-03
 2.31393E+00  8.99659E-01  0.00000E+00 -7.27455E-03
 2.31393E+00  9.56576E-01  0.00000E+00 -7.47585E-03
 2.31393E+00  1.01446E+00  0.00000E+00 -7.97699E-03
 2.31393E+00  1.07344E+00  0.00000E+00 -9.04721E-03
 2.31393E+00  1.13364E+00  0.00000E+00 -1.06299E-02
 2.31393E+00  1.19522E+00  0.00000E+00 -1.25507E-02
 2.31393E+00  1.25831E+00  0.00000E+00 -1.43482E-02
 2.31393E+00  1.32310E+00  0.00000E+00 -1.56645E-02
 2.31393E+00  1.38976E+00  0.00000E+00 -1.92877E-02
 2.31393E+00  1.45848E+00  0.00000E+00 -3.00659E-02
 2.31393E+00  1.52949E+00  0.00000E+00 -4.43505E-02
 2.31393E+00  1.60299E+00  0.00000E+00 -5.03614E-02
 2.31393E+00  1.67923E+00  0.00000E+00 -5.22549E-02
 2.31393E+00  1.75848E+00  0.00000E+00 -7.07797E-02
 2.31393E+00  1.84101E+00  0.00000E+00 -1.00966E-01
 2.31393E+00  1.92712E+00  0.00000E+00 -1.16169E-01
 2.31393E+00  2.01712E+00  0.00000E+00 -1.18058E-01
 2.31393E+00  2.11134E+00  0.00000E+00 -1.22398E-01
 2.31393E+00  2.21016E+00  0.00000E+00 -1.33391E-01
 2.31393E+00  2.31393E+00  0.00000E+00 -1.33552E-01
 2.31393E+00  2.42304E+00  0.00000E+00 -9.02500E-02
 2.31393E+00  2.53792E+00  0.00000E+00 -4.32419E-02
 2.31393E+00  2.65898E+00  0.00000E+00 -2.07319E-02

 2.42304E+00  0.00000E+00  0.00000E+00 -2.05664E-03
 2.42304E+00  5.17572E-02  0.00000E+00 -2.05190E-03
 2.42304E+00  1.03518E-01  0.00000E+00 -2.07753E-03
 2.42304E+00  1.55290E-01  0.00000E+00 -2.13290E-03
 2.42304E+00  2.07087E-01  0.00000E+00 -2.20579E-03
 2.42304E+00  2.58930E-01  0.00000E+00 -2.28383E-03
 2.42304E+00  3.10844E-01  0.00000E+00 -2.37129E-03
 2.42304E+00  3.62859E-01  0.00000E+00 -2.46932E-03
 2.42304E+00  4.15012E-01  0.00000E+00 -2.55270E-03
 2.42304E+00  4.67345E-01  0.00000E+00 -2.61485E-03
 2.42304E+00  5.19908E-01  0.00000E+00 -2.72130E-03
 2.42304E+00  5.72754E-01  0.00000E+00 -2.92191E-03
 2.42304E+00  6.25945E-01  0.00000E+00 -3.14752E-03
 2.42304E+00  6.79547E-01  0.00000E+00 -3.31394E-03
 2.42304E+00  7.33634E-01  0.00000E+00 -3.44669E-03
 2.42304E+00  7.88289E-01  0.00000E+00 -3.61342E-03
 2.42304E+00  8.43598E-01  0.00000E+00 -3.80419E-03
 2.42304E+00  8.99659E-01  0.00000E+00 -3.94749E-03
 2.42304E+00  9.56576E-01  0.00000E+00 -4.06408E-03
 2.42304E+00  1.01446E+00  0.00000E+00 -4.32726E-03
 2.42304E+00  1.07344E+00  0.00000E+00 -4.87646E-03
 2.42304E+00  1.13364E+00  0.00000E+00 -5.66653E-03
 2.42304E+00  1.19522E+00  0.00000E+00 -6.58134E-03
 2.42304E+00  1.25831E+00  0.00000E+00 -7.32190E-03
 2.42304E+00  1.32310E+00  0.00000E+00 -7.59735E-03
 2.42304E+00  1.38976E+00  0.00000E+00 -8.44943E-03
 2.42304E+00  1.45848E+00  0.00000E+00 -1.18205E-02
 2.42304E+00  1.52949E+00  0.00000E+00 -1.67022E-02
 2.42304E+00  1.60299E+00  0.00000E+00 -1.92695E-02
 2.42304E+00  1.67923E+00  0.00000E+00 -2.12995E-02
 2.42304E+00  1.75848E+00  0.00000E+00 -3.04867E-02
 2.42304E+00  1.84101E+00  0.00000E+00 -4.67379E-02
 2.42304E+00  1.92712E+00  0.00000E+00 -6.23981E-02
 2.42304E+00  2.01712E+00  0.00000E+00 -6.99299E-02
 2.42304E+00  2.11134E+00  0.00000E+00 -6.75965E-02
 2.42304E+00  2.21016E+00  0.00000E+00 -7.58908E-02
 2.42304E+00  2.31393E+00  0.00000E+00 -9.02500E-02
 2.42304E+00  2.42304E+00  0.00000E+00 -7.18392E-02
 2.42304E+00  2.53792E+00  0.00000E+00 -4.42971E-02
 2.42304E+00  2.65898E+00  0.00000E+00 -2.63653E-02

 2.53792E+00  0.00000E+00  0.00000E+00 -6.85997E-04
 2.53792E+00  5.17572E-02  0.00000E+00 -7.19095E-04
 2.53792E+00  1.03518E-01  0.00000E+00 -7.65566E-04
 2.53792E+00  1.55290E-01  0.00000E+00 -8.20259E-04
 2.53792E+00  2.07087E-01  0.00000E+00 -8.76688E-04
 2.53792E+00  2.58930E-01  0.00000E+00 -9.35269E-04
 2.53792E+00  3.10844E-01  0.00000E+00 -1.01914E-03
 2.53792E+00  3.62859E-01  0.00000E+00 -1.13804E-03
 2.53792E+00  4.15012E-01  0.00000E+00 -1.23685E-03
 2.53792E+00  4.67345E-01  0.00000E+00 -1.27627E-03
 2.53792E+00  5.19908E-01  0.00000E+00 -1.30407E-03
 2.53792E+00  5.72754E-01  0.00000E+00 -1.36637E-03
 2.53792E+00  6.25945E-01  0.00000E+00 -1.43583E-03
 2.53792E+00  6.79547E-01  0.00000E+00 -1.47574E-03
 2.53792E+00  7.33634E-01  0.00000E+00 -1.51426E-03
 2.53792E+00  7.88289E-01  0.00000E+00 -1.60366E-03
 2.53792E+00  8.43598E-01  0.00000E+00 -1.73112E-03
 2.53792E+00  8.99659E-01  0.00000E+00 -1.83167E-03
 2.53792E+00  9.56576E-01  0.00000E+00 -1.89491E-03
 2.53792E+00  1.01446E+00  0.00000E+00 -2.00178E-03
 2.53792E+00  1.07344E+00  0.00000E+00 -2.20064E-03
 2.53792E+00  1.13364E+00  0.00000E+00 -2.39429E-03
 2.53792E+00  1.19522E+00  0.00000E+00 -2.48860E-03
 2.53792E+00  1.25831E+00  0.00000E+00 -2.65914E-03
 2.53792E+00  1.32310E+00  0.00000E+00 -3.16996E-03
 2.53792E+00  1.38976E+00  0.00000E+00 -3.76159E-03
 2.53792E+00  1.45848E+00  0.00000E+00 -3.83447E-03
 2.53792E+00  1.52949E+00  0.00000E+00 -4.03243E-03
 2.53792E+00  1.60299E+00  0.00000E+00 -6.16348E-03
 2.53792E+00  1.67923E+00  0.00000E+00 -9.13807E-03
 2.53792E+00  1.75848E+00  0.00000E+00 -9.01744E-03
 2.53792E+00  1.84101E+00  0.00000E+00 -8.95729E-03
 2.53792E+00  1.92712E+00  0.00000E+00 -1.72740E-02
 2.53792E+00  2.01712E+00  0.00000E+00 -2.76295E-02
 2.53792E+00  2.11134E+00  0.00000E+00 -2.99947E-02
 2.53792E+00  2.21016E+00  0.00000E+00 -3.43289E-02
 2.53792E+00  2.31393E+00  0.00000E+00 -4.32419E-02
 2.53792E+00  2.42304E+00  0.00000E+00 -4.42971E-02
 2.53792E+00  2.53792E+00  0.00000E+00 -4.25251E-02
 2.53792E+00  2.65898E+00  0.00000E+00 -3.55545E-02

 2.65898E+00  0.00000E+00  0.00000E+00 -1.64400E-04
 2.65898E+00  5.17572E-02  0.00000E+00 -1.61851E-04
 2.65898E+00  1.03518E-01  0.00000E+00 -1.91097E-04
 2.65898E+00  1.55290E-01  0.00000E+00 -2.24857E-04
 2.65898E+00  2.07087E-01  0.00000E+00 -2.59598E-04
 2.65898E+00  2.58930E-01  0.00000E+00 -3.14276E-04
 2.65898E+00  3.10844E-01  0.00000E+00 -3.72015E-04
 2.65898E+00  3.62859E-01  0.00000E+00 -4.12816E-04
 2.65898E+00  4.15012E-01  0.00000E+00 -4.43087E-04
 2.65898E+00  4.67345E-01  0.00000E+00 -4.71782E-04
 2.65898E+00  5.19908E-01  0.00000E+00 -4.99808E-04
 2.65898E+00  5.72754E-01  0.00000E+00 -5.27742E-04
 2.65898E+00  6.25945E-01  0.00000E+00 -5.60762E-04
 2.65898E+00  6.79547E-01  0.00000E+00 -6.03927E-04
 2.65898E+00  7.33634E-01  0.00000E+00 -6.52853E-04
 2.65898E+00  7.88289E-01  0.00000E+00 -6.99266E-04
 2.65898E+00  8.43598E-01  0.00000E+00 -7.38633E-04
 2.65898E+00  8.99659E-01  0.00000E+00 -7.69446E-04
 2.65898E+00  9.56576E-01  0.00000E+00 -7.95872E-04
 2.65898E+00  1.01446E+00  0.00000E+00 -8.31138E-04
 2.65898E+00  1.07344E+00  0.00000E+00 -8.85776E-04
 2.65898E+00  1.13364E+00  0.00000E+00 -9.56622E-04
 2.65898E+00  1.19522E+00  0.00000E+00 -1.03864E-03
 2.65898E+00  1.25831E+00  0.00000E+00 -1.13486E-03
 2.65898E+00  1.32310E+00  0.00000E+00 -1.25335E-03
 2.65898E+00  1.38976E+00  0.00000E+00 -1.41679E-03
 2.65898E+00  1.45848E+00  0.00000E+00 -1.65579E-03
 2.65898E+00  1.52949E+00  0.00000E+00 -1.92391E-03
 2.65898E+00  1.60299E+00  0.00000E+00 -2.10806E-03
 2.65898E+00  1.67923E+00  0.00000E+00 -2.38605E-03
 2.65898E+00  1.75848E+00  0.00000E+00 -3.22771E-03
 2.65898E+00  1.84101E+00  0.00000E+00 -4.49841E-03
 2.65898E+00  1.92712E+00  0.00000E+00 -5.66568E-03
 2.65898E+00  2.01712E+00  0.00000E+00 -7.77952E-03
 2.65898E+00  2.11134E+00  0.00000E+00 -1.20581E-02
 2.65898E+00  2.21016E+00  0.00000E+00 -1.66360E-02
 2.65898E+00  2.31393E+00  0.00000E+00 -2.07319E-02
 2.65898E+00  2.42304E+00  0.00000E+00 -2.63653E-02
 2.65898E+00  2.53792E+00  0.00000E+00 -3.55545E-02
 2.65898E+00  2.65898E+00  0.00000E+00 -3.79419E-02



==> anc/V_Lambda2.5kF_kF0.60 <==
 0.00000E+00  0.00000E+00 -8.12817E+01 -7.86691E+01
 0.00000E+00  5.54541E-02 -8.10041E+01 -7.83933E+01
 0.00000E+00  1.10912E-01 -8.01863E+01 -7.77615E+01
 0.00000E+00  1.66382E-01 -7.88710E+01 -7.67991E+01
 0.00000E+00  2.21879E-01 -7.71216E+01 -7.54379E+01
 0.00000E+00  2.77425E-01 -7.50133E+01 -7.35910E+01
 0.00000E+00  3.33047E-01 -7.26232E+01 -7.12912E+01
 0.00000E+00  3.88777E-01 -7.00234E+01 -6.86205E+01
 0.00000E+00  4.44656E-01 -6.72753E+01 -6.57057E+01
 0.00000E+00  5.00727E-01 -6.44280E+01 -6.26455E+01
 0.00000E+00  5.57044E-01 -6.15190E+01 -5.94454E+01
 0.00000E+00  6.13665E-01 -5.85752E+01 -5.60978E+01
 0.00000E+00  6.70655E-01 -5.56151E+01 -5.26388E+01
 0.00000E+00  7.28086E-01 -5.26497E+01 -4.91147E+01
 0.00000E+00  7.86037E-01 -4.96824E+01 -4.55971E+01
 0.00000E+00  8.44595E-01 -4.67080E+01 -4.21607E+01
 0.00000E+00  9.03855E-01 -4.37093E+01 -3.88127E+01
 0.00000E+00  9.63920E-01 -4.06524E+01 -3.54999E+01
 0.00000E+00  1.02490E+00 -3.74805E+01 -3.21953E+01
 0.00000E+00  1.08692E+00 -3.41068E+01 -2.89230E+01
 0.00000E+00  1.15012E+00 -3.04127E+01 -2.56489E+01
 0.00000E+00  1.21462E+00 -2.62659E+01 -2.21937E+01
 0.00000E+00  1.28059E+00 -2.15817E+01 -1.83857E+01
 0.00000E+00  1.34819E+00 -1.64410E+01 -1.41623E+01
 0.00000E+00  1.41761E+00 -1.12076E+01 -9.71610E+00
 0.00000E+00  1.48903E+00 -6.50412E+00 -5.61031E+00
 0.00000E+00  1.56266E+00 -2.97473E+00 -2.50970E+00
 0.00000E+00  1.63873E+00 -9.42931E-01 -7.59298E-01
 0.00000E+00  1.71749E+00 -1.67440E-01 -1.40240E-01
 0.00000E+00  1.79918E+00 -1.16665E-02 -4.76174E-02
 0.00000E+00  1.88409E+00 -1.91602E-04 -4.79553E-02
 0.00000E+00  1.97251E+00 -2.72221E-07 -3.86966E-02
 0.00000E+00  2.06477E+00 -1.13142E-09 -2.75542E-02
 0.00000E+00  2.16120E+00 -1.06080E-09 -1.94781E-02
 0.00000E+00  2.26215E+00  0.00000E+00 -1.27017E-02
 0.00000E+00  2.36802E+00  0.00000E+00 -7.47627E-03
 0.00000E+00  2.47921E+00  0.00000E+00 -4.01697E-03
 0.00000E+00  2.59612E+00  0.00000E+00 -1.81152E-03
 0.00000E+00  2.71920E+00  0.00000E+00 -6.08020E-04
 0.00000E+00  2.84891E+00  0.00000E+00 -1.40780E-04

 5.54541E-02  0.00000E+00 -8.10041E+01 -7.83933E+01
 5.54541E-02  5.54541E-02 -8.07307E+01 -7.81751E+01
 5.54541E-02  1.10912E-01 -7.99251E+01 -7.76326E+01
 5.54541E-02  1.66382E-01 -7.86281E+01 -7.66419E+01
 5.54541E-02  2.21879E-01 -7.69012E+01 -7.51775E+01
 5.54541E-02  2.77425E-01 -7.48171E+01 -7.33345E+01
 5.54541E-02  3.33047E-01 -7.24510E+01 -7.11055E+01
 5.54541E-02  3.88777E-01 -6.98733E+01 -6.84899E+01
 5.54541E-02  4.44656E-01 -6.71447E+01 -6.56204E+01
 5.54541E-02  5.00727E-01 -6.43143E+01 -6.26023E+01
 5.54541E-02  5.57044E-01 -6.14196E+01 -5.93963E+01
 5.54541E-02  6.13665E-01 -5.84878E+01 -5.59680E+01
 5.54541E-02  6.70655E-01 -5.55378E+01 -5.24390E+01
 5.54541E-02  7.28086E-01 -5.25810E+01 -4.89496E+01
 5.54541E-02  7.86037E-01 -4.96211E+01 -4.55216E+01
 5.54541E-02  8.44595E-01 -4.66530E+01 -4.21230E+01
 5.54541E-02  9.03855E-01 -4.36599E+01 -3.87414E+01
 5.54541E-02  9.63920E-01 -4.06081E+01 -3.53736E+01
 5.54541E-02  1.02490E+00 -3.74410E+01 -3.20348E+01
 5.54541E-02  1.08692E+00 -3.40719E+01 -2.87741E+01
 5.54541E-02  1.15012E+00 -3.03824E+01 -2.55645E+01
 5.54541E-02  1.21462E+00 -2.62403E+01 -2.21758E+01
 5.54541E-02  1.28059E+00 -2.15611E+01 -1.83801E+01
 5.54541E-02  1.34819E+00 -1.64257E+01 -1.41301E+01
 5.54541E-02  1.41761E+00 -1.11973E+01 -9.66389E+00
 5.54541E-02  1.48903E+00 -6.49826E+00 -5.55982E+00
 5.54541E-02  1.56266E+00 -2.97206E+00 -2.47612E+00
 5.54541E-02  1.63873E+00 -9.42073E-01 -7.47299E-01
 5.54541E-02  1.71749E+00 -1.67281E-01 -1.40630E-01
 5.54541E-02  1.79918E+00 -1.16542E-02 -4.87626E-02
 5.54541E-02  1.88409E+00 -1.91353E-04 -4.79039E-02
 5.54541E-02  1.97251E+00 -2.71213E-07 -3.90810E-02
 5.54541E-02  2.06477E+00 -1.90317E-10 -2.79387E-02
 5.54541E-02  2.16120E+00 -1.37044E-11 -1.93814E-02
 5.54541E-02  2.26215E+00  0.00000E+00 -1.25570E-02
 5.54541E-02  2.36802E+00  0.00000E+00 -7.50351E-03
 5.54541E-02  2.47921E+00  0.00000E+00 -4.12811E-03
 5.54541E-02  2.59612E+00  0.00000E+00 -1.89561E-03
 5.54541E-02  2.71920E+00  0.00000E+00 -6.42622E-04
 5.54541E-02  2.84891E+00  0.00000E+00 -1.57838E-04

 1.10912E-01  0.00000E+00 -8.01863E+01 -7.77615E+01
 1.10912E-01  5.54541E-02 -7.99251E+01 -7.76326E+01
 1.10912E-01  1.10912E-01 -7.91541E+01 -7.70407E+01
 1.10912E-01  1.66382E-01 -7.79100E+01 -7.59979E+01
 1.10912E-01  2.21879E-01 -7.62479E+01 -7.45323E+01
 1.10912E-01  2.77425E-01 -7.42340E+01 -7.26894E+01
 1.10912E-01  3.33047E-01 -7.19376E+01 -7.04923E+01
 1.10912E-01  3.88777E-01 -6.94249E+01 -6.79652E+01
 1.10912E-01  4.44656E-01 -6.67542E+01 -6.51643E+01
 1.10912E-01  5.00727E-01 -6.39738E+01 -6.21424E+01
 1.10912E-01  5.57044E-01 -6.11215E+01 -5.89385E+01
 1.10912E-01  6.13665E-01 -5.82255E+01 -5.55918E+01
 1.10912E-01  6.70655E-01 -5.53059E+01 -5.21731E+01
 1.10912E-01  7.28086E-01 -5.23749E+01 -4.87510E+01
 1.10912E-01  7.86037E-01 -4.94371E+01 -4.53434E+01
 1.10912E-01  8.44595E-01 -4.64882E+01 -4.19441E+01
 1.10912E-01  9.03855E-01 -4.35120E+01 -3.85679E+01
 1.10912E-01  9.63920E-01 -4.04756E+01 -3.52409E+01
 1.10912E-01  1.02490E+00 -3.73228E+01 -3.19787E+01
 1.10912E-01  1.08692E+00 -3.39676E+01 -2.87836E+01
 1.10912E-01  1.15012E+00 -3.02919E+01 -2.55924E+01
 1.10912E-01  1.21462E+00 -2.61641E+01 -2.21945E+01
 1.10912E-01  1.28059E+00 -2.14999E+01 -1.83907E+01
 1.10912E-01  1.34819E+00 -1.63800E+01 -1.41363E+01
 1.10912E-01  1.41761E+00 -1.11668E+01 -9.66062E+00
 1.10912E-01  1.48903E+00 -6.48079E+00 -5.54455E+00
 1.10912E-01  1.56266E+00 -2.96412E+00 -2.45721E+00
 1.10912E-01  1.63873E+00 -9.39533E-01 -7.34163E-01
 1.10912E-01  1.71749E+00 -1.66813E-01 -1.34090E-01
 1.10912E-01  1.79918E+00 -1.16187E-02 -4.60726E-02
 1.10912E-01  1.88409E+00 -1.90645E-04 -4.73429E-02
 1.10912E-01  1.97251E+00 -2.69436E-07 -3.93978E-02
 1.10912E-01  2.06477E+00 -1.91802E-10 -2.82123E-02
 1.10912E-01  2.16120E+00  5.44423E-12 -1.93804E-02
 1.10912E-01  2.26215E+00  0.00000E+00 -1.27075E-02
 1.10912E-01  2.36802E+00  0.00000E+00 -7.74319E-03
 1.10912E-01  2.47921E+00  0.00000E+00 -4.16094E-03
 1.10912E-01  2.59612E+00  0.00000E+00 -1.88806E-03
 1.10912E-01  2.71920E+00  0.00000E+00 -6.77836E-04
 1.10912E-01  2.84891E+00  0.00000E+00 -1.75430E-04

 1.66382E-01  0.00000E+00 -7.88710E+01 -7.67991E+01
 1.66382E-01  5.54541E-02 -7.86281E+01 -7.66419E+01
 1.66382E-01  1.10912E-01 -7.79100E+01 -7.59979E+01
 1.66382E-01  1.66382E-01 -7.67468E+01 -7.49385E+01
 1.66382E-01  2.21879E-01 -7.51847E+01 -7.35093E+01
 1.66382E-01  2.77425E-01 -7.32800E+01 -7.17215E+01
 1.66382E-01  3.33047E-01 -7.10933E+01 -6.95819E+01
 1.66382E-01  3.88777E-01 -6.86841E+01 -6.71077E+01
 1.66382E-01  4.44656E-01 -6.61067E+01 -6.43541E+01
 1.66382E-01  5.00727E-01 -6.34077E+01 -6.13817E+01
 1.66382E-01  5.57044E-01 -6.06252E+01 -5.82551E+01
 1.66382E-01  6.13665E-01 -5.77887E+01 -5.50287E+01
 1.66382E-01  6.70655E-01 -5.49194E+01 -5.17307E+01
 1.66382E-01  7.28086E-01 -5.20314E+01 -4.83808E+01
 1.66382E-01  7.86037E-01 -4.91304E+01 -4.50121E+01
 1.66382E-01  8.44595E-01 -4.62136E+01 -4.16593E+01
 1.66382E-01  9.03855E-01 -4.32657E+01 -3.83567E+01
 1.66382E-01  9.63920E-01 -4.02550E+01 -3.51327E+01
 1.66382E-01  1.02490E+00 -3.71262E+01 -3.19840E+01
 1.66382E-01  1.08692E+00 -3.37941E+01 -2.88618E+01
 1.66382E-01  1.15012E+00 -3.01415E+01 -2.56667E+01
 1.66382E-01  1.21462E+00 -2.60375E+01 -2.22200E+01
 1.66382E-01  1.28059E+00 -2.13983E+01 -1.83676E+01
 1.66382E-01  1.34819E+00 -1.63041E+01 -1.40834E+01
 1.66382E-01  1.41761E+00 -1.11160E+01 -9.60409E+00
 1.66382E-01  1.48903E+00 -6.45173E+00 -5.50292E+00
 1.66382E-01  1.56266E+00 -2.95092E+00 -2.43175E+00
 1.66382E-01  1.63873E+00 -9.35312E-01 -7.18443E-01
 1.66382E-01  1.71749E+00 -1.66038E-01 -1.24513E-01
 1.66382E-01  1.79918E+00 -1.15601E-02 -4.14210E-02
 1.66382E-01  1.88409E+00 -1.89489E-04 -4.56979E-02
 1.66382E-01  1.97251E+00 -2.66569E-07 -3.87639E-02
 1.66382E-01  2.06477E+00 -1.88559E-10 -2.79164E-02
 1.66382E-01  2.16120E+00 -3.30730E-12 -1.92531E-02
 1.66382E-01  2.26215E+00  0.00000E+00 -1.26434E-02
 1.66382E-01  2.36802E+00  0.00000E+00 -7.69522E-03
 1.66382E-01  2.47921E+00  0.00000E+00 -4.12677E-03
 1.66382E-01  2.59612E+00  0.00000E+00 -1.88236E-03
 1.66382E-01  2.71920E+00  0.00000E+00 -6.99340E-04
 1.66382E-01  2.84891E+00  0.00000E+00 -2.02746E-04

 2.21879E-01  0.00000E+00 -7.71216E+01 -7.54379E+01
 2.21879E-01  5.54541E-02 -7.69012E+01 -7.51775E+01
 2.21879E-01  1.10912E-01 -7.62479E+01 -7.45323E+01
 2.21879E-01  1.66382E-01 -7.51847E+01 -7.35093E+01
 2.21879E-01  2.21879E-01 -7.37474E+01 -7.21274E+01
 2.21879E-01  2.77425E-01 -7.19810E+01 -7.04147E+01
 2.21879E-01  3.33047E-01 -6.99352E+01 -6.83485E+01
 2.21879E-01  3.88777E-01 -6.76613E+01 -6.59231E+01
 2.21879E-01  4.44656E-01 -6.52079E+01 -6.32383E+01
 2.21879E-01  5.00727E-01 -6.26190E+01 -6.03896E+01
 2.21879E-01  5.57044E-01 -5.99321E+01 -5.74045E+01
 2.21879E-01  6.13665E-01 -5.71775E+01 -5.42964E+01
 2.21879E-01  6.70655E-01 -5.43783E+01 -5.10900E+01
 2.21879E-01  7.28086E-01 -5.15502E+01 -4.78126E+01
 2.21879E-01  7.86037E-01 -4.87009E+01 -4.45181E+01
 2.21879E-01  8.44595E-01 -4.58291E+01 -4.12664E+01
 2.21879E-01  9.03855E-01 -4.29211E+01 -3.80895E+01
 2.21879E-01  9.63920E-01 -3.99464E+01 -3.49905E+01
 2.21879E-01  1.02490E+00 -3.68513E+01 -3.19447E+01
 2.21879E-01  1.08692E+00 -3.35516E+01 -2.88892E+01
 2.21879E-01  1.15012E+00 -2.99313E+01 -2.57137E+01
 2.21879E-01  1.21462E+00 -2.58605E+01 -2.22398E+01
 2.21879E-01  1.28059E+00 -2.12561E+01 -1.83203E+01
 2.21879E-01  1.34819E+00 -1.61981E+01 -1.39711E+01
 2.21879E-01  1.41761E+00 -1.10450E+01 -9.48254E+00
 2.21879E-01  1.48903E+00 -6.41107E+00 -5.42143E+00
 2.21879E-01  1.56266E+00 -2.93242E+00 -2.39049E+00
 2.21879E-01  1.63873E+00 -9.29401E-01 -6.96969E-01
 2.21879E-01  1.71749E+00 -1.64954E-01 -1.12253E-01
 2.21879E-01  1.79918E+00 -1.14781E-02 -3.52774E-02
 2.21879E-01  1.88409E+00 -1.87872E-04 -4.31430E-02
 2.21879E-01  1.97251E+00 -2.62567E-07 -3.76247E-02
 2.21879E-01  2.06477E+00 -1.82790E-10 -2.74260E-02
 2.21879E-01  2.16120E+00  9.48602E-12 -1.90446E-02
 2.21879E-01  2.26215E+00  0.00000E+00 -1.23417E-02
 2.21879E-01  2.36802E+00  0.00000E+00 -7.40453E-03
 2.21879E-01  2.47921E+00  0.00000E+00 -4.09800E-03
 2.21879E-01  2.59612E+00  0.00000E+00 -1.92916E-03
 2.21879E-01  2.71920E+00  0.00000E+00 -7.23457E-04
 2.21879E-01  2.84891E+00  0.00000E+00 -2.38761E-04

 2.77425E-01  0.00000E+00 -7.50133E+01 -7.35910E+01
 2.77425E-01  5.54541E-02 -7.48171E+01 -7.33345E+01
 2.77425E-01  1.10912E-01 -7.42340E+01 -7.26894E+01
 2.77425E-01  1.66382E-01 -7.32800E+01 -7.17215E+01
 2.77425E-01  2.21879E-01 -7.19810E+01 -7.04147E+01
 2.77425E-01  2.77425E-01 -7.03701E+01 -6.87050E+01
 2.77425E-01  3.33047E-01 -6.84863E+01 -6.66611E+01
 2.77425E-01  3.88777E-01 -6.63711E+01 -6.43732E+01
 2.77425E-01  4.44656E-01 -6.40664E+01 -6.18630E+01
 2.77425E-01  5.00727E-01 -6.16121E+01 -5.91511E+01
 2.77425E-01  5.57044E-01 -5.90440E+01 -5.63000E+01
 2.77425E-01  6.13665E-01 -5.63927E+01 -5.33597E+01
 2.77425E-01  6.70655E-01 -5.36826E+01 -5.03102E+01
 2.77425E-01  7.28086E-01 -5.09311E+01 -4.71259E+01
 2.77425E-01  7.86037E-01 -4.81482E+01 -4.38935E+01
 2.77425E-01  8.44595E-01 -4.53344E+01 -4.07385E+01
 2.77425E-01  9.03855E-01 -4.24779E+01 -3.76971E+01
 2.77425E-01  9.63920E-01 -3.95499E+01 -3.47272E+01
 2.77425E-01  1.02490E+00 -3.64981E+01 -3.17804E+01
 2.77425E-01  1.08692E+00 -3.32400E+01 -2.88077E+01
 2.77425E-01  1.15012E+00 -2.96612E+01 -2.57050E+01
 2.77425E-01  1.21462E+00 -2.56331E+01 -2.22628E+01
 2.77425E-01  1.28059E+00 -2.10736E+01 -1.83033E+01
 2.77425E-01  1.34819E+00 -1.60618E+01 -1.38858E+01
 2.77425E-01  1.41761E+00 -1.09537E+01 -9.37334E+00
 2.77425E-01  1.48903E+00 -6.35877E+00 -5.33798E+00
 2.77425E-01  1.56266E+00 -2.90862E+00 -2.34007E+00
 2.77425E-01  1.63873E+00 -9.21788E-01 -6.66901E-01
 2.77425E-01  1.71749E+00 -1.63557E-01 -9.43959E-02
 2.77425E-01  1.79918E+00 -1.13724E-02 -2.63448E-02
 2.77425E-01  1.88409E+00 -1.85784E-04 -4.00622E-02
 2.77425E-01  1.97251E+00 -2.57395E-07 -3.72013E-02
 2.77425E-01  2.06477E+00 -1.84798E-10 -2.76335E-02
 2.77425E-01  2.16120E+00  2.52302E-12 -1.90167E-02
 2.77425E-01  2.26215E+00  0.00000E+00 -1.22184E-02
 2.77425E-01  2.36802E+00  0.00000E+00 -7.36241E-03
 2.77425E-01  2.47921E+00  0.00000E+00 -4.15424E-03
 2.77425E-01  2.59612E+00  0.00000E+00 -2.01125E-03
 2.77425E-01  2.71920E+00  0.00000E+00 -7.85376E-04
 2.77425E-01  2.84891E+00  0.00000E+00 -2.75781E-04

 3.33047E-01  0.00000E+00 -7.26232E+01 -7.12912E+01
 3.33047E-01  5.54541E-02 -7.24510E+01 -7.11055E+01
 3.33047E-01  1.10912E-01 -7.19376E+01 -7.04923E+01
 3.33047E-01  1.66382E-01 -7.10933E+01 -6.95819E+01
 3.33047E-01  2.21879E-01 -6.99352E+01 -6.83485E+01
 3.33047E-01  2.77425E-01 -6.84863E+01 -6.66611E+01
 3.33047E-01  3.33047E-01 -6.67747E+01 -6.46734E+01
 3.33047E-01  3.88777E-01 -6.48325E+01 -6.25571E+01
 3.33047E-01  4.44656E-01 -6.26940E+01 -6.02503E+01
 3.33047E-01  5.00727E-01 -6.03937E+01 -5.76950E+01
 3.33047E-01  5.57044E-01 -5.79643E+01 -5.49847E+01
 3.33047E-01  6.13665E-01 -5.54356E+01 -5.22069E+01
 3.33047E-01  6.70655E-01 -5.28324E+01 -4.93195E+01
 3.33047E-01  7.28086E-01 -5.01740E+01 -4.62662E+01
 3.33047E-01  7.86037E-01 -4.74721E+01 -4.31506E+01
 3.33047E-01  8.44595E-01 -4.47293E+01 -4.01332E+01
 3.33047E-01  9.03855E-01 -4.19360E+01 -3.72478E+01
 3.33047E-01  9.63920E-01 -3.90653E+01 -3.44198E+01
 3.33047E-01  1.02490E+00 -3.60667E+01 -3.15819E+01
 3.33047E-01  1.08692E+00 -3.28595E+01 -2.86906E+01
 3.33047E-01  1.15012E+00 -2.93313E+01 -2.56460E+01
 3.33047E-01  1.21462E+00 -2.53554E+01 -2.22302E+01
 3.33047E-01  1.28059E+00 -2.08505E+01 -1.82581E+01
 3.33047E-01  1.34819E+00 -1.58953E+01 -1.38108E+01
 3.33047E-01  1.41761E+00 -1.08421E+01 -9.28436E+00
 3.33047E-01  1.48903E+00 -6.29481E+00 -5.25774E+00
 3.33047E-01  1.56266E+00 -2.87948E+00 -2.28149E+00
 3.33047E-01  1.63873E+00 -9.12462E-01 -6.32010E-01
 3.33047E-01  1.71749E+00 -1.61844E-01 -7.53401E-02
 3.33047E-01  1.79918E+00 -1.12427E-02 -1.52745E-02
 3.33047E-01  1.88409E+00 -1.83215E-04 -3.48705E-02
 3.33047E-01  1.97251E+00 -2.51002E-07 -3.65859E-02
 3.33047E-01  2.06477E+00 -1.81438E-10 -2.84004E-02
 3.33047E-01  2.16120E+00  1.97695E-12 -1.91670E-02
 3.33047E-01  2.26215E+00  0.00000E+00 -1.22176E-02
 3.33047E-01  2.36802E+00  0.00000E+00 -7.48226E-03
 3.33047E-01  2.47921E+00  0.00000E+00 -4.25232E-03
 3.33047E-01  2.59612E+00  0.00000E+00 -2.11141E-03
 3.33047E-01  2.71920E+00  0.00000E+00 -8.79652E-04
 3.33047E-01  2.84891E+00  0.00000E+00 -3.21076E-04

 3.88777E-01  0.00000E+00 -7.00234E+01 -6.86205E+01
 3.88777E-01  5.54541E-02 -6.98733E+01 -6.84899E+01
 3.88777E-01  1.10912E-01 -6.94249E+01 -6.79652E+01
 3.88777E-01  1.66382E-01 -6.86841E+01 -6.71077E+01
 3.88777E-01  2.21879E-01 -6.76613E+01 -6.59231E+01
 3.88777E-01  2.77425E-01 -6.63711E+01 -6.43732E+01
 3.88777E-01  3.33047E-01 -6.48325E+01 -6.25571E+01
 3.88777E-01  3.88777E-01 -6.30689E+01 -6.05794E+01
 3.88777E-01  4.44656E-01 -6.11063E+01 -5.84192E+01
 3.88777E-01  5.00727E-01 -5.89732E+01 -5.60518E+01
 3.88777E-01  5.57044E-01 -5.66980E+01 -5.35125E+01
 3.88777E-01  6.13665E-01 -5.43083E+01 -5.08420E+01
 3.88777E-01  6.70655E-01 -5.18286E+01 -4.80588E+01
 3.88777E-01  7.28086E-01 -4.92786E+01 -4.51826E+01
 3.88777E-01  7.86037E-01 -4.66721E+01 -4.22972E+01
 3.88777E-01  8.44595E-01 -4.40135E+01 -3.95046E+01
 3.88777E-01  9.03855E-01 -4.12952E+01 -3.68133E+01
 3.88777E-01  9.63920E-01 -3.84924E+01 -3.41497E+01
 3.88777E-01  1.02490E+00 -3.55569E+01 -3.14372E+01
 3.88777E-01  1.08692E+00 -3.24100E+01 -2.86057E+01
 3.88777E-01  1.15012E+00 -2.89416E+01 -2.55454E+01
 3.88777E-01  1.21462E+00 -2.50273E+01 -2.20936E+01
 3.88777E-01  1.28059E+00 -2.05870E+01 -1.81265E+01
 3.88777E-01  1.34819E+00 -1.56986E+01 -1.37129E+01
 3.88777E-01  1.41761E+00 -1.07102E+01 -9.20469E+00
 3.88777E-01  1.48903E+00 -6.21912E+00 -5.17929E+00
 3.88777E-01  1.56266E+00 -2.84497E+00 -2.21768E+00
 3.88777E-01  1.63873E+00 -9.01404E-01 -5.97732E-01
 3.88777E-01  1.71749E+00 -1.59809E-01 -5.94849E-02
 3.88777E-01  1.79918E+00 -1.10883E-02 -2.88775E-03
 3.88777E-01  1.88409E+00 -1.80149E-04 -2.62378E-02
 3.88777E-01  1.97251E+00 -2.43337E-07 -3.46508E-02
 3.88777E-01  2.06477E+00 -1.80356E-10 -2.92661E-02
 3.88777E-01  2.16120E+00 -1.82890E-12 -1.93776E-02
 3.88777E-01  2.26215E+00  0.00000E+00 -1.21925E-02
 3.88777E-01  2.36802E+00  0.00000E+00 -7.58426E-03
 3.88777E-01  2.47921E+00  0.00000E+00 -4.33713E-03
 3.88777E-01  2.59612E+00  0.00000E+00 -2.20976E-03
 3.88777E-01  2.71920E+00  0.00000E+00 -9.83161E-04
 3.88777E-01  2.84891E+00  0.00000E+00 -3.78085E-04

 4.44656E-01  0.00000E+00 -6.72753E+01 -6.57057E+01
 4.44656E-01  5.54541E-02 -6.71447E+01 -6.56204E+01
 4.44656E-01  1.10912E-01 -6.67542E+01 -6.51643E+01
 4.44656E-01  1.66382E-01 -6.61067E+01 -6.43541E+01
 4.44656E-01  2.21879E-01 -6.52079E+01 -6.32383E+01
 4.44656E-01  2.77425E-01 -6.40664E+01 -6.18630E+01
 4.44656E-01  3.33047E-01 -6.26940E+01 -6.02503E+01
 4.44656E-01  3.88777E-01 -6.11063E+01 -5.84192E+01
 4.44656E-01  4.44656E-01 -5.93221E+01 -5.63978E+01
 4.44656E-01  5.00727E-01 -5.73630E+01 -5.42075E+01
 4.44656E-01  5.57044E-01 -5.52525E+01 -5.18383E+01
 4.44656E-01  6.13665E-01 -5.30148E+01 -4.92922E+01
 4.44656E-01  6.70655E-01 -5.06725E+01 -4.66420E+01
 4.44656E-01  7.28086E-01 -4.82454E+01 -4.39734E+01
 4.44656E-01  7.86037E-01 -4.57480E+01 -4.13482E+01
 4.44656E-01  8.44595E-01 -4.31863E+01 -3.88102E+01
 4.44656E-01  9.03855E-01 -4.05548E+01 -3.63379E+01
 4.44656E-01  9.63920E-01 -3.78308E+01 -3.38492E+01
 4.44656E-01  1.02490E+00 -3.49683E+01 -3.12563E+01
 4.44656E-01  1.08692E+00 -3.18912E+01 -2.84728E+01
 4.44656E-01  1.15012E+00 -2.84920E+01 -2.53901E+01
 4.44656E-01  1.21462E+00 -2.46487E+01 -2.19068E+01
 4.44656E-01  1.28059E+00 -2.02829E+01 -1.79643E+01
 4.44656E-01  1.34819E+00 -1.54714E+01 -1.36095E+01
 4.44656E-01  1.41761E+00 -1.05578E+01 -9.13530E+00
 4.44656E-01  1.48903E+00 -6.13164E+00 -5.11407E+00
 4.44656E-01  1.56266E+00 -2.80504E+00 -2.16379E+00
 4.44656E-01  1.63873E+00 -8.88592E-01 -5.68188E-01
 4.44656E-01  1.71749E+00 -1.57448E-01 -4.38546E-02
 4.44656E-01  1.79918E+00 -1.09086E-02  1.14363E-02
 4.44656E-01  1.88409E+00 -1.76569E-04 -1.56161E-02
 4.44656E-01  1.97251E+00 -2.34336E-07 -3.17144E-02
 4.44656E-01  2.06477E+00 -1.78260E-10 -2.97872E-02
 4.44656E-01  2.16120E+00 -4.09626E-13 -1.94352E-02
 4.44656E-01  2.26215E+00  0.00000E+00 -1.21891E-02
 4.44656E-01  2.36802E+00  0.00000E+00 -7.77959E-03
 4.44656E-01  2.47921E+00  0.00000E+00 -4.43839E-03
 4.44656E-01  2.59612E+00  0.00000E+00 -2.27632E-03
 4.44656E-01  2.71920E+00  0.00000E+00 -1.05776E-03
 4.44656E-01  2.84891E+00  0.00000E+00 -4.23052E-04

 5.00727E-01  0.00000E+00 -6.44280E+01 -6.26455E+01
 5.00727E-01  5.54541E-02 -6.43143E+01 -6.26023E+01
 5.00727E-01  1.10912E-01 -6.39738E+01 -6.21424E+01
 5.00727E-01  1.66382E-01 -6.34077E+01 -6.13817E+01
 5.00727E-01  2.21879E-01 -6.26190E+01 -6.03896E+01
 5.00727E-01  2.77425E-01 -6.16121E+01 -5.91511E+01
 5.00727E-01  3.33047E-01 -6.03937E+01 -5.76950E+01
 5.00727E-01  3.88777E-01 -5.89732E+01 -5.60518E+01
 5.00727E-01  4.44656E-01 -5.73630E+01 -5.42075E+01
 5.00727E-01  5.00727E-01 -5.55785E+01 -5.21562E+01
 5.00727E-01  5.57044E-01 -5.36379E+01 -4.99370E+01
 5.00727E-01  6.13665E-01 -5.15608E+01 -4.75980E+01
 5.00727E-01  6.70655E-01 -4.93671E+01 -4.51835E+01
 5.00727E-01  7.28086E-01 -4.70753E+01 -4.27388E+01
 5.00727E-01  7.86037E-01 -4.46997E+01 -4.03279E+01
 5.00727E-01  8.44595E-01 -4.22474E+01 -3.80132E+01
 5.00727E-01  9.03855E-01 -3.97143E+01 -3.57571E+01
 5.00727E-01  9.63920E-01 -3.70799E+01 -3.34337E+01
 5.00727E-01  1.02490E+00 -3.43006E+01 -3.09373E+01
 5.00727E-01  1.08692E+00 -3.13029E+01 -2.82066E+01
 5.00727E-01  1.15012E+00 -2.79822E+01 -2.51599E+01
 5.00727E-01  1.21462E+00 -2.42194E+01 -2.17120E+01
 5.00727E-01  1.28059E+00 -1.99380E+01 -1.78155E+01
 5.00727E-01  1.34819E+00 -1.52136E+01 -1.35100E+01
 5.00727E-01  1.41761E+00 -1.03848E+01 -9.07045E+00
 5.00727E-01  1.48903E+00 -6.03224E+00 -5.06690E+00
 5.00727E-01  1.56266E+00 -2.75963E+00 -2.12871E+00
 5.00727E-01  1.63873E+00 -8.73999E-01 -5.42774E-01
 5.00727E-01  1.71749E+00 -1.54753E-01 -2.30635E-02
 5.00727E-01  1.79918E+00 -1.07030E-02  2.84981E-02
 5.00727E-01  1.88409E+00 -1.72455E-04 -5.16217E-03
 5.00727E-01  1.97251E+00 -2.23922E-07 -2.84613E-02
 5.00727E-01  2.06477E+00 -1.75295E-10 -2.96407E-02
 5.00727E-01  2.16120E+00  1.90396E-12 -1.92598E-02
 5.00727E-01  2.26215E+00  0.00000E+00 -1.22883E-02
 5.00727E-01  2.36802E+00  0.00000E+00 -8.13838E-03
 5.00727E-01  2.47921E+00  0.00000E+00 -4.58361E-03
 5.00727E-01  2.59612E+00  0.00000E+00 -2.30317E-03
 5.00727E-01  2.71920E+00  0.00000E+00 -1.08189E-03
 5.00727E-01  2.84891E+00  0.00000E+00 -4.39378E-04

 5.57044E-01  0.00000E+00 -6.15190E+01 -5.94454E+01
 5.57044E-01  5.54541E-02 -6.14196E+01 -5.93963E+01
 5.57044E-01  1.10912E-01 -6.11215E+01 -5.89385E+01
 5.57044E-01  1.66382E-01 -6.06252E+01 -5.82551E+01
 5.57044E-01  2.21879E-01 -5.99321E+01 -5.74045E+01
 5.57044E-01  2.77425E-01 -5.90440E+01 -5.63000E+01
 5.57044E-01  3.33047E-01 -5.79643E+01 -5.49847E+01
 5.57044E-01  3.88777E-01 -5.66980E+01 -5.35125E+01
 5.57044E-01  4.44656E-01 -5.52525E+01 -5.18383E+01
 5.57044E-01  5.00727E-01 -5.36379E+01 -4.99370E+01
 5.57044E-01  5.57044E-01 -5.18668E+01 -4.79011E+01
 5.57044E-01  6.13665E-01 -4.99545E+01 -4.58226E+01
 5.57044E-01  6.70655E-01 -4.79170E+01 -4.36940E+01
 5.57044E-01  7.28086E-01 -4.57704E+01 -4.14947E+01
 5.57044E-01  7.86037E-01 -4.35278E+01 -3.92854E+01
 5.57044E-01  8.44595E-01 -4.11963E+01 -3.71510E+01
 5.57044E-01  9.03855E-01 -3.87729E+01 -3.50555E+01
 5.57044E-01  9.63920E-01 -3.62389E+01 -3.28575E+01
 5.57044E-01  1.02490E+00 -3.35528E+01 -3.04500E+01
 5.57044E-01  1.08692E+00 -3.06443E+01 -2.77944E+01
 5.57044E-01  1.15012E+00 -2.74117E+01 -2.48269E+01
 5.57044E-01  1.21462E+00 -2.37391E+01 -2.14552E+01
 5.57044E-01  1.28059E+00 -1.95519E+01 -1.76203E+01
 5.57044E-01  1.34819E+00 -1.49250E+01 -1.33667E+01
 5.57044E-01  1.41761E+00 -1.01910E+01 -8.97720E+00
 5.57044E-01  1.48903E+00 -5.92078E+00 -5.01487E+00
 5.57044E-01  1.56266E+00 -2.70865E+00 -2.09499E+00
 5.57044E-01  1.63873E+00 -8.57589E-01 -5.07380E-01
 5.57044E-01  1.71749E+00 -1.51716E-01  1.10972E-02
 5.57044E-01  1.79918E+00 -1.04704E-02  4.87645E-02
 5.57044E-01  1.88409E+00 -1.67781E-04  2.51227E-03
 5.57044E-01  1.97251E+00 -2.11999E-07 -2.58206E-02
 5.57044E-01  2.06477E+00 -1.70766E-10 -2.88632E-02
 5.57044E-01  2.16120E+00  2.92324E-12 -1.92338E-02
 5.57044E-01  2.26215E+00  0.00000E+00 -1.25619E-02
 5.57044E-01  2.36802E+00  0.00000E+00 -8.43277E-03
 5.57044E-01  2.47921E+00  0.00000E+00 -4.74313E-03
 5.57044E-01  2.59612E+00  0.00000E+00 -2.35543E-03
 5.57044E-01  2.71920E+00  0.00000E+00 -1.09348E-03
 5.57044E-01  2.84891E+00  0.00000E+00 -4.48533E-04

 6.13665E-01  0.00000E+00 -5.85752E+01 -5.60978E+01
 6.13665E-01  5.54541E-02 -5.84878E+01 -5.59680E+01
 6.13665E-01  1.10912E-01 -5.82255E+01 -5.55918E+01
 6.13665E-01  1.66382E-01 -5.77887E+01 -5.50287E+01
 6.13665E-01  2.21879E-01 -5.71775E+01 -5.42964E+01
 6.13665E-01  2.77425E-01 -5.63927E+01 -5.33597E+01
 6.13665E-01  3.33047E-01 -5.54356E+01 -5.22069E+01
 6.13665E-01  3.88777E-01 -5.43083E+01 -5.08420E+01
 6.13665E-01  4.44656E-01 -5.30148E+01 -4.92922E+01
 6.13665E-01  5.00727E-01 -5.15608E+01 -4.75980E+01
 6.13665E-01  5.57044E-01 -4.99545E+01 -4.58226E+01
 6.13665E-01  6.13665E-01 -4.82064E+01 -4.40175E+01
 6.13665E-01  6.70655E-01 -4.63287E+01 -4.21633E+01
 6.13665E-01  7.28086E-01 -4.43340E+01 -4.02309E+01
 6.13665E-01  7.86037E-01 -4.22333E+01 -3.82467E+01
 6.13665E-01  8.44595E-01 -4.00329E+01 -3.62542E+01
 6.13665E-01  9.03855E-01 -3.77298E+01 -3.42331E+01
 6.13665E-01  9.63920E-01 -3.53066E+01 -3.21045E+01
 6.13665E-01  1.02490E+00 -3.27240E+01 -2.97942E+01
 6.13665E-01  1.08692E+00 -2.99143E+01 -2.72451E+01
 6.13665E-01  1.15012E+00 -2.67795E+01 -2.43748E+01
 6.13665E-01  1.21462E+00 -2.32069E+01 -2.10879E+01
 6.13665E-01  1.28059E+00 -1.91242E+01 -1.73258E+01
 6.13665E-01  1.34819E+00 -1.46051E+01 -1.31431E+01
 6.13665E-01  1.41761E+00 -9.97603E+00 -8.83217E+00
 6.13665E-01  1.48903E+00 -5.79704E+00 -4.93917E+00
 6.13665E-01  1.56266E+00 -2.65198E+00 -2.04764E+00
 6.13665E-01  1.63873E+00 -8.39315E-01 -4.53022E-01
 6.13665E-01  1.71749E+00 -1.48325E-01  6.15871E-02
 6.13665E-01  1.79918E+00 -1.02098E-02  7.11389E-02
 6.13665E-01  1.88409E+00 -1.62515E-04  5.63403E-03
 6.13665E-01  1.97251E+00 -1.98448E-07 -2.40647E-02
 6.13665E-01  2.06477E+00 -1.66753E-10 -2.73329E-02
 6.13665E-01  2.16120E+00  2.18689E-12 -1.97340E-02
 6.13665E-01  2.26215E+00  0.00000E+00 -1.31186E-02
 6.13665E-01  2.36802E+00  0.00000E+00 -8.46201E-03
 6.13665E-01  2.47921E+00  0.00000E+00 -4.88430E-03
 6.13665E-01  2.59612E+00  0.00000E+00 -2.49005E-03
 6.13665E-01  2.71920E+00  0.00000E+00 -1.12979E-03
 6.13665E-01  2.84891E+00  0.00000E+00 -4.72584E-04

 6.70655E-01  0.00000E+00 -5.56151E+01 -5.26388E+01
 6.70655E-01  5.54541E-02 -5.55378E+01 -5.24390E+01
 6.70655E-01  1.10912E-01 -5.53059E+01 -5.21731E+01
 6.70655E-01  1.66382E-01 -5.49194E+01 -5.17307E+01
 6.70655E-01  2.21879E-01 -5.43783E+01 -5.10900E+01
 6.70655E-01  2.77425E-01 -5.36826E+01 -5.03102E+01
 6.70655E-01  3.33047E-01 -5.28324E+01 -4.93195E+01
 6.70655E-01  3.88777E-01 -5.18286E+01 -4.80588E+01
 6.70655E-01  4.44656E-01 -5.06725E+01 -4.66420E+01
 6.70655E-01  5.00727E-01 -4.93671E+01 -4.51835E+01
 6.70655E-01  5.57044E-01 -4.79170E+01 -4.36940E+01
 6.70655E-01  6.13665E-01 -4.63287E+01 -4.21633E+01
 6.70655E-01  6.70655E-01 -4.46103E+01 -4.05700E+01
 6.70655E-01  7.28086E-01 -4.27708E+01 -3.88923E+01
 6.70655E-01  7.86037E-01 -4.08182E+01 -3.71250E+01
 6.70655E-01  8.44595E-01 -3.87571E+01 -3.52670E+01
 6.70655E-01  9.03855E-01 -3.65838E+01 -3.33136E+01
 6.70655E-01  9.63920E-01 -3.42814E+01 -3.12502E+01
 6.70655E-01  1.02490E+00 -3.18123E+01 -2.90377E+01
 6.70655E-01  1.08692E+00 -2.91114E+01 -2.66021E+01
 6.70655E-01  1.15012E+00 -2.60842E+01 -2.38429E+01
 6.70655E-01  1.21462E+00 -2.26215E+01 -2.06584E+01
 6.70655E-01  1.28059E+00 -1.86536E+01 -1.69865E+01
 6.70655E-01  1.34819E+00 -1.42531E+01 -1.28906E+01
 6.70655E-01  1.41761E+00 -9.73932E+00 -8.67215E+00
 6.70655E-01  1.48903E+00 -5.66068E+00 -4.85920E+00
 6.70655E-01  1.56266E+00 -2.58944E+00 -2.00181E+00
 6.70655E-01  1.63873E+00 -8.19109E-01 -4.01787E-01
 6.70655E-01  1.71749E+00 -1.44564E-01  1.08021E-01
 6.70655E-01  1.79918E+00 -9.91964E-03  8.85552E-02
 6.70655E-01  1.88409E+00 -1.56617E-04  6.23512E-03
 6.70655E-01  1.97251E+00 -1.83126E-07 -2.06422E-02
 6.70655E-01  2.06477E+00 -1.62171E-10 -2.40391E-02
 6.70655E-01  2.16120E+00  1.35549E-14 -2.07509E-02
 6.70655E-01  2.26215E+00  0.00000E+00 -1.42148E-02
 6.70655E-01  2.36802E+00  0.00000E+00 -8.36590E-03
 6.70655E-01  2.47921E+00  0.00000E+00 -5.00663E-03
 6.70655E-01  2.59612E+00  0.00000E+00 -2.67404E-03
 6.70655E-01  2.71920E+00  0.00000E+00 -1.17955E-03
 6.70655E-01  2.84891E+00  0.00000E+00 -5.06646E-04

 7.28086E-01  0.00000E+00 -5.26497E+01 -4.91147E+01
 7.28086E-01  5.54541E-02 -5.25810E+01 -4.89496E+01
 7.28086E-01  1.10912E-01 -5.23749E+01 -4.87510E+01
 7.28086E-01  1.66382E-01 -5.20314E+01 -4.83808E+01
 7.28086E-01  2.21879E-01 -5.15502E+01 -4.78126E+01
 7.28086E-01  2.77425E-01 -5.09311E+01 -4.71259E+01
 7.28086E-01  3.33047E-01 -5.01740E+01 -4.62662E+01
 7.28086E-01  3.88777E-01 -4.92786E+01 -4.51826E+01
 7.28086E-01  4.44656E-01 -4.82454E+01 -4.39734E+01
 7.28086E-01  5.00727E-01 -4.70753E+01 -4.27388E+01
 7.28086E-01  5.57044E-01 -4.57704E+01 -4.14947E+01
 7.28086E-01  6.13665E-01 -4.43340E+01 -4.02309E+01
 7.28086E-01  6.70655E-01 -4.27708E+01 -3.88923E+01
 7.28086E-01  7.28086E-01 -4.10861E+01 -3.74212E+01
 7.28086E-01  7.86037E-01 -3.92849E+01 -3.58224E+01
 7.28086E-01  8.44595E-01 -3.73690E+01 -3.41230E+01
 7.28086E-01  9.03855E-01 -3.53334E+01 -3.23189E+01
 7.28086E-01  9.63920E-01 -3.31609E+01 -3.03742E+01
 7.28086E-01  1.02490E+00 -3.08149E+01 -2.82500E+01
 7.28086E-01  1.08692E+00 -2.82326E+01 -2.59085E+01
 7.28086E-01  1.15012E+00 -2.53230E+01 -2.32756E+01
 7.28086E-01  1.21462E+00 -2.19806E+01 -2.02268E+01
 7.28086E-01  1.28059E+00 -1.81384E+01 -1.66690E+01
 7.28086E-01  1.34819E+00 -1.38676E+01 -1.26684E+01
 7.28086E-01  1.41761E+00 -9.47990E+00 -8.53837E+00
 7.28086E-01  1.48903E+00 -5.51108E+00 -4.79769E+00
 7.28086E-01  1.56266E+00 -2.52073E+00 -1.97687E+00
 7.28086E-01  1.63873E+00 -7.96863E-01 -3.81147E-01
 7.28086E-01  1.71749E+00 -1.40413E-01  1.26154E-01
 7.28086E-01  1.79918E+00 -9.59785E-03  9.36559E-02
 7.28086E-01  1.88409E+00 -1.50036E-04  7.28744E-03
 7.28086E-01  1.97251E+00 -1.65855E-07 -1.33212E-02
 7.28086E-01  2.06477E+00 -1.58796E-10 -1.85083E-02
 7.28086E-01  2.16120E+00  1.36212E-12 -2.20996E-02
 7.28086E-01  2.26215E+00  0.00000E+00 -1.59801E-02
 7.28086E-01  2.36802E+00  0.00000E+00 -8.38937E-03
 7.28086E-01  2.47921E+00  0.00000E+00 -5.12704E-03
 7.28086E-01  2.59612E+00  0.00000E+00 -2.85087E-03
 7.28086E-01  2.71920E+00  0.00000E+00 -1.22544E-03
 7.28086E-01  2.84891E+00  0.00000E+00 -5.40940E-04

 7.86037E-01  0.00000E+00 -4.96824E+01 -4.55971E+01
 7.86037E-01  5.54541E-02 -4.96211E+01 -4.55216E+01
 7.86037E-01  1.10912E-01 -4.94371E+01 -4.53434E+01
 7.86037E-01  1.66382E-01 -4.91304E+01 -4.50121E+01
 7.86037E-01  2.21879E-01 -4.87009E+01 -4.45181E+01
 7.86037E-01  2.77425E-01 -4.81482E+01 -4.38935E+01
 7.86037E-01  3.33047E-01 -4.74721E+01 -4.31506E+01
 7.86037E-01  3.88777E-01 -4.66721E+01 -4.22972E+01
 7.86037E-01  4.44656E-01 -4.57480E+01 -4.13482E+01
 7.86037E-01  5.00727E-01 -4.46997E+01 -4.03279E+01
 7.86037E-01  5.57044E-01 -4.35278E+01 -3.92854E+01
 7.86037E-01  6.13665E-01 -4.22333E+01 -3.82467E+01
 7.86037E-01  6.70655E-01 -4.08182E+01 -3.71250E+01
 7.86037E-01  7.28086E-01 -3.92849E+01 -3.58224E+01
 7.86037E-01  7.86037E-01 -3.76349E+01 -3.43679E+01
 7.86037E-01  8.44595E-01 -3.58675E+01 -3.28374E+01
 7.86037E-01  9.03855E-01 -3.39755E+01 -3.12184E+01
 7.86037E-01  9.63920E-01 -3.19406E+01 -2.94210E+01
 7.86037E-01  1.02490E+00 -2.97267E+01 -2.73928E+01
 7.86037E-01  1.08692E+00 -2.72730E+01 -2.51492E+01
 7.86037E-01  1.15012E+00 -2.44913E+01 -2.26576E+01
 7.86037E-01  1.21462E+00 -2.12801E+01 -1.97639E+01
 7.86037E-01  1.28059E+00 -1.75750E+01 -1.63343E+01
 7.86037E-01  1.34819E+00 -1.34458E+01 -1.24361E+01
 7.86037E-01  1.41761E+00 -9.19598E+00 -8.39676E+00
 7.86037E-01  1.48903E+00 -5.34719E+00 -4.73346E+00
 7.86037E-01  1.56266E+00 -2.44535E+00 -1.96781E+00
 7.86037E-01  1.63873E+00 -7.72406E-01 -3.98891E-01
 7.86037E-01  1.71749E+00 -1.35834E-01  1.08448E-01
 7.86037E-01  1.79918E+00 -9.24144E-03  8.83699E-02
 7.86037E-01  1.88409E+00 -1.42702E-04  1.13750E-02
 7.86037E-01  1.97251E+00 -1.46422E-07 -7.17201E-03
 7.86037E-01  2.06477E+00 -1.52645E-10 -1.55331E-02
 7.86037E-01  2.16120E+00  2.16697E-12 -2.30658E-02
 7.86037E-01  2.26215E+00  0.00000E+00 -1.74026E-02
 7.86037E-01  2.36802E+00  0.00000E+00 -8.88780E-03
 7.86037E-01  2.47921E+00  0.00000E+00 -5.32530E-03
 7.86037E-01  2.59612E+00  0.00000E+00 -2.96245E-03
 7.86037E-01  2.71920E+00  0.00000E+00 -1.29279E-03
 7.86037E-01  2.84891E+00  0.00000E+00 -5.78759E-04

 8.44595E-01  0.00000E+00 -4.67080E+01 -4.21607E+01
 8.44595E-01  5.54541E-02 -4.66530E+01 -4.21230E+01
 8.44595E-01  1.10912E-01 -4.64882E+01 -4.19441E+01
 8.44595E-01  1.66382E-01 -4.62136E+01 -4.16593E+01
 8.44595E-01  2.21879E-01 -4.58291E+01 -4.12664E+01
 8.44595E-01  2.77425E-01 -4.53344E+01 -4.07385E+01
 8.44595E-01  3.33047E-01 -4.47293E+01 -4.01332E+01
 8.44595E-01  3.88777E-01 -4.40135E+01 -3.95046E+01
 8.44595E-01  4.44656E-01 -4.31863E+01 -3.88102E+01
 8.44595E-01  5.00727E-01 -4.22474E+01 -3.80132E+01
 8.44595E-01  5.57044E-01 -4.11963E+01 -3.71510E+01
 8.44595E-01  6.13665E-01 -4.00329E+01 -3.62542E+01
 8.44595E-01  6.70655E-01 -3.87571E+01 -3.52670E+01
 8.44595E-01  7.28086E-01 -3.73690E+01 -3.41230E+01
 8.44595E-01  7.86037E-01 -3.58675E+01 -3.28374E+01
 8.44595E-01  8.44595E-01 -3.42490E+01 -3.14545E+01
 8.44595E-01  9.03855E-01 -3.25041E+01 -2.99588E+01
 8.44595E-01  9.63920E-01 -3.06131E+01 -2.82811E+01
 8.44595E-01  1.02490E+00 -2.85396E+01 -2.63834E+01
 8.44595E-01  1.08692E+00 -2.62240E+01 -2.42836E+01
 8.44595E-01  1.15012E+00 -2.35810E+01 -2.19471E+01
 8.44595E-01  1.21462E+00 -2.05129E+01 -1.92032E+01
 8.44595E-01  1.28059E+00 -1.69576E+01 -1.58998E+01
 8.44595E-01  1.34819E+00 -1.29833E+01 -1.21124E+01
 8.44595E-01  1.41761E+00 -8.88440E+00 -8.18308E+00
 8.44595E-01  1.48903E+00 -5.16718E+00 -4.62749E+00
 8.44595E-01  1.56266E+00 -2.36243E+00 -1.95876E+00
 8.44595E-01  1.63873E+00 -7.45450E-01 -4.53087E-01
 8.44595E-01  1.71749E+00 -1.30774E-01  5.54125E-02
 8.44595E-01  1.79918E+00 -8.84598E-03  7.82962E-02
 8.44595E-01  1.88409E+00 -1.34523E-04  2.05839E-02
 8.44595E-01  1.97251E+00 -1.24579E-07 -9.75806E-03
 8.44595E-01  2.06477E+00 -1.47764E-10 -2.15785E-02
 8.44595E-01  2.16120E+00  1.31251E-12 -2.28239E-02
 8.44595E-01  2.26215E+00  0.00000E+00 -1.71146E-02
 8.44595E-01  2.36802E+00  0.00000E+00 -1.02126E-02
 8.44595E-01  2.47921E+00  0.00000E+00 -5.69876E-03
 8.44595E-01  2.59612E+00  0.00000E+00 -2.95909E-03
 8.44595E-01  2.71920E+00  0.00000E+00 -1.42107E-03
 8.44595E-01  2.84891E+00  0.00000E+00 -6.27972E-04

 9.03855E-01  0.00000E+00 -4.37093E+01 -3.88127E+01
 9.03855E-01  5.54541E-02 -4.36599E+01 -3.87414E+01
 9.03855E-01  1.10912E-01 -4.35120E+01 -3.85679E+01
 9.03855E-01  1.66382E-01 -4.32657E+01 -3.83567E+01
 9.03855E-01  2.21879E-01 -4.29211E+01 -3.80895E+01
 9.03855E-01  2.77425E-01 -4.24779E+01 -3.76971E+01
 9.03855E-01  3.33047E-01 -4.19360E+01 -3.72478E+01
 9.03855E-01  3.88777E-01 -4.12952E+01 -3.68133E+01
 9.03855E-01  4.44656E-01 -4.05548E+01 -3.63379E+01
 9.03855E-01  5.00727E-01 -3.97143E+01 -3.57571E+01
 9.03855E-01  5.57044E-01 -3.87729E+01 -3.50555E+01
 9.03855E-01  6.13665E-01 -3.77298E+01 -3.42331E+01
 9.03855E-01  6.70655E-01 -3.65838E+01 -3.33136E+01
 9.03855E-01  7.28086E-01 -3.53334E+01 -3.23189E+01
 9.03855E-01  7.86037E-01 -3.39755E+01 -3.12184E+01
 9.03855E-01  8.44595E-01 -3.25041E+01 -2.99588E+01
 9.03855E-01  9.03855E-01 -3.09079E+01 -2.85292E+01
 9.03855E-01  9.63920E-01 -2.91653E+01 -2.69476E+01
 9.03855E-01  1.02490E+00 -2.72394E+01 -2.52137E+01
 9.03855E-01  1.08692E+00 -2.50715E+01 -2.32979E+01
 9.03855E-01  1.15012E+00 -2.25787E+01 -2.11230E+01
 9.03855E-01  1.21462E+00 -1.96667E+01 -1.85190E+01
 9.03855E-01  1.28059E+00 -1.62758E+01 -1.53434E+01
 9.03855E-01  1.34819E+00 -1.24721E+01 -1.16834E+01
 9.03855E-01  1.41761E+00 -8.53972E+00 -7.88858E+00
 9.03855E-01  1.48903E+00 -4.96784E+00 -4.47005E+00
 9.03855E-01  1.56266E+00 -2.27050E+00 -1.93173E+00
 9.03855E-01  1.63873E+00 -7.15517E-01 -5.17575E-01
 9.03855E-01  1.71749E+00 -1.25144E-01 -1.37761E-02
 9.03855E-01  1.79918E+00 -8.40483E-03  6.43846E-02
 9.03855E-01  1.88409E+00 -1.25373E-04  3.07467E-02
 9.03855E-01  1.97251E+00 -1.00063E-07 -1.71655E-02
 9.03855E-01  2.06477E+00 -1.41564E-10 -3.23757E-02
 9.03855E-01  2.16120E+00  1.32378E-12 -2.25791E-02
 9.03855E-01  2.26215E+00  0.00000E+00 -1.61588E-02
 9.03855E-01  2.36802E+00  0.00000E+00 -1.17782E-02
 9.03855E-01  2.47921E+00  0.00000E+00 -6.16947E-03
 9.03855E-01  2.59612E+00  0.00000E+00 -2.95520E-03
 9.03855E-01  2.71920E+00  0.00000E+00 -1.57757E-03
 9.03855E-01  2.84891E+00  0.00000E+00 -6.80376E-04

 9.63920E-01  0.00000E+00 -4.06524E+01 -3.54999E+01
 9.63920E-01  5.54541E-02 -4.06081E+01 -3.53736E+01
 9.63920E-01  1.10912E-01 -4.04756E+01 -3.52409E+01
 9.63920E-01  1.66382E-01 -4.02550E+01 -3.51327E+01
 9.63920E-01  2.21879E-01 -3.99464E+01 -3.49905E+01
 9.63920E-01  2.77425E-01 -3.95499E+01 -3.47272E+01
 9.63920E-01  3.33047E-01 -3.90653E+01 -3.44198E+01
 9.63920E-01  3.88777E-01 -3.84924E+01 -3.41497E+01
 9.63920E-01  4.44656E-01 -3.78308E+01 -3.38492E+01
 9.63920E-01  5.00727E-01 -3.70799E+01 -3.34337E+01
 9.63920E-01  5.57044E-01 -3.62389E+01 -3.28575E+01
 9.63920E-01  6.13665E-01 -3.53066E+01 -3.21045E+01
 9.63920E-01  6.70655E-01 -3.42814E+01 -3.12502E+01
 9.63920E-01  7.28086E-01 -3.31609E+01 -3.03742E+01
 9.63920E-01  7.86037E-01 -3.19406E+01 -2.94210E+01
 9.63920E-01  8.44595E-01 -3.06131E+01 -2.82811E+01
 9.63920E-01  9.03855E-01 -2.91653E+01 -2.69476E+01
 9.63920E-01  9.63920E-01 -2.75743E+01 -2.54916E+01
 9.63920E-01  1.02490E+00 -2.58025E+01 -2.39310E+01
 9.63920E-01  1.08692E+00 -2.37920E+01 -2.21959E+01
 9.63920E-01  1.15012E+00 -2.14619E+01 -2.01763E+01
 9.63920E-01  1.21462E+00 -1.87213E+01 -1.77145E+01
 9.63920E-01  1.28059E+00 -1.55127E+01 -1.46879E+01
 9.63920E-01  1.34819E+00 -1.18991E+01 -1.11859E+01
 9.63920E-01  1.41761E+00 -8.15283E+00 -7.54727E+00
 9.63920E-01  1.48903E+00 -4.74385E+00 -4.27390E+00
 9.63920E-01  1.56266E+00 -2.16711E+00 -1.86645E+00
 9.63920E-01  1.63873E+00 -6.81825E-01 -5.46193E-01
 9.63920E-01  1.71749E+00 -1.18804E-01 -6.45426E-02
 9.63920E-01  1.79918E+00 -7.90821E-03  4.39397E-02
 9.63920E-01  1.88409E+00 -1.15091E-04  3.26066E-02
 9.63920E-01  1.97251E+00 -7.26461E-08 -1.62735E-02
 9.63920E-01  2.06477E+00 -1.34081E-10 -3.50205E-02
 9.63920E-01  2.16120E+00 -2.15245E-13 -2.51784E-02
 9.63920E-01  2.26215E+00  0.00000E+00 -1.75205E-02
 9.63920E-01  2.36802E+00  0.00000E+00 -1.22422E-02
 9.63920E-01  2.47921E+00  0.00000E+00 -6.51855E-03
 9.63920E-01  2.59612E+00  0.00000E+00 -3.19808E-03
 9.63920E-01  2.71920E+00  0.00000E+00 -1.67154E-03
 9.63920E-01  2.84891E+00  0.00000E+00 -7.14888E-04

 1.02490E+00  0.00000E+00 -3.74805E+01 -3.21953E+01
 1.02490E+00  5.54541E-02 -3.74410E+01 -3.20348E+01
 1.02490E+00  1.10912E-01 -3.73228E+01 -3.19787E+01
 1.02490E+00  1.66382E-01 -3.71262E+01 -3.19840E+01
 1.02490E+00  2.21879E-01 -3.68513E+01 -3.19447E+01
 1.02490E+00  2.77425E-01 -3.64981E+01 -3.17804E+01
 1.02490E+00  3.33047E-01 -3.60667E+01 -3.15819E+01
 1.02490E+00  3.88777E-01 -3.55569E+01 -3.14372E+01
 1.02490E+00  4.44656E-01 -3.49683E+01 -3.12563E+01
 1.02490E+00  5.00727E-01 -3.43006E+01 -3.09373E+01
 1.02490E+00  5.57044E-01 -3.35528E+01 -3.04500E+01
 1.02490E+00  6.13665E-01 -3.27240E+01 -2.97942E+01
 1.02490E+00  6.70655E-01 -3.18123E+01 -2.90377E+01
 1.02490E+00  7.28086E-01 -3.08149E+01 -2.82500E+01
 1.02490E+00  7.86037E-01 -2.97267E+01 -2.73928E+01
 1.02490E+00  8.44595E-01 -2.85396E+01 -2.63834E+01
 1.02490E+00  9.03855E-01 -2.72394E+01 -2.52137E+01
 1.02490E+00  9.63920E-01 -2.58025E+01 -2.39310E+01
 1.02490E+00  1.02490E+00 -2.41912E+01 -2.25361E+01
 1.02490E+00  1.08692E+00 -2.23483E+01 -2.09541E+01
 1.02490E+00  1.15012E+00 -2.01955E+01 -1.90770E+01
 1.02490E+00  1.21462E+00 -1.76450E+01 -1.67677E+01
 1.02490E+00  1.28059E+00 -1.46411E+01 -1.39233E+01
 1.02490E+00  1.34819E+00 -1.12430E+01 -1.06215E+01
 1.02490E+00  1.41761E+00 -7.70914E+00 -7.16844E+00
 1.02490E+00  1.48903E+00 -4.48668E+00 -4.04764E+00
 1.02490E+00  1.56266E+00 -2.04835E+00 -1.75811E+00
 1.02490E+00  1.63873E+00 -6.43143E-01 -5.16940E-01
 1.02490E+00  1.71749E+00 -1.11541E-01 -7.58140E-02
 1.02490E+00  1.79918E+00 -7.34212E-03  2.02527E-02
 1.02490E+00  1.88409E+00 -1.03482E-04  2.19732E-02
 1.02490E+00  1.97251E+00 -4.22634E-08 -5.29120E-03
 1.02490E+00  2.06477E+00 -1.26356E-10 -2.66371E-02
 1.02490E+00  2.16120E+00  9.77723E-13 -3.13892E-02
 1.02490E+00  2.26215E+00  0.00000E+00 -2.19677E-02
 1.02490E+00  2.36802E+00  0.00000E+00 -1.12998E-02
 1.02490E+00  2.47921E+00  0.00000E+00 -6.70741E-03
 1.02490E+00  2.59612E+00  0.00000E+00 -3.75641E-03
 1.02490E+00  2.71920E+00  0.00000E+00 -1.68694E-03
 1.02490E+00  2.84891E+00  0.00000E+00 -7.31520E-04

 1.08692E+00  0.00000E+00 -3.41068E+01 -2.89230E+01
 1.08692E+00  5.54541E-02 -3.40719E+01 -2.87741E+01
 1.08692E+00  1.10912E-01 -3.39676E+01 -2.87836E+01
 1.08692E+00  1.66382E-01 -3.37941E+01 -2.88618E+01
 1.08692E+00  2.21879E-01 -3.35516E+01 -2.88892E+01
 1.08692E+00  2.77425E-01 -3.32400E+01 -2.88077E+01
 1.08692E+00  3.33047E-01 -3.28595E+01 -2.86906E+01
 1.08692E+00  3.88777E-01 -3.24100E+01 -2.86057E+01
 1.08692E+00  4.44656E-01 -3.18912E+01 -2.84728E+01
 1.08692E+00  5.00727E-01 -3.13029E+01 -2.82066E+01
 1.08692E+00  5.57044E-01 -3.06443E+01 -2.77944E+01
 1.08692E+00  6.13665E-01 -2.99143E+01 -2.72451E+01
 1.08692E+00  6.70655E-01 -2.91114E+01 -2.66021E+01
 1.08692E+00  7.28086E-01 -2.82326E+01 -2.59085E+01
 1.08692E+00  7.86037E-01 -2.72730E+01 -2.51492E+01
 1.08692E+00  8.44595E-01 -2.62240E+01 -2.42836E+01
 1.08692E+00  9.03855E-01 -2.50715E+01 -2.32979E+01
 1.08692E+00  9.63920E-01 -2.37920E+01 -2.21959E+01
 1.08692E+00  1.02490E+00 -2.23483E+01 -2.09541E+01
 1.08692E+00  1.08692E+00 -2.06852E+01 -1.95072E+01
 1.08692E+00  1.15012E+00 -1.87272E+01 -1.77645E+01
 1.08692E+00  1.21462E+00 -1.63902E+01 -1.56170E+01
 1.08692E+00  1.28059E+00 -1.36206E+01 -1.29868E+01
 1.08692E+00  1.34819E+00 -1.04723E+01 -9.93386E+00
 1.08692E+00  1.41761E+00 -7.18662E+00 -6.72014E+00
 1.08692E+00  1.48903E+00 -4.18340E+00 -3.79253E+00
 1.08692E+00  1.56266E+00 -1.90831E+00 -1.62771E+00
 1.08692E+00  1.63873E+00 -5.97641E-01 -4.48750E-01
 1.08692E+00  1.71749E+00 -1.03046E-01 -4.97535E-02
 1.08692E+00  1.79918E+00 -6.68779E-03  6.45218E-03
 1.08692E+00  1.88409E+00 -9.03429E-05  3.24981E-03
 1.08692E+00  1.97251E+00 -9.26529E-09 -1.33708E-03
 1.08692E+00  2.06477E+00 -1.16048E-10 -2.11421E-02
 1.08692E+00  2.16120E+00  9.66277E-13 -3.84952E-02
 1.08692E+00  2.26215E+00  0.00000E+00 -2.65499E-02
 1.08692E+00  2.36802E+00  0.00000E+00 -1.03787E-02
 1.08692E+00  2.47921E+00  0.00000E+00 -6.99843E-03
 1.08692E+00  2.59612E+00  0.00000E+00 -4.40000E-03
 1.08692E+00  2.71920E+00  0.00000E+00 -1.73245E-03
 1.08692E+00  2.84891E+00  0.00000E+00 -7.65238E-04

 1.15012E+00  0.00000E+00 -3.04127E+01 -2.56489E+01
 1.15012E+00  5.54541E-02 -3.03824E+01 -2.55645E+01
 1.15012E+00  1.10912E-01 -3.02919E+01 -2.55924E+01
 1.15012E+00  1.66382E-01 -3.01415E+01 -2.56667E+01
 1.15012E+00  2.21879E-01 -2.99313E+01 -2.57137E+01
 1.15012E+00  2.77425E-01 -2.96612E+01 -2.57050E+01
 1.15012E+00  3.33047E-01 -2.93313E+01 -2.56460E+01
 1.15012E+00  3.88777E-01 -2.89416E+01 -2.55454E+01
 1.15012E+00  4.44656E-01 -2.84920E+01 -2.53901E+01
 1.15012E+00  5.00727E-01 -2.79822E+01 -2.51599E+01
 1.15012E+00  5.57044E-01 -2.74117E+01 -2.48269E+01
 1.15012E+00  6.13665E-01 -2.67795E+01 -2.43748E+01
 1.15012E+00  6.70655E-01 -2.60842E+01 -2.38429E+01
 1.15012E+00  7.28086E-01 -2.53230E+01 -2.32756E+01
 1.15012E+00  7.86037E-01 -2.44913E+01 -2.26576E+01
 1.15012E+00  8.44595E-01 -2.35810E+01 -2.19471E+01
 1.15012E+00  9.03855E-01 -2.25787E+01 -2.11230E+01
 1.15012E+00  9.63920E-01 -2.14619E+01 -2.01763E+01
 1.15012E+00  1.02490E+00 -2.01955E+01 -1.90770E+01
 1.15012E+00  1.08692E+00 -1.87272E+01 -1.77645E+01
 1.15012E+00  1.15012E+00 -1.69859E+01 -1.61613E+01
 1.15012E+00  1.21462E+00 -1.48927E+01 -1.41925E+01
 1.15012E+00  1.28059E+00 -1.23961E+01 -1.18124E+01
 1.15012E+00  1.34819E+00 -9.54349E+00 -9.06501E+00
 1.15012E+00  1.41761E+00 -6.55495E+00 -6.16373E+00
 1.15012E+00  1.48903E+00 -3.81621E+00 -3.49765E+00
 1.15012E+00  1.56266E+00 -1.73890E+00 -1.48942E+00
 1.15012E+00  1.63873E+00 -5.42846E-01 -3.67334E-01
 1.15012E+00  1.71749E+00 -9.29190E-02 -1.12925E-03
 1.15012E+00  1.79918E+00 -5.92316E-03  8.74933E-03
 1.15012E+00  1.88409E+00 -7.55396E-05 -1.86811E-02
 1.15012E+00  1.97251E+00  2.51605E-08 -1.75487E-02
 1.15012E+00  2.06477E+00 -1.04776E-10 -2.98987E-02
 1.15012E+00  2.16120E+00  1.74337E-13 -4.42645E-02
 1.15012E+00  2.26215E+00  0.00000E+00 -2.90695E-02
 1.15012E+00  2.36802E+00  0.00000E+00 -1.09513E-02
 1.15012E+00  2.47921E+00  0.00000E+00 -7.67534E-03
 1.15012E+00  2.59612E+00  0.00000E+00 -4.92575E-03
 1.15012E+00  2.71920E+00  0.00000E+00 -1.89945E-03
 1.15012E+00  2.84891E+00  0.00000E+00 -8.37683E-04

 1.21462E+00  0.00000E+00 -2.62659E+01 -2.21937E+01
 1.21462E+00  5.54541E-02 -2.62403E+01 -2.21758E+01
 1.21462E+00  1.10912E-01 -2.61641E+01 -2.21945E+01
 1.21462E+00  1.66382E-01 -2.60375E+01 -2.22200E+01
 1.21462E+00  2.21879E-01 -2.58605E+01 -2.22398E+01
 1.21462E+00  2.77425E-01 -2.56331E+01 -2.22628E+01
 1.21462E+00  3.33047E-01 -2.53554E+01 -2.22302E+01
 1.21462E+00  3.88777E-01 -2.50273E+01 -2.20936E+01
 1.21462E+00  4.44656E-01 -2.46487E+01 -2.19068E+01
 1.21462E+00  5.00727E-01 -2.42194E+01 -2.17120E+01
 1.21462E+00  5.57044E-01 -2.37391E+01 -2.14552E+01
 1.21462E+00  6.13665E-01 -2.32069E+01 -2.10879E+01
 1.21462E+00  6.70655E-01 -2.26215E+01 -2.06584E+01
 1.21462E+00  7.28086E-01 -2.19806E+01 -2.02268E+01
 1.21462E+00  7.86037E-01 -2.12801E+01 -1.97639E+01
 1.21462E+00  8.44595E-01 -2.05129E+01 -1.92032E+01
 1.21462E+00  9.03855E-01 -1.96667E+01 -1.85190E+01
 1.21462E+00  9.63920E-01 -1.87213E+01 -1.77145E+01
 1.21462E+00  1.02490E+00 -1.76450E+01 -1.67677E+01
 1.21462E+00  1.08692E+00 -1.63902E+01 -1.56170E+01
 1.21462E+00  1.15012E+00 -1.48927E+01 -1.41925E+01
 1.21462E+00  1.21462E+00 -1.30804E+01 -1.24519E+01
 1.21462E+00  1.28059E+00 -1.09053E+01 -1.03801E+01
 1.21462E+00  1.34819E+00 -8.40710E+00 -8.00104E+00
 1.21462E+00  1.41761E+00 -5.77934E+00 -5.47235E+00
 1.21462E+00  1.48903E+00 -3.36464E+00 -3.12388E+00
 1.21462E+00  1.56266E+00 -1.53090E+00 -1.32849E+00
 1.21462E+00  1.63873E+00 -4.75994E-01 -3.06856E-01
 1.21462E+00  1.71749E+00 -8.07365E-02  2.10515E-02
 1.21462E+00  1.79918E+00 -5.02924E-03  5.78348E-03
 1.21462E+00  1.88409E+00 -5.91667E-05 -4.05422E-02
 1.21462E+00  1.97251E+00  5.84356E-08 -4.57204E-02
 1.21462E+00  2.06477E+00 -9.10156E-11 -4.87469E-02
 1.21462E+00  2.16120E+00  5.41176E-13 -4.94953E-02
 1.21462E+00  2.26215E+00  0.00000E+00 -3.13410E-02
 1.21462E+00  2.36802E+00  0.00000E+00 -1.38849E-02
 1.21462E+00  2.47921E+00  0.00000E+00 -8.95735E-03
 1.21462E+00  2.59612E+00  0.00000E+00 -5.34339E-03
 1.21462E+00  2.71920E+00  0.00000E+00 -2.16844E-03
 1.21462E+00  2.84891E+00  0.00000E+00 -9.11169E-04

 1.28059E+00  0.00000E+00 -2.15817E+01 -1.83857E+01
 1.28059E+00  5.54541E-02 -2.15611E+01 -1.83801E+01
 1.28059E+00  1.10912E-01 -2.14999E+01 -1.83907E+01
 1.28059E+00  1.66382E-01 -2.13983E+01 -1.83676E+01
 1.28059E+00  2.21879E-01 -2.12561E+01 -1.83203E+01
 1.28059E+00  2.77425E-01 -2.10736E+01 -1.83033E+01
 1.28059E+00  3.33047E-01 -2.08505E+01 -1.82581E+01
 1.28059E+00  3.88777E-01 -2.05870E+01 -1.81265E+01
 1.28059E+00  4.44656E-01 -2.02829E+01 -1.79643E+01
 1.28059E+00  5.00727E-01 -1.99380E+01 -1.78155E+01
 1.28059E+00  5.57044E-01 -1.95519E+01 -1.76203E+01
 1.28059E+00  6.13665E-01 -1.91242E+01 -1.73258E+01
 1.28059E+00  6.70655E-01 -1.86536E+01 -1.69865E+01
 1.28059E+00  7.28086E-01 -1.81384E+01 -1.66690E+01
 1.28059E+00  7.86037E-01 -1.75750E+01 -1.63343E+01
 1.28059E+00  8.44595E-01 -1.69576E+01 -1.58998E+01
 1.28059E+00  9.03855E-01 -1.62758E+01 -1.53434E+01
 1.28059E+00  9.63920E-01 -1.55127E+01 -1.46879E+01
 1.28059E+00  1.02490E+00 -1.46411E+01 -1.39233E+01
 1.28059E+00  1.08692E+00 -1.36206E+01 -1.29868E+01
 1.28059E+00  1.15012E+00 -1.23961E+01 -1.18124E+01
 1.28059E+00  1.21462E+00 -1.09053E+01 -1.03801E+01
 1.28059E+00  1.28059E+00 -9.10579E+00 -8.69199E+00
 1.28059E+00  1.34819E+00 -7.02858E+00 -6.74320E+00
 1.28059E+00  1.41761E+00 -4.83504E+00 -4.62668E+00
 1.28059E+00  1.48903E+00 -2.81406E+00 -2.63282E+00
 1.28059E+00  1.56266E+00 -1.27781E+00 -1.12614E+00
 1.28059E+00  1.63873E+00 -3.95274E-01 -2.96170E-01
 1.28059E+00  1.71749E+00 -6.62746E-02 -3.01221E-02
 1.28059E+00  1.79918E+00 -4.00551E-03 -2.62642E-02
 1.28059E+00  1.88409E+00 -4.17989E-05 -6.04016E-02
 1.28059E+00  1.97251E+00  8.62350E-08 -7.41411E-02
 1.28059E+00  2.06477E+00 -7.45334E-11 -7.05507E-02
 1.28059E+00  2.16120E+00  9.11281E-13 -5.57001E-02
 1.28059E+00  2.26215E+00  0.00000E+00 -3.60565E-02
 1.28059E+00  2.36802E+00  0.00000E+00 -1.99193E-02
 1.28059E+00  2.47921E+00  0.00000E+00 -1.09972E-02
 1.28059E+00  2.59612E+00  0.00000E+00 -5.67585E-03
 1.28059E+00  2.71920E+00  0.00000E+00 -2.50413E-03
 1.28059E+00  2.84891E+00  0.00000E+00 -9.44378E-04

 1.34819E+00  0.00000E+00 -1.64410E+01 -1.41623E+01
 1.34819E+00  5.54541E-02 -1.64257E+01 -1.41301E+01
 1.34819E+00  1.10912E-01 -1.63800E+01 -1.41363E+01
 1.34819E+00  1.66382E-01 -1.63041E+01 -1.40834E+01
 1.34819E+00  2.21879E-01 -1.61981E+01 -1.39711E+01
 1.34819E+00  2.77425E-01 -1.60618E+01 -1.38858E+01
 1.34819E+00  3.33047E-01 -1.58953E+01 -1.38108E+01
 1.34819E+00  3.88777E-01 -1.56986E+01 -1.37129E+01
 1.34819E+00  4.44656E-01 -1.54714E+01 -1.36095E+01
 1.34819E+00  5.00727E-01 -1.52136E+01 -1.35100E+01
 1.34819E+00  5.57044E-01 -1.49250E+01 -1.33667E+01
 1.34819E+00  6.13665E-01 -1.46051E+01 -1.31431E+01
 1.34819E+00  6.70655E-01 -1.42531E+01 -1.28906E+01
 1.34819E+00  7.28086E-01 -1.38676E+01 -1.26684E+01
 1.34819E+00  7.86037E-01 -1.34458E+01 -1.24361E+01
 1.34819E+00  8.44595E-01 -1.29833E+01 -1.21124E+01
 1.34819E+00  9.03855E-01 -1.24721E+01 -1.16834E+01
 1.34819E+00  9.63920E-01 -1.18991E+01 -1.11859E+01
 1.34819E+00  1.02490E+00 -1.12430E+01 -1.06215E+01
 1.34819E+00  1.08692E+00 -1.04723E+01 -9.93386E+00
 1.34819E+00  1.15012E+00 -9.54349E+00 -9.06501E+00
 1.34819E+00  1.21462E+00 -8.40710E+00 -8.00104E+00
 1.34819E+00  1.28059E+00 -7.02858E+00 -6.74320E+00
 1.34819E+00  1.34819E+00 -5.43029E+00 -5.26356E+00
 1.34819E+00  1.41761E+00 -3.73668E+00 -3.60392E+00
 1.34819E+00  1.48903E+00 -2.17293E+00 -2.02065E+00
 1.34819E+00  1.56266E+00 -9.83822E-01 -8.71189E-01
 1.34819E+00  1.63873E+00 -3.02280E-01 -2.95148E-01
 1.34819E+00  1.71749E+00 -4.99181E-02 -1.13877E-01
 1.34819E+00  1.79918E+00 -2.89440E-03 -7.78635E-02
 1.34819E+00  1.88409E+00 -2.47366E-05 -8.45555E-02
 1.34819E+00  1.97251E+00  1.03077E-07 -1.01896E-01
 1.34819E+00  2.06477E+00 -5.61149E-11 -9.23002E-02
 1.34819E+00  2.16120E+00  2.38751E-12 -6.44374E-02
 1.34819E+00  2.26215E+00  0.00000E+00 -4.51154E-02
 1.34819E+00  2.36802E+00  0.00000E+00 -2.93027E-02
 1.34819E+00  2.47921E+00  0.00000E+00 -1.34836E-02
 1.34819E+00  2.59612E+00  0.00000E+00 -5.73785E-03
 1.34819E+00  2.71920E+00  0.00000E+00 -2.92995E-03
 1.34819E+00  2.84891E+00  0.00000E+00 -9.73678E-04

 1.41761E+00  0.00000E+00 -1.12076E+01 -9.71610E+00
 1.41761E+00  5.54541E-02 -1.11973E+01 -9.66389E+00
 1.41761E+00  1.10912E-01 -1.11668E+01 -9.66062E+00
 1.41761E+00  1.66382E-01 -1.11160E+01 -9.60409E+00
 1.41761E+00  2.21879E-01 -1.10450E+01 -9.48254E+00
 1.41761E+00  2.77425E-01 -1.09537E+01 -9.37334E+00
 1.41761E+00  3.33047E-01 -1.08421E+01 -9.28436E+00
 1.41761E+00  3.88777E-01 -1.07102E+01 -9.20469E+00
 1.41761E+00  4.44656E-01 -1.05578E+01 -9.13530E+00
 1.41761E+00  5.00727E-01 -1.03848E+01 -9.07045E+00
 1.41761E+00  5.57044E-01 -1.01910E+01 -8.97720E+00
 1.41761E+00  6.13665E-01 -9.97603E+00 -8.83217E+00
 1.41761E+00  6.70655E-01 -9.73932E+00 -8.67215E+00
 1.41761E+00  7.28086E-01 -9.47990E+00 -8.53837E+00
 1.41761E+00  7.86037E-01 -9.19598E+00 -8.39676E+00
 1.41761E+00  8.44595E-01 -8.88440E+00 -8.18308E+00
 1.41761E+00  9.03855E-01 -8.53972E+00 -7.88858E+00
 1.41761E+00  9.63920E-01 -8.15283E+00 -7.54727E+00
 1.41761E+00  1.02490E+00 -7.70914E+00 -7.16844E+00
 1.41761E+00  1.08692E+00 -7.18662E+00 -6.72014E+00
 1.41761E+00  1.15012E+00 -6.55495E+00 -6.16373E+00
 1.41761E+00  1.21462E+00 -5.77934E+00 -5.47235E+00
 1.41761E+00  1.28059E+00 -4.83504E+00 -4.62668E+00
 1.41761E+00  1.34819E+00 -3.73668E+00 -3.60392E+00
 1.41761E+00  1.41761E+00 -2.57004E+00 -2.43873E+00
 1.41761E+00  1.48903E+00 -1.49167E+00 -1.33324E+00
 1.41761E+00  1.56266E+00 -6.72337E-01 -5.72403E-01
 1.41761E+00  1.63873E+00 -2.04594E-01 -2.41170E-01
 1.41761E+00  1.71749E+00 -3.30662E-02 -1.54283E-01
 1.41761E+00  1.79918E+00 -1.80106E-03 -1.24682E-01
 1.41761E+00  1.88409E+00 -9.99973E-06 -1.21510E-01
 1.41761E+00  1.97251E+00  1.04333E-07 -1.32380E-01
 1.41761E+00  2.06477E+00 -3.73669E-11 -1.13196E-01
 1.41761E+00  2.16120E+00  4.36384E-13 -7.76412E-02
 1.41761E+00  2.26215E+00  0.00000E+00 -5.98471E-02
 1.41761E+00  2.36802E+00  0.00000E+00 -4.16939E-02
 1.41761E+00  2.47921E+00  0.00000E+00 -1.59770E-02
 1.41761E+00  2.59612E+00  0.00000E+00 -5.36736E-03
 1.41761E+00  2.71920E+00  0.00000E+00 -3.47325E-03
 1.41761E+00  2.84891E+00  0.00000E+00 -1.06770E-03

 1.48903E+00  0.00000E+00 -6.50412E+00 -5.61031E+00
 1.48903E+00  5.54541E-02 -6.49826E+00 -5.55982E+00
 1.48903E+00  1.10912E-01 -6.48079E+00 -5.54455E+00
 1.48903E+00  1.66382E-01 -6.45173E+00 -5.50292E+00
 1.48903E+00  2.21879E-01 -6.41107E+00 -5.42143E+00
 1.48903E+00  2.77425E-01 -6.35877E+00 -5.33798E+00
 1.48903E+00  3.33047E-01 -6.29481E+00 -5.25774E+00
 1.48903E+00  3.88777E-01 -6.21912E+00 -5.17929E+00
 1.48903E+00  4.44656E-01 -6.13164E+00 -5.11407E+00
 1.48903E+00  5.00727E-01 -6.03224E+00 -5.06690E+00
 1.48903E+00  5.57044E-01 -5.92078E+00 -5.01487E+00
 1.48903E+00  6.13665E-01 -5.79704E+00 -4.93917E+00
 1.48903E+00  6.70655E-01 -5.66068E+00 -4.85920E+00
 1.48903E+00  7.28086E-01 -5.51108E+00 -4.79769E+00
 1.48903E+00  7.86037E-01 -5.34719E+00 -4.73346E+00
 1.48903E+00  8.44595E-01 -5.16718E+00 -4.62749E+00
 1.48903E+00  9.03855E-01 -4.96784E+00 -4.47005E+00
 1.48903E+00  9.63920E-01 -4.74385E+00 -4.27390E+00
 1.48903E+00  1.02490E+00 -4.48668E+00 -4.04764E+00
 1.48903E+00  1.08692E+00 -4.18340E+00 -3.79253E+00
 1.48903E+00  1.15012E+00 -3.81621E+00 -3.49765E+00
 1.48903E+00  1.21462E+00 -3.36464E+00 -3.12388E+00
 1.48903E+00  1.28059E+00 -2.81406E+00 -2.63282E+00
 1.48903E+00  1.34819E+00 -2.17293E+00 -2.02065E+00
 1.48903E+00  1.41761E+00 -1.49167E+00 -1.33324E+00
 1.48903E+00  1.48903E+00 -8.62462E-01 -7.02066E-01
 1.48903E+00  1.56266E+00 -3.85815E-01 -2.97460E-01
 1.48903E+00  1.63873E+00 -1.15632E-01 -1.57706E-01
 1.48903E+00  1.71749E+00 -1.80573E-02 -1.47856E-01
 1.48903E+00  1.79918E+00 -8.80695E-04 -1.49659E-01
 1.48903E+00  1.88409E+00  1.74010E-07 -1.57131E-01
 1.48903E+00  1.97251E+00  8.87274E-08 -1.64915E-01
 1.48903E+00  2.06477E+00 -2.00317E-11 -1.40137E-01
 1.48903E+00  2.16120E+00  2.11869E-13 -9.98035E-02
 1.48903E+00  2.26215E+00  0.00000E+00 -7.70730E-02
 1.48903E+00  2.36802E+00  0.00000E+00 -5.21513E-02
 1.48903E+00  2.47921E+00  0.00000E+00 -1.92249E-02
 1.48903E+00  2.59612E+00  0.00000E+00 -5.92330E-03
 1.48903E+00  2.71920E+00  0.00000E+00 -3.88403E-03
 1.48903E+00  2.84891E+00  0.00000E+00 -1.23720E-03

 1.56266E+00  0.00000E+00 -2.97473E+00 -2.50970E+00
 1.56266E+00  5.54541E-02 -2.97206E+00 -2.47612E+00
 1.56266E+00  1.10912E-01 -2.96412E+00 -2.45721E+00
 1.56266E+00  1.66382E-01 -2.95092E+00 -2.43175E+00
 1.56266E+00  2.21879E-01 -2.93242E+00 -2.39049E+00
 1.56266E+00  2.77425E-01 -2.90862E+00 -2.34007E+00
 1.56266E+00  3.33047E-01 -2.87948E+00 -2.28149E+00
 1.56266E+00  3.88777E-01 -2.84497E+00 -2.21768E+00
 1.56266E+00  4.44656E-01 -2.80504E+00 -2.16379E+00
 1.56266E+00  5.00727E-01 -2.75963E+00 -2.12871E+00
 1.56266E+00  5.57044E-01 -2.70865E+00 -2.09499E+00
 1.56266E+00  6.13665E-01 -2.65198E+00 -2.04764E+00
 1.56266E+00  6.70655E-01 -2.58944E+00 -2.00181E+00
 1.56266E+00  7.28086E-01 -2.52073E+00 -1.97687E+00
 1.56266E+00  7.86037E-01 -2.44535E+00 -1.96781E+00
 1.56266E+00  8.44595E-01 -2.36243E+00 -1.95876E+00
 1.56266E+00  9.03855E-01 -2.27050E+00 -1.93173E+00
 1.56266E+00  9.63920E-01 -2.16711E+00 -1.86645E+00
 1.56266E+00  1.02490E+00 -2.04835E+00 -1.75811E+00
 1.56266E+00  1.08692E+00 -1.90831E+00 -1.62771E+00
 1.56266E+00  1.15012E+00 -1.73890E+00 -1.48942E+00
 1.56266E+00  1.21462E+00 -1.53090E+00 -1.32849E+00
 1.56266E+00  1.28059E+00 -1.27781E+00 -1.12614E+00
 1.56266E+00  1.34819E+00 -9.83822E-01 -8.71189E-01
 1.56266E+00  1.41761E+00 -6.72337E-01 -5.72403E-01
 1.56266E+00  1.48903E+00 -3.85815E-01 -2.97460E-01
 1.56266E+00  1.56266E+00 -1.70260E-01 -1.45312E-01
 1.56266E+00  1.63873E+00 -4.96721E-02 -1.26077E-01
 1.56266E+00  1.71749E+00 -7.27972E-03 -1.42701E-01
 1.56266E+00  1.79918E+00 -2.75459E-04 -1.42106E-01
 1.56266E+00  1.88409E+00  4.41451E-06 -1.62100E-01
 1.56266E+00  1.97251E+00  6.01867E-08 -1.95908E-01
 1.56266E+00  2.06477E+00 -8.22471E-12 -1.84989E-01
 1.56266E+00  2.16120E+00 -1.09162E-13 -1.36909E-01
 1.56266E+00  2.26215E+00  0.00000E+00 -9.05466E-02
 1.56266E+00  2.36802E+00  0.00000E+00 -5.27263E-02
 1.56266E+00  2.47921E+00  0.00000E+00 -2.47943E-02
 1.56266E+00  2.59612E+00  0.00000E+00 -9.79703E-03
 1.56266E+00  2.71920E+00  0.00000E+00 -3.74474E-03
 1.56266E+00  2.84891E+00  0.00000E+00 -1.45186E-03

 1.63873E+00  0.00000E+00 -9.42931E-01 -7.59298E-01
 1.63873E+00  5.54541E-02 -9.42073E-01 -7.47299E-01
 1.63873E+00  1.10912E-01 -9.39533E-01 -7.34163E-01
 1.63873E+00  1.66382E-01 -9.35312E-01 -7.18443E-01
 1.63873E+00  2.21879E-01 -9.29401E-01 -6.96969E-01
 1.63873E+00  2.77425E-01 -9.21788E-01 -6.66901E-01
 1.63873E+00  3.33047E-01 -9.12462E-01 -6.32010E-01
 1.63873E+00  3.88777E-01 -9.01404E-01 -5.97732E-01
 1.63873E+00  4.44656E-01 -8.88592E-01 -5.68188E-01
 1.63873E+00  5.00727E-01 -8.73999E-01 -5.42774E-01
 1.63873E+00  5.57044E-01 -8.57589E-01 -5.07380E-01
 1.63873E+00  6.13665E-01 -8.39315E-01 -4.53022E-01
 1.63873E+00  6.70655E-01 -8.19109E-01 -4.01787E-01
 1.63873E+00  7.28086E-01 -7.96863E-01 -3.81147E-01
 1.63873E+00  7.86037E-01 -7.72406E-01 -3.98891E-01
 1.63873E+00  8.44595E-01 -7.45450E-01 -4.53087E-01
 1.63873E+00  9.03855E-01 -7.15517E-01 -5.17575E-01
 1.63873E+00  9.63920E-01 -6.81825E-01 -5.46193E-01
 1.63873E+00  1.02490E+00 -6.43143E-01 -5.16940E-01
 1.63873E+00  1.08692E+00 -5.97641E-01 -4.48750E-01
 1.63873E+00  1.15012E+00 -5.42846E-01 -3.67334E-01
 1.63873E+00  1.21462E+00 -4.75994E-01 -3.06856E-01
 1.63873E+00  1.28059E+00 -3.95274E-01 -2.96170E-01
 1.63873E+00  1.34819E+00 -3.02280E-01 -2.95148E-01
 1.63873E+00  1.41761E+00 -2.04594E-01 -2.41170E-01
 1.63873E+00  1.48903E+00 -1.15632E-01 -1.57706E-01
 1.63873E+00  1.56266E+00 -4.96721E-02 -1.26077E-01
 1.63873E+00  1.63873E+00 -1.37176E-02 -1.50535E-01
 1.63873E+00  1.71749E+00 -1.73626E-03 -1.53158E-01
 1.63873E+00  1.79918E+00 -1.74633E-05 -1.27068E-01
 1.63873E+00  1.88409E+00  3.67649E-06 -1.55064E-01
 1.63873E+00  1.97251E+00  2.90630E-08 -2.25064E-01
 1.63873E+00  2.06477E+00 -1.71270E-12 -2.37722E-01
 1.63873E+00  2.16120E+00  4.90202E-13 -1.82537E-01
 1.63873E+00  2.26215E+00  0.00000E+00 -1.03237E-01
 1.63873E+00  2.36802E+00  0.00000E+00 -4.88802E-02
 1.63873E+00  2.47921E+00  0.00000E+00 -3.21661E-02
 1.63873E+00  2.59612E+00  0.00000E+00 -1.59416E-02
 1.63873E+00  2.71920E+00  0.00000E+00 -3.63782E-03
 1.63873E+00  2.84891E+00  0.00000E+00 -1.71407E-03

 1.71749E+00  0.00000E+00 -1.67440E-01 -1.40240E-01
 1.71749E+00  5.54541E-02 -1.67281E-01 -1.40630E-01
 1.71749E+00  1.10912E-01 -1.66813E-01 -1.34090E-01
 1.71749E+00  1.66382E-01 -1.66038E-01 -1.24513E-01
 1.71749E+00  2.21879E-01 -1.64954E-01 -1.12253E-01
 1.71749E+00  2.77425E-01 -1.63557E-01 -9.43959E-02
 1.71749E+00  3.33047E-01 -1.61844E-01 -7.53401E-02
 1.71749E+00  3.88777E-01 -1.59809E-01 -5.94849E-02
 1.71749E+00  4.44656E-01 -1.57448E-01 -4.38546E-02
 1.71749E+00  5.00727E-01 -1.54753E-01 -2.30635E-02
 1.71749E+00  5.57044E-01 -1.51716E-01  1.10972E-02
 1.71749E+00  6.13665E-01 -1.48325E-01  6.15871E-02
 1.71749E+00  6.70655E-01 -1.44564E-01  1.08021E-01
 1.71749E+00  7.28086E-01 -1.40413E-01  1.26154E-01
 1.71749E+00  7.86037E-01 -1.35834E-01  1.08448E-01
 1.71749E+00  8.44595E-01 -1.30774E-01  5.54125E-02
 1.71749E+00  9.03855E-01 -1.25144E-01 -1.37761E-02
 1.71749E+00  9.63920E-01 -1.18804E-01 -6.45426E-02
 1.71749E+00  1.02490E+00 -1.11541E-01 -7.58140E-02
 1.71749E+00  1.08692E+00 -1.03046E-01 -4.97535E-02
 1.71749E+00  1.15012E+00 -9.29190E-02 -1.12925E-03
 1.71749E+00  1.21462E+00 -8.07365E-02  2.10515E-02
 1.71749E+00  1.28059E+00 -6.62746E-02 -3.01221E-02
 1.71749E+00  1.34819E+00 -4.99181E-02 -1.13877E-01
 1.71749E+00  1.41761E+00 -3.30662E-02 -1.54283E-01
 1.71749E+00  1.48903E+00 -1.80573E-02 -1.47856E-01
 1.71749E+00  1.56266E+00 -7.27972E-03 -1.42701E-01
 1.71749E+00  1.63873E+00 -1.73626E-03 -1.53158E-01
 1.71749E+00  1.71749E+00 -1.18603E-04 -1.58687E-01
 1.71749E+00  1.79918E+00  1.92783E-05 -1.63651E-01
 1.71749E+00  1.88409E+00  1.36163E-06 -2.00835E-01
 1.71749E+00  1.97251E+00  8.19854E-09 -2.54725E-01
 1.71749E+00  2.06477E+00  1.68566E-13 -2.66587E-01
 1.71749E+00  2.16120E+00 -3.96082E-13 -2.18132E-01
 1.71749E+00  2.26215E+00  0.00000E+00 -1.27228E-01
 1.71749E+00  2.36802E+00  0.00000E+00 -5.93118E-02
 1.71749E+00  2.47921E+00  0.00000E+00 -3.89078E-02
 1.71749E+00  2.59612E+00  0.00000E+00 -1.99799E-02
 1.71749E+00  2.71920E+00  0.00000E+00 -5.09746E-03
 1.71749E+00  2.84891E+00  0.00000E+00 -2.06240E-03

 1.79918E+00  0.00000E+00 -1.16665E-02 -4.76174E-02
 1.79918E+00  5.54541E-02 -1.16542E-02 -4.87626E-02
 1.79918E+00  1.10912E-01 -1.16187E-02 -4.60726E-02
 1.79918E+00  1.66382E-01 -1.15601E-02 -4.14210E-02
 1.79918E+00  2.21879E-01 -1.14781E-02 -3.52774E-02
 1.79918E+00  2.77425E-01 -1.13724E-02 -2.63448E-02
 1.79918E+00  3.33047E-01 -1.12427E-02 -1.52745E-02
 1.79918E+00  3.88777E-01 -1.10883E-02 -2.88775E-03
 1.79918E+00  4.44656E-01 -1.09086E-02  1.14363E-02
 1.79918E+00  5.00727E-01 -1.07030E-02  2.84981E-02
 1.79918E+00  5.57044E-01 -1.04704E-02  4.87645E-02
 1.79918E+00  6.13665E-01 -1.02098E-02  7.11389E-02
 1.79918E+00  6.70655E-01 -9.91964E-03  8.85552E-02
 1.79918E+00  7.28086E-01 -9.59785E-03  9.36559E-02
 1.79918E+00  7.86037E-01 -9.24144E-03  8.83699E-02
 1.79918E+00  8.44595E-01 -8.84598E-03  7.82962E-02
 1.79918E+00  9.03855E-01 -8.40483E-03  6.43846E-02
 1.79918E+00  9.63920E-01 -7.90821E-03  4.39397E-02
 1.79918E+00  1.02490E+00 -7.34212E-03  2.02527E-02
 1.79918E+00  1.08692E+00 -6.68779E-03  6.45218E-03
 1.79918E+00  1.15012E+00 -5.92316E-03  8.74933E-03
 1.79918E+00  1.21462E+00 -5.02924E-03  5.78348E-03
 1.79918E+00  1.28059E+00 -4.00551E-03 -2.62642E-02
 1.79918E+00  1.34819E+00 -2.89440E-03 -7.78635E-02
 1.79918E+00  1.41761E+00 -1.80106E-03 -1.24682E-01
 1.79918E+00  1.48903E+00 -8.80695E-04 -1.49659E-01
 1.79918E+00  1.56266E+00 -2.75459E-04 -1.42106E-01
 1.79918E+00  1.63873E+00 -1.74633E-05 -1.27068E-01
 1.79918E+00  1.71749E+00  1.92783E-05 -1.63651E-01
 1.79918E+00  1.79918E+00  4.52730E-06 -2.42623E-01
 1.79918E+00  1.88409E+00  1.93878E-07 -2.81393E-01
 1.79918E+00  1.97251E+00  9.88879E-10 -2.71006E-01
 1.79918E+00  2.06477E+00  1.39116E-13 -2.65346E-01
 1.79918E+00  2.16120E+00  4.44566E-13 -2.43197E-01
 1.79918E+00  2.26215E+00  0.00000E+00 -1.63955E-01
 1.79918E+00  2.36802E+00  0.00000E+00 -8.63025E-02
 1.79918E+00  2.47921E+00  0.00000E+00 -4.79853E-02
 1.79918E+00  2.59612E+00  0.00000E+00 -2.29293E-02
 1.79918E+00  2.71920E+00  0.00000E+00 -7.66122E-03
 1.79918E+00  2.84891E+00  0.00000E+00 -2.57183E-03

 1.88409E+00  0.00000E+00 -1.91603E-04 -4.79553E-02
 1.88409E+00  5.54541E-02 -1.91353E-04 -4.79039E-02
 1.88409E+00  1.10912E-01 -1.90645E-04 -4.73429E-02
 1.88409E+00  1.66382E-01 -1.89489E-04 -4.56979E-02
 1.88409E+00  2.21879E-01 -1.87872E-04 -4.31430E-02
 1.88409E+00  2.77425E-01 -1.85784E-04 -4.00622E-02
 1.88409E+00  3.33047E-01 -1.83215E-04 -3.48705E-02
 1.88409E+00  3.88777E-01 -1.80149E-04 -2.62378E-02
 1.88409E+00  4.44656E-01 -1.76569E-04 -1.56161E-02
 1.88409E+00  5.00727E-01 -1.72455E-04 -5.16217E-03
 1.88409E+00  5.57044E-01 -1.67781E-04  2.51227E-03
 1.88409E+00  6.13665E-01 -1.62515E-04  5.63403E-03
 1.88409E+00  6.70655E-01 -1.56617E-04  6.23512E-03
 1.88409E+00  7.28086E-01 -1.50036E-04  7.28744E-03
 1.88409E+00  7.86037E-01 -1.42702E-04  1.13750E-02
 1.88409E+00  8.44595E-01 -1.34523E-04  2.05839E-02
 1.88409E+00  9.03855E-01 -1.25373E-04  3.07467E-02
 1.88409E+00  9.63920E-01 -1.15091E-04  3.26066E-02
 1.88409E+00  1.02490E+00 -1.03482E-04  2.19732E-02
 1.88409E+00  1.08692E+00 -9.03429E-05  3.24981E-03
 1.88409E+00  1.15012E+00 -7.55396E-05 -1.86811E-02
 1.88409E+00  1.21462E+00 -5.91667E-05 -4.05422E-02
 1.88409E+00  1.28059E+00 -4.17989E-05 -6.04016E-02
 1.88409E+00  1.34819E+00 -2.47366E-05 -8.45555E-02
 1.88409E+00  1.41761E+00 -9.99973E-06 -1.21510E-01
 1.88409E+00  1.48903E+00  1.74010E-07 -1.57131E-01
 1.88409E+00  1.56266E+00  4.41451E-06 -1.62100E-01
 1.88409E+00  1.63873E+00  3.67649E-06 -1.55064E-01
 1.88409E+00  1.71749E+00  1.36163E-06 -2.00835E-01
 1.88409E+00  1.79918E+00  1.93879E-07 -2.81393E-01
 1.88409E+00  1.88409E+00  6.86182E-09 -2.91445E-01
 1.88409E+00  1.97251E+00  3.13994E-11 -2.45781E-01
 1.88409E+00  2.06477E+00  5.17276E-13 -2.56977E-01
 1.88409E+00  2.16120E+00 -1.69785E-13 -2.75959E-01
 1.88409E+00  2.26215E+00  0.00000E+00 -2.02344E-01
 1.88409E+00  2.36802E+00  0.00000E+00 -1.13907E-01
 1.88409E+00  2.47921E+00  0.00000E+00 -6.77462E-02
 1.88409E+00  2.59612E+00  0.00000E+00 -3.14817E-02
 1.88409E+00  2.71920E+00  0.00000E+00 -8.77883E-03
 1.88409E+00  2.84891E+00  0.00000E+00 -3.34674E-03

 1.97251E+00  0.00000E+00 -2.71267E-07 -3.86966E-02
 1.97251E+00  5.54541E-02 -2.71222E-07 -3.90810E-02
 1.97251E+00  1.10912E-01 -2.69438E-07 -3.93978E-02
 1.97251E+00  1.66382E-01 -2.66565E-07 -3.87639E-02
 1.97251E+00  2.21879E-01 -2.62570E-07 -3.76247E-02
 1.97251E+00  2.77425E-01 -2.57396E-07 -3.72013E-02
 1.97251E+00  3.33047E-01 -2.51002E-07 -3.65859E-02
 1.97251E+00  3.88777E-01 -2.43337E-07 -3.46508E-02
 1.97251E+00  4.44656E-01 -2.34337E-07 -3.17144E-02
 1.97251E+00  5.00727E-01 -2.23922E-07 -2.84613E-02
 1.97251E+00  5.57044E-01 -2.11998E-07 -2.58206E-02
 1.97251E+00  6.13665E-01 -1.98448E-07 -2.40647E-02
 1.97251E+00  6.70655E-01 -1.83125E-07 -2.06422E-02
 1.97251E+00  7.28086E-01 -1.65855E-07 -1.33212E-02
 1.97251E+00  7.86037E-01 -1.46422E-07 -7.17201E-03
 1.97251E+00  8.44595E-01 -1.24581E-07 -9.75806E-03
 1.97251E+00  9.03855E-01 -1.00064E-07 -1.71655E-02
 1.97251E+00  9.63920E-01 -7.26460E-08 -1.62735E-02
 1.97251E+00  1.02490E+00 -4.22636E-08 -5.29120E-03
 1.97251E+00  1.08692E+00 -9.26564E-09 -1.33708E-03
 1.97251E+00  1.15012E+00  2.51609E-08 -1.75487E-02
 1.97251E+00  1.21462E+00  5.84358E-08 -4.57204E-02
 1.97251E+00  1.28059E+00  8.62344E-08 -7.41411E-02
 1.97251E+00  1.34819E+00  1.03077E-07 -1.01896E-01
 1.97251E+00  1.41761E+00  1.04333E-07 -1.32380E-01
 1.97251E+00  1.48903E+00  8.87271E-08 -1.64915E-01
 1.97251E+00  1.56266E+00  6.01866E-08 -1.95908E-01
 1.97251E+00  1.63873E+00  2.90630E-08 -2.25064E-01
 1.97251E+00  1.71749E+00  8.19870E-09 -2.54725E-01
 1.97251E+00  1.79918E+00  9.88746E-10 -2.71006E-01
 1.97251E+00  1.88409E+00  3.13449E-11 -2.45781E-01
 1.97251E+00  1.97251E+00  1.26075E-12 -2.15482E-01
 1.97251E+00  2.06477E+00  4.09294E-14 -2.60514E-01
 1.97251E+00  2.16120E+00  2.36444E-13 -3.03717E-01
 1.97251E+00  2.26215E+00  0.00000E+00 -2.28675E-01
 1.97251E+00  2.36802E+00  0.00000E+00 -1.37272E-01
 1.97251E+00  2.47921E+00  0.00000E+00 -9.44466E-02
 1.97251E+00  2.59612E+00  0.00000E+00 -4.42605E-02
 1.97251E+00  2.71920E+00  0.00000E+00 -8.96078E-03
 1.97251E+00  2.84891E+00  0.00000E+00 -4.32498E-03

 2.06477E+00  0.00000E+00  9.97892E-10 -2.75542E-02
 2.06477E+00  5.54541E-02 -1.71240E-10 -2.79387E-02
 2.06477E+00  1.10912E-01 -1.86299E-10 -2.82123E-02
 2.06477E+00  1.66382E-01 -1.87918E-10 -2.79164E-02
 2.06477E+00  2.21879E-01 -1.87806E-10 -2.74260E-02
 2.06477E+00  2.77425E-01 -1.83628E-10 -2.76335E-02
 2.06477E+00  3.33047E-01 -1.83430E-10 -2.84004E-02
 2.06477E+00  3.88777E-01 -1.80689E-10 -2.92661E-02
 2.06477E+00  4.44656E-01 -1.77078E-10 -2.97872E-02
 2.06477E+00  5.00727E-01 -1.75210E-10 -2.96407E-02
 2.06477E+00  5.57044E-01 -1.71533E-10 -2.88632E-02
 2.06477E+00  6.13665E-01 -1.65392E-10 -2.73329E-02
 2.06477E+00  6.70655E-01 -1.62290E-10 -2.40391E-02
 2.06477E+00  7.28086E-01 -1.58976E-10 -1.85083E-02
 2.06477E+00  7.86037E-01 -1.52592E-10 -1.55331E-02
 2.06477E+00  8.44595E-01 -1.47380E-10 -2.15785E-02
 2.06477E+00  9.03855E-01 -1.41452E-10 -3.23757E-02
 2.06477E+00  9.63920E-01 -1.34919E-10 -3.50205E-02
 2.06477E+00  1.02490E+00 -1.25294E-10 -2.66371E-02
 2.06477E+00  1.08692E+00 -1.16301E-10 -2.11421E-02
 2.06477E+00  1.15012E+00 -1.04828E-10 -2.98987E-02
 2.06477E+00  1.21462E+00 -9.11638E-11 -4.87469E-02
 2.06477E+00  1.28059E+00 -7.45883E-11 -7.05507E-02
 2.06477E+00  1.34819E+00 -5.62436E-11 -9.23002E-02
 2.06477E+00  1.41761E+00 -3.70298E-11 -1.13196E-01
 2.06477E+00  1.48903E+00 -2.08646E-11 -1.40137E-01
 2.06477E+00  1.56266E+00 -8.11510E-12 -1.84989E-01
 2.06477E+00  1.63873E+00 -2.23538E-12 -2.37722E-01
 2.06477E+00  1.71749E+00  2.30803E-13 -2.66587E-01
 2.06477E+00  1.79918E+00 -1.25416E-14 -2.65346E-01
 2.06477E+00  1.88409E+00  2.29128E-13 -2.56977E-01
 2.06477E+00  1.97251E+00  3.37759E-14 -2.60514E-01
 2.06477E+00  2.06477E+00  3.45208E-12 -2.84985E-01
 2.06477E+00  2.16120E+00  1.63618E-13 -2.89749E-01
 2.06477E+00  2.26215E+00  0.00000E+00 -2.29809E-01
 2.06477E+00  2.36802E+00  0.00000E+00 -1.61302E-01
 2.06477E+00  2.47921E+00  0.00000E+00 -1.13965E-01
 2.06477E+00  2.59612E+00  0.00000E+00 -5.30781E-02
 2.06477E+00  2.71920E+00  0.00000E+00 -1.14752E-02
 2.06477E+00  2.84891E+00  0.00000E+00 -5.44569E-03

 2.16120E+00  0.00000E+00 -9.76206E-11 -1.94781E-02
 2.16120E+00  5.54541E-02  1.15790E-11 -1.93814E-02
 2.16120E+00  1.10912E-01  2.10283E-12 -1.93804E-02
 2.16120E+00  1.66382E-01 -2.89309E-12 -1.92531E-02
 2.16120E+00  2.21879E-01  2.27122E-12 -1.90446E-02
 2.16120E+00  2.77425E-01 -2.51038E-12 -1.90167E-02
 2.16120E+00  3.33047E-01  1.29679E-12 -1.91670E-02
 2.16120E+00  3.88777E-01  1.60586E-12 -1.93776E-02
 2.16120E+00  4.44656E-01  1.55144E-12 -1.94352E-02
 2.16120E+00  5.00727E-01  6.02698E-13 -1.92598E-02
 2.16120E+00  5.57044E-01  6.76478E-13 -1.92338E-02
 2.16120E+00  6.13665E-01  1.42965E-12 -1.97340E-02
 2.16120E+00  6.70655E-01  8.79588E-13 -2.07509E-02
 2.16120E+00  7.28086E-01  1.01921E-12 -2.20996E-02
 2.16120E+00  7.86037E-01  1.02016E-12 -2.30658E-02
 2.16120E+00  8.44595E-01  3.72078E-13 -2.28239E-02
 2.16120E+00  9.03855E-01  1.33796E-12 -2.25791E-02
 2.16120E+00  9.63920E-01 -1.66250E-13 -2.51784E-02
 2.16120E+00  1.02490E+00  1.47728E-12 -3.13892E-02
 2.16120E+00  1.08692E+00  2.69159E-13 -3.84952E-02
 2.16120E+00  1.15012E+00  9.88411E-13 -4.42645E-02
 2.16120E+00  1.21462E+00  5.06411E-13 -4.94953E-02
 2.16120E+00  1.28059E+00  1.08610E-12 -5.57001E-02
 2.16120E+00  1.34819E+00  1.17966E-12 -6.44374E-02
 2.16120E+00  1.41761E+00 -7.50256E-14 -7.76412E-02
 2.16120E+00  1.48903E+00  1.15042E-12 -9.98035E-02
 2.16120E+00  1.56266E+00  4.36939E-13 -1.36909E-01
 2.16120E+00  1.63873E+00 -2.29328E-13 -1.82537E-01
 2.16120E+00  1.71749E+00  3.26772E-13 -2.18132E-01
 2.16120E+00  1.79918E+00  2.99114E-15 -2.43197E-01
 2.16120E+00  1.88409E+00  2.46040E-13 -2.75959E-01
 2.16120E+00  1.97251E+00 -1.67594E-13 -3.03717E-01
 2.16120E+00  2.06477E+00  7.97467E-13 -2.89749E-01
 2.16120E+00  2.16120E+00 -3.14328E-13 -2.49889E-01
 2.16120E+00  2.26215E+00  0.00000E+00 -2.18778E-01
 2.16120E+00  2.36802E+00  0.00000E+00 -1.81088E-01
 2.16120E+00  2.47921E+00  0.00000E+00 -1.23765E-01
 2.16120E+00  2.59612E+00  0.00000E+00 -5.86664E-02
 2.16120E+00  2.71920E+00  0.00000E+00 -1.76980E-02
 2.16120E+00  2.84891E+00  0.00000E+00 -8.00641E-03

 2.26215E+00  0.00000E+00  0.00000E+00 -1.27017E-02
 2.26215E+00  5.54541E-02  0.00000E+00 -1.25570E-02
 2.26215E+00  1.10912E-01  0.00000E+00 -1.27075E-02
 2.26215E+00  1.66382E-01  0.00000E+00 -1.26434E-02
 2.26215E+00  2.21879E-01  0.00000E+00 -1.23417E-02
 2.26215E+00  2.77425E-01  0.00000E+00 -1.22184E-02
 2.26215E+00  3.33047E-01  0.00000E+00 -1.22176E-02
 2.26215E+00  3.88777E-01  0.00000E+00 -1.21925E-02
 2.26215E+00  4.44656E-01  0.00000E+00 -1.21891E-02
 2.26215E+00  5.00727E-01  0.00000E+00 -1.22883E-02
 2.26215E+00  5.57044E-01  0.00000E+00 -1.25619E-02
 2.26215E+00  6.13665E-01  0.00000E+00 -1.31186E-02
 2.26215E+00  6.70655E-01  0.00000E+00 -1.42148E-02
 2.26215E+00  7.28086E-01  0.00000E+00 -1.59801E-02
 2.26215E+00  7.86037E-01  0.00000E+00 -1.74026E-02
 2.26215E+00  8.44595E-01  0.00000E+00 -1.71146E-02
 2.26215E+00  9.03855E-01  0.00000E+00 -1.61588E-02
 2.26215E+00  9.63920E-01  0.00000E+00 -1.75205E-02
 2.26215E+00  1.02490E+00  0.00000E+00 -2.19677E-02
 2.26215E+00  1.08692E+00  0.00000E+00 -2.65499E-02
 2.26215E+00  1.15012E+00  0.00000E+00 -2.90695E-02
 2.26215E+00  1.21462E+00  0.00000E+00 -3.13410E-02
 2.26215E+00  1.28059E+00  0.00000E+00 -3.60565E-02
 2.26215E+00  1.34819E+00  0.00000E+00 -4.51154E-02
 2.26215E+00  1.41761E+00  0.00000E+00 -5.98471E-02
 2.26215E+00  1.48903E+00  0.00000E+00 -7.70730E-02
 2.26215E+00  1.56266E+00  0.00000E+00 -9.05466E-02
 2.26215E+00  1.63873E+00  0.00000E+00 -1.03237E-01
 2.26215E+00  1.71749E+00  0.00000E+00 -1.27228E-01
 2.26215E+00  1.79918E+00  0.00000E+00 -1.63955E-01
 2.26215E+00  1.88409E+00  0.00000E+00 -2.02344E-01
 2.26215E+00  1.97251E+00  0.00000E+00 -2.28675E-01
 2.26215E+00  2.06477E+00  0.00000E+00 -2.29809E-01
 2.26215E+00  2.16120E+00  0.00000E+00 -2.18778E-01
 2.26215E+00  2.26215E+00  0.00000E+00 -2.13058E-01
 2.26215E+00  2.36802E+00  0.00000E+00 -1.86528E-01
 2.26215E+00  2.47921E+00  0.00000E+00 -1.28598E-01
 2.26215E+00  2.59612E+00  0.00000E+00 -6.71975E-02
 2.26215E+00  2.71920E+00  0.00000E+00 -2.77907E-02
 2.26215E+00  2.84891E+00  0.00000E+00 -1.28438E-02

 2.36802E+00  0.00000E+00  0.00000E+00 -7.47627E-03
 2.36802E+00  5.54541E-02  0.00000E+00 -7.50351E-03
 2.36802E+00  1.10912E-01  0.00000E+00 -7.74319E-03
 2.36802E+00  1.66382E-01  0.00000E+00 -7.69522E-03
 2.36802E+00  2.21879E-01  0.00000E+00 -7.40453E-03
 2.36802E+00  2.77425E-01  0.00000E+00 -7.36241E-03
 2.36802E+00  3.33047E-01  0.00000E+00 -7.48226E-03
 2.36802E+00  3.88777E-01  0.00000E+00 -7.58426E-03
 2.36802E+00  4.44656E-01  0.00000E+00 -7.77959E-03
 2.36802E+00  5.00727E-01  0.00000E+00 -8.13838E-03
 2.36802E+00  5.57044E-01  0.00000E+00 -8.43277E-03
 2.36802E+00  6.13665E-01  0.00000E+00 -8.46201E-03
 2.36802E+00  6.70655E-01  0.00000E+00 -8.36590E-03
 2.36802E+00  7.28086E-01  0.00000E+00 -8.38937E-03
 2.36802E+00  7.86037E-01  0.00000E+00 -8.88780E-03
 2.36802E+00  8.44595E-01  0.00000E+00 -1.02126E-02
 2.36802E+00  9.03855E-01  0.00000E+00 -1.17782E-02
 2.36802E+00  9.63920E-01  0.00000E+00 -1.22422E-02
 2.36802E+00  1.02490E+00  0.00000E+00 -1.12998E-02
 2.36802E+00  1.08692E+00  0.00000E+00 -1.03787E-02
 2.36802E+00  1.15012E+00  0.00000E+00 -1.09513E-02
 2.36802E+00  1.21462E+00  0.00000E+00 -1.38849E-02
 2.36802E+00  1.28059E+00  0.00000E+00 -1.99193E-02
 2.36802E+00  1.34819E+00  0.00000E+00 -2.93027E-02
 2.36802E+00  1.41761E+00  0.00000E+00 -4.16939E-02
 2.36802E+00  1.48903E+00  0.00000E+00 -5.21513E-02
 2.36802E+00  1.56266E+00  0.00000E+00 -5.27263E-02
 2.36802E+00  1.63873E+00  0.00000E+00 -4.88802E-02
 2.36802E+00  1.71749E+00  0.00000E+00 -5.93118E-02
 2.36802E+00  1.79918E+00  0.00000E+00 -8.63025E-02
 2.36802E+00  1.88409E+00  0.00000E+00 -1.13907E-01
 2.36802E+00  1.97251E+00  0.00000E+00 -1.37272E-01
 2.36802E+00  2.06477E+00  0.00000E+00 -1.61302E-01
 2.36802E+00  2.16120E+00  0.00000E+00 -1.81088E-01
 2.36802E+00  2.26215E+00  0.00000E+00 -1.86528E-01
 2.36802E+00  2.36802E+00  0.00000E+00 -1.71383E-01
 2.36802E+00  2.47921E+00  0.00000E+00 -1.34756E-01
 2.36802E+00  2.59612E+00  0.00000E+00 -8.45478E-02
 2.36802E+00  2.71920E+00  0.00000E+00 -4.11222E-02
 2.36802E+00  2.84891E+00  0.00000E+00 -1.59807E-02

 2.47921E+00  0.00000E+00  0.00000E+00 -4.01697E-03
 2.47921E+00  5.54541E-02  0.00000E+00 -4.12811E-03
 2.47921E+00  1.10912E-01  0.00000E+00 -4.16094E-03
 2.47921E+00  1.66382E-01  0.00000E+00 -4.12677E-03
 2.47921E+00  2.21879E-01  0.00000E+00 -4.09800E-03
 2.47921E+00  2.77425E-01  0.00000E+00 -4.15424E-03
 2.47921E+00  3.33047E-01  0.00000E+00 -4.25232E-03
 2.47921E+00  3.88777E-01  0.00000E+00 -4.33713E-03
 2.47921E+00  4.44656E-01  0.00000E+00 -4.43839E-03
 2.47921E+00  5.00727E-01  0.00000E+00 -4.58361E-03
 2.47921E+00  5.57044E-01  0.00000E+00 -4.74313E-03
 2.47921E+00  6.13665E-01  0.00000E+00 -4.88430E-03
 2.47921E+00  6.70655E-01  0.00000E+00 -5.00663E-03
 2.47921E+00  7.28086E-01  0.00000E+00 -5.12704E-03
 2.47921E+00  7.86037E-01  0.00000E+00 -5.32530E-03
 2.47921E+00  8.44595E-01  0.00000E+00 -5.69876E-03
 2.47921E+00  9.03855E-01  0.00000E+00 -6.16947E-03
 2.47921E+00  9.63920E-01  0.00000E+00 -6.51855E-03
 2.47921E+00  1.02490E+00  0.00000E+00 -6.70741E-03
 2.47921E+00  1.08692E+00  0.00000E+00 -6.99843E-03
 2.47921E+00  1.15012E+00  0.00000E+00 -7.67534E-03
 2.47921E+00  1.21462E+00  0.00000E+00 -8.95735E-03
 2.47921E+00  1.28059E+00  0.00000E+00 -1.09972E-02
 2.47921E+00  1.34819E+00  0.00000E+00 -1.34836E-02
 2.47921E+00  1.41761E+00  0.00000E+00 -1.59770E-02
 2.47921E+00  1.48903E+00  0.00000E+00 -1.92249E-02
 2.47921E+00  1.56266E+00  0.00000E+00 -2.47943E-02
 2.47921E+00  1.63873E+00  0.00000E+00 -3.21661E-02
 2.47921E+00  1.71749E+00  0.00000E+00 -3.89078E-02
 2.47921E+00  1.79918E+00  0.00000E+00 -4.79853E-02
 2.47921E+00  1.88409E+00  0.00000E+00 -6.77462E-02
 2.47921E+00  1.97251E+00  0.00000E+00 -9.44466E-02
 2.47921E+00  2.06477E+00  0.00000E+00 -1.13965E-01
 2.47921E+00  2.16120E+00  0.00000E+00 -1.23765E-01
 2.47921E+00  2.26215E+00  0.00000E+00 -1.28598E-01
 2.47921E+00  2.36802E+00  0.00000E+00 -1.34756E-01
 2.47921E+00  2.47921E+00  0.00000E+00 -1.32305E-01
 2.47921E+00  2.59612E+00  0.00000E+00 -9.56434E-02
 2.47921E+00  2.71920E+00  0.00000E+00 -4.97809E-02
 2.47921E+00  2.84891E+00  0.00000E+00 -2.01579E-02

 2.59612E+00  0.00000E+00  0.00000E+00 -1.81152E-03
 2.59612E+00  5.54541E-02  0.00000E+00 -1.89561E-03
 2.59612E+00  1.10912E-01  0.00000E+00 -1.88806E-03
 2.59612E+00  1.66382E-01  0.00000E+00 -1.88236E-03
 2.59612E+00  2.21879E-01  0.00000E+00 -1.92916E-03
 2.59612E+00  2.77425E-01  0.00000E+00 -2.01125E-03
 2.59612E+00  3.33047E-01  0.00000E+00 -2.11141E-03
 2.59612E+00  3.88777E-01  0.00000E+00 -2.20976E-03
 2.59612E+00  4.44656E-01  0.00000E+00 -2.27632E-03
 2.59612E+00  5.00727E-01  0.00000E+00 -2.30317E-03
 2.59612E+00  5.57044E-01  0.00000E+00 -2.35543E-03
 2.59612E+00  6.13665E-01  0.00000E+00 -2.49005E-03
 2.59612E+00  6.70655E-01  0.00000E+00 -2.67404E-03
 2.59612E+00  7.28086E-01  0.00000E+00 -2.85087E-03
 2.59612E+00  7.86037E-01  0.00000E+00 -2.96245E-03
 2.59612E+00  8.44595E-01  0.00000E+00 -2.95909E-03
 2.59612E+00  9.03855E-01  0.00000E+00 -2.95520E-03
 2.59612E+00  9.63920E-01  0.00000E+00 -3.19808E-03
 2.59612E+00  1.02490E+00  0.00000E+00 -3.75641E-03
 2.59612E+00  1.08692E+00  0.00000E+00 -4.40000E-03
 2.59612E+00  1.15012E+00  0.00000E+00 -4.92575E-03
 2.59612E+00  1.21462E+00  0.00000E+00 -5.34339E-03
 2.59612E+00  1.28059E+00  0.00000E+00 -5.67585E-03
 2.59612E+00  1.34819E+00  0.00000E+00 -5.73785E-03
 2.59612E+00  1.41761E+00  0.00000E+00 -5.36736E-03
 2.59612E+00  1.48903E+00  0.00000E+00 -5.92330E-03
 2.59612E+00  1.56266E+00  0.00000E+00 -9.79703E-03
 2.59612E+00  1.63873E+00  0.00000E+00 -1.59416E-02
 2.59612E+00  1.71749E+00  0.00000E+00 -1.99799E-02
 2.59612E+00  1.79918E+00  0.00000E+00 -2.29293E-02
 2.59612E+00  1.88409E+00  0.00000E+00 -3.14817E-02
 2.59612E+00  1.97251E+00  0.00000E+00 -4.42605E-02
 2.59612E+00  2.06477E+00  0.00000E+00 -5.30781E-02
 2.59612E+00  2.16120E+00  0.00000E+00 -5.86664E-02
 2.59612E+00  2.26215E+00  0.00000E+00 -6.71975E-02
 2.59612E+00  2.36802E+00  0.00000E+00 -8.45478E-02
 2.59612E+00  2.47921E+00  0.00000E+00 -9.56434E-02
 2.59612E+00  2.59612E+00  0.00000E+00 -6.76515E-02
 2.59612E+00  2.71920E+00  0.00000E+00 -4.15071E-02
 2.59612E+00  2.84891E+00  0.00000E+00 -3.43278E-02

 2.71920E+00  0.00000E+00  0.00000E+00 -6.08020E-04
 2.71920E+00  5.54541E-02  0.00000E+00 -6.42622E-04
 2.71920E+00  1.10912E-01  0.00000E+00 -6.77836E-04
 2.71920E+00  1.66382E-01  0.00000E+00 -6.99340E-04
 2.71920E+00  2.21879E-01  0.00000E+00 -7.23457E-04
 2.71920E+00  2.77425E-01  0.00000E+00 -7.85376E-04
 2.71920E+00  3.33047E-01  0.00000E+00 -8.79652E-04
 2.71920E+00  3.88777E-01  0.00000E+00 -9.83161E-04
 2.71920E+00  4.44656E-01  0.00000E+00 -1.05776E-03
 2.71920E+00  5.00727E-01  0.00000E+00 -1.08189E-03
 2.71920E+00  5.57044E-01  0.00000E+00 -1.09348E-03
 2.71920E+00  6.13665E-01  0.00000E+00 -1.12979E-03
 2.71920E+00  6.70655E-01  0.00000E+00 -1.17955E-03
 2.71920E+00  7.28086E-01  0.00000E+00 -1.22544E-03
 2.71920E+00  7.86037E-01  0.00000E+00 -1.29279E-03
 2.71920E+00  8.44595E-01  0.00000E+00 -1.42107E-03
 2.71920E+00  9.03855E-01  0.00000E+00 -1.57757E-03
 2.71920E+00  9.63920E-01  0.00000E+00 -1.67154E-03
 2.71920E+00  1.02490E+00  0.00000E+00 -1.68694E-03
 2.71920E+00  1.08692E+00  0.00000E+00 -1.73245E-03
 2.71920E+00  1.15012E+00  0.00000E+00 -1.89945E-03
 2.71920E+00  1.21462E+00  0.00000E+00 -2.16844E-03
 2.71920E+00  1.28059E+00  0.00000E+00 -2.50413E-03
 2.71920E+00  1.34819E+00  0.00000E+00 -2.92995E-03
 2.71920E+00  1.41761E+00  0.00000E+00 -3.47325E-03
 2.71920E+00  1.48903E+00  0.00000E+00 -3.88403E-03
 2.71920E+00  1.56266E+00  0.00000E+00 -3.74474E-03
 2.71920E+00  1.63873E+00  0.00000E+00 -3.63782E-03
 2.71920E+00  1.71749E+00  0.00000E+00 -5.09746E-03
 2.71920E+00  1.79918E+00  0.00000E+00 -7.66122E-03
 2.71920E+00  1.88409E+00  0.00000E+00 -8.77883E-03
 2.71920E+00  1.97251E+00  0.00000E+00 -8.96078E-03
 2.71920E+00  2.06477E+00  0.00000E+00 -1.14752E-02
 2.71920E+00  2.16120E+00  0.00000E+00 -1.76980E-02
 2.71920E+00  2.26215E+00  0.00000E+00 -2.77907E-02
 2.71920E+00  2.36802E+00  0.00000E+00 -4.11222E-02
 2.71920E+00  2.47921E+00  0.00000E+00 -4.97809E-02
 2.71920E+00  2.59612E+00  0.00000E+00 -4.15071E-02
 2.71920E+00  2.71920E+00  0.00000E+00 -3.77220E-02
 2.71920E+00  2.84891E+00  0.00000E+00 -3.63493E-02

 2.84891E+00  0.00000E+00  0.00000E+00 -1.40780E-04
 2.84891E+00  5.54541E-02  0.00000E+00 -1.57838E-04
 2.84891E+00  1.10912E-01  0.00000E+00 -1.75430E-04
 2.84891E+00  1.66382E-01  0.00000E+00 -2.02746E-04
 2.84891E+00  2.21879E-01  0.00000E+00 -2.38761E-04
 2.84891E+00  2.77425E-01  0.00000E+00 -2.75781E-04
 2.84891E+00  3.33047E-01  0.00000E+00 -3.21076E-04
 2.84891E+00  3.88777E-01  0.00000E+00 -3.78085E-04
 2.84891E+00  4.44656E-01  0.00000E+00 -4.23052E-04
 2.84891E+00  5.00727E-01  0.00000E+00 -4.39378E-04
 2.84891E+00  5.57044E-01  0.00000E+00 -4.48533E-04
 2.84891E+00  6.13665E-01  0.00000E+00 -4.72584E-04
 2.84891E+00  6.70655E-01  0.00000E+00 -5.06646E-04
 2.84891E+00  7.28086E-01  0.00000E+00 -5.40940E-04
 2.84891E+00  7.86037E-01  0.00000E+00 -5.78759E-04
 2.84891E+00  8.44595E-01  0.00000E+00 -6.27972E-04
 2.84891E+00  9.03855E-01  0.00000E+00 -6.80376E-04
 2.84891E+00  9.63920E-01  0.00000E+00 -7.14888E-04
 2.84891E+00  1.02490E+00  0.00000E+00 -7.31520E-04
 2.84891E+00  1.08692E+00  0.00000E+00 -7.65238E-04
 2.84891E+00  1.15012E+00  0.00000E+00 -8.37683E-04
 2.84891E+00  1.21462E+00  0.00000E+00 -9.11169E-04
 2.84891E+00  1.28059E+00  0.00000E+00 -9.44378E-04
 2.84891E+00  1.34819E+00  0.00000E+00 -9.73678E-04
 2.84891E+00  1.41761E+00  0.00000E+00 -1.06770E-03
 2.84891E+00  1.48903E+00  0.00000E+00 -1.23720E-03
 2.84891E+00  1.56266E+00  0.00000E+00 -1.45186E-03
 2.84891E+00  1.63873E+00  0.00000E+00 -1.71407E-03
 2.84891E+00  1.71749E+00  0.00000E+00 -2.06240E-03
 2.84891E+00  1.79918E+00  0.00000E+00 -2.57183E-03
 2.84891E+00  1.88409E+00  0.00000E+00 -3.34674E-03
 2.84891E+00  1.97251E+00  0.00000E+00 -4.32498E-03
 2.84891E+00  2.06477E+00  0.00000E+00 -5.44569E-03
 2.84891E+00  2.16120E+00  0.00000E+00 -8.00641E-03
 2.84891E+00  2.26215E+00  0.00000E+00 -1.28438E-02
 2.84891E+00  2.36802E+00  0.00000E+00 -1.59807E-02
 2.84891E+00  2.47921E+00  0.00000E+00 -2.01579E-02
 2.84891E+00  2.59612E+00  0.00000E+00 -3.43278E-02
 2.84891E+00  2.71920E+00  0.00000E+00 -3.63493E-02
 2.84891E+00  2.84891E+00  0.00000E+00 -1.77348E-02



==> anc/V_Lambda2.5kF_kF0.64 <==
 0.00000E+00  0.00000E+00 -8.08307E+01 -8.17181E+01
 0.00000E+00  5.91511E-02 -8.05150E+01 -8.14294E+01
 0.00000E+00  1.18306E-01 -7.95873E+01 -8.06745E+01
 0.00000E+00  1.77474E-01 -7.81022E+01 -7.94583E+01
 0.00000E+00  2.36671E-01 -7.61398E+01 -7.77541E+01
 0.00000E+00  2.95920E-01 -7.37928E+01 -7.55519E+01
 0.00000E+00  3.55250E-01 -7.11541E+01 -7.29090E+01
 0.00000E+00  4.14696E-01 -6.83069E+01 -6.98991E+01
 0.00000E+00  4.74299E-01 -6.53197E+01 -6.65989E+01
 0.00000E+00  5.34109E-01 -6.22450E+01 -6.30707E+01
 0.00000E+00  5.94181E-01 -5.91211E+01 -5.93570E+01
 0.00000E+00  6.54576E-01 -5.59745E+01 -5.55010E+01
 0.00000E+00  7.15365E-01 -5.28227E+01 -5.15886E+01
 0.00000E+00  7.76625E-01 -4.96751E+01 -4.77055E+01
 0.00000E+00  8.38439E-01 -4.65340E+01 -4.38867E+01
 0.00000E+00  9.00901E-01 -4.33928E+01 -4.01404E+01
 0.00000E+00  9.64112E-01 -4.02343E+01 -3.64571E+01
 0.00000E+00  1.02818E+00 -3.70273E+01 -3.28086E+01
 0.00000E+00  1.09323E+00 -3.37224E+01 -2.91986E+01
 0.00000E+00  1.15939E+00 -3.02489E+01 -2.56903E+01
 0.00000E+00  1.22679E+00 -2.65197E+01 -2.22954E+01
 0.00000E+00  1.29559E+00 -2.24538E+01 -1.88710E+01
 0.00000E+00  1.36596E+00 -1.80336E+01 -1.52892E+01
 0.00000E+00  1.43807E+00 -1.33904E+01 -1.15136E+01
 0.00000E+00  1.51211E+00 -8.86711E+00 -7.69216E+00
 0.00000E+00  1.58830E+00 -4.96771E+00 -4.28289E+00
 0.00000E+00  1.66684E+00 -2.16448E+00 -1.81950E+00
 0.00000E+00  1.74798E+00 -6.36089E-01 -5.16877E-01
 0.00000E+00  1.83199E+00 -9.87571E-02 -1.01601E-01
 0.00000E+00  1.91912E+00 -5.04627E-03 -5.02300E-02
 0.00000E+00  2.00969E+00 -1.88908E-05 -4.77154E-02
 0.00000E+00  2.10401E+00  3.40336E-07 -3.67766E-02
 0.00000E+00  2.20242E+00 -2.70926E-10 -2.54521E-02
 0.00000E+00  2.30528E+00  1.20020E-09 -1.73249E-02
 0.00000E+00  2.41296E+00  0.00000E+00 -1.11730E-02
 0.00000E+00  2.52589E+00  0.00000E+00 -6.69052E-03
 0.00000E+00  2.64449E+00  0.00000E+00 -3.63468E-03
 0.00000E+00  2.76919E+00  0.00000E+00 -1.60099E-03
 0.00000E+00  2.90048E+00  0.00000E+00 -5.02954E-04
 0.00000E+00  3.03883E+00  0.00000E+00 -1.28580E-04

 5.91511E-02  0.00000E+00 -8.05150E+01 -8.14294E+01
 5.91511E-02  5.91511E-02 -8.02048E+01 -8.11480E+01
 5.91511E-02  1.18306E-01 -7.92926E+01 -8.04771E+01
 5.91511E-02  1.77474E-01 -7.78307E+01 -7.93011E+01
 5.91511E-02  2.36671E-01 -7.58963E+01 -7.75585E+01
 5.91511E-02  2.95920E-01 -7.35788E+01 -7.53066E+01
 5.91511E-02  3.55250E-01 -7.09685E+01 -7.26703E+01
 5.91511E-02  4.14696E-01 -6.81469E+01 -6.97392E+01
 5.91511E-02  4.74299E-01 -6.51817E+01 -6.64424E+01
 5.91511E-02  5.34109E-01 -6.21256E+01 -6.27529E+01
 5.91511E-02  5.94181E-01 -5.90172E+01 -5.88992E+01
 5.91511E-02  6.54576E-01 -5.58836E+01 -5.50972E+01
 5.91511E-02  7.15365E-01 -5.27425E+01 -5.13404E+01
 5.91511E-02  7.76625E-01 -4.96042E+01 -4.75693E+01
 5.91511E-02  8.38439E-01 -4.64709E+01 -4.37760E+01
 5.91511E-02  9.00901E-01 -4.33364E+01 -3.99716E+01
 5.91511E-02  9.64112E-01 -4.01840E+01 -3.62093E+01
 5.91511E-02  1.02818E+00 -3.69826E+01 -3.25714E+01
 5.91511E-02  1.09323E+00 -3.36829E+01 -2.90893E+01
 5.91511E-02  1.15939E+00 -3.02145E+01 -2.57154E+01
 5.91511E-02  1.22679E+00 -2.64902E+01 -2.23680E+01
 5.91511E-02  1.29559E+00 -2.24295E+01 -1.89258E+01
 5.91511E-02  1.36596E+00 -1.80144E+01 -1.53053E+01
 5.91511E-02  1.43807E+00 -1.33764E+01 -1.14939E+01
 5.91511E-02  1.51211E+00 -8.85792E+00 -7.65532E+00
 5.91511E-02  1.58830E+00 -4.96257E+00 -4.24933E+00
 5.91511E-02  1.66684E+00 -2.16220E+00 -1.80116E+00
 5.91511E-02  1.74798E+00 -6.35380E-01 -5.15323E-01
 5.91511E-02  1.83199E+00 -9.86322E-02 -1.06625E-01
 5.91511E-02  1.91912E+00 -5.03740E-03 -5.12862E-02
 5.91511E-02  2.00969E+00 -1.87308E-05 -4.59183E-02
 5.91511E-02  2.10401E+00  3.40165E-07 -3.63059E-02
 5.91511E-02  2.20242E+00 -9.42900E-11 -2.57794E-02
 5.91511E-02  2.30528E+00 -2.02564E-14 -1.72891E-02
 5.91511E-02  2.41296E+00  0.00000E+00 -1.10283E-02
 5.91511E-02  2.52589E+00  0.00000E+00 -6.59571E-03
 5.91511E-02  2.64449E+00  0.00000E+00 -3.54526E-03
 5.91511E-02  2.76919E+00  0.00000E+00 -1.60301E-03
 5.91511E-02  2.90048E+00  0.00000E+00 -5.55831E-04
 5.91511E-02  3.03883E+00  0.00000E+00 -1.36082E-04

 1.18306E-01  0.00000E+00 -7.95873E+01 -8.06745E+01
 1.18306E-01  5.91511E-02 -7.92926E+01 -8.04771E+01
 1.18306E-01  1.18306E-01 -7.84246E+01 -7.97088E+01
 1.18306E-01  1.77474E-01 -7.70293E+01 -7.84775E+01
 1.18306E-01  2.36671E-01 -7.51752E+01 -7.68058E+01
 1.18306E-01  2.95920E-01 -7.29429E+01 -7.46532E+01
 1.18306E-01  3.55250E-01 -7.04151E+01 -7.20853E+01
 1.18306E-01  4.14696E-01 -6.76686E+01 -6.91741E+01
 1.18306E-01  4.74299E-01 -6.47687E+01 -6.59157E+01
 1.18306E-01  5.34109E-01 -6.17679E+01 -6.23321E+01
 1.18306E-01  5.94181E-01 -5.87057E+01 -5.85888E+01
 1.18306E-01  6.54576E-01 -5.56108E+01 -5.48356E+01
 1.18306E-01  7.15365E-01 -5.25022E+01 -5.10697E+01
 1.18306E-01  7.76625E-01 -4.93914E+01 -4.72579E+01
 1.18306E-01  8.38439E-01 -4.62816E+01 -4.34538E+01
 1.18306E-01  9.00901E-01 -4.31677E+01 -3.97402E+01
 1.18306E-01  9.64112E-01 -4.00336E+01 -3.61400E+01
 1.18306E-01  1.02818E+00 -3.68490E+01 -3.26231E+01
 1.18306E-01  1.09323E+00 -3.35650E+01 -2.91660E+01
 1.18306E-01  1.15939E+00 -3.01118E+01 -2.57648E+01
 1.18306E-01  1.22679E+00 -2.64024E+01 -2.23824E+01
 1.18306E-01  1.29559E+00 -2.23568E+01 -1.89082E+01
 1.18306E-01  1.36596E+00 -1.79572E+01 -1.52639E+01
 1.18306E-01  1.43807E+00 -1.33346E+01 -1.14436E+01
 1.18306E-01  1.51211E+00 -8.83060E+00 -7.61753E+00
 1.18306E-01  1.58830E+00 -4.94730E+00 -4.23483E+00
 1.18306E-01  1.66684E+00 -2.15545E+00 -1.79863E+00
 1.18306E-01  1.74798E+00 -6.33300E-01 -5.09937E-01
 1.18306E-01  1.83199E+00 -9.82713E-02 -9.92207E-02
 1.18306E-01  1.91912E+00 -5.01249E-03 -4.81866E-02
 1.18306E-01  2.00969E+00 -1.83059E-05 -4.59742E-02
 1.18306E-01  2.10401E+00  3.40928E-07 -3.61768E-02
 1.18306E-01  2.20242E+00 -1.07786E-10 -2.54120E-02
 1.18306E-01  2.30528E+00  4.99676E-12 -1.72321E-02
 1.18306E-01  2.41296E+00  0.00000E+00 -1.10743E-02
 1.18306E-01  2.52589E+00  0.00000E+00 -6.66326E-03
 1.18306E-01  2.64449E+00  0.00000E+00 -3.67448E-03
 1.18306E-01  2.76919E+00  0.00000E+00 -1.67885E-03
 1.18306E-01  2.90048E+00  0.00000E+00 -5.75034E-04
 1.18306E-01  3.03883E+00  0.00000E+00 -1.63987E-04

 1.77474E-01  0.00000E+00 -7.81022E+01 -7.94583E+01
 1.77474E-01  5.91511E-02 -7.78307E+01 -7.93011E+01
 1.77474E-01  1.18306E-01 -7.70293E+01 -7.84775E+01
 1.77474E-01  1.77474E-01 -7.57350E+01 -7.72087E+01
 1.77474E-01  2.36671E-01 -7.40038E+01 -7.55797E+01
 1.77474E-01  2.95920E-01 -7.19032E+01 -7.35198E+01
 1.77474E-01  3.55250E-01 -6.95050E+01 -7.10371E+01
 1.77474E-01  4.14696E-01 -6.68779E+01 -6.81739E+01
 1.77474E-01  4.74299E-01 -6.40834E+01 -6.50044E+01
 1.77474E-01  5.34109E-01 -6.11729E+01 -6.16008E+01
 1.77474E-01  5.94181E-01 -5.81870E+01 -5.80255E+01
 1.77474E-01  6.54576E-01 -5.51561E+01 -5.43318E+01
 1.77474E-01  7.15365E-01 -5.21016E+01 -5.05671E+01
 1.77474E-01  7.76625E-01 -4.90366E+01 -4.67769E+01
 1.77474E-01  8.38439E-01 -4.59661E+01 -4.30353E+01
 1.77474E-01  9.00901E-01 -4.28865E+01 -3.94208E+01
 1.77474E-01  9.64112E-01 -3.97831E+01 -3.59376E+01
 1.77474E-01  1.02818E+00 -3.66264E+01 -3.25260E+01
 1.77474E-01  1.09323E+00 -3.33688E+01 -2.91438E+01
 1.77474E-01  1.15939E+00 -2.99408E+01 -2.57893E+01
 1.77474E-01  1.22679E+00 -2.62564E+01 -2.24268E+01
 1.77474E-01  1.29559E+00 -2.22359E+01 -1.89412E+01
 1.77474E-01  1.36596E+00 -1.78621E+01 -1.52521E+01
 1.77474E-01  1.43807E+00 -1.32651E+01 -1.13844E+01
 1.77474E-01  1.51211E+00 -8.78516E+00 -7.55103E+00
 1.77474E-01  1.58830E+00 -4.92191E+00 -4.19564E+00
 1.77474E-01  1.66684E+00 -2.14423E+00 -1.78165E+00
 1.77474E-01  1.74798E+00 -6.29854E-01 -4.97407E-01
 1.77474E-01  1.83199E+00 -9.76761E-02 -8.88368E-02
 1.77474E-01  1.91912E+00 -4.97176E-03 -4.40684E-02
 1.77474E-01  2.00969E+00 -1.76238E-05 -4.58439E-02
 1.77474E-01  2.10401E+00  3.42102E-07 -3.61169E-02
 1.77474E-01  2.20242E+00 -1.07380E-10 -2.51461E-02
 1.77474E-01  2.30528E+00  5.94594E-12 -1.72317E-02
 1.77474E-01  2.41296E+00  0.00000E+00 -1.11008E-02
 1.77474E-01  2.52589E+00  0.00000E+00 -6.66539E-03
 1.77474E-01  2.64449E+00  0.00000E+00 -3.75077E-03
 1.77474E-01  2.76919E+00  0.00000E+00 -1.74289E-03
 1.77474E-01  2.90048E+00  0.00000E+00 -6.01513E-04
 1.77474E-01  3.03883E+00  0.00000E+00 -1.90079E-04

 2.36671E-01  0.00000E+00 -7.61398E+01 -7.77541E+01
 2.36671E-01  5.91511E-02 -7.58963E+01 -7.75585E+01
 2.36671E-01  1.18306E-01 -7.51752E+01 -7.68058E+01
 2.36671E-01  1.77474E-01 -7.40038E+01 -7.55797E+01
 2.36671E-01  2.36671E-01 -7.24241E+01 -7.39443E+01
 2.36671E-01  2.95920E-01 -7.04888E+01 -7.19201E+01
 2.36671E-01  3.55250E-01 -6.82562E+01 -6.95210E+01
 2.36671E-01  4.14696E-01 -6.57851E+01 -6.67724E+01
 2.36671E-01  4.74299E-01 -6.31310E+01 -6.37408E+01
 2.36671E-01  5.34109E-01 -6.03429E+01 -6.04886E+01
 2.36671E-01  5.94181E-01 -5.74618E+01 -5.70516E+01
 2.36671E-01  6.54576E-01 -5.45197E+01 -5.34659E+01
 2.36671E-01  7.15365E-01 -5.15405E+01 -4.98115E+01
 2.36671E-01  7.76625E-01 -4.85395E+01 -4.61686E+01
 2.36671E-01  8.38439E-01 -4.55243E+01 -4.25714E+01
 2.36671E-01  9.00901E-01 -4.24930E+01 -3.90314E+01
 2.36671E-01  9.64112E-01 -3.94326E+01 -3.55733E+01
 2.36671E-01  1.02818E+00 -3.63152E+01 -3.22271E+01
 2.36671E-01  1.09323E+00 -3.30943E+01 -2.89832E+01
 2.36671E-01  1.15939E+00 -2.97016E+01 -2.57750E+01
 2.36671E-01  1.22679E+00 -2.60521E+01 -2.25036E+01
 2.36671E-01  1.29559E+00 -2.20669E+01 -1.90357E+01
 2.36671E-01  1.36596E+00 -1.77290E+01 -1.52885E+01
 2.36671E-01  1.43807E+00 -1.31680E+01 -1.13374E+01
 2.36671E-01  1.51211E+00 -8.72154E+00 -7.46668E+00
 2.36671E-01  1.58830E+00 -4.88635E+00 -4.12652E+00
 2.36671E-01  1.66684E+00 -2.12851E+00 -1.74057E+00
 2.36671E-01  1.74798E+00 -6.25028E-01 -4.76169E-01
 2.36671E-01  1.83199E+00 -9.68427E-02 -7.86667E-02
 2.36671E-01  1.91912E+00 -4.91472E-03 -3.91806E-02
 2.36671E-01  2.00969E+00 -1.66700E-05 -4.38031E-02
 2.36671E-01  2.10401E+00  3.43708E-07 -3.56502E-02
 2.36671E-01  2.20242E+00 -1.04070E-10 -2.51993E-02
 2.36671E-01  2.30528E+00  3.43433E-12 -1.72148E-02
 2.36671E-01  2.41296E+00  0.00000E+00 -1.09851E-02
 2.36671E-01  2.52589E+00  0.00000E+00 -6.54544E-03
 2.36671E-01  2.64449E+00  0.00000E+00 -3.70428E-03
 2.36671E-01  2.76919E+00  0.00000E+00 -1.77487E-03
 2.36671E-01  2.90048E+00  0.00000E+00 -6.54311E-04
 2.36671E-01  3.03883E+00  0.00000E+00 -2.12816E-04

 2.95920E-01  0.00000E+00 -7.37928E+01 -7.55519E+01
 2.95920E-01  5.91511E-02 -7.35788E+01 -7.53066E+01
 2.95920E-01  1.18306E-01 -7.29429E+01 -7.46532E+01
 2.95920E-01  1.77474E-01 -7.19032E+01 -7.35198E+01
 2.95920E-01  2.36671E-01 -7.04888E+01 -7.19201E+01
 2.95920E-01  2.95920E-01 -6.87377E+01 -6.99448E+01
 2.95920E-01  3.55250E-01 -6.66940E+01 -6.76403E+01
 2.95920E-01  4.14696E-01 -6.44055E+01 -6.50399E+01
 2.95920E-01  4.74299E-01 -6.19199E+01 -6.21761E+01
 2.95920E-01  5.34109E-01 -5.92820E+01 -5.90845E+01
 2.95920E-01  5.94181E-01 -5.65316E+01 -5.58143E+01
 2.95920E-01  6.54576E-01 -5.37019E+01 -5.24162E+01
 2.95920E-01  7.15365E-01 -5.08186E+01 -4.89502E+01
 2.95920E-01  7.76625E-01 -4.79000E+01 -4.54721E+01
 2.95920E-01  8.38439E-01 -4.49559E+01 -4.20184E+01
 2.95920E-01  9.00901E-01 -4.19869E+01 -3.86134E+01
 2.95920E-01  9.64112E-01 -3.89821E+01 -3.52816E+01
 2.95920E-01  1.02818E+00 -3.59155E+01 -3.20434E+01
 2.95920E-01  1.09323E+00 -3.27418E+01 -2.88858E+01
 2.95920E-01  1.15939E+00 -2.93944E+01 -2.57498E+01
 2.95920E-01  1.22679E+00 -2.57897E+01 -2.25382E+01
 2.95920E-01  1.29559E+00 -2.18498E+01 -1.90960E+01
 2.95920E-01  1.36596E+00 -1.75581E+01 -1.53191E+01
 2.95920E-01  1.43807E+00 -1.30431E+01 -1.13110E+01
 2.95920E-01  1.51211E+00 -8.63969E+00 -7.40465E+00
 2.95920E-01  1.58830E+00 -4.84056E+00 -4.06147E+00
 2.95920E-01  1.66684E+00 -2.10826E+00 -1.69106E+00
 2.95920E-01  1.74798E+00 -6.18806E-01 -4.47265E-01
 2.95920E-01  1.83199E+00 -9.57666E-02 -6.40506E-02
 2.95920E-01  1.91912E+00 -4.84089E-03 -3.09664E-02
 2.95920E-01  2.00969E+00 -1.54311E-05 -3.95871E-02
 2.95920E-01  2.10401E+00  3.45832E-07 -3.44835E-02
 2.95920E-01  2.20242E+00 -1.02258E-10 -2.51593E-02
 2.95920E-01  2.30528E+00  2.33418E-13 -1.70377E-02
 2.95920E-01  2.41296E+00  0.00000E+00 -1.07767E-02
 2.95920E-01  2.52589E+00  0.00000E+00 -6.44457E-03
 2.95920E-01  2.64449E+00  0.00000E+00 -3.68639E-03
 2.95920E-01  2.76919E+00  0.00000E+00 -1.82497E-03
 2.95920E-01  2.90048E+00  0.00000E+00 -7.23567E-04
 2.95920E-01  3.03883E+00  0.00000E+00 -2.49456E-04

 3.55250E-01  0.00000E+00 -7.11541E+01 -7.29090E+01
 3.55250E-01  5.91511E-02 -7.09685E+01 -7.26703E+01
 3.55250E-01  1.18306E-01 -7.04151E+01 -7.20853E+01
 3.55250E-01  1.77474E-01 -6.95050E+01 -7.10371E+01
 3.55250E-01  2.36671E-01 -6.82562E+01 -6.95210E+01
 3.55250E-01  2.95920E-01 -6.66940E+01 -6.76403E+01
 3.55250E-01  3.55250E-01 -6.48498E+01 -6.54613E+01
 3.55250E-01  4.14696E-01 -6.27596E+01 -6.30270E+01
 3.55250E-01  4.74299E-01 -6.04622E+01 -6.03403E+01
 3.55250E-01  5.34109E-01 -5.79964E+01 -5.74165E+01
 3.55250E-01  5.94181E-01 -5.53992E+01 -5.43308E+01
 3.55250E-01  6.54576E-01 -5.27033E+01 -5.11550E+01
 3.55250E-01  7.15365E-01 -4.99360E+01 -4.79087E+01
 3.55250E-01  7.76625E-01 -4.71175E+01 -4.46022E+01
 3.55250E-01  8.38439E-01 -4.42605E+01 -4.13000E+01
 3.55250E-01  9.00901E-01 -4.13682E+01 -3.80815E+01
 3.55250E-01  9.64112E-01 -3.84316E+01 -3.49562E+01
 3.55250E-01  1.02818E+00 -3.54271E+01 -3.18723E+01
 3.55250E-01  1.09323E+00 -3.23112E+01 -2.87865E+01
 3.55250E-01  1.15939E+00 -2.90192E+01 -2.56809E+01
 3.55250E-01  1.22679E+00 -2.54691E+01 -2.24955E+01
 3.55250E-01  1.29559E+00 -2.15845E+01 -1.90716E+01
 3.55250E-01  1.36596E+00 -1.73492E+01 -1.52944E+01
 3.55250E-01  1.43807E+00 -1.28903E+01 -1.12745E+01
 3.55250E-01  1.51211E+00 -8.53953E+00 -7.35746E+00
 3.55250E-01  1.58830E+00 -4.78446E+00 -4.01105E+00
 3.55250E-01  1.66684E+00 -2.08343E+00 -1.64743E+00
 3.55250E-01  1.74798E+00 -6.11167E-01 -4.17045E-01
 3.55250E-01  1.83199E+00 -9.44429E-02 -4.56476E-02
 3.55250E-01  1.91912E+00 -4.74975E-03 -2.09472E-02
 3.55250E-01  2.00969E+00 -1.38925E-05 -3.54204E-02
 3.55250E-01  2.10401E+00  3.48501E-07 -3.34817E-02
 3.55250E-01  2.20242E+00 -9.95432E-11 -2.51224E-02
 3.55250E-01  2.30528E+00 -2.50376E-13 -1.68867E-02
 3.55250E-01  2.41296E+00  0.00000E+00 -1.06752E-02
 3.55250E-01  2.52589E+00  0.00000E+00 -6.45845E-03
 3.55250E-01  2.64449E+00  0.00000E+00 -3.70693E-03
 3.55250E-01  2.76919E+00  0.00000E+00 -1.89081E-03
 3.55250E-01  2.90048E+00  0.00000E+00 -8.09932E-04
 3.55250E-01  3.03883E+00  0.00000E+00 -2.90314E-04

 4.14696E-01  0.00000E+00 -6.83069E+01 -6.98991E+01
 4.14696E-01  5.91511E-02 -6.81469E+01 -6.97392E+01
 4.14696E-01  1.18306E-01 -6.76686E+01 -6.91741E+01
 4.14696E-01  1.77474E-01 -6.68779E+01 -6.81739E+01
 4.14696E-01  2.36671E-01 -6.57851E+01 -6.67724E+01
 4.14696E-01  2.95920E-01 -6.44055E+01 -6.50399E+01
 4.14696E-01  3.55250E-01 -6.27596E+01 -6.30270E+01
 4.14696E-01  4.14696E-01 -6.08727E+01 -6.07674E+01
 4.14696E-01  4.74299E-01 -5.87741E+01 -5.82554E+01
 4.14696E-01  5.34109E-01 -5.64955E+01 -5.55039E+01
 4.14696E-01  5.94181E-01 -5.40692E+01 -5.26022E+01
 4.14696E-01  6.54576E-01 -5.15259E+01 -4.96330E+01
 4.14696E-01  7.15365E-01 -4.88929E+01 -4.65983E+01
 4.14696E-01  7.76625E-01 -4.61919E+01 -4.34885E+01
 4.14696E-01  8.38439E-01 -4.34378E+01 -4.03779E+01
 4.14696E-01  9.00901E-01 -4.06362E+01 -3.73669E+01
 4.14696E-01  9.64112E-01 -3.77807E+01 -3.44528E+01
 4.14696E-01  1.02818E+00 -3.48498E+01 -3.15447E+01
 4.14696E-01  1.09323E+00 -3.18025E+01 -2.85758E+01
 4.14696E-01  1.15939E+00 -2.85760E+01 -2.55313E+01
 4.14696E-01  1.22679E+00 -2.50904E+01 -2.23626E+01
 4.14696E-01  1.29559E+00 -2.12711E+01 -1.89417E+01
 4.14696E-01  1.36596E+00 -1.71022E+01 -1.51850E+01
 4.14696E-01  1.43807E+00 -1.27097E+01 -1.11982E+01
 4.14696E-01  1.51211E+00 -8.42095E+00 -7.30651E+00
 4.14696E-01  1.58830E+00 -4.71798E+00 -3.97205E+00
 4.14696E-01  1.66684E+00 -2.05396E+00 -1.61492E+00
 4.14696E-01  1.74798E+00 -6.02084E-01 -3.90114E-01
 4.14696E-01  1.83199E+00 -9.28651E-02 -2.58932E-02
 4.14696E-01  1.91912E+00 -4.64066E-03 -1.11094E-02
 4.14696E-01  2.00969E+00 -1.20372E-05 -3.27911E-02
 4.14696E-01  2.10401E+00  3.51787E-07 -3.32042E-02
 4.14696E-01  2.20242E+00 -9.93437E-11 -2.52524E-02
 4.14696E-01  2.30528E+00  5.59430E-15 -1.69778E-02
 4.14696E-01  2.41296E+00  0.00000E+00 -1.08351E-02
 4.14696E-01  2.52589E+00  0.00000E+00 -6.62049E-03
 4.14696E-01  2.64449E+00  0.00000E+00 -3.74283E-03
 4.14696E-01  2.76919E+00  0.00000E+00 -1.95652E-03
 4.14696E-01  2.90048E+00  0.00000E+00 -9.06462E-04
 4.14696E-01  3.03883E+00  0.00000E+00 -3.21329E-04

 4.74299E-01  0.00000E+00 -6.53197E+01 -6.65989E+01
 4.74299E-01  5.91511E-02 -6.51817E+01 -6.64424E+01
 4.74299E-01  1.18306E-01 -6.47687E+01 -6.59157E+01
 4.74299E-01  1.77474E-01 -6.40834E+01 -6.50044E+01
 4.74299E-01  2.36671E-01 -6.31310E+01 -6.37408E+01
 4.74299E-01  2.95920E-01 -6.19199E+01 -6.21761E+01
 4.74299E-01  3.55250E-01 -6.04622E+01 -6.03403E+01
 4.74299E-01  4.14696E-01 -5.87741E+01 -5.82554E+01
 4.74299E-01  4.74299E-01 -5.68761E+01 -5.59333E+01
 4.74299E-01  5.34109E-01 -5.47922E+01 -5.33986E+01
 4.74299E-01  5.94181E-01 -5.25489E+01 -5.07145E+01
 4.74299E-01  6.54576E-01 -5.01731E+01 -4.79429E+01
 4.74299E-01  7.15365E-01 -4.76905E+01 -4.51087E+01
 4.74299E-01  7.76625E-01 -4.51231E+01 -4.22308E+01
 4.74299E-01  8.38439E-01 -4.24873E+01 -3.93660E+01
 4.74299E-01  9.00901E-01 -3.97905E+01 -3.65783E+01
 4.74299E-01  9.64112E-01 -3.70289E+01 -3.38539E+01
 4.74299E-01  1.02818E+00 -3.41834E+01 -3.11105E+01
 4.74299E-01  1.09323E+00 -3.12154E+01 -2.82768E+01
 4.74299E-01  1.15939E+00 -2.80646E+01 -2.53115E+01
 4.74299E-01  1.22679E+00 -2.46535E+01 -2.21554E+01
 4.74299E-01  1.29559E+00 -2.09092E+01 -1.87327E+01
 4.74299E-01  1.36596E+00 -1.68170E+01 -1.50170E+01
 4.74299E-01  1.43807E+00 -1.25009E+01 -1.10964E+01
 4.74299E-01  1.51211E+00 -8.28378E+00 -7.24604E+00
 4.74299E-01  1.58830E+00 -4.64099E+00 -3.92205E+00
 4.74299E-01  1.66684E+00 -2.01978E+00 -1.57206E+00
 4.74299E-01  1.74798E+00 -5.91525E-01 -3.60351E-01
 4.74299E-01  1.83199E+00 -9.10253E-02 -7.35227E-03
 4.74299E-01  1.91912E+00 -4.51285E-03 -7.81750E-04
 4.74299E-01  2.00969E+00 -9.84460E-06 -2.84164E-02
 4.74299E-01  2.10401E+00  3.55768E-07 -3.20954E-02
 4.74299E-01  2.20242E+00 -9.88182E-11 -2.54042E-02
 4.74299E-01  2.30528E+00  1.33401E-12 -1.72889E-02
 4.74299E-01  2.41296E+00  0.00000E+00 -1.11235E-02
 4.74299E-01  2.52589E+00  0.00000E+00 -6.81701E-03
 4.74299E-01  2.64449E+00  0.00000E+00 -3.81305E-03
 4.74299E-01  2.76919E+00  0.00000E+00 -2.01753E-03
 4.74299E-01  2.90048E+00  0.00000E+00 -9.71019E-04
 4.74299E-01  3.03883E+00  0.00000E+00 -3.41898E-04

 5.34109E-01  0.00000E+00 -6.22450E+01 -6.30707E+01
 5.34109E-01  5.91511E-02 -6.21256E+01 -6.27529E+01
 5.34109E-01  1.18306E-01 -6.17679E+01 -6.23321E+01
 5.34109E-01  1.77474E-01 -6.11729E+01 -6.16008E+01
 5.34109E-01  2.36671E-01 -6.03429E+01 -6.04886E+01
 5.34109E-01  2.95920E-01 -5.92820E+01 -5.90845E+01
 5.34109E-01  3.55250E-01 -5.79964E+01 -5.74165E+01
 5.34109E-01  4.14696E-01 -5.64955E+01 -5.55039E+01
 5.34109E-01  4.74299E-01 -5.47922E+01 -5.33986E+01
 5.34109E-01  5.34109E-01 -5.29033E+01 -5.11442E+01
 5.34109E-01  5.94181E-01 -5.08487E+01 -4.87342E+01
 5.34109E-01  6.54576E-01 -4.86506E+01 -4.61733E+01
 5.34109E-01  7.15365E-01 -4.63313E+01 -4.35427E+01
 5.34109E-01  7.76625E-01 -4.39119E+01 -4.09322E+01
 5.34109E-01  8.38439E-01 -4.14085E+01 -3.83582E+01
 5.34109E-01  9.00901E-01 -3.88304E+01 -3.58009E+01
 5.34109E-01  9.64112E-01 -3.61755E+01 -3.32354E+01
 5.34109E-01  1.02818E+00 -3.34271E+01 -3.06256E+01
 5.34109E-01  1.09323E+00 -3.05493E+01 -2.79166E+01
 5.34109E-01  1.15939E+00 -2.74845E+01 -2.50318E+01
 5.34109E-01  1.22679E+00 -2.41578E+01 -2.18924E+01
 5.34109E-01  1.29559E+00 -2.04987E+01 -1.84777E+01
 5.34109E-01  1.36596E+00 -1.64932E+01 -1.48213E+01
 5.34109E-01  1.43807E+00 -1.22637E+01 -1.09830E+01
 5.34109E-01  1.51211E+00 -8.12782E+00 -7.17225E+00
 5.34109E-01  1.58830E+00 -4.55333E+00 -3.84652E+00
 5.34109E-01  1.66684E+00 -1.98079E+00 -1.50576E+00
 5.34109E-01  1.74798E+00 -5.79451E-01 -3.24342E-01
 5.34109E-01  1.83199E+00 -8.89144E-02  8.30856E-03
 5.34109E-01  1.91912E+00 -4.36538E-03  1.07642E-02
 5.34109E-01  2.00969E+00 -7.28957E-06 -1.98710E-02
 5.34109E-01  2.10401E+00  3.60531E-07 -2.90068E-02
 5.34109E-01  2.20242E+00 -9.55713E-11 -2.54118E-02
 5.34109E-01  2.30528E+00  1.92534E-12 -1.77199E-02
 5.34109E-01  2.41296E+00  0.00000E+00 -1.13940E-02
 5.34109E-01  2.52589E+00  0.00000E+00 -6.95691E-03
 5.34109E-01  2.64449E+00  0.00000E+00 -3.93591E-03
 5.34109E-01  2.76919E+00  0.00000E+00 -2.07662E-03
 5.34109E-01  2.90048E+00  0.00000E+00 -9.78879E-04
 5.34109E-01  3.03883E+00  0.00000E+00 -3.56111E-04

 5.94181E-01  0.00000E+00 -5.91211E+01 -5.93570E+01
 5.94181E-01  5.91511E-02 -5.90172E+01 -5.88992E+01
 5.94181E-01  1.18306E-01 -5.87057E+01 -5.85888E+01
 5.94181E-01  1.77474E-01 -5.81870E+01 -5.80255E+01
 5.94181E-01  2.36671E-01 -5.74618E+01 -5.70516E+01
 5.94181E-01  2.95920E-01 -5.65316E+01 -5.58143E+01
 5.94181E-01  3.55250E-01 -5.53992E+01 -5.43308E+01
 5.94181E-01  4.14696E-01 -5.40692E+01 -5.26022E+01
 5.94181E-01  4.74299E-01 -5.25489E+01 -5.07145E+01
 5.94181E-01  5.34109E-01 -5.08487E+01 -4.87342E+01
 5.94181E-01  5.94181E-01 -4.89825E+01 -4.66112E+01
 5.94181E-01  6.54576E-01 -4.69668E+01 -4.43100E+01
 5.94181E-01  7.15365E-01 -4.48199E+01 -4.19337E+01
 5.94181E-01  7.76625E-01 -4.25597E+01 -3.96017E+01
 5.94181E-01  8.38439E-01 -4.02017E+01 -3.72971E+01
 5.94181E-01  9.00901E-01 -3.77551E+01 -3.49435E+01
 5.94181E-01  9.64112E-01 -3.52194E+01 -3.25184E+01
 5.94181E-01  1.02818E+00 -3.25799E+01 -3.00355E+01
 5.94181E-01  1.09323E+00 -2.98034E+01 -2.74583E+01
 5.94181E-01  1.15939E+00 -2.68351E+01 -2.46743E+01
 5.94181E-01  1.22679E+00 -2.36029E+01 -2.15822E+01
 5.94181E-01  1.29559E+00 -2.00391E+01 -1.82004E+01
 5.94181E-01  1.36596E+00 -1.61305E+01 -1.46079E+01
 5.94181E-01  1.43807E+00 -1.19978E+01 -1.08463E+01
 5.94181E-01  1.51211E+00 -7.95277E+00 -7.07963E+00
 5.94181E-01  1.58830E+00 -4.45480E+00 -3.76648E+00
 5.94181E-01  1.66684E+00 -1.93688E+00 -1.44443E+00
 5.94181E-01  1.74798E+00 -5.65815E-01 -2.93292E-01
 5.94181E-01  1.83199E+00 -8.65210E-02  2.22466E-02
 5.94181E-01  1.91912E+00 -4.19713E-03  2.28400E-02
 5.94181E-01  2.00969E+00 -4.34196E-06 -1.01958E-02
 5.94181E-01  2.10401E+00  3.66186E-07 -2.52947E-02
 5.94181E-01  2.20242E+00 -9.25770E-11 -2.52309E-02
 5.94181E-01  2.30528E+00  1.97998E-12 -1.80763E-02
 5.94181E-01  2.41296E+00  0.00000E+00 -1.16308E-02
 5.94181E-01  2.52589E+00  0.00000E+00 -7.10582E-03
 5.94181E-01  2.64449E+00  0.00000E+00 -4.10249E-03
 5.94181E-01  2.76919E+00  0.00000E+00 -2.15201E-03
 5.94181E-01  2.90048E+00  0.00000E+00 -9.79376E-04
 5.94181E-01  3.03883E+00  0.00000E+00 -3.74245E-04

 6.54576E-01  0.00000E+00 -5.59745E+01 -5.55010E+01
 6.54576E-01  5.91511E-02 -5.58836E+01 -5.50972E+01
 6.54576E-01  1.18306E-01 -5.56108E+01 -5.48356E+01
 6.54576E-01  1.77474E-01 -5.51561E+01 -5.43318E+01
 6.54576E-01  2.36671E-01 -5.45197E+01 -5.34659E+01
 6.54576E-01  2.95920E-01 -5.37019E+01 -5.24162E+01
 6.54576E-01  3.55250E-01 -5.27033E+01 -5.11550E+01
 6.54576E-01  4.14696E-01 -5.15259E+01 -4.96330E+01
 6.54576E-01  4.74299E-01 -5.01731E+01 -4.79429E+01
 6.54576E-01  5.34109E-01 -4.86506E+01 -4.61733E+01
 6.54576E-01  5.94181E-01 -4.69668E+01 -4.43100E+01
 6.54576E-01  6.54576E-01 -4.51330E+01 -4.23361E+01
 6.54576E-01  7.15365E-01 -4.31626E+01 -4.02919E+01
 6.54576E-01  7.76625E-01 -4.10698E+01 -3.82237E+01
 6.54576E-01  8.38439E-01 -3.88675E+01 -3.61133E+01
 6.54576E-01  9.00901E-01 -3.65641E+01 -3.39143E+01
 6.54576E-01  9.64112E-01 -3.41595E+01 -3.16284E+01
 6.54576E-01  1.02818E+00 -3.16406E+01 -2.92894E+01
 6.54576E-01  1.09323E+00 -2.89764E+01 -2.68640E+01
 6.54576E-01  1.15939E+00 -2.61151E+01 -2.42158E+01
 6.54576E-01  1.22679E+00 -2.29878E+01 -2.12237E+01
 6.54576E-01  1.29559E+00 -1.95294E+01 -1.79144E+01
 6.54576E-01  1.36596E+00 -1.57281E+01 -1.43799E+01
 6.54576E-01  1.43807E+00 -1.17025E+01 -1.06725E+01
 6.54576E-01  1.51211E+00 -7.75820E+00 -6.96288E+00
 6.54576E-01  1.58830E+00 -4.34511E+00 -3.70265E+00
 6.54576E-01  1.66684E+00 -1.88789E+00 -1.41556E+00
 6.54576E-01  1.74798E+00 -5.50559E-01 -2.77978E-01
 6.54576E-01  1.83199E+00 -8.38315E-02  3.55037E-02
 6.54576E-01  1.91912E+00 -4.00672E-03  3.44871E-02
 6.54576E-01  2.00969E+00 -9.65753E-07 -2.60526E-03
 6.54576E-01  2.10401E+00  3.72858E-07 -2.23368E-02
 6.54576E-01  2.20242E+00 -9.03305E-11 -2.48374E-02
 6.54576E-01  2.30528E+00  2.28699E-12 -1.82551E-02
 6.54576E-01  2.41296E+00  0.00000E+00 -1.18709E-02
 6.54576E-01  2.52589E+00  0.00000E+00 -7.32272E-03
 6.54576E-01  2.64449E+00  0.00000E+00 -4.29201E-03
 6.54576E-01  2.76919E+00  0.00000E+00 -2.25732E-03
 6.54576E-01  2.90048E+00  0.00000E+00 -1.01986E-03
 6.54576E-01  3.03883E+00  0.00000E+00 -4.04412E-04

 7.15365E-01  0.00000E+00 -5.28227E+01 -5.15886E+01
 7.15365E-01  5.91511E-02 -5.27425E+01 -5.13404E+01
 7.15365E-01  1.18306E-01 -5.25022E+01 -5.10697E+01
 7.15365E-01  1.77474E-01 -5.21016E+01 -5.05671E+01
 7.15365E-01  2.36671E-01 -5.15405E+01 -4.98115E+01
 7.15365E-01  2.95920E-01 -5.08186E+01 -4.89502E+01
 7.15365E-01  3.55250E-01 -4.99360E+01 -4.79087E+01
 7.15365E-01  4.14696E-01 -4.88929E+01 -4.65983E+01
 7.15365E-01  4.74299E-01 -4.76905E+01 -4.51087E+01
 7.15365E-01  5.34109E-01 -4.63313E+01 -4.35427E+01
 7.15365E-01  5.94181E-01 -4.48199E+01 -4.19337E+01
 7.15365E-01  6.54576E-01 -4.31626E+01 -4.02919E+01
 7.15365E-01  7.15365E-01 -4.13682E+01 -3.85787E+01
 7.15365E-01  7.76625E-01 -3.94467E+01 -3.67498E+01
 7.15365E-01  8.38439E-01 -3.74075E+01 -3.48040E+01
 7.15365E-01  9.00901E-01 -3.52569E+01 -3.27562E+01
 7.15365E-01  9.64112E-01 -3.29943E+01 -3.06270E+01
 7.15365E-01  1.02818E+00 -3.06071E+01 -2.84359E+01
 7.15365E-01  1.09323E+00 -2.80663E+01 -2.61458E+01
 7.15365E-01  1.15939E+00 -2.53227E+01 -2.36343E+01
 7.15365E-01  1.22679E+00 -2.23107E+01 -2.07862E+01
 7.15365E-01  1.29559E+00 -1.89682E+01 -1.75973E+01
 7.15365E-01  1.36596E+00 -1.52849E+01 -1.41270E+01
 7.15365E-01  1.43807E+00 -1.13771E+01 -1.04594E+01
 7.15365E-01  1.51211E+00 -7.54347E+00 -6.81932E+00
 7.15365E-01  1.58830E+00 -4.22386E+00 -3.64693E+00
 7.15365E-01  1.66684E+00 -1.83362E+00 -1.41084E+00
 7.15365E-01  1.74798E+00 -5.33602E-01 -2.76022E-01
 7.15365E-01  1.83199E+00 -8.08285E-02  4.65207E-02
 7.15365E-01  1.91912E+00 -3.79250E-03  4.47616E-02
 7.15365E-01  2.00969E+00  2.88133E-06  3.20750E-03
 7.15365E-01  2.10401E+00  3.80688E-07 -1.96696E-02
 7.15365E-01  2.20242E+00 -8.70766E-11 -2.42020E-02
 7.15365E-01  2.30528E+00  1.87492E-12 -1.85945E-02
 7.15365E-01  2.41296E+00  0.00000E+00 -1.22625E-02
 7.15365E-01  2.52589E+00  0.00000E+00 -7.52066E-03
 7.15365E-01  2.64449E+00  0.00000E+00 -4.45735E-03
 7.15365E-01  2.76919E+00  0.00000E+00 -2.37545E-03
 7.15365E-01  2.90048E+00  0.00000E+00 -1.08237E-03
 7.15365E-01  3.03883E+00  0.00000E+00 -4.40993E-04

 7.76625E-01  0.00000E+00 -4.96751E+01 -4.77055E+01
 7.76625E-01  5.91511E-02 -4.96042E+01 -4.75693E+01
 7.76625E-01  1.18306E-01 -4.93914E+01 -4.72579E+01
 7.76625E-01  1.77474E-01 -4.90366E+01 -4.67769E+01
 7.76625E-01  2.36671E-01 -4.85395E+01 -4.61686E+01
 7.76625E-01  2.95920E-01 -4.79000E+01 -4.54721E+01
 7.76625E-01  3.55250E-01 -4.71175E+01 -4.46022E+01
 7.76625E-01  4.14696E-01 -4.61919E+01 -4.34885E+01
 7.76625E-01  4.74299E-01 -4.51231E+01 -4.22308E+01
 7.76625E-01  5.34109E-01 -4.39119E+01 -4.09322E+01
 7.76625E-01  5.94181E-01 -4.25597E+01 -3.96017E+01
 7.76625E-01  6.54576E-01 -4.10698E+01 -3.82237E+01
 7.76625E-01  7.15365E-01 -3.94467E+01 -3.67498E+01
 7.76625E-01  7.76625E-01 -3.76962E+01 -3.51323E+01
 7.76625E-01  8.38439E-01 -3.58239E+01 -3.33826E+01
 7.76625E-01  9.00901E-01 -3.38331E+01 -3.15338E+01
 7.76625E-01  9.64112E-01 -3.17216E+01 -2.95916E+01
 7.76625E-01  1.02818E+00 -2.94764E+01 -2.75339E+01
 7.76625E-01  1.09323E+00 -2.70697E+01 -2.53254E+01
 7.76625E-01  1.15939E+00 -2.44546E+01 -2.29157E+01
 7.76625E-01  1.22679E+00 -2.15689E+01 -2.02367E+01
 7.76625E-01  1.29559E+00 -1.83532E+01 -1.72162E+01
 7.76625E-01  1.36596E+00 -1.47989E+01 -1.38327E+01
 7.76625E-01  1.43807E+00 -1.10199E+01 -1.02079E+01
 7.76625E-01  1.51211E+00 -7.30755E+00 -6.64874E+00
 7.76625E-01  1.58830E+00 -4.09042E+00 -3.58524E+00
 7.76625E-01  1.66684E+00 -1.77374E+00 -1.41299E+00
 7.76625E-01  1.74798E+00 -5.14835E-01 -2.81002E-01
 7.76625E-01  1.83199E+00 -7.74889E-02  5.37581E-02
 7.76625E-01  1.91912E+00 -3.55243E-03  5.27326E-02
 7.76625E-01  2.00969E+00  7.24773E-06  8.11229E-03
 7.76625E-01  2.10401E+00  3.89835E-07 -1.65053E-02
 7.76625E-01  2.20242E+00 -8.31145E-11 -2.32395E-02
 7.76625E-01  2.30528E+00  1.77343E-12 -1.94547E-02
 7.76625E-01  2.41296E+00  0.00000E+00 -1.29653E-02
 7.76625E-01  2.52589E+00  0.00000E+00 -7.61016E-03
 7.76625E-01  2.64449E+00  0.00000E+00 -4.55798E-03
 7.76625E-01  2.76919E+00  0.00000E+00 -2.48461E-03
 7.76625E-01  2.90048E+00  0.00000E+00 -1.13701E-03
 7.76625E-01  3.03883E+00  0.00000E+00 -4.76323E-04

 8.38439E-01  0.00000E+00 -4.65340E+01 -4.38867E+01
 8.38439E-01  5.91511E-02 -4.64709E+01 -4.37760E+01
 8.38439E-01  1.18306E-01 -4.62816E+01 -4.34538E+01
 8.38439E-01  1.77474E-01 -4.59661E+01 -4.30353E+01
 8.38439E-01  2.36671E-01 -4.55243E+01 -4.25714E+01
 8.38439E-01  2.95920E-01 -4.49559E+01 -4.20184E+01
 8.38439E-01  3.55250E-01 -4.42605E+01 -4.13000E+01
 8.38439E-01  4.14696E-01 -4.34378E+01 -4.03779E+01
 8.38439E-01  4.74299E-01 -4.24873E+01 -3.93660E+01
 8.38439E-01  5.34109E-01 -4.14085E+01 -3.83582E+01
 8.38439E-01  5.94181E-01 -4.02017E+01 -3.72971E+01
 8.38439E-01  6.54576E-01 -3.88675E+01 -3.61133E+01
 8.38439E-01  7.15365E-01 -3.74075E+01 -3.48040E+01
 8.38439E-01  7.76625E-01 -3.58239E+01 -3.33826E+01
 8.38439E-01  8.38439E-01 -3.41185E+01 -3.18559E+01
 8.38439E-01  9.00901E-01 -3.22915E+01 -3.02254E+01
 8.38439E-01  9.64112E-01 -3.03379E+01 -2.84689E+01
 8.38439E-01  1.02818E+00 -2.82438E+01 -2.65399E+01
 8.38439E-01  1.09323E+00 -2.59814E+01 -2.44133E+01
 8.38439E-01  1.15939E+00 -2.35058E+01 -2.21037E+01
 8.38439E-01  1.22679E+00 -2.07575E+01 -1.95870E+01
 8.38439E-01  1.29559E+00 -1.76803E+01 -1.67375E+01
 8.38439E-01  1.36596E+00 -1.42668E+01 -1.34674E+01
 8.38439E-01  1.43807E+00 -1.06286E+01 -9.92229E+00
 8.38439E-01  1.51211E+00 -7.04875E+00 -6.46508E+00
 8.38439E-01  1.58830E+00 -3.94380E+00 -3.51350E+00
 8.38439E-01  1.66684E+00 -1.70780E+00 -1.40605E+00
 8.38439E-01  1.74798E+00 -4.94098E-01 -2.81762E-01
 8.38439E-01  1.83199E+00 -7.37818E-02  6.04375E-02
 8.38439E-01  1.91912E+00 -3.28402E-03  5.77089E-02
 8.38439E-01  2.00969E+00  1.21863E-05  1.08231E-02
 8.38439E-01  2.10401E+00  4.00440E-07 -1.30450E-02
 8.38439E-01  2.20242E+00 -7.93379E-11 -2.15122E-02
 8.38439E-01  2.30528E+00  5.53802E-13 -2.05442E-02
 8.38439E-01  2.41296E+00  0.00000E+00 -1.40007E-02
 8.38439E-01  2.52589E+00  0.00000E+00 -7.74361E-03
 8.38439E-01  2.64449E+00  0.00000E+00 -4.64973E-03
 8.38439E-01  2.76919E+00  0.00000E+00 -2.58562E-03
 8.38439E-01  2.90048E+00  0.00000E+00 -1.18599E-03
 8.38439E-01  3.03883E+00  0.00000E+00 -5.12823E-04

 9.00901E-01  0.00000E+00 -4.33928E+01 -4.01404E+01
 9.00901E-01  5.91511E-02 -4.33364E+01 -3.99716E+01
 9.00901E-01  1.18306E-01 -4.31677E+01 -3.97402E+01
 9.00901E-01  1.77474E-01 -4.28865E+01 -3.94208E+01
 9.00901E-01  2.36671E-01 -4.24930E+01 -3.90314E+01
 9.00901E-01  2.95920E-01 -4.19869E+01 -3.86134E+01
 9.00901E-01  3.55250E-01 -4.13682E+01 -3.80815E+01
 9.00901E-01  4.14696E-01 -4.06362E+01 -3.73669E+01
 9.00901E-01  4.74299E-01 -3.97905E+01 -3.65783E+01
 9.00901E-01  5.34109E-01 -3.88304E+01 -3.58009E+01
 9.00901E-01  5.94181E-01 -3.77551E+01 -3.49435E+01
 9.00901E-01  6.54576E-01 -3.65641E+01 -3.39143E+01
 9.00901E-01  7.15365E-01 -3.52569E+01 -3.27562E+01
 9.00901E-01  7.76625E-01 -3.38331E+01 -3.15338E+01
 9.00901E-01  8.38439E-01 -3.22915E+01 -3.02254E+01
 9.00901E-01  9.00901E-01 -3.06289E+01 -2.87730E+01
 9.00901E-01  9.64112E-01 -2.88376E+01 -2.71539E+01
 9.00901E-01  1.02818E+00 -2.69018E+01 -2.53696E+01
 9.00901E-01  1.09323E+00 -2.47932E+01 -2.34120E+01
 9.00901E-01  1.15939E+00 -2.24679E+01 -2.12597E+01
 9.00901E-01  1.22679E+00 -1.98688E+01 -1.88634E+01
 9.00901E-01  1.29559E+00 -1.69426E+01 -1.61266E+01
 9.00901E-01  1.36596E+00 -1.36831E+01 -1.29964E+01
 9.00901E-01  1.43807E+00 -1.01989E+01 -9.60678E+00
 9.00901E-01  1.51211E+00 -6.76425E+00 -6.28589E+00
 9.00901E-01  1.58830E+00 -3.78236E+00 -3.43105E+00
 9.00901E-01  1.66684E+00 -1.63505E+00 -1.37543E+00
 9.00901E-01  1.74798E+00 -4.71154E-01 -2.66461E-01
 9.00901E-01  1.83199E+00 -6.96643E-02  7.07826E-02
 9.00901E-01  1.91912E+00 -2.98423E-03  5.87664E-02
 9.00901E-01  2.00969E+00  1.77485E-05  9.06849E-03
 9.00901E-01  2.10401E+00  4.12582E-07 -1.01528E-02
 9.00901E-01  2.20242E+00 -7.41092E-11 -1.86548E-02
 9.00901E-01  2.30528E+00  9.51990E-13 -2.13238E-02
 9.00901E-01  2.41296E+00  0.00000E+00 -1.53080E-02
 9.00901E-01  2.52589E+00  0.00000E+00 -8.17357E-03
 9.00901E-01  2.64449E+00  0.00000E+00 -4.83002E-03
 9.00901E-01  2.76919E+00  0.00000E+00 -2.68899E-03
 9.00901E-01  2.90048E+00  0.00000E+00 -1.24499E-03
 9.00901E-01  3.03883E+00  0.00000E+00 -5.56567E-04

 9.64112E-01  0.00000E+00 -4.02343E+01 -3.64571E+01
 9.64112E-01  5.91511E-02 -4.01840E+01 -3.62093E+01
 9.64112E-01  1.18306E-01 -4.00336E+01 -3.61400E+01
 9.64112E-01  1.77474E-01 -3.97831E+01 -3.59376E+01
 9.64112E-01  2.36671E-01 -3.94326E+01 -3.55733E+01
 9.64112E-01  2.95920E-01 -3.89821E+01 -3.52816E+01
 9.64112E-01  3.55250E-01 -3.84316E+01 -3.49562E+01
 9.64112E-01  4.14696E-01 -3.77807E+01 -3.44528E+01
 9.64112E-01  4.74299E-01 -3.70289E+01 -3.38539E+01
 9.64112E-01  5.34109E-01 -3.61755E+01 -3.32354E+01
 9.64112E-01  5.94181E-01 -3.52194E+01 -3.25184E+01
 9.64112E-01  6.54576E-01 -3.41595E+01 -3.16284E+01
 9.64112E-01  7.15365E-01 -3.29943E+01 -3.06270E+01
 9.64112E-01  7.76625E-01 -3.17216E+01 -2.95916E+01
 9.64112E-01  8.38439E-01 -3.03379E+01 -2.84689E+01
 9.64112E-01  9.00901E-01 -2.88376E+01 -2.71539E+01
 9.64112E-01  9.64112E-01 -2.72102E+01 -2.56469E+01
 9.64112E-01  1.02818E+00 -2.54380E+01 -2.40290E+01
 9.64112E-01  1.09323E+00 -2.34916E+01 -2.23040E+01
 9.64112E-01  1.15939E+00 -2.13274E+01 -2.03493E+01
 9.64112E-01  1.22679E+00 -1.88902E+01 -1.80481E+01
 9.64112E-01  1.29559E+00 -1.61290E+01 -1.53901E+01
 9.64112E-01  1.36596E+00 -1.30385E+01 -1.24258E+01
 9.64112E-01  1.43807E+00 -9.72394E+00 -9.25162E+00
 9.64112E-01  1.51211E+00 -6.44942E+00 -6.09611E+00
 9.64112E-01  1.58830E+00 -3.60349E+00 -3.33215E+00
 9.64112E-01  1.66684E+00 -1.55431E+00 -1.32766E+00
 9.64112E-01  1.74798E+00 -4.45647E-01 -2.48921E-01
 9.64112E-01  1.83199E+00 -6.50775E-02  7.23961E-02
 9.64112E-01  1.91912E+00 -2.64951E-03  5.05190E-02
 9.64112E-01  2.00969E+00  2.39713E-05  2.81606E-04
 9.64112E-01  2.10401E+00  4.26190E-07 -1.21672E-02
 9.64112E-01  2.20242E+00 -6.89287E-11 -1.78079E-02
 9.64112E-01  2.30528E+00  5.84007E-13 -2.18151E-02
 9.64112E-01  2.41296E+00  0.00000E+00 -1.64632E-02
 9.64112E-01  2.52589E+00  0.00000E+00 -9.03708E-03
 9.64112E-01  2.64449E+00  0.00000E+00 -5.17846E-03
 9.64112E-01  2.76919E+00  0.00000E+00 -2.80659E-03
 9.64112E-01  2.90048E+00  0.00000E+00 -1.32553E-03
 9.64112E-01  3.03883E+00  0.00000E+00 -6.02972E-04

 1.02818E+00  0.00000E+00 -3.70273E+01 -3.28086E+01
 1.02818E+00  5.91511E-02 -3.69826E+01 -3.25714E+01
 1.02818E+00  1.18306E-01 -3.68490E+01 -3.26231E+01
 1.02818E+00  1.77474E-01 -3.66264E+01 -3.25260E+01
 1.02818E+00  2.36671E-01 -3.63152E+01 -3.22271E+01
 1.02818E+00  2.95920E-01 -3.59155E+01 -3.20434E+01
 1.02818E+00  3.55250E-01 -3.54271E+01 -3.18723E+01
 1.02818E+00  4.14696E-01 -3.48498E+01 -3.15447E+01
 1.02818E+00  4.74299E-01 -3.41834E+01 -3.11105E+01
 1.02818E+00  5.34109E-01 -3.34271E+01 -3.06256E+01
 1.02818E+00  5.94181E-01 -3.25799E+01 -3.00355E+01
 1.02818E+00  6.54576E-01 -3.16406E+01 -2.92894E+01
 1.02818E+00  7.15365E-01 -3.06071E+01 -2.84359E+01
 1.02818E+00  7.76625E-01 -2.94764E+01 -2.75339E+01
 1.02818E+00  8.38439E-01 -2.82438E+01 -2.65399E+01
 1.02818E+00  9.00901E-01 -2.69018E+01 -2.53696E+01
 1.02818E+00  9.64112E-01 -2.54380E+01 -2.40290E+01
 1.02818E+00  1.02818E+00 -2.38328E+01 -2.25929E+01
 1.02818E+00  1.09323E+00 -2.20559E+01 -2.10514E+01
 1.02818E+00  1.15939E+00 -2.00636E+01 -1.92576E+01
 1.02818E+00  1.22679E+00 -1.78020E+01 -1.70845E+01
 1.02818E+00  1.29559E+00 -1.52220E+01 -1.45644E+01
 1.02818E+00  1.36596E+00 -1.23187E+01 -1.17921E+01
 1.02818E+00  1.43807E+00 -9.19277E+00 -8.83390E+00
 1.02818E+00  1.51211E+00 -6.09697E+00 -5.85296E+00
 1.02818E+00  1.58830E+00 -3.40307E+00 -3.20618E+00
 1.02818E+00  1.66684E+00 -1.46381E+00 -1.28606E+00
 1.02818E+00  1.74798E+00 -4.17054E-01 -2.63611E-01
 1.02818E+00  1.83199E+00 -5.99421E-02  3.94666E-02
 1.02818E+00  1.91912E+00 -2.27618E-03  2.40259E-02
 1.02818E+00  2.00969E+00  3.08489E-05 -1.82653E-02
 1.02818E+00  2.10401E+00  4.40864E-07 -2.61691E-02
 1.02818E+00  2.20242E+00 -6.37859E-11 -2.49225E-02
 1.02818E+00  2.30528E+00  1.01884E-12 -2.25055E-02
 1.02818E+00  2.41296E+00  0.00000E+00 -1.67571E-02
 1.02818E+00  2.52589E+00  0.00000E+00 -1.03745E-02
 1.02818E+00  2.64449E+00  0.00000E+00 -5.75961E-03
 1.02818E+00  2.76919E+00  0.00000E+00 -2.95207E-03
 1.02818E+00  2.90048E+00  0.00000E+00 -1.43573E-03
 1.02818E+00  3.03883E+00  0.00000E+00 -6.38904E-04

 1.09323E+00  0.00000E+00 -3.37224E+01 -2.91986E+01
 1.09323E+00  5.91511E-02 -3.36829E+01 -2.90893E+01
 1.09323E+00  1.18306E-01 -3.35650E+01 -2.91660E+01
 1.09323E+00  1.77474E-01 -3.33688E+01 -2.91438E+01
 1.09323E+00  2.36671E-01 -3.30943E+01 -2.89832E+01
 1.09323E+00  2.95920E-01 -3.27418E+01 -2.88858E+01
 1.09323E+00  3.55250E-01 -3.23112E+01 -2.87865E+01
 1.09323E+00  4.14696E-01 -3.18025E+01 -2.85758E+01
 1.09323E+00  4.74299E-01 -3.12154E+01 -2.82768E+01
 1.09323E+00  5.34109E-01 -3.05493E+01 -2.79166E+01
 1.09323E+00  5.94181E-01 -2.98034E+01 -2.74583E+01
 1.09323E+00  6.54576E-01 -2.89764E+01 -2.68640E+01
 1.09323E+00  7.15365E-01 -2.80663E+01 -2.61458E+01
 1.09323E+00  7.76625E-01 -2.70697E+01 -2.53254E+01
 1.09323E+00  8.38439E-01 -2.59814E+01 -2.44133E+01
 1.09323E+00  9.00901E-01 -2.47932E+01 -2.34120E+01
 1.09323E+00  9.64112E-01 -2.34916E+01 -2.23040E+01
 1.09323E+00  1.02818E+00 -2.20559E+01 -2.10514E+01
 1.09323E+00  1.09323E+00 -2.04551E+01 -1.96084E+01
 1.09323E+00  1.15939E+00 -1.86458E+01 -1.79204E+01
 1.09323E+00  1.22679E+00 -1.65752E+01 -1.59355E+01
 1.09323E+00  1.29559E+00 -1.41956E+01 -1.36468E+01
 1.09323E+00  1.36596E+00 -1.15018E+01 -1.10902E+01
 1.09323E+00  1.43807E+00 -8.58893E+00 -8.32528E+00
 1.09323E+00  1.51211E+00 -5.69586E+00 -5.52508E+00
 1.09323E+00  1.58830E+00 -3.17494E+00 -3.04126E+00
 1.09323E+00  1.66684E+00 -1.36089E+00 -1.25543E+00
 1.09323E+00  1.74798E+00 -3.84636E-01 -3.18752E-01
 1.09323E+00  1.83199E+00 -5.41573E-02 -3.16129E-02
 1.09323E+00  1.91912E+00 -1.86132E-03 -1.78459E-02
 1.09323E+00  2.00969E+00  3.82795E-05 -4.11309E-02
 1.09323E+00  2.10401E+00  4.55584E-07 -4.87233E-02
 1.09323E+00  2.20242E+00 -5.69282E-11 -3.94700E-02
 1.09323E+00  2.30528E+00  4.42934E-13 -2.44085E-02
 1.09323E+00  2.41296E+00  0.00000E+00 -1.66002E-02
 1.09323E+00  2.52589E+00  0.00000E+00 -1.18625E-02
 1.09323E+00  2.64449E+00  0.00000E+00 -6.49021E-03
 1.09323E+00  2.76919E+00  0.00000E+00 -3.15906E-03
 1.09323E+00  2.90048E+00  0.00000E+00 -1.56490E-03
 1.09323E+00  3.03883E+00  0.00000E+00 -6.62934E-04

 1.15939E+00  0.00000E+00 -3.02489E+01 -2.56903E+01
 1.15939E+00  5.91511E-02 -3.02145E+01 -2.57154E+01
 1.15939E+00  1.18306E-01 -3.01118E+01 -2.57648E+01
 1.15939E+00  1.77474E-01 -2.99408E+01 -2.57893E+01
 1.15939E+00  2.36671E-01 -2.97016E+01 -2.57750E+01
 1.15939E+00  2.95920E-01 -2.93944E+01 -2.57498E+01
 1.15939E+00  3.55250E-01 -2.90192E+01 -2.56809E+01
 1.15939E+00  4.14696E-01 -2.85760E+01 -2.55313E+01
 1.15939E+00  4.74299E-01 -2.80646E+01 -2.53115E+01
 1.15939E+00  5.34109E-01 -2.74845E+01 -2.50318E+01
 1.15939E+00  5.94181E-01 -2.68351E+01 -2.46743E+01
 1.15939E+00  6.54576E-01 -2.61151E+01 -2.42158E+01
 1.15939E+00  7.15365E-01 -2.53227E+01 -2.36343E+01
 1.15939E+00  7.76625E-01 -2.44546E+01 -2.29157E+01
 1.15939E+00  8.38439E-01 -2.35058E+01 -2.21037E+01
 1.15939E+00  9.00901E-01 -2.24679E+01 -2.12597E+01
 1.15939E+00  9.64112E-01 -2.13274E+01 -2.03493E+01
 1.15939E+00  1.02818E+00 -2.00636E+01 -1.92576E+01
 1.15939E+00  1.09323E+00 -1.86458E+01 -1.79204E+01
 1.15939E+00  1.15939E+00 -1.70315E+01 -1.63651E+01
 1.15939E+00  1.22679E+00 -1.51695E+01 -1.46009E+01
 1.15939E+00  1.29559E+00 -1.30136E+01 -1.25724E+01
 1.15939E+00  1.36596E+00 -1.05577E+01 -1.02481E+01
 1.15939E+00  1.43807E+00 -7.88928E+00 -7.69165E+00
 1.15939E+00  1.51211E+00 -5.23061E+00 -5.10289E+00
 1.15939E+00  1.58830E+00 -2.91048E+00 -2.82463E+00
 1.15939E+00  1.66684E+00 -1.24195E+00 -1.20985E+00
 1.15939E+00  1.74798E+00 -3.47436E-01 -3.78708E-01
 1.15939E+00  1.83199E+00 -4.76101E-02 -1.07519E-01
 1.15939E+00  1.91912E+00 -1.40495E-03 -5.28506E-02
 1.15939E+00  2.00969E+00  4.59765E-05 -4.96550E-02
 1.15939E+00  2.10401E+00  4.68266E-07 -5.91850E-02
 1.15939E+00  2.20242E+00 -5.02736E-11 -5.02316E-02
 1.15939E+00  2.30528E+00  9.83963E-13 -2.93512E-02
 1.15939E+00  2.41296E+00  0.00000E+00 -1.82338E-02
 1.15939E+00  2.52589E+00  0.00000E+00 -1.25958E-02
 1.15939E+00  2.64449E+00  0.00000E+00 -7.04793E-03
 1.15939E+00  2.76919E+00  0.00000E+00 -3.49277E-03
 1.15939E+00  2.90048E+00  0.00000E+00 -1.67200E-03
 1.15939E+00  3.03883E+00  0.00000E+00 -6.93139E-04

 1.22679E+00  0.00000E+00 -2.65197E+01 -2.22954E+01
 1.22679E+00  5.91511E-02 -2.64902E+01 -2.23680E+01
 1.22679E+00  1.18306E-01 -2.64024E+01 -2.23824E+01
 1.22679E+00  1.77474E-01 -2.62564E+01 -2.24268E+01
 1.22679E+00  2.36671E-01 -2.60521E+01 -2.25036E+01
 1.22679E+00  2.95920E-01 -2.57897E+01 -2.25382E+01
 1.22679E+00  3.55250E-01 -2.54691E+01 -2.24955E+01
 1.22679E+00  4.14696E-01 -2.50904E+01 -2.23626E+01
 1.22679E+00  4.74299E-01 -2.46535E+01 -2.21554E+01
 1.22679E+00  5.34109E-01 -2.41578E+01 -2.18924E+01
 1.22679E+00  5.94181E-01 -2.36029E+01 -2.15822E+01
 1.22679E+00  6.54576E-01 -2.29878E+01 -2.12237E+01
 1.22679E+00  7.15365E-01 -2.23107E+01 -2.07862E+01
 1.22679E+00  7.76625E-01 -2.15689E+01 -2.02367E+01
 1.22679E+00  8.38439E-01 -2.07575E+01 -1.95870E+01
 1.22679E+00  9.00901E-01 -1.98688E+01 -1.88634E+01
 1.22679E+00  9.64112E-01 -1.88902E+01 -1.80481E+01
 1.22679E+00  1.02818E+00 -1.78020E+01 -1.70845E+01
 1.22679E+00  1.09323E+00 -1.65752E+01 -1.59355E+01
 1.22679E+00  1.15939E+00 -1.51695E+01 -1.46009E+01
 1.22679E+00  1.22679E+00 -1.35365E+01 -1.30654E+01
 1.22679E+00  1.29559E+00 -1.16322E+01 -1.12742E+01
 1.22679E+00  1.36596E+00 -9.44915E+00 -9.19948E+00
 1.22679E+00  1.43807E+00 -7.06526E+00 -6.90494E+00
 1.22679E+00  1.51211E+00 -4.68204E+00 -4.58125E+00
 1.22679E+00  1.58830E+00 -2.59915E+00 -2.54635E+00
 1.22679E+00  1.66684E+00 -1.10269E+00 -1.12439E+00
 1.22679E+00  1.74798E+00 -3.04390E-01 -4.07811E-01
 1.22679E+00  1.83199E+00 -4.02082E-02 -1.57022E-01
 1.22679E+00  1.91912E+00 -9.13954E-04 -6.55959E-02
 1.22679E+00  2.00969E+00  5.33412E-05 -3.54358E-02
 1.22679E+00  2.10401E+00  4.75212E-07 -4.66102E-02
 1.22679E+00  2.20242E+00 -4.19239E-11 -5.06177E-02
 1.22679E+00  2.30528E+00  7.93679E-13 -3.86513E-02
 1.22679E+00  2.41296E+00  0.00000E+00 -2.33809E-02
 1.22679E+00  2.52589E+00  0.00000E+00 -1.23219E-02
 1.22679E+00  2.64449E+00  0.00000E+00 -7.29611E-03
 1.22679E+00  2.76919E+00  0.00000E+00 -3.97801E-03
 1.22679E+00  2.90048E+00  0.00000E+00 -1.73954E-03
 1.22679E+00  3.03883E+00  0.00000E+00 -7.44671E-04

 1.29559E+00  0.00000E+00 -2.24538E+01 -1.88710E+01
 1.29559E+00  5.91511E-02 -2.24295E+01 -1.89258E+01
 1.29559E+00  1.18306E-01 -2.23568E+01 -1.89082E+01
 1.29559E+00  1.77474E-01 -2.22359E+01 -1.89412E+01
 1.29559E+00  2.36671E-01 -2.20669E+01 -1.90357E+01
 1.29559E+00  2.95920E-01 -2.18498E+01 -1.90960E+01
 1.29559E+00  3.55250E-01 -2.15845E+01 -1.90716E+01
 1.29559E+00  4.14696E-01 -2.12711E+01 -1.89417E+01
 1.29559E+00  4.74299E-01 -2.09092E+01 -1.87327E+01
 1.29559E+00  5.34109E-01 -2.04987E+01 -1.84777E+01
 1.29559E+00  5.94181E-01 -2.00391E+01 -1.82004E+01
 1.29559E+00  6.54576E-01 -1.95294E+01 -1.79144E+01
 1.29559E+00  7.15365E-01 -1.89682E+01 -1.75973E+01
 1.29559E+00  7.76625E-01 -1.83532E+01 -1.72162E+01
 1.29559E+00  8.38439E-01 -1.76803E+01 -1.67375E+01
 1.29559E+00  9.00901E-01 -1.69426E+01 -1.61266E+01
 1.29559E+00  9.64112E-01 -1.61290E+01 -1.53901E+01
 1.29559E+00  1.02818E+00 -1.52220E+01 -1.45644E+01
 1.29559E+00  1.09323E+00 -1.41956E+01 -1.36468E+01
 1.29559E+00  1.15939E+00 -1.30136E+01 -1.25724E+01
 1.29559E+00  1.22679E+00 -1.16322E+01 -1.12742E+01
 1.29559E+00  1.29559E+00 -1.00111E+01 -9.72794E+00
 1.29559E+00  1.36596E+00 -8.14145E+00 -7.94525E+00
 1.29559E+00  1.43807E+00 -6.08989E+00 -5.97795E+00
 1.29559E+00  1.51211E+00 -4.03205E+00 -3.97423E+00
 1.29559E+00  1.58830E+00 -2.23114E+00 -2.21316E+00
 1.29559E+00  1.66684E+00 -9.39354E-01 -9.92564E-01
 1.29559E+00  1.74798E+00 -2.54740E-01 -3.89515E-01
 1.29559E+00  1.83199E+00 -3.19559E-02 -1.72157E-01
 1.29559E+00  1.91912E+00 -4.08070E-04 -7.24334E-02
 1.29559E+00  2.00969E+00  5.93364E-05 -3.04848E-02
 1.29559E+00  2.10401E+00  4.70761E-07 -4.01347E-02
 1.29559E+00  2.20242E+00 -3.29539E-11 -5.40959E-02
 1.29559E+00  2.30528E+00  7.52699E-13 -5.13894E-02
 1.29559E+00  2.41296E+00  0.00000E+00 -3.11473E-02
 1.29559E+00  2.52589E+00  0.00000E+00 -1.32339E-02
 1.29559E+00  2.64449E+00  0.00000E+00 -7.82598E-03
 1.29559E+00  2.76919E+00  0.00000E+00 -4.48707E-03
 1.29559E+00  2.90048E+00  0.00000E+00 -1.84223E-03
 1.29559E+00  3.03883E+00  0.00000E+00 -8.14366E-04

 1.36596E+00  0.00000E+00 -1.80336E+01 -1.52892E+01
 1.36596E+00  5.91511E-02 -1.80144E+01 -1.53053E+01
 1.36596E+00  1.18306E-01 -1.79572E+01 -1.52639E+01
 1.36596E+00  1.77474E-01 -1.78621E+01 -1.52521E+01
 1.36596E+00  2.36671E-01 -1.77290E+01 -1.52885E+01
 1.36596E+00  2.95920E-01 -1.75581E+01 -1.53191E+01
 1.36596E+00  3.55250E-01 -1.73492E+01 -1.52944E+01
 1.36596E+00  4.14696E-01 -1.71022E+01 -1.51850E+01
 1.36596E+00  4.74299E-01 -1.68170E+01 -1.50170E+01
 1.36596E+00  5.34109E-01 -1.64932E+01 -1.48213E+01
 1.36596E+00  5.94181E-01 -1.61305E+01 -1.46079E+01
 1.36596E+00  6.54576E-01 -1.57281E+01 -1.43799E+01
 1.36596E+00  7.15365E-01 -1.52849E+01 -1.41270E+01
 1.36596E+00  7.76625E-01 -1.47989E+01 -1.38327E+01
 1.36596E+00  8.38439E-01 -1.42668E+01 -1.34674E+01
 1.36596E+00  9.00901E-01 -1.36831E+01 -1.29964E+01
 1.36596E+00  9.64112E-01 -1.30385E+01 -1.24258E+01
 1.36596E+00  1.02818E+00 -1.23187E+01 -1.17921E+01
 1.36596E+00  1.09323E+00 -1.15018E+01 -1.10902E+01
 1.36596E+00  1.15939E+00 -1.05577E+01 -1.02481E+01
 1.36596E+00  1.22679E+00 -9.44915E+00 -9.19948E+00
 1.36596E+00  1.29559E+00 -8.14145E+00 -7.94525E+00
 1.36596E+00  1.36596E+00 -6.62576E+00 -6.51779E+00
 1.36596E+00  1.43807E+00 -4.95555E+00 -4.94147E+00
 1.36596E+00  1.51211E+00 -3.27549E+00 -3.30454E+00
 1.36596E+00  1.58830E+00 -1.80416E+00 -1.83871E+00
 1.36596E+00  1.66684E+00 -7.51673E-01 -8.16661E-01
 1.36596E+00  1.74798E+00 -1.98884E-01 -3.17770E-01
 1.36596E+00  1.83199E+00 -2.30842E-02 -1.53735E-01
 1.36596E+00  1.91912E+00  7.38821E-05 -9.40675E-02
 1.36596E+00  2.00969E+00  6.24834E-05 -6.94419E-02
 1.36596E+00  2.10401E+00  4.47848E-07 -7.22907E-02
 1.36596E+00  2.20242E+00 -2.32297E-11 -7.57358E-02
 1.36596E+00  2.30528E+00  6.00880E-13 -6.55087E-02
 1.36596E+00  2.41296E+00  0.00000E+00 -3.98102E-02
 1.36596E+00  2.52589E+00  0.00000E+00 -1.76923E-02
 1.36596E+00  2.64449E+00  0.00000E+00 -9.27896E-03
 1.36596E+00  2.76919E+00  0.00000E+00 -4.86731E-03
 1.36596E+00  2.90048E+00  0.00000E+00 -2.07331E-03
 1.36596E+00  3.03883E+00  0.00000E+00 -8.94891E-04

 1.43807E+00  0.00000E+00 -1.33904E+01 -1.15136E+01
 1.43807E+00  5.91511E-02 -1.33764E+01 -1.14939E+01
 1.43807E+00  1.18306E-01 -1.33346E+01 -1.14436E+01
 1.43807E+00  1.77474E-01 -1.32651E+01 -1.13844E+01
 1.43807E+00  2.36671E-01 -1.31680E+01 -1.13374E+01
 1.43807E+00  2.95920E-01 -1.30431E+01 -1.13110E+01
 1.43807E+00  3.55250E-01 -1.28903E+01 -1.12745E+01
 1.43807E+00  4.14696E-01 -1.27097E+01 -1.11982E+01
 1.43807E+00  4.74299E-01 -1.25009E+01 -1.10964E+01
 1.43807E+00  5.34109E-01 -1.22637E+01 -1.09830E+01
 1.43807E+00  5.94181E-01 -1.19978E+01 -1.08463E+01
 1.43807E+00  6.54576E-01 -1.17025E+01 -1.06725E+01
 1.43807E+00  7.15365E-01 -1.13771E+01 -1.04594E+01
 1.43807E+00  7.76625E-01 -1.10199E+01 -1.02079E+01
 1.43807E+00  8.38439E-01 -1.06286E+01 -9.92229E+00
 1.43807E+00  9.00901E-01 -1.01989E+01 -9.60678E+00
 1.43807E+00  9.64112E-01 -9.72394E+00 -9.25162E+00
 1.43807E+00  1.02818E+00 -9.19277E+00 -8.83390E+00
 1.43807E+00  1.09323E+00 -8.58893E+00 -8.32528E+00
 1.43807E+00  1.15939E+00 -7.88928E+00 -7.69165E+00
 1.43807E+00  1.22679E+00 -7.06526E+00 -6.90494E+00
 1.43807E+00  1.29559E+00 -6.08989E+00 -5.97795E+00
 1.43807E+00  1.36596E+00 -4.95555E+00 -4.94147E+00
 1.43807E+00  1.43807E+00 -3.70207E+00 -3.79049E+00
 1.43807E+00  1.51211E+00 -2.43924E+00 -2.55732E+00
 1.43807E+00  1.58830E+00 -1.33408E+00 -1.42084E+00
 1.43807E+00  1.66684E+00 -5.47383E-01 -6.18384E-01
 1.43807E+00  1.74798E+00 -1.39604E-01 -2.32116E-01
 1.43807E+00  1.83199E+00 -1.42016E-02 -1.30922E-01
 1.43807E+00  1.91912E+00  4.72658E-04 -1.27197E-01
 1.43807E+00  2.00969E+00  6.11706E-05 -1.31609E-01
 1.43807E+00  2.10401E+00  4.00373E-07 -1.27224E-01
 1.43807E+00  2.20242E+00 -1.42087E-11 -1.06365E-01
 1.43807E+00  2.30528E+00  8.23112E-13 -7.51678E-02
 1.43807E+00  2.41296E+00  0.00000E+00 -4.63480E-02
 1.43807E+00  2.52589E+00  0.00000E+00 -2.46167E-02
 1.43807E+00  2.64449E+00  0.00000E+00 -1.13094E-02
 1.43807E+00  2.76919E+00  0.00000E+00 -5.08178E-03
 1.43807E+00  2.90048E+00  0.00000E+00 -2.47852E-03
 1.43807E+00  3.03883E+00  0.00000E+00 -9.78610E-04

 1.51211E+00  0.00000E+00 -8.86711E+00 -7.69216E+00
 1.51211E+00  5.91511E-02 -8.85792E+00 -7.65532E+00
 1.51211E+00  1.18306E-01 -8.83060E+00 -7.61753E+00
 1.51211E+00  1.77474E-01 -8.78516E+00 -7.55103E+00
 1.51211E+00  2.36671E-01 -8.72154E+00 -7.46668E+00
 1.51211E+00  2.95920E-01 -8.63969E+00 -7.40465E+00
 1.51211E+00  3.55250E-01 -8.53953E+00 -7.35746E+00
 1.51211E+00  4.14696E-01 -8.42095E+00 -7.30651E+00
 1.51211E+00  4.74299E-01 -8.28378E+00 -7.24604E+00
 1.51211E+00  5.34109E-01 -8.12782E+00 -7.17225E+00
 1.51211E+00  5.94181E-01 -7.95277E+00 -7.07963E+00
 1.51211E+00  6.54576E-01 -7.75820E+00 -6.96288E+00
 1.51211E+00  7.15365E-01 -7.54347E+00 -6.81932E+00
 1.51211E+00  7.76625E-01 -7.30755E+00 -6.64874E+00
 1.51211E+00  8.38439E-01 -7.04875E+00 -6.46508E+00
 1.51211E+00  9.00901E-01 -6.76425E+00 -6.28589E+00
 1.51211E+00  9.64112E-01 -6.44942E+00 -6.09611E+00
 1.51211E+00  1.02818E+00 -6.09697E+00 -5.85296E+00
 1.51211E+00  1.09323E+00 -5.69586E+00 -5.52508E+00
 1.51211E+00  1.15939E+00 -5.23061E+00 -5.10289E+00
 1.51211E+00  1.22679E+00 -4.68204E+00 -4.58125E+00
 1.51211E+00  1.29559E+00 -4.03205E+00 -3.97423E+00
 1.51211E+00  1.36596E+00 -3.27549E+00 -3.30454E+00
 1.51211E+00  1.43807E+00 -2.43924E+00 -2.55732E+00
 1.51211E+00  1.51211E+00 -1.59754E+00 -1.73794E+00
 1.51211E+00  1.58830E+00 -8.63525E-01 -9.71241E-01
 1.51211E+00  1.66684E+00 -3.45682E-01 -4.35939E-01
 1.51211E+00  1.74798E+00 -8.28651E-02 -1.92574E-01
 1.51211E+00  1.83199E+00 -6.34162E-03 -1.44185E-01
 1.51211E+00  1.91912E+00  7.18607E-04 -1.58509E-01
 1.51211E+00  2.00969E+00  5.43089E-05 -1.73583E-01
 1.51211E+00  2.10401E+00  3.27013E-07 -1.69166E-01
 1.51211E+00  2.20242E+00 -5.54956E-12 -1.27290E-01
 1.51211E+00  2.30528E+00  7.36055E-13 -7.38892E-02
 1.51211E+00  2.41296E+00  0.00000E+00 -4.77379E-02
 1.51211E+00  2.52589E+00  0.00000E+00 -3.16077E-02
 1.51211E+00  2.64449E+00  0.00000E+00 -1.32700E-02
 1.51211E+00  2.76919E+00  0.00000E+00 -5.19168E-03
 1.51211E+00  2.90048E+00  0.00000E+00 -3.06679E-03
 1.51211E+00  3.03883E+00  0.00000E+00 -1.06046E-03

 1.58830E+00  0.00000E+00 -4.96771E+00 -4.28289E+00
 1.58830E+00  5.91511E-02 -4.96257E+00 -4.24933E+00
 1.58830E+00  1.18306E-01 -4.94730E+00 -4.23483E+00
 1.58830E+00  1.77474E-01 -4.92191E+00 -4.19564E+00
 1.58830E+00  2.36671E-01 -4.88635E+00 -4.12652E+00
 1.58830E+00  2.95920E-01 -4.84056E+00 -4.06147E+00
 1.58830E+00  3.55250E-01 -4.78446E+00 -4.01105E+00
 1.58830E+00  4.14696E-01 -4.71798E+00 -3.97205E+00
 1.58830E+00  4.74299E-01 -4.64099E+00 -3.92205E+00
 1.58830E+00  5.34109E-01 -4.55333E+00 -3.84652E+00
 1.58830E+00  5.94181E-01 -4.45480E+00 -3.76648E+00
 1.58830E+00  6.54576E-01 -4.34511E+00 -3.70265E+00
 1.58830E+00  7.15365E-01 -4.22386E+00 -3.64693E+00
 1.58830E+00  7.76625E-01 -4.09042E+00 -3.58524E+00
 1.58830E+00  8.38439E-01 -3.94380E+00 -3.51350E+00
 1.58830E+00  9.00901E-01 -3.78236E+00 -3.43105E+00
 1.58830E+00  9.64112E-01 -3.60349E+00 -3.33215E+00
 1.58830E+00  1.02818E+00 -3.40307E+00 -3.20618E+00
 1.58830E+00  1.09323E+00 -3.17494E+00 -3.04126E+00
 1.58830E+00  1.15939E+00 -2.91048E+00 -2.82463E+00
 1.58830E+00  1.22679E+00 -2.59915E+00 -2.54635E+00
 1.58830E+00  1.29559E+00 -2.23114E+00 -2.21316E+00
 1.58830E+00  1.36596E+00 -1.80416E+00 -1.83871E+00
 1.58830E+00  1.43807E+00 -1.33408E+00 -1.42084E+00
 1.58830E+00  1.51211E+00 -8.63525E-01 -9.71241E-01
 1.58830E+00  1.58830E+00 -4.56798E-01 -5.64943E-01
 1.58830E+00  1.66684E+00 -1.74728E-01 -3.03142E-01
 1.58830E+00  1.74798E+00 -3.68731E-02 -2.05547E-01
 1.58830E+00  1.83199E+00 -7.36936E-04 -1.89519E-01
 1.58830E+00  1.91912E+00  7.56104E-04 -1.83792E-01
 1.58830E+00  2.00969E+00  4.20668E-05 -1.90447E-01
 1.58830E+00  2.10401E+00  2.34281E-07 -1.93007E-01
 1.58830E+00  2.20242E+00  8.88451E-13 -1.41694E-01
 1.58830E+00  2.30528E+00 -2.29674E-13 -7.29667E-02
 1.58830E+00  2.41296E+00  0.00000E+00 -5.06006E-02
 1.58830E+00  2.52589E+00  0.00000E+00 -3.95274E-02
 1.58830E+00  2.64449E+00  0.00000E+00 -1.63758E-02
 1.58830E+00  2.76919E+00  0.00000E+00 -5.84727E-03
 1.58830E+00  2.90048E+00  0.00000E+00 -3.61407E-03
 1.58830E+00  3.03883E+00  0.00000E+00 -1.17455E-03

 1.66684E+00  0.00000E+00 -2.16448E+00 -1.81950E+00
 1.66684E+00  5.91511E-02 -2.16220E+00 -1.80116E+00
 1.66684E+00  1.18306E-01 -2.15545E+00 -1.79863E+00
 1.66684E+00  1.77474E-01 -2.14423E+00 -1.78165E+00
 1.66684E+00  2.36671E-01 -2.12851E+00 -1.74057E+00
 1.66684E+00  2.95920E-01 -2.10826E+00 -1.69106E+00
 1.66684E+00  3.55250E-01 -2.08343E+00 -1.64743E+00
 1.66684E+00  4.14696E-01 -2.05396E+00 -1.61492E+00
 1.66684E+00  4.74299E-01 -2.01978E+00 -1.57206E+00
 1.66684E+00  5.34109E-01 -1.98079E+00 -1.50576E+00
 1.66684E+00  5.94181E-01 -1.93688E+00 -1.44443E+00
 1.66684E+00  6.54576E-01 -1.88789E+00 -1.41556E+00
 1.66684E+00  7.15365E-01 -1.83362E+00 -1.41084E+00
 1.66684E+00  7.76625E-01 -1.77374E+00 -1.41299E+00
 1.66684E+00  8.38439E-01 -1.70780E+00 -1.40605E+00
 1.66684E+00  9.00901E-01 -1.63505E+00 -1.37543E+00
 1.66684E+00  9.64112E-01 -1.55431E+00 -1.32766E+00
 1.66684E+00  1.02818E+00 -1.46381E+00 -1.28606E+00
 1.66684E+00  1.09323E+00 -1.36089E+00 -1.25543E+00
 1.66684E+00  1.15939E+00 -1.24195E+00 -1.20985E+00
 1.66684E+00  1.22679E+00 -1.10269E+00 -1.12439E+00
 1.66684E+00  1.29559E+00 -9.39354E-01 -9.92564E-01
 1.66684E+00  1.36596E+00 -7.51673E-01 -8.16661E-01
 1.66684E+00  1.43807E+00 -5.47383E-01 -6.18384E-01
 1.66684E+00  1.51211E+00 -3.45682E-01 -4.35939E-01
 1.66684E+00  1.58830E+00 -1.74728E-01 -3.03142E-01
 1.66684E+00  1.66684E+00 -6.02430E-02 -2.40838E-01
 1.66684E+00  1.74798E+00 -8.52931E-03 -2.35029E-01
 1.66684E+00  1.83199E+00  1.79404E-03 -2.29898E-01
 1.66684E+00  1.91912E+00  5.85123E-04 -2.05442E-01
 1.66684E+00  2.00969E+00  2.65333E-05 -2.05277E-01
 1.66684E+00  2.10401E+00  1.37419E-07 -2.15793E-01
 1.66684E+00  2.20242E+00  2.23734E-12 -1.68346E-01
 1.66684E+00  2.30528E+00  6.93032E-13 -9.62331E-02
 1.66684E+00  2.41296E+00  0.00000E+00 -6.83787E-02
 1.66684E+00  2.52589E+00  0.00000E+00 -5.15491E-02
 1.66684E+00  2.64449E+00  0.00000E+00 -2.30936E-02
 1.66684E+00  2.76919E+00  0.00000E+00 -8.09690E-03
 1.66684E+00  2.90048E+00  0.00000E+00 -3.76035E-03
 1.66684E+00  3.03883E+00  0.00000E+00 -1.38294E-03

 1.74798E+00  0.00000E+00 -6.36089E-01 -5.16877E-01
 1.74798E+00  5.91511E-02 -6.35380E-01 -5.15323E-01
 1.74798E+00  1.18306E-01 -6.33300E-01 -5.09937E-01
 1.74798E+00  1.77474E-01 -6.29854E-01 -4.97407E-01
 1.74798E+00  2.36671E-01 -6.25028E-01 -4.76169E-01
 1.74798E+00  2.95920E-01 -6.18806E-01 -4.47265E-01
 1.74798E+00  3.55250E-01 -6.11167E-01 -4.17045E-01
 1.74798E+00  4.14696E-01 -6.02084E-01 -3.90114E-01
 1.74798E+00  4.74299E-01 -5.91525E-01 -3.60351E-01
 1.74798E+00  5.34109E-01 -5.79451E-01 -3.24342E-01
 1.74798E+00  5.94181E-01 -5.65815E-01 -2.93292E-01
 1.74798E+00  6.54576E-01 -5.50559E-01 -2.77978E-01
 1.74798E+00  7.15365E-01 -5.33602E-01 -2.76022E-01
 1.74798E+00  7.76625E-01 -5.14835E-01 -2.81002E-01
 1.74798E+00  8.38439E-01 -4.94098E-01 -2.81762E-01
 1.74798E+00  9.00901E-01 -4.71154E-01 -2.66461E-01
 1.74798E+00  9.64112E-01 -4.45647E-01 -2.48921E-01
 1.74798E+00  1.02818E+00 -4.17054E-01 -2.63611E-01
 1.74798E+00  1.09323E+00 -3.84636E-01 -3.18752E-01
 1.74798E+00  1.15939E+00 -3.47436E-01 -3.78708E-01
 1.74798E+00  1.22679E+00 -3.04390E-01 -4.07811E-01
 1.74798E+00  1.29559E+00 -2.54740E-01 -3.89515E-01
 1.74798E+00  1.36596E+00 -1.98884E-01 -3.17770E-01
 1.74798E+00  1.43807E+00 -1.39604E-01 -2.32116E-01
 1.74798E+00  1.51211E+00 -8.28651E-02 -1.92574E-01
 1.74798E+00  1.58830E+00 -3.68731E-02 -2.05547E-01
 1.74798E+00  1.66684E+00 -8.52931E-03 -2.35029E-01
 1.74798E+00  1.74798E+00  1.71133E-03 -2.54958E-01
 1.74798E+00  1.83199E+00  1.67682E-03 -2.49219E-01
 1.74798E+00  1.91912E+00  3.07413E-04 -2.27258E-01
 1.74798E+00  2.00969E+00  1.20610E-05 -2.30763E-01
 1.74798E+00  2.10401E+00  5.84811E-08 -2.45098E-01
 1.74798E+00  2.20242E+00  2.30206E-12 -2.07689E-01
 1.74798E+00  2.30528E+00 -1.44311E-13 -1.40902E-01
 1.74798E+00  2.41296E+00  0.00000E+00 -9.98625E-02
 1.74798E+00  2.52589E+00  0.00000E+00 -6.75084E-02
 1.74798E+00  2.64449E+00  0.00000E+00 -3.19825E-02
 1.74798E+00  2.76919E+00  0.00000E+00 -1.14937E-02
 1.74798E+00  2.90048E+00  0.00000E+00 -4.08523E-03
 1.74798E+00  3.03883E+00  0.00000E+00 -1.68504E-03

 1.83199E+00  0.00000E+00 -9.87571E-02 -1.01601E-01
 1.83199E+00  5.91511E-02 -9.86322E-02 -1.06625E-01
 1.83199E+00  1.18306E-01 -9.82713E-02 -9.92207E-02
 1.83199E+00  1.77474E-01 -9.76761E-02 -8.88368E-02
 1.83199E+00  2.36671E-01 -9.68427E-02 -7.86667E-02
 1.83199E+00  2.95920E-01 -9.57666E-02 -6.40506E-02
 1.83199E+00  3.55250E-01 -9.44429E-02 -4.56476E-02
 1.83199E+00  4.14696E-01 -9.28651E-02 -2.58932E-02
 1.83199E+00  4.74299E-01 -9.10253E-02 -7.35227E-03
 1.83199E+00  5.34109E-01 -8.89144E-02  8.30856E-03
 1.83199E+00  5.94181E-01 -8.65210E-02  2.22466E-02
 1.83199E+00  6.54576E-01 -8.38315E-02  3.55037E-02
 1.83199E+00  7.15365E-01 -8.08285E-02  4.65207E-02
 1.83199E+00  7.76625E-01 -7.74889E-02  5.37581E-02
 1.83199E+00  8.38439E-01 -7.37818E-02  6.04375E-02
 1.83199E+00  9.00901E-01 -6.96643E-02  7.07826E-02
 1.83199E+00  9.64112E-01 -6.50775E-02  7.23961E-02
 1.83199E+00  1.02818E+00 -5.99421E-02  3.94666E-02
 1.83199E+00  1.09323E+00 -5.41573E-02 -3.16129E-02
 1.83199E+00  1.15939E+00 -4.76101E-02 -1.07519E-01
 1.83199E+00  1.22679E+00 -4.02082E-02 -1.57022E-01
 1.83199E+00  1.29559E+00 -3.19559E-02 -1.72157E-01
 1.83199E+00  1.36596E+00 -2.30842E-02 -1.53735E-01
 1.83199E+00  1.43807E+00 -1.42016E-02 -1.30922E-01
 1.83199E+00  1.51211E+00 -6.34162E-03 -1.44185E-01
 1.83199E+00  1.58830E+00 -7.36936E-04 -1.89519E-01
 1.83199E+00  1.66684E+00  1.79404E-03 -2.29898E-01
 1.83199E+00  1.74798E+00  1.67682E-03 -2.49219E-01
 1.83199E+00  1.83199E+00  6.38561E-04 -2.53387E-01
 1.83199E+00  1.91912E+00  9.15674E-05 -2.54193E-01
 1.83199E+00  2.00969E+00  3.23348E-06 -2.68223E-01
 1.83199E+00  2.10401E+00  1.47921E-08 -2.78300E-01
 1.83199E+00  2.20242E+00  7.56893E-13 -2.41518E-01
 1.83199E+00  2.30528E+00 -5.19307E-14 -1.77444E-01
 1.83199E+00  2.41296E+00  0.00000E+00 -1.29092E-01
 1.83199E+00  2.52589E+00  0.00000E+00 -8.39248E-02
 1.83199E+00  2.64449E+00  0.00000E+00 -3.79116E-02
 1.83199E+00  2.76919E+00  0.00000E+00 -1.41876E-02
 1.83199E+00  2.90048E+00  0.00000E+00 -6.05937E-03
 1.83199E+00  3.03883E+00  0.00000E+00 -2.01971E-03

 1.91912E+00  0.00000E+00 -5.04627E-03 -5.02300E-02
 1.91912E+00  5.91511E-02 -5.03740E-03 -5.12862E-02
 1.91912E+00  1.18306E-01 -5.01249E-03 -4.81866E-02
 1.91912E+00  1.77474E-01 -4.97176E-03 -4.40684E-02
 1.91912E+00  2.36671E-01 -4.91472E-03 -3.91806E-02
 1.91912E+00  2.95920E-01 -4.84089E-03 -3.09664E-02
 1.91912E+00  3.55250E-01 -4.74975E-03 -2.09472E-02
 1.91912E+00  4.14696E-01 -4.64066E-03 -1.11094E-02
 1.91912E+00  4.74299E-01 -4.51285E-03 -7.81750E-04
 1.91912E+00  5.34109E-01 -4.36538E-03  1.07642E-02
 1.91912E+00  5.94181E-01 -4.19713E-03  2.28400E-02
 1.91912E+00  6.54576E-01 -4.00672E-03  3.44871E-02
 1.91912E+00  7.15365E-01 -3.79250E-03  4.47616E-02
 1.91912E+00  7.76625E-01 -3.55243E-03  5.27326E-02
 1.91912E+00  8.38439E-01 -3.28402E-03  5.77089E-02
 1.91912E+00  9.00901E-01 -2.98423E-03  5.87664E-02
 1.91912E+00  9.64112E-01 -2.64951E-03  5.05190E-02
 1.91912E+00  1.02818E+00 -2.27618E-03  2.40259E-02
 1.91912E+00  1.09323E+00 -1.86132E-03 -1.78459E-02
 1.91912E+00  1.15939E+00 -1.40495E-03 -5.28506E-02
 1.91912E+00  1.22679E+00 -9.13954E-04 -6.55959E-02
 1.91912E+00  1.29559E+00 -4.08070E-04 -7.24334E-02
 1.91912E+00  1.36596E+00  7.38821E-05 -9.40675E-02
 1.91912E+00  1.43807E+00  4.72658E-04 -1.27197E-01
 1.91912E+00  1.51211E+00  7.18607E-04 -1.58509E-01
 1.91912E+00  1.58830E+00  7.56104E-04 -1.83792E-01
 1.91912E+00  1.66684E+00  5.85123E-04 -2.05442E-01
 1.91912E+00  1.74798E+00  3.07413E-04 -2.27258E-01
 1.91912E+00  1.83199E+00  9.15674E-05 -2.54193E-01
 1.91912E+00  1.91912E+00  1.14484E-05 -2.84463E-01
 1.91912E+00  2.00969E+00  3.73600E-07 -3.08144E-01
 1.91912E+00  2.10401E+00  1.62470E-09 -3.07563E-01
 1.91912E+00  2.20242E+00  6.12545E-14 -2.62740E-01
 1.91912E+00  2.30528E+00 -4.54030E-14 -1.98391E-01
 1.91912E+00  2.41296E+00  0.00000E+00 -1.51519E-01
 1.91912E+00  2.52589E+00  0.00000E+00 -1.00979E-01
 1.91912E+00  2.64449E+00  0.00000E+00 -4.40677E-02
 1.91912E+00  2.76919E+00  0.00000E+00 -1.75969E-02
 1.91912E+00  2.90048E+00  0.00000E+00 -9.17604E-03
 1.91912E+00  3.03883E+00  0.00000E+00 -2.42168E-03

 2.00969E+00  0.00000E+00 -1.88895E-05 -4.77154E-02
 2.00969E+00  5.91511E-02 -1.87308E-05 -4.59183E-02
 2.00969E+00  1.18306E-01 -1.83059E-05 -4.59742E-02
 2.00969E+00  1.77474E-01 -1.76238E-05 -4.58439E-02
 2.00969E+00  2.36671E-01 -1.66700E-05 -4.38031E-02
 2.00969E+00  2.95920E-01 -1.54311E-05 -3.95871E-02
 2.00969E+00  3.55250E-01 -1.38925E-05 -3.54204E-02
 2.00969E+00  4.14696E-01 -1.20372E-05 -3.27911E-02
 2.00969E+00  4.74299E-01 -9.84460E-06 -2.84164E-02
 2.00969E+00  5.34109E-01 -7.28957E-06 -1.98710E-02
 2.00969E+00  5.94181E-01 -4.34196E-06 -1.01958E-02
 2.00969E+00  6.54576E-01 -9.65755E-07 -2.60526E-03
 2.00969E+00  7.15365E-01  2.88133E-06  3.20750E-03
 2.00969E+00  7.76625E-01  7.24773E-06  8.11229E-03
 2.00969E+00  8.38439E-01  1.21863E-05  1.08231E-02
 2.00969E+00  9.00901E-01  1.77485E-05  9.06849E-03
 2.00969E+00  9.64112E-01  2.39713E-05  2.81606E-04
 2.00969E+00  1.02818E+00  3.08489E-05 -1.82653E-02
 2.00969E+00  1.09323E+00  3.82795E-05 -4.11309E-02
 2.00969E+00  1.15939E+00  4.59765E-05 -4.96550E-02
 2.00969E+00  1.22679E+00  5.33412E-05 -3.54358E-02
 2.00969E+00  1.29559E+00  5.93364E-05 -3.04848E-02
 2.00969E+00  1.36596E+00  6.24834E-05 -6.94419E-02
 2.00969E+00  1.43807E+00  6.11706E-05 -1.31609E-01
 2.00969E+00  1.51211E+00  5.43089E-05 -1.73583E-01
 2.00969E+00  1.58830E+00  4.20668E-05 -1.90447E-01
 2.00969E+00  1.66684E+00  2.65333E-05 -2.05277E-01
 2.00969E+00  1.74798E+00  1.20610E-05 -2.30763E-01
 2.00969E+00  1.83199E+00  3.23348E-06 -2.68223E-01
 2.00969E+00  1.91912E+00  3.73600E-07 -3.08144E-01
 2.00969E+00  2.00969E+00  1.15381E-08 -3.29628E-01
 2.00969E+00  2.10401E+00  4.79370E-11 -3.19918E-01
 2.00969E+00  2.20242E+00 -9.38940E-14 -2.76662E-01
 2.00969E+00  2.30528E+00  5.56375E-13 -2.20347E-01
 2.00969E+00  2.41296E+00  0.00000E+00 -1.74861E-01
 2.00969E+00  2.52589E+00  0.00000E+00 -1.22347E-01
 2.00969E+00  2.64449E+00  0.00000E+00 -6.19667E-02
 2.00969E+00  2.76919E+00  0.00000E+00 -2.64530E-02
 2.00969E+00  2.90048E+00  0.00000E+00 -1.09003E-02
 2.00969E+00  3.03883E+00  0.00000E+00 -3.00978E-03

 2.10401E+00  0.00000E+00  3.39041E-07 -3.67766E-02
 2.10401E+00  5.91511E-02  3.40161E-07 -3.63059E-02
 2.10401E+00  1.18306E-01  3.40931E-07 -3.61768E-02
 2.10401E+00  1.77474E-01  3.42099E-07 -3.61169E-02
 2.10401E+00  2.36671E-01  3.43709E-07 -3.56502E-02
 2.10401E+00  2.95920E-01  3.45829E-07 -3.44835E-02
 2.10401E+00  3.55250E-01  3.48499E-07 -3.34817E-02
 2.10401E+00  4.14696E-01  3.51788E-07 -3.32042E-02
 2.10401E+00  4.74299E-01  3.55768E-07 -3.20954E-02
 2.10401E+00  5.34109E-01  3.60532E-07 -2.90068E-02
 2.10401E+00  5.94181E-01  3.66185E-07 -2.52947E-02
 2.10401E+00  6.54576E-01  3.72856E-07 -2.23368E-02
 2.10401E+00  7.15365E-01  3.80689E-07 -1.96696E-02
 2.10401E+00  7.76625E-01  3.89835E-07 -1.65053E-02
 2.10401E+00  8.38439E-01  4.00439E-07 -1.30450E-02
 2.10401E+00  9.00901E-01  4.12582E-07 -1.01528E-02
 2.10401E+00  9.64112E-01  4.26191E-07 -1.21672E-02
 2.10401E+00  1.02818E+00  4.40864E-07 -2.61691E-02
 2.10401E+00  1.09323E+00  4.55584E-07 -4.87233E-02
 2.10401E+00  1.15939E+00  4.68265E-07 -5.91850E-02
 2.10401E+00  1.22679E+00  4.75212E-07 -4.66102E-02
 2.10401E+00  1.29559E+00  4.70761E-07 -4.01347E-02
 2.10401E+00  1.36596E+00  4.47848E-07 -7.22907E-02
 2.10401E+00  1.43807E+00  4.00373E-07 -1.27224E-01
 2.10401E+00  1.51211E+00  3.27013E-07 -1.69166E-01
 2.10401E+00  1.58830E+00  2.34281E-07 -1.93007E-01
 2.10401E+00  1.66684E+00  1.37419E-07 -2.15793E-01
 2.10401E+00  1.74798E+00  5.84814E-08 -2.45098E-01
 2.10401E+00  1.83199E+00  1.47917E-08 -2.78300E-01
 2.10401E+00  1.91912E+00  1.62469E-09 -3.07563E-01
 2.10401E+00  2.00969E+00  4.78443E-11 -3.19918E-01
 2.10401E+00  2.10401E+00  1.96690E-12 -3.09489E-01
 2.10401E+00  2.20242E+00  6.54665E-13 -2.78033E-01
 2.10401E+00  2.30528E+00 -8.92463E-13 -2.35034E-01
 2.10401E+00  2.41296E+00  0.00000E+00 -1.90901E-01
 2.10401E+00  2.52589E+00  0.00000E+00 -1.40521E-01
 2.10401E+00  2.64449E+00  0.00000E+00 -8.49415E-02
 2.10401E+00  2.76919E+00  0.00000E+00 -3.89351E-02
 2.10401E+00  2.90048E+00  0.00000E+00 -1.22924E-02
 2.10401E+00  3.03883E+00  0.00000E+00 -3.50600E-03

 2.20242E+00  0.00000E+00 -7.44685E-10 -2.54521E-02
 2.20242E+00  5.91511E-02 -1.01986E-10 -2.57794E-02
 2.20242E+00  1.18306E-01 -1.04524E-10 -2.54120E-02
 2.20242E+00  1.77474E-01 -1.05693E-10 -2.51461E-02
 2.20242E+00  2.36671E-01 -1.04947E-10 -2.51993E-02
 2.20242E+00  2.95920E-01 -1.03489E-10 -2.51593E-02
 2.20242E+00  3.55250E-01 -1.03124E-10 -2.51224E-02
 2.20242E+00  4.14696E-01 -9.98319E-11 -2.52524E-02
 2.20242E+00  4.74299E-01 -9.65407E-11 -2.54042E-02
 2.20242E+00  5.34109E-01 -9.55775E-11 -2.54118E-02
 2.20242E+00  5.94181E-01 -9.36128E-11 -2.52309E-02
 2.20242E+00  6.54576E-01 -9.02163E-11 -2.48374E-02
 2.20242E+00  7.15365E-01 -8.66004E-11 -2.42020E-02
 2.20242E+00  7.76625E-01 -8.32905E-11 -2.32395E-02
 2.20242E+00  8.38439E-01 -7.91406E-11 -2.15122E-02
 2.20242E+00  9.00901E-01 -7.43581E-11 -1.86548E-02
 2.20242E+00  9.64112E-01 -6.92399E-11 -1.78079E-02
 2.20242E+00  1.02818E+00 -6.33845E-11 -2.49225E-02
 2.20242E+00  1.09323E+00 -5.71035E-11 -3.94700E-02
 2.20242E+00  1.15939E+00 -5.02375E-11 -5.02316E-02
 2.20242E+00  1.22679E+00 -4.22441E-11 -5.06177E-02
 2.20242E+00  1.29559E+00 -3.27044E-11 -5.40959E-02
 2.20242E+00  1.36596E+00 -2.28294E-11 -7.57358E-02
 2.20242E+00  1.43807E+00 -1.32977E-11 -1.06365E-01
 2.20242E+00  1.51211E+00 -5.14075E-12 -1.27290E-01
 2.20242E+00  1.58830E+00  1.65271E-13 -1.41694E-01
 2.20242E+00  1.66684E+00  2.53754E-12 -1.68346E-01
 2.20242E+00  1.74798E+00  1.96624E-12 -2.07689E-01
 2.20242E+00  1.83199E+00  2.77731E-13 -2.41518E-01
 2.20242E+00  1.91912E+00  6.95185E-14 -2.62740E-01
 2.20242E+00  2.00969E+00 -3.35470E-13 -2.76662E-01
 2.20242E+00  2.10401E+00  6.11195E-13 -2.78033E-01
 2.20242E+00  2.20242E+00  9.02142E-13 -2.53931E-01
 2.20242E+00  2.30528E+00  1.58532E-12 -2.15497E-01
 2.20242E+00  2.41296E+00  0.00000E+00 -1.81218E-01
 2.20242E+00  2.52589E+00  0.00000E+00 -1.41113E-01
 2.20242E+00  2.64449E+00  0.00000E+00 -9.15493E-02
 2.20242E+00  2.76919E+00  0.00000E+00 -4.74138E-02
 2.20242E+00  2.90048E+00  0.00000E+00 -1.74177E-02
 2.20242E+00  3.03883E+00  0.00000E+00 -3.56871E-03

 2.30528E+00  0.00000E+00 -1.91170E-09 -1.73249E-02
 2.30528E+00  5.91511E-02 -1.75757E-11 -1.72891E-02
 2.30528E+00  1.18306E-01  3.89229E-12 -1.72321E-02
 2.30528E+00  1.77474E-01 -2.00532E-12 -1.72317E-02
 2.30528E+00  2.36671E-01 -1.62477E-13 -1.72148E-02
 2.30528E+00  2.95920E-01  1.71553E-12 -1.70377E-02
 2.30528E+00  3.55250E-01  8.10741E-13 -1.68867E-02
 2.30528E+00  4.14696E-01  2.33573E-12 -1.69778E-02
 2.30528E+00  4.74299E-01  4.42371E-13 -1.72889E-02
 2.30528E+00  5.34109E-01 -4.59848E-13 -1.77199E-02
 2.30528E+00  5.94181E-01  4.65767E-13 -1.80763E-02
 2.30528E+00  6.54576E-01  1.18792E-12 -1.82551E-02
 2.30528E+00  7.15365E-01  9.00886E-13 -1.85945E-02
 2.30528E+00  7.76625E-01  1.36757E-12 -1.94547E-02
 2.30528E+00  8.38439E-01  9.53428E-13 -2.05442E-02
 2.30528E+00  9.00901E-01  9.98038E-13 -2.13238E-02
 2.30528E+00  9.64112E-01  1.17129E-12 -2.18151E-02
 2.30528E+00  1.02818E+00  5.57808E-13 -2.25055E-02
 2.30528E+00  1.09323E+00  1.07184E-12 -2.44085E-02
 2.30528E+00  1.15939E+00  1.31912E-12 -2.93512E-02
 2.30528E+00  1.22679E+00  9.68552E-13 -3.86513E-02
 2.30528E+00  1.29559E+00  2.77301E-13 -5.13894E-02
 2.30528E+00  1.36596E+00  7.59025E-13 -6.55087E-02
 2.30528E+00  1.43807E+00  2.44271E-13 -7.51678E-02
 2.30528E+00  1.51211E+00  3.24757E-13 -7.38892E-02
 2.30528E+00  1.58830E+00  4.06729E-13 -7.29667E-02
 2.30528E+00  1.66684E+00  3.15234E-13 -9.62331E-02
 2.30528E+00  1.74798E+00  4.06075E-13 -1.40902E-01
 2.30528E+00  1.83199E+00  8.04675E-14 -1.77444E-01
 2.30528E+00  1.91912E+00 -1.40634E-13 -1.98391E-01
 2.30528E+00  2.00969E+00  5.94151E-13 -2.20347E-01
 2.30528E+00  2.10401E+00 -6.51394E-13 -2.35034E-01
 2.30528E+00  2.20242E+00  1.64504E-12 -2.15497E-01
 2.30528E+00  2.30528E+00  3.24566E-13 -1.84006E-01
 2.30528E+00  2.41296E+00  0.00000E+00 -1.73580E-01
 2.30528E+00  2.52589E+00  0.00000E+00 -1.43670E-01
 2.30528E+00  2.64449E+00  0.00000E+00 -8.47306E-02
 2.30528E+00  2.76919E+00  0.00000E+00 -4.89357E-02
 2.30528E+00  2.90048E+00  0.00000E+00 -2.62119E-02
 2.30528E+00  3.03883E+00  0.00000E+00 -5.56438E-03

 2.41296E+00  0.00000E+00  0.00000E+00 -1.11730E-02
 2.41296E+00  5.91511E-02  0.00000E+00 -1.10283E-02
 2.41296E+00  1.18306E-01  0.00000E+00 -1.10743E-02
 2.41296E+00  1.77474E-01  0.00000E+00 -1.11008E-02
 2.41296E+00  2.36671E-01  0.00000E+00 -1.09851E-02
 2.41296E+00  2.95920E-01  0.00000E+00 -1.07767E-02
 2.41296E+00  3.55250E-01  0.00000E+00 -1.06752E-02
 2.41296E+00  4.14696E-01  0.00000E+00 -1.08351E-02
 2.41296E+00  4.74299E-01  0.00000E+00 -1.11235E-02
 2.41296E+00  5.34109E-01  0.00000E+00 -1.13940E-02
 2.41296E+00  5.94181E-01  0.00000E+00 -1.16308E-02
 2.41296E+00  6.54576E-01  0.00000E+00 -1.18709E-02
 2.41296E+00  7.15365E-01  0.00000E+00 -1.22625E-02
 2.41296E+00  7.76625E-01  0.00000E+00 -1.29653E-02
 2.41296E+00  8.38439E-01  0.00000E+00 -1.40007E-02
 2.41296E+00  9.00901E-01  0.00000E+00 -1.53080E-02
 2.41296E+00  9.64112E-01  0.00000E+00 -1.64632E-02
 2.41296E+00  1.02818E+00  0.00000E+00 -1.67571E-02
 2.41296E+00  1.09323E+00  0.00000E+00 -1.66002E-02
 2.41296E+00  1.15939E+00  0.00000E+00 -1.82338E-02
 2.41296E+00  1.22679E+00  0.00000E+00 -2.33809E-02
 2.41296E+00  1.29559E+00  0.00000E+00 -3.11473E-02
 2.41296E+00  1.36596E+00  0.00000E+00 -3.98102E-02
 2.41296E+00  1.43807E+00  0.00000E+00 -4.63480E-02
 2.41296E+00  1.51211E+00  0.00000E+00 -4.77379E-02
 2.41296E+00  1.58830E+00  0.00000E+00 -5.06006E-02
 2.41296E+00  1.66684E+00  0.00000E+00 -6.83787E-02
 2.41296E+00  1.74798E+00  0.00000E+00 -9.98625E-02
 2.41296E+00  1.83199E+00  0.00000E+00 -1.29092E-01
 2.41296E+00  1.91912E+00  0.00000E+00 -1.51519E-01
 2.41296E+00  2.00969E+00  0.00000E+00 -1.74861E-01
 2.41296E+00  2.10401E+00  0.00000E+00 -1.90901E-01
 2.41296E+00  2.20242E+00  0.00000E+00 -1.81218E-01
 2.41296E+00  2.30528E+00  0.00000E+00 -1.73580E-01
 2.41296E+00  2.41296E+00  0.00000E+00 -1.95530E-01
 2.41296E+00  2.52589E+00  0.00000E+00 -1.66895E-01
 2.41296E+00  2.64449E+00  0.00000E+00 -7.92736E-02
 2.41296E+00  2.76919E+00  0.00000E+00 -4.50250E-02
 2.41296E+00  2.90048E+00  0.00000E+00 -3.42784E-02
 2.41296E+00  3.03883E+00  0.00000E+00 -1.12973E-02

 2.52589E+00  0.00000E+00  0.00000E+00 -6.69052E-03
 2.52589E+00  5.91511E-02  0.00000E+00 -6.59571E-03
 2.52589E+00  1.18306E-01  0.00000E+00 -6.66326E-03
 2.52589E+00  1.77474E-01  0.00000E+00 -6.66539E-03
 2.52589E+00  2.36671E-01  0.00000E+00 -6.54544E-03
 2.52589E+00  2.95920E-01  0.00000E+00 -6.44457E-03
 2.52589E+00  3.55250E-01  0.00000E+00 -6.45845E-03
 2.52589E+00  4.14696E-01  0.00000E+00 -6.62049E-03
 2.52589E+00  4.74299E-01  0.00000E+00 -6.81701E-03
 2.52589E+00  5.34109E-01  0.00000E+00 -6.95691E-03
 2.52589E+00  5.94181E-01  0.00000E+00 -7.10582E-03
 2.52589E+00  6.54576E-01  0.00000E+00 -7.32272E-03
 2.52589E+00  7.15365E-01  0.00000E+00 -7.52066E-03
 2.52589E+00  7.76625E-01  0.00000E+00 -7.61016E-03
 2.52589E+00  8.38439E-01  0.00000E+00 -7.74361E-03
 2.52589E+00  9.00901E-01  0.00000E+00 -8.17357E-03
 2.52589E+00  9.64112E-01  0.00000E+00 -9.03708E-03
 2.52589E+00  1.02818E+00  0.00000E+00 -1.03745E-02
 2.52589E+00  1.09323E+00  0.00000E+00 -1.18625E-02
 2.52589E+00  1.15939E+00  0.00000E+00 -1.25958E-02
 2.52589E+00  1.22679E+00  0.00000E+00 -1.23219E-02
 2.52589E+00  1.29559E+00  0.00000E+00 -1.32339E-02
 2.52589E+00  1.36596E+00  0.00000E+00 -1.76923E-02
 2.52589E+00  1.43807E+00  0.00000E+00 -2.46167E-02
 2.52589E+00  1.51211E+00  0.00000E+00 -3.16077E-02
 2.52589E+00  1.58830E+00  0.00000E+00 -3.95274E-02
 2.52589E+00  1.66684E+00  0.00000E+00 -5.15491E-02
 2.52589E+00  1.74798E+00  0.00000E+00 -6.75084E-02
 2.52589E+00  1.83199E+00  0.00000E+00 -8.39248E-02
 2.52589E+00  1.91912E+00  0.00000E+00 -1.00979E-01
 2.52589E+00  2.00969E+00  0.00000E+00 -1.22347E-01
 2.52589E+00  2.10401E+00  0.00000E+00 -1.40521E-01
 2.52589E+00  2.20242E+00  0.00000E+00 -1.41113E-01
 2.52589E+00  2.30528E+00  0.00000E+00 -1.43670E-01
 2.52589E+00  2.41296E+00  0.00000E+00 -1.66895E-01
 2.52589E+00  2.52589E+00  0.00000E+00 -1.48120E-01
 2.52589E+00  2.64449E+00  0.00000E+00 -7.89125E-02
 2.52589E+00  2.76919E+00  0.00000E+00 -4.39685E-02
 2.52589E+00  2.90048E+00  0.00000E+00 -3.07741E-02
 2.52589E+00  3.03883E+00  0.00000E+00 -1.41260E-02

 2.64449E+00  0.00000E+00  0.00000E+00 -3.63468E-03
 2.64449E+00  5.91511E-02  0.00000E+00 -3.54526E-03
 2.64449E+00  1.18306E-01  0.00000E+00 -3.67448E-03
 2.64449E+00  1.77474E-01  0.00000E+00 -3.75077E-03
 2.64449E+00  2.36671E-01  0.00000E+00 -3.70428E-03
 2.64449E+00  2.95920E-01  0.00000E+00 -3.68639E-03
 2.64449E+00  3.55250E-01  0.00000E+00 -3.70693E-03
 2.64449E+00  4.14696E-01  0.00000E+00 -3.74283E-03
 2.64449E+00  4.74299E-01  0.00000E+00 -3.81305E-03
 2.64449E+00  5.34109E-01  0.00000E+00 -3.93591E-03
 2.64449E+00  5.94181E-01  0.00000E+00 -4.10249E-03
 2.64449E+00  6.54576E-01  0.00000E+00 -4.29201E-03
 2.64449E+00  7.15365E-01  0.00000E+00 -4.45735E-03
 2.64449E+00  7.76625E-01  0.00000E+00 -4.55798E-03
 2.64449E+00  8.38439E-01  0.00000E+00 -4.64973E-03
 2.64449E+00  9.00901E-01  0.00000E+00 -4.83002E-03
 2.64449E+00  9.64112E-01  0.00000E+00 -5.17846E-03
 2.64449E+00  1.02818E+00  0.00000E+00 -5.75961E-03
 2.64449E+00  1.09323E+00  0.00000E+00 -6.49021E-03
 2.64449E+00  1.15939E+00  0.00000E+00 -7.04793E-03
 2.64449E+00  1.22679E+00  0.00000E+00 -7.29611E-03
 2.64449E+00  1.29559E+00  0.00000E+00 -7.82598E-03
 2.64449E+00  1.36596E+00  0.00000E+00 -9.27896E-03
 2.64449E+00  1.43807E+00  0.00000E+00 -1.13094E-02
 2.64449E+00  1.51211E+00  0.00000E+00 -1.32700E-02
 2.64449E+00  1.58830E+00  0.00000E+00 -1.63758E-02
 2.64449E+00  1.66684E+00  0.00000E+00 -2.30936E-02
 2.64449E+00  1.74798E+00  0.00000E+00 -3.19825E-02
 2.64449E+00  1.83199E+00  0.00000E+00 -3.79116E-02
 2.64449E+00  1.91912E+00  0.00000E+00 -4.40677E-02
 2.64449E+00  2.00969E+00  0.00000E+00 -6.19667E-02
 2.64449E+00  2.10401E+00  0.00000E+00 -8.49415E-02
 2.64449E+00  2.20242E+00  0.00000E+00 -9.15493E-02
 2.64449E+00  2.30528E+00  0.00000E+00 -8.47306E-02
 2.64449E+00  2.41296E+00  0.00000E+00 -7.92736E-02
 2.64449E+00  2.52589E+00  0.00000E+00 -7.89125E-02
 2.64449E+00  2.64449E+00  0.00000E+00 -7.43905E-02
 2.64449E+00  2.76919E+00  0.00000E+00 -4.82686E-02
 2.64449E+00  2.90048E+00  0.00000E+00 -2.34558E-02
 2.64449E+00  3.03883E+00  0.00000E+00 -1.38777E-02

 2.76919E+00  0.00000E+00  0.00000E+00 -1.60099E-03
 2.76919E+00  5.91511E-02  0.00000E+00 -1.60301E-03
 2.76919E+00  1.18306E-01  0.00000E+00 -1.67885E-03
 2.76919E+00  1.77474E-01  0.00000E+00 -1.74289E-03
 2.76919E+00  2.36671E-01  0.00000E+00 -1.77487E-03
 2.76919E+00  2.95920E-01  0.00000E+00 -1.82497E-03
 2.76919E+00  3.55250E-01  0.00000E+00 -1.89081E-03
 2.76919E+00  4.14696E-01  0.00000E+00 -1.95652E-03
 2.76919E+00  4.74299E-01  0.00000E+00 -2.01753E-03
 2.76919E+00  5.34109E-01  0.00000E+00 -2.07662E-03
 2.76919E+00  5.94181E-01  0.00000E+00 -2.15201E-03
 2.76919E+00  6.54576E-01  0.00000E+00 -2.25732E-03
 2.76919E+00  7.15365E-01  0.00000E+00 -2.37545E-03
 2.76919E+00  7.76625E-01  0.00000E+00 -2.48461E-03
 2.76919E+00  8.38439E-01  0.00000E+00 -2.58562E-03
 2.76919E+00  9.00901E-01  0.00000E+00 -2.68899E-03
 2.76919E+00  9.64112E-01  0.00000E+00 -2.80659E-03
 2.76919E+00  1.02818E+00  0.00000E+00 -2.95207E-03
 2.76919E+00  1.09323E+00  0.00000E+00 -3.15906E-03
 2.76919E+00  1.15939E+00  0.00000E+00 -3.49277E-03
 2.76919E+00  1.22679E+00  0.00000E+00 -3.97801E-03
 2.76919E+00  1.29559E+00  0.00000E+00 -4.48707E-03
 2.76919E+00  1.36596E+00  0.00000E+00 -4.86731E-03
 2.76919E+00  1.43807E+00  0.00000E+00 -5.08178E-03
 2.76919E+00  1.51211E+00  0.00000E+00 -5.19168E-03
 2.76919E+00  1.58830E+00  0.00000E+00 -5.84727E-03
 2.76919E+00  1.66684E+00  0.00000E+00 -8.09690E-03
 2.76919E+00  1.74798E+00  0.00000E+00 -1.14937E-02
 2.76919E+00  1.83199E+00  0.00000E+00 -1.41876E-02
 2.76919E+00  1.91912E+00  0.00000E+00 -1.75969E-02
 2.76919E+00  2.00969E+00  0.00000E+00 -2.64530E-02
 2.76919E+00  2.10401E+00  0.00000E+00 -3.89351E-02
 2.76919E+00  2.20242E+00  0.00000E+00 -4.74138E-02
 2.76919E+00  2.30528E+00  0.00000E+00 -4.89357E-02
 2.76919E+00  2.41296E+00  0.00000E+00 -4.50250E-02
 2.76919E+00  2.52589E+00  0.00000E+00 -4.39685E-02
 2.76919E+00  2.64449E+00  0.00000E+00 -4.82686E-02
 2.76919E+00  2.76919E+00  0.00000E+00 -4.94370E-02
 2.76919E+00  2.90048E+00  0.00000E+00 -3.99104E-02
 2.76919E+00  3.03883E+00  0.00000E+00 -2.08812E-02

 2.90048E+00  0.00000E+00  0.00000E+00 -5.02954E-04
 2.90048E+00  5.91511E-02  0.00000E+00 -5.55831E-04
 2.90048E+00  1.18306E-01  0.00000E+00 -5.75034E-04
 2.90048E+00  1.77474E-01  0.00000E+00 -6.01513E-04
 2.90048E+00  2.36671E-01  0.00000E+00 -6.54311E-04
 2.90048E+00  2.95920E-01  0.00000E+00 -7.23567E-04
 2.90048E+00  3.55250E-01  0.00000E+00 -8.09932E-04
 2.90048E+00  4.14696E-01  0.00000E+00 -9.06462E-04
 2.90048E+00  4.74299E-01  0.00000E+00 -9.71019E-04
 2.90048E+00  5.34109E-01  0.00000E+00 -9.78879E-04
 2.90048E+00  5.94181E-01  0.00000E+00 -9.79376E-04
 2.90048E+00  6.54576E-01  0.00000E+00 -1.01986E-03
 2.90048E+00  7.15365E-01  0.00000E+00 -1.08237E-03
 2.90048E+00  7.76625E-01  0.00000E+00 -1.13701E-03
 2.90048E+00  8.38439E-01  0.00000E+00 -1.18599E-03
 2.90048E+00  9.00901E-01  0.00000E+00 -1.24499E-03
 2.90048E+00  9.64112E-01  0.00000E+00 -1.32553E-03
 2.90048E+00  1.02818E+00  0.00000E+00 -1.43573E-03
 2.90048E+00  1.09323E+00  0.00000E+00 -1.56490E-03
 2.90048E+00  1.15939E+00  0.00000E+00 -1.67200E-03
 2.90048E+00  1.22679E+00  0.00000E+00 -1.73954E-03
 2.90048E+00  1.29559E+00  0.00000E+00 -1.84223E-03
 2.90048E+00  1.36596E+00  0.00000E+00 -2.07331E-03
 2.90048E+00  1.43807E+00  0.00000E+00 -2.47852E-03
 2.90048E+00  1.51211E+00  0.00000E+00 -3.06679E-03
 2.90048E+00  1.58830E+00  0.00000E+00 -3.61407E-03
 2.90048E+00  1.66684E+00  0.00000E+00 -3.76035E-03
 2.90048E+00  1.74798E+00  0.00000E+00 -4.08523E-03
 2.90048E+00  1.83199E+00  0.00000E+00 -6.05937E-03
 2.90048E+00  1.91912E+00  0.00000E+00 -9.17604E-03
 2.90048E+00  2.00969E+00  0.00000E+00 -1.09003E-02
 2.90048E+00  2.10401E+00  0.00000E+00 -1.22924E-02
 2.90048E+00  2.20242E+00  0.00000E+00 -1.74177E-02
 2.90048E+00  2.30528E+00  0.00000E+00 -2.62119E-02
 2.90048E+00  2.41296E+00  0.00000E+00 -3.42784E-02
 2.90048E+00  2.52589E+00  0.00000E+00 -3.07741E-02
 2.90048E+00  2.64449E+00  0.00000E+00 -2.34558E-02
 2.90048E+00  2.76919E+00  0.00000E+00 -3.99104E-02
 2.90048E+00  2.90048E+00  0.00000E+00 -5.04177E-02
 2.90048E+00  3.03883E+00  0.00000E+00 -3.27273E-02

 3.03883E+00  0.00000E+00  0.00000E+00 -1.28580E-04
 3.03883E+00  5.91511E-02  0.00000E+00 -1.36082E-04
 3.03883E+00  1.18306E-01  0.00000E+00 -1.63987E-04
 3.03883E+00  1.77474E-01  0.00000E+00 -1.90079E-04
 3.03883E+00  2.36671E-01  0.00000E+00 -2.12816E-04
 3.03883E+00  2.95920E-01  0.00000E+00 -2.49456E-04
 3.03883E+00  3.55250E-01  0.00000E+00 -2.90314E-04
 3.03883E+00  4.14696E-01  0.00000E+00 -3.21329E-04
 3.03883E+00  4.74299E-01  0.00000E+00 -3.41898E-04
 3.03883E+00  5.34109E-01  0.00000E+00 -3.56111E-04
 3.03883E+00  5.94181E-01  0.00000E+00 -3.74245E-04
 3.03883E+00  6.54576E-01  0.00000E+00 -4.04412E-04
 3.03883E+00  7.15365E-01  0.00000E+00 -4.40993E-04
 3.03883E+00  7.76625E-01  0.00000E+00 -4.76323E-04
 3.03883E+00  8.38439E-01  0.00000E+00 -5.12823E-04
 3.03883E+00  9.00901E-01  0.00000E+00 -5.56567E-04
 3.03883E+00  9.64112E-01  0.00000E+00 -6.02972E-04
 3.03883E+00  1.02818E+00  0.00000E+00 -6.38904E-04
 3.03883E+00  1.09323E+00  0.00000E+00 -6.62934E-04
 3.03883E+00  1.15939E+00  0.00000E+00 -6.93139E-04
 3.03883E+00  1.22679E+00  0.00000E+00 -7.44671E-04
 3.03883E+00  1.29559E+00  0.00000E+00 -8.14366E-04
 3.03883E+00  1.36596E+00  0.00000E+00 -8.94891E-04
 3.03883E+00  1.43807E+00  0.00000E+00 -9.78610E-04
 3.03883E+00  1.51211E+00  0.00000E+00 -1.06046E-03
 3.03883E+00  1.58830E+00  0.00000E+00 -1.17455E-03
 3.03883E+00  1.66684E+00  0.00000E+00 -1.38294E-03
 3.03883E+00  1.74798E+00  0.00000E+00 -1.68504E-03
 3.03883E+00  1.83199E+00  0.00000E+00 -2.01971E-03
 3.03883E+00  1.91912E+00  0.00000E+00 -2.42168E-03
 3.03883E+00  2.00969E+00  0.00000E+00 -3.00978E-03
 3.03883E+00  2.10401E+00  0.00000E+00 -3.50600E-03
 3.03883E+00  2.20242E+00  0.00000E+00 -3.56871E-03
 3.03883E+00  2.30528E+00  0.00000E+00 -5.56438E-03
 3.03883E+00  2.41296E+00  0.00000E+00 -1.12973E-02
 3.03883E+00  2.52589E+00  0.00000E+00 -1.41260E-02
 3.03883E+00  2.64449E+00  0.00000E+00 -1.38777E-02
 3.03883E+00  2.76919E+00  0.00000E+00 -2.08812E-02
 3.03883E+00  2.90048E+00  0.00000E+00 -3.27273E-02
 3.03883E+00  3.03883E+00  0.00000E+00 -3.44753E-02



==> anc/V_Lambda2.5kF_kF0.68 <==
 0.00000E+00  0.00000E+00 -8.05073E+01 -8.51228E+01
 0.00000E+00  6.28480E-02 -8.01511E+01 -8.47659E+01
 0.00000E+00  1.25700E-01 -7.91073E+01 -8.40022E+01
 0.00000E+00  1.88566E-01 -7.74445E+01 -8.25444E+01
 0.00000E+00  2.51463E-01 -7.52623E+01 -8.04194E+01
 0.00000E+00  3.14416E-01 -7.26730E+01 -7.79247E+01
 0.00000E+00  3.77453E-01 -6.97858E+01 -7.49321E+01
 0.00000E+00  4.40614E-01 -6.66952E+01 -7.13084E+01
 0.00000E+00  5.03943E-01 -6.34757E+01 -6.73565E+01
 0.00000E+00  5.67491E-01 -6.01822E+01 -6.33408E+01
 0.00000E+00  6.31317E-01 -5.68533E+01 -5.91787E+01
 0.00000E+00  6.95487E-01 -5.35147E+01 -5.47812E+01
 0.00000E+00  7.60076E-01 -5.01827E+01 -5.03276E+01
 0.00000E+00  8.25164E-01 -4.68654E+01 -4.60346E+01
 0.00000E+00  8.90842E-01 -4.35637E+01 -4.19234E+01
 0.00000E+00  9.57208E-01 -4.02708E+01 -3.79306E+01
 0.00000E+00  1.02437E+00 -3.69705E+01 -3.40208E+01
 0.00000E+00  1.09244E+00 -3.36354E+01 -3.01776E+01
 0.00000E+00  1.16156E+00 -3.02246E+01 -2.64211E+01
 0.00000E+00  1.23185E+00 -2.66842E+01 -2.28366E+01
 0.00000E+00  1.30346E+00 -2.29558E+01 -1.94553E+01
 0.00000E+00  1.37657E+00 -1.90027E+01 -1.61193E+01
 0.00000E+00  1.45133E+00 -1.48581E+01 -1.26938E+01
 0.00000E+00  1.52795E+00 -1.06847E+01 -9.21821E+00
 0.00000E+00  1.60662E+00 -6.79922E+00 -5.90168E+00
 0.00000E+00  1.68756E+00 -3.60795E+00 -3.11935E+00
 0.00000E+00  1.77102E+00 -1.44423E+00 -1.22930E+00
 0.00000E+00  1.85723E+00 -3.62353E-01 -3.10932E-01
 0.00000E+00  1.94649E+00 -3.74035E-02 -6.50588E-02
 0.00000E+00  2.03907E+00  8.65575E-04 -4.91625E-02
 0.00000E+00  2.13530E+00  1.35179E-04 -4.53448E-02
 0.00000E+00  2.23551E+00  8.86190E-07 -3.33164E-02
 0.00000E+00  2.34007E+00  8.08047E-10 -2.27468E-02
 0.00000E+00  2.44935E+00  2.91705E-09 -1.55862E-02
 0.00000E+00  2.56377E+00  0.00000E+00 -1.00337E-02
 0.00000E+00  2.68376E+00  0.00000E+00 -5.89602E-03
 0.00000E+00  2.80977E+00  0.00000E+00 -3.14392E-03
 0.00000E+00  2.94227E+00  0.00000E+00 -1.44353E-03
 0.00000E+00  3.08176E+00  0.00000E+00 -5.09859E-04
 0.00000E+00  3.22876E+00  0.00000E+00 -1.04051E-04

 6.28480E-02  0.00000E+00 -8.01511E+01 -8.47659E+01
 6.28480E-02  6.28480E-02 -7.98019E+01 -8.44477E+01
 6.28480E-02  1.25700E-01 -7.87776E+01 -8.36283E+01
 6.28480E-02  1.88566E-01 -7.71438E+01 -8.22063E+01
 6.28480E-02  2.51463E-01 -7.49958E+01 -8.01673E+01
 6.28480E-02  3.14416E-01 -7.24417E+01 -7.76064E+01
 6.28480E-02  3.77453E-01 -6.95875E+01 -7.45616E+01
 6.28480E-02  4.40614E-01 -6.65259E+01 -7.10649E+01
 6.28480E-02  5.03943E-01 -6.33308E+01 -6.72111E+01
 6.28480E-02  5.67491E-01 -6.00576E+01 -6.31092E+01
 6.28480E-02  6.31317E-01 -5.67454E+01 -5.89056E+01
 6.28480E-02  6.95487E-01 -5.34206E+01 -5.47107E+01
 6.28480E-02  7.60076E-01 -5.01001E+01 -5.04878E+01
 6.28480E-02  8.25164E-01 -4.67925E+01 -4.61821E+01
 6.28480E-02  8.90842E-01 -4.34991E+01 -4.19002E+01
 6.28480E-02  9.57208E-01 -4.02135E+01 -3.78064E+01
 6.28480E-02  1.02437E+00 -3.69198E+01 -3.39150E+01
 6.28480E-02  1.09244E+00 -3.35908E+01 -3.01165E+01
 6.28480E-02  1.16156E+00 -3.01857E+01 -2.63760E+01
 6.28480E-02  1.23185E+00 -2.66507E+01 -2.27920E+01
 6.28480E-02  1.30346E+00 -2.29276E+01 -1.94121E+01
 6.28480E-02  1.37657E+00 -1.89798E+01 -1.60818E+01
 6.28480E-02  1.45133E+00 -1.48404E+01 -1.26665E+01
 6.28480E-02  1.52795E+00 -1.06721E+01 -9.20080E+00
 6.28480E-02  1.60662E+00 -6.79121E+00 -5.88686E+00
 6.28480E-02  1.68756E+00 -3.60359E+00 -3.10278E+00
 6.28480E-02  1.77102E+00 -1.44237E+00 -1.21669E+00
 6.28480E-02  1.85723E+00 -3.61806E-01 -3.07815E-01
 6.28480E-02  1.94649E+00 -3.73157E-02 -6.66413E-02
 6.28480E-02  2.03907E+00  8.70850E-04 -4.88010E-02
 6.28480E-02  2.13530E+00  1.35245E-04 -4.37251E-02
 6.28480E-02  2.23551E+00  8.84792E-07 -3.29022E-02
 6.28480E-02  2.34007E+00 -2.65484E-11 -2.27983E-02
 6.28480E-02  2.44935E+00  1.03212E-11 -1.52767E-02
 6.28480E-02  2.56377E+00  0.00000E+00 -9.87566E-03
 6.28480E-02  2.68376E+00  0.00000E+00 -6.02015E-03
 6.28480E-02  2.80977E+00  0.00000E+00 -3.26627E-03
 6.28480E-02  2.94227E+00  0.00000E+00 -1.44363E-03
 6.28480E-02  3.08176E+00  0.00000E+00 -4.69174E-04
 6.28480E-02  3.22876E+00  0.00000E+00 -1.19577E-04

 1.25700E-01  0.00000E+00 -7.91073E+01 -8.40022E+01
 1.25700E-01  6.28480E-02 -7.87776E+01 -8.36283E+01
 1.25700E-01  1.25700E-01 -7.78087E+01 -8.27899E+01
 1.25700E-01  1.88566E-01 -7.62574E+01 -8.13815E+01
 1.25700E-01  2.51463E-01 -7.42072E+01 -7.93652E+01
 1.25700E-01  3.14416E-01 -7.17545E+01 -7.68115E+01
 1.25700E-01  3.77453E-01 -6.89963E+01 -7.37973E+01
 1.25700E-01  4.40614E-01 -6.60197E+01 -7.03901E+01
 1.25700E-01  5.03943E-01 -6.28971E+01 -6.66403E+01
 1.25700E-01  5.67491E-01 -5.96841E+01 -6.26114E+01
 1.25700E-01  6.31317E-01 -5.64217E+01 -5.84428E+01
 1.25700E-01  6.95487E-01 -5.31383E+01 -5.42560E+01
 1.25700E-01  7.60076E-01 -4.98522E+01 -5.00687E+01
 1.25700E-01  8.25164E-01 -4.65738E+01 -4.58755E+01
 1.25700E-01  8.90842E-01 -4.33054E+01 -4.17211E+01
 1.25700E-01  9.57208E-01 -4.00418E+01 -3.76668E+01
 1.25700E-01  1.02437E+00 -3.67679E+01 -3.37463E+01
 1.25700E-01  1.09244E+00 -3.34572E+01 -2.99681E+01
 1.25700E-01  1.16156E+00 -3.00692E+01 -2.63344E+01
 1.25700E-01  1.23185E+00 -2.65505E+01 -2.28454E+01
 1.25700E-01  1.30346E+00 -2.28434E+01 -1.94699E+01
 1.25700E-01  1.37657E+00 -1.89115E+01 -1.60956E+01
 1.25700E-01  1.45133E+00 -1.47879E+01 -1.26507E+01
 1.25700E-01  1.52795E+00 -1.06347E+01 -9.17814E+00
 1.25700E-01  1.60662E+00 -6.76743E+00 -5.86595E+00
 1.25700E-01  1.68756E+00 -3.59071E+00 -3.08576E+00
 1.25700E-01  1.77102E+00 -1.43691E+00 -1.20491E+00
 1.25700E-01  1.85723E+00 -3.60233E-01 -3.01248E-01
 1.25700E-01  1.94649E+00 -3.70708E-02 -6.33582E-02
 1.25700E-01  2.03907E+00  8.84488E-04 -4.69084E-02
 1.25700E-01  2.13530E+00  1.35374E-04 -4.24398E-02
 1.25700E-01  2.23551E+00  8.84485E-07 -3.20264E-02
 1.25700E-01  2.34007E+00 -3.71726E-11 -2.25383E-02
 1.25700E-01  2.44935E+00 -1.90559E-12 -1.54712E-02
 1.25700E-01  2.56377E+00  0.00000E+00 -9.84792E-03
 1.25700E-01  2.68376E+00  0.00000E+00 -5.76429E-03
 1.25700E-01  2.80977E+00  0.00000E+00 -3.16478E-03
 1.25700E-01  2.94227E+00  0.00000E+00 -1.46746E-03
 1.25700E-01  3.08176E+00  0.00000E+00 -5.06341E-04
 1.25700E-01  3.22876E+00  0.00000E+00 -1.30542E-04

 1.88566E-01  0.00000E+00 -7.74445E+01 -8.25444E+01
 1.88566E-01  6.28480E-02 -7.71438E+01 -8.22063E+01
 1.88566E-01  1.25700E-01 -7.62574E+01 -8.13815E+01
 1.88566E-01  1.88566E-01 -7.48299E+01 -7.99647E+01
 1.88566E-01  2.51463E-01 -7.29279E+01 -7.79708E+01
 1.88566E-01  3.14416E-01 -7.06313E+01 -7.55256E+01
 1.88566E-01  3.77453E-01 -6.80233E+01 -7.26347E+01
 1.88566E-01  4.40614E-01 -6.51823E+01 -6.92972E+01
 1.88566E-01  5.03943E-01 -6.21768E+01 -6.56236E+01
 1.88566E-01  5.67491E-01 -5.90626E+01 -6.17277E+01
 1.88566E-01  6.31317E-01 -5.58825E+01 -5.76872E+01
 1.88566E-01  6.95487E-01 -5.26676E+01 -5.35687E+01
 1.88566E-01  7.60076E-01 -4.94390E+01 -4.94480E+01
 1.88566E-01  8.25164E-01 -4.62092E+01 -4.53892E+01
 1.88566E-01  8.90842E-01 -4.29827E+01 -4.13872E+01
 1.88566E-01  9.57208E-01 -3.97559E+01 -3.74086E+01
 1.88566E-01  1.02437E+00 -3.65151E+01 -3.35000E+01
 1.88566E-01  1.09244E+00 -3.32348E+01 -2.97705E+01
 1.88566E-01  1.16156E+00 -2.98754E+01 -2.62573E+01
 1.88566E-01  1.23185E+00 -2.63840E+01 -2.28862E+01
 1.88566E-01  1.30346E+00 -2.27035E+01 -1.95587E+01
 1.88566E-01  1.37657E+00 -1.87979E+01 -1.61628E+01
 1.88566E-01  1.45133E+00 -1.47006E+01 -1.26451E+01
 1.88566E-01  1.52795E+00 -1.05726E+01 -9.09948E+00
 1.88566E-01  1.60662E+00 -6.72787E+00 -5.77660E+00
 1.88566E-01  1.68756E+00 -3.56932E+00 -3.03891E+00
 1.88566E-01  1.77102E+00 -1.42786E+00 -1.19300E+00
 1.88566E-01  1.85723E+00 -3.57635E-01 -2.96106E-01
 1.88566E-01  1.94649E+00 -3.66698E-02 -5.78459E-02
 1.88566E-01  2.03907E+00  9.06294E-04 -4.44200E-02
 1.88566E-01  2.13530E+00  1.35559E-04 -4.21959E-02
 1.88566E-01  2.23551E+00  8.83870E-07 -3.18613E-02
 1.88566E-01  2.34007E+00 -3.20201E-11 -2.24558E-02
 1.88566E-01  2.44935E+00 -2.19287E-12 -1.56790E-02
 1.88566E-01  2.56377E+00  0.00000E+00 -9.88507E-03
 1.88566E-01  2.68376E+00  0.00000E+00 -5.62942E-03
 1.88566E-01  2.80977E+00  0.00000E+00 -3.14898E-03
 1.88566E-01  2.94227E+00  0.00000E+00 -1.54020E-03
 1.88566E-01  3.08176E+00  0.00000E+00 -5.74317E-04
 1.88566E-01  3.22876E+00  0.00000E+00 -1.59291E-04

 2.51463E-01  0.00000E+00 -7.52623E+01 -8.04194E+01
 2.51463E-01  6.28480E-02 -7.49958E+01 -8.01673E+01
 2.51463E-01  1.25700E-01 -7.42072E+01 -7.93652E+01
 2.51463E-01  1.88566E-01 -7.29279E+01 -7.79708E+01
 2.51463E-01  2.51463E-01 -7.12068E+01 -7.60557E+01
 2.51463E-01  3.14416E-01 -6.91044E+01 -7.37509E+01
 2.51463E-01  3.77453E-01 -6.66877E+01 -7.10062E+01
 2.51463E-01  4.40614E-01 -6.40237E+01 -6.77763E+01
 2.51463E-01  5.03943E-01 -6.11747E+01 -6.42155E+01
 2.51463E-01  5.67491E-01 -5.81948E+01 -6.04809E+01
 2.51463E-01  6.31317E-01 -5.51281E+01 -5.66316E+01
 2.51463E-01  6.95487E-01 -5.20085E+01 -5.27050E+01
 2.51463E-01  7.60076E-01 -4.88601E+01 -4.87469E+01
 2.51463E-01  8.25164E-01 -4.56985E+01 -4.47981E+01
 2.51463E-01  8.90842E-01 -4.25309E+01 -4.08773E+01
 2.51463E-01  9.57208E-01 -3.93559E+01 -3.69934E+01
 2.51463E-01  1.02437E+00 -3.61616E+01 -3.31996E+01
 2.51463E-01  1.09244E+00 -3.29239E+01 -2.95825E+01
 2.51463E-01  1.16156E+00 -2.96043E+01 -2.61641E+01
 2.51463E-01  1.23185E+00 -2.61510E+01 -2.28681E+01
 2.51463E-01  1.30346E+00 -2.25077E+01 -1.95899E+01
 2.51463E-01  1.37657E+00 -1.86391E+01 -1.61958E+01
 2.51463E-01  1.45133E+00 -1.45783E+01 -1.26155E+01
 2.51463E-01  1.52795E+00 -1.04855E+01 -8.99434E+00
 2.51463E-01  1.60662E+00 -6.67245E+00 -5.66138E+00
 2.51463E-01  1.68756E+00 -3.53934E+00 -2.97325E+00
 2.51463E-01  1.77102E+00 -1.41518E+00 -1.17059E+00
 2.51463E-01  1.85723E+00 -3.53992E-01 -2.86737E-01
 2.51463E-01  1.94649E+00 -3.61070E-02 -5.11536E-02
 2.51463E-01  2.03907E+00  9.36874E-04 -4.14400E-02
 2.51463E-01  2.13530E+00  1.35816E-04 -4.20151E-02
 2.51463E-01  2.23551E+00  8.82996E-07 -3.24380E-02
 2.51463E-01  2.34007E+00 -3.21293E-11 -2.27783E-02
 2.51463E-01  2.44935E+00  3.05544E-12 -1.56095E-02
 2.51463E-01  2.56377E+00  0.00000E+00 -9.86411E-03
 2.51463E-01  2.68376E+00  0.00000E+00 -5.75555E-03
 2.51463E-01  2.80977E+00  0.00000E+00 -3.25324E-03
 2.51463E-01  2.94227E+00  0.00000E+00 -1.60937E-03
 2.51463E-01  3.08176E+00  0.00000E+00 -6.27026E-04
 2.51463E-01  3.22876E+00  0.00000E+00 -1.93192E-04

 3.14416E-01  0.00000E+00 -7.26730E+01 -7.79247E+01
 3.14416E-01  6.28480E-02 -7.24417E+01 -7.76064E+01
 3.14416E-01  1.25700E-01 -7.17545E+01 -7.68115E+01
 3.14416E-01  1.88566E-01 -7.06313E+01 -7.55256E+01
 3.14416E-01  2.51463E-01 -6.91044E+01 -7.37509E+01
 3.14416E-01  3.14416E-01 -6.72162E+01 -7.15086E+01
 3.14416E-01  3.77453E-01 -6.50166E+01 -6.88399E+01
 3.14416E-01  4.40614E-01 -6.25596E+01 -6.58044E+01
 3.14416E-01  5.03943E-01 -5.98987E+01 -6.24944E+01
 3.14416E-01  5.67491E-01 -5.70841E+01 -5.89942E+01
 3.14416E-01  6.31317E-01 -5.41596E+01 -5.53489E+01
 3.14416E-01  6.95487E-01 -5.11609E+01 -5.15949E+01
 3.14416E-01  7.60076E-01 -4.81152E+01 -4.77811E+01
 3.14416E-01  8.25164E-01 -4.50415E+01 -4.39559E+01
 3.14416E-01  8.90842E-01 -4.19500E+01 -4.01702E+01
 3.14416E-01  9.57208E-01 -3.88418E+01 -3.64717E+01
 3.14416E-01  1.02437E+00 -3.57074E+01 -3.28920E+01
 3.14416E-01  1.09244E+00 -3.25245E+01 -2.94461E+01
 3.14416E-01  1.16156E+00 -2.92560E+01 -2.61152E+01
 3.14416E-01  1.23185E+00 -2.58517E+01 -2.28341E+01
 3.14416E-01  1.30346E+00 -2.22562E+01 -1.95221E+01
 3.14416E-01  1.37657E+00 -1.84350E+01 -1.60942E+01
 3.14416E-01  1.45133E+00 -1.44212E+01 -1.25270E+01
 3.14416E-01  1.52795E+00 -1.03735E+01 -8.94422E+00
 3.14416E-01  1.60662E+00 -6.60105E+00 -5.62516E+00
 3.14416E-01  1.68756E+00 -3.50068E+00 -2.92626E+00
 3.14416E-01  1.77102E+00 -1.39882E+00 -1.12493E+00
 3.14416E-01  1.85723E+00 -3.49282E-01 -2.61322E-01
 3.14416E-01  1.94649E+00 -3.53768E-02 -4.18411E-02
 3.14416E-01  2.03907E+00  9.76795E-04 -3.70813E-02
 3.14416E-01  2.13530E+00  1.36160E-04 -3.99995E-02
 3.14416E-01  2.23551E+00  8.81915E-07 -3.27025E-02
 3.14416E-01  2.34007E+00 -3.40510E-11 -2.33209E-02
 3.14416E-01  2.44935E+00  7.72988E-13 -1.53434E-02
 3.14416E-01  2.56377E+00  0.00000E+00 -9.69962E-03
 3.14416E-01  2.68376E+00  0.00000E+00 -5.87480E-03
 3.14416E-01  2.80977E+00  0.00000E+00 -3.25224E-03
 3.14416E-01  2.94227E+00  0.00000E+00 -1.59268E-03
 3.14416E-01  3.08176E+00  0.00000E+00 -6.51835E-04
 3.14416E-01  3.22876E+00  0.00000E+00 -1.99836E-04

 3.77453E-01  0.00000E+00 -6.97858E+01 -7.49321E+01
 3.77453E-01  6.28480E-02 -6.95875E+01 -7.45616E+01
 3.77453E-01  1.25700E-01 -6.89963E+01 -7.37973E+01
 3.77453E-01  1.88566E-01 -6.80233E+01 -7.26347E+01
 3.77453E-01  2.51463E-01 -6.66877E+01 -7.10062E+01
 3.77453E-01  3.14416E-01 -6.50166E+01 -6.88399E+01
 3.77453E-01  3.77453E-01 -6.30445E+01 -6.62750E+01
 3.77453E-01  4.40614E-01 -6.08115E+01 -6.34749E+01
 3.77453E-01  5.03943E-01 -5.83609E+01 -6.04610E+01
 3.77453E-01  5.67491E-01 -5.57364E+01 -5.72343E+01
 3.77453E-01  6.31317E-01 -5.29791E+01 -5.38157E+01
 3.77453E-01  6.95487E-01 -5.01252E+01 -5.02388E+01
 3.77453E-01  7.60076E-01 -4.72041E+01 -4.65840E+01
 3.77453E-01  8.25164E-01 -4.42377E+01 -4.29366E+01
 3.77453E-01  8.90842E-01 -4.12395E+01 -3.93580E+01
 3.77453E-01  9.57208E-01 -3.82134E+01 -3.58932E+01
 3.77453E-01  1.02437E+00 -3.51525E+01 -3.25438E+01
 3.77453E-01  1.09244E+00 -3.20366E+01 -2.92726E+01
 3.77453E-01  1.16156E+00 -2.88307E+01 -2.60313E+01
 3.77453E-01  1.23185E+00 -2.54861E+01 -2.27645E+01
 3.77453E-01  1.30346E+00 -2.19489E+01 -1.94159E+01
 3.77453E-01  1.37657E+00 -1.81856E+01 -1.59595E+01
 3.77453E-01  1.45133E+00 -1.42290E+01 -1.24283E+01
 3.77453E-01  1.52795E+00 -1.02364E+01 -8.90825E+00
 3.77453E-01  1.60662E+00 -6.51355E+00 -5.60276E+00
 3.77453E-01  1.68756E+00 -3.45326E+00 -2.87347E+00
 3.77453E-01  1.77102E+00 -1.37871E+00 -1.06308E+00
 3.77453E-01  1.85723E+00 -3.43477E-01 -2.25507E-01
 3.77453E-01  1.94649E+00 -3.44730E-02 -2.90285E-02
 3.77453E-01  2.03907E+00  1.02670E-03 -3.10427E-02
 3.77453E-01  2.13530E+00  1.36609E-04 -3.66618E-02
 3.77453E-01  2.23551E+00  8.80691E-07 -3.21870E-02
 3.77453E-01  2.34007E+00 -3.21256E-11 -2.36044E-02
 3.77453E-01  2.44935E+00 -1.85542E-12 -1.51123E-02
 3.77453E-01  2.56377E+00  0.00000E+00 -9.54233E-03
 3.77453E-01  2.68376E+00  0.00000E+00 -5.91641E-03
 3.77453E-01  2.80977E+00  0.00000E+00 -3.20075E-03
 3.77453E-01  2.94227E+00  0.00000E+00 -1.56768E-03
 3.77453E-01  3.08176E+00  0.00000E+00 -6.84836E-04
 3.77453E-01  3.22876E+00  0.00000E+00 -2.11023E-04

 4.40614E-01  0.00000E+00 -6.66952E+01 -7.13084E+01
 4.40614E-01  6.28480E-02 -6.65259E+01 -7.10649E+01
 4.40614E-01  1.25700E-01 -6.60197E+01 -7.03901E+01
 4.40614E-01  1.88566E-01 -6.51823E+01 -6.92972E+01
 4.40614E-01  2.51463E-01 -6.40237E+01 -6.77763E+01
 4.40614E-01  3.14416E-01 -6.25596E+01 -6.58044E+01
 4.40614E-01  3.77453E-01 -6.08115E+01 -6.34749E+01
 4.40614E-01  4.40614E-01 -5.88069E+01 -6.08989E+01
 4.40614E-01  5.03943E-01 -5.65782E+01 -5.81193E+01
 4.40614E-01  5.67491E-01 -5.41608E+01 -5.51572E+01
 4.40614E-01  6.31317E-01 -5.15909E+01 -5.20025E+01
 4.40614E-01  6.95487E-01 -4.89029E+01 -4.86618E+01
 4.40614E-01  7.60076E-01 -4.61268E+01 -4.52371E+01
 4.40614E-01  8.25164E-01 -4.32867E+01 -4.18418E+01
 4.40614E-01  8.90842E-01 -4.03990E+01 -3.85194E+01
 4.40614E-01  9.57208E-01 -3.74704E+01 -3.52782E+01
 4.40614E-01  1.02437E+00 -3.44967E+01 -3.21059E+01
 4.40614E-01  1.09244E+00 -3.14603E+01 -2.89691E+01
 4.40614E-01  1.16156E+00 -2.83284E+01 -2.58254E+01
 4.40614E-01  1.23185E+00 -2.50542E+01 -2.26287E+01
 4.40614E-01  1.30346E+00 -2.15858E+01 -1.93293E+01
 4.40614E-01  1.37657E+00 -1.78906E+01 -1.58986E+01
 4.40614E-01  1.45133E+00 -1.40015E+01 -1.23659E+01
 4.40614E-01  1.52795E+00 -1.00740E+01 -8.83085E+00
 4.40614E-01  1.60662E+00 -6.40979E+00 -5.51684E+00
 4.40614E-01  1.68756E+00 -3.39692E+00 -2.79293E+00
 4.40614E-01  1.77102E+00 -1.35477E+00 -1.00176E+00
 4.40614E-01  1.85723E+00 -3.36545E-01 -1.89912E-01
 4.40614E-01  1.94649E+00 -3.33880E-02 -1.21986E-02
 4.40614E-01  2.03907E+00  1.08733E-03 -2.33595E-02
 4.40614E-01  2.13530E+00  1.37182E-04 -3.34357E-02
 4.40614E-01  2.23551E+00  8.79391E-07 -3.09748E-02
 4.40614E-01  2.34007E+00 -3.02829E-11 -2.32543E-02
 4.40614E-01  2.44935E+00  1.10775E-12 -1.50819E-02
 4.40614E-01  2.56377E+00  0.00000E+00 -9.56189E-03
 4.40614E-01  2.68376E+00  0.00000E+00 -5.91432E-03
 4.40614E-01  2.80977E+00  0.00000E+00 -3.21378E-03
 4.40614E-01  2.94227E+00  0.00000E+00 -1.61988E-03
 4.40614E-01  3.08176E+00  0.00000E+00 -7.54845E-04
 4.40614E-01  3.22876E+00  0.00000E+00 -2.58928E-04

 5.03943E-01  0.00000E+00 -6.34757E+01 -6.73565E+01
 5.03943E-01  6.28480E-02 -6.33308E+01 -6.72111E+01
 5.03943E-01  1.25700E-01 -6.28971E+01 -6.66403E+01
 5.03943E-01  1.88566E-01 -6.21768E+01 -6.56236E+01
 5.03943E-01  2.51463E-01 -6.11747E+01 -6.42155E+01
 5.03943E-01  3.14416E-01 -5.98987E+01 -6.24944E+01
 5.03943E-01  3.77453E-01 -5.83609E+01 -6.04610E+01
 5.03943E-01  4.40614E-01 -5.65782E+01 -5.81193E+01
 5.03943E-01  5.03943E-01 -5.45726E+01 -5.55543E+01
 5.03943E-01  5.67491E-01 -5.23708E+01 -5.28392E+01
 5.03943E-01  6.31317E-01 -5.00022E+01 -4.99553E+01
 5.03943E-01  6.95487E-01 -4.74971E+01 -4.68934E+01
 5.03943E-01  7.60076E-01 -4.48843E+01 -4.37504E+01
 5.03943E-01  8.25164E-01 -4.21885E+01 -4.06360E+01
 5.03943E-01  8.90842E-01 -3.94279E+01 -3.75764E+01
 5.03943E-01  9.57208E-01 -3.66121E+01 -3.45571E+01
 5.03943E-01  1.02437E+00 -3.37395E+01 -3.15602E+01
 5.03943E-01  1.09244E+00 -3.07951E+01 -2.85607E+01
 5.03943E-01  1.16156E+00 -2.77486E+01 -2.55268E+01
 5.03943E-01  1.23185E+00 -2.45558E+01 -2.24255E+01
 5.03943E-01  1.30346E+00 -2.11667E+01 -1.92121E+01
 5.03943E-01  1.37657E+00 -1.75499E+01 -1.58341E+01
 5.03943E-01  1.45133E+00 -1.37386E+01 -1.22968E+01
 5.03943E-01  1.52795E+00 -9.88601E+00 -8.73327E+00
 5.03943E-01  1.60662E+00 -6.28954E+00 -5.42252E+00
 5.03943E-01  1.68756E+00 -3.33150E+00 -2.73305E+00
 5.03943E-01  1.77102E+00 -1.32690E+00 -9.68262E-01
 5.03943E-01  1.85723E+00 -3.28445E-01 -1.63344E-01
 5.03943E-01  1.94649E+00 -3.21124E-02  8.62148E-03
 5.03943E-01  2.03907E+00  1.15961E-03 -1.45273E-02
 5.03943E-01  2.13530E+00  1.37903E-04 -3.22441E-02
 5.03943E-01  2.23551E+00  8.78099E-07 -3.02846E-02
 5.03943E-01  2.34007E+00 -2.90103E-11 -2.25107E-02
 5.03943E-01  2.44935E+00  1.68288E-12 -1.50701E-02
 5.03943E-01  2.56377E+00  0.00000E+00 -9.75305E-03
 5.03943E-01  2.68376E+00  0.00000E+00 -6.02738E-03
 5.03943E-01  2.80977E+00  0.00000E+00 -3.31147E-03
 5.03943E-01  2.94227E+00  0.00000E+00 -1.69983E-03
 5.03943E-01  3.08176E+00  0.00000E+00 -8.19983E-04
 5.03943E-01  3.22876E+00  0.00000E+00 -3.12419E-04

 5.67491E-01  0.00000E+00 -6.01822E+01 -6.33408E+01
 5.67491E-01  6.28480E-02 -6.00576E+01 -6.31092E+01
 5.67491E-01  1.25700E-01 -5.96841E+01 -6.26114E+01
 5.67491E-01  1.88566E-01 -5.90626E+01 -6.17277E+01
 5.67491E-01  2.51463E-01 -5.81948E+01 -6.04809E+01
 5.67491E-01  3.14416E-01 -5.70841E+01 -5.89942E+01
 5.67491E-01  3.77453E-01 -5.57364E+01 -5.72343E+01
 5.67491E-01  4.40614E-01 -5.41608E+01 -5.51572E+01
 5.67491E-01  5.03943E-01 -5.23708E+01 -5.28392E+01
 5.67491E-01  5.67491E-01 -5.03844E+01 -5.03602E+01
 5.67491E-01  6.31317E-01 -4.82237E+01 -4.77315E+01
 5.67491E-01  6.95487E-01 -4.59133E+01 -4.49661E+01
 5.67491E-01  7.60076E-01 -4.34786E+01 -4.21272E+01
 5.67491E-01  8.25164E-01 -4.09432E+01 -3.92844E+01
 5.67491E-01  8.90842E-01 -3.83258E+01 -3.64667E+01
 5.67491E-01  9.57208E-01 -3.56378E+01 -3.36790E+01
 5.67491E-01  1.02437E+00 -3.28801E+01 -3.08987E+01
 5.67491E-01  1.09244E+00 -3.00403E+01 -2.80751E+01
 5.67491E-01  1.16156E+00 -2.70911E+01 -2.51664E+01
 5.67491E-01  1.23185E+00 -2.39905E+01 -2.21556E+01
 5.67491E-01  1.30346E+00 -2.06910E+01 -1.90126E+01
 5.67491E-01  1.37657E+00 -1.71631E+01 -1.56857E+01
 5.67491E-01  1.45133E+00 -1.34398E+01 -1.21795E+01
 5.67491E-01  1.52795E+00 -9.67218E+00 -8.64258E+00
 5.67491E-01  1.60662E+00 -6.15252E+00 -5.37345E+00
 5.67491E-01  1.68756E+00 -3.25679E+00 -2.72749E+00
 5.67491E-01  1.77102E+00 -1.29497E+00 -9.74102E-01
 5.67491E-01  1.85723E+00 -3.19130E-01 -1.50465E-01
 5.67491E-01  1.94649E+00 -3.06353E-02  3.07124E-02
 5.67491E-01  2.03907E+00  1.24461E-03 -5.15375E-03
 5.67491E-01  2.13530E+00  1.38801E-04 -3.30652E-02
 5.67491E-01  2.23551E+00  8.76909E-07 -3.07177E-02
 5.67491E-01  2.34007E+00 -2.72913E-11 -2.18682E-02
 5.67491E-01  2.44935E+00 -2.19895E-13 -1.49730E-02
 5.67491E-01  2.56377E+00  0.00000E+00 -1.00524E-02
 5.67491E-01  2.68376E+00  0.00000E+00 -6.34904E-03
 5.67491E-01  2.80977E+00  0.00000E+00 -3.47457E-03
 5.67491E-01  2.94227E+00  0.00000E+00 -1.75601E-03
 5.67491E-01  3.08176E+00  0.00000E+00 -8.49779E-04
 5.67491E-01  3.22876E+00  0.00000E+00 -3.40487E-04

 6.31317E-01  0.00000E+00 -5.68533E+01 -5.91787E+01
 6.31317E-01  6.28480E-02 -5.67454E+01 -5.89056E+01
 6.31317E-01  1.25700E-01 -5.64217E+01 -5.84428E+01
 6.31317E-01  1.88566E-01 -5.58825E+01 -5.76872E+01
 6.31317E-01  2.51463E-01 -5.51281E+01 -5.66316E+01
 6.31317E-01  3.14416E-01 -5.41596E+01 -5.53489E+01
 6.31317E-01  3.77453E-01 -5.29791E+01 -5.38157E+01
 6.31317E-01  4.40614E-01 -5.15909E+01 -5.20025E+01
 6.31317E-01  5.03943E-01 -5.00022E+01 -4.99553E+01
 6.31317E-01  5.67491E-01 -4.82237E+01 -4.77315E+01
 6.31317E-01  6.31317E-01 -4.62703E+01 -4.53716E+01
 6.31317E-01  6.95487E-01 -4.41603E+01 -4.29138E+01
 6.31317E-01  7.60076E-01 -4.19141E+01 -4.03910E+01
 6.31317E-01  8.25164E-01 -3.95522E+01 -3.78339E+01
 6.31317E-01  8.90842E-01 -3.70924E+01 -3.52669E+01
 6.31317E-01  9.57208E-01 -3.45466E+01 -3.27051E+01
 6.31317E-01  1.02437E+00 -3.19174E+01 -3.01276E+01
 6.31317E-01  1.09244E+00 -2.91951E+01 -2.74786E+01
 6.31317E-01  1.16156E+00 -2.63547E+01 -2.47119E+01
 6.31317E-01  1.23185E+00 -2.33575E+01 -2.18083E+01
 6.31317E-01  1.30346E+00 -2.01583E+01 -1.87400E+01
 6.31317E-01  1.37657E+00 -1.67296E+01 -1.54731E+01
 6.31317E-01  1.45133E+00 -1.31047E+01 -1.20305E+01
 6.31317E-01  1.52795E+00 -9.43200E+00 -8.55760E+00
 6.31317E-01  1.60662E+00 -5.99836E+00 -5.33935E+00
 6.31317E-01  1.68756E+00 -3.17255E+00 -2.72295E+00
 6.31317E-01  1.77102E+00 -1.25886E+00 -9.76503E-01
 6.31317E-01  1.85723E+00 -3.08541E-01 -1.44359E-01
 6.31317E-01  1.94649E+00 -2.89435E-02  4.35647E-02
 6.31317E-01  2.03907E+00  1.34358E-03  4.09263E-03
 6.31317E-01  2.13530E+00  1.39906E-04 -2.97007E-02
 6.31317E-01  2.23551E+00  8.75934E-07 -3.03222E-02
 6.31317E-01  2.34007E+00 -2.55476E-11 -2.22197E-02
 6.31317E-01  2.44935E+00  3.85249E-13 -1.51312E-02
 6.31317E-01  2.56377E+00  0.00000E+00 -1.03245E-02
 6.31317E-01  2.68376E+00  0.00000E+00 -6.69885E-03
 6.31317E-01  2.80977E+00  0.00000E+00 -3.62091E-03
 6.31317E-01  2.94227E+00  0.00000E+00 -1.81113E-03
 6.31317E-01  3.08176E+00  0.00000E+00 -8.90677E-04
 6.31317E-01  3.22876E+00  0.00000E+00 -3.50507E-04

 6.95487E-01  0.00000E+00 -5.35147E+01 -5.47812E+01
 6.95487E-01  6.28480E-02 -5.34206E+01 -5.47107E+01
 6.95487E-01  1.25700E-01 -5.31383E+01 -5.42560E+01
 6.95487E-01  1.88566E-01 -5.26676E+01 -5.35687E+01
 6.95487E-01  2.51463E-01 -5.20085E+01 -5.27050E+01
 6.95487E-01  3.14416E-01 -5.11609E+01 -5.15949E+01
 6.95487E-01  3.77453E-01 -5.01252E+01 -5.02388E+01
 6.95487E-01  4.40614E-01 -4.89029E+01 -4.86618E+01
 6.95487E-01  5.03943E-01 -4.74971E+01 -4.68934E+01
 6.95487E-01  5.67491E-01 -4.59133E+01 -4.49661E+01
 6.95487E-01  6.31317E-01 -4.41603E+01 -4.29138E+01
 6.95487E-01  6.95487E-01 -4.22500E+01 -4.07720E+01
 6.95487E-01  7.60076E-01 -4.01973E+01 -3.85697E+01
 6.95487E-01  8.25164E-01 -3.80182E+01 -3.63311E+01
 6.95487E-01  8.90842E-01 -3.57279E+01 -3.40462E+01
 6.95487E-01  9.57208E-01 -3.33374E+01 -3.16886E+01
 6.95487E-01  1.02437E+00 -3.08500E+01 -2.92515E+01
 6.95487E-01  1.09244E+00 -2.82577E+01 -2.67384E+01
 6.95487E-01  1.16156E+00 -2.55382E+01 -2.41285E+01
 6.95487E-01  1.23185E+00 -2.26554E+01 -2.13692E+01
 6.95487E-01  1.30346E+00 -1.95674E+01 -1.84062E+01
 6.95487E-01  1.37657E+00 -1.62485E+01 -1.52238E+01
 6.95487E-01  1.45133E+00 -1.27324E+01 -1.18666E+01
 6.95487E-01  1.52795E+00 -9.16483E+00 -8.46698E+00
 6.95487E-01  1.60662E+00 -5.82656E+00 -5.28182E+00
 6.95487E-01  1.68756E+00 -3.07844E+00 -2.66931E+00
 6.95487E-01  1.77102E+00 -1.21838E+00 -9.39432E-01
 6.95487E-01  1.85723E+00 -2.96612E-01 -1.38550E-01
 6.95487E-01  1.94649E+00 -2.70214E-02  3.94686E-02
 6.95487E-01  2.03907E+00  1.45801E-03  1.22740E-02
 6.95487E-01  2.13530E+00  1.41257E-04 -1.78232E-02
 6.95487E-01  2.23551E+00  8.75298E-07 -2.74665E-02
 6.95487E-01  2.34007E+00 -2.28246E-11 -2.40246E-02
 6.95487E-01  2.44935E+00  9.17307E-13 -1.58371E-02
 6.95487E-01  2.56377E+00  0.00000E+00 -1.04927E-02
 6.95487E-01  2.68376E+00  0.00000E+00 -6.89940E-03
 6.95487E-01  2.80977E+00  0.00000E+00 -3.68813E-03
 6.95487E-01  2.94227E+00  0.00000E+00 -1.89105E-03
 6.95487E-01  3.08176E+00  0.00000E+00 -9.79245E-04
 6.95487E-01  3.22876E+00  0.00000E+00 -3.56121E-04

 7.60076E-01  0.00000E+00 -5.01827E+01 -5.03276E+01
 7.60076E-01  6.28480E-02 -5.01001E+01 -5.04878E+01
 7.60076E-01  1.25700E-01 -4.98522E+01 -5.00687E+01
 7.60076E-01  1.88566E-01 -4.94390E+01 -4.94480E+01
 7.60076E-01  2.51463E-01 -4.88601E+01 -4.87469E+01
 7.60076E-01  3.14416E-01 -4.81152E+01 -4.77811E+01
 7.60076E-01  3.77453E-01 -4.72041E+01 -4.65840E+01
 7.60076E-01  4.40614E-01 -4.61268E+01 -4.52371E+01
 7.60076E-01  5.03943E-01 -4.48843E+01 -4.37504E+01
 7.60076E-01  5.67491E-01 -4.34786E+01 -4.21272E+01
 7.60076E-01  6.31317E-01 -4.19141E+01 -4.03910E+01
 7.60076E-01  6.95487E-01 -4.01973E+01 -3.85697E+01
 7.60076E-01  7.60076E-01 -3.83376E+01 -3.66859E+01
 7.60076E-01  8.25164E-01 -3.63460E+01 -3.47543E+01
 7.60076E-01  8.90842E-01 -3.42338E+01 -3.27350E+01
 7.60076E-01  9.57208E-01 -3.20095E+01 -3.05662E+01
 7.60076E-01  1.02437E+00 -2.96760E+01 -2.82581E+01
 7.60076E-01  1.09244E+00 -2.72259E+01 -2.58742E+01
 7.60076E-01  1.16156E+00 -2.46392E+01 -2.34215E+01
 7.60076E-01  1.23185E+00 -2.18824E+01 -2.08197E+01
 7.60076E-01  1.30346E+00 -1.89165E+01 -1.79896E+01
 7.60076E-01  1.37657E+00 -1.57183E+01 -1.49198E+01
 7.60076E-01  1.45133E+00 -1.23217E+01 -1.16624E+01
 7.60076E-01  1.52795E+00 -8.86973E+00 -8.34041E+00
 7.60076E-01  1.60662E+00 -5.63643E+00 -5.19424E+00
 7.60076E-01  1.68756E+00 -2.97402E+00 -2.59636E+00
 7.60076E-01  1.77102E+00 -1.17330E+00 -8.96052E-01
 7.60076E-01  1.85723E+00 -2.83258E-01 -1.37211E-01
 7.60076E-01  1.94649E+00 -2.48511E-02  2.81596E-02
 7.60076E-01  2.03907E+00  1.58954E-03  1.74714E-02
 7.60076E-01  2.13530E+00  1.42893E-04 -5.42895E-03
 7.60076E-01  2.23551E+00  8.75129E-07 -2.37845E-02
 7.60076E-01  2.34007E+00 -2.13028E-11 -2.56831E-02
 7.60076E-01  2.44935E+00  1.26851E-12 -1.68415E-02
 7.60076E-01  2.56377E+00  0.00000E+00 -1.07725E-02
 7.60076E-01  2.68376E+00  0.00000E+00 -6.99764E-03
 7.60076E-01  2.80977E+00  0.00000E+00 -3.74316E-03
 7.60076E-01  2.94227E+00  0.00000E+00 -1.97759E-03
 7.60076E-01  3.08176E+00  0.00000E+00 -1.05352E-03
 7.60076E-01  3.22876E+00  0.00000E+00 -3.66970E-04

 8.25164E-01  0.00000E+00 -4.68654E+01 -4.60346E+01
 8.25164E-01  6.28480E-02 -4.67925E+01 -4.61821E+01
 8.25164E-01  1.25700E-01 -4.65738E+01 -4.58755E+01
 8.25164E-01  1.88566E-01 -4.62092E+01 -4.53892E+01
 8.25164E-01  2.51463E-01 -4.56985E+01 -4.47981E+01
 8.25164E-01  3.14416E-01 -4.50415E+01 -4.39559E+01
 8.25164E-01  3.77453E-01 -4.42377E+01 -4.29366E+01
 8.25164E-01  4.40614E-01 -4.32867E+01 -4.18418E+01
 8.25164E-01  5.03943E-01 -4.21885E+01 -4.06360E+01
 8.25164E-01  5.67491E-01 -4.09432E+01 -3.92844E+01
 8.25164E-01  6.31317E-01 -3.95522E+01 -3.78339E+01
 8.25164E-01  6.95487E-01 -3.80182E+01 -3.63311E+01
 8.25164E-01  7.60076E-01 -3.63460E+01 -3.47543E+01
 8.25164E-01  8.25164E-01 -3.45417E+01 -3.30671E+01
 8.25164E-01  8.90842E-01 -3.26120E+01 -3.12426E+01
 8.25164E-01  9.57208E-01 -3.05621E+01 -2.92583E+01
 8.25164E-01  1.02437E+00 -2.83928E+01 -2.71330E+01
 8.25164E-01  1.09244E+00 -2.60965E+01 -2.49140E+01
 8.25164E-01  1.16156E+00 -2.36542E+01 -2.26052E+01
 8.25164E-01  1.23185E+00 -2.10351E+01 -2.01437E+01
 8.25164E-01  1.30346E+00 -1.82028E+01 -1.74623E+01
 8.25164E-01  1.37657E+00 -1.51365E+01 -1.45321E+01
 8.25164E-01  1.45133E+00 -1.18707E+01 -1.13834E+01
 8.25164E-01  1.52795E+00 -8.54522E+00 -8.14598E+00
 8.25164E-01  1.60662E+00 -5.42696E+00 -5.07689E+00
 8.25164E-01  1.68756E+00 -2.85868E+00 -2.54578E+00
 8.25164E-01  1.77102E+00 -1.12333E+00 -8.88543E-01
 8.25164E-01  1.85723E+00 -2.68374E-01 -1.45496E-01
 8.25164E-01  1.94649E+00 -2.24112E-02  2.20982E-02
 8.25164E-01  2.03907E+00  1.73995E-03  1.80819E-02
 8.25164E-01  2.13530E+00  1.44854E-04 -1.92935E-03
 8.25164E-01  2.23551E+00  8.75537E-07 -2.14879E-02
 8.25164E-01  2.34007E+00 -1.88473E-11 -2.54828E-02
 8.25164E-01  2.44935E+00  1.09746E-12 -1.78007E-02
 8.25164E-01  2.56377E+00  0.00000E+00 -1.13997E-02
 8.25164E-01  2.68376E+00  0.00000E+00 -7.10120E-03
 8.25164E-01  2.80977E+00  0.00000E+00 -3.87577E-03
 8.25164E-01  2.94227E+00  0.00000E+00 -2.04772E-03
 8.25164E-01  3.08176E+00  0.00000E+00 -1.04412E-03
 8.25164E-01  3.22876E+00  0.00000E+00 -3.90873E-04

 8.90842E-01  0.00000E+00 -4.35637E+01 -4.19234E+01
 8.90842E-01  6.28480E-02 -4.34991E+01 -4.19002E+01
 8.90842E-01  1.25700E-01 -4.33054E+01 -4.17211E+01
 8.90842E-01  1.88566E-01 -4.29827E+01 -4.13872E+01
 8.90842E-01  2.51463E-01 -4.25309E+01 -4.08773E+01
 8.90842E-01  3.14416E-01 -4.19500E+01 -4.01702E+01
 8.90842E-01  3.77453E-01 -4.12395E+01 -3.93580E+01
 8.90842E-01  4.40614E-01 -4.03990E+01 -3.85194E+01
 8.90842E-01  5.03943E-01 -3.94279E+01 -3.75764E+01
 8.90842E-01  5.67491E-01 -3.83258E+01 -3.64667E+01
 8.90842E-01  6.31317E-01 -3.70924E+01 -3.52669E+01
 8.90842E-01  6.95487E-01 -3.57279E+01 -3.40462E+01
 8.90842E-01  7.60076E-01 -3.42338E+01 -3.27350E+01
 8.90842E-01  8.25164E-01 -3.26120E+01 -3.12426E+01
 8.90842E-01  8.90842E-01 -3.08649E+01 -2.95764E+01
 8.90842E-01  9.57208E-01 -2.89939E+01 -2.77831E+01
 8.90842E-01  1.02437E+00 -2.69968E+01 -2.58792E+01
 8.90842E-01  1.09244E+00 -2.48644E+01 -2.38539E+01
 8.90842E-01  1.16156E+00 -2.25780E+01 -2.16883E+01
 8.90842E-01  1.23185E+00 -2.01083E+01 -1.93569E+01
 8.90842E-01  1.30346E+00 -1.74216E+01 -1.68228E+01
 8.90842E-01  1.37657E+00 -1.44993E+01 -1.40392E+01
 8.90842E-01  1.45133E+00 -1.13763E+01 -1.10110E+01
 8.90842E-01  1.52795E+00 -8.18899E+00 -7.87970E+00
 8.90842E-01  1.60662E+00 -5.19660E+00 -4.92552E+00
 8.90842E-01  1.68756E+00 -2.73151E+00 -2.50070E+00
 8.90842E-01  1.77102E+00 -1.06804E+00 -8.98348E-01
 8.90842E-01  1.85723E+00 -2.51824E-01 -1.56612E-01
 8.90842E-01  1.94649E+00 -1.96774E-02  2.12622E-02
 8.90842E-01  2.03907E+00  1.91098E-03  1.66174E-02
 8.90842E-01  2.13530E+00  1.47168E-04 -4.26131E-03
 8.90842E-01  2.23551E+00  8.76567E-07 -2.09265E-02
 8.90842E-01  2.34007E+00 -1.53813E-11 -2.46721E-02
 8.90842E-01  2.44935E+00  1.24855E-12 -1.86784E-02
 8.90842E-01  2.56377E+00  0.00000E+00 -1.22219E-02
 8.90842E-01  2.68376E+00  0.00000E+00 -7.34132E-03
 8.90842E-01  2.80977E+00  0.00000E+00 -4.10105E-03
 8.90842E-01  2.94227E+00  0.00000E+00 -2.12250E-03
 8.90842E-01  3.08176E+00  0.00000E+00 -1.00740E-03
 8.90842E-01  3.22876E+00  0.00000E+00 -4.28501E-04

 9.57208E-01  0.00000E+00 -4.02708E+01 -3.79306E+01
 9.57208E-01  6.28480E-02 -4.02135E+01 -3.78064E+01
 9.57208E-01  1.25700E-01 -4.00418E+01 -3.76668E+01
 9.57208E-01  1.88566E-01 -3.97559E+01 -3.74086E+01
 9.57208E-01  2.51463E-01 -3.93559E+01 -3.69934E+01
 9.57208E-01  3.14416E-01 -3.88418E+01 -3.64717E+01
 9.57208E-01  3.77453E-01 -3.82134E+01 -3.58932E+01
 9.57208E-01  4.40614E-01 -3.74704E+01 -3.52782E+01
 9.57208E-01  5.03943E-01 -3.66121E+01 -3.45571E+01
 9.57208E-01  5.67491E-01 -3.56378E+01 -3.36790E+01
 9.57208E-01  6.31317E-01 -3.45466E+01 -3.27051E+01
 9.57208E-01  6.95487E-01 -3.33374E+01 -3.16886E+01
 9.57208E-01  7.60076E-01 -3.20095E+01 -3.05662E+01
 9.57208E-01  8.25164E-01 -3.05621E+01 -2.92583E+01
 9.57208E-01  8.90842E-01 -2.89939E+01 -2.77831E+01
 9.57208E-01  9.57208E-01 -2.73026E+01 -2.61963E+01
 9.57208E-01  1.02437E+00 -2.54825E+01 -2.45052E+01
 9.57208E-01  1.09244E+00 -2.35223E+01 -2.26753E+01
 9.57208E-01  1.16156E+00 -2.14023E+01 -2.06752E+01
 9.57208E-01  1.23185E+00 -1.90941E+01 -1.84854E+01
 9.57208E-01  1.30346E+00 -1.65656E+01 -1.60788E+01
 9.57208E-01  1.37657E+00 -1.38003E+01 -1.34227E+01
 9.57208E-01  1.45133E+00 -1.08334E+01 -1.05338E+01
 9.57208E-01  1.52795E+00 -7.79736E+00 -7.54922E+00
 9.57208E-01  1.60662E+00 -4.94293E+00 -4.73436E+00
 9.57208E-01  1.68756E+00 -2.59117E+00 -2.42133E+00
 9.57208E-01  1.77102E+00 -1.00684E+00 -8.83274E-01
 9.57208E-01  1.85723E+00 -2.33435E-01 -1.59658E-01
 9.57208E-01  1.94649E+00 -1.66229E-02  2.00932E-02
 9.57208E-01  2.03907E+00  2.10397E-03  1.69157E-02
 9.57208E-01  2.13530E+00  1.49839E-04 -4.50860E-03
 9.57208E-01  2.23551E+00  8.78105E-07 -2.17429E-02
 9.57208E-01  2.34007E+00 -1.26040E-11 -2.56836E-02
 9.57208E-01  2.44935E+00  8.58719E-13 -1.95574E-02
 9.57208E-01  2.56377E+00  0.00000E+00 -1.29281E-02
 9.57208E-01  2.68376E+00  0.00000E+00 -7.85674E-03
 9.57208E-01  2.80977E+00  0.00000E+00 -4.40271E-03
 9.57208E-01  2.94227E+00  0.00000E+00 -2.23925E-03
 9.57208E-01  3.08176E+00  0.00000E+00 -1.04884E-03
 9.57208E-01  3.22876E+00  0.00000E+00 -4.77069E-04

 1.02437E+00  0.00000E+00 -3.69705E+01 -3.40208E+01
 1.02437E+00  6.28480E-02 -3.69198E+01 -3.39150E+01
 1.02437E+00  1.25700E-01 -3.67679E+01 -3.37463E+01
 1.02437E+00  1.88566E-01 -3.65151E+01 -3.35000E+01
 1.02437E+00  2.51463E-01 -3.61616E+01 -3.31996E+01
 1.02437E+00  3.14416E-01 -3.57074E+01 -3.28920E+01
 1.02437E+00  3.77453E-01 -3.51525E+01 -3.25438E+01
 1.02437E+00  4.40614E-01 -3.44967E+01 -3.21059E+01
 1.02437E+00  5.03943E-01 -3.37395E+01 -3.15602E+01
 1.02437E+00  5.67491E-01 -3.28801E+01 -3.08987E+01
 1.02437E+00  6.31317E-01 -3.19174E+01 -3.01276E+01
 1.02437E+00  6.95487E-01 -3.08500E+01 -2.92515E+01
 1.02437E+00  7.60076E-01 -2.96760E+01 -2.82581E+01
 1.02437E+00  8.25164E-01 -2.83928E+01 -2.71330E+01
 1.02437E+00  8.90842E-01 -2.69968E+01 -2.58792E+01
 1.02437E+00  9.57208E-01 -2.54825E+01 -2.45052E+01
 1.02437E+00  1.02437E+00 -2.38413E+01 -2.30070E+01
 1.02437E+00  1.09244E+00 -2.20592E+01 -2.13676E+01
 1.02437E+00  1.16156E+00 -2.01150E+01 -1.95565E+01
 1.02437E+00  1.23185E+00 -1.79800E+01 -1.75261E+01
 1.02437E+00  1.30346E+00 -1.56234E+01 -1.52356E+01
 1.02437E+00  1.37657E+00 -1.30298E+01 -1.26958E+01
 1.02437E+00  1.45133E+00 -1.02342E+01 -9.97043E+00
 1.02437E+00  1.52795E+00 -7.36457E+00 -7.17322E+00
 1.02437E+00  1.60662E+00 -4.66225E+00 -4.51403E+00
 1.02437E+00  1.68756E+00 -2.43565E+00 -2.30790E+00
 1.02437E+00  1.77102E+00 -9.38915E-01 -8.42648E-01
 1.02437E+00  1.85723E+00 -2.12989E-01 -1.61483E-01
 1.02437E+00  1.94649E+00 -1.32211E-02  9.50768E-03
 1.02437E+00  2.03907E+00  2.31909E-03  1.54578E-02
 1.02437E+00  2.13530E+00  1.52808E-04 -2.64706E-03
 1.02437E+00  2.23551E+00  8.79719E-07 -2.45787E-02
 1.02437E+00  2.34007E+00 -8.11343E-12 -2.92679E-02
 1.02437E+00  2.44935E+00 -3.84756E-13 -2.03674E-02
 1.02437E+00  2.56377E+00  0.00000E+00 -1.33761E-02
 1.02437E+00  2.68376E+00  0.00000E+00 -8.67982E-03
 1.02437E+00  2.80977E+00  0.00000E+00 -4.75953E-03
 1.02437E+00  2.94227E+00  0.00000E+00 -2.38857E-03
 1.02437E+00  3.08176E+00  0.00000E+00 -1.18458E-03
 1.02437E+00  3.22876E+00  0.00000E+00 -5.26909E-04

 1.09244E+00  0.00000E+00 -3.36354E+01 -3.01776E+01
 1.09244E+00  6.28480E-02 -3.35908E+01 -3.01165E+01
 1.09244E+00  1.25700E-01 -3.34572E+01 -2.99681E+01
 1.09244E+00  1.88566E-01 -3.32348E+01 -2.97705E+01
 1.09244E+00  2.51463E-01 -3.29239E+01 -2.95825E+01
 1.09244E+00  3.14416E-01 -3.25245E+01 -2.94461E+01
 1.09244E+00  3.77453E-01 -3.20366E+01 -2.92726E+01
 1.09244E+00  4.40614E-01 -3.14603E+01 -2.89691E+01
 1.09244E+00  5.03943E-01 -3.07951E+01 -2.85607E+01
 1.09244E+00  5.67491E-01 -3.00403E+01 -2.80751E+01
 1.09244E+00  6.31317E-01 -2.91951E+01 -2.74786E+01
 1.09244E+00  6.95487E-01 -2.82577E+01 -2.67384E+01
 1.09244E+00  7.60076E-01 -2.72259E+01 -2.58742E+01
 1.09244E+00  8.25164E-01 -2.60965E+01 -2.49140E+01
 1.09244E+00  8.90842E-01 -2.48644E+01 -2.38539E+01
 1.09244E+00  9.57208E-01 -2.35223E+01 -2.26753E+01
 1.09244E+00  1.02437E+00 -2.20592E+01 -2.13676E+01
 1.09244E+00  1.09244E+00 -2.04590E+01 -1.99236E+01
 1.09244E+00  1.16156E+00 -1.86985E+01 -1.83091E+01
 1.09244E+00  1.23185E+00 -1.67484E+01 -1.64504E+01
 1.09244E+00  1.30346E+00 -1.45782E+01 -1.42949E+01
 1.09244E+00  1.37657E+00 -1.21731E+01 -1.18960E+01
 1.09244E+00  1.45133E+00 -9.56681E+00 -9.36269E+00
 1.09244E+00  1.52795E+00 -6.88204E+00 -6.77812E+00
 1.09244E+00  1.60662E+00 -4.34905E+00 -4.28741E+00
 1.09244E+00  1.68756E+00 -2.26207E+00 -2.19233E+00
 1.09244E+00  1.77102E+00 -8.63131E-01 -8.08926E-01
 1.09244E+00  1.85723E+00 -1.90221E-01 -1.83096E-01
 1.09244E+00  1.94649E+00 -9.45292E-03 -2.23793E-02
 1.09244E+00  2.03907E+00  2.55396E-03  2.79591E-03
 1.09244E+00  2.13530E+00  1.55904E-04 -5.03598E-03
 1.09244E+00  2.23551E+00  8.80395E-07 -3.09181E-02
 1.09244E+00  2.34007E+00 -4.13947E-12 -3.48604E-02
 1.09244E+00  2.44935E+00  1.06994E-12 -2.09451E-02
 1.09244E+00  2.56377E+00  0.00000E+00 -1.35697E-02
 1.09244E+00  2.68376E+00  0.00000E+00 -9.75513E-03
 1.09244E+00  2.80977E+00  0.00000E+00 -5.14661E-03
 1.09244E+00  2.94227E+00  0.00000E+00 -2.52443E-03
 1.09244E+00  3.08176E+00  0.00000E+00 -1.35866E-03
 1.09244E+00  3.22876E+00  0.00000E+00 -5.62867E-04

 1.16156E+00  0.00000E+00 -3.02246E+01 -2.64211E+01
 1.16156E+00  6.28480E-02 -3.01857E+01 -2.63760E+01
 1.16156E+00  1.25700E-01 -3.00692E+01 -2.63344E+01
 1.16156E+00  1.88566E-01 -2.98754E+01 -2.62573E+01
 1.16156E+00  2.51463E-01 -2.96043E+01 -2.61641E+01
 1.16156E+00  3.14416E-01 -2.92560E+01 -2.61152E+01
 1.16156E+00  3.77453E-01 -2.88307E+01 -2.60313E+01
 1.16156E+00  4.40614E-01 -2.83284E+01 -2.58254E+01
 1.16156E+00  5.03943E-01 -2.77486E+01 -2.55268E+01
 1.16156E+00  5.67491E-01 -2.70911E+01 -2.51664E+01
 1.16156E+00  6.31317E-01 -2.63547E+01 -2.47119E+01
 1.16156E+00  6.95487E-01 -2.55382E+01 -2.41285E+01
 1.16156E+00  7.60076E-01 -2.46392E+01 -2.34215E+01
 1.16156E+00  8.25164E-01 -2.36542E+01 -2.26052E+01
 1.16156E+00  8.90842E-01 -2.25780E+01 -2.16883E+01
 1.16156E+00  9.57208E-01 -2.14023E+01 -2.06752E+01
 1.16156E+00  1.02437E+00 -2.01150E+01 -1.95565E+01
 1.16156E+00  1.09244E+00 -1.86985E+01 -1.83091E+01
 1.16156E+00  1.16156E+00 -1.71285E+01 -1.68872E+01
 1.16156E+00  1.23185E+00 -1.53748E+01 -1.52130E+01
 1.16156E+00  1.30346E+00 -1.34069E+01 -1.32364E+01
 1.16156E+00  1.37657E+00 -1.12097E+01 -1.10285E+01
 1.16156E+00  1.45133E+00 -8.81474E+00 -8.71344E+00
 1.16156E+00  1.52795E+00 -6.33762E+00 -6.35033E+00
 1.16156E+00  1.60662E+00 -3.99566E+00 -4.04074E+00
 1.16156E+00  1.68756E+00 -2.06647E+00 -2.07544E+00
 1.16156E+00  1.77102E+00 -7.78042E-01 -7.87997E-01
 1.16156E+00  1.85723E+00 -1.64853E-01 -2.22583E-01
 1.16156E+00  1.94649E+00 -5.32201E-03 -7.10329E-02
 1.16156E+00  2.03907E+00  2.80127E-03 -2.29803E-02
 1.16156E+00  2.13530E+00  1.58754E-04 -1.65151E-02
 1.16156E+00  2.23551E+00  8.78138E-07 -4.28215E-02
 1.16156E+00  2.34007E+00  1.67472E-13 -4.34508E-02
 1.16156E+00  2.44935E+00  1.15049E-12 -2.28930E-02
 1.16156E+00  2.56377E+00  0.00000E+00 -1.41871E-02
 1.16156E+00  2.68376E+00  0.00000E+00 -1.08859E-02
 1.16156E+00  2.80977E+00  0.00000E+00 -5.58032E-03
 1.16156E+00  2.94227E+00  0.00000E+00 -2.68623E-03
 1.16156E+00  3.08176E+00  0.00000E+00 -1.51954E-03
 1.16156E+00  3.22876E+00  0.00000E+00 -5.88608E-04

 1.23185E+00  0.00000E+00 -2.66842E+01 -2.28366E+01
 1.23185E+00  6.28480E-02 -2.66507E+01 -2.27920E+01
 1.23185E+00  1.25700E-01 -2.65505E+01 -2.28454E+01
 1.23185E+00  1.88566E-01 -2.63840E+01 -2.28862E+01
 1.23185E+00  2.51463E-01 -2.61510E+01 -2.28681E+01
 1.23185E+00  3.14416E-01 -2.58517E+01 -2.28341E+01
 1.23185E+00  3.77453E-01 -2.54861E+01 -2.27645E+01
 1.23185E+00  4.40614E-01 -2.50542E+01 -2.26287E+01
 1.23185E+00  5.03943E-01 -2.45558E+01 -2.24255E+01
 1.23185E+00  5.67491E-01 -2.39905E+01 -2.21556E+01
 1.23185E+00  6.31317E-01 -2.33575E+01 -2.18083E+01
 1.23185E+00  6.95487E-01 -2.26554E+01 -2.13692E+01
 1.23185E+00  7.60076E-01 -2.18824E+01 -2.08197E+01
 1.23185E+00  8.25164E-01 -2.10351E+01 -2.01437E+01
 1.23185E+00  8.90842E-01 -2.01083E+01 -1.93569E+01
 1.23185E+00  9.57208E-01 -1.90941E+01 -1.84854E+01
 1.23185E+00  1.02437E+00 -1.79800E+01 -1.75261E+01
 1.23185E+00  1.09244E+00 -1.67484E+01 -1.64504E+01
 1.23185E+00  1.16156E+00 -1.53748E+01 -1.52130E+01
 1.23185E+00  1.23185E+00 -1.38291E+01 -1.37477E+01
 1.23185E+00  1.30346E+00 -1.20806E+01 -1.20095E+01
 1.23185E+00  1.37657E+00 -1.01139E+01 -1.00488E+01
 1.23185E+00  1.45133E+00 -7.95674E+00 -7.96405E+00
 1.23185E+00  1.52795E+00 -5.71578E+00 -5.81299E+00
 1.23185E+00  1.60662E+00 -3.59233E+00 -3.70161E+00
 1.23185E+00  1.68756E+00 -1.84401E+00 -1.90684E+00
 1.23185E+00  1.77102E+00 -6.82029E-01 -7.41265E-01
 1.23185E+00  1.85723E+00 -1.36676E-01 -2.40199E-01
 1.23185E+00  1.94649E+00 -8.81941E-04 -1.05129E-01
 1.23185E+00  2.03907E+00  3.04516E-03 -5.11882E-02
 1.23185E+00  2.13530E+00  1.60664E-04 -3.90594E-02
 1.23185E+00  2.23551E+00  8.69434E-07 -6.31917E-02
 1.23185E+00  2.34007E+00  5.11170E-12 -5.85820E-02
 1.23185E+00  2.44935E+00  2.47613E-13 -3.06536E-02
 1.23185E+00  2.56377E+00  0.00000E+00 -1.69827E-02
 1.23185E+00  2.68376E+00  0.00000E+00 -1.16531E-02
 1.23185E+00  2.80977E+00  0.00000E+00 -6.14397E-03
 1.23185E+00  2.94227E+00  0.00000E+00 -3.05292E-03
 1.23185E+00  3.08176E+00  0.00000E+00 -1.62691E-03
 1.23185E+00  3.22876E+00  0.00000E+00 -6.38612E-04

 1.30346E+00  0.00000E+00 -2.29558E+01 -1.94553E+01
 1.30346E+00  6.28480E-02 -2.29276E+01 -1.94121E+01
 1.30346E+00  1.25700E-01 -2.28434E+01 -1.94699E+01
 1.30346E+00  1.88566E-01 -2.27035E+01 -1.95587E+01
 1.30346E+00  2.51463E-01 -2.25077E+01 -1.95899E+01
 1.30346E+00  3.14416E-01 -2.22562E+01 -1.95221E+01
 1.30346E+00  3.77453E-01 -2.19489E+01 -1.94159E+01
 1.30346E+00  4.40614E-01 -2.15858E+01 -1.93293E+01
 1.30346E+00  5.03943E-01 -2.11667E+01 -1.92121E+01
 1.30346E+00  5.67491E-01 -2.06910E+01 -1.90126E+01
 1.30346E+00  6.31317E-01 -2.01583E+01 -1.87400E+01
 1.30346E+00  6.95487E-01 -1.95674E+01 -1.84062E+01
 1.30346E+00  7.60076E-01 -1.89165E+01 -1.79896E+01
 1.30346E+00  8.25164E-01 -1.82028E+01 -1.74623E+01
 1.30346E+00  8.90842E-01 -1.74216E+01 -1.68228E+01
 1.30346E+00  9.57208E-01 -1.65656E+01 -1.60788E+01
 1.30346E+00  1.02437E+00 -1.56234E+01 -1.52356E+01
 1.30346E+00  1.09244E+00 -1.45782E+01 -1.42949E+01
 1.30346E+00  1.16156E+00 -1.34069E+01 -1.32364E+01
 1.30346E+00  1.23185E+00 -1.20806E+01 -1.20095E+01
 1.30346E+00  1.30346E+00 -1.05700E+01 -1.05676E+01
 1.30346E+00  1.37657E+00 -8.85882E+00 -8.90486E+00
 1.30346E+00  1.45133E+00 -6.97047E+00 -7.05740E+00
 1.30346E+00  1.52795E+00 -5.00006E+00 -5.10960E+00
 1.30346E+00  1.60662E+00 -3.12892E+00 -3.22418E+00
 1.30346E+00  1.68756E+00 -1.58995E+00 -1.65554E+00
 1.30346E+00  1.77102E+00 -5.73805E-01 -6.44235E-01
 1.30346E+00  1.85723E+00 -1.05742E-01 -2.10045E-01
 1.30346E+00  1.94649E+00  3.71953E-03 -1.03096E-01
 1.30346E+00  2.03907E+00  3.25668E-03 -7.21612E-02
 1.30346E+00  2.13530E+00  1.60488E-04 -7.03980E-02
 1.30346E+00  2.23551E+00  8.48756E-07 -9.04658E-02
 1.30346E+00  2.34007E+00  1.05427E-11 -7.98234E-02
 1.30346E+00  2.44935E+00  7.14517E-13 -4.55166E-02
 1.30346E+00  2.56377E+00  0.00000E+00 -2.27732E-02
 1.30346E+00  2.68376E+00  0.00000E+00 -1.20412E-02
 1.30346E+00  2.80977E+00  0.00000E+00 -6.91753E-03
 1.30346E+00  2.94227E+00  0.00000E+00 -3.70085E-03
 1.30346E+00  3.08176E+00  0.00000E+00 -1.67373E-03
 1.30346E+00  3.22876E+00  0.00000E+00 -7.32582E-04

 1.37657E+00  0.00000E+00 -1.90027E+01 -1.61193E+01
 1.37657E+00  6.28480E-02 -1.89798E+01 -1.60818E+01
 1.37657E+00  1.25700E-01 -1.89115E+01 -1.60956E+01
 1.37657E+00  1.88566E-01 -1.87979E+01 -1.61628E+01
 1.37657E+00  2.51463E-01 -1.86391E+01 -1.61958E+01
 1.37657E+00  3.14416E-01 -1.84350E+01 -1.60942E+01
 1.37657E+00  3.77453E-01 -1.81856E+01 -1.59595E+01
 1.37657E+00  4.40614E-01 -1.78906E+01 -1.58986E+01
 1.37657E+00  5.03943E-01 -1.75499E+01 -1.58341E+01
 1.37657E+00  5.67491E-01 -1.71631E+01 -1.56857E+01
 1.37657E+00  6.31317E-01 -1.67296E+01 -1.54731E+01
 1.37657E+00  6.95487E-01 -1.62485E+01 -1.52238E+01
 1.37657E+00  7.60076E-01 -1.57183E+01 -1.49198E+01
 1.37657E+00  8.25164E-01 -1.51365E+01 -1.45321E+01
 1.37657E+00  8.90842E-01 -1.44993E+01 -1.40392E+01
 1.37657E+00  9.57208E-01 -1.38003E+01 -1.34227E+01
 1.37657E+00  1.02437E+00 -1.30298E+01 -1.26958E+01
 1.37657E+00  1.09244E+00 -1.21731E+01 -1.18960E+01
 1.37657E+00  1.16156E+00 -1.12097E+01 -1.10285E+01
 1.37657E+00  1.23185E+00 -1.01139E+01 -1.00488E+01
 1.37657E+00  1.30346E+00 -8.85882E+00 -8.90486E+00
 1.37657E+00  1.37657E+00 -7.42880E+00 -7.55019E+00
 1.37657E+00  1.45133E+00 -5.84232E+00 -5.97641E+00
 1.37657E+00  1.52795E+00 -4.18039E+00 -4.28681E+00
 1.37657E+00  1.60662E+00 -2.59962E+00 -2.68141E+00
 1.37657E+00  1.68756E+00 -1.30228E+00 -1.37812E+00
 1.37657E+00  1.77102E+00 -4.53552E-01 -5.37558E-01
 1.37657E+00  1.85723E+00 -7.27022E-02 -1.68630E-01
 1.37657E+00  1.94649E+00  8.18456E-03 -8.80421E-02
 1.37657E+00  2.03907E+00  3.39032E-03 -8.49559E-02
 1.37657E+00  2.13530E+00  1.56584E-04 -9.49272E-02
 1.37657E+00  2.23551E+00  8.08552E-07 -1.07860E-01
 1.37657E+00  2.34007E+00  1.48780E-11 -9.25276E-02
 1.37657E+00  2.44935E+00  1.16247E-12 -5.69564E-02
 1.37657E+00  2.56377E+00  0.00000E+00 -2.87133E-02
 1.37657E+00  2.68376E+00  0.00000E+00 -1.34773E-02
 1.37657E+00  2.80977E+00  0.00000E+00 -7.93527E-03
 1.37657E+00  2.94227E+00  0.00000E+00 -4.30226E-03
 1.37657E+00  3.08176E+00  0.00000E+00 -1.76490E-03
 1.37657E+00  3.22876E+00  0.00000E+00 -8.27464E-04

 1.45133E+00  0.00000E+00 -1.48581E+01 -1.26938E+01
 1.45133E+00  6.28480E-02 -1.48404E+01 -1.26665E+01
 1.45133E+00  1.25700E-01 -1.47879E+01 -1.26507E+01
 1.45133E+00  1.88566E-01 -1.47006E+01 -1.26451E+01
 1.45133E+00  2.51463E-01 -1.45783E+01 -1.26155E+01
 1.45133E+00  3.14416E-01 -1.44212E+01 -1.25270E+01
 1.45133E+00  3.77453E-01 -1.42290E+01 -1.24283E+01
 1.45133E+00  4.40614E-01 -1.40015E+01 -1.23659E+01
 1.45133E+00  5.03943E-01 -1.37386E+01 -1.22968E+01
 1.45133E+00  5.67491E-01 -1.34398E+01 -1.21795E+01
 1.45133E+00  6.31317E-01 -1.31047E+01 -1.20305E+01
 1.45133E+00  6.95487E-01 -1.27324E+01 -1.18666E+01
 1.45133E+00  7.60076E-01 -1.23217E+01 -1.16624E+01
 1.45133E+00  8.25164E-01 -1.18707E+01 -1.13834E+01
 1.45133E+00  8.90842E-01 -1.13763E+01 -1.10110E+01
 1.45133E+00  9.57208E-01 -1.08334E+01 -1.05338E+01
 1.45133E+00  1.02437E+00 -1.02342E+01 -9.97043E+00
 1.45133E+00  1.09244E+00 -9.56681E+00 -9.36269E+00
 1.45133E+00  1.16156E+00 -8.81474E+00 -8.71344E+00
 1.45133E+00  1.23185E+00 -7.95674E+00 -7.96405E+00
 1.45133E+00  1.30346E+00 -6.97047E+00 -7.05740E+00
 1.45133E+00  1.37657E+00 -5.84232E+00 -5.97641E+00
 1.45133E+00  1.45133E+00 -4.58617E+00 -4.73901E+00
 1.45133E+00  1.52795E+00 -3.26696E+00 -3.42201E+00
 1.45133E+00  1.60662E+00 -2.01199E+00 -2.16772E+00
 1.45133E+00  1.68756E+00 -9.86497E-01 -1.14175E+00
 1.45133E+00  1.77102E+00 -3.24831E-01 -4.68394E-01
 1.45133E+00  1.85723E+00 -3.92751E-02 -1.61462E-01
 1.45133E+00  1.94649E+00  1.20228E-02 -9.24935E-02
 1.45133E+00  2.03907E+00  3.38627E-03 -9.39764E-02
 1.45133E+00  2.13530E+00  1.47033E-04 -9.90524E-02
 1.45133E+00  2.23551E+00  7.40597E-07 -9.97139E-02
 1.45133E+00  2.34007E+00  1.85333E-11 -8.28839E-02
 1.45133E+00  2.44935E+00  3.49822E-14 -5.49727E-02
 1.45133E+00  2.56377E+00  0.00000E+00 -3.22391E-02
 1.45133E+00  2.68376E+00  0.00000E+00 -1.74954E-02
 1.45133E+00  2.80977E+00  0.00000E+00 -9.23592E-03
 1.45133E+00  2.94227E+00  0.00000E+00 -4.52609E-03
 1.45133E+00  3.08176E+00  0.00000E+00 -2.01423E-03
 1.45133E+00  3.22876E+00  0.00000E+00 -8.77632E-04

 1.52795E+00  0.00000E+00 -1.06847E+01 -9.21821E+00
 1.52795E+00  6.28480E-02 -1.06721E+01 -9.20080E+00
 1.52795E+00  1.25700E-01 -1.06347E+01 -9.17814E+00
 1.52795E+00  1.88566E-01 -1.05726E+01 -9.09948E+00
 1.52795E+00  2.51463E-01 -1.04855E+01 -8.99434E+00
 1.52795E+00  3.14416E-01 -1.03735E+01 -8.94422E+00
 1.52795E+00  3.77453E-01 -1.02364E+01 -8.90825E+00
 1.52795E+00  4.40614E-01 -1.00740E+01 -8.83085E+00
 1.52795E+00  5.03943E-01 -9.88601E+00 -8.73327E+00
 1.52795E+00  5.67491E-01 -9.67218E+00 -8.64258E+00
 1.52795E+00  6.31317E-01 -9.43200E+00 -8.55760E+00
 1.52795E+00  6.95487E-01 -9.16483E+00 -8.46698E+00
 1.52795E+00  7.60076E-01 -8.86973E+00 -8.34041E+00
 1.52795E+00  8.25164E-01 -8.54522E+00 -8.14598E+00
 1.52795E+00  8.90842E-01 -8.18899E+00 -7.87970E+00
 1.52795E+00  9.57208E-01 -7.79736E+00 -7.54922E+00
 1.52795E+00  1.02437E+00 -7.36457E+00 -7.17322E+00
 1.52795E+00  1.09244E+00 -6.88204E+00 -6.77812E+00
 1.52795E+00  1.16156E+00 -6.33762E+00 -6.35033E+00
 1.52795E+00  1.23185E+00 -5.71578E+00 -5.81299E+00
 1.52795E+00  1.30346E+00 -5.00006E+00 -5.10960E+00
 1.52795E+00  1.37657E+00 -4.18039E+00 -4.28681E+00
 1.52795E+00  1.45133E+00 -3.26696E+00 -3.42201E+00
 1.52795E+00  1.52795E+00 -2.30800E+00 -2.53580E+00
 1.52795E+00  1.60662E+00 -1.39839E+00 -1.65659E+00
 1.52795E+00  1.68756E+00 -6.61558E-01 -9.00238E-01
 1.52795E+00  1.77102E+00 -1.96713E-01 -4.01318E-01
 1.52795E+00  1.85723E+00 -8.62264E-03 -1.83360E-01
 1.52795E+00  1.94649E+00  1.45720E-02 -1.35824E-01
 1.52795E+00  2.03907E+00  3.18358E-03 -1.26653E-01
 1.52795E+00  2.13530E+00  1.30271E-04 -1.08631E-01
 1.52795E+00  2.23551E+00  6.39298E-07 -8.73928E-02
 1.52795E+00  2.34007E+00  2.08306E-11 -6.97175E-02
 1.52795E+00  2.44935E+00  4.19788E-13 -5.46701E-02
 1.52795E+00  2.56377E+00  0.00000E+00 -3.90929E-02
 1.52795E+00  2.68376E+00  0.00000E+00 -2.35782E-02
 1.52795E+00  2.80977E+00  0.00000E+00 -1.09282E-02
 1.52795E+00  2.94227E+00  0.00000E+00 -4.74536E-03
 1.52795E+00  3.08176E+00  0.00000E+00 -2.38374E-03
 1.52795E+00  3.22876E+00  0.00000E+00 -9.29290E-04

 1.60662E+00  0.00000E+00 -6.79922E+00 -5.90168E+00
 1.60662E+00  6.28480E-02 -6.79121E+00 -5.88686E+00
 1.60662E+00  1.25700E-01 -6.76743E+00 -5.86595E+00
 1.60662E+00  1.88566E-01 -6.72787E+00 -5.77660E+00
 1.60662E+00  2.51463E-01 -6.67245E+00 -5.66138E+00
 1.60662E+00  3.14416E-01 -6.60105E+00 -5.62516E+00
 1.60662E+00  3.77453E-01 -6.51355E+00 -5.60276E+00
 1.60662E+00  4.40614E-01 -6.40979E+00 -5.51684E+00
 1.60662E+00  5.03943E-01 -6.28954E+00 -5.42252E+00
 1.60662E+00  5.67491E-01 -6.15252E+00 -5.37345E+00
 1.60662E+00  6.31317E-01 -5.99836E+00 -5.33935E+00
 1.60662E+00  6.95487E-01 -5.82656E+00 -5.28182E+00
 1.60662E+00  7.60076E-01 -5.63643E+00 -5.19424E+00
 1.60662E+00  8.25164E-01 -5.42696E+00 -5.07689E+00
 1.60662E+00  8.90842E-01 -5.19660E+00 -4.92552E+00
 1.60662E+00  9.57208E-01 -4.94293E+00 -4.73436E+00
 1.60662E+00  1.02437E+00 -4.66225E+00 -4.51403E+00
 1.60662E+00  1.09244E+00 -4.34905E+00 -4.28741E+00
 1.60662E+00  1.16156E+00 -3.99566E+00 -4.04074E+00
 1.60662E+00  1.23185E+00 -3.59233E+00 -3.70161E+00
 1.60662E+00  1.30346E+00 -3.12892E+00 -3.22418E+00
 1.60662E+00  1.37657E+00 -2.59962E+00 -2.68141E+00
 1.60662E+00  1.45133E+00 -2.01199E+00 -2.16772E+00
 1.60662E+00  1.52795E+00 -1.39839E+00 -1.65659E+00
 1.60662E+00  1.60662E+00 -8.21564E-01 -1.09409E+00
 1.60662E+00  1.68756E+00 -3.62438E-01 -5.75694E-01
 1.60662E+00  1.77102E+00 -8.43621E-02 -2.73946E-01
 1.60662E+00  1.85723E+00  1.48003E-02 -2.07807E-01
 1.60662E+00  1.94649E+00  1.51303E-02 -2.28189E-01
 1.60662E+00  2.03907E+00  2.74371E-03 -2.16772E-01
 1.60662E+00  2.13530E+00  1.05995E-04 -1.64259E-01
 1.60662E+00  2.23551E+00  5.06025E-07 -1.07012E-01
 1.60662E+00  2.34007E+00  2.01451E-11 -8.47282E-02
 1.60662E+00  2.44935E+00  3.32427E-13 -8.06017E-02
 1.60662E+00  2.56377E+00  0.00000E+00 -5.80850E-02
 1.60662E+00  2.68376E+00  0.00000E+00 -3.05106E-02
 1.60662E+00  2.80977E+00  0.00000E+00 -1.32066E-02
 1.60662E+00  2.94227E+00  0.00000E+00 -5.61369E-03
 1.60662E+00  3.08176E+00  0.00000E+00 -2.77579E-03
 1.60662E+00  3.22876E+00  0.00000E+00 -1.06462E-03

 1.68756E+00  0.00000E+00 -3.60795E+00 -3.11935E+00
 1.68756E+00  6.28480E-02 -3.60359E+00 -3.10278E+00
 1.68756E+00  1.25700E-01 -3.59071E+00 -3.08576E+00
 1.68756E+00  1.88566E-01 -3.56932E+00 -3.03891E+00
 1.68756E+00  2.51463E-01 -3.53934E+00 -2.97325E+00
 1.68756E+00  3.14416E-01 -3.50068E+00 -2.92626E+00
 1.68756E+00  3.77453E-01 -3.45326E+00 -2.87347E+00
 1.68756E+00  4.40614E-01 -3.39692E+00 -2.79293E+00
 1.68756E+00  5.03943E-01 -3.33150E+00 -2.73305E+00
 1.68756E+00  5.67491E-01 -3.25679E+00 -2.72749E+00
 1.68756E+00  6.31317E-01 -3.17255E+00 -2.72295E+00
 1.68756E+00  6.95487E-01 -3.07844E+00 -2.66931E+00
 1.68756E+00  7.60076E-01 -2.97402E+00 -2.59636E+00
 1.68756E+00  8.25164E-01 -2.85868E+00 -2.54578E+00
 1.68756E+00  8.90842E-01 -2.73151E+00 -2.50070E+00
 1.68756E+00  9.57208E-01 -2.59117E+00 -2.42133E+00
 1.68756E+00  1.02437E+00 -2.43565E+00 -2.30790E+00
 1.68756E+00  1.09244E+00 -2.26207E+00 -2.19233E+00
 1.68756E+00  1.16156E+00 -2.06647E+00 -2.07544E+00
 1.68756E+00  1.23185E+00 -1.84401E+00 -1.90684E+00
 1.68756E+00  1.30346E+00 -1.58995E+00 -1.65554E+00
 1.68756E+00  1.37657E+00 -1.30228E+00 -1.37812E+00
 1.68756E+00  1.45133E+00 -9.86497E-01 -1.14175E+00
 1.68756E+00  1.52795E+00 -6.61558E-01 -9.00238E-01
 1.68756E+00  1.60662E+00 -3.62438E-01 -5.75694E-01
 1.68756E+00  1.68756E+00 -1.33015E-01 -2.57335E-01
 1.68756E+00  1.77102E+00 -5.57959E-03 -1.36368E-01
 1.68756E+00  1.85723E+00  2.65002E-02 -2.19331E-01
 1.68756E+00  1.94649E+00  1.32370E-02 -3.20724E-01
 1.68756E+00  2.03907E+00  2.07882E-03 -3.27072E-01
 1.68756E+00  2.13530E+00  7.59640E-05 -2.50625E-01
 1.68756E+00  2.23551E+00  3.52241E-07 -1.55891E-01
 1.68756E+00  2.34007E+00  1.75838E-11 -1.23902E-01
 1.68756E+00  2.44935E+00  7.71921E-13 -1.23916E-01
 1.68756E+00  2.56377E+00  0.00000E+00 -8.55457E-02
 1.68756E+00  2.68376E+00  0.00000E+00 -3.99393E-02
 1.68756E+00  2.80977E+00  0.00000E+00 -1.67977E-02
 1.68756E+00  2.94227E+00  0.00000E+00 -7.08152E-03
 1.68756E+00  3.08176E+00  0.00000E+00 -3.21146E-03
 1.68756E+00  3.22876E+00  0.00000E+00 -1.26941E-03

 1.77102E+00  0.00000E+00 -1.44423E+00 -1.22930E+00
 1.77102E+00  6.28480E-02 -1.44237E+00 -1.21669E+00
 1.77102E+00  1.25700E-01 -1.43691E+00 -1.20491E+00
 1.77102E+00  1.88566E-01 -1.42786E+00 -1.19300E+00
 1.77102E+00  2.51463E-01 -1.41518E+00 -1.17059E+00
 1.77102E+00  3.14416E-01 -1.39882E+00 -1.12493E+00
 1.77102E+00  3.77453E-01 -1.37871E+00 -1.06308E+00
 1.77102E+00  4.40614E-01 -1.35477E+00 -1.00176E+00
 1.77102E+00  5.03943E-01 -1.32690E+00 -9.68262E-01
 1.77102E+00  5.67491E-01 -1.29497E+00 -9.74102E-01
 1.77102E+00  6.31317E-01 -1.25886E+00 -9.76503E-01
 1.77102E+00  6.95487E-01 -1.21838E+00 -9.39432E-01
 1.77102E+00  7.60076E-01 -1.17330E+00 -8.96052E-01
 1.77102E+00  8.25164E-01 -1.12333E+00 -8.88543E-01
 1.77102E+00  8.90842E-01 -1.06804E+00 -8.98348E-01
 1.77102E+00  9.57208E-01 -1.00684E+00 -8.83274E-01
 1.77102E+00  1.02437E+00 -9.38915E-01 -8.42648E-01
 1.77102E+00  1.09244E+00 -8.63131E-01 -8.08926E-01
 1.77102E+00  1.16156E+00 -7.78042E-01 -7.87997E-01
 1.77102E+00  1.23185E+00 -6.82029E-01 -7.41265E-01
 1.77102E+00  1.30346E+00 -5.73805E-01 -6.44235E-01
 1.77102E+00  1.37657E+00 -4.53552E-01 -5.37558E-01
 1.77102E+00  1.45133E+00 -3.24831E-01 -4.68394E-01
 1.77102E+00  1.52795E+00 -1.96713E-01 -4.01318E-01
 1.77102E+00  1.60662E+00 -8.43621E-02 -2.73946E-01
 1.77102E+00  1.68756E+00 -5.57959E-03 -1.36368E-01
 1.77102E+00  1.77102E+00  2.83906E-02 -1.11429E-01
 1.77102E+00  1.85723E+00  2.48035E-02 -2.09002E-01
 1.77102E+00  1.94649E+00  9.17529E-03 -3.23048E-01
 1.77102E+00  2.03907E+00  1.28732E-03 -3.69459E-01
 1.77102E+00  2.13530E+00  4.46287E-05 -3.11657E-01
 1.77102E+00  2.23551E+00  2.00790E-07 -2.02896E-01
 1.77102E+00  2.34007E+00  1.17641E-11 -1.57440E-01
 1.77102E+00  2.44935E+00  3.20114E-13 -1.51946E-01
 1.77102E+00  2.56377E+00  0.00000E+00 -1.08790E-01
 1.77102E+00  2.68376E+00  0.00000E+00 -5.53364E-02
 1.77102E+00  2.80977E+00  0.00000E+00 -2.27484E-02
 1.77102E+00  2.94227E+00  0.00000E+00 -8.61165E-03
 1.77102E+00  3.08176E+00  0.00000E+00 -3.80057E-03
 1.77102E+00  3.22876E+00  0.00000E+00 -1.45983E-03

 1.85723E+00  0.00000E+00 -3.62353E-01 -3.10932E-01
 1.85723E+00  6.28480E-02 -3.61806E-01 -3.07815E-01
 1.85723E+00  1.25700E-01 -3.60233E-01 -3.01248E-01
 1.85723E+00  1.88566E-01 -3.57635E-01 -2.96106E-01
 1.85723E+00  2.51463E-01 -3.53992E-01 -2.86737E-01
 1.85723E+00  3.14416E-01 -3.49282E-01 -2.61322E-01
 1.85723E+00  3.77453E-01 -3.43477E-01 -2.25507E-01
 1.85723E+00  4.40614E-01 -3.36545E-01 -1.89912E-01
 1.85723E+00  5.03943E-01 -3.28445E-01 -1.63344E-01
 1.85723E+00  5.67491E-01 -3.19130E-01 -1.50465E-01
 1.85723E+00  6.31317E-01 -3.08541E-01 -1.44359E-01
 1.85723E+00  6.95487E-01 -2.96612E-01 -1.38550E-01
 1.85723E+00  7.60076E-01 -2.83258E-01 -1.37211E-01
 1.85723E+00  8.25164E-01 -2.68374E-01 -1.45496E-01
 1.85723E+00  8.90842E-01 -2.51824E-01 -1.56612E-01
 1.85723E+00  9.57208E-01 -2.33435E-01 -1.59658E-01
 1.85723E+00  1.02437E+00 -2.12989E-01 -1.61483E-01
 1.85723E+00  1.09244E+00 -1.90221E-01 -1.83096E-01
 1.85723E+00  1.16156E+00 -1.64853E-01 -2.22583E-01
 1.85723E+00  1.23185E+00 -1.36676E-01 -2.40199E-01
 1.85723E+00  1.30346E+00 -1.05742E-01 -2.10045E-01
 1.85723E+00  1.37657E+00 -7.27022E-02 -1.68630E-01
 1.85723E+00  1.45133E+00 -3.92751E-02 -1.61462E-01
 1.85723E+00  1.52795E+00 -8.62264E-03 -1.83360E-01
 1.85723E+00  1.60662E+00  1.48003E-02 -2.07807E-01
 1.85723E+00  1.68756E+00  2.65002E-02 -2.19331E-01
 1.85723E+00  1.77102E+00  2.48035E-02 -2.09002E-01
 1.85723E+00  1.85723E+00  1.43000E-02 -2.02501E-01
 1.85723E+00  1.94649E+00  4.47663E-03 -2.58707E-01
 1.85723E+00  2.03907E+00  5.75075E-04 -3.44028E-01
 1.85723E+00  2.13530E+00  1.89954E-05 -3.31241E-01
 1.85723E+00  2.23551E+00  8.29126E-08 -2.32957E-01
 1.85723E+00  2.34007E+00  5.53665E-12 -1.79201E-01
 1.85723E+00  2.44935E+00  4.18086E-13 -1.65167E-01
 1.85723E+00  2.56377E+00  0.00000E+00 -1.25863E-01
 1.85723E+00  2.68376E+00  0.00000E+00 -7.26055E-02
 1.85723E+00  2.80977E+00  0.00000E+00 -2.99163E-02
 1.85723E+00  2.94227E+00  0.00000E+00 -1.04618E-02
 1.85723E+00  3.08176E+00  0.00000E+00 -4.62181E-03
 1.85723E+00  3.22876E+00  0.00000E+00 -1.62029E-03

 1.94649E+00  0.00000E+00 -3.74035E-02 -6.50588E-02
 1.94649E+00  6.28480E-02 -3.73157E-02 -6.66413E-02
 1.94649E+00  1.25700E-01 -3.70708E-02 -6.33582E-02
 1.94649E+00  1.88566E-01 -3.66698E-02 -5.78459E-02
 1.94649E+00  2.51463E-01 -3.61070E-02 -5.11536E-02
 1.94649E+00  3.14416E-01 -3.53768E-02 -4.18411E-02
 1.94649E+00  3.77453E-01 -3.44730E-02 -2.90285E-02
 1.94649E+00  4.40614E-01 -3.33880E-02 -1.21986E-02
 1.94649E+00  5.03943E-01 -3.21124E-02  8.62148E-03
 1.94649E+00  5.67491E-01 -3.06353E-02  3.07124E-02
 1.94649E+00  6.31317E-01 -2.89435E-02  4.35647E-02
 1.94649E+00  6.95487E-01 -2.70214E-02  3.94686E-02
 1.94649E+00  7.60076E-01 -2.48511E-02  2.81596E-02
 1.94649E+00  8.25164E-01 -2.24112E-02  2.20982E-02
 1.94649E+00  8.90842E-01 -1.96774E-02  2.12622E-02
 1.94649E+00  9.57208E-01 -1.66229E-02  2.00932E-02
 1.94649E+00  1.02437E+00 -1.32211E-02  9.50768E-03
 1.94649E+00  1.09244E+00 -9.45292E-03 -2.23793E-02
 1.94649E+00  1.16156E+00 -5.32201E-03 -7.10329E-02
 1.94649E+00  1.23185E+00 -8.81941E-04 -1.05129E-01
 1.94649E+00  1.30346E+00  3.71953E-03 -1.03096E-01
 1.94649E+00  1.37657E+00  8.18456E-03 -8.80421E-02
 1.94649E+00  1.45133E+00  1.20228E-02 -9.24935E-02
 1.94649E+00  1.52795E+00  1.45720E-02 -1.35824E-01
 1.94649E+00  1.60662E+00  1.51303E-02 -2.28189E-01
 1.94649E+00  1.68756E+00  1.32370E-02 -3.20724E-01
 1.94649E+00  1.77102E+00  9.17529E-03 -3.23048E-01
 1.94649E+00  1.85723E+00  4.47663E-03 -2.58707E-01
 1.94649E+00  1.94649E+00  1.26373E-03 -2.64146E-01
 1.94649E+00  2.03907E+00  1.51579E-04 -3.38883E-01
 1.94649E+00  2.13530E+00  4.79490E-06 -3.33945E-01
 1.94649E+00  2.23551E+00  2.03198E-08 -2.47980E-01
 1.94649E+00  2.34007E+00  1.62039E-12 -2.07046E-01
 1.94649E+00  2.44935E+00 -1.37565E-13 -1.97040E-01
 1.94649E+00  2.56377E+00  0.00000E+00 -1.45828E-01
 1.94649E+00  2.68376E+00  0.00000E+00 -8.06263E-02
 1.94649E+00  2.80977E+00  0.00000E+00 -3.50907E-02
 1.94649E+00  2.94227E+00  0.00000E+00 -1.36580E-02
 1.94649E+00  3.08176E+00  0.00000E+00 -5.74341E-03
 1.94649E+00  3.22876E+00  0.00000E+00 -1.80745E-03

 2.03907E+00  0.00000E+00  8.65574E-04 -4.91625E-02
 2.03907E+00  6.28480E-02  8.70850E-04 -4.88010E-02
 2.03907E+00  1.25700E-01  8.84488E-04 -4.69084E-02
 2.03907E+00  1.88566E-01  9.06294E-04 -4.44200E-02
 2.03907E+00  2.51463E-01  9.36874E-04 -4.14400E-02
 2.03907E+00  3.14416E-01  9.76795E-04 -3.70813E-02
 2.03907E+00  3.77453E-01  1.02670E-03 -3.10427E-02
 2.03907E+00  4.40614E-01  1.08733E-03 -2.33595E-02
 2.03907E+00  5.03943E-01  1.15961E-03 -1.45273E-02
 2.03907E+00  5.67491E-01  1.24461E-03 -5.15375E-03
 2.03907E+00  6.31317E-01  1.34358E-03  4.09263E-03
 2.03907E+00  6.95487E-01  1.45801E-03  1.22740E-02
 2.03907E+00  7.60076E-01  1.58954E-03  1.74714E-02
 2.03907E+00  8.25164E-01  1.73995E-03  1.80819E-02
 2.03907E+00  8.90842E-01  1.91098E-03  1.66174E-02
 2.03907E+00  9.57208E-01  2.10397E-03  1.69157E-02
 2.03907E+00  1.02437E+00  2.31909E-03  1.54578E-02
 2.03907E+00  1.09244E+00  2.55396E-03  2.79591E-03
 2.03907E+00  1.16156E+00  2.80127E-03 -2.29803E-02
 2.03907E+00  1.23185E+00  3.04516E-03 -5.11882E-02
 2.03907E+00  1.30346E+00  3.25668E-03 -7.21612E-02
 2.03907E+00  1.37657E+00  3.39032E-03 -8.49559E-02
 2.03907E+00  1.45133E+00  3.38627E-03 -9.39764E-02
 2.03907E+00  1.52795E+00  3.18358E-03 -1.26653E-01
 2.03907E+00  1.60662E+00  2.74371E-03 -2.16772E-01
 2.03907E+00  1.68756E+00  2.07882E-03 -3.27072E-01
 2.03907E+00  1.77102E+00  1.28732E-03 -3.69459E-01
 2.03907E+00  1.85723E+00  5.75075E-04 -3.44028E-01
 2.03907E+00  1.94649E+00  1.51579E-04 -3.38883E-01
 2.03907E+00  2.03907E+00  1.72306E-05 -3.60645E-01
 2.03907E+00  2.13530E+00  5.24589E-07 -3.27593E-01
 2.03907E+00  2.23551E+00  2.16090E-09 -2.56778E-01
 2.03907E+00  2.34007E+00 -2.85084E-13 -2.45208E-01
 2.03907E+00  2.44935E+00 -2.57121E-13 -2.48055E-01
 2.03907E+00  2.56377E+00  0.00000E+00 -1.74516E-01
 2.03907E+00  2.68376E+00  0.00000E+00 -8.70514E-02
 2.03907E+00  2.80977E+00  0.00000E+00 -3.96953E-02
 2.03907E+00  2.94227E+00  0.00000E+00 -1.78905E-02
 2.03907E+00  3.08176E+00  0.00000E+00 -7.65350E-03
 2.03907E+00  3.22876E+00  0.00000E+00 -2.09932E-03

 2.13530E+00  0.00000E+00  1.35177E-04 -4.53448E-02
 2.13530E+00  6.28480E-02  1.35245E-04 -4.37251E-02
 2.13530E+00  1.25700E-01  1.35374E-04 -4.24398E-02
 2.13530E+00  1.88566E-01  1.35559E-04 -4.21959E-02
 2.13530E+00  2.51463E-01  1.35816E-04 -4.20151E-02
 2.13530E+00  3.14416E-01  1.36160E-04 -3.99995E-02
 2.13530E+00  3.77453E-01  1.36609E-04 -3.66618E-02
 2.13530E+00  4.40614E-01  1.37182E-04 -3.34357E-02
 2.13530E+00  5.03943E-01  1.37903E-04 -3.22441E-02
 2.13530E+00  5.67491E-01  1.38801E-04 -3.30652E-02
 2.13530E+00  6.31317E-01  1.39906E-04 -2.97007E-02
 2.13530E+00  6.95487E-01  1.41257E-04 -1.78232E-02
 2.13530E+00  7.60076E-01  1.42893E-04 -5.42895E-03
 2.13530E+00  8.25164E-01  1.44854E-04 -1.92935E-03
 2.13530E+00  8.90842E-01  1.47168E-04 -4.26131E-03
 2.13530E+00  9.57208E-01  1.49839E-04 -4.50860E-03
 2.13530E+00  1.02437E+00  1.52808E-04 -2.64706E-03
 2.13530E+00  1.09244E+00  1.55904E-04 -5.03598E-03
 2.13530E+00  1.16156E+00  1.58754E-04 -1.65151E-02
 2.13530E+00  1.23185E+00  1.60664E-04 -3.90594E-02
 2.13530E+00  1.30346E+00  1.60488E-04 -7.03980E-02
 2.13530E+00  1.37657E+00  1.56584E-04 -9.49272E-02
 2.13530E+00  1.45133E+00  1.47033E-04 -9.90524E-02
 2.13530E+00  1.52795E+00  1.30271E-04 -1.08631E-01
 2.13530E+00  1.60662E+00  1.05995E-04 -1.64259E-01
 2.13530E+00  1.68756E+00  7.59640E-05 -2.50625E-01
 2.13530E+00  1.77102E+00  4.46287E-05 -3.11657E-01
 2.13530E+00  1.85723E+00  1.89954E-05 -3.31241E-01
 2.13530E+00  1.94649E+00  4.79490E-06 -3.33945E-01
 2.13530E+00  2.03907E+00  5.24589E-07 -3.27593E-01
 2.13530E+00  2.13530E+00  1.54961E-08 -3.01714E-01
 2.13530E+00  2.23551E+00  6.20479E-11 -2.74134E-01
 2.13530E+00  2.34007E+00  5.71948E-13 -2.81320E-01
 2.13530E+00  2.44935E+00  3.31174E-13 -2.81589E-01
 2.13530E+00  2.56377E+00  0.00000E+00 -2.12801E-01
 2.13530E+00  2.68376E+00  0.00000E+00 -1.18748E-01
 2.13530E+00  2.80977E+00  0.00000E+00 -5.00037E-02
 2.13530E+00  2.94227E+00  0.00000E+00 -2.15536E-02
 2.13530E+00  3.08176E+00  0.00000E+00 -1.13400E-02
 2.13530E+00  3.22876E+00  0.00000E+00 -2.58518E-03

 2.23551E+00  0.00000E+00  8.84323E-07 -3.33164E-02
 2.23551E+00  6.28480E-02  8.84771E-07 -3.29022E-02
 2.23551E+00  1.25700E-01  8.84489E-07 -3.20264E-02
 2.23551E+00  1.88566E-01  8.83869E-07 -3.18613E-02
 2.23551E+00  2.51463E-01  8.82994E-07 -3.24380E-02
 2.23551E+00  3.14416E-01  8.81916E-07 -3.27025E-02
 2.23551E+00  3.77453E-01  8.80691E-07 -3.21870E-02
 2.23551E+00  4.40614E-01  8.79391E-07 -3.09748E-02
 2.23551E+00  5.03943E-01  8.78099E-07 -3.02846E-02
 2.23551E+00  5.67491E-01  8.76909E-07 -3.07177E-02
 2.23551E+00  6.31317E-01  8.75934E-07 -3.03222E-02
 2.23551E+00  6.95487E-01  8.75298E-07 -2.74665E-02
 2.23551E+00  7.60076E-01  8.75128E-07 -2.37845E-02
 2.23551E+00  8.25164E-01  8.75537E-07 -2.14879E-02
 2.23551E+00  8.90842E-01  8.76568E-07 -2.09265E-02
 2.23551E+00  9.57208E-01  8.78105E-07 -2.17429E-02
 2.23551E+00  1.02437E+00  8.79719E-07 -2.45787E-02
 2.23551E+00  1.09244E+00  8.80395E-07 -3.09181E-02
 2.23551E+00  1.16156E+00  8.78138E-07 -4.28215E-02
 2.23551E+00  1.23185E+00  8.69434E-07 -6.31917E-02
 2.23551E+00  1.30346E+00  8.48756E-07 -9.04658E-02
 2.23551E+00  1.37657E+00  8.08553E-07 -1.07860E-01
 2.23551E+00  1.45133E+00  7.40596E-07 -9.97139E-02
 2.23551E+00  1.52795E+00  6.39298E-07 -8.73928E-02
 2.23551E+00  1.60662E+00  5.06026E-07 -1.07012E-01
 2.23551E+00  1.68756E+00  3.52241E-07 -1.55891E-01
 2.23551E+00  1.77102E+00  2.00790E-07 -2.02896E-01
 2.23551E+00  1.85723E+00  8.29127E-08 -2.32957E-01
 2.23551E+00  1.94649E+00  2.03198E-08 -2.47980E-01
 2.23551E+00  2.03907E+00  2.16092E-09 -2.56778E-01
 2.23551E+00  2.13530E+00  6.20287E-11 -2.74134E-01
 2.23551E+00  2.23551E+00  2.99002E-12 -2.94748E-01
 2.23551E+00  2.34007E+00 -3.07722E-13 -2.96578E-01
 2.23551E+00  2.44935E+00 -4.25605E-13 -2.79435E-01
 2.23551E+00  2.56377E+00  0.00000E+00 -2.46758E-01
 2.23551E+00  2.68376E+00  0.00000E+00 -1.68223E-01
 2.23551E+00  2.80977E+00  0.00000E+00 -6.53073E-02
 2.23551E+00  2.94227E+00  0.00000E+00 -2.66786E-02
 2.23551E+00  3.08176E+00  0.00000E+00 -1.81067E-02
 2.23551E+00  3.22876E+00  0.00000E+00 -3.18804E-03

 2.34007E+00  0.00000E+00  1.14496E-10 -2.27468E-02
 2.34007E+00  6.28480E-02 -2.49735E-11 -2.27983E-02
 2.34007E+00  1.25700E-01 -3.13844E-11 -2.25383E-02
 2.34007E+00  1.88566E-01 -3.36030E-11 -2.24558E-02
 2.34007E+00  2.51463E-01 -3.33297E-11 -2.27783E-02
 2.34007E+00  3.14416E-01 -3.48212E-11 -2.33209E-02
 2.34007E+00  3.77453E-01 -3.20605E-11 -2.36044E-02
 2.34007E+00  4.40614E-01 -3.06155E-11 -2.32543E-02
 2.34007E+00  5.03943E-01 -2.90544E-11 -2.25107E-02
 2.34007E+00  5.67491E-01 -2.68607E-11 -2.18682E-02
 2.34007E+00  6.31317E-01 -2.56909E-11 -2.22197E-02
 2.34007E+00  6.95487E-01 -2.39452E-11 -2.40246E-02
 2.34007E+00  7.60076E-01 -2.09716E-11 -2.56831E-02
 2.34007E+00  8.25164E-01 -1.79448E-11 -2.54828E-02
 2.34007E+00  8.90842E-01 -1.51565E-11 -2.46721E-02
 2.34007E+00  9.57208E-01 -1.17995E-11 -2.56836E-02
 2.34007E+00  1.02437E+00 -7.93141E-12 -2.92679E-02
 2.34007E+00  1.09244E+00 -3.81200E-12 -3.48604E-02
 2.34007E+00  1.16156E+00  4.33571E-13 -4.34508E-02
 2.34007E+00  1.23185E+00  5.94737E-12 -5.85820E-02
 2.34007E+00  1.30346E+00  1.03436E-11 -7.98234E-02
 2.34007E+00  1.37657E+00  1.49821E-11 -9.25276E-02
 2.34007E+00  1.45133E+00  1.87870E-11 -8.28839E-02
 2.34007E+00  1.52795E+00  2.08091E-11 -6.97175E-02
 2.34007E+00  1.60662E+00  2.03593E-11 -8.47282E-02
 2.34007E+00  1.68756E+00  1.75121E-11 -1.23902E-01
 2.34007E+00  1.77102E+00  1.19823E-11 -1.57440E-01
 2.34007E+00  1.85723E+00  5.56251E-12 -1.79201E-01
 2.34007E+00  1.94649E+00  1.86715E-12 -2.07046E-01
 2.34007E+00  2.03907E+00 -2.70791E-13 -2.45208E-01
 2.34007E+00  2.13530E+00  3.00952E-13 -2.81320E-01
 2.34007E+00  2.23551E+00 -2.82481E-13 -2.96578E-01
 2.34007E+00  2.34007E+00  3.93395E-12 -2.72586E-01
 2.34007E+00  2.44935E+00  3.49379E-13 -2.45704E-01
 2.34007E+00  2.56377E+00  0.00000E+00 -2.51767E-01
 2.34007E+00  2.68376E+00  0.00000E+00 -1.98052E-01
 2.34007E+00  2.80977E+00  0.00000E+00 -7.98929E-02
 2.34007E+00  2.94227E+00  0.00000E+00 -3.78306E-02
 2.34007E+00  3.08176E+00  0.00000E+00 -2.80345E-02
 2.34007E+00  3.22876E+00  0.00000E+00 -3.88408E-03

 2.44935E+00  0.00000E+00 -1.07870E-09 -1.55862E-02
 2.44935E+00  6.28480E-02  2.21244E-12 -1.52767E-02
 2.44935E+00  1.25700E-01 -7.19837E-14 -1.54712E-02
 2.44935E+00  1.88566E-01  3.31832E-12 -1.56790E-02
 2.44935E+00  2.51463E-01  1.70500E-12 -1.56095E-02
 2.44935E+00  3.14416E-01  2.80696E-12 -1.53434E-02
 2.44935E+00  3.77453E-01 -8.53613E-14 -1.51123E-02
 2.44935E+00  4.40614E-01  1.07436E-12 -1.50819E-02
 2.44935E+00  5.03943E-01  1.73077E-13 -1.50701E-02
 2.44935E+00  5.67491E-01  5.83133E-13 -1.49730E-02
 2.44935E+00  6.31317E-01  6.33800E-13 -1.51312E-02
 2.44935E+00  6.95487E-01  1.57561E-12 -1.58371E-02
 2.44935E+00  7.60076E-01  1.27647E-12 -1.68415E-02
 2.44935E+00  8.25164E-01  7.61811E-13 -1.78007E-02
 2.44935E+00  8.90842E-01  1.45796E-12 -1.86784E-02
 2.44935E+00  9.57208E-01  1.84452E-12 -1.95574E-02
 2.44935E+00  1.02437E+00 -3.37168E-13 -2.03674E-02
 2.44935E+00  1.09244E+00  1.81093E-13 -2.09451E-02
 2.44935E+00  1.16156E+00  1.43353E-12 -2.28930E-02
 2.44935E+00  1.23185E+00  1.88791E-12 -3.06536E-02
 2.44935E+00  1.30346E+00  1.07672E-12 -4.55166E-02
 2.44935E+00  1.37657E+00  1.15911E-12 -5.69564E-02
 2.44935E+00  1.45133E+00  5.88513E-13 -5.49727E-02
 2.44935E+00  1.52795E+00  5.80060E-13 -5.46701E-02
 2.44935E+00  1.60662E+00  8.10782E-13 -8.06017E-02
 2.44935E+00  1.68756E+00  4.36973E-13 -1.23916E-01
 2.44935E+00  1.77102E+00  2.52692E-13 -1.51946E-01
 2.44935E+00  1.85723E+00  3.09579E-13 -1.65167E-01
 2.44935E+00  1.94649E+00 -3.98461E-14 -1.97040E-01
 2.44935E+00  2.03907E+00 -1.15157E-13 -2.48055E-01
 2.44935E+00  2.13530E+00  1.84164E-13 -2.81589E-01
 2.44935E+00  2.23551E+00 -5.79706E-13 -2.79435E-01
 2.44935E+00  2.34007E+00  5.79936E-13 -2.45704E-01
 2.44935E+00  2.44935E+00  5.46020E-12 -2.20002E-01
 2.44935E+00  2.56377E+00  0.00000E+00 -2.33322E-01
 2.44935E+00  2.68376E+00  0.00000E+00 -1.99764E-01
 2.44935E+00  2.80977E+00  0.00000E+00 -1.02997E-01
 2.44935E+00  2.94227E+00  0.00000E+00 -5.11138E-02
 2.44935E+00  3.08176E+00  0.00000E+00 -2.83017E-02
 2.44935E+00  3.22876E+00  0.00000E+00 -6.43471E-03

 2.56377E+00  0.00000E+00  0.00000E+00 -1.00337E-02
 2.56377E+00  6.28480E-02  0.00000E+00 -9.87566E-03
 2.56377E+00  1.25700E-01  0.00000E+00 -9.84792E-03
 2.56377E+00  1.88566E-01  0.00000E+00 -9.88507E-03
 2.56377E+00  2.51463E-01  0.00000E+00 -9.86411E-03
 2.56377E+00  3.14416E-01  0.00000E+00 -9.69962E-03
 2.56377E+00  3.77453E-01  0.00000E+00 -9.54233E-03
 2.56377E+00  4.40614E-01  0.00000E+00 -9.56189E-03
 2.56377E+00  5.03943E-01  0.00000E+00 -9.75305E-03
 2.56377E+00  5.67491E-01  0.00000E+00 -1.00524E-02
 2.56377E+00  6.31317E-01  0.00000E+00 -1.03245E-02
 2.56377E+00  6.95487E-01  0.00000E+00 -1.04927E-02
 2.56377E+00  7.60076E-01  0.00000E+00 -1.07725E-02
 2.56377E+00  8.25164E-01  0.00000E+00 -1.13997E-02
 2.56377E+00  8.90842E-01  0.00000E+00 -1.22219E-02
 2.56377E+00  9.57208E-01  0.00000E+00 -1.29281E-02
 2.56377E+00  1.02437E+00  0.00000E+00 -1.33761E-02
 2.56377E+00  1.09244E+00  0.00000E+00 -1.35697E-02
 2.56377E+00  1.16156E+00  0.00000E+00 -1.41871E-02
 2.56377E+00  1.23185E+00  0.00000E+00 -1.69827E-02
 2.56377E+00  1.30346E+00  0.00000E+00 -2.27732E-02
 2.56377E+00  1.37657E+00  0.00000E+00 -2.87133E-02
 2.56377E+00  1.45133E+00  0.00000E+00 -3.22391E-02
 2.56377E+00  1.52795E+00  0.00000E+00 -3.90929E-02
 2.56377E+00  1.60662E+00  0.00000E+00 -5.80850E-02
 2.56377E+00  1.68756E+00  0.00000E+00 -8.55457E-02
 2.56377E+00  1.77102E+00  0.00000E+00 -1.08790E-01
 2.56377E+00  1.85723E+00  0.00000E+00 -1.25863E-01
 2.56377E+00  1.94649E+00  0.00000E+00 -1.45828E-01
 2.56377E+00  2.03907E+00  0.00000E+00 -1.74516E-01
 2.56377E+00  2.13530E+00  0.00000E+00 -2.12801E-01
 2.56377E+00  2.23551E+00  0.00000E+00 -2.46758E-01
 2.56377E+00  2.34007E+00  0.00000E+00 -2.51767E-01
 2.56377E+00  2.44935E+00  0.00000E+00 -2.33322E-01
 2.56377E+00  2.56377E+00  0.00000E+00 -2.10297E-01
 2.56377E+00  2.68376E+00  0.00000E+00 -1.83188E-01
 2.56377E+00  2.80977E+00  0.00000E+00 -1.38175E-01
 2.56377E+00  2.94227E+00  0.00000E+00 -6.03271E-02
 2.56377E+00  3.08176E+00  0.00000E+00 -1.13831E-02
 2.56377E+00  3.22876E+00  0.00000E+00 -1.11079E-02

 2.68376E+00  0.00000E+00  0.00000E+00 -5.89602E-03
 2.68376E+00  6.28480E-02  0.00000E+00 -6.02015E-03
 2.68376E+00  1.25700E-01  0.00000E+00 -5.76429E-03
 2.68376E+00  1.88566E-01  0.00000E+00 -5.62942E-03
 2.68376E+00  2.51463E-01  0.00000E+00 -5.75555E-03
 2.68376E+00  3.14416E-01  0.00000E+00 -5.87480E-03
 2.68376E+00  3.77453E-01  0.00000E+00 -5.91641E-03
 2.68376E+00  4.40614E-01  0.00000E+00 -5.91432E-03
 2.68376E+00  5.03943E-01  0.00000E+00 -6.02738E-03
 2.68376E+00  5.67491E-01  0.00000E+00 -6.34904E-03
 2.68376E+00  6.31317E-01  0.00000E+00 -6.69885E-03
 2.68376E+00  6.95487E-01  0.00000E+00 -6.89940E-03
 2.68376E+00  7.60076E-01  0.00000E+00 -6.99764E-03
 2.68376E+00  8.25164E-01  0.00000E+00 -7.10120E-03
 2.68376E+00  8.90842E-01  0.00000E+00 -7.34132E-03
 2.68376E+00  9.57208E-01  0.00000E+00 -7.85674E-03
 2.68376E+00  1.02437E+00  0.00000E+00 -8.67982E-03
 2.68376E+00  1.09244E+00  0.00000E+00 -9.75513E-03
 2.68376E+00  1.16156E+00  0.00000E+00 -1.08859E-02
 2.68376E+00  1.23185E+00  0.00000E+00 -1.16531E-02
 2.68376E+00  1.30346E+00  0.00000E+00 -1.20412E-02
 2.68376E+00  1.37657E+00  0.00000E+00 -1.34773E-02
 2.68376E+00  1.45133E+00  0.00000E+00 -1.74954E-02
 2.68376E+00  1.52795E+00  0.00000E+00 -2.35782E-02
 2.68376E+00  1.60662E+00  0.00000E+00 -3.05106E-02
 2.68376E+00  1.68756E+00  0.00000E+00 -3.99393E-02
 2.68376E+00  1.77102E+00  0.00000E+00 -5.53364E-02
 2.68376E+00  1.85723E+00  0.00000E+00 -7.26055E-02
 2.68376E+00  1.94649E+00  0.00000E+00 -8.06263E-02
 2.68376E+00  2.03907E+00  0.00000E+00 -8.70514E-02
 2.68376E+00  2.13530E+00  0.00000E+00 -1.18748E-01
 2.68376E+00  2.23551E+00  0.00000E+00 -1.68223E-01
 2.68376E+00  2.34007E+00  0.00000E+00 -1.98052E-01
 2.68376E+00  2.44935E+00  0.00000E+00 -1.99764E-01
 2.68376E+00  2.56377E+00  0.00000E+00 -1.83188E-01
 2.68376E+00  2.68376E+00  0.00000E+00 -1.63160E-01
 2.68376E+00  2.80977E+00  0.00000E+00 -1.33930E-01
 2.68376E+00  2.94227E+00  0.00000E+00 -7.00961E-02
 2.68376E+00  3.08176E+00  0.00000E+00 -1.96706E-02
 2.68376E+00  3.22876E+00  0.00000E+00 -8.57095E-03

 2.80977E+00  0.00000E+00  0.00000E+00 -3.14392E-03
 2.80977E+00  6.28480E-02  0.00000E+00 -3.26627E-03
 2.80977E+00  1.25700E-01  0.00000E+00 -3.16478E-03
 2.80977E+00  1.88566E-01  0.00000E+00 -3.14898E-03
 2.80977E+00  2.51463E-01  0.00000E+00 -3.25324E-03
 2.80977E+00  3.14416E-01  0.00000E+00 -3.25224E-03
 2.80977E+00  3.77453E-01  0.00000E+00 -3.20075E-03
 2.80977E+00  4.40614E-01  0.00000E+00 -3.21378E-03
 2.80977E+00  5.03943E-01  0.00000E+00 -3.31147E-03
 2.80977E+00  5.67491E-01  0.00000E+00 -3.47457E-03
 2.80977E+00  6.31317E-01  0.00000E+00 -3.62091E-03
 2.80977E+00  6.95487E-01  0.00000E+00 -3.68813E-03
 2.80977E+00  7.60076E-01  0.00000E+00 -3.74316E-03
 2.80977E+00  8.25164E-01  0.00000E+00 -3.87577E-03
 2.80977E+00  8.90842E-01  0.00000E+00 -4.10105E-03
 2.80977E+00  9.57208E-01  0.00000E+00 -4.40271E-03
 2.80977E+00  1.02437E+00  0.00000E+00 -4.75953E-03
 2.80977E+00  1.09244E+00  0.00000E+00 -5.14661E-03
 2.80977E+00  1.16156E+00  0.00000E+00 -5.58032E-03
 2.80977E+00  1.23185E+00  0.00000E+00 -6.14397E-03
 2.80977E+00  1.30346E+00  0.00000E+00 -6.91753E-03
 2.80977E+00  1.37657E+00  0.00000E+00 -7.93527E-03
 2.80977E+00  1.45133E+00  0.00000E+00 -9.23592E-03
 2.80977E+00  1.52795E+00  0.00000E+00 -1.09282E-02
 2.80977E+00  1.60662E+00  0.00000E+00 -1.32066E-02
 2.80977E+00  1.68756E+00  0.00000E+00 -1.67977E-02
 2.80977E+00  1.77102E+00  0.00000E+00 -2.27484E-02
 2.80977E+00  1.85723E+00  0.00000E+00 -2.99163E-02
 2.80977E+00  1.94649E+00  0.00000E+00 -3.50907E-02
 2.80977E+00  2.03907E+00  0.00000E+00 -3.96953E-02
 2.80977E+00  2.13530E+00  0.00000E+00 -5.00037E-02
 2.80977E+00  2.23551E+00  0.00000E+00 -6.53073E-02
 2.80977E+00  2.34007E+00  0.00000E+00 -7.98929E-02
 2.80977E+00  2.44935E+00  0.00000E+00 -1.02997E-01
 2.80977E+00  2.56377E+00  0.00000E+00 -1.38175E-01
 2.80977E+00  2.68376E+00  0.00000E+00 -1.33930E-01
 2.80977E+00  2.80977E+00  0.00000E+00 -8.95354E-02
 2.80977E+00  2.94227E+00  0.00000E+00 -7.83449E-02
 2.80977E+00  3.08176E+00  0.00000E+00 -5.16146E-02
 2.80977E+00  3.22876E+00  0.00000E+00 -8.73965E-04

 2.94227E+00  0.00000E+00  0.00000E+00 -1.44353E-03
 2.94227E+00  6.28480E-02  0.00000E+00 -1.44363E-03
 2.94227E+00  1.25700E-01  0.00000E+00 -1.46746E-03
 2.94227E+00  1.88566E-01  0.00000E+00 -1.54020E-03
 2.94227E+00  2.51463E-01  0.00000E+00 -1.60937E-03
 2.94227E+00  3.14416E-01  0.00000E+00 -1.59268E-03
 2.94227E+00  3.77453E-01  0.00000E+00 -1.56768E-03
 2.94227E+00  4.40614E-01  0.00000E+00 -1.61988E-03
 2.94227E+00  5.03943E-01  0.00000E+00 -1.69983E-03
 2.94227E+00  5.67491E-01  0.00000E+00 -1.75601E-03
 2.94227E+00  6.31317E-01  0.00000E+00 -1.81113E-03
 2.94227E+00  6.95487E-01  0.00000E+00 -1.89105E-03
 2.94227E+00  7.60076E-01  0.00000E+00 -1.97759E-03
 2.94227E+00  8.25164E-01  0.00000E+00 -2.04772E-03
 2.94227E+00  8.90842E-01  0.00000E+00 -2.12250E-03
 2.94227E+00  9.57208E-01  0.00000E+00 -2.23925E-03
 2.94227E+00  1.02437E+00  0.00000E+00 -2.38857E-03
 2.94227E+00  1.09244E+00  0.00000E+00 -2.52443E-03
 2.94227E+00  1.16156E+00  0.00000E+00 -2.68623E-03
 2.94227E+00  1.23185E+00  0.00000E+00 -3.05292E-03
 2.94227E+00  1.30346E+00  0.00000E+00 -3.70085E-03
 2.94227E+00  1.37657E+00  0.00000E+00 -4.30226E-03
 2.94227E+00  1.45133E+00  0.00000E+00 -4.52609E-03
 2.94227E+00  1.52795E+00  0.00000E+00 -4.74536E-03
 2.94227E+00  1.60662E+00  0.00000E+00 -5.61369E-03
 2.94227E+00  1.68756E+00  0.00000E+00 -7.08152E-03
 2.94227E+00  1.77102E+00  0.00000E+00 -8.61165E-03
 2.94227E+00  1.85723E+00  0.00000E+00 -1.04618E-02
 2.94227E+00  1.94649E+00  0.00000E+00 -1.36580E-02
 2.94227E+00  2.03907E+00  0.00000E+00 -1.78905E-02
 2.94227E+00  2.13530E+00  0.00000E+00 -2.15536E-02
 2.94227E+00  2.23551E+00  0.00000E+00 -2.66786E-02
 2.94227E+00  2.34007E+00  0.00000E+00 -3.78306E-02
 2.94227E+00  2.44935E+00  0.00000E+00 -5.11138E-02
 2.94227E+00  2.56377E+00  0.00000E+00 -6.03271E-02
 2.94227E+00  2.68376E+00  0.00000E+00 -7.00961E-02
 2.94227E+00  2.80977E+00  0.00000E+00 -7.83449E-02
 2.94227E+00  2.94227E+00  0.00000E+00 -7.04791E-02
 2.94227E+00  3.08176E+00  0.00000E+00 -3.95902E-02
 2.94227E+00  3.22876E+00  0.00000E+00 -5.44731E-03

 3.08176E+00  0.00000E+00  0.00000E+00 -5.09859E-04
 3.08176E+00  6.28480E-02  0.00000E+00 -4.69174E-04
 3.08176E+00  1.25700E-01  0.00000E+00 -5.06341E-04
 3.08176E+00  1.88566E-01  0.00000E+00 -5.74317E-04
 3.08176E+00  2.51463E-01  0.00000E+00 -6.27026E-04
 3.08176E+00  3.14416E-01  0.00000E+00 -6.51835E-04
 3.08176E+00  3.77453E-01  0.00000E+00 -6.84836E-04
 3.08176E+00  4.40614E-01  0.00000E+00 -7.54845E-04
 3.08176E+00  5.03943E-01  0.00000E+00 -8.19983E-04
 3.08176E+00  5.67491E-01  0.00000E+00 -8.49779E-04
 3.08176E+00  6.31317E-01  0.00000E+00 -8.90677E-04
 3.08176E+00  6.95487E-01  0.00000E+00 -9.79245E-04
 3.08176E+00  7.60076E-01  0.00000E+00 -1.05352E-03
 3.08176E+00  8.25164E-01  0.00000E+00 -1.04412E-03
 3.08176E+00  8.90842E-01  0.00000E+00 -1.00740E-03
 3.08176E+00  9.57208E-01  0.00000E+00 -1.04884E-03
 3.08176E+00  1.02437E+00  0.00000E+00 -1.18458E-03
 3.08176E+00  1.09244E+00  0.00000E+00 -1.35866E-03
 3.08176E+00  1.16156E+00  0.00000E+00 -1.51954E-03
 3.08176E+00  1.23185E+00  0.00000E+00 -1.62691E-03
 3.08176E+00  1.30346E+00  0.00000E+00 -1.67373E-03
 3.08176E+00  1.37657E+00  0.00000E+00 -1.76490E-03
 3.08176E+00  1.45133E+00  0.00000E+00 -2.01423E-03
 3.08176E+00  1.52795E+00  0.00000E+00 -2.38374E-03
 3.08176E+00  1.60662E+00  0.00000E+00 -2.77579E-03
 3.08176E+00  1.68756E+00  0.00000E+00 -3.21146E-03
 3.08176E+00  1.77102E+00  0.00000E+00 -3.80057E-03
 3.08176E+00  1.85723E+00  0.00000E+00 -4.62181E-03
 3.08176E+00  1.94649E+00  0.00000E+00 -5.74341E-03
 3.08176E+00  2.03907E+00  0.00000E+00 -7.65350E-03
 3.08176E+00  2.13530E+00  0.00000E+00 -1.13400E-02
 3.08176E+00  2.23551E+00  0.00000E+00 -1.81067E-02
 3.08176E+00  2.34007E+00  0.00000E+00 -2.80345E-02
 3.08176E+00  2.44935E+00  0.00000E+00 -2.83017E-02
 3.08176E+00  2.56377E+00  0.00000E+00 -1.13831E-02
 3.08176E+00  2.68376E+00  0.00000E+00 -1.96706E-02
 3.08176E+00  2.80977E+00  0.00000E+00 -5.16146E-02
 3.08176E+00  2.94227E+00  0.00000E+00 -3.95902E-02
 3.08176E+00  3.08176E+00  0.00000E+00 -1.53450E-02
 3.08176E+00  3.22876E+00  0.00000E+00 -1.12241E-02

 3.22876E+00  0.00000E+00  0.00000E+00 -1.04051E-04
 3.22876E+00  6.28480E-02  0.00000E+00 -1.19577E-04
 3.22876E+00  1.25700E-01  0.00000E+00 -1.30542E-04
 3.22876E+00  1.88566E-01  0.00000E+00 -1.59291E-04
 3.22876E+00  2.51463E-01  0.00000E+00 -1.93192E-04
 3.22876E+00  3.14416E-01  0.00000E+00 -1.99836E-04
 3.22876E+00  3.77453E-01  0.00000E+00 -2.11023E-04
 3.22876E+00  4.40614E-01  0.00000E+00 -2.58928E-04
 3.22876E+00  5.03943E-01  0.00000E+00 -3.12419E-04
 3.22876E+00  5.67491E-01  0.00000E+00 -3.40487E-04
 3.22876E+00  6.31317E-01  0.00000E+00 -3.50507E-04
 3.22876E+00  6.95487E-01  0.00000E+00 -3.56121E-04
 3.22876E+00  7.60076E-01  0.00000E+00 -3.66970E-04
 3.22876E+00  8.25164E-01  0.00000E+00 -3.90873E-04
 3.22876E+00  8.90842E-01  0.00000E+00 -4.28501E-04
 3.22876E+00  9.57208E-01  0.00000E+00 -4.77069E-04
 3.22876E+00  1.02437E+00  0.00000E+00 -5.26909E-04
 3.22876E+00  1.09244E+00  0.00000E+00 -5.62867E-04
 3.22876E+00  1.16156E+00  0.00000E+00 -5.88608E-04
 3.22876E+00  1.23185E+00  0.00000E+00 -6.38612E-04
 3.22876E+00  1.30346E+00  0.00000E+00 -7.32582E-04
 3.22876E+00  1.37657E+00  0.00000E+00 -8.27464E-04
 3.22876E+00  1.45133E+00  0.00000E+00 -8.77632E-04
 3.22876E+00  1.52795E+00  0.00000E+00 -9.29290E-04
 3.22876E+00  1.60662E+00  0.00000E+00 -1.06462E-03
 3.22876E+00  1.68756E+00  0.00000E+00 -1.26941E-03
 3.22876E+00  1.77102E+00  0.00000E+00 -1.45983E-03
 3.22876E+00  1.85723E+00  0.00000E+00 -1.62029E-03
 3.22876E+00  1.94649E+00  0.00000E+00 -1.80745E-03
 3.22876E+00  2.03907E+00  0.00000E+00 -2.09932E-03
 3.22876E+00  2.13530E+00  0.00000E+00 -2.58518E-03
 3.22876E+00  2.23551E+00  0.00000E+00 -3.18804E-03
 3.22876E+00  2.34007E+00  0.00000E+00 -3.88408E-03
 3.22876E+00  2.44935E+00  0.00000E+00 -6.43471E-03
 3.22876E+00  2.56377E+00  0.00000E+00 -1.11079E-02
 3.22876E+00  2.68376E+00  0.00000E+00 -8.57095E-03
 3.22876E+00  2.80977E+00  0.00000E+00 -8.73965E-04
 3.22876E+00  2.94227E+00  0.00000E+00 -5.44731E-03
 3.22876E+00  3.08176E+00  0.00000E+00 -1.12241E-02
 3.22876E+00  3.22876E+00  0.00000E+00 -1.19440E-02



==> anc/V_Lambda2.5kF_kF0.72 <==
 0.00000E+00  0.00000E+00 -8.02807E+01 -8.88026E+01
 0.00000E+00  6.65449E-02 -7.98818E+01 -8.84258E+01
 0.00000E+00  1.33094E-01 -7.87156E+01 -8.73805E+01
 0.00000E+00  1.99658E-01 -7.68677E+01 -8.57189E+01
 0.00000E+00  2.66255E-01 -7.44596E+01 -8.34071E+01
 0.00000E+00  3.32911E-01 -7.16254E+01 -8.03859E+01
 0.00000E+00  3.99656E-01 -6.84910E+01 -7.67580E+01
 0.00000E+00  4.66533E-01 -6.51616E+01 -7.26650E+01
 0.00000E+00  5.33587E-01 -6.17167E+01 -6.82430E+01
 0.00000E+00  6.00873E-01 -5.82130E+01 -6.36088E+01
 0.00000E+00  6.68453E-01 -5.46884E+01 -5.88612E+01
 0.00000E+00  7.36398E-01 -5.11678E+01 -5.40824E+01
 0.00000E+00  8.04786E-01 -4.76661E+01 -4.93294E+01
 0.00000E+00  8.73703E-01 -4.41902E+01 -4.46524E+01
 0.00000E+00  9.43244E-01 -4.07403E+01 -4.01204E+01
 0.00000E+00  1.01351E+00 -3.73098E+01 -3.58028E+01
 0.00000E+00  1.08463E+00 -3.38846E+01 -3.16741E+01
 0.00000E+00  1.15670E+00 -3.04421E+01 -2.76307E+01
 0.00000E+00  1.22988E+00 -2.69505E+01 -2.36705E+01
 0.00000E+00  1.30431E+00 -2.33719E+01 -1.99684E+01
 0.00000E+00  1.38014E+00 -1.96746E+01 -1.66299E+01
 0.00000E+00  1.45754E+00 -1.58586E+01 -1.34570E+01
 0.00000E+00  1.53671E+00 -1.19952E+01 -1.02603E+01
 0.00000E+00  1.61783E+00 -8.26478E+00 -7.11863E+00
 0.00000E+00  1.70113E+00 -4.95600E+00 -4.28229E+00
 0.00000E+00  1.78683E+00 -2.39435E+00 -2.06384E+00
 0.00000E+00  1.87519E+00 -7.99200E-01 -6.88775E-01
 0.00000E+00  1.96648E+00 -1.16549E-01 -1.22280E-01
 0.00000E+00  2.06098E+00  1.77348E-02 -3.31778E-02
 0.00000E+00  2.15901E+00  6.17674E-03 -4.86967E-02
 0.00000E+00  2.26090E+00  2.73496E-04 -4.27707E-02
 0.00000E+00  2.36701E+00  1.37436E-06 -2.99772E-02
 0.00000E+00  2.47772E+00  1.15664E-09 -2.01383E-02
 0.00000E+00  2.59343E+00  3.02340E-09 -1.36800E-02
 0.00000E+00  2.71459E+00  0.00000E+00 -8.79460E-03
 0.00000E+00  2.84163E+00  0.00000E+00 -5.19044E-03
 0.00000E+00  2.97505E+00  0.00000E+00 -2.77381E-03
 0.00000E+00  3.11534E+00  0.00000E+00 -1.24626E-03
 0.00000E+00  3.26304E+00  0.00000E+00 -4.24067E-04
 0.00000E+00  3.41869E+00  0.00000E+00 -1.01687E-04

 6.65449E-02  0.00000E+00 -7.98818E+01 -8.84258E+01
 6.65449E-02  6.65449E-02 -7.94914E+01 -8.82774E+01
 6.65449E-02  1.33094E-01 -7.83496E+01 -8.71986E+01
 6.65449E-02  1.99658E-01 -7.65373E+01 -8.54281E+01
 6.65449E-02  2.66255E-01 -7.41703E+01 -8.30538E+01
 6.65449E-02  3.32911E-01 -7.13774E+01 -8.00068E+01
 6.65449E-02  3.99656E-01 -6.82807E+01 -7.64084E+01
 6.65449E-02  4.66533E-01 -6.49836E+01 -7.24089E+01
 6.65449E-02  5.33587E-01 -6.15655E+01 -6.80893E+01
 6.65449E-02  6.00873E-01 -5.80836E+01 -6.35133E+01
 6.65449E-02  6.68453E-01 -5.45768E+01 -5.87699E+01
 6.65449E-02  7.36398E-01 -5.10708E+01 -5.39489E+01
 6.65449E-02  8.04786E-01 -4.75812E+01 -4.91522E+01
 6.65449E-02  8.73703E-01 -4.41156E+01 -4.44739E+01
 6.65449E-02  9.43244E-01 -4.06745E+01 -3.99505E+01
 6.65449E-02  1.01351E+00 -3.72518E+01 -3.55930E+01
 6.65449E-02  1.08463E+00 -3.38338E+01 -3.14207E+01
 6.65449E-02  1.15670E+00 -3.03979E+01 -2.74585E+01
 6.65449E-02  1.22988E+00 -2.69124E+01 -2.37043E+01
 6.65449E-02  1.30431E+00 -2.33396E+01 -2.01203E+01
 6.65449E-02  1.38014E+00 -1.96480E+01 -1.66678E+01
 6.65449E-02  1.45754E+00 -1.58374E+01 -1.33259E+01
 6.65449E-02  1.53671E+00 -1.19793E+01 -1.01238E+01
 6.65449E-02  1.61783E+00 -8.25379E+00 -7.08919E+00
 6.65449E-02  1.70113E+00 -4.94922E+00 -4.31075E+00
 6.65449E-02  1.78683E+00 -2.39082E+00 -2.07508E+00
 6.65449E-02  1.87519E+00 -7.97783E-01 -6.79671E-01
 6.65449E-02  1.96648E+00 -1.16174E-01 -1.16368E-01
 6.65449E-02  2.06098E+00  1.77843E-02 -3.35510E-02
 6.65449E-02  2.15901E+00  6.17832E-03 -4.94239E-02
 6.65449E-02  2.26090E+00  2.73465E-04 -4.28413E-02
 6.65449E-02  2.36701E+00  1.37337E-06 -3.03068E-02
 6.65449E-02  2.47772E+00  4.53163E-11 -2.05676E-02
 6.65449E-02  2.59343E+00  2.55182E-11 -1.39187E-02
 6.65449E-02  2.71459E+00  0.00000E+00 -8.90953E-03
 6.65449E-02  2.84163E+00  0.00000E+00 -5.24265E-03
 6.65449E-02  2.97505E+00  0.00000E+00 -2.79305E-03
 6.65449E-02  3.11534E+00  0.00000E+00 -1.29772E-03
 6.65449E-02  3.26304E+00  0.00000E+00 -4.73916E-04
 6.65449E-02  3.41869E+00  0.00000E+00 -9.73483E-05

 1.33094E-01  0.00000E+00 -7.87156E+01 -8.73805E+01
 1.33094E-01  6.65449E-02 -7.83496E+01 -8.71986E+01
 1.33094E-01  1.33094E-01 -7.72762E+01 -8.61336E+01
 1.33094E-01  1.99658E-01 -7.55646E+01 -8.43359E+01
 1.33094E-01  2.66255E-01 -7.33147E+01 -8.19441E+01
 1.33094E-01  3.32911E-01 -7.06406E+01 -7.90206E+01
 1.33094E-01  3.99656E-01 -6.76536E+01 -7.55811E+01
 1.33094E-01  4.66533E-01 -6.44515E+01 -7.16507E+01
 1.33094E-01  5.33587E-01 -6.11126E+01 -6.73503E+01
 1.33094E-01  6.00873E-01 -5.76956E+01 -6.28073E+01
 1.33094E-01  6.68453E-01 -5.42420E+01 -5.81423E+01
 1.33094E-01  7.36398E-01 -5.07799E+01 -5.34552E+01
 1.33094E-01  8.04786E-01 -4.73267E+01 -4.87972E+01
 1.33094E-01  8.73703E-01 -4.38919E+01 -4.42055E+01
 1.33094E-01  9.43244E-01 -4.04774E+01 -3.97329E+01
 1.33094E-01  1.01351E+00 -3.70784E+01 -3.54346E+01
 1.33094E-01  1.08463E+00 -3.36818E+01 -3.13338E+01
 1.33094E-01  1.15670E+00 -3.02657E+01 -2.74260E+01
 1.33094E-01  1.22988E+00 -2.67986E+01 -2.37026E+01
 1.33094E-01  1.30431E+00 -2.32433E+01 -2.01570E+01
 1.33094E-01  1.38014E+00 -1.95685E+01 -1.67661E+01
 1.33094E-01  1.45754E+00 -1.57744E+01 -1.34564E+01
 1.33094E-01  1.53671E+00 -1.19321E+01 -1.02007E+01
 1.33094E-01  1.61783E+00 -8.22122E+00 -7.07542E+00
 1.33094E-01  1.70113E+00 -4.92922E+00 -4.25970E+00
 1.33094E-01  1.78683E+00 -2.38050E+00 -2.04540E+00
 1.33094E-01  1.87519E+00 -7.93715E-01 -6.73542E-01
 1.33094E-01  1.96648E+00 -1.15136E-01 -1.14129E-01
 1.33094E-01  2.06098E+00  1.79088E-02 -2.96395E-02
 1.33094E-01  2.15901E+00  6.18031E-03 -4.60866E-02
 1.33094E-01  2.26090E+00  2.73287E-04 -4.10047E-02
 1.33094E-01  2.36701E+00  1.37198E-06 -2.96852E-02
 1.33094E-01  2.47772E+00  3.12008E-11 -2.04833E-02
 1.33094E-01  2.59343E+00  7.47039E-12 -1.38774E-02
 1.33094E-01  2.71459E+00  0.00000E+00 -8.84616E-03
 1.33094E-01  2.84163E+00  0.00000E+00 -5.17168E-03
 1.33094E-01  2.97505E+00  0.00000E+00 -2.73825E-03
 1.33094E-01  3.11534E+00  0.00000E+00 -1.29700E-03
 1.33094E-01  3.26304E+00  0.00000E+00 -5.14789E-04
 1.33094E-01  3.41869E+00  0.00000E+00 -1.30828E-04

 1.99658E-01  0.00000E+00 -7.68677E+01 -8.57189E+01
 1.99658E-01  6.65449E-02 -7.65373E+01 -8.54281E+01
 1.99658E-01  1.33094E-01 -7.55646E+01 -8.43359E+01
 1.99658E-01  1.99658E-01 -7.40022E+01 -8.26130E+01
 1.99658E-01  2.66255E-01 -7.19286E+01 -8.03459E+01
 1.99658E-01  3.32911E-01 -6.94364E+01 -7.75106E+01
 1.99658E-01  3.99656E-01 -6.66209E+01 -7.41529E+01
 1.99658E-01  4.66533E-01 -6.35703E+01 -7.03490E+01
 1.99658E-01  5.33587E-01 -6.03599E+01 -6.62121E+01
 1.99658E-01  6.00873E-01 -5.70496E+01 -6.18501E+01
 1.99658E-01  6.68453E-01 -5.36841E+01 -5.73571E+01
 1.99658E-01  7.36398E-01 -5.02947E+01 -5.28130E+01
 1.99658E-01  8.04786E-01 -4.69023E+01 -4.82772E+01
 1.99658E-01  8.73703E-01 -4.35190E+01 -4.38006E+01
 1.99658E-01  9.43244E-01 -4.01491E+01 -3.94326E+01
 1.99658E-01  1.01351E+00 -3.67896E+01 -3.52188E+01
 1.99658E-01  1.08463E+00 -3.34288E+01 -3.11844E+01
 1.99658E-01  1.15670E+00 -3.00455E+01 -2.73367E+01
 1.99658E-01  1.22988E+00 -2.66091E+01 -2.36724E+01
 1.99658E-01  1.30431E+00 -2.30829E+01 -2.01792E+01
 1.99658E-01  1.38014E+00 -1.94363E+01 -1.68253E+01
 1.99658E-01  1.45754E+00 -1.56696E+01 -1.35203E+01
 1.99658E-01  1.53671E+00 -1.18536E+01 -1.02244E+01
 1.99658E-01  1.61783E+00 -8.16701E+00 -7.04495E+00
 1.99658E-01  1.70113E+00 -4.89596E+00 -4.21002E+00
 1.99658E-01  1.78683E+00 -2.36337E+00 -2.01250E+00
 1.99658E-01  1.87519E+00 -7.86989E-01 -6.60240E-01
 1.99658E-01  1.96648E+00 -1.13435E-01 -1.08956E-01
 1.99658E-01  2.06098E+00  1.81076E-02 -2.67242E-02
 1.99658E-01  2.15901E+00  6.18253E-03 -4.41475E-02
 1.99658E-01  2.26090E+00  2.72957E-04 -4.00630E-02
 1.99658E-01  2.36701E+00  1.36955E-06 -2.96118E-02
 1.99658E-01  2.47772E+00  3.19163E-11 -2.04976E-02
 1.99658E-01  2.59343E+00  1.36666E-14 -1.36061E-02
 1.99658E-01  2.71459E+00  0.00000E+00 -8.68566E-03
 1.99658E-01  2.84163E+00  0.00000E+00 -5.19756E-03
 1.99658E-01  2.97505E+00  0.00000E+00 -2.75492E-03
 1.99658E-01  3.11534E+00  0.00000E+00 -1.28548E-03
 1.99658E-01  3.26304E+00  0.00000E+00 -5.19670E-04
 1.99658E-01  3.41869E+00  0.00000E+00 -1.62204E-04

 2.66255E-01  0.00000E+00 -7.44596E+01 -8.34071E+01
 2.66255E-01  6.65449E-02 -7.41703E+01 -8.30538E+01
 2.66255E-01  1.33094E-01 -7.33147E+01 -8.19441E+01
 2.66255E-01  1.99658E-01 -7.19286E+01 -8.03459E+01
 2.66255E-01  2.66255E-01 -7.00674E+01 -7.82618E+01
 2.66255E-01  3.32911E-01 -6.78000E+01 -7.54805E+01
 2.66255E-01  3.99656E-01 -6.52023E+01 -7.21756E+01
 2.66255E-01  4.66533E-01 -6.23497E+01 -6.85813E+01
 2.66255E-01  5.33587E-01 -5.93116E+01 -6.47380E+01
 2.66255E-01  6.00873E-01 -5.61470E+01 -6.06562E+01
 2.66255E-01  6.68453E-01 -5.29030E+01 -5.63882E+01
 2.66255E-01  7.36398E-01 -4.96150E+01 -5.19968E+01
 2.66255E-01  8.04786E-01 -4.63077E+01 -4.75816E+01
 2.66255E-01  8.73703E-01 -4.29969E+01 -4.32385E+01
 2.66255E-01  9.43244E-01 -3.96898E+01 -3.89987E+01
 2.66255E-01  1.01351E+00 -3.63858E+01 -3.48652E+01
 2.66255E-01  1.08463E+00 -3.30750E+01 -3.08850E+01
 2.66255E-01  1.15670E+00 -2.97376E+01 -2.71376E+01
 2.66255E-01  1.22988E+00 -2.63441E+01 -2.36255E+01
 2.66255E-01  1.30431E+00 -2.28587E+01 -2.02315E+01
 2.66255E-01  1.38014E+00 -1.92514E+01 -1.68494E+01
 2.66255E-01  1.45754E+00 -1.55229E+01 -1.34671E+01
 2.66255E-01  1.53671E+00 -1.17436E+01 -1.01447E+01
 2.66255E-01  1.61783E+00 -8.09104E+00 -6.98605E+00
 2.66255E-01  1.70113E+00 -4.84934E+00 -4.17308E+00
 2.66255E-01  1.78683E+00 -2.33936E+00 -1.98498E+00
 2.66255E-01  1.87519E+00 -7.77545E-01 -6.40208E-01
 2.66255E-01  1.96648E+00 -1.11041E-01 -9.78935E-02
 2.66255E-01  2.06098E+00  1.83876E-02 -2.20868E-02
 2.66255E-01  2.15901E+00  6.18566E-03 -4.27921E-02
 2.66255E-01  2.26090E+00  2.72495E-04 -4.02961E-02
 2.66255E-01  2.36701E+00  1.36611E-06 -3.02297E-02
 2.66255E-01  2.47772E+00  3.18623E-11 -2.07526E-02
 2.66255E-01  2.59343E+00  3.42844E-12 -1.34194E-02
 2.66255E-01  2.71459E+00  0.00000E+00 -8.56126E-03
 2.66255E-01  2.84163E+00  0.00000E+00 -5.26014E-03
 2.66255E-01  2.97505E+00  0.00000E+00 -2.81985E-03
 2.66255E-01  3.11534E+00  0.00000E+00 -1.30337E-03
 2.66255E-01  3.26304E+00  0.00000E+00 -5.19719E-04
 2.66255E-01  3.41869E+00  0.00000E+00 -1.75308E-04

 3.32911E-01  0.00000E+00 -7.16254E+01 -8.03859E+01
 3.32911E-01  6.65449E-02 -7.13774E+01 -8.00068E+01
 3.32911E-01  1.33094E-01 -7.06406E+01 -7.90206E+01
 3.32911E-01  1.99658E-01 -6.94364E+01 -7.75106E+01
 3.32911E-01  2.66255E-01 -6.78000E+01 -7.54805E+01
 3.32911E-01  3.32911E-01 -6.57782E+01 -7.28739E+01
 3.32911E-01  3.99656E-01 -6.34266E+01 -6.98213E+01
 3.32911E-01  4.66533E-01 -6.08055E+01 -6.64714E+01
 3.32911E-01  5.33587E-01 -5.79750E+01 -6.28365E+01
 3.32911E-01  6.00873E-01 -5.49904E+01 -5.89336E+01
 3.32911E-01  6.68453E-01 -5.18996E+01 -5.48815E+01
 3.32911E-01  7.36398E-01 -4.87407E+01 -5.07894E+01
 3.32911E-01  8.04786E-01 -4.55428E+01 -4.66713E+01
 3.32911E-01  8.73703E-01 -4.23254E+01 -4.25206E+01
 3.32911E-01  9.43244E-01 -3.90994E+01 -3.83953E+01
 3.32911E-01  1.01351E+00 -3.58670E+01 -3.43768E+01
 3.32911E-01  1.08463E+00 -3.26205E+01 -3.05382E+01
 3.32911E-01  1.15670E+00 -2.93421E+01 -2.69437E+01
 3.32911E-01  1.22988E+00 -2.60037E+01 -2.35727E+01
 3.32911E-01  1.30431E+00 -2.25706E+01 -2.02758E+01
 3.32911E-01  1.38014E+00 -1.90137E+01 -1.69227E+01
 3.32911E-01  1.45754E+00 -1.53342E+01 -1.35135E+01
 3.32911E-01  1.53671E+00 -1.16021E+01 -1.01309E+01
 3.32911E-01  1.61783E+00 -7.99315E+00 -6.91706E+00
 3.32911E-01  1.70113E+00 -4.78921E+00 -4.09692E+00
 3.32911E-01  1.78683E+00 -2.30834E+00 -1.94067E+00
 3.32911E-01  1.87519E+00 -7.65315E-01 -6.20842E-01
 3.32911E-01  1.96648E+00 -1.07928E-01 -8.25089E-02
 3.32911E-01  2.06098E+00  1.87553E-02 -8.46833E-03
 3.32911E-01  2.15901E+00  6.19035E-03 -3.66065E-02
 3.32911E-01  2.26090E+00  2.71917E-04 -3.95314E-02
 3.32911E-01  2.36701E+00  1.36176E-06 -3.03513E-02
 3.32911E-01  2.47772E+00  3.25038E-11 -2.08629E-02
 3.32911E-01  2.59343E+00  3.48008E-12 -1.36111E-02
 3.32911E-01  2.71459E+00  0.00000E+00 -8.55052E-03
 3.32911E-01  2.84163E+00  0.00000E+00 -5.11198E-03
 3.32911E-01  2.97505E+00  0.00000E+00 -2.78840E-03
 3.32911E-01  3.11534E+00  0.00000E+00 -1.36369E-03
 3.32911E-01  3.26304E+00  0.00000E+00 -5.74428E-04
 3.32911E-01  3.41869E+00  0.00000E+00 -1.85574E-04

 3.99656E-01  0.00000E+00 -6.84910E+01 -7.67580E+01
 3.99656E-01  6.65449E-02 -6.82807E+01 -7.64084E+01
 3.99656E-01  1.33094E-01 -6.76536E+01 -7.55811E+01
 3.99656E-01  1.99658E-01 -6.66209E+01 -7.41529E+01
 3.99656E-01  2.66255E-01 -6.52023E+01 -7.21756E+01
 3.99656E-01  3.32911E-01 -6.34266E+01 -6.98213E+01
 3.99656E-01  3.99656E-01 -6.13311E+01 -6.70999E+01
 3.99656E-01  4.66533E-01 -5.89602E+01 -6.39939E+01
 3.99656E-01  5.33587E-01 -5.63620E+01 -6.05556E+01
 3.99656E-01  6.00873E-01 -5.35852E+01 -5.68702E+01
 3.99656E-01  6.68453E-01 -5.06753E+01 -5.30807E+01
 3.99656E-01  7.36398E-01 -4.76719E+01 -4.92990E+01
 3.99656E-01  8.04786E-01 -4.46070E+01 -4.54807E+01
 3.99656E-01  8.73703E-01 -4.15041E+01 -4.15582E+01
 3.99656E-01  9.43244E-01 -3.83777E+01 -3.76184E+01
 3.99656E-01  1.01351E+00 -3.52332E+01 -3.38059E+01
 3.99656E-01  1.08463E+00 -3.20655E+01 -3.01855E+01
 3.99656E-01  1.15670E+00 -2.88592E+01 -2.67556E+01
 3.99656E-01  1.22988E+00 -2.55879E+01 -2.34702E+01
 3.99656E-01  1.30431E+00 -2.22187E+01 -2.02235E+01
 3.99656E-01  1.38014E+00 -1.87233E+01 -1.69196E+01
 3.99656E-01  1.45754E+00 -1.51035E+01 -1.35353E+01
 3.99656E-01  1.53671E+00 -1.14287E+01 -1.01248E+01
 3.99656E-01  1.61783E+00 -7.87314E+00 -6.86082E+00
 3.99656E-01  1.70113E+00 -4.71537E+00 -4.02285E+00
 3.99656E-01  1.78683E+00 -2.27017E+00 -1.88482E+00
 3.99656E-01  1.87519E+00 -7.50219E-01 -5.87687E-01
 3.99656E-01  1.96648E+00 -1.04063E-01 -6.24220E-02
 3.99656E-01  2.06098E+00  1.92182E-02  3.74233E-03
 3.99656E-01  2.15901E+00  6.19734E-03 -3.07618E-02
 3.99656E-01  2.26090E+00  2.71241E-04 -3.76364E-02
 3.99656E-01  2.36701E+00  1.35654E-06 -2.97461E-02
 3.99656E-01  2.47772E+00  3.32789E-11 -2.06952E-02
 3.99656E-01  2.59343E+00 -5.49793E-12 -1.36269E-02
 3.99656E-01  2.71459E+00  0.00000E+00 -8.48526E-03
 3.99656E-01  2.84163E+00  0.00000E+00 -4.99290E-03
 3.99656E-01  2.97505E+00  0.00000E+00 -2.77793E-03
 3.99656E-01  3.11534E+00  0.00000E+00 -1.43395E-03
 3.99656E-01  3.26304E+00  0.00000E+00 -6.38212E-04
 3.99656E-01  3.41869E+00  0.00000E+00 -2.01142E-04

 4.66533E-01  0.00000E+00 -6.51616E+01 -7.26650E+01
 4.66533E-01  6.65449E-02 -6.49836E+01 -7.24089E+01
 4.66533E-01  1.33094E-01 -6.44515E+01 -7.16507E+01
 4.66533E-01  1.99658E-01 -6.35703E+01 -7.03490E+01
 4.66533E-01  2.66255E-01 -6.23497E+01 -6.85813E+01
 4.66533E-01  3.32911E-01 -6.08055E+01 -6.64714E+01
 4.66533E-01  3.99656E-01 -5.89602E+01 -6.39939E+01
 4.66533E-01  4.66533E-01 -5.68431E+01 -6.11257E+01
 4.66533E-01  5.33587E-01 -5.44900E+01 -5.79909E+01
 4.66533E-01  6.00873E-01 -5.19402E+01 -5.47059E+01
 4.66533E-01  6.68453E-01 -4.92340E+01 -5.12686E+01
 4.66533E-01  7.36398E-01 -4.64097E+01 -4.76727E+01
 4.66533E-01  8.04786E-01 -4.35005E+01 -4.39903E+01
 4.66533E-01  8.73703E-01 -4.05327E+01 -4.03070E+01
 4.66533E-01  9.43244E-01 -3.75243E+01 -3.66903E+01
 4.66533E-01  1.01351E+00 -3.44840E+01 -3.31934E+01
 4.66533E-01  1.08463E+00 -3.14099E+01 -2.98195E+01
 4.66533E-01  1.15670E+00 -2.82889E+01 -2.65289E+01
 4.66533E-01  1.22988E+00 -2.50969E+01 -2.32772E+01
 4.66533E-01  1.30431E+00 -2.18028E+01 -2.00235E+01
 4.66533E-01  1.38014E+00 -1.83799E+01 -1.67307E+01
 4.66533E-01  1.45754E+00 -1.48304E+01 -1.33847E+01
 4.66533E-01  1.53671E+00 -1.12234E+01 -1.00345E+01
 4.66533E-01  1.61783E+00 -7.73075E+00 -6.82358E+00
 4.66533E-01  1.70113E+00 -4.62759E+00 -3.99313E+00
 4.66533E-01  1.78683E+00 -2.22467E+00 -1.83154E+00
 4.66533E-01  1.87519E+00 -7.32156E-01 -5.33959E-01
 4.66533E-01  1.96648E+00 -9.94071E-02 -3.88937E-02
 4.66533E-01  2.06098E+00  1.97854E-02  5.84295E-03
 4.66533E-01  2.15901E+00  6.20751E-03 -2.99657E-02
 4.66533E-01  2.26090E+00  2.70490E-04 -3.52798E-02
 4.66533E-01  2.36701E+00  1.35054E-06 -2.87728E-02
 4.66533E-01  2.47772E+00  3.22016E-11 -2.03706E-02
 4.66533E-01  2.59343E+00 -6.67961E-13 -1.30533E-02
 4.66533E-01  2.71459E+00  0.00000E+00 -8.24313E-03
 4.66533E-01  2.84163E+00  0.00000E+00 -5.13799E-03
 4.66533E-01  2.97505E+00  0.00000E+00 -2.90936E-03
 4.66533E-01  3.11534E+00  0.00000E+00 -1.48201E-03
 4.66533E-01  3.26304E+00  0.00000E+00 -6.57456E-04
 4.66533E-01  3.41869E+00  0.00000E+00 -2.26400E-04

 5.33587E-01  0.00000E+00 -6.17167E+01 -6.82430E+01
 5.33587E-01  6.65449E-02 -6.15655E+01 -6.80893E+01
 5.33587E-01  1.33094E-01 -6.11126E+01 -6.73503E+01
 5.33587E-01  1.99658E-01 -6.03599E+01 -6.62121E+01
 5.33587E-01  2.66255E-01 -5.93116E+01 -6.47380E+01
 5.33587E-01  3.32911E-01 -5.79750E+01 -6.28365E+01
 5.33587E-01  3.99656E-01 -5.63620E+01 -6.05556E+01
 5.33587E-01  4.66533E-01 -5.44900E+01 -5.79909E+01
 5.33587E-01  5.33587E-01 -5.23828E+01 -5.52393E+01
 5.33587E-01  6.00873E-01 -5.00695E+01 -5.23538E+01
 5.33587E-01  6.68453E-01 -4.75828E+01 -4.92441E+01
 5.33587E-01  7.36398E-01 -4.49569E+01 -4.58514E+01
 5.33587E-01  8.04786E-01 -4.22236E+01 -4.23520E+01
 5.33587E-01  8.73703E-01 -3.94107E+01 -3.89543E+01
 5.33587E-01  9.43244E-01 -3.65386E+01 -3.56864E+01
 5.33587E-01  1.01351E+00 -3.36190E+01 -3.24965E+01
 5.33587E-01  1.08463E+00 -3.06532E+01 -2.93441E+01
 5.33587E-01  1.15670E+00 -2.76307E+01 -2.61946E+01
 5.33587E-01  1.22988E+00 -2.45303E+01 -2.30161E+01
 5.33587E-01  1.30431E+00 -2.13228E+01 -1.97911E+01
 5.33587E-01  1.38014E+00 -1.79832E+01 -1.65085E+01
 5.33587E-01  1.45754E+00 -1.45146E+01 -1.31852E+01
 5.33587E-01  1.53671E+00 -1.09856E+01 -9.89529E+00
 5.33587E-01  1.61783E+00 -7.56565E+00 -6.75539E+00
 5.33587E-01  1.70113E+00 -4.52558E+00 -3.95854E+00
 5.33587E-01  1.78683E+00 -2.17163E+00 -1.79481E+00
 5.33587E-01  1.87519E+00 -7.11006E-01 -4.99100E-01
 5.33587E-01  1.96648E+00 -9.39136E-02 -2.04323E-02
 5.33587E-01  2.06098E+00  2.04673E-02  1.21605E-02
 5.33587E-01  2.15901E+00  6.22187E-03 -2.68036E-02
 5.33587E-01  2.26090E+00  2.69688E-04 -3.35737E-02
 5.33587E-01  2.36701E+00  1.34382E-06 -2.86667E-02
 5.33587E-01  2.47772E+00  3.50821E-11 -2.05504E-02
 5.33587E-01  2.59343E+00  4.43501E-13 -1.27667E-02
 5.33587E-01  2.71459E+00  0.00000E+00 -8.09016E-03
 5.33587E-01  2.84163E+00  0.00000E+00 -5.27710E-03
 5.33587E-01  2.97505E+00  0.00000E+00 -3.05091E-03
 5.33587E-01  3.11534E+00  0.00000E+00 -1.52139E-03
 5.33587E-01  3.26304E+00  0.00000E+00 -6.58546E-04
 5.33587E-01  3.41869E+00  0.00000E+00 -2.61885E-04

 6.00873E-01  0.00000E+00 -5.82130E+01 -6.36088E+01
 6.00873E-01  6.65449E-02 -5.80836E+01 -6.35133E+01
 6.00873E-01  1.33094E-01 -5.76956E+01 -6.28073E+01
 6.00873E-01  1.99658E-01 -5.70496E+01 -6.18501E+01
 6.00873E-01  2.66255E-01 -5.61470E+01 -6.06562E+01
 6.00873E-01  3.32911E-01 -5.49904E+01 -5.89336E+01
 6.00873E-01  3.99656E-01 -5.35852E+01 -5.68702E+01
 6.00873E-01  4.66533E-01 -5.19402E+01 -5.47059E+01
 6.00873E-01  5.33587E-01 -5.00695E+01 -5.23538E+01
 6.00873E-01  6.00873E-01 -4.79923E+01 -4.97135E+01
 6.00873E-01  6.68453E-01 -4.57329E+01 -4.68300E+01
 6.00873E-01  7.36398E-01 -4.33188E+01 -4.37855E+01
 6.00873E-01  8.04786E-01 -4.07784E+01 -4.06897E+01
 6.00873E-01  8.73703E-01 -3.81383E+01 -3.76454E+01
 6.00873E-01  9.43244E-01 -3.54200E+01 -3.46545E+01
 6.00873E-01  1.01351E+00 -3.26374E+01 -3.16728E+01
 6.00873E-01  1.08463E+00 -2.97946E+01 -2.86868E+01
 6.00873E-01  1.15670E+00 -2.68842E+01 -2.57038E+01
 6.00873E-01  1.22988E+00 -2.38876E+01 -2.26990E+01
 6.00873E-01  1.30431E+00 -2.07781E+01 -1.96054E+01
 6.00873E-01  1.38014E+00 -1.75328E+01 -1.63746E+01
 6.00873E-01  1.45754E+00 -1.41558E+01 -1.30523E+01
 6.00873E-01  1.53671E+00 -1.07151E+01 -9.75451E+00
 6.00873E-01  1.61783E+00 -7.37740E+00 -6.62525E+00
 6.00873E-01  1.70113E+00 -4.40899E+00 -3.87665E+00
 6.00873E-01  1.78683E+00 -2.11080E+00 -1.77547E+00
 6.00873E-01  1.87519E+00 -6.86627E-01 -5.04931E-01
 6.00873E-01  1.96648E+00 -8.75267E-02 -1.04020E-02
 6.00873E-01  2.06098E+00  2.12766E-02  3.34959E-02
 6.00873E-01  2.15901E+00  6.24159E-03 -1.56241E-02
 6.00873E-01  2.26090E+00  2.68866E-04 -3.27795E-02
 6.00873E-01  2.36701E+00  1.33650E-06 -2.98994E-02
 6.00873E-01  2.47772E+00  3.50517E-11 -2.15586E-02
 6.00873E-01  2.59343E+00  1.81483E-12 -1.34504E-02
 6.00873E-01  2.71459E+00  0.00000E+00 -8.27602E-03
 6.00873E-01  2.84163E+00  0.00000E+00 -5.21452E-03
 6.00873E-01  2.97505E+00  0.00000E+00 -3.09564E-03
 6.00873E-01  3.11534E+00  0.00000E+00 -1.57010E-03
 6.00873E-01  3.26304E+00  0.00000E+00 -6.73433E-04
 6.00873E-01  3.41869E+00  0.00000E+00 -3.03087E-04

 6.68453E-01  0.00000E+00 -5.46884E+01 -5.88612E+01
 6.68453E-01  6.65449E-02 -5.45768E+01 -5.87699E+01
 6.68453E-01  1.33094E-01 -5.42420E+01 -5.81423E+01
 6.68453E-01  1.99658E-01 -5.36841E+01 -5.73571E+01
 6.68453E-01  2.66255E-01 -5.29030E+01 -5.63882E+01
 6.68453E-01  3.32911E-01 -5.18996E+01 -5.48815E+01
 6.68453E-01  3.99656E-01 -5.06753E+01 -5.30807E+01
 6.68453E-01  4.66533E-01 -4.92340E+01 -5.12686E+01
 6.68453E-01  5.33587E-01 -4.75828E+01 -4.92441E+01
 6.68453E-01  6.00873E-01 -4.57329E+01 -4.68300E+01
 6.68453E-01  6.68453E-01 -4.37001E+01 -4.42059E+01
 6.68453E-01  7.36398E-01 -4.15044E+01 -4.15733E+01
 6.68453E-01  8.04786E-01 -3.91688E+01 -3.89378E+01
 6.68453E-01  8.73703E-01 -3.67164E+01 -3.62601E+01
 6.68453E-01  9.43244E-01 -3.41678E+01 -3.35261E+01
 6.68453E-01  1.01351E+00 -3.15379E+01 -3.07303E+01
 6.68453E-01  1.08463E+00 -2.88329E+01 -2.78998E+01
 6.68453E-01  1.15670E+00 -2.60482E+01 -2.50846E+01
 6.68453E-01  1.22988E+00 -2.31678E+01 -2.22685E+01
 6.68453E-01  1.30431E+00 -2.01679E+01 -1.93363E+01
 6.68453E-01  1.38014E+00 -1.70279E+01 -1.61996E+01
 6.68453E-01  1.45754E+00 -1.37531E+01 -1.29148E+01
 6.68453E-01  1.53671E+00 -1.04111E+01 -9.62049E+00
 6.68453E-01  1.61783E+00 -7.16546E+00 -6.49343E+00
 6.68453E-01  1.70113E+00 -4.27737E+00 -3.78046E+00
 6.68453E-01  1.78683E+00 -2.04188E+00 -1.73447E+00
 6.68453E-01  1.87519E+00 -6.58855E-01 -4.92179E-01
 6.68453E-01  1.96648E+00 -8.01815E-02  7.74663E-03
 6.68453E-01  2.06098E+00  2.22275E-02  5.61462E-02
 6.68453E-01  2.15901E+00  6.26798E-03 -3.39270E-03
 6.68453E-01  2.26090E+00  2.68056E-04 -3.03150E-02
 6.68453E-01  2.36701E+00  1.32867E-06 -3.01018E-02
 6.68453E-01  2.47772E+00  3.60283E-11 -2.23719E-02
 6.68453E-01  2.59343E+00  1.84999E-12 -1.44251E-02
 6.68453E-01  2.71459E+00  0.00000E+00 -8.76606E-03
 6.68453E-01  2.84163E+00  0.00000E+00 -5.28213E-03
 6.68453E-01  2.97505E+00  0.00000E+00 -3.16312E-03
 6.68453E-01  3.11534E+00  0.00000E+00 -1.63249E-03
 6.68453E-01  3.26304E+00  0.00000E+00 -7.03048E-04
 6.68453E-01  3.41869E+00  0.00000E+00 -3.32552E-04

 7.36398E-01  0.00000E+00 -5.11678E+01 -5.40824E+01
 7.36398E-01  6.65449E-02 -5.10708E+01 -5.39489E+01
 7.36398E-01  1.33094E-01 -5.07799E+01 -5.34552E+01
 7.36398E-01  1.99658E-01 -5.02947E+01 -5.28130E+01
 7.36398E-01  2.66255E-01 -4.96150E+01 -5.19968E+01
 7.36398E-01  3.32911E-01 -4.87407E+01 -5.07894E+01
 7.36398E-01  3.99656E-01 -4.76719E+01 -4.92990E+01
 7.36398E-01  4.66533E-01 -4.64097E+01 -4.76727E+01
 7.36398E-01  5.33587E-01 -4.49569E+01 -4.58514E+01
 7.36398E-01  6.00873E-01 -4.33188E+01 -4.37855E+01
 7.36398E-01  6.68453E-01 -4.15044E+01 -4.15733E+01
 7.36398E-01  7.36398E-01 -3.95266E+01 -3.93191E+01
 7.36398E-01  8.04786E-01 -3.74016E+01 -3.70254E+01
 7.36398E-01  8.73703E-01 -3.51475E+01 -3.46701E+01
 7.36398E-01  9.43244E-01 -3.27821E+01 -3.22285E+01
 7.36398E-01  1.01351E+00 -3.03195E+01 -2.96742E+01
 7.36398E-01  1.08463E+00 -2.77666E+01 -2.70320E+01
 7.36398E-01  1.15670E+00 -2.51210E+01 -2.43638E+01
 7.36398E-01  1.22988E+00 -2.23695E+01 -2.16700E+01
 7.36398E-01  1.30431E+00 -1.94910E+01 -1.88569E+01
 7.36398E-01  1.38014E+00 -1.64675E+01 -1.58499E+01
 7.36398E-01  1.45754E+00 -1.33057E+01 -1.26882E+01
 7.36398E-01  1.53671E+00 -1.00727E+01 -9.48633E+00
 7.36398E-01  1.61783E+00 -6.92909E+00 -6.41061E+00
 7.36398E-01  1.70113E+00 -4.13018E+00 -3.70418E+00
 7.36398E-01  1.78683E+00 -1.96452E+00 -1.64426E+00
 7.36398E-01  1.87519E+00 -6.27493E-01 -4.14764E-01
 7.36398E-01  1.96648E+00 -7.18037E-02  4.38244E-02
 7.36398E-01  2.06098E+00  2.33361E-02  6.51907E-02
 7.36398E-01  2.15901E+00  6.30252E-03  2.81798E-03
 7.36398E-01  2.26090E+00  2.67293E-04 -2.40067E-02
 7.36398E-01  2.36701E+00  1.32046E-06 -2.74084E-02
 7.36398E-01  2.47772E+00  3.63099E-11 -2.22485E-02
 7.36398E-01  2.59343E+00  3.34176E-13 -1.49883E-02
 7.36398E-01  2.71459E+00  0.00000E+00 -9.43271E-03
 7.36398E-01  2.84163E+00  0.00000E+00 -5.76794E-03
 7.36398E-01  2.97505E+00  0.00000E+00 -3.36089E-03
 7.36398E-01  3.11534E+00  0.00000E+00 -1.70956E-03
 7.36398E-01  3.26304E+00  0.00000E+00 -7.47786E-04
 7.36398E-01  3.41869E+00  0.00000E+00 -3.37229E-04

 8.04786E-01  0.00000E+00 -4.76661E+01 -4.93294E+01
 8.04786E-01  6.65449E-02 -4.75812E+01 -4.91522E+01
 8.04786E-01  1.33094E-01 -4.73267E+01 -4.87972E+01
 8.04786E-01  1.99658E-01 -4.69023E+01 -4.82772E+01
 8.04786E-01  2.66255E-01 -4.63077E+01 -4.75816E+01
 8.04786E-01  3.32911E-01 -4.55428E+01 -4.66713E+01
 8.04786E-01  3.99656E-01 -4.46070E+01 -4.54807E+01
 8.04786E-01  4.66533E-01 -4.35005E+01 -4.39903E+01
 8.04786E-01  5.33587E-01 -4.22236E+01 -4.23520E+01
 8.04786E-01  6.00873E-01 -4.07784E+01 -4.06897E+01
 8.04786E-01  6.68453E-01 -3.91688E+01 -3.89378E+01
 8.04786E-01  7.36398E-01 -3.74016E+01 -3.70254E+01
 8.04786E-01  8.04786E-01 -3.54866E+01 -3.49975E+01
 8.04786E-01  8.73703E-01 -3.34364E+01 -3.29175E+01
 8.04786E-01  9.43244E-01 -3.12640E+01 -3.07594E+01
 8.04786E-01  1.01351E+00 -2.89809E+01 -2.84608E+01
 8.04786E-01  1.08463E+00 -2.65934E+01 -2.60253E+01
 8.04786E-01  1.15670E+00 -2.41002E+01 -2.35052E+01
 8.04786E-01  1.22988E+00 -2.14902E+01 -2.09157E+01
 8.04786E-01  1.30431E+00 -1.87453E+01 -1.82159E+01
 8.04786E-01  1.38014E+00 -1.58497E+01 -1.53683E+01
 8.04786E-01  1.45754E+00 -1.28120E+01 -1.23787E+01
 8.04786E-01  1.53671E+00 -9.69879E+00 -9.31366E+00
 8.04786E-01  1.61783E+00 -6.66733E+00 -6.31879E+00
 8.04786E-01  1.70113E+00 -3.96671E+00 -3.62932E+00
 8.04786E-01  1.78683E+00 -1.87824E+00 -1.55454E+00
 8.04786E-01  1.87519E+00 -5.92309E-01 -3.42082E-01
 8.04786E-01  1.96648E+00 -6.23092E-02  6.53449E-02
 8.04786E-01  2.06098E+00  2.46201E-02  5.97938E-02
 8.04786E-01  2.15901E+00  6.34673E-03  5.23115E-03
 8.04786E-01  2.26090E+00  2.66612E-04 -1.55526E-02
 8.04786E-01  2.36701E+00  1.31197E-06 -2.41815E-02
 8.04786E-01  2.47772E+00  3.87510E-11 -2.26119E-02
 8.04786E-01  2.59343E+00  6.83387E-13 -1.53916E-02
 8.04786E-01  2.71459E+00  0.00000E+00 -9.99224E-03
 8.04786E-01  2.84163E+00  0.00000E+00 -6.37701E-03
 8.04786E-01  2.97505E+00  0.00000E+00 -3.57473E-03
 8.04786E-01  3.11534E+00  0.00000E+00 -1.79904E-03
 8.04786E-01  3.26304E+00  0.00000E+00 -8.28738E-04
 8.04786E-01  3.41869E+00  0.00000E+00 -3.32047E-04

 8.73703E-01  0.00000E+00 -4.41902E+01 -4.46524E+01
 8.73703E-01  6.65449E-02 -4.41156E+01 -4.44739E+01
 8.73703E-01  1.33094E-01 -4.38919E+01 -4.42055E+01
 8.73703E-01  1.99658E-01 -4.35190E+01 -4.38006E+01
 8.73703E-01  2.66255E-01 -4.29969E+01 -4.32385E+01
 8.73703E-01  3.32911E-01 -4.23254E+01 -4.25206E+01
 8.73703E-01  3.99656E-01 -4.15041E+01 -4.15582E+01
 8.73703E-01  4.66533E-01 -4.05327E+01 -4.03070E+01
 8.73703E-01  5.33587E-01 -3.94107E+01 -3.89543E+01
 8.73703E-01  6.00873E-01 -3.81383E+01 -3.76454E+01
 8.73703E-01  6.68453E-01 -3.67164E+01 -3.62601E+01
 8.73703E-01  7.36398E-01 -3.51475E+01 -3.46701E+01
 8.73703E-01  8.04786E-01 -3.34364E+01 -3.29175E+01
 8.73703E-01  8.73703E-01 -3.15897E+01 -3.10763E+01
 8.73703E-01  9.43244E-01 -2.96154E+01 -2.91346E+01
 8.73703E-01  1.01351E+00 -2.75210E+01 -2.70459E+01
 8.73703E-01  1.08463E+00 -2.53105E+01 -2.48119E+01
 8.73703E-01  1.15670E+00 -2.29823E+01 -2.24701E+01
 8.73703E-01  1.22988E+00 -2.05266E+01 -2.00365E+01
 8.73703E-01  1.30431E+00 -1.79274E+01 -1.74972E+01
 8.73703E-01  1.38014E+00 -1.51716E+01 -1.48305E+01
 8.73703E-01  1.45754E+00 -1.22696E+01 -1.20096E+01
 8.73703E-01  1.53671E+00 -9.28743E+00 -9.06161E+00
 8.73703E-01  1.61783E+00 -6.37877E+00 -6.14545E+00
 8.73703E-01  1.70113E+00 -3.78598E+00 -3.52948E+00
 8.73703E-01  1.78683E+00 -1.78247E+00 -1.52367E+00
 8.73703E-01  1.87519E+00 -5.53021E-01 -3.55992E-01
 8.73703E-01  1.96648E+00 -5.16036E-02  3.83313E-02
 8.73703E-01  2.06098E+00  2.60976E-02  4.41495E-02
 8.73703E-01  2.15901E+00  6.40200E-03  7.73396E-03
 8.73703E-01  2.26090E+00  2.66040E-04 -7.94654E-03
 8.73703E-01  2.36701E+00  1.30324E-06 -2.34586E-02
 8.73703E-01  2.47772E+00  3.96322E-11 -2.49821E-02
 8.73703E-01  2.59343E+00 -5.06347E-14 -1.60678E-02
 8.73703E-01  2.71459E+00  0.00000E+00 -1.02081E-02
 8.73703E-01  2.84163E+00  0.00000E+00 -6.73143E-03
 8.73703E-01  2.97505E+00  0.00000E+00 -3.66785E-03
 8.73703E-01  3.11534E+00  0.00000E+00 -1.89925E-03
 8.73703E-01  3.26304E+00  0.00000E+00 -9.61978E-04
 8.73703E-01  3.41869E+00  0.00000E+00 -3.37514E-04

 9.43244E-01  0.00000E+00 -4.07403E+01 -4.01204E+01
 9.43244E-01  6.65449E-02 -4.06745E+01 -3.99505E+01
 9.43244E-01  1.33094E-01 -4.04774E+01 -3.97329E+01
 9.43244E-01  1.99658E-01 -4.01491E+01 -3.94326E+01
 9.43244E-01  2.66255E-01 -3.96898E+01 -3.89987E+01
 9.43244E-01  3.32911E-01 -3.90994E+01 -3.83953E+01
 9.43244E-01  3.99656E-01 -3.83777E+01 -3.76184E+01
 9.43244E-01  4.66533E-01 -3.75243E+01 -3.66903E+01
 9.43244E-01  5.33587E-01 -3.65386E+01 -3.56864E+01
 9.43244E-01  6.00873E-01 -3.54200E+01 -3.46545E+01
 9.43244E-01  6.68453E-01 -3.41678E+01 -3.35261E+01
 9.43244E-01  7.36398E-01 -3.27821E+01 -3.22285E+01
 9.43244E-01  8.04786E-01 -3.12640E+01 -3.07594E+01
 9.43244E-01  8.73703E-01 -2.96154E+01 -2.91346E+01
 9.43244E-01  9.43244E-01 -2.78394E+01 -2.73671E+01
 9.43244E-01  1.01351E+00 -2.59388E+01 -2.54687E+01
 9.43244E-01  1.08463E+00 -2.39142E+01 -2.34503E+01
 9.43244E-01  1.15670E+00 -2.17622E+01 -2.13200E+01
 9.43244E-01  1.22988E+00 -1.94731E+01 -1.90788E+01
 9.43244E-01  1.30431E+00 -1.70323E+01 -1.67223E+01
 9.43244E-01  1.38014E+00 -1.44290E+01 -1.42337E+01
 9.43244E-01  1.45754E+00 -1.16749E+01 -1.15683E+01
 9.43244E-01  1.53671E+00 -8.83575E+00 -8.73362E+00
 9.43244E-01  1.61783E+00 -6.06131E+00 -5.91381E+00
 9.43244E-01  1.70113E+00 -3.58661E+00 -3.41737E+00
 9.43244E-01  1.78683E+00 -1.67643E+00 -1.53091E+00
 9.43244E-01  1.87519E+00 -5.09287E-01 -4.16866E-01
 9.43244E-01  1.96648E+00 -3.95847E-02 -4.78931E-03
 9.43244E-01  2.06098E+00  2.77845E-02  3.28296E-02
 9.43244E-01  2.15901E+00  6.46913E-03  9.46301E-03
 9.43244E-01  2.26090E+00  2.65576E-04 -6.11068E-03
 9.43244E-01  2.36701E+00  1.29420E-06 -2.53312E-02
 9.43244E-01  2.47772E+00  4.15206E-11 -2.76557E-02
 9.43244E-01  2.59343E+00  1.48517E-13 -1.70285E-02
 9.43244E-01  2.71459E+00  0.00000E+00 -1.04681E-02
 9.43244E-01  2.84163E+00  0.00000E+00 -6.92180E-03
 9.43244E-01  2.97505E+00  0.00000E+00 -3.74265E-03
 9.43244E-01  3.11534E+00  0.00000E+00 -2.01812E-03
 9.43244E-01  3.26304E+00  0.00000E+00 -1.09140E-03
 9.43244E-01  3.41869E+00  0.00000E+00 -3.62265E-04

 1.01351E+00  0.00000E+00 -3.73098E+01 -3.58028E+01
 1.01351E+00  6.65449E-02 -3.72518E+01 -3.55930E+01
 1.01351E+00  1.33094E-01 -3.70784E+01 -3.54346E+01
 1.01351E+00  1.99658E-01 -3.67896E+01 -3.52188E+01
 1.01351E+00  2.66255E-01 -3.63858E+01 -3.48652E+01
 1.01351E+00  3.32911E-01 -3.58670E+01 -3.43768E+01
 1.01351E+00  3.99656E-01 -3.52332E+01 -3.38059E+01
 1.01351E+00  4.66533E-01 -3.44840E+01 -3.31934E+01
 1.01351E+00  5.33587E-01 -3.36190E+01 -3.24965E+01
 1.01351E+00  6.00873E-01 -3.26374E+01 -3.16728E+01
 1.01351E+00  6.68453E-01 -3.15379E+01 -3.07303E+01
 1.01351E+00  7.36398E-01 -3.03195E+01 -2.96742E+01
 1.01351E+00  8.04786E-01 -2.89809E+01 -2.84608E+01
 1.01351E+00  8.73703E-01 -2.75210E+01 -2.70459E+01
 1.01351E+00  9.43244E-01 -2.59388E+01 -2.54687E+01
 1.01351E+00  1.01351E+00 -2.42327E+01 -2.38005E+01
 1.01351E+00  1.08463E+00 -2.23996E+01 -2.20453E+01
 1.01351E+00  1.15670E+00 -2.04331E+01 -2.01507E+01
 1.01351E+00  1.22988E+00 -1.83220E+01 -1.80899E+01
 1.01351E+00  1.30431E+00 -1.60524E+01 -1.58835E+01
 1.01351E+00  1.38014E+00 -1.36148E+01 -1.35415E+01
 1.01351E+00  1.45754E+00 -1.10222E+01 -1.10271E+01
 1.01351E+00  1.53671E+00 -8.33938E+00 -8.34943E+00
 1.01351E+00  1.61783E+00 -5.71185E+00 -5.68304E+00
 1.01351E+00  1.70113E+00 -3.36666E+00 -3.31924E+00
 1.01351E+00  1.78683E+00 -1.55909E+00 -1.52329E+00
 1.01351E+00  1.87519E+00 -4.60695E-01 -4.37595E-01
 1.01351E+00  1.96648E+00 -2.61515E-02 -7.10386E-03
 1.01351E+00  2.06098E+00  2.96898E-02  4.29614E-02
 1.01351E+00  2.15901E+00  6.54756E-03  7.48286E-03
 1.01351E+00  2.26090E+00  2.65168E-04 -1.52858E-02
 1.01351E+00  2.36701E+00  1.28454E-06 -2.86264E-02
 1.01351E+00  2.47772E+00  4.38938E-11 -2.77379E-02
 1.01351E+00  2.59343E+00  1.07938E-12 -1.81021E-02
 1.01351E+00  2.71459E+00  0.00000E+00 -1.13834E-02
 1.01351E+00  2.84163E+00  0.00000E+00 -7.22898E-03
 1.01351E+00  2.97505E+00  0.00000E+00 -3.99338E-03
 1.01351E+00  3.11534E+00  0.00000E+00 -2.16665E-03
 1.01351E+00  3.26304E+00  0.00000E+00 -1.13569E-03
 1.01351E+00  3.41869E+00  0.00000E+00 -4.09363E-04

 1.08463E+00  0.00000E+00 -3.38846E+01 -3.16741E+01
 1.08463E+00  6.65449E-02 -3.38338E+01 -3.14207E+01
 1.08463E+00  1.33094E-01 -3.36818E+01 -3.13338E+01
 1.08463E+00  1.99658E-01 -3.34288E+01 -3.11844E+01
 1.08463E+00  2.66255E-01 -3.30750E+01 -3.08850E+01
 1.08463E+00  3.32911E-01 -3.26205E+01 -3.05382E+01
 1.08463E+00  3.99656E-01 -3.20655E+01 -3.01855E+01
 1.08463E+00  4.66533E-01 -3.14099E+01 -2.98195E+01
 1.08463E+00  5.33587E-01 -3.06532E+01 -2.93441E+01
 1.08463E+00  6.00873E-01 -2.97946E+01 -2.86868E+01
 1.08463E+00  6.68453E-01 -2.88329E+01 -2.78998E+01
 1.08463E+00  7.36398E-01 -2.77666E+01 -2.70320E+01
 1.08463E+00  8.04786E-01 -2.65934E+01 -2.60253E+01
 1.08463E+00  8.73703E-01 -2.53105E+01 -2.48119E+01
 1.08463E+00  9.43244E-01 -2.39142E+01 -2.34503E+01
 1.08463E+00  1.01351E+00 -2.23996E+01 -2.20453E+01
 1.08463E+00  1.08463E+00 -2.07599E+01 -2.05764E+01
 1.08463E+00  1.15670E+00 -1.89852E+01 -1.89214E+01
 1.08463E+00  1.22988E+00 -1.70625E+01 -1.70238E+01
 1.08463E+00  1.30431E+00 -1.49769E+01 -1.49431E+01
 1.08463E+00  1.38014E+00 -1.27193E+01 -1.27319E+01
 1.08463E+00  1.45754E+00 -1.03032E+01 -1.03777E+01
 1.08463E+00  1.53671E+00 -7.79184E+00 -7.90303E+00
 1.08463E+00  1.61783E+00 -5.32585E+00 -5.44031E+00
 1.08463E+00  1.70113E+00 -3.12336E+00 -3.21407E+00
 1.08463E+00  1.78683E+00 -1.42909E+00 -1.47846E+00
 1.08463E+00  1.87519E+00 -4.06772E-01 -4.09931E-01
 1.08463E+00  1.96648E+00 -1.12248E-02  1.82982E-02
 1.08463E+00  2.06098E+00  3.18068E-02  5.72623E-02
 1.08463E+00  2.15901E+00  6.63403E-03 -1.44650E-03
 1.08463E+00  2.26090E+00  2.64666E-04 -3.07534E-02
 1.08463E+00  2.36701E+00  1.27346E-06 -3.18580E-02
 1.08463E+00  2.47772E+00  4.61788E-11 -2.57779E-02
 1.08463E+00  2.59343E+00  1.22536E-13 -1.90469E-02
 1.08463E+00  2.71459E+00  0.00000E+00 -1.27556E-02
 1.08463E+00  2.84163E+00  0.00000E+00 -7.76602E-03
 1.08463E+00  2.97505E+00  0.00000E+00 -4.42067E-03
 1.08463E+00  3.11534E+00  0.00000E+00 -2.33644E-03
 1.08463E+00  3.26304E+00  0.00000E+00 -1.12150E-03
 1.08463E+00  3.41869E+00  0.00000E+00 -4.69261E-04

 1.15670E+00  0.00000E+00 -3.04421E+01 -2.76307E+01
 1.15670E+00  6.65449E-02 -3.03979E+01 -2.74585E+01
 1.15670E+00  1.33094E-01 -3.02657E+01 -2.74260E+01
 1.15670E+00  1.99658E-01 -3.00455E+01 -2.73367E+01
 1.15670E+00  2.66255E-01 -2.97376E+01 -2.71376E+01
 1.15670E+00  3.32911E-01 -2.93421E+01 -2.69437E+01
 1.15670E+00  3.99656E-01 -2.88592E+01 -2.67556E+01
 1.15670E+00  4.66533E-01 -2.82889E+01 -2.65289E+01
 1.15670E+00  5.33587E-01 -2.76307E+01 -2.61946E+01
 1.15670E+00  6.00873E-01 -2.68842E+01 -2.57038E+01
 1.15670E+00  6.68453E-01 -2.60482E+01 -2.50846E+01
 1.15670E+00  7.36398E-01 -2.51210E+01 -2.43638E+01
 1.15670E+00  8.04786E-01 -2.41002E+01 -2.35052E+01
 1.15670E+00  8.73703E-01 -2.29823E+01 -2.24701E+01
 1.15670E+00  9.43244E-01 -2.17622E+01 -2.13200E+01
 1.15670E+00  1.01351E+00 -2.04331E+01 -2.01507E+01
 1.15670E+00  1.08463E+00 -1.89852E+01 -1.89214E+01
 1.15670E+00  1.15670E+00 -1.74062E+01 -1.74800E+01
 1.15670E+00  1.22988E+00 -1.56802E+01 -1.57587E+01
 1.15670E+00  1.30431E+00 -1.37911E+01 -1.38378E+01
 1.15670E+00  1.38014E+00 -1.17287E+01 -1.17929E+01
 1.15670E+00  1.45754E+00 -9.50600E+00 -9.62623E+00
 1.15670E+00  1.53671E+00 -7.18397E+00 -7.36672E+00
 1.15670E+00  1.61783E+00 -4.89697E+00 -5.11422E+00
 1.15670E+00  1.70113E+00 -2.85296E+00 -3.04228E+00
 1.15670E+00  1.78683E+00 -1.28470E+00 -1.39842E+00
 1.15670E+00  1.87519E+00 -3.47027E-01 -3.88867E-01
 1.15670E+00  1.96648E+00  5.20857E-03  2.11583E-03
 1.15670E+00  2.06098E+00  3.40966E-02  3.07942E-02
 1.15670E+00  2.15901E+00  6.72040E-03 -2.08461E-02
 1.15670E+00  2.26090E+00  2.63740E-04 -3.98358E-02
 1.15670E+00  2.36701E+00  1.25938E-06 -3.33184E-02
 1.15670E+00  2.47772E+00  4.88998E-11 -2.51154E-02
 1.15670E+00  2.59343E+00  7.72785E-13 -1.95855E-02
 1.15670E+00  2.71459E+00  0.00000E+00 -1.37448E-02
 1.15670E+00  2.84163E+00  0.00000E+00 -8.51147E-03
 1.15670E+00  2.97505E+00  0.00000E+00 -4.87045E-03
 1.15670E+00  3.11534E+00  0.00000E+00 -2.50457E-03
 1.15670E+00  3.26304E+00  0.00000E+00 -1.16245E-03
 1.15670E+00  3.41869E+00  0.00000E+00 -5.22257E-04

 1.22988E+00  0.00000E+00 -2.69505E+01 -2.36705E+01
 1.22988E+00  6.65449E-02 -2.69124E+01 -2.37043E+01
 1.22988E+00  1.33094E-01 -2.67986E+01 -2.37026E+01
 1.22988E+00  1.99658E-01 -2.66091E+01 -2.36724E+01
 1.22988E+00  2.66255E-01 -2.63441E+01 -2.36255E+01
 1.22988E+00  3.32911E-01 -2.60037E+01 -2.35727E+01
 1.22988E+00  3.99656E-01 -2.55879E+01 -2.34702E+01
 1.22988E+00  4.66533E-01 -2.50969E+01 -2.32772E+01
 1.22988E+00  5.33587E-01 -2.45303E+01 -2.30161E+01
 1.22988E+00  6.00873E-01 -2.38876E+01 -2.26990E+01
 1.22988E+00  6.68453E-01 -2.31678E+01 -2.22685E+01
 1.22988E+00  7.36398E-01 -2.23695E+01 -2.16700E+01
 1.22988E+00  8.04786E-01 -2.14902E+01 -2.09157E+01
 1.22988E+00  8.73703E-01 -2.05266E+01 -2.00365E+01
 1.22988E+00  9.43244E-01 -1.94731E+01 -1.90788E+01
 1.22988E+00  1.01351E+00 -1.83220E+01 -1.80899E+01
 1.22988E+00  1.08463E+00 -1.70625E+01 -1.70238E+01
 1.22988E+00  1.15670E+00 -1.56802E+01 -1.57587E+01
 1.22988E+00  1.22988E+00 -1.41576E+01 -1.42411E+01
 1.22988E+00  1.30431E+00 -1.24765E+01 -1.25388E+01
 1.22988E+00  1.38014E+00 -1.06255E+01 -1.07146E+01
 1.22988E+00  1.45754E+00 -8.61554E+00 -8.76657E+00
 1.22988E+00  1.53671E+00 -6.50388E+00 -6.71979E+00
 1.22988E+00  1.61783E+00 -4.41704E+00 -4.66880E+00
 1.22988E+00  1.70113E+00 -2.55081E+00 -2.77895E+00
 1.22988E+00  1.78683E+00 -1.12400E+00 -1.28784E+00
 1.22988E+00  1.87519E+00 -2.81088E-01 -3.94702E-01
 1.22988E+00  1.96648E+00  2.30162E-02 -6.99596E-02
 1.22988E+00  2.06098E+00  3.64630E-02 -4.09996E-02
 1.22988E+00  2.15901E+00  6.79036E-03 -5.11256E-02
 1.22988E+00  2.26090E+00  2.61783E-04 -4.29797E-02
 1.22988E+00  2.36701E+00  1.23945E-06 -3.50559E-02
 1.22988E+00  2.47772E+00  5.17908E-11 -2.80138E-02
 1.22988E+00  2.59343E+00  5.41825E-13 -2.08798E-02
 1.22988E+00  2.71459E+00  0.00000E+00 -1.46199E-02
 1.22988E+00  2.84163E+00  0.00000E+00 -9.38603E-03
 1.22988E+00  2.97505E+00  0.00000E+00 -5.31924E-03
 1.22988E+00  3.11534E+00  0.00000E+00 -2.72339E-03
 1.22988E+00  3.26304E+00  0.00000E+00 -1.29888E-03
 1.22988E+00  3.41869E+00  0.00000E+00 -5.65279E-04

 1.30431E+00  0.00000E+00 -2.33719E+01 -1.99684E+01
 1.30431E+00  6.65449E-02 -2.33396E+01 -2.01203E+01
 1.30431E+00  1.33094E-01 -2.32433E+01 -2.01570E+01
 1.30431E+00  1.99658E-01 -2.30829E+01 -2.01792E+01
 1.30431E+00  2.66255E-01 -2.28587E+01 -2.02315E+01
 1.30431E+00  3.32911E-01 -2.25706E+01 -2.02758E+01
 1.30431E+00  3.99656E-01 -2.22187E+01 -2.02235E+01
 1.30431E+00  4.66533E-01 -2.18028E+01 -2.00235E+01
 1.30431E+00  5.33587E-01 -2.13228E+01 -1.97911E+01
 1.30431E+00  6.00873E-01 -2.07781E+01 -1.96054E+01
 1.30431E+00  6.68453E-01 -2.01679E+01 -1.93363E+01
 1.30431E+00  7.36398E-01 -1.94910E+01 -1.88569E+01
 1.30431E+00  8.04786E-01 -1.87453E+01 -1.82159E+01
 1.30431E+00  8.73703E-01 -1.79274E+01 -1.74972E+01
 1.30431E+00  9.43244E-01 -1.70323E+01 -1.67223E+01
 1.30431E+00  1.01351E+00 -1.60524E+01 -1.58835E+01
 1.30431E+00  1.08463E+00 -1.49769E+01 -1.49431E+01
 1.30431E+00  1.15670E+00 -1.37911E+01 -1.38378E+01
 1.30431E+00  1.22988E+00 -1.24765E+01 -1.25388E+01
 1.30431E+00  1.30431E+00 -1.10140E+01 -1.10800E+01
 1.30431E+00  1.38014E+00 -9.39075E+00 -9.49320E+00
 1.30431E+00  1.45754E+00 -7.61497E+00 -7.77598E+00
 1.30431E+00  1.53671E+00 -5.73827E+00 -5.95706E+00
 1.30431E+00  1.61783E+00 -3.87705E+00 -4.13121E+00
 1.30431E+00  1.70113E+00 -2.21206E+00 -2.45910E+00
 1.30431E+00  1.78683E+00 -9.45301E-01 -1.15528E+00
 1.30431E+00  1.87519E+00 -2.09000E-01 -3.88215E-01
 1.30431E+00  1.96648E+00  4.17848E-02 -1.19757E-01
 1.30431E+00  2.06098E+00  3.87163E-02 -9.54078E-02
 1.30431E+00  2.15901E+00  6.81529E-03 -8.75642E-02
 1.30431E+00  2.26090E+00  2.57776E-04 -6.23862E-02
 1.30431E+00  2.36701E+00  1.20906E-06 -4.52124E-02
 1.30431E+00  2.47772E+00  5.37741E-11 -3.48061E-02
 1.30431E+00  2.59343E+00  5.51226E-13 -2.64157E-02
 1.30431E+00  2.71459E+00  0.00000E+00 -1.74814E-02
 1.30431E+00  2.84163E+00  0.00000E+00 -1.02227E-02
 1.30431E+00  2.97505E+00  0.00000E+00 -5.96348E-03
 1.30431E+00  3.11534E+00  0.00000E+00 -3.16748E-03
 1.30431E+00  3.26304E+00  0.00000E+00 -1.44684E-03
 1.30431E+00  3.41869E+00  0.00000E+00 -6.22920E-04

 1.38014E+00  0.00000E+00 -1.96746E+01 -1.66299E+01
 1.38014E+00  6.65449E-02 -1.96480E+01 -1.66678E+01
 1.38014E+00  1.33094E-01 -1.95685E+01 -1.67661E+01
 1.38014E+00  1.99658E-01 -1.94363E+01 -1.68253E+01
 1.38014E+00  2.66255E-01 -1.92514E+01 -1.68494E+01
 1.38014E+00  3.32911E-01 -1.90137E+01 -1.69227E+01
 1.38014E+00  3.99656E-01 -1.87233E+01 -1.69196E+01
 1.38014E+00  4.66533E-01 -1.83799E+01 -1.67307E+01
 1.38014E+00  5.33587E-01 -1.79832E+01 -1.65085E+01
 1.38014E+00  6.00873E-01 -1.75328E+01 -1.63746E+01
 1.38014E+00  6.68453E-01 -1.70279E+01 -1.61996E+01
 1.38014E+00  7.36398E-01 -1.64675E+01 -1.58499E+01
 1.38014E+00  8.04786E-01 -1.58497E+01 -1.53683E+01
 1.38014E+00  8.73703E-01 -1.51716E+01 -1.48305E+01
 1.38014E+00  9.43244E-01 -1.44290E+01 -1.42337E+01
 1.38014E+00  1.01351E+00 -1.36148E+01 -1.35415E+01
 1.38014E+00  1.08463E+00 -1.27193E+01 -1.27319E+01
 1.38014E+00  1.15670E+00 -1.17287E+01 -1.17929E+01
 1.38014E+00  1.22988E+00 -1.06255E+01 -1.07146E+01
 1.38014E+00  1.30431E+00 -9.39075E+00 -9.49320E+00
 1.38014E+00  1.38014E+00 -8.01102E+00 -8.13075E+00
 1.38014E+00  1.45754E+00 -6.49150E+00 -6.64366E+00
 1.38014E+00  1.53671E+00 -4.87678E+00 -5.08323E+00
 1.38014E+00  1.61783E+00 -3.27019E+00 -3.53034E+00
 1.38014E+00  1.70113E+00 -1.83364E+00 -2.11219E+00
 1.38014E+00  1.78683E+00 -7.48390E-01 -1.00385E+00
 1.38014E+00  1.87519E+00 -1.31783E-01 -3.38031E-01
 1.38014E+00  1.96648E+00  6.06252E-02 -9.41329E-02
 1.38014E+00  2.06098E+00  4.05317E-02 -9.15689E-02
 1.38014E+00  2.15901E+00  6.75038E-03 -1.25556E-01
 1.38014E+00  2.26090E+00  2.50190E-04 -1.10090E-01
 1.38014E+00  2.36701E+00  1.16143E-06 -6.74979E-02
 1.38014E+00  2.47772E+00  5.46754E-11 -4.48306E-02
 1.38014E+00  2.59343E+00  7.25499E-13 -3.78776E-02
 1.38014E+00  2.71459E+00  0.00000E+00 -2.34317E-02
 1.38014E+00  2.84163E+00  0.00000E+00 -1.08617E-02
 1.38014E+00  2.97505E+00  0.00000E+00 -6.90284E-03
 1.38014E+00  3.11534E+00  0.00000E+00 -3.92436E-03
 1.38014E+00  3.26304E+00  0.00000E+00 -1.54144E-03
 1.38014E+00  3.41869E+00  0.00000E+00 -7.11727E-04

 1.45754E+00  0.00000E+00 -1.58586E+01 -1.34570E+01
 1.45754E+00  6.65449E-02 -1.58374E+01 -1.33259E+01
 1.45754E+00  1.33094E-01 -1.57744E+01 -1.34564E+01
 1.45754E+00  1.99658E-01 -1.56696E+01 -1.35203E+01
 1.45754E+00  2.66255E-01 -1.55229E+01 -1.34671E+01
 1.45754E+00  3.32911E-01 -1.53342E+01 -1.35135E+01
 1.45754E+00  3.99656E-01 -1.51035E+01 -1.35353E+01
 1.45754E+00  4.66533E-01 -1.48304E+01 -1.33847E+01
 1.45754E+00  5.33587E-01 -1.45146E+01 -1.31852E+01
 1.45754E+00  6.00873E-01 -1.41558E+01 -1.30523E+01
 1.45754E+00  6.68453E-01 -1.37531E+01 -1.29148E+01
 1.45754E+00  7.36398E-01 -1.33057E+01 -1.26882E+01
 1.45754E+00  8.04786E-01 -1.28120E+01 -1.23787E+01
 1.45754E+00  8.73703E-01 -1.22696E+01 -1.20096E+01
 1.45754E+00  9.43244E-01 -1.16749E+01 -1.15683E+01
 1.45754E+00  1.01351E+00 -1.10222E+01 -1.10271E+01
 1.45754E+00  1.08463E+00 -1.03032E+01 -1.03777E+01
 1.45754E+00  1.15670E+00 -9.50600E+00 -9.62623E+00
 1.45754E+00  1.22988E+00 -8.61554E+00 -8.76657E+00
 1.45754E+00  1.30431E+00 -7.61497E+00 -7.77598E+00
 1.45754E+00  1.38014E+00 -6.49150E+00 -6.64366E+00
 1.45754E+00  1.45754E+00 -5.24808E+00 -5.40576E+00
 1.45754E+00  1.53671E+00 -3.92128E+00 -4.13163E+00
 1.45754E+00  1.61783E+00 -2.59857E+00 -2.87801E+00
 1.45754E+00  1.70113E+00 -1.41848E+00 -1.72587E+00
 1.45754E+00  1.78683E+00 -5.36653E-01 -8.15068E-01
 1.45754E+00  1.87519E+00 -5.22981E-02 -2.60893E-01
 1.45754E+00  1.96648E+00  7.79521E-02 -6.05875E-02
 1.45754E+00  2.06098E+00  4.14244E-02 -8.95149E-02
 1.45754E+00  2.15901E+00  6.53452E-03 -1.63108E-01
 1.45754E+00  2.26090E+00  2.37042E-04 -1.54991E-01
 1.45754E+00  2.36701E+00  1.08803E-06 -8.80411E-02
 1.45754E+00  2.47772E+00  5.54375E-11 -5.46639E-02
 1.45754E+00  2.59343E+00  1.36591E-12 -4.98076E-02
 1.45754E+00  2.71459E+00  0.00000E+00 -2.94369E-02
 1.45754E+00  2.84163E+00  0.00000E+00 -1.12228E-02
 1.45754E+00  2.97505E+00  0.00000E+00 -7.82526E-03
 1.45754E+00  3.11534E+00  0.00000E+00 -4.73235E-03
 1.45754E+00  3.26304E+00  0.00000E+00 -1.62968E-03
 1.45754E+00  3.41869E+00  0.00000E+00 -8.09873E-04

 1.53671E+00  0.00000E+00 -1.19952E+01 -1.02603E+01
 1.53671E+00  6.65449E-02 -1.19793E+01 -1.01238E+01
 1.53671E+00  1.33094E-01 -1.19321E+01 -1.02007E+01
 1.53671E+00  1.99658E-01 -1.18536E+01 -1.02244E+01
 1.53671E+00  2.66255E-01 -1.17436E+01 -1.01447E+01
 1.53671E+00  3.32911E-01 -1.16021E+01 -1.01309E+01
 1.53671E+00  3.99656E-01 -1.14287E+01 -1.01248E+01
 1.53671E+00  4.66533E-01 -1.12234E+01 -1.00345E+01
 1.53671E+00  5.33587E-01 -1.09856E+01 -9.89529E+00
 1.53671E+00  6.00873E-01 -1.07151E+01 -9.75451E+00
 1.53671E+00  6.68453E-01 -1.04111E+01 -9.62049E+00
 1.53671E+00  7.36398E-01 -1.00727E+01 -9.48633E+00
 1.53671E+00  8.04786E-01 -9.69879E+00 -9.31366E+00
 1.53671E+00  8.73703E-01 -9.28743E+00 -9.06161E+00
 1.53671E+00  9.43244E-01 -8.83575E+00 -8.73362E+00
 1.53671E+00  1.01351E+00 -8.33938E+00 -8.34943E+00
 1.53671E+00  1.08463E+00 -7.79184E+00 -7.90303E+00
 1.53671E+00  1.15670E+00 -7.18397E+00 -7.36672E+00
 1.53671E+00  1.22988E+00 -6.50388E+00 -6.71979E+00
 1.53671E+00  1.30431E+00 -5.73827E+00 -5.95706E+00
 1.53671E+00  1.38014E+00 -4.87678E+00 -5.08323E+00
 1.53671E+00  1.45754E+00 -3.92128E+00 -4.13163E+00
 1.53671E+00  1.53671E+00 -2.90038E+00 -3.15838E+00
 1.53671E+00  1.61783E+00 -1.88354E+00 -2.19584E+00
 1.53671E+00  1.70113E+00 -9.81817E-01 -1.29217E+00
 1.53671E+00  1.78683E+00 -3.20152E-01 -5.77763E-01
 1.53671E+00  1.87519E+00  2.37555E-02 -1.85748E-01
 1.53671E+00  1.96648E+00  9.13546E-02 -1.00495E-01
 1.53671E+00  2.06098E+00  4.07794E-02 -1.57944E-01
 1.53671E+00  2.15901E+00  6.09928E-03 -1.97757E-01
 1.53671E+00  2.26090E+00  2.16274E-04 -1.62717E-01
 1.53671E+00  2.36701E+00  9.80468E-07 -9.32350E-02
 1.53671E+00  2.47772E+00  5.39698E-11 -6.19613E-02
 1.53671E+00  2.59343E+00  1.34445E-12 -5.62493E-02
 1.53671E+00  2.71459E+00  0.00000E+00 -3.23336E-02
 1.53671E+00  2.84163E+00  0.00000E+00 -1.17011E-02
 1.53671E+00  2.97505E+00  0.00000E+00 -8.47352E-03
 1.53671E+00  3.11534E+00  0.00000E+00 -5.27527E-03
 1.53671E+00  3.26304E+00  0.00000E+00 -1.79362E-03
 1.53671E+00  3.41869E+00  0.00000E+00 -8.91060E-04

 1.61783E+00  0.00000E+00 -8.26478E+00 -7.11863E+00
 1.61783E+00  6.65449E-02 -8.25379E+00 -7.08919E+00
 1.61783E+00  1.33094E-01 -8.22122E+00 -7.07542E+00
 1.61783E+00  1.99658E-01 -8.16701E+00 -7.04495E+00
 1.61783E+00  2.66255E-01 -8.09104E+00 -6.98605E+00
 1.61783E+00  3.32911E-01 -7.99315E+00 -6.91706E+00
 1.61783E+00  3.99656E-01 -7.87314E+00 -6.86082E+00
 1.61783E+00  4.66533E-01 -7.73075E+00 -6.82358E+00
 1.61783E+00  5.33587E-01 -7.56565E+00 -6.75539E+00
 1.61783E+00  6.00873E-01 -7.37740E+00 -6.62525E+00
 1.61783E+00  6.68453E-01 -7.16546E+00 -6.49343E+00
 1.61783E+00  7.36398E-01 -6.92909E+00 -6.41061E+00
 1.61783E+00  8.04786E-01 -6.66733E+00 -6.31879E+00
 1.61783E+00  8.73703E-01 -6.37877E+00 -6.14545E+00
 1.61783E+00  9.43244E-01 -6.06131E+00 -5.91381E+00
 1.61783E+00  1.01351E+00 -5.71185E+00 -5.68304E+00
 1.61783E+00  1.08463E+00 -5.32585E+00 -5.44031E+00
 1.61783E+00  1.15670E+00 -4.89697E+00 -5.11422E+00
 1.61783E+00  1.22988E+00 -4.41704E+00 -4.66880E+00
 1.61783E+00  1.30431E+00 -3.87705E+00 -4.13121E+00
 1.61783E+00  1.38014E+00 -3.27019E+00 -3.53034E+00
 1.61783E+00  1.45754E+00 -2.59857E+00 -2.87801E+00
 1.61783E+00  1.53671E+00 -1.88354E+00 -2.19584E+00
 1.61783E+00  1.61783E+00 -1.17609E+00 -1.50423E+00
 1.61783E+00  1.70113E+00 -5.57385E-01 -8.44059E-01
 1.61783E+00  1.78683E+00 -1.18313E-01 -3.40578E-01
 1.61783E+00  1.87519E+00  8.72692E-02 -1.34929E-01
 1.61783E+00  1.96648E+00  9.77419E-02 -1.81127E-01
 1.61783E+00  2.06098E+00  3.79723E-02 -2.51247E-01
 1.61783E+00  2.15901E+00  5.38968E-03 -2.21571E-01
 1.61783E+00  2.26090E+00  1.86540E-04 -1.53404E-01
 1.61783E+00  2.36701E+00  8.34145E-07 -1.02592E-01
 1.61783E+00  2.47772E+00  4.93096E-11 -7.69110E-02
 1.61783E+00  2.59343E+00 -3.71298E-13 -6.07026E-02
 1.61783E+00  2.71459E+00  0.00000E+00 -3.53931E-02
 1.61783E+00  2.84163E+00  0.00000E+00 -1.56813E-02
 1.61783E+00  2.97505E+00  0.00000E+00 -9.67137E-03
 1.61783E+00  3.11534E+00  0.00000E+00 -5.50327E-03
 1.61783E+00  3.26304E+00  0.00000E+00 -2.16323E-03
 1.61783E+00  3.41869E+00  0.00000E+00 -9.64175E-04

 1.70113E+00  0.00000E+00 -4.95600E+00 -4.28229E+00
 1.70113E+00  6.65449E-02 -4.94922E+00 -4.31075E+00
 1.70113E+00  1.33094E-01 -4.92922E+00 -4.25970E+00
 1.70113E+00  1.99658E-01 -4.89596E+00 -4.21002E+00
 1.70113E+00  2.66255E-01 -4.84934E+00 -4.17308E+00
 1.70113E+00  3.32911E-01 -4.78921E+00 -4.09692E+00
 1.70113E+00  3.99656E-01 -4.71537E+00 -4.02285E+00
 1.70113E+00  4.66533E-01 -4.62759E+00 -3.99313E+00
 1.70113E+00  5.33587E-01 -4.52558E+00 -3.95854E+00
 1.70113E+00  6.00873E-01 -4.40899E+00 -3.87665E+00
 1.70113E+00  6.68453E-01 -4.27737E+00 -3.78046E+00
 1.70113E+00  7.36398E-01 -4.13018E+00 -3.70418E+00
 1.70113E+00  8.04786E-01 -3.96671E+00 -3.62932E+00
 1.70113E+00  8.73703E-01 -3.78598E+00 -3.52948E+00
 1.70113E+00  9.43244E-01 -3.58661E+00 -3.41737E+00
 1.70113E+00  1.01351E+00 -3.36666E+00 -3.31924E+00
 1.70113E+00  1.08463E+00 -3.12336E+00 -3.21407E+00
 1.70113E+00  1.15670E+00 -2.85296E+00 -3.04228E+00
 1.70113E+00  1.22988E+00 -2.55081E+00 -2.77895E+00
 1.70113E+00  1.30431E+00 -2.21206E+00 -2.45910E+00
 1.70113E+00  1.38014E+00 -1.83364E+00 -2.11219E+00
 1.70113E+00  1.45754E+00 -1.41848E+00 -1.72587E+00
 1.70113E+00  1.53671E+00 -9.81817E-01 -1.29217E+00
 1.70113E+00  1.61783E+00 -5.57385E-01 -8.44059E-01
 1.70113E+00  1.70113E+00 -1.97469E-01 -4.44553E-01
 1.70113E+00  1.78683E+00  4.06881E-02 -1.81402E-01
 1.70113E+00  1.87519E+00  1.26593E-01 -1.28349E-01
 1.70113E+00  1.96648E+00  9.39414E-02 -2.23488E-01
 1.70113E+00  2.06098E+00  3.25740E-02 -2.78437E-01
 1.70113E+00  2.15901E+00  4.39185E-03 -2.25296E-01
 1.70113E+00  2.26090E+00  1.48137E-04 -1.68975E-01
 1.70113E+00  2.36701E+00  6.52383E-07 -1.47640E-01
 1.70113E+00  2.47772E+00  4.18743E-11 -1.14055E-01
 1.70113E+00  2.59343E+00  5.73866E-13 -7.09697E-02
 1.70113E+00  2.71459E+00  0.00000E+00 -4.45605E-02
 1.70113E+00  2.84163E+00  0.00000E+00 -2.73316E-02
 1.70113E+00  2.97505E+00  0.00000E+00 -1.25943E-02
 1.70113E+00  3.11534E+00  0.00000E+00 -5.50730E-03
 1.70113E+00  3.26304E+00  0.00000E+00 -2.86815E-03
 1.70113E+00  3.41869E+00  0.00000E+00 -1.05576E-03

 1.78683E+00  0.00000E+00 -2.39435E+00 -2.06384E+00
 1.78683E+00  6.65449E-02 -2.39082E+00 -2.07508E+00
 1.78683E+00  1.33094E-01 -2.38050E+00 -2.04540E+00
 1.78683E+00  1.99658E-01 -2.36337E+00 -2.01250E+00
 1.78683E+00  2.66255E-01 -2.33936E+00 -1.98498E+00
 1.78683E+00  3.32911E-01 -2.30834E+00 -1.94067E+00
 1.78683E+00  3.99656E-01 -2.27017E+00 -1.88482E+00
 1.78683E+00  4.66533E-01 -2.22467E+00 -1.83154E+00
 1.78683E+00  5.33587E-01 -2.17163E+00 -1.79481E+00
 1.78683E+00  6.00873E-01 -2.11080E+00 -1.77547E+00
 1.78683E+00  6.68453E-01 -2.04188E+00 -1.73447E+00
 1.78683E+00  7.36398E-01 -1.96452E+00 -1.64426E+00
 1.78683E+00  8.04786E-01 -1.87824E+00 -1.55454E+00
 1.78683E+00  8.73703E-01 -1.78247E+00 -1.52367E+00
 1.78683E+00  9.43244E-01 -1.67643E+00 -1.53091E+00
 1.78683E+00  1.01351E+00 -1.55909E+00 -1.52329E+00
 1.78683E+00  1.08463E+00 -1.42909E+00 -1.47846E+00
 1.78683E+00  1.15670E+00 -1.28470E+00 -1.39842E+00
 1.78683E+00  1.22988E+00 -1.12400E+00 -1.28784E+00
 1.78683E+00  1.30431E+00 -9.45301E-01 -1.15528E+00
 1.78683E+00  1.38014E+00 -7.48390E-01 -1.00385E+00
 1.78683E+00  1.45754E+00 -5.36653E-01 -8.15068E-01
 1.78683E+00  1.53671E+00 -3.20152E-01 -5.77763E-01
 1.78683E+00  1.61783E+00 -1.18313E-01 -3.40578E-01
 1.78683E+00  1.70113E+00  4.06881E-02 -1.81402E-01
 1.78683E+00  1.78683E+00  1.27800E-01 -1.30495E-01
 1.78683E+00  1.87519E+00  1.31318E-01 -1.64814E-01
 1.78683E+00  1.96648E+00  7.80566E-02 -2.30344E-01
 1.78683E+00  2.06098E+00  2.46500E-02 -2.52803E-01
 1.78683E+00  2.15901E+00  3.16259E-03 -2.20706E-01
 1.78683E+00  2.26090E+00  1.03826E-04 -2.06311E-01
 1.78683E+00  2.36701E+00  4.49598E-07 -2.10909E-01
 1.78683E+00  2.47772E+00  3.14661E-11 -1.64300E-01
 1.78683E+00  2.59343E+00  8.37175E-13 -9.31004E-02
 1.78683E+00  2.71459E+00  0.00000E+00 -6.07346E-02
 1.78683E+00  2.84163E+00  0.00000E+00 -4.12447E-02
 1.78683E+00  2.97505E+00  0.00000E+00 -1.61599E-02
 1.78683E+00  3.11534E+00  0.00000E+00 -5.70881E-03
 1.78683E+00  3.26304E+00  0.00000E+00 -3.65811E-03
 1.78683E+00  3.41869E+00  0.00000E+00 -1.20914E-03

 1.87519E+00  0.00000E+00 -7.99200E-01 -6.88775E-01
 1.87519E+00  6.65449E-02 -7.97783E-01 -6.79671E-01
 1.87519E+00  1.33094E-01 -7.93715E-01 -6.73542E-01
 1.87519E+00  1.99658E-01 -7.86989E-01 -6.60240E-01
 1.87519E+00  2.66255E-01 -7.77545E-01 -6.40208E-01
 1.87519E+00  3.32911E-01 -7.65315E-01 -6.20842E-01
 1.87519E+00  3.99656E-01 -7.50219E-01 -5.87687E-01
 1.87519E+00  4.66533E-01 -7.32156E-01 -5.33959E-01
 1.87519E+00  5.33587E-01 -7.11006E-01 -4.99100E-01
 1.87519E+00  6.00873E-01 -6.86627E-01 -5.04931E-01
 1.87519E+00  6.68453E-01 -6.58855E-01 -4.92179E-01
 1.87519E+00  7.36398E-01 -6.27493E-01 -4.14764E-01
 1.87519E+00  8.04786E-01 -5.92309E-01 -3.42082E-01
 1.87519E+00  8.73703E-01 -5.53021E-01 -3.55992E-01
 1.87519E+00  9.43244E-01 -5.09287E-01 -4.16866E-01
 1.87519E+00  1.01351E+00 -4.60695E-01 -4.37595E-01
 1.87519E+00  1.08463E+00 -4.06772E-01 -4.09931E-01
 1.87519E+00  1.15670E+00 -3.47027E-01 -3.88867E-01
 1.87519E+00  1.22988E+00 -2.81088E-01 -3.94702E-01
 1.87519E+00  1.30431E+00 -2.09000E-01 -3.88215E-01
 1.87519E+00  1.38014E+00 -1.31783E-01 -3.38031E-01
 1.87519E+00  1.45754E+00 -5.22981E-02 -2.60893E-01
 1.87519E+00  1.53671E+00  2.37555E-02 -1.85748E-01
 1.87519E+00  1.61783E+00  8.72692E-02 -1.34929E-01
 1.87519E+00  1.70113E+00  1.26593E-01 -1.28349E-01
 1.87519E+00  1.78683E+00  1.31318E-01 -1.64814E-01
 1.87519E+00  1.87519E+00  1.00573E-01 -2.18738E-01
 1.87519E+00  1.96648E+00  5.21322E-02 -2.59930E-01
 1.87519E+00  2.06098E+00  1.52595E-02 -2.62112E-01
 1.87519E+00  2.15901E+00  1.86881E-03 -2.35254E-01
 1.87519E+00  2.26090E+00  5.96805E-05 -2.30398E-01
 1.87519E+00  2.36701E+00  2.53783E-07 -2.39516E-01
 1.87519E+00  2.47772E+00  1.94160E-11 -2.00901E-01
 1.87519E+00  2.59343E+00  5.20750E-13 -1.31282E-01
 1.87519E+00  2.71459E+00  0.00000E+00 -8.11316E-02
 1.87519E+00  2.84163E+00  0.00000E+00 -4.53890E-02
 1.87519E+00  2.97505E+00  0.00000E+00 -1.77495E-02
 1.87519E+00  3.11534E+00  0.00000E+00 -6.77903E-03
 1.87519E+00  3.26304E+00  0.00000E+00 -4.02988E-03
 1.87519E+00  3.41869E+00  0.00000E+00 -1.47507E-03

 1.96648E+00  0.00000E+00 -1.16549E-01 -1.22280E-01
 1.96648E+00  6.65449E-02 -1.16174E-01 -1.16368E-01
 1.96648E+00  1.33094E-01 -1.15136E-01 -1.14129E-01
 1.96648E+00  1.99658E-01 -1.13435E-01 -1.08956E-01
 1.96648E+00  2.66255E-01 -1.11041E-01 -9.78935E-02
 1.96648E+00  3.32911E-01 -1.07928E-01 -8.25089E-02
 1.96648E+00  3.99656E-01 -1.04063E-01 -6.24220E-02
 1.96648E+00  4.66533E-01 -9.94071E-02 -3.88937E-02
 1.96648E+00  5.33587E-01 -9.39136E-02 -2.04323E-02
 1.96648E+00  6.00873E-01 -8.75267E-02 -1.04020E-02
 1.96648E+00  6.68453E-01 -8.01815E-02  7.74663E-03
 1.96648E+00  7.36398E-01 -7.18037E-02  4.38244E-02
 1.96648E+00  8.04786E-01 -6.23092E-02  6.53449E-02
 1.96648E+00  8.73703E-01 -5.16036E-02  3.83313E-02
 1.96648E+00  9.43244E-01 -3.95847E-02 -4.78931E-03
 1.96648E+00  1.01351E+00 -2.61515E-02 -7.10386E-03
 1.96648E+00  1.08463E+00 -1.12248E-02  1.82982E-02
 1.96648E+00  1.15670E+00  5.20857E-03  2.11583E-03
 1.96648E+00  1.22988E+00  2.30162E-02 -6.99596E-02
 1.96648E+00  1.30431E+00  4.17848E-02 -1.19757E-01
 1.96648E+00  1.38014E+00  6.06252E-02 -9.41329E-02
 1.96648E+00  1.45754E+00  7.79521E-02 -6.05875E-02
 1.96648E+00  1.53671E+00  9.13546E-02 -1.00495E-01
 1.96648E+00  1.61783E+00  9.77419E-02 -1.81127E-01
 1.96648E+00  1.70113E+00  9.39414E-02 -2.23488E-01
 1.96648E+00  1.78683E+00  7.80566E-02 -2.30344E-01
 1.96648E+00  1.87519E+00  5.21322E-02 -2.59930E-01
 1.96648E+00  1.96648E+00  2.47056E-02 -3.09739E-01
 1.96648E+00  2.06098E+00  6.80632E-03 -3.19996E-01
 1.96648E+00  2.15901E+00  7.99099E-04 -2.82108E-01
 1.96648E+00  2.26090E+00  2.48314E-05 -2.44460E-01
 1.96648E+00  2.36701E+00  1.03603E-07 -2.25020E-01
 1.96648E+00  2.47772E+00  8.67146E-12 -2.09166E-01
 1.96648E+00  2.59343E+00  6.46138E-14 -1.73474E-01
 1.96648E+00  2.71459E+00  0.00000E+00 -1.03997E-01
 1.96648E+00  2.84163E+00  0.00000E+00 -4.38766E-02
 1.96648E+00  2.97505E+00  0.00000E+00 -1.88066E-02
 1.96648E+00  3.11534E+00  0.00000E+00 -8.95322E-03
 1.96648E+00  3.26304E+00  0.00000E+00 -4.33561E-03
 1.96648E+00  3.41869E+00  0.00000E+00 -1.76421E-03

 2.06098E+00  0.00000E+00  1.77348E-02 -3.31778E-02
 2.06098E+00  6.65449E-02  1.77843E-02 -3.35510E-02
 2.06098E+00  1.33094E-01  1.79088E-02 -2.96395E-02
 2.06098E+00  1.99658E-01  1.81076E-02 -2.67242E-02
 2.06098E+00  2.66255E-01  1.83876E-02 -2.20868E-02
 2.06098E+00  3.32911E-01  1.87553E-02 -8.46833E-03
 2.06098E+00  3.99656E-01  1.92182E-02  3.74233E-03
 2.06098E+00  4.66533E-01  1.97854E-02  5.84295E-03
 2.06098E+00  5.33587E-01  2.04673E-02  1.21605E-02
 2.06098E+00  6.00873E-01  2.12766E-02  3.34959E-02
 2.06098E+00  6.68453E-01  2.22275E-02  5.61462E-02
 2.06098E+00  7.36398E-01  2.33361E-02  6.51907E-02
 2.06098E+00  8.04786E-01  2.46201E-02  5.97938E-02
 2.06098E+00  8.73703E-01  2.60976E-02  4.41495E-02
 2.06098E+00  9.43244E-01  2.77845E-02  3.28296E-02
 2.06098E+00  1.01351E+00  2.96898E-02  4.29614E-02
 2.06098E+00  1.08463E+00  3.18068E-02  5.72623E-02
 2.06098E+00  1.15670E+00  3.40966E-02  3.07942E-02
 2.06098E+00  1.22988E+00  3.64630E-02 -4.09996E-02
 2.06098E+00  1.30431E+00  3.87163E-02 -9.54078E-02
 2.06098E+00  1.38014E+00  4.05317E-02 -9.15689E-02
 2.06098E+00  1.45754E+00  4.14244E-02 -8.95149E-02
 2.06098E+00  1.53671E+00  4.07794E-02 -1.57944E-01
 2.06098E+00  1.61783E+00  3.79723E-02 -2.51247E-01
 2.06098E+00  1.70113E+00  3.25740E-02 -2.78437E-01
 2.06098E+00  1.78683E+00  2.46500E-02 -2.52803E-01
 2.06098E+00  1.87519E+00  1.52595E-02 -2.62112E-01
 2.06098E+00  1.96648E+00  6.80632E-03 -3.19996E-01
 2.06098E+00  2.06098E+00  1.78796E-03 -3.64874E-01
 2.06098E+00  2.15901E+00  2.02244E-04 -3.57416E-01
 2.06098E+00  2.26090E+00  6.12155E-06 -2.88543E-01
 2.06098E+00  2.36701E+00  2.50494E-08 -2.04367E-01
 2.06098E+00  2.47772E+00  2.23505E-12 -1.88039E-01
 2.06098E+00  2.59343E+00 -3.92062E-14 -1.92113E-01
 2.06098E+00  2.71459E+00  0.00000E+00 -1.28588E-01
 2.06098E+00  2.84163E+00  0.00000E+00 -5.68024E-02
 2.06098E+00  2.97505E+00  0.00000E+00 -2.48944E-02
 2.06098E+00  3.11534E+00  0.00000E+00 -1.20418E-02
 2.06098E+00  3.26304E+00  0.00000E+00 -5.72083E-03
 2.06098E+00  3.41869E+00  0.00000E+00 -1.86725E-03

 2.15901E+00  0.00000E+00  6.17674E-03 -4.86967E-02
 2.15901E+00  6.65449E-02  6.17832E-03 -4.94239E-02
 2.15901E+00  1.33094E-01  6.18031E-03 -4.60866E-02
 2.15901E+00  1.99658E-01  6.18253E-03 -4.41475E-02
 2.15901E+00  2.66255E-01  6.18566E-03 -4.27921E-02
 2.15901E+00  3.32911E-01  6.19035E-03 -3.66065E-02
 2.15901E+00  3.99656E-01  6.19734E-03 -3.07618E-02
 2.15901E+00  4.66533E-01  6.20751E-03 -2.99657E-02
 2.15901E+00  5.33587E-01  6.22187E-03 -2.68036E-02
 2.15901E+00  6.00873E-01  6.24159E-03 -1.56241E-02
 2.15901E+00  6.68453E-01  6.26798E-03 -3.39270E-03
 2.15901E+00  7.36398E-01  6.30252E-03  2.81798E-03
 2.15901E+00  8.04786E-01  6.34673E-03  5.23115E-03
 2.15901E+00  8.73703E-01  6.40200E-03  7.73396E-03
 2.15901E+00  9.43244E-01  6.46913E-03  9.46301E-03
 2.15901E+00  1.01351E+00  6.54756E-03  7.48286E-03
 2.15901E+00  1.08463E+00  6.63403E-03 -1.44650E-03
 2.15901E+00  1.15670E+00  6.72040E-03 -2.08461E-02
 2.15901E+00  1.22988E+00  6.79036E-03 -5.11256E-02
 2.15901E+00  1.30431E+00  6.81529E-03 -8.75642E-02
 2.15901E+00  1.38014E+00  6.75038E-03 -1.25556E-01
 2.15901E+00  1.45754E+00  6.53452E-03 -1.63108E-01
 2.15901E+00  1.53671E+00  6.09928E-03 -1.97757E-01
 2.15901E+00  1.61783E+00  5.38968E-03 -2.21571E-01
 2.15901E+00  1.70113E+00  4.39185E-03 -2.25296E-01
 2.15901E+00  1.78683E+00  3.16259E-03 -2.20706E-01
 2.15901E+00  1.87519E+00  1.86881E-03 -2.35254E-01
 2.15901E+00  1.96648E+00  7.99099E-04 -2.82108E-01
 2.15901E+00  2.06098E+00  2.02244E-04 -3.57416E-01
 2.15901E+00  2.15901E+00  2.21494E-05 -4.08193E-01
 2.15901E+00  2.26090E+00  6.53942E-07 -3.36064E-01
 2.15901E+00  2.36701E+00  2.62423E-09 -1.95246E-01
 2.15901E+00  2.47772E+00  6.02818E-13 -1.61554E-01
 2.15901E+00  2.59343E+00 -2.04435E-13 -1.91286E-01
 2.15901E+00  2.71459E+00  0.00000E+00 -1.53035E-01
 2.15901E+00  2.84163E+00  0.00000E+00 -8.53796E-02
 2.15901E+00  2.97505E+00  0.00000E+00 -3.86096E-02
 2.15901E+00  3.11534E+00  0.00000E+00 -1.63554E-02
 2.15901E+00  3.26304E+00  0.00000E+00 -7.22860E-03
 2.15901E+00  3.41869E+00  0.00000E+00 -2.12344E-03

 2.26090E+00  0.00000E+00  2.73498E-04 -4.27707E-02
 2.26090E+00  6.65449E-02  2.73465E-04 -4.28413E-02
 2.26090E+00  1.33094E-01  2.73287E-04 -4.10047E-02
 2.26090E+00  1.99658E-01  2.72957E-04 -4.00630E-02
 2.26090E+00  2.66255E-01  2.72495E-04 -4.02961E-02
 2.26090E+00  3.32911E-01  2.71917E-04 -3.95314E-02
 2.26090E+00  3.99656E-01  2.71241E-04 -3.76364E-02
 2.26090E+00  4.66533E-01  2.70490E-04 -3.52798E-02
 2.26090E+00  5.33587E-01  2.69688E-04 -3.35737E-02
 2.26090E+00  6.00873E-01  2.68866E-04 -3.27795E-02
 2.26090E+00  6.68453E-01  2.68056E-04 -3.03150E-02
 2.26090E+00  7.36398E-01  2.67293E-04 -2.40067E-02
 2.26090E+00  8.04786E-01  2.66612E-04 -1.55526E-02
 2.26090E+00  8.73703E-01  2.66040E-04 -7.94654E-03
 2.26090E+00  9.43244E-01  2.65576E-04 -6.11068E-03
 2.26090E+00  1.01351E+00  2.65168E-04 -1.52858E-02
 2.26090E+00  1.08463E+00  2.64666E-04 -3.07534E-02
 2.26090E+00  1.15670E+00  2.63740E-04 -3.98358E-02
 2.26090E+00  1.22988E+00  2.61783E-04 -4.29797E-02
 2.26090E+00  1.30431E+00  2.57776E-04 -6.23862E-02
 2.26090E+00  1.38014E+00  2.50190E-04 -1.10090E-01
 2.26090E+00  1.45754E+00  2.37042E-04 -1.54991E-01
 2.26090E+00  1.53671E+00  2.16274E-04 -1.62717E-01
 2.26090E+00  1.61783E+00  1.86540E-04 -1.53404E-01
 2.26090E+00  1.70113E+00  1.48137E-04 -1.68975E-01
 2.26090E+00  1.78683E+00  1.03826E-04 -2.06311E-01
 2.26090E+00  1.87519E+00  5.96805E-05 -2.30398E-01
 2.26090E+00  1.96648E+00  2.48314E-05 -2.44460E-01
 2.26090E+00  2.06098E+00  6.12155E-06 -2.88543E-01
 2.26090E+00  2.15901E+00  6.53942E-07 -3.36064E-01
 2.26090E+00  2.26090E+00  1.89084E-08 -2.92352E-01
 2.26090E+00  2.36701E+00  7.43845E-11 -1.92726E-01
 2.26090E+00  2.47772E+00  3.20366E-14 -1.77588E-01
 2.26090E+00  2.59343E+00  2.12813E-13 -2.07954E-01
 2.26090E+00  2.71459E+00  0.00000E+00 -1.74160E-01
 2.26090E+00  2.84163E+00  0.00000E+00 -1.10259E-01
 2.26090E+00  2.97505E+00  0.00000E+00 -5.87213E-02
 2.26090E+00  3.11534E+00  0.00000E+00 -2.26733E-02
 2.26090E+00  3.26304E+00  0.00000E+00 -5.92090E-03
 2.26090E+00  3.41869E+00  0.00000E+00 -3.37632E-03

 2.36701E+00  0.00000E+00  1.37352E-06 -2.99772E-02
 2.36701E+00  6.65449E-02  1.37337E-06 -3.03068E-02
 2.36701E+00  1.33094E-01  1.37198E-06 -2.96852E-02
 2.36701E+00  1.99658E-01  1.36954E-06 -2.96118E-02
 2.36701E+00  2.66255E-01  1.36611E-06 -3.02297E-02
 2.36701E+00  3.32911E-01  1.36176E-06 -3.03513E-02
 2.36701E+00  3.99656E-01  1.35654E-06 -2.97461E-02
 2.36701E+00  4.66533E-01  1.35054E-06 -2.87728E-02
 2.36701E+00  5.33587E-01  1.34382E-06 -2.86667E-02
 2.36701E+00  6.00873E-01  1.33650E-06 -2.98994E-02
 2.36701E+00  6.68453E-01  1.32867E-06 -3.01018E-02
 2.36701E+00  7.36398E-01  1.32046E-06 -2.74084E-02
 2.36701E+00  8.04786E-01  1.31197E-06 -2.41815E-02
 2.36701E+00  8.73703E-01  1.30324E-06 -2.34586E-02
 2.36701E+00  9.43244E-01  1.29420E-06 -2.53312E-02
 2.36701E+00  1.01351E+00  1.28454E-06 -2.86264E-02
 2.36701E+00  1.08463E+00  1.27346E-06 -3.18580E-02
 2.36701E+00  1.15670E+00  1.25938E-06 -3.33184E-02
 2.36701E+00  1.22988E+00  1.23945E-06 -3.50559E-02
 2.36701E+00  1.30431E+00  1.20906E-06 -4.52124E-02
 2.36701E+00  1.38014E+00  1.16143E-06 -6.74979E-02
 2.36701E+00  1.45754E+00  1.08803E-06 -8.80411E-02
 2.36701E+00  1.53671E+00  9.80468E-07 -9.32350E-02
 2.36701E+00  1.61783E+00  8.34145E-07 -1.02592E-01
 2.36701E+00  1.70113E+00  6.52383E-07 -1.47640E-01
 2.36701E+00  1.78683E+00  4.49598E-07 -2.10909E-01
 2.36701E+00  1.87519E+00  2.53783E-07 -2.39516E-01
 2.36701E+00  1.96648E+00  1.03603E-07 -2.25020E-01
 2.36701E+00  2.06098E+00  2.50495E-08 -2.04367E-01
 2.36701E+00  2.15901E+00  2.62418E-09 -1.95246E-01
 2.36701E+00  2.26090E+00  7.45098E-11 -1.92726E-01
 2.36701E+00  2.36701E+00 -1.16022E-13 -1.99022E-01
 2.36701E+00  2.47772E+00  6.20011E-13 -2.19922E-01
 2.36701E+00  2.59343E+00 -1.30979E-12 -2.27648E-01
 2.36701E+00  2.71459E+00  0.00000E+00 -1.89070E-01
 2.36701E+00  2.84163E+00  0.00000E+00 -1.31475E-01
 2.36701E+00  2.97505E+00  0.00000E+00 -7.85935E-02
 2.36701E+00  3.11534E+00  0.00000E+00 -3.00899E-02
 2.36701E+00  3.26304E+00  0.00000E+00 -5.29794E-03
 2.36701E+00  3.41869E+00  0.00000E+00 -4.63318E-03

 2.47772E+00  0.00000E+00 -8.75605E-11 -2.01383E-02
 2.47772E+00  6.65449E-02  2.92528E-11 -2.05676E-02
 2.47772E+00  1.33094E-01  2.97352E-11 -2.04833E-02
 2.47772E+00  1.99658E-01  2.99468E-11 -2.04976E-02
 2.47772E+00  2.66255E-01  3.13190E-11 -2.07526E-02
 2.47772E+00  3.32911E-01  3.36301E-11 -2.08629E-02
 2.47772E+00  3.99656E-01  3.33939E-11 -2.06952E-02
 2.47772E+00  4.66533E-01  3.42290E-11 -2.03706E-02
 2.47772E+00  5.33587E-01  3.45777E-11 -2.05504E-02
 2.47772E+00  6.00873E-01  3.52071E-11 -2.15586E-02
 2.47772E+00  6.68453E-01  3.58702E-11 -2.23719E-02
 2.47772E+00  7.36398E-01  3.68463E-11 -2.22485E-02
 2.47772E+00  8.04786E-01  3.77806E-11 -2.26119E-02
 2.47772E+00  8.73703E-01  3.96556E-11 -2.49821E-02
 2.47772E+00  9.43244E-01  4.11965E-11 -2.76557E-02
 2.47772E+00  1.01351E+00  4.32595E-11 -2.77379E-02
 2.47772E+00  1.08463E+00  4.58316E-11 -2.57779E-02
 2.47772E+00  1.15670E+00  4.90052E-11 -2.51154E-02
 2.47772E+00  1.22988E+00  5.08248E-11 -2.80138E-02
 2.47772E+00  1.30431E+00  5.31594E-11 -3.48061E-02
 2.47772E+00  1.38014E+00  5.49690E-11 -4.48306E-02
 2.47772E+00  1.45754E+00  5.53125E-11 -5.46639E-02
 2.47772E+00  1.53671E+00  5.38252E-11 -6.19613E-02
 2.47772E+00  1.61783E+00  4.94305E-11 -7.69110E-02
 2.47772E+00  1.70113E+00  4.19187E-11 -1.14055E-01
 2.47772E+00  1.78683E+00  3.16579E-11 -1.64300E-01
 2.47772E+00  1.87519E+00  1.91036E-11 -2.00901E-01
 2.47772E+00  1.96648E+00  8.50495E-12 -2.09166E-01
 2.47772E+00  2.06098E+00  2.30502E-12 -1.88039E-01
 2.47772E+00  2.15901E+00  2.98515E-13 -1.61554E-01
 2.47772E+00  2.26090E+00 -1.13826E-14 -1.77588E-01
 2.47772E+00  2.36701E+00  5.69963E-13 -2.19922E-01
 2.47772E+00  2.47772E+00  8.16396E-13 -2.20599E-01
 2.47772E+00  2.59343E+00  3.88166E-13 -1.97662E-01
 2.47772E+00  2.71459E+00  0.00000E+00 -1.95549E-01
 2.47772E+00  2.84163E+00  0.00000E+00 -1.63051E-01
 2.47772E+00  2.97505E+00  0.00000E+00 -8.73833E-02
 2.47772E+00  3.11534E+00  0.00000E+00 -3.62643E-02
 2.47772E+00  3.26304E+00  0.00000E+00 -1.35725E-02
 2.47772E+00  3.41869E+00  0.00000E+00 -3.77775E-03

 2.59343E+00  0.00000E+00 -8.90418E-10 -1.36800E-02
 2.59343E+00  6.65449E-02 -1.13453E-11 -1.39187E-02
 2.59343E+00  1.33094E-01  8.18390E-12 -1.38774E-02
 2.59343E+00  1.99658E-01 -3.38086E-13 -1.36061E-02
 2.59343E+00  2.66255E-01  2.58666E-12 -1.34194E-02
 2.59343E+00  3.32911E-01  1.49954E-12 -1.36111E-02
 2.59343E+00  3.99656E-01 -7.49385E-13 -1.36269E-02
 2.59343E+00  4.66533E-01  3.68689E-13 -1.30533E-02
 2.59343E+00  5.33587E-01  4.42435E-13 -1.27667E-02
 2.59343E+00  6.00873E-01 -2.16768E-13 -1.34504E-02
 2.59343E+00  6.68453E-01 -2.73427E-13 -1.44251E-02
 2.59343E+00  7.36398E-01  8.17752E-13 -1.49883E-02
 2.59343E+00  8.04786E-01  8.21406E-13 -1.53916E-02
 2.59343E+00  8.73703E-01  1.03461E-12 -1.60678E-02
 2.59343E+00  9.43244E-01  1.09302E-12 -1.70285E-02
 2.59343E+00  1.01351E+00  1.27170E-12 -1.81021E-02
 2.59343E+00  1.08463E+00  2.14957E-13 -1.90469E-02
 2.59343E+00  1.15670E+00  1.17655E-12 -1.95855E-02
 2.59343E+00  1.22988E+00  3.56529E-13 -2.08798E-02
 2.59343E+00  1.30431E+00  1.24008E-12 -2.64157E-02
 2.59343E+00  1.38014E+00  1.68287E-12 -3.78776E-02
 2.59343E+00  1.45754E+00  9.99924E-13 -4.98076E-02
 2.59343E+00  1.53671E+00  1.46976E-12 -5.62493E-02
 2.59343E+00  1.61783E+00  5.98671E-14 -6.07026E-02
 2.59343E+00  1.70113E+00  1.10354E-12 -7.09697E-02
 2.59343E+00  1.78683E+00 -5.37183E-14 -9.31004E-02
 2.59343E+00  1.87519E+00  2.45247E-13 -1.31282E-01
 2.59343E+00  1.96648E+00  1.29215E-13 -1.73474E-01
 2.59343E+00  2.06098E+00  2.06420E-13 -1.92113E-01
 2.59343E+00  2.15901E+00  5.18446E-14 -1.91286E-01
 2.59343E+00  2.26090E+00  4.92394E-13 -2.07954E-01
 2.59343E+00  2.36701E+00 -1.29889E-12 -2.27648E-01
 2.59343E+00  2.47772E+00 -7.68884E-14 -1.97662E-01
 2.59343E+00  2.59343E+00  3.59952E-12 -1.65689E-01
 2.59343E+00  2.71459E+00  0.00000E+00 -1.95143E-01
 2.59343E+00  2.84163E+00  0.00000E+00 -1.76890E-01
 2.59343E+00  2.97505E+00  0.00000E+00 -8.26938E-02
 2.59343E+00  3.11534E+00  0.00000E+00 -4.05950E-02
 2.59343E+00  3.26304E+00  0.00000E+00 -2.58917E-02
 2.59343E+00  3.41869E+00  0.00000E+00 -4.25275E-03

 2.71459E+00  0.00000E+00  0.00000E+00 -8.79460E-03
 2.71459E+00  6.65449E-02  0.00000E+00 -8.90953E-03
 2.71459E+00  1.33094E-01  0.00000E+00 -8.84616E-03
 2.71459E+00  1.99658E-01  0.00000E+00 -8.68566E-03
 2.71459E+00  2.66255E-01  0.00000E+00 -8.56126E-03
 2.71459E+00  3.32911E-01  0.00000E+00 -8.55052E-03
 2.71459E+00  3.99656E-01  0.00000E+00 -8.48526E-03
 2.71459E+00  4.66533E-01  0.00000E+00 -8.24313E-03
 2.71459E+00  5.33587E-01  0.00000E+00 -8.09016E-03
 2.71459E+00  6.00873E-01  0.00000E+00 -8.27602E-03
 2.71459E+00  6.68453E-01  0.00000E+00 -8.76606E-03
 2.71459E+00  7.36398E-01  0.00000E+00 -9.43271E-03
 2.71459E+00  8.04786E-01  0.00000E+00 -9.99224E-03
 2.71459E+00  8.73703E-01  0.00000E+00 -1.02081E-02
 2.71459E+00  9.43244E-01  0.00000E+00 -1.04681E-02
 2.71459E+00  1.01351E+00  0.00000E+00 -1.13834E-02
 2.71459E+00  1.08463E+00  0.00000E+00 -1.27556E-02
 2.71459E+00  1.15670E+00  0.00000E+00 -1.37448E-02
 2.71459E+00  1.22988E+00  0.00000E+00 -1.46199E-02
 2.71459E+00  1.30431E+00  0.00000E+00 -1.74814E-02
 2.71459E+00  1.38014E+00  0.00000E+00 -2.34317E-02
 2.71459E+00  1.45754E+00  0.00000E+00 -2.94369E-02
 2.71459E+00  1.53671E+00  0.00000E+00 -3.23336E-02
 2.71459E+00  1.61783E+00  0.00000E+00 -3.53931E-02
 2.71459E+00  1.70113E+00  0.00000E+00 -4.45605E-02
 2.71459E+00  1.78683E+00  0.00000E+00 -6.07346E-02
 2.71459E+00  1.87519E+00  0.00000E+00 -8.11316E-02
 2.71459E+00  1.96648E+00  0.00000E+00 -1.03997E-01
 2.71459E+00  2.06098E+00  0.00000E+00 -1.28588E-01
 2.71459E+00  2.15901E+00  0.00000E+00 -1.53035E-01
 2.71459E+00  2.26090E+00  0.00000E+00 -1.74160E-01
 2.71459E+00  2.36701E+00  0.00000E+00 -1.89070E-01
 2.71459E+00  2.47772E+00  0.00000E+00 -1.95549E-01
 2.71459E+00  2.59343E+00  0.00000E+00 -1.95143E-01
 2.71459E+00  2.71459E+00  0.00000E+00 -1.85204E-01
 2.71459E+00  2.84163E+00  0.00000E+00 -1.39791E-01
 2.71459E+00  2.97505E+00  0.00000E+00 -7.18308E-02
 2.71459E+00  3.11534E+00  0.00000E+00 -4.44646E-02
 2.71459E+00  3.26304E+00  0.00000E+00 -3.10996E-02
 2.71459E+00  3.41869E+00  0.00000E+00 -9.29615E-03

 2.84163E+00  0.00000E+00  0.00000E+00 -5.19044E-03
 2.84163E+00  6.65449E-02  0.00000E+00 -5.24265E-03
 2.84163E+00  1.33094E-01  0.00000E+00 -5.17168E-03
 2.84163E+00  1.99658E-01  0.00000E+00 -5.19756E-03
 2.84163E+00  2.66255E-01  0.00000E+00 -5.26014E-03
 2.84163E+00  3.32911E-01  0.00000E+00 -5.11198E-03
 2.84163E+00  3.99656E-01  0.00000E+00 -4.99290E-03
 2.84163E+00  4.66533E-01  0.00000E+00 -5.13799E-03
 2.84163E+00  5.33587E-01  0.00000E+00 -5.27710E-03
 2.84163E+00  6.00873E-01  0.00000E+00 -5.21452E-03
 2.84163E+00  6.68453E-01  0.00000E+00 -5.28213E-03
 2.84163E+00  7.36398E-01  0.00000E+00 -5.76794E-03
 2.84163E+00  8.04786E-01  0.00000E+00 -6.37701E-03
 2.84163E+00  8.73703E-01  0.00000E+00 -6.73143E-03
 2.84163E+00  9.43244E-01  0.00000E+00 -6.92180E-03
 2.84163E+00  1.01351E+00  0.00000E+00 -7.22898E-03
 2.84163E+00  1.08463E+00  0.00000E+00 -7.76602E-03
 2.84163E+00  1.15670E+00  0.00000E+00 -8.51147E-03
 2.84163E+00  1.22988E+00  0.00000E+00 -9.38603E-03
 2.84163E+00  1.30431E+00  0.00000E+00 -1.02227E-02
 2.84163E+00  1.38014E+00  0.00000E+00 -1.08617E-02
 2.84163E+00  1.45754E+00  0.00000E+00 -1.12228E-02
 2.84163E+00  1.53671E+00  0.00000E+00 -1.17011E-02
 2.84163E+00  1.61783E+00  0.00000E+00 -1.56813E-02
 2.84163E+00  1.70113E+00  0.00000E+00 -2.73316E-02
 2.84163E+00  1.78683E+00  0.00000E+00 -4.12447E-02
 2.84163E+00  1.87519E+00  0.00000E+00 -4.53890E-02
 2.84163E+00  1.96648E+00  0.00000E+00 -4.38766E-02
 2.84163E+00  2.06098E+00  0.00000E+00 -5.68024E-02
 2.84163E+00  2.15901E+00  0.00000E+00 -8.53796E-02
 2.84163E+00  2.26090E+00  0.00000E+00 -1.10259E-01
 2.84163E+00  2.36701E+00  0.00000E+00 -1.31475E-01
 2.84163E+00  2.47772E+00  0.00000E+00 -1.63051E-01
 2.84163E+00  2.59343E+00  0.00000E+00 -1.76890E-01
 2.84163E+00  2.71459E+00  0.00000E+00 -1.39791E-01
 2.84163E+00  2.84163E+00  0.00000E+00 -9.86042E-02
 2.84163E+00  2.97505E+00  0.00000E+00 -7.91740E-02
 2.84163E+00  3.11534E+00  0.00000E+00 -5.26888E-02
 2.84163E+00  3.26304E+00  0.00000E+00 -2.49924E-02
 2.84163E+00  3.41869E+00  0.00000E+00 -8.64386E-03

 2.97505E+00  0.00000E+00  0.00000E+00 -2.77381E-03
 2.97505E+00  6.65449E-02  0.00000E+00 -2.79305E-03
 2.97505E+00  1.33094E-01  0.00000E+00 -2.73825E-03
 2.97505E+00  1.99658E-01  0.00000E+00 -2.75492E-03
 2.97505E+00  2.66255E-01  0.00000E+00 -2.81985E-03
 2.97505E+00  3.32911E-01  0.00000E+00 -2.78840E-03
 2.97505E+00  3.99656E-01  0.00000E+00 -2.77793E-03
 2.97505E+00  4.66533E-01  0.00000E+00 -2.90936E-03
 2.97505E+00  5.33587E-01  0.00000E+00 -3.05091E-03
 2.97505E+00  6.00873E-01  0.00000E+00 -3.09564E-03
 2.97505E+00  6.68453E-01  0.00000E+00 -3.16312E-03
 2.97505E+00  7.36398E-01  0.00000E+00 -3.36089E-03
 2.97505E+00  8.04786E-01  0.00000E+00 -3.57473E-03
 2.97505E+00  8.73703E-01  0.00000E+00 -3.66785E-03
 2.97505E+00  9.43244E-01  0.00000E+00 -3.74265E-03
 2.97505E+00  1.01351E+00  0.00000E+00 -3.99338E-03
 2.97505E+00  1.08463E+00  0.00000E+00 -4.42067E-03
 2.97505E+00  1.15670E+00  0.00000E+00 -4.87045E-03
 2.97505E+00  1.22988E+00  0.00000E+00 -5.31924E-03
 2.97505E+00  1.30431E+00  0.00000E+00 -5.96348E-03
 2.97505E+00  1.38014E+00  0.00000E+00 -6.90284E-03
 2.97505E+00  1.45754E+00  0.00000E+00 -7.82526E-03
 2.97505E+00  1.53671E+00  0.00000E+00 -8.47352E-03
 2.97505E+00  1.61783E+00  0.00000E+00 -9.67137E-03
 2.97505E+00  1.70113E+00  0.00000E+00 -1.25943E-02
 2.97505E+00  1.78683E+00  0.00000E+00 -1.61599E-02
 2.97505E+00  1.87519E+00  0.00000E+00 -1.77495E-02
 2.97505E+00  1.96648E+00  0.00000E+00 -1.88066E-02
 2.97505E+00  2.06098E+00  0.00000E+00 -2.48944E-02
 2.97505E+00  2.15901E+00  0.00000E+00 -3.86096E-02
 2.97505E+00  2.26090E+00  0.00000E+00 -5.87213E-02
 2.97505E+00  2.36701E+00  0.00000E+00 -7.85935E-02
 2.97505E+00  2.47772E+00  0.00000E+00 -8.73833E-02
 2.97505E+00  2.59343E+00  0.00000E+00 -8.26938E-02
 2.97505E+00  2.71459E+00  0.00000E+00 -7.18308E-02
 2.97505E+00  2.84163E+00  0.00000E+00 -7.91740E-02
 2.97505E+00  2.97505E+00  0.00000E+00 -9.36671E-02
 2.97505E+00  3.11534E+00  0.00000E+00 -6.13163E-02
 2.97505E+00  3.26304E+00  0.00000E+00 -1.87666E-02
 2.97505E+00  3.41869E+00  0.00000E+00 -3.91181E-03

 3.11534E+00  0.00000E+00  0.00000E+00 -1.24626E-03
 3.11534E+00  6.65449E-02  0.00000E+00 -1.29772E-03
 3.11534E+00  1.33094E-01  0.00000E+00 -1.29700E-03
 3.11534E+00  1.99658E-01  0.00000E+00 -1.28548E-03
 3.11534E+00  2.66255E-01  0.00000E+00 -1.30337E-03
 3.11534E+00  3.32911E-01  0.00000E+00 -1.36369E-03
 3.11534E+00  3.99656E-01  0.00000E+00 -1.43395E-03
 3.11534E+00  4.66533E-01  0.00000E+00 -1.48201E-03
 3.11534E+00  5.33587E-01  0.00000E+00 -1.52139E-03
 3.11534E+00  6.00873E-01  0.00000E+00 -1.57010E-03
 3.11534E+00  6.68453E-01  0.00000E+00 -1.63249E-03
 3.11534E+00  7.36398E-01  0.00000E+00 -1.70956E-03
 3.11534E+00  8.04786E-01  0.00000E+00 -1.79904E-03
 3.11534E+00  8.73703E-01  0.00000E+00 -1.89925E-03
 3.11534E+00  9.43244E-01  0.00000E+00 -2.01812E-03
 3.11534E+00  1.01351E+00  0.00000E+00 -2.16665E-03
 3.11534E+00  1.08463E+00  0.00000E+00 -2.33644E-03
 3.11534E+00  1.15670E+00  0.00000E+00 -2.50457E-03
 3.11534E+00  1.22988E+00  0.00000E+00 -2.72339E-03
 3.11534E+00  1.30431E+00  0.00000E+00 -3.16748E-03
 3.11534E+00  1.38014E+00  0.00000E+00 -3.92436E-03
 3.11534E+00  1.45754E+00  0.00000E+00 -4.73235E-03
 3.11534E+00  1.53671E+00  0.00000E+00 -5.27527E-03
 3.11534E+00  1.61783E+00  0.00000E+00 -5.50327E-03
 3.11534E+00  1.70113E+00  0.00000E+00 -5.50730E-03
 3.11534E+00  1.78683E+00  0.00000E+00 -5.70881E-03
 3.11534E+00  1.87519E+00  0.00000E+00 -6.77903E-03
 3.11534E+00  1.96648E+00  0.00000E+00 -8.95322E-03
 3.11534E+00  2.06098E+00  0.00000E+00 -1.20418E-02
 3.11534E+00  2.15901E+00  0.00000E+00 -1.63554E-02
 3.11534E+00  2.26090E+00  0.00000E+00 -2.26733E-02
 3.11534E+00  2.36701E+00  0.00000E+00 -3.00899E-02
 3.11534E+00  2.47772E+00  0.00000E+00 -3.62643E-02
 3.11534E+00  2.59343E+00  0.00000E+00 -4.05950E-02
 3.11534E+00  2.71459E+00  0.00000E+00 -4.44646E-02
 3.11534E+00  2.84163E+00  0.00000E+00 -5.26888E-02
 3.11534E+00  2.97505E+00  0.00000E+00 -6.13163E-02
 3.11534E+00  3.11534E+00  0.00000E+00 -5.49665E-02
 3.11534E+00  3.26304E+00  0.00000E+00 -3.43563E-02
 3.11534E+00  3.41869E+00  0.00000E+00 -1.33221E-02

 3.26304E+00  0.00000E+00  0.00000E+00 -4.24067E-04
 3.26304E+00  6.65449E-02  0.00000E+00 -4.73916E-04
 3.26304E+00  1.33094E-01  0.00000E+00 -5.14789E-04
 3.26304E+00  1.99658E-01  0.00000E+00 -5.19670E-04
 3.26304E+00  2.66255E-01  0.00000E+00 -5.19719E-04
 3.26304E+00  3.32911E-01  0.00000E+00 -5.74428E-04
 3.26304E+00  3.99656E-01  0.00000E+00 -6.38212E-04
 3.26304E+00  4.66533E-01  0.00000E+00 -6.57456E-04
 3.26304E+00  5.33587E-01  0.00000E+00 -6.58546E-04
 3.26304E+00  6.00873E-01  0.00000E+00 -6.73433E-04
 3.26304E+00  6.68453E-01  0.00000E+00 -7.03048E-04
 3.26304E+00  7.36398E-01  0.00000E+00 -7.47786E-04
 3.26304E+00  8.04786E-01  0.00000E+00 -8.28738E-04
 3.26304E+00  8.73703E-01  0.00000E+00 -9.61978E-04
 3.26304E+00  9.43244E-01  0.00000E+00 -1.09140E-03
 3.26304E+00  1.01351E+00  0.00000E+00 -1.13569E-03
 3.26304E+00  1.08463E+00  0.00000E+00 -1.12150E-03
 3.26304E+00  1.15670E+00  0.00000E+00 -1.16245E-03
 3.26304E+00  1.22988E+00  0.00000E+00 -1.29888E-03
 3.26304E+00  1.30431E+00  0.00000E+00 -1.44684E-03
 3.26304E+00  1.38014E+00  0.00000E+00 -1.54144E-03
 3.26304E+00  1.45754E+00  0.00000E+00 -1.62968E-03
 3.26304E+00  1.53671E+00  0.00000E+00 -1.79362E-03
 3.26304E+00  1.61783E+00  0.00000E+00 -2.16323E-03
 3.26304E+00  1.70113E+00  0.00000E+00 -2.86815E-03
 3.26304E+00  1.78683E+00  0.00000E+00 -3.65811E-03
 3.26304E+00  1.87519E+00  0.00000E+00 -4.02988E-03
 3.26304E+00  1.96648E+00  0.00000E+00 -4.33561E-03
 3.26304E+00  2.06098E+00  0.00000E+00 -5.72083E-03
 3.26304E+00  2.15901E+00  0.00000E+00 -7.22860E-03
 3.26304E+00  2.26090E+00  0.00000E+00 -5.92090E-03
 3.26304E+00  2.36701E+00  0.00000E+00 -5.29794E-03
 3.26304E+00  2.47772E+00  0.00000E+00 -1.35725E-02
 3.26304E+00  2.59343E+00  0.00000E+00 -2.58917E-02
 3.26304E+00  2.71459E+00  0.00000E+00 -3.10996E-02
 3.26304E+00  2.84163E+00  0.00000E+00 -2.49924E-02
 3.26304E+00  2.97505E+00  0.00000E+00 -1.87666E-02
 3.26304E+00  3.11534E+00  0.00000E+00 -3.43563E-02
 3.26304E+00  3.26304E+00  0.00000E+00 -3.95614E-02
 3.26304E+00  3.41869E+00  0.00000E+00 -2.13933E-02

 3.41869E+00  0.00000E+00  0.00000E+00 -1.01687E-04
 3.41869E+00  6.65449E-02  0.00000E+00 -9.73483E-05
 3.41869E+00  1.33094E-01  0.00000E+00 -1.30828E-04
 3.41869E+00  1.99658E-01  0.00000E+00 -1.62204E-04
 3.41869E+00  2.66255E-01  0.00000E+00 -1.75308E-04
 3.41869E+00  3.32911E-01  0.00000E+00 -1.85574E-04
 3.41869E+00  3.99656E-01  0.00000E+00 -2.01142E-04
 3.41869E+00  4.66533E-01  0.00000E+00 -2.26400E-04
 3.41869E+00  5.33587E-01  0.00000E+00 -2.61885E-04
 3.41869E+00  6.00873E-01  0.00000E+00 -3.03087E-04
 3.41869E+00  6.68453E-01  0.00000E+00 -3.32552E-04
 3.41869E+00  7.36398E-01  0.00000E+00 -3.37229E-04
 3.41869E+00  8.04786E-01  0.00000E+00 -3.32047E-04
 3.41869E+00  8.73703E-01  0.00000E+00 -3.37514E-04
 3.41869E+00  9.43244E-01  0.00000E+00 -3.62265E-04
 3.41869E+00  1.01351E+00  0.00000E+00 -4.09363E-04
 3.41869E+00  1.08463E+00  0.00000E+00 -4.69261E-04
 3.41869E+00  1.15670E+00  0.00000E+00 -5.22257E-04
 3.41869E+00  1.22988E+00  0.00000E+00 -5.65279E-04
 3.41869E+00  1.30431E+00  0.00000E+00 -6.22920E-04
 3.41869E+00  1.38014E+00  0.00000E+00 -7.11727E-04
 3.41869E+00  1.45754E+00  0.00000E+00 -8.09873E-04
 3.41869E+00  1.53671E+00  0.00000E+00 -8.91060E-04
 3.41869E+00  1.61783E+00  0.00000E+00 -9.64175E-04
 3.41869E+00  1.70113E+00  0.00000E+00 -1.05576E-03
 3.41869E+00  1.78683E+00  0.00000E+00 -1.20914E-03
 3.41869E+00  1.87519E+00  0.00000E+00 -1.47507E-03
 3.41869E+00  1.96648E+00  0.00000E+00 -1.76421E-03
 3.41869E+00  2.06098E+00  0.00000E+00 -1.86725E-03
 3.41869E+00  2.15901E+00  0.00000E+00 -2.12344E-03
 3.41869E+00  2.26090E+00  0.00000E+00 -3.37632E-03
 3.41869E+00  2.36701E+00  0.00000E+00 -4.63318E-03
 3.41869E+00  2.47772E+00  0.00000E+00 -3.77775E-03
 3.41869E+00  2.59343E+00  0.00000E+00 -4.25275E-03
 3.41869E+00  2.71459E+00  0.00000E+00 -9.29615E-03
 3.41869E+00  2.84163E+00  0.00000E+00 -8.64386E-03
 3.41869E+00  2.97505E+00  0.00000E+00 -3.91181E-03
 3.41869E+00  3.11534E+00  0.00000E+00 -1.33221E-02
 3.41869E+00  3.26304E+00  0.00000E+00 -2.13933E-02
 3.41869E+00  3.41869E+00  0.00000E+00 -1.79787E-02



==> anc/V_Lambda2.5kF_kF0.76 <==
 0.00000E+00  0.00000E+00 -8.01261E+01 -9.26289E+01
 0.00000E+00  7.02419E-02 -7.96819E+01 -9.21689E+01
 0.00000E+00  1.40488E-01 -7.83874E+01 -9.09578E+01
 0.00000E+00  2.10750E-01 -7.63474E+01 -8.89929E+01
 0.00000E+00  2.81047E-01 -7.37083E+01 -8.62620E+01
 0.00000E+00  3.51406E-01 -7.06274E+01 -8.27825E+01
 0.00000E+00  4.21860E-01 -6.72479E+01 -7.86597E+01
 0.00000E+00  4.92451E-01 -6.36848E+01 -7.40243E+01
 0.00000E+00  5.63230E-01 -6.00217E+01 -6.90451E+01
 0.00000E+00  6.34255E-01 -5.63158E+01 -6.38639E+01
 0.00000E+00  7.05590E-01 -5.26044E+01 -5.85596E+01
 0.00000E+00  7.77309E-01 -4.89111E+01 -5.32098E+01
 0.00000E+00  8.49496E-01 -4.52493E+01 -4.79629E+01
 0.00000E+00  9.22242E-01 -4.16252E+01 -4.29630E+01
 0.00000E+00  9.95647E-01 -3.80386E+01 -3.82098E+01
 0.00000E+00  1.06982E+00 -3.44840E+01 -3.36449E+01
 0.00000E+00  1.14488E+00 -3.09504E+01 -2.92802E+01
 0.00000E+00  1.22097E+00 -2.74201E+01 -2.51830E+01
 0.00000E+00  1.29821E+00 -2.38706E+01 -2.13649E+01
 0.00000E+00  1.37677E+00 -2.02796E+01 -1.77515E+01
 0.00000E+00  1.45681E+00 -1.66390E+01 -1.42867E+01
 0.00000E+00  1.53852E+00 -1.29790E+01 -1.09979E+01
 0.00000E+00  1.62208E+00 -9.39833E+00 -7.97072E+00
 0.00000E+00  1.70771E+00 -6.08537E+00 -5.24876E+00
 0.00000E+00  1.79564E+00 -3.30100E+00 -2.89306E+00
 0.00000E+00  1.88610E+00 -1.30383E+00 -1.13206E+00
 0.00000E+00  1.97937E+00 -2.18083E-01 -1.82606E-01
 0.00000E+00  2.07573E+00  1.05377E-01  5.85564E-02
 0.00000E+00  2.17548E+00  6.75584E-02 -5.48380E-03
 0.00000E+00  2.27896E+00  1.09760E-02 -4.74058E-02
 0.00000E+00  2.38651E+00  3.98474E-04 -3.77099E-02
 0.00000E+00  2.49851E+00  1.81767E-06 -2.66170E-02
 0.00000E+00  2.61537E+00  3.43639E-10 -1.87833E-02
 0.00000E+00  2.73751E+00 -1.48248E-09 -1.26169E-02
 0.00000E+00  2.86540E+00  0.00000E+00 -8.02439E-03
 0.00000E+00  2.99950E+00  0.00000E+00 -4.62124E-03
 0.00000E+00  3.14033E+00  0.00000E+00 -2.24359E-03
 0.00000E+00  3.28842E+00  0.00000E+00 -1.04879E-03
 0.00000E+00  3.44432E+00  0.00000E+00 -4.71120E-04
 0.00000E+00  3.60861E+00  0.00000E+00 -9.50508E-05

 7.02419E-02  0.00000E+00 -7.96819E+01 -9.21689E+01
 7.02419E-02  7.02419E-02 -7.92484E+01 -9.18045E+01
 7.02419E-02  1.40488E-01 -7.79838E+01 -9.07611E+01
 7.02419E-02  2.10750E-01 -7.59869E+01 -8.87595E+01
 7.02419E-02  2.81047E-01 -7.33965E+01 -8.58369E+01
 7.02419E-02  3.51406E-01 -7.03633E+01 -8.23102E+01
 7.02419E-02  4.21860E-01 -6.70264E+01 -7.82454E+01
 7.02419E-02  4.92451E-01 -6.34989E+01 -7.36637E+01
 7.02419E-02  5.63230E-01 -5.98646E+01 -6.87413E+01
 7.02419E-02  6.34255E-01 -5.61820E+01 -6.36396E+01
 7.02419E-02  7.05590E-01 -5.24894E+01 -5.84228E+01
 7.02419E-02  7.77309E-01 -4.88115E+01 -5.31470E+01
 7.02419E-02  8.49496E-01 -4.51625E+01 -4.79396E+01
 7.02419E-02  9.22242E-01 -4.15491E+01 -4.29310E+01
 7.02419E-02  9.95647E-01 -3.79720E+01 -3.81628E+01
 7.02419E-02  1.06982E+00 -3.44259E+01 -3.36367E+01
 7.02419E-02  1.14488E+00 -3.08999E+01 -2.93331E+01
 7.02419E-02  1.22097E+00 -2.73767E+01 -2.52145E+01
 7.02419E-02  1.29821E+00 -2.38337E+01 -2.12766E+01
 7.02419E-02  1.37677E+00 -2.02489E+01 -1.75770E+01
 7.02419E-02  1.45681E+00 -1.66142E+01 -1.41578E+01
 7.02419E-02  1.53852E+00 -1.29598E+01 -1.09687E+01
 7.02419E-02  1.62208E+00 -9.38437E+00 -7.99026E+00
 7.02419E-02  1.70771E+00 -6.07605E+00 -5.26687E+00
 7.02419E-02  1.79564E+00 -3.29551E+00 -2.90390E+00
 7.02419E-02  1.88610E+00 -1.30117E+00 -1.14199E+00
 7.02419E-02  1.97937E+00 -2.17130E-01 -1.87651E-01
 7.02419E-02  2.07573E+00  1.05577E-01  6.23809E-02
 7.02419E-02  2.17548E+00  6.75687E-02  6.30118E-04
 7.02419E-02  2.27896E+00  1.09738E-02 -4.65260E-02
 7.02419E-02  2.38651E+00  3.98343E-04 -3.96376E-02
 7.02419E-02  2.49851E+00  1.81509E-06 -2.68623E-02
 7.02419E-02  2.61537E+00  9.77773E-11 -1.81158E-02
 7.02419E-02  2.73751E+00 -8.43711E-12 -1.24547E-02
 7.02419E-02  2.86540E+00  0.00000E+00 -8.13084E-03
 7.02419E-02  2.99950E+00  0.00000E+00 -4.81180E-03
 7.02419E-02  3.14033E+00  0.00000E+00 -2.49027E-03
 7.02419E-02  3.28842E+00  0.00000E+00 -1.11659E-03
 7.02419E-02  3.44432E+00  0.00000E+00 -4.07891E-04
 7.02419E-02  3.60861E+00  0.00000E+00 -8.89568E-05

 1.40488E-01  0.00000E+00 -7.83874E+01 -9.09578E+01
 1.40488E-01  7.02419E-02 -7.79838E+01 -9.07611E+01
 1.40488E-01  1.40488E-01 -7.68027E+01 -8.94272E+01
 1.40488E-01  2.10750E-01 -7.49269E+01 -8.73842E+01
 1.40488E-01  2.81047E-01 -7.24748E+01 -8.47581E+01
 1.40488E-01  3.51406E-01 -6.95787E+01 -8.13576E+01
 1.40488E-01  4.21860E-01 -6.63654E+01 -7.73150E+01
 1.40488E-01  4.92451E-01 -6.29425E+01 -7.28286E+01
 1.40488E-01  5.63230E-01 -5.93940E+01 -6.80049E+01
 1.40488E-01  6.34255E-01 -5.57807E+01 -6.29359E+01
 1.40488E-01  7.05590E-01 -5.21444E+01 -5.77606E+01
 1.40488E-01  7.77309E-01 -4.85126E+01 -5.26064E+01
 1.40488E-01  8.49496E-01 -4.49020E+01 -4.75485E+01
 1.40488E-01  9.22242E-01 -4.13213E+01 -4.26438E+01
 1.40488E-01  9.95647E-01 -3.77725E+01 -3.79366E+01
 1.40488E-01  1.06982E+00 -3.42519E+01 -3.34621E+01
 1.40488E-01  1.14488E+00 -3.07490E+01 -2.92163E+01
 1.40488E-01  1.22097E+00 -2.72469E+01 -2.51629E+01
 1.40488E-01  1.29821E+00 -2.37236E+01 -2.12908E+01
 1.40488E-01  1.37677E+00 -2.01573E+01 -1.76391E+01
 1.40488E-01  1.45681E+00 -1.65404E+01 -1.42344E+01
 1.40488E-01  1.53852E+00 -1.29028E+01 -1.10278E+01
 1.40488E-01  1.62208E+00 -9.34297E+00 -8.00789E+00
 1.40488E-01  1.70771E+00 -6.04854E+00 -5.24279E+00
 1.40488E-01  1.79564E+00 -3.27949E+00 -2.86792E+00
 1.40488E-01  1.88610E+00 -1.29353E+00 -1.12100E+00
 1.40488E-01  1.97937E+00 -2.14505E-01 -1.81930E-01
 1.40488E-01  2.07573E+00  1.06066E-01  6.32473E-02
 1.40488E-01  2.17548E+00  6.75697E-02  1.42484E-03
 1.40488E-01  2.27896E+00  1.09638E-02 -4.52171E-02
 1.40488E-01  2.38651E+00  3.97852E-04 -3.85682E-02
 1.40488E-01  2.49851E+00  1.81258E-06 -2.66249E-02
 1.40488E-01  2.61537E+00  9.31343E-11 -1.82695E-02
 1.40488E-01  2.73751E+00 -6.14540E-12 -1.24969E-02
 1.40488E-01  2.86540E+00  0.00000E+00 -8.01419E-03
 1.40488E-01  2.99950E+00  0.00000E+00 -4.72767E-03
 1.40488E-01  3.14033E+00  0.00000E+00 -2.58720E-03
 1.40488E-01  3.28842E+00  0.00000E+00 -1.22582E-03
 1.40488E-01  3.44432E+00  0.00000E+00 -4.44088E-04
 1.40488E-01  3.60861E+00  0.00000E+00 -9.81918E-05

 2.10750E-01  0.00000E+00 -7.63474E+01 -8.89929E+01
 2.10750E-01  7.02419E-02 -7.59869E+01 -8.87595E+01
 2.10750E-01  1.40488E-01 -7.49269E+01 -8.73842E+01
 2.10750E-01  2.10750E-01 -7.32287E+01 -8.54150E+01
 2.10750E-01  2.81047E-01 -7.09831E+01 -8.29498E+01
 2.10750E-01  3.51406E-01 -6.82962E+01 -7.96560E+01
 2.10750E-01  4.21860E-01 -6.52759E+01 -7.57234E+01
 2.10750E-01  4.92451E-01 -6.20202E+01 -7.14289E+01
 2.10750E-01  5.63230E-01 -5.86112E+01 -6.68104E+01
 2.10750E-01  6.34255E-01 -5.51122E+01 -6.18954E+01
 2.10750E-01  7.05590E-01 -5.15693E+01 -5.68520E+01
 2.10750E-01  7.77309E-01 -4.80144E+01 -5.18433E+01
 2.10750E-01  8.49496E-01 -4.44678E+01 -4.69354E+01
 2.10750E-01  9.22242E-01 -4.09416E+01 -4.21662E+01
 2.10750E-01  9.95647E-01 -3.74405E+01 -3.75712E+01
 2.10750E-01  1.06982E+00 -3.39622E+01 -3.31814E+01
 2.10750E-01  1.14488E+00 -3.04977E+01 -2.90056E+01
 2.10750E-01  1.22097E+00 -2.70309E+01 -2.50342E+01
 2.10750E-01  1.29821E+00 -2.35404E+01 -2.12600E+01
 2.10750E-01  1.37677E+00 -2.00050E+01 -1.76889E+01
 2.10750E-01  1.45681E+00 -1.64175E+01 -1.43178E+01
 2.10750E-01  1.53852E+00 -1.28079E+01 -1.10965E+01
 2.10750E-01  1.62208E+00 -9.27407E+00 -8.02181E+00
 2.10750E-01  1.70771E+00 -6.00280E+00 -5.19884E+00
 2.10750E-01  1.79564E+00 -3.25288E+00 -2.81064E+00
 2.10750E-01  1.88610E+00 -1.28089E+00 -1.09010E+00
 2.10750E-01  1.97937E+00 -2.10190E-01 -1.74652E-01
 2.10750E-01  2.07573E+00  1.06846E-01  6.50703E-02
 2.10750E-01  2.17548E+00  6.75612E-02  3.73637E-03
 2.10750E-01  2.27896E+00  1.09459E-02 -4.35290E-02
 2.10750E-01  2.38651E+00  3.96999E-04 -3.78830E-02
 2.10750E-01  2.49851E+00  1.80829E-06 -2.64667E-02
 2.10750E-01  2.61537E+00  9.21810E-11 -1.80520E-02
 2.10750E-01  2.73751E+00 -9.34178E-12 -1.19981E-02
 2.10750E-01  2.86540E+00  0.00000E+00 -7.51486E-03
 2.10750E-01  2.99950E+00  0.00000E+00 -4.46217E-03
 2.10750E-01  3.14033E+00  0.00000E+00 -2.57287E-03
 2.10750E-01  3.28842E+00  0.00000E+00 -1.26755E-03
 2.10750E-01  3.44432E+00  0.00000E+00 -4.70466E-04
 2.10750E-01  3.60861E+00  0.00000E+00 -1.36853E-04

 2.81047E-01  0.00000E+00 -7.37083E+01 -8.62620E+01
 2.81047E-01  7.02419E-02 -7.33965E+01 -8.58369E+01
 2.81047E-01  1.40488E-01 -7.24748E+01 -8.47581E+01
 2.81047E-01  2.10750E-01 -7.09831E+01 -8.29498E+01
 2.81047E-01  2.81047E-01 -6.89835E+01 -8.04115E+01
 2.81047E-01  3.51406E-01 -6.65534E+01 -7.72260E+01
 2.81047E-01  4.21860E-01 -6.37780E+01 -7.35429E+01
 2.81047E-01  4.92451E-01 -6.07413E+01 -6.95023E+01
 2.81047E-01  5.63230E-01 -5.75198E+01 -6.51510E+01
 2.81047E-01  6.34255E-01 -5.41774E+01 -6.05327E+01
 2.81047E-01  7.05590E-01 -5.07640E+01 -5.57571E+01
 2.81047E-01  7.77309E-01 -4.73163E+01 -5.09363E+01
 2.81047E-01  8.49496E-01 -4.38598E+01 -4.61720E+01
 2.81047E-01  9.22242E-01 -4.04104E+01 -4.15510E+01
 2.81047E-01  9.95647E-01 -3.69761E+01 -3.71006E+01
 2.81047E-01  1.06982E+00 -3.35572E+01 -3.28210E+01
 2.81047E-01  1.14488E+00 -3.01464E+01 -2.87243E+01
 2.81047E-01  1.22097E+00 -2.67288E+01 -2.48313E+01
 2.81047E-01  1.29821E+00 -2.32841E+01 -2.11466E+01
 2.81047E-01  1.37677E+00 -1.97920E+01 -1.76557E+01
 2.81047E-01  1.45681E+00 -1.62455E+01 -1.43346E+01
 2.81047E-01  1.53852E+00 -1.26749E+01 -1.11241E+01
 2.81047E-01  1.62208E+00 -9.17748E+00 -8.01865E+00
 2.81047E-01  1.70771E+00 -5.93866E+00 -5.15414E+00
 2.81047E-01  1.79564E+00 -3.21555E+00 -2.75781E+00
 2.81047E-01  1.88610E+00 -1.26312E+00 -1.06024E+00
 2.81047E-01  1.97937E+00 -2.04107E-01 -1.63778E-01
 2.81047E-01  2.07573E+00  1.07950E-01  7.23101E-02
 2.81047E-01  2.17548E+00  6.75507E-02  9.82367E-03
 2.81047E-01  2.27896E+00  1.09210E-02 -4.16649E-02
 2.81047E-01  2.38651E+00  3.95806E-04 -3.85449E-02
 2.81047E-01  2.49851E+00  1.80229E-06 -2.66200E-02
 2.81047E-01  2.61537E+00  9.26242E-11 -1.74543E-02
 2.81047E-01  2.73751E+00  2.92797E-12 -1.12986E-02
 2.81047E-01  2.86540E+00  0.00000E+00 -7.10161E-03
 2.81047E-01  2.99950E+00  0.00000E+00 -4.34174E-03
 2.81047E-01  3.14033E+00  0.00000E+00 -2.54542E-03
 2.81047E-01  3.28842E+00  0.00000E+00 -1.24090E-03
 2.81047E-01  3.44432E+00  0.00000E+00 -4.68470E-04
 2.81047E-01  3.60861E+00  0.00000E+00 -1.79757E-04

 3.51406E-01  0.00000E+00 -7.06274E+01 -8.27825E+01
 3.51406E-01  7.02419E-02 -7.03633E+01 -8.23102E+01
 3.51406E-01  1.40488E-01 -6.95787E+01 -8.13576E+01
 3.51406E-01  2.10750E-01 -6.82962E+01 -7.96560E+01
 3.51406E-01  2.81047E-01 -6.65534E+01 -7.72260E+01
 3.51406E-01  3.51406E-01 -6.44015E+01 -7.43285E+01
 3.51406E-01  4.21860E-01 -6.19018E+01 -7.09784E+01
 3.51406E-01  4.92451E-01 -5.91213E+01 -6.71645E+01
 3.51406E-01  5.63230E-01 -5.61265E+01 -6.30372E+01
 3.51406E-01  6.34255E-01 -5.29783E+01 -5.87395E+01
 3.51406E-01  7.05590E-01 -4.97286E+01 -5.43034E+01
 3.51406E-01  7.77309E-01 -4.64182E+01 -4.97563E+01
 3.51406E-01  8.49496E-01 -4.30776E+01 -4.52153E+01
 3.51406E-01  9.22242E-01 -3.97275E+01 -4.08010E+01
 3.51406E-01  9.95647E-01 -3.63795E+01 -3.65271E+01
 3.51406E-01  1.06982E+00 -3.30371E+01 -3.23633E+01
 3.51406E-01  1.14488E+00 -2.96952E+01 -2.83467E+01
 3.51406E-01  1.22097E+00 -2.63408E+01 -2.45675E+01
 3.51406E-01  1.29821E+00 -2.29549E+01 -2.10419E+01
 3.51406E-01  1.37677E+00 -1.95182E+01 -1.76709E+01
 3.51406E-01  1.45681E+00 -1.60244E+01 -1.43666E+01
 3.51406E-01  1.53852E+00 -1.25038E+01 -1.11181E+01
 3.51406E-01  1.62208E+00 -9.05298E+00 -7.98574E+00
 3.51406E-01  1.70771E+00 -5.85588E+00 -5.11525E+00
 3.51406E-01  1.79564E+00 -3.16728E+00 -2.72052E+00
 3.51406E-01  1.88610E+00 -1.24007E+00 -1.02694E+00
 3.51406E-01  1.97937E+00 -1.96174E-01 -1.38400E-01
 3.51406E-01  2.07573E+00  1.09410E-01  8.72333E-02
 3.51406E-01  2.17548E+00  6.75458E-02  1.64772E-02
 3.51406E-01  2.27896E+00  1.08897E-02 -3.98165E-02
 3.51406E-01  2.38651E+00  3.94291E-04 -3.87372E-02
 3.51406E-01  2.49851E+00  1.79463E-06 -2.68714E-02
 3.51406E-01  2.61537E+00  9.37948E-11 -1.75043E-02
 3.51406E-01  2.73751E+00 -1.01346E-12 -1.14408E-02
 3.51406E-01  2.86540E+00  0.00000E+00 -7.45707E-03
 3.51406E-01  2.99950E+00  0.00000E+00 -4.66623E-03
 3.51406E-01  3.14033E+00  0.00000E+00 -2.58862E-03
 3.51406E-01  3.28842E+00  0.00000E+00 -1.24024E-03
 3.51406E-01  3.44432E+00  0.00000E+00 -5.10098E-04
 3.51406E-01  3.60861E+00  0.00000E+00 -1.84906E-04

 4.21860E-01  0.00000E+00 -6.72479E+01 -7.86597E+01
 4.21860E-01  7.02419E-02 -6.70264E+01 -7.82454E+01
 4.21860E-01  1.40488E-01 -6.63654E+01 -7.73150E+01
 4.21860E-01  2.10750E-01 -6.52759E+01 -7.57234E+01
 4.21860E-01  2.81047E-01 -6.37780E+01 -7.35429E+01
 4.21860E-01  3.51406E-01 -6.19018E+01 -7.09784E+01
 4.21860E-01  4.21860E-01 -5.96874E+01 -6.79596E+01
 4.21860E-01  4.92451E-01 -5.71833E+01 -6.44208E+01
 4.21860E-01  5.63230E-01 -5.44428E+01 -6.05768E+01
 4.21860E-01  6.34255E-01 -5.15198E+01 -5.66268E+01
 4.21860E-01  7.05590E-01 -4.84645E+01 -5.25526E+01
 4.21860E-01  7.77309E-01 -4.53201E+01 -4.83253E+01
 4.21860E-01  8.49496E-01 -4.21211E+01 -4.40574E+01
 4.21860E-01  9.22242E-01 -3.88927E+01 -3.98763E+01
 4.21860E-01  9.95647E-01 -3.56507E+01 -3.58018E+01
 4.21860E-01  1.06982E+00 -3.24020E+01 -3.18087E+01
 4.21860E-01  1.14488E+00 -2.91444E+01 -2.79468E+01
 4.21860E-01  1.22097E+00 -2.58671E+01 -2.43249E+01
 4.21860E-01  1.29821E+00 -2.25528E+01 -2.09501E+01
 4.21860E-01  1.37677E+00 -1.91836E+01 -1.76696E+01
 4.21860E-01  1.45681E+00 -1.57539E+01 -1.43627E+01
 4.21860E-01  1.53852E+00 -1.22942E+01 -1.10750E+01
 4.21860E-01  1.62208E+00 -8.90031E+00 -7.93454E+00
 4.21860E-01  1.70771E+00 -5.75418E+00 -5.08107E+00
 4.21860E-01  1.79564E+00 -3.10783E+00 -2.69214E+00
 4.21860E-01  1.88610E+00 -1.21157E+00 -9.90793E-01
 4.21860E-01  1.97937E+00 -1.86295E-01 -1.04356E-01
 4.21860E-01  2.07573E+00  1.11266E-01  1.05653E-01
 4.21860E-01  2.17548E+00  6.75552E-02  2.24224E-02
 4.21860E-01  2.27896E+00  1.08529E-02 -3.79529E-02
 4.21860E-01  2.38651E+00  3.92473E-04 -3.81683E-02
 4.21860E-01  2.49851E+00  1.78537E-06 -2.70359E-02
 4.21860E-01  2.61537E+00  9.19281E-11 -1.78848E-02
 4.21860E-01  2.73751E+00  1.19415E-12 -1.18110E-02
 4.21860E-01  2.86540E+00  0.00000E+00 -7.90535E-03
 4.21860E-01  2.99950E+00  0.00000E+00 -5.01722E-03
 4.21860E-01  3.14033E+00  0.00000E+00 -2.65132E-03
 4.21860E-01  3.28842E+00  0.00000E+00 -1.27058E-03
 4.21860E-01  3.44432E+00  0.00000E+00 -5.69774E-04
 4.21860E-01  3.60861E+00  0.00000E+00 -1.80472E-04

 4.92451E-01  0.00000E+00 -6.36848E+01 -7.40243E+01
 4.92451E-01  7.02419E-02 -6.34989E+01 -7.36637E+01
 4.92451E-01  1.40488E-01 -6.29425E+01 -7.28286E+01
 4.92451E-01  2.10750E-01 -6.20202E+01 -7.14289E+01
 4.92451E-01  2.81047E-01 -6.07413E+01 -6.95023E+01
 4.92451E-01  3.51406E-01 -5.91213E+01 -6.71645E+01
 4.92451E-01  4.21860E-01 -5.71833E+01 -6.44208E+01
 4.92451E-01  4.92451E-01 -5.49588E+01 -6.12818E+01
 4.92451E-01  5.63230E-01 -5.24867E+01 -5.78764E+01
 4.92451E-01  6.34255E-01 -4.98106E+01 -5.43179E+01
 4.92451E-01  7.05590E-01 -4.69752E+01 -5.05920E+01
 4.92451E-01  7.77309E-01 -4.40228E+01 -4.66867E+01
 4.92451E-01  8.49496E-01 -4.09900E+01 -4.27011E+01
 4.92451E-01  9.22242E-01 -3.79055E+01 -3.87504E+01
 4.92451E-01  9.95647E-01 -3.47892E+01 -3.48944E+01
 4.92451E-01  1.06982E+00 -3.16517E+01 -3.11650E+01
 4.92451E-01  1.14488E+00 -2.84938E+01 -2.75806E+01
 4.92451E-01  1.22097E+00 -2.53076E+01 -2.41477E+01
 4.92451E-01  1.29821E+00 -2.20778E+01 -2.08346E+01
 4.92451E-01  1.37677E+00 -1.87880E+01 -1.75581E+01
 4.92451E-01  1.45681E+00 -1.54338E+01 -1.42614E+01
 4.92451E-01  1.53852E+00 -1.20458E+01 -1.09953E+01
 4.92451E-01  1.62208E+00 -8.71912E+00 -7.88033E+00
 4.92451E-01  1.70771E+00 -5.63320E+00 -5.04650E+00
 4.92451E-01  1.79564E+00 -3.03689E+00 -2.66139E+00
 4.92451E-01  1.88610E+00 -1.17741E+00 -9.54262E-01
 4.92451E-01  1.97937E+00 -1.74354E-01 -7.18306E-02
 4.92451E-01  2.07573E+00  1.13563E-01  1.22457E-01
 4.92451E-01  2.17548E+00  6.75891E-02  2.77398E-02
 4.92451E-01  2.27896E+00  1.08115E-02 -3.57214E-02
 4.92451E-01  2.38651E+00  3.90375E-04 -3.70652E-02
 4.92451E-01  2.49851E+00  1.77459E-06 -2.70600E-02
 4.92451E-01  2.61537E+00  9.30719E-11 -1.81212E-02
 4.92451E-01  2.73751E+00 -1.23413E-12 -1.16940E-02
 4.92451E-01  2.86540E+00  0.00000E+00 -7.73778E-03
 4.92451E-01  2.99950E+00  0.00000E+00 -4.97044E-03
 4.92451E-01  3.14033E+00  0.00000E+00 -2.67386E-03
 4.92451E-01  3.28842E+00  0.00000E+00 -1.31358E-03
 4.92451E-01  3.44432E+00  0.00000E+00 -6.05915E-04
 4.92451E-01  3.60861E+00  0.00000E+00 -2.01797E-04

 5.63230E-01  0.00000E+00 -6.00217E+01 -6.90451E+01
 5.63230E-01  7.02419E-02 -5.98646E+01 -6.87413E+01
 5.63230E-01  1.40488E-01 -5.93940E+01 -6.80049E+01
 5.63230E-01  2.10750E-01 -5.86112E+01 -6.68104E+01
 5.63230E-01  2.81047E-01 -5.75198E+01 -6.51510E+01
 5.63230E-01  3.51406E-01 -5.61265E+01 -6.30372E+01
 5.63230E-01  4.21860E-01 -5.44428E+01 -6.05768E+01
 5.63230E-01  4.92451E-01 -5.24867E+01 -5.78764E+01
 5.63230E-01  5.63230E-01 -5.02835E+01 -5.49349E+01
 5.63230E-01  6.34255E-01 -4.78649E+01 -5.17470E+01
 5.63230E-01  7.05590E-01 -4.52674E+01 -4.83498E+01
 5.63230E-01  7.77309E-01 -4.25287E+01 -4.47934E+01
 5.63230E-01  8.49496E-01 -3.96846E+01 -4.11463E+01
 5.63230E-01  9.22242E-01 -3.67655E+01 -3.74809E+01
 5.63230E-01  9.95647E-01 -3.37945E+01 -3.38855E+01
 5.63230E-01  1.06982E+00 -3.07857E+01 -3.04454E+01
 5.63230E-01  1.14488E+00 -2.77433E+01 -2.71465E+01
 5.63230E-01  1.22097E+00 -2.46622E+01 -2.38919E+01
 5.63230E-01  1.29821E+00 -2.15296E+01 -2.06221E+01
 5.63230E-01  1.37677E+00 -1.83311E+01 -1.73520E+01
 5.63230E-01  1.45681E+00 -1.50637E+01 -1.41056E+01
 5.63230E-01  1.53852E+00 -1.17583E+01 -1.09057E+01
 5.63230E-01  1.62208E+00 -8.50895E+00 -7.82660E+00
 5.63230E-01  1.70771E+00 -5.49252E+00 -5.00107E+00
 5.63230E-01  1.79564E+00 -2.95410E+00 -2.61979E+00
 5.63230E-01  1.88610E+00 -1.13733E+00 -9.20094E-01
 5.63230E-01  1.97937E+00 -1.60212E-01 -4.78647E-02
 5.63230E-01  2.07573E+00  1.16353E-01  1.35980E-01
 5.63230E-01  2.17548E+00  6.76592E-02  3.47294E-02
 5.63230E-01  2.27896E+00  1.07665E-02 -3.19746E-02
 5.63230E-01  2.38651E+00  3.88022E-04 -3.57098E-02
 5.63230E-01  2.49851E+00  1.76237E-06 -2.72655E-02
 5.63230E-01  2.61537E+00  9.23112E-11 -1.86067E-02
 5.63230E-01  2.73751E+00  1.63570E-13 -1.17205E-02
 5.63230E-01  2.86540E+00  0.00000E+00 -7.50057E-03
 5.63230E-01  2.99950E+00  0.00000E+00 -4.79812E-03
 5.63230E-01  3.14033E+00  0.00000E+00 -2.70360E-03
 5.63230E-01  3.28842E+00  0.00000E+00 -1.36819E-03
 5.63230E-01  3.44432E+00  0.00000E+00 -6.25757E-04
 5.63230E-01  3.60861E+00  0.00000E+00 -2.36586E-04

 6.34255E-01  0.00000E+00 -5.63158E+01 -6.38639E+01
 6.34255E-01  7.02419E-02 -5.61820E+01 -6.36396E+01
 6.34255E-01  1.40488E-01 -5.57807E+01 -6.29359E+01
 6.34255E-01  2.10750E-01 -5.51122E+01 -6.18954E+01
 6.34255E-01  2.81047E-01 -5.41774E+01 -6.05327E+01
 6.34255E-01  3.51406E-01 -5.29783E+01 -5.87395E+01
 6.34255E-01  4.21860E-01 -5.15198E+01 -5.66268E+01
 6.34255E-01  4.92451E-01 -4.98106E+01 -5.43179E+01
 6.34255E-01  5.63230E-01 -4.78649E+01 -5.17470E+01
 6.34255E-01  6.34255E-01 -4.57034E+01 -4.88666E+01
 6.34255E-01  7.05590E-01 -4.33527E+01 -4.57864E+01
 6.34255E-01  7.77309E-01 -4.08431E+01 -4.26243E+01
 6.34255E-01  8.49496E-01 -3.82065E+01 -3.93988E+01
 6.34255E-01  9.22242E-01 -3.54726E+01 -3.61116E+01
 6.34255E-01  9.95647E-01 -3.26659E+01 -3.28315E+01
 6.34255E-01  1.06982E+00 -2.98032E+01 -2.96459E+01
 6.34255E-01  1.14488E+00 -2.68920E+01 -2.65429E+01
 6.34255E-01  1.22097E+00 -2.39301E+01 -2.34286E+01
 6.34255E-01  1.29821E+00 -2.09076E+01 -2.02572E+01
 6.34255E-01  1.37677E+00 -1.78124E+01 -1.70764E+01
 6.34255E-01  1.45681E+00 -1.46431E+01 -1.39303E+01
 6.34255E-01  1.53852E+00 -1.14311E+01 -1.08121E+01
 6.34255E-01  1.62208E+00 -8.26922E+00 -7.76125E+00
 6.34255E-01  1.70771E+00 -5.33161E+00 -4.93261E+00
 6.34255E-01  1.79564E+00 -2.85905E+00 -2.56183E+00
 6.34255E-01  1.88610E+00 -1.09105E+00 -8.89053E-01
 6.34255E-01  1.97937E+00 -1.43707E-01 -3.46840E-02
 6.34255E-01  2.07573E+00  1.19699E-01  1.46743E-01
 6.34255E-01  2.17548E+00  6.77789E-02  4.54104E-02
 6.34255E-01  2.27896E+00  1.07192E-02 -2.59515E-02
 6.34255E-01  2.38651E+00  3.85445E-04 -3.43500E-02
 6.34255E-01  2.49851E+00  1.74882E-06 -2.78303E-02
 6.34255E-01  2.61537E+00  9.22928E-11 -1.95927E-02
 6.34255E-01  2.73751E+00 -2.68972E-13 -1.24205E-02
 6.34255E-01  2.86540E+00  0.00000E+00 -7.71624E-03
 6.34255E-01  2.99950E+00  0.00000E+00 -4.78875E-03
 6.34255E-01  3.14033E+00  0.00000E+00 -2.78914E-03
 6.34255E-01  3.28842E+00  0.00000E+00 -1.43606E-03
 6.34255E-01  3.44432E+00  0.00000E+00 -6.42726E-04
 6.34255E-01  3.60861E+00  0.00000E+00 -2.70237E-04

 7.05590E-01  0.00000E+00 -5.26044E+01 -5.85596E+01
 7.05590E-01  7.02419E-02 -5.24894E+01 -5.84228E+01
 7.05590E-01  1.40488E-01 -5.21444E+01 -5.77606E+01
 7.05590E-01  2.10750E-01 -5.15693E+01 -5.68520E+01
 7.05590E-01  2.81047E-01 -5.07640E+01 -5.57571E+01
 7.05590E-01  3.51406E-01 -4.97286E+01 -5.43034E+01
 7.05590E-01  4.21860E-01 -4.84645E+01 -5.25526E+01
 7.05590E-01  4.92451E-01 -4.69752E+01 -5.05920E+01
 7.05590E-01  5.63230E-01 -4.52674E+01 -4.83498E+01
 7.05590E-01  6.34255E-01 -4.33527E+01 -4.57864E+01
 7.05590E-01  7.05590E-01 -4.12480E+01 -4.30496E+01
 7.05590E-01  7.77309E-01 -3.89751E+01 -4.02864E+01
 7.05590E-01  8.49496E-01 -3.65596E+01 -3.74828E+01
 7.05590E-01  9.22242E-01 -3.40275E+01 -3.45946E+01
 7.05590E-01  9.95647E-01 -3.14026E+01 -3.16511E+01
 7.05590E-01  1.06982E+00 -2.87030E+01 -2.87057E+01
 7.05590E-01  1.14488E+00 -2.59386E+01 -2.57633E+01
 7.05590E-01  1.22097E+00 -2.31103E+01 -2.27879E+01
 7.05590E-01  1.29821E+00 -2.02109E+01 -1.97639E+01
 7.05590E-01  1.37677E+00 -1.72311E+01 -1.67213E+01
 7.05590E-01  1.45681E+00 -1.41711E+01 -1.36852E+01
 7.05590E-01  1.53852E+00 -1.10632E+01 -1.06429E+01
 7.05590E-01  1.62208E+00 -7.99919E+00 -7.63237E+00
 7.05590E-01  1.70771E+00 -5.14983E+00 -4.82729E+00
 7.05590E-01  1.79564E+00 -2.75124E+00 -2.48976E+00
 7.05590E-01  1.88610E+00 -1.03822E+00 -8.55723E-01
 7.05590E-01  1.97937E+00 -1.24653E-01 -2.17604E-02
 7.05590E-01  2.07573E+00  1.23669E-01  1.59844E-01
 7.05590E-01  2.17548E+00  6.79632E-02  5.95922E-02
 7.05590E-01  2.27896E+00  1.06710E-02 -1.85495E-02
 7.05590E-01  2.38651E+00  3.82676E-04 -3.30928E-02
 7.05590E-01  2.49851E+00  1.73402E-06 -2.82723E-02
 7.05590E-01  2.61537E+00  9.26892E-11 -2.03828E-02
 7.05590E-01  2.73751E+00  1.48466E-12 -1.32144E-02
 7.05590E-01  2.86540E+00  0.00000E+00 -8.08389E-03
 7.05590E-01  2.99950E+00  0.00000E+00 -4.86319E-03
 7.05590E-01  3.14033E+00  0.00000E+00 -2.91849E-03
 7.05590E-01  3.28842E+00  0.00000E+00 -1.51673E-03
 7.05590E-01  3.44432E+00  0.00000E+00 -6.59895E-04
 7.05590E-01  3.60861E+00  0.00000E+00 -3.09554E-04

 7.77309E-01  0.00000E+00 -4.89111E+01 -5.32098E+01
 7.77309E-01  7.02419E-02 -4.88115E+01 -5.31470E+01
 7.77309E-01  1.40488E-01 -4.85126E+01 -5.26064E+01
 7.77309E-01  2.10750E-01 -4.80144E+01 -5.18433E+01
 7.77309E-01  2.81047E-01 -4.73163E+01 -5.09363E+01
 7.77309E-01  3.51406E-01 -4.64182E+01 -4.97563E+01
 7.77309E-01  4.21860E-01 -4.53201E+01 -4.83253E+01
 7.77309E-01  4.92451E-01 -4.40228E+01 -4.66867E+01
 7.77309E-01  5.63230E-01 -4.25287E+01 -4.47934E+01
 7.77309E-01  6.34255E-01 -4.08431E+01 -4.26243E+01
 7.77309E-01  7.05590E-01 -3.89751E+01 -4.02864E+01
 7.77309E-01  7.77309E-01 -3.69384E+01 -3.78876E+01
 7.77309E-01  8.49496E-01 -3.47507E+01 -3.54280E+01
 7.77309E-01  9.22242E-01 -3.24325E+01 -3.28858E+01
 7.77309E-01  9.95647E-01 -3.00044E+01 -3.02640E+01
 7.77309E-01  1.06982E+00 -2.74837E+01 -2.75731E+01
 7.77309E-01  1.14488E+00 -2.48814E+01 -2.48243E+01
 7.77309E-01  1.22097E+00 -2.22009E+01 -2.20262E+01
 7.77309E-01  1.29821E+00 -1.94380E+01 -1.91791E+01
 7.77309E-01  1.37677E+00 -1.65857E+01 -1.62787E+01
 7.77309E-01  1.45681E+00 -1.36466E+01 -1.33266E+01
 7.77309E-01  1.53852E+00 -1.06538E+01 -1.03429E+01
 7.77309E-01  1.62208E+00 -7.69794E+00 -7.40468E+00
 7.77309E-01  1.70771E+00 -4.94642E+00 -4.68067E+00
 7.77309E-01  1.79564E+00 -2.63006E+00 -2.40917E+00
 7.77309E-01  1.88610E+00 -9.78439E-01 -8.16094E-01
 7.77309E-01  1.97937E+00 -1.02842E-01 -6.33563E-04
 7.77309E-01  2.07573E+00  1.28342E-01  1.76998E-01
 7.77309E-01  2.17548E+00  6.82281E-02  7.41660E-02
 7.77309E-01  2.27896E+00  1.06232E-02 -1.14092E-02
 7.77309E-01  2.38651E+00  3.79747E-04 -3.16571E-02
 7.77309E-01  2.49851E+00  1.71808E-06 -2.80816E-02
 7.77309E-01  2.61537E+00  9.33767E-11 -2.04627E-02
 7.77309E-01  2.73751E+00  1.54367E-12 -1.35429E-02
 7.77309E-01  2.86540E+00  0.00000E+00 -8.27320E-03
 7.77309E-01  2.99950E+00  0.00000E+00 -4.92944E-03
 7.77309E-01  3.14033E+00  0.00000E+00 -3.06333E-03
 7.77309E-01  3.28842E+00  0.00000E+00 -1.60266E-03
 7.77309E-01  3.44432E+00  0.00000E+00 -6.81309E-04
 7.77309E-01  3.60861E+00  0.00000E+00 -3.58458E-04

 8.49496E-01  0.00000E+00 -4.52493E+01 -4.79629E+01
 8.49496E-01  7.02419E-02 -4.51625E+01 -4.79396E+01
 8.49496E-01  1.40488E-01 -4.49020E+01 -4.75485E+01
 8.49496E-01  2.10750E-01 -4.44678E+01 -4.69354E+01
 8.49496E-01  2.81047E-01 -4.38598E+01 -4.61720E+01
 8.49496E-01  3.51406E-01 -4.30776E+01 -4.52153E+01
 8.49496E-01  4.21860E-01 -4.21211E+01 -4.40574E+01
 8.49496E-01  4.92451E-01 -4.09900E+01 -4.27011E+01
 8.49496E-01  5.63230E-01 -3.96846E+01 -4.11463E+01
 8.49496E-01  6.34255E-01 -3.82065E+01 -3.93988E+01
 8.49496E-01  7.05590E-01 -3.65596E+01 -3.74828E+01
 8.49496E-01  7.77309E-01 -3.47507E+01 -3.54280E+01
 8.49496E-01  8.49496E-01 -3.27903E+01 -3.32652E+01
 8.49496E-01  9.22242E-01 -3.06923E+01 -3.10232E+01
 8.49496E-01  9.95647E-01 -2.84719E+01 -2.86997E+01
 8.49496E-01  1.06982E+00 -2.61436E+01 -2.62787E+01
 8.49496E-01  1.14488E+00 -2.37180E+01 -2.37667E+01
 8.49496E-01  1.22097E+00 -2.11996E+01 -2.11853E+01
 8.49496E-01  1.29821E+00 -1.85863E+01 -1.85325E+01
 8.49496E-01  1.37677E+00 -1.58741E+01 -1.57763E+01
 8.49496E-01  1.45681E+00 -1.30677E+01 -1.29046E+01
 8.49496E-01  1.53852E+00 -1.02012E+01 -9.98386E+00
 8.49496E-01  1.62208E+00 -7.36419E+00 -7.14147E+00
 8.49496E-01  1.70771E+00 -4.72035E+00 -4.52773E+00
 8.49496E-01  1.79564E+00 -2.49478E+00 -2.33333E+00
 8.49496E-01  1.88610E+00 -9.11259E-01 -7.76623E-01
 8.49496E-01  1.97937E+00 -7.80436E-02  1.89667E-02
 8.49496E-01  2.07573E+00  1.33799E-01  1.82888E-01
 8.49496E-01  2.17548E+00  6.85901E-02  7.61343E-02
 8.49496E-01  2.27896E+00  1.05772E-02 -7.83341E-03
 8.49496E-01  2.38651E+00  3.76685E-04 -2.83283E-02
 8.49496E-01  2.49851E+00  1.70107E-06 -2.71539E-02
 8.49496E-01  2.61537E+00  9.22197E-11 -2.07771E-02
 8.49496E-01  2.73751E+00  7.93557E-14 -1.37802E-02
 8.49496E-01  2.86540E+00  0.00000E+00 -8.46303E-03
 8.49496E-01  2.99950E+00  0.00000E+00 -5.12087E-03
 8.49496E-01  3.14033E+00  0.00000E+00 -3.17619E-03
 8.49496E-01  3.28842E+00  0.00000E+00 -1.66001E-03
 8.49496E-01  3.44432E+00  0.00000E+00 -7.22334E-04
 8.49496E-01  3.60861E+00  0.00000E+00 -3.93220E-04

 9.22242E-01  0.00000E+00 -4.16252E+01 -4.29630E+01
 9.22242E-01  7.02419E-02 -4.15491E+01 -4.29310E+01
 9.22242E-01  1.40488E-01 -4.13213E+01 -4.26438E+01
 9.22242E-01  2.10750E-01 -4.09416E+01 -4.21662E+01
 9.22242E-01  2.81047E-01 -4.04104E+01 -4.15510E+01
 9.22242E-01  3.51406E-01 -3.97275E+01 -4.08010E+01
 9.22242E-01  4.21860E-01 -3.88927E+01 -3.98763E+01
 9.22242E-01  4.92451E-01 -3.79055E+01 -3.87504E+01
 9.22242E-01  5.63230E-01 -3.67655E+01 -3.74809E+01
 9.22242E-01  6.34255E-01 -3.54726E+01 -3.61116E+01
 9.22242E-01  7.05590E-01 -3.40275E+01 -3.45946E+01
 9.22242E-01  7.77309E-01 -3.24325E+01 -3.28858E+01
 9.22242E-01  8.49496E-01 -3.06923E+01 -3.10232E+01
 9.22242E-01  9.22242E-01 -2.88141E+01 -2.90617E+01
 9.22242E-01  9.95647E-01 -2.68073E+01 -2.70125E+01
 9.22242E-01  1.06982E+00 -2.46817E+01 -2.48689E+01
 9.22242E-01  1.14488E+00 -2.24454E+01 -2.26288E+01
 9.22242E-01  1.22097E+00 -2.01025E+01 -2.02908E+01
 9.22242E-01  1.29821E+00 -1.76524E+01 -1.78383E+01
 9.22242E-01  1.37677E+00 -1.50931E+01 -1.52358E+01
 9.22242E-01  1.45681E+00 -1.24317E+01 -1.24758E+01
 9.22242E-01  1.53852E+00 -9.70322E+00 -9.65146E+00
 9.22242E-01  1.62208E+00 -6.99616E+00 -6.91541E+00
 9.22242E-01  1.70771E+00 -4.47028E+00 -4.40279E+00
 9.22242E-01  1.79564E+00 -2.34450E+00 -2.27231E+00
 9.22242E-01  1.88610E+00 -8.36141E-01 -7.45214E-01
 9.22242E-01  1.97937E+00 -5.00095E-02  2.42713E-02
 9.22242E-01  2.07573E+00  1.40119E-01  1.62489E-01
 9.22242E-01  2.17548E+00  6.90630E-02  5.45755E-02
 9.22242E-01  2.27896E+00  1.05338E-02 -1.05617E-02
 9.22242E-01  2.38651E+00  3.73500E-04 -2.19316E-02
 9.22242E-01  2.49851E+00  1.68296E-06 -2.56123E-02
 9.22242E-01  2.61537E+00  9.27191E-11 -2.23055E-02
 9.22242E-01  2.73751E+00  1.15459E-12 -1.44481E-02
 9.22242E-01  2.86540E+00  0.00000E+00 -8.92749E-03
 9.22242E-01  2.99950E+00  0.00000E+00 -5.58209E-03
 9.22242E-01  3.14033E+00  0.00000E+00 -3.22487E-03
 9.22242E-01  3.28842E+00  0.00000E+00 -1.66466E-03
 9.22242E-01  3.44432E+00  0.00000E+00 -7.96173E-04
 9.22242E-01  3.60861E+00  0.00000E+00 -3.89351E-04

 9.95647E-01  0.00000E+00 -3.80386E+01 -3.82098E+01
 9.95647E-01  7.02419E-02 -3.79720E+01 -3.81628E+01
 9.95647E-01  1.40488E-01 -3.77725E+01 -3.79366E+01
 9.95647E-01  2.10750E-01 -3.74405E+01 -3.75712E+01
 9.95647E-01  2.81047E-01 -3.69761E+01 -3.71006E+01
 9.95647E-01  3.51406E-01 -3.63795E+01 -3.65271E+01
 9.95647E-01  4.21860E-01 -3.56507E+01 -3.58018E+01
 9.95647E-01  4.92451E-01 -3.47892E+01 -3.48944E+01
 9.95647E-01  5.63230E-01 -3.37945E+01 -3.38855E+01
 9.95647E-01  6.34255E-01 -3.26659E+01 -3.28315E+01
 9.95647E-01  7.05590E-01 -3.14026E+01 -3.16511E+01
 9.95647E-01  7.77309E-01 -3.00044E+01 -3.02640E+01
 9.95647E-01  8.49496E-01 -2.84719E+01 -2.86997E+01
 9.95647E-01  9.22242E-01 -2.68073E+01 -2.70125E+01
 9.95647E-01  9.95647E-01 -2.50141E+01 -2.52275E+01
 9.95647E-01  1.06982E+00 -2.30969E+01 -2.33567E+01
 9.95647E-01  1.14488E+00 -2.10598E+01 -2.13870E+01
 9.95647E-01  1.22097E+00 -1.89048E+01 -1.92824E+01
 9.95647E-01  1.29821E+00 -1.66310E+01 -1.70151E+01
 9.95647E-01  1.37677E+00 -1.42380E+01 -1.45761E+01
 9.95647E-01  1.45681E+00 -1.17345E+01 -1.19790E+01
 9.95647E-01  1.53852E+00 -9.15648E+00 -9.30496E+00
 9.95647E-01  1.62208E+00 -6.59128E+00 -6.68828E+00
 9.95647E-01  1.70771E+00 -4.19442E+00 -4.26456E+00
 9.95647E-01  1.79564E+00 -2.17805E+00 -2.20028E+00
 9.95647E-01  1.88610E+00 -7.52459E-01 -7.20949E-01
 9.95647E-01  1.97937E+00 -1.84854E-02  1.43025E-02
 9.95647E-01  2.07573E+00  1.47366E-01  1.33981E-01
 9.95647E-01  2.17548E+00  6.96530E-02  3.13323E-02
 9.95647E-01  2.27896E+00  1.04927E-02 -1.51849E-02
 9.95647E-01  2.38651E+00  3.70160E-04 -1.76087E-02
 9.95647E-01  2.49851E+00  1.66357E-06 -2.44461E-02
 9.95647E-01  2.61537E+00  9.39111E-11 -2.36592E-02
 9.95647E-01  2.73751E+00  1.82277E-12 -1.54289E-02
 9.95647E-01  2.86540E+00  0.00000E+00 -9.69497E-03
 9.95647E-01  2.99950E+00  0.00000E+00 -6.13157E-03
 9.95647E-01  3.14033E+00  0.00000E+00 -3.31944E-03
 9.95647E-01  3.28842E+00  0.00000E+00 -1.70746E-03
 9.95647E-01  3.44432E+00  0.00000E+00 -8.79791E-04
 9.95647E-01  3.60861E+00  0.00000E+00 -3.67705E-04

 1.06982E+00  0.00000E+00 -3.44840E+01 -3.36449E+01
 1.06982E+00  7.02419E-02 -3.44259E+01 -3.36367E+01
 1.06982E+00  1.40488E-01 -3.42519E+01 -3.34621E+01
 1.06982E+00  2.10750E-01 -3.39622E+01 -3.31814E+01
 1.06982E+00  2.81047E-01 -3.35572E+01 -3.28210E+01
 1.06982E+00  3.51406E-01 -3.30371E+01 -3.23633E+01
 1.06982E+00  4.21860E-01 -3.24020E+01 -3.18087E+01
 1.06982E+00  4.92451E-01 -3.16517E+01 -3.11650E+01
 1.06982E+00  5.63230E-01 -3.07857E+01 -3.04454E+01
 1.06982E+00  6.34255E-01 -2.98032E+01 -2.96459E+01
 1.06982E+00  7.05590E-01 -2.87030E+01 -2.87057E+01
 1.06982E+00  7.77309E-01 -2.74837E+01 -2.75731E+01
 1.06982E+00  8.49496E-01 -2.61436E+01 -2.62787E+01
 1.06982E+00  9.22242E-01 -2.46817E+01 -2.48689E+01
 1.06982E+00  9.95647E-01 -2.30969E+01 -2.33567E+01
 1.06982E+00  1.06982E+00 -2.13889E+01 -2.17399E+01
 1.06982E+00  1.14488E+00 -1.95570E+01 -1.99918E+01
 1.06982E+00  1.22097E+00 -1.75998E+01 -1.80657E+01
 1.06982E+00  1.29821E+00 -1.55149E+01 -1.59471E+01
 1.06982E+00  1.37677E+00 -1.33017E+01 -1.36793E+01
 1.06982E+00  1.45681E+00 -1.09699E+01 -1.13074E+01
 1.06982E+00  1.53852E+00 -8.55608E+00 -8.85231E+00
 1.06982E+00  1.62208E+00 -6.14590E+00 -6.37739E+00
 1.06982E+00  1.70771E+00 -3.89026E+00 -4.04326E+00
 1.06982E+00  1.79564E+00 -1.99396E+00 -2.07860E+00
 1.06982E+00  1.88610E+00 -6.59511E-01 -6.99243E-01
 1.06982E+00  1.97937E+00  1.67553E-02 -7.01366E-03
 1.06982E+00  2.07573E+00  1.55565E-01  1.27307E-01
 1.06982E+00  2.17548E+00  7.03506E-02  3.94423E-02
 1.06982E+00  2.27896E+00  1.04515E-02 -1.49351E-02
 1.06982E+00  2.38651E+00  3.66559E-04 -2.26988E-02
 1.06982E+00  2.49851E+00  1.64235E-06 -2.49310E-02
 1.06982E+00  2.61537E+00  9.39851E-11 -2.26133E-02
 1.06982E+00  2.73751E+00  1.37861E-12 -1.63667E-02
 1.06982E+00  2.86540E+00  0.00000E+00 -1.06969E-02
 1.06982E+00  2.99950E+00  0.00000E+00 -6.47134E-03
 1.06982E+00  3.14033E+00  0.00000E+00 -3.62219E-03
 1.06982E+00  3.28842E+00  0.00000E+00 -1.92044E-03
 1.06982E+00  3.44432E+00  0.00000E+00 -9.37653E-04
 1.06982E+00  3.60861E+00  0.00000E+00 -3.67186E-04

 1.14488E+00  0.00000E+00 -3.09504E+01 -2.92802E+01
 1.14488E+00  7.02419E-02 -3.08999E+01 -2.93331E+01
 1.14488E+00  1.40488E-01 -3.07490E+01 -2.92163E+01
 1.14488E+00  2.10750E-01 -3.04977E+01 -2.90056E+01
 1.14488E+00  2.81047E-01 -3.01464E+01 -2.87243E+01
 1.14488E+00  3.51406E-01 -2.96952E+01 -2.83467E+01
 1.14488E+00  4.21860E-01 -2.91444E+01 -2.79468E+01
 1.14488E+00  4.92451E-01 -2.84938E+01 -2.75806E+01
 1.14488E+00  5.63230E-01 -2.77433E+01 -2.71465E+01
 1.14488E+00  6.34255E-01 -2.68920E+01 -2.65429E+01
 1.14488E+00  7.05590E-01 -2.59386E+01 -2.57633E+01
 1.14488E+00  7.77309E-01 -2.48814E+01 -2.48243E+01
 1.14488E+00  8.49496E-01 -2.37180E+01 -2.37667E+01
 1.14488E+00  9.22242E-01 -2.24454E+01 -2.26288E+01
 1.14488E+00  9.95647E-01 -2.10598E+01 -2.13870E+01
 1.14488E+00  1.06982E+00 -1.95570E+01 -1.99918E+01
 1.14488E+00  1.14488E+00 -1.79322E+01 -1.84108E+01
 1.14488E+00  1.22097E+00 -1.61799E+01 -1.66246E+01
 1.14488E+00  1.29821E+00 -1.42947E+01 -1.46529E+01
 1.14488E+00  1.37677E+00 -1.22749E+01 -1.25804E+01
 1.14488E+00  1.45681E+00 -1.01296E+01 -1.04700E+01
 1.14488E+00  1.53852E+00 -7.89515E+00 -8.27082E+00
 1.14488E+00  1.62208E+00 -5.65490E+00 -5.96575E+00
 1.14488E+00  1.70771E+00 -3.55445E+00 -3.74751E+00
 1.14488E+00  1.79564E+00 -1.79040E+00 -1.91963E+00
 1.14488E+00  1.88610E+00 -5.56562E-01 -6.76884E-01
 1.14488E+00  1.97937E+00  5.58403E-02 -3.57316E-02
 1.14488E+00  2.07573E+00  1.64657E-01  1.29723E-01
 1.14488E+00  2.17548E+00  7.11162E-02  6.13378E-02
 1.14488E+00  2.27896E+00  1.04036E-02 -1.50953E-02
 1.14488E+00  2.38651E+00  3.62453E-04 -3.47942E-02
 1.14488E+00  2.49851E+00  1.61817E-06 -2.66476E-02
 1.14488E+00  2.61537E+00  9.46386E-11 -2.01378E-02
 1.14488E+00  2.73751E+00  5.54049E-13 -1.74483E-02
 1.14488E+00  2.86540E+00  0.00000E+00 -1.19502E-02
 1.14488E+00  2.99950E+00  0.00000E+00 -6.71539E-03
 1.14488E+00  3.14033E+00  0.00000E+00 -4.11846E-03
 1.14488E+00  3.28842E+00  0.00000E+00 -2.27647E-03
 1.14488E+00  3.44432E+00  0.00000E+00 -9.87887E-04
 1.14488E+00  3.60861E+00  0.00000E+00 -3.99104E-04

 1.22097E+00  0.00000E+00 -2.74201E+01 -2.51830E+01
 1.22097E+00  7.02419E-02 -2.73767E+01 -2.52145E+01
 1.22097E+00  1.40488E-01 -2.72469E+01 -2.51629E+01
 1.22097E+00  2.10750E-01 -2.70309E+01 -2.50342E+01
 1.22097E+00  2.81047E-01 -2.67288E+01 -2.48313E+01
 1.22097E+00  3.51406E-01 -2.63408E+01 -2.45675E+01
 1.22097E+00  4.21860E-01 -2.58671E+01 -2.43249E+01
 1.22097E+00  4.92451E-01 -2.53076E+01 -2.41477E+01
 1.22097E+00  5.63230E-01 -2.46622E+01 -2.38919E+01
 1.22097E+00  6.34255E-01 -2.39301E+01 -2.34286E+01
 1.22097E+00  7.05590E-01 -2.31103E+01 -2.27879E+01
 1.22097E+00  7.77309E-01 -2.22009E+01 -2.20262E+01
 1.22097E+00  8.49496E-01 -2.11996E+01 -2.11853E+01
 1.22097E+00  9.22242E-01 -2.01025E+01 -2.02908E+01
 1.22097E+00  9.95647E-01 -1.89048E+01 -1.92824E+01
 1.22097E+00  1.06982E+00 -1.75998E+01 -1.80657E+01
 1.22097E+00  1.14488E+00 -1.61799E+01 -1.66246E+01
 1.22097E+00  1.22097E+00 -1.46359E+01 -1.50065E+01
 1.22097E+00  1.29821E+00 -1.29593E+01 -1.32604E+01
 1.22097E+00  1.37677E+00 -1.11457E+01 -1.14376E+01
 1.22097E+00  1.45681E+00 -9.20273E+00 -9.56838E+00
 1.22097E+00  1.53852E+00 -7.16467E+00 -7.59281E+00
 1.22097E+00  1.62208E+00 -5.11167E+00 -5.48855E+00
 1.22097E+00  1.70771E+00 -3.18280E+00 -3.44856E+00
 1.22097E+00  1.79564E+00 -1.56526E+00 -1.77657E+00
 1.22097E+00  1.88610E+00 -4.42987E-01 -6.51688E-01
 1.22097E+00  1.97937E+00  9.86671E-02 -6.78742E-02
 1.22097E+00  2.07573E+00  1.74424E-01  9.41092E-02
 1.22097E+00  2.17548E+00  7.18581E-02  3.87101E-02
 1.22097E+00  2.27896E+00  1.03355E-02 -3.06251E-02
 1.22097E+00  2.38651E+00  3.57374E-04 -4.36189E-02
 1.22097E+00  2.49851E+00  1.58894E-06 -2.78134E-02
 1.22097E+00  2.61537E+00  9.56073E-11 -1.97828E-02
 1.22097E+00  2.73751E+00  1.26881E-12 -1.92979E-02
 1.22097E+00  2.86540E+00  0.00000E+00 -1.35406E-02
 1.22097E+00  2.99950E+00  0.00000E+00 -7.31029E-03
 1.22097E+00  3.14033E+00  0.00000E+00 -4.65138E-03
 1.22097E+00  3.28842E+00  0.00000E+00 -2.62030E-03
 1.22097E+00  3.44432E+00  0.00000E+00 -1.09189E-03
 1.22097E+00  3.60861E+00  0.00000E+00 -4.52723E-04

 1.29821E+00  0.00000E+00 -2.38706E+01 -2.13649E+01
 1.29821E+00  7.02419E-02 -2.38337E+01 -2.12766E+01
 1.29821E+00  1.40488E-01 -2.37236E+01 -2.12908E+01
 1.29821E+00  2.10750E-01 -2.35404E+01 -2.12600E+01
 1.29821E+00  2.81047E-01 -2.32841E+01 -2.11466E+01
 1.29821E+00  3.51406E-01 -2.29549E+01 -2.10419E+01
 1.29821E+00  4.21860E-01 -2.25528E+01 -2.09501E+01
 1.29821E+00  4.92451E-01 -2.20778E+01 -2.08346E+01
 1.29821E+00  5.63230E-01 -2.15296E+01 -2.06221E+01
 1.29821E+00  6.34255E-01 -2.09076E+01 -2.02572E+01
 1.29821E+00  7.05590E-01 -2.02109E+01 -1.97639E+01
 1.29821E+00  7.77309E-01 -1.94380E+01 -1.91791E+01
 1.29821E+00  8.49496E-01 -1.85863E+01 -1.85325E+01
 1.29821E+00  9.22242E-01 -1.76524E+01 -1.78383E+01
 1.29821E+00  9.95647E-01 -1.66310E+01 -1.70151E+01
 1.29821E+00  1.06982E+00 -1.55149E+01 -1.59471E+01
 1.29821E+00  1.14488E+00 -1.42947E+01 -1.46529E+01
 1.29821E+00  1.22097E+00 -1.29593E+01 -1.32604E+01
 1.29821E+00  1.29821E+00 -1.14974E+01 -1.18286E+01
 1.29821E+00  1.37677E+00 -9.90169E+00 -1.03022E+01
 1.29821E+00  1.45681E+00 -8.17695E+00 -8.63411E+00
 1.29821E+00  1.53852E+00 -6.35425E+00 -6.83138E+00
 1.29821E+00  1.62208E+00 -4.50856E+00 -4.95469E+00
 1.29821E+00  1.70771E+00 -2.77069E+00 -3.15704E+00
 1.29821E+00  1.79564E+00 -1.31656E+00 -1.65146E+00
 1.29821E+00  1.88610E+00 -3.18606E-01 -6.12408E-01
 1.29821E+00  1.97937E+00  1.44674E-01 -9.54550E-02
 1.29821E+00  2.07573E+00  1.84380E-01  1.13561E-02
 1.29821E+00  2.17548E+00  7.24013E-02 -4.17943E-02
 1.29821E+00  2.27896E+00  1.02234E-02 -6.28754E-02
 1.29821E+00  2.38651E+00  3.50517E-04 -4.45374E-02
 1.29821E+00  2.49851E+00  1.55113E-06 -2.79363E-02
 1.29821E+00  2.61537E+00  9.55660E-11 -2.30171E-02
 1.29821E+00  2.73751E+00  7.59511E-14 -2.21009E-02
 1.29821E+00  2.86540E+00  0.00000E+00 -1.54544E-02
 1.29821E+00  2.99950E+00  0.00000E+00 -8.43284E-03
 1.29821E+00  3.14033E+00  0.00000E+00 -5.16097E-03
 1.29821E+00  3.28842E+00  0.00000E+00 -2.88705E-03
 1.29821E+00  3.44432E+00  0.00000E+00 -1.26899E-03
 1.29821E+00  3.60861E+00  0.00000E+00 -5.20269E-04

 1.37677E+00  0.00000E+00 -2.02796E+01 -1.77515E+01
 1.37677E+00  7.02419E-02 -2.02489E+01 -1.75770E+01
 1.37677E+00  1.40488E-01 -2.01573E+01 -1.76391E+01
 1.37677E+00  2.10750E-01 -2.00050E+01 -1.76889E+01
 1.37677E+00  2.81047E-01 -1.97920E+01 -1.76557E+01
 1.37677E+00  3.51406E-01 -1.95182E+01 -1.76709E+01
 1.37677E+00  4.21860E-01 -1.91836E+01 -1.76696E+01
 1.37677E+00  4.92451E-01 -1.87880E+01 -1.75581E+01
 1.37677E+00  5.63230E-01 -1.83311E+01 -1.73520E+01
 1.37677E+00  6.34255E-01 -1.78124E+01 -1.70764E+01
 1.37677E+00  7.05590E-01 -1.72311E+01 -1.67213E+01
 1.37677E+00  7.77309E-01 -1.65857E+01 -1.62787E+01
 1.37677E+00  8.49496E-01 -1.58741E+01 -1.57763E+01
 1.37677E+00  9.22242E-01 -1.50931E+01 -1.52358E+01
 1.37677E+00  9.95647E-01 -1.42380E+01 -1.45761E+01
 1.37677E+00  1.06982E+00 -1.33017E+01 -1.36793E+01
 1.37677E+00  1.14488E+00 -1.22749E+01 -1.25804E+01
 1.37677E+00  1.22097E+00 -1.11457E+01 -1.14376E+01
 1.37677E+00  1.29821E+00 -9.90169E+00 -1.03022E+01
 1.37677E+00  1.37677E+00 -8.53324E+00 -9.04922E+00
 1.37677E+00  1.45681E+00 -7.04214E+00 -7.58394E+00
 1.37677E+00  1.53852E+00 -5.45480E+00 -5.96915E+00
 1.37677E+00  1.62208E+00 -3.83894E+00 -4.33033E+00
 1.37677E+00  1.70771E+00 -2.31450E+00 -2.78336E+00
 1.37677E+00  1.79564E+00 -1.04346E+00 -1.46195E+00
 1.37677E+00  1.88610E+00 -1.84336E-01 -5.33622E-01
 1.37677E+00  1.97937E+00  1.92479E-01 -1.04229E-01
 1.37677E+00  2.07573E+00  1.93618E-01 -6.39471E-02
 1.37677E+00  2.17548E+00  7.24495E-02 -1.18122E-01
 1.37677E+00  2.27896E+00  1.00290E-02 -9.05411E-02
 1.37677E+00  2.38651E+00  3.40619E-04 -4.25559E-02
 1.37677E+00  2.49851E+00  1.49928E-06 -2.86972E-02
 1.37677E+00  2.61537E+00  9.58410E-11 -2.77688E-02
 1.37677E+00  2.73751E+00  4.20928E-13 -2.53032E-02
 1.37677E+00  2.86540E+00  0.00000E+00 -1.75138E-02
 1.37677E+00  2.99950E+00  0.00000E+00 -9.80128E-03
 1.37677E+00  3.14033E+00  0.00000E+00 -5.75234E-03
 1.37677E+00  3.28842E+00  0.00000E+00 -3.16604E-03
 1.37677E+00  3.44432E+00  0.00000E+00 -1.46752E-03
 1.37677E+00  3.60861E+00  0.00000E+00 -5.99827E-04

 1.45681E+00  0.00000E+00 -1.66390E+01 -1.42867E+01
 1.45681E+00  7.02419E-02 -1.66142E+01 -1.41578E+01
 1.45681E+00  1.40488E-01 -1.65404E+01 -1.42344E+01
 1.45681E+00  2.10750E-01 -1.64175E+01 -1.43178E+01
 1.45681E+00  2.81047E-01 -1.62455E+01 -1.43346E+01
 1.45681E+00  3.51406E-01 -1.60244E+01 -1.43666E+01
 1.45681E+00  4.21860E-01 -1.57539E+01 -1.43627E+01
 1.45681E+00  4.92451E-01 -1.54338E+01 -1.42614E+01
 1.45681E+00  5.63230E-01 -1.50637E+01 -1.41056E+01
 1.45681E+00  6.34255E-01 -1.46431E+01 -1.39303E+01
 1.45681E+00  7.05590E-01 -1.41711E+01 -1.36852E+01
 1.45681E+00  7.77309E-01 -1.36466E+01 -1.33266E+01
 1.45681E+00  8.49496E-01 -1.30677E+01 -1.29046E+01
 1.45681E+00  9.22242E-01 -1.24317E+01 -1.24758E+01
 1.45681E+00  9.95647E-01 -1.17345E+01 -1.19790E+01
 1.45681E+00  1.06982E+00 -1.09699E+01 -1.13074E+01
 1.45681E+00  1.14488E+00 -1.01296E+01 -1.04700E+01
 1.45681E+00  1.22097E+00 -9.20273E+00 -9.56838E+00
 1.45681E+00  1.29821E+00 -8.17695E+00 -8.63411E+00
 1.45681E+00  1.37677E+00 -7.04214E+00 -7.58394E+00
 1.45681E+00  1.45681E+00 -5.79766E+00 -6.35595E+00
 1.45681E+00  1.53852E+00 -4.46470E+00 -4.99432E+00
 1.45681E+00  1.62208E+00 -3.10179E+00 -3.59513E+00
 1.45681E+00  1.70771E+00 -1.81488E+00 -2.26993E+00
 1.45681E+00  1.79564E+00 -7.48282E-01 -1.15625E+00
 1.45681E+00  1.88610E+00 -4.33072E-02 -4.02238E-01
 1.45681E+00  1.97937E+00  2.39380E-01 -8.43814E-02
 1.45681E+00  2.07573E+00  2.00654E-01 -8.84688E-02
 1.45681E+00  2.17548E+00  7.15558E-02 -1.42126E-01
 1.45681E+00  2.27896E+00  9.69670E-03 -9.95078E-02
 1.45681E+00  2.38651E+00  3.25909E-04 -4.43998E-02
 1.45681E+00  2.49851E+00  1.42589E-06 -3.26229E-02
 1.45681E+00  2.61537E+00  9.35922E-11 -3.29009E-02
 1.45681E+00  2.73751E+00  1.73056E-13 -2.90592E-02
 1.45681E+00  2.86540E+00  0.00000E+00 -1.98525E-02
 1.45681E+00  2.99950E+00  0.00000E+00 -1.11740E-02
 1.45681E+00  3.14033E+00  0.00000E+00 -6.53470E-03
 1.45681E+00  3.28842E+00  0.00000E+00 -3.55698E-03
 1.45681E+00  3.44432E+00  0.00000E+00 -1.64232E-03
 1.45681E+00  3.60861E+00  0.00000E+00 -6.90816E-04

 1.53852E+00  0.00000E+00 -1.29790E+01 -1.09979E+01
 1.53852E+00  7.02419E-02 -1.29598E+01 -1.09687E+01
 1.53852E+00  1.40488E-01 -1.29028E+01 -1.10278E+01
 1.53852E+00  2.10750E-01 -1.28079E+01 -1.10965E+01
 1.53852E+00  2.81047E-01 -1.26749E+01 -1.11241E+01
 1.53852E+00  3.51406E-01 -1.25038E+01 -1.11181E+01
 1.53852E+00  4.21860E-01 -1.22942E+01 -1.10750E+01
 1.53852E+00  4.92451E-01 -1.20458E+01 -1.09953E+01
 1.53852E+00  5.63230E-01 -1.17583E+01 -1.09057E+01
 1.53852E+00  6.34255E-01 -1.14311E+01 -1.08121E+01
 1.53852E+00  7.05590E-01 -1.10632E+01 -1.06429E+01
 1.53852E+00  7.77309E-01 -1.06538E+01 -1.03429E+01
 1.53852E+00  8.49496E-01 -1.02012E+01 -9.98386E+00
 1.53852E+00  9.22242E-01 -9.70322E+00 -9.65146E+00
 1.53852E+00  9.95647E-01 -9.15648E+00 -9.30496E+00
 1.53852E+00  1.06982E+00 -8.55608E+00 -8.85231E+00
 1.53852E+00  1.14488E+00 -7.89515E+00 -8.27082E+00
 1.53852E+00  1.22097E+00 -7.16467E+00 -7.59281E+00
 1.53852E+00  1.29821E+00 -6.35425E+00 -6.83138E+00
 1.53852E+00  1.37677E+00 -5.45480E+00 -5.96915E+00
 1.53852E+00  1.45681E+00 -4.46470E+00 -4.99432E+00
 1.53852E+00  1.53852E+00 -3.40042E+00 -3.91779E+00
 1.53852E+00  1.62208E+00 -2.30999E+00 -2.78544E+00
 1.53852E+00  1.70771E+00 -1.28232E+00 -1.70275E+00
 1.53852E+00  1.79564E+00 -4.39799E-01 -8.16606E-01
 1.53852E+00  1.88610E+00  9.75673E-02 -2.50904E-01
 1.53852E+00  1.97937E+00  2.80830E-01 -4.29768E-02
 1.53852E+00  2.07573E+00  2.03341E-01 -8.21316E-02
 1.53852E+00  2.17548E+00  6.91303E-02 -1.42710E-01
 1.53852E+00  2.27896E+00  9.15769E-03 -1.09076E-01
 1.53852E+00  2.38651E+00  3.04254E-04 -5.87385E-02
 1.53852E+00  2.49851E+00  1.32209E-06 -4.40407E-02
 1.53852E+00  2.61537E+00  9.06474E-11 -4.16427E-02
 1.53852E+00  2.73751E+00  1.03087E-12 -3.61093E-02
 1.53852E+00  2.86540E+00  0.00000E+00 -2.36870E-02
 1.53852E+00  2.99950E+00  0.00000E+00 -1.26166E-02
 1.53852E+00  3.14033E+00  0.00000E+00 -7.56453E-03
 1.53852E+00  3.28842E+00  0.00000E+00 -4.13334E-03
 1.53852E+00  3.44432E+00  0.00000E+00 -1.79847E-03
 1.53852E+00  3.60861E+00  0.00000E+00 -7.95601E-04

 1.62208E+00  0.00000E+00 -9.39833E+00 -7.97072E+00
 1.62208E+00  7.02419E-02 -9.38437E+00 -7.99026E+00
 1.62208E+00  1.40488E-01 -9.34297E+00 -8.00789E+00
 1.62208E+00  2.10750E-01 -9.27407E+00 -8.02181E+00
 1.62208E+00  2.81047E-01 -9.17748E+00 -8.01865E+00
 1.62208E+00  3.51406E-01 -9.05298E+00 -7.98574E+00
 1.62208E+00  4.21860E-01 -8.90031E+00 -7.93454E+00
 1.62208E+00  4.92451E-01 -8.71912E+00 -7.88033E+00
 1.62208E+00  5.63230E-01 -8.50895E+00 -7.82660E+00
 1.62208E+00  6.34255E-01 -8.26922E+00 -7.76125E+00
 1.62208E+00  7.05590E-01 -7.99919E+00 -7.63237E+00
 1.62208E+00  7.77309E-01 -7.69794E+00 -7.40468E+00
 1.62208E+00  8.49496E-01 -7.36419E+00 -7.14147E+00
 1.62208E+00  9.22242E-01 -6.99616E+00 -6.91541E+00
 1.62208E+00  9.95647E-01 -6.59128E+00 -6.68828E+00
 1.62208E+00  1.06982E+00 -6.14590E+00 -6.37739E+00
 1.62208E+00  1.14488E+00 -5.65490E+00 -5.96575E+00
 1.62208E+00  1.22097E+00 -5.11167E+00 -5.48855E+00
 1.62208E+00  1.29821E+00 -4.50856E+00 -4.95469E+00
 1.62208E+00  1.37677E+00 -3.83894E+00 -4.33033E+00
 1.62208E+00  1.45681E+00 -3.10179E+00 -3.59513E+00
 1.62208E+00  1.53852E+00 -2.30999E+00 -2.78544E+00
 1.62208E+00  1.62208E+00 -1.50100E+00 -1.96696E+00
 1.62208E+00  1.70771E+00 -7.44562E-01 -1.19776E+00
 1.62208E+00  1.79564E+00 -1.37366E-01 -5.47668E-01
 1.62208E+00  1.88610E+00  2.25951E-01 -1.22207E-01
 1.62208E+00  1.97937E+00  3.10159E-01  5.68399E-03
 1.62208E+00  2.07573E+00  1.98998E-01 -7.85399E-02
 1.62208E+00  2.17548E+00  6.45226E-02 -1.61888E-01
 1.62208E+00  2.27896E+00  8.34270E-03 -1.41874E-01
 1.62208E+00  2.38651E+00  2.73646E-04 -9.23501E-02
 1.62208E+00  2.49851E+00  1.17991E-06 -6.70988E-02
 1.62208E+00  2.61537E+00  8.38510E-11 -5.75327E-02
 1.62208E+00  2.73751E+00  5.30188E-14 -4.84332E-02
 1.62208E+00  2.86540E+00  0.00000E+00 -2.99712E-02
 1.62208E+00  2.99950E+00  0.00000E+00 -1.44988E-02
 1.62208E+00  3.14033E+00  0.00000E+00 -8.85637E-03
 1.62208E+00  3.28842E+00  0.00000E+00 -4.89091E-03
 1.62208E+00  3.44432E+00  0.00000E+00 -1.98125E-03
 1.62208E+00  3.60861E+00  0.00000E+00 -9.14747E-04

 1.70771E+00  0.00000E+00 -6.08537E+00 -5.24876E+00
 1.70771E+00  7.02419E-02 -6.07605E+00 -5.26687E+00
 1.70771E+00  1.40488E-01 -6.04854E+00 -5.24279E+00
 1.70771E+00  2.10750E-01 -6.00280E+00 -5.19884E+00
 1.70771E+00  2.81047E-01 -5.93866E+00 -5.15414E+00
 1.70771E+00  3.51406E-01 -5.85588E+00 -5.11525E+00
 1.70771E+00  4.21860E-01 -5.75418E+00 -5.08107E+00
 1.70771E+00  4.92451E-01 -5.63320E+00 -5.04650E+00
 1.70771E+00  5.63230E-01 -5.49252E+00 -5.00107E+00
 1.70771E+00  6.34255E-01 -5.33161E+00 -4.93261E+00
 1.70771E+00  7.05590E-01 -5.14983E+00 -4.82729E+00
 1.70771E+00  7.77309E-01 -4.94642E+00 -4.68067E+00
 1.70771E+00  8.49496E-01 -4.72035E+00 -4.52773E+00
 1.70771E+00  9.22242E-01 -4.47028E+00 -4.40279E+00
 1.70771E+00  9.95647E-01 -4.19442E+00 -4.26456E+00
 1.70771E+00  1.06982E+00 -3.89026E+00 -4.04326E+00
 1.70771E+00  1.14488E+00 -3.55445E+00 -3.74751E+00
 1.70771E+00  1.22097E+00 -3.18280E+00 -3.44856E+00
 1.70771E+00  1.29821E+00 -2.77069E+00 -3.15704E+00
 1.70771E+00  1.37677E+00 -2.31450E+00 -2.78336E+00
 1.70771E+00  1.45681E+00 -1.81488E+00 -2.26993E+00
 1.70771E+00  1.53852E+00 -1.28232E+00 -1.70275E+00
 1.70771E+00  1.62208E+00 -7.44562E-01 -1.19776E+00
 1.70771E+00  1.70771E+00 -2.51937E-01 -7.53237E-01
 1.70771E+00  1.79564E+00  1.26319E-01 -3.31664E-01
 1.70771E+00  1.88610E+00  3.23396E-01 -2.33912E-02
 1.70771E+00  1.97937E+00  3.18912E-01  3.41392E-02
 1.70771E+00  2.07573E+00  1.84833E-01 -1.01749E-01
 1.70771E+00  2.17548E+00  5.71879E-02 -2.06111E-01
 1.70771E+00  2.27896E+00  7.20583E-03 -1.86268E-01
 1.70771E+00  2.38651E+00  2.33006E-04 -1.32466E-01
 1.70771E+00  2.49851E+00  9.95810E-07 -9.99490E-02
 1.70771E+00  2.61537E+00  7.40995E-11 -7.84030E-02
 1.70771E+00  2.73751E+00  3.37839E-13 -5.81294E-02
 1.70771E+00  2.86540E+00  0.00000E+00 -3.58432E-02
 1.70771E+00  2.99950E+00  0.00000E+00 -1.86856E-02
 1.70771E+00  3.14033E+00  0.00000E+00 -1.01950E-02
 1.70771E+00  3.28842E+00  0.00000E+00 -5.32213E-03
 1.70771E+00  3.44432E+00  0.00000E+00 -2.42331E-03
 1.70771E+00  3.60861E+00  0.00000E+00 -1.03193E-03

 1.79564E+00  0.00000E+00 -3.30100E+00 -2.89306E+00
 1.79564E+00  7.02419E-02 -3.29551E+00 -2.90390E+00
 1.79564E+00  1.40488E-01 -3.27949E+00 -2.86792E+00
 1.79564E+00  2.10750E-01 -3.25288E+00 -2.81064E+00
 1.79564E+00  2.81047E-01 -3.21555E+00 -2.75781E+00
 1.79564E+00  3.51406E-01 -3.16728E+00 -2.72052E+00
 1.79564E+00  4.21860E-01 -3.10783E+00 -2.69214E+00
 1.79564E+00  4.92451E-01 -3.03689E+00 -2.66139E+00
 1.79564E+00  5.63230E-01 -2.95410E+00 -2.61979E+00
 1.79564E+00  6.34255E-01 -2.85905E+00 -2.56183E+00
 1.79564E+00  7.05590E-01 -2.75124E+00 -2.48976E+00
 1.79564E+00  7.77309E-01 -2.63006E+00 -2.40917E+00
 1.79564E+00  8.49496E-01 -2.49478E+00 -2.33333E+00
 1.79564E+00  9.22242E-01 -2.34450E+00 -2.27231E+00
 1.79564E+00  9.95647E-01 -2.17805E+00 -2.20028E+00
 1.79564E+00  1.06982E+00 -1.99396E+00 -2.07860E+00
 1.79564E+00  1.14488E+00 -1.79040E+00 -1.91963E+00
 1.79564E+00  1.22097E+00 -1.56526E+00 -1.77657E+00
 1.79564E+00  1.29821E+00 -1.31656E+00 -1.65146E+00
 1.79564E+00  1.37677E+00 -1.04346E+00 -1.46195E+00
 1.79564E+00  1.45681E+00 -7.48282E-01 -1.15625E+00
 1.79564E+00  1.53852E+00 -4.39799E-01 -8.16606E-01
 1.79564E+00  1.62208E+00 -1.37366E-01 -5.47668E-01
 1.79564E+00  1.70771E+00  1.26319E-01 -3.31664E-01
 1.79564E+00  1.79564E+00  3.07911E-01 -1.09136E-01
 1.79564E+00  1.88610E+00  3.67436E-01  4.89026E-02
 1.79564E+00  1.97937E+00  2.98315E-01  9.50318E-03
 1.79564E+00  2.07573E+00  1.58691E-01 -1.70010E-01
 1.79564E+00  2.17548E+00  4.69052E-02 -2.66171E-01
 1.79564E+00  2.27896E+00  5.75113E-03 -2.17499E-01
 1.79564E+00  2.38651E+00  1.83046E-04 -1.59051E-01
 1.79564E+00  2.49851E+00  7.74365E-07 -1.37409E-01
 1.79564E+00  2.61537E+00  6.06293E-11 -9.95705E-02
 1.79564E+00  2.73751E+00  1.06284E-12 -5.46123E-02
 1.79564E+00  2.86540E+00  0.00000E+00 -3.74287E-02
 1.79564E+00  2.99950E+00  0.00000E+00 -2.73184E-02
 1.79564E+00  3.14033E+00  0.00000E+00 -1.13419E-02
 1.79564E+00  3.28842E+00  0.00000E+00 -4.82183E-03
 1.79564E+00  3.44432E+00  0.00000E+00 -3.38634E-03
 1.79564E+00  3.60861E+00  0.00000E+00 -1.12850E-03

 1.88610E+00  0.00000E+00 -1.30383E+00 -1.13206E+00
 1.88610E+00  7.02419E-02 -1.30117E+00 -1.14199E+00
 1.88610E+00  1.40488E-01 -1.29353E+00 -1.12100E+00
 1.88610E+00  2.10750E-01 -1.28089E+00 -1.09010E+00
 1.88610E+00  2.81047E-01 -1.26312E+00 -1.06024E+00
 1.88610E+00  3.51406E-01 -1.24007E+00 -1.02694E+00
 1.88610E+00  4.21860E-01 -1.21157E+00 -9.90793E-01
 1.88610E+00  4.92451E-01 -1.17741E+00 -9.54262E-01
 1.88610E+00  5.63230E-01 -1.13733E+00 -9.20094E-01
 1.88610E+00  6.34255E-01 -1.09105E+00 -8.89053E-01
 1.88610E+00  7.05590E-01 -1.03822E+00 -8.55723E-01
 1.88610E+00  7.77309E-01 -9.78439E-01 -8.16094E-01
 1.88610E+00  8.49496E-01 -9.11259E-01 -7.76623E-01
 1.88610E+00  9.22242E-01 -8.36141E-01 -7.45214E-01
 1.88610E+00  9.95647E-01 -7.52459E-01 -7.20949E-01
 1.88610E+00  1.06982E+00 -6.59511E-01 -6.99243E-01
 1.88610E+00  1.14488E+00 -5.56562E-01 -6.76884E-01
 1.88610E+00  1.22097E+00 -4.42987E-01 -6.51688E-01
 1.88610E+00  1.29821E+00 -3.18606E-01 -6.12408E-01
 1.88610E+00  1.37677E+00 -1.84336E-01 -5.33622E-01
 1.88610E+00  1.45681E+00 -4.33072E-02 -4.02238E-01
 1.88610E+00  1.53852E+00  9.75673E-02 -2.50904E-01
 1.88610E+00  1.62208E+00  2.25951E-01 -1.22207E-01
 1.88610E+00  1.70771E+00  3.23396E-01 -2.33912E-02
 1.88610E+00  1.79564E+00  3.67436E-01  4.89026E-02
 1.88610E+00  1.88610E+00  3.39644E-01  4.97697E-02
 1.88610E+00  1.97937E+00  2.43151E-01 -7.98367E-02
 1.88610E+00  2.07573E+00  1.20452E-01 -2.67153E-01
 1.88610E+00  2.17548E+00  3.40878E-02 -3.28512E-01
 1.88610E+00  2.27896E+00  4.06353E-03 -2.44817E-01
 1.88610E+00  2.38651E+00  1.27120E-04 -1.79987E-01
 1.88610E+00  2.49851E+00  5.31589E-07 -1.67935E-01
 1.88610E+00  2.61537E+00  4.39419E-11 -1.18350E-01
 1.88610E+00  2.73751E+00  2.33730E-13 -5.43711E-02
 1.88610E+00  2.86540E+00  0.00000E+00 -4.13938E-02
 1.88610E+00  2.99950E+00  0.00000E+00 -3.62579E-02
 1.88610E+00  3.14033E+00  0.00000E+00 -1.31740E-02
 1.88610E+00  3.28842E+00  0.00000E+00 -4.72471E-03
 1.88610E+00  3.44432E+00  0.00000E+00 -4.28201E-03
 1.88610E+00  3.60861E+00  0.00000E+00 -1.26154E-03

 1.97937E+00  0.00000E+00 -2.18083E-01 -1.82606E-01
 1.97937E+00  7.02419E-02 -2.17130E-01 -1.87651E-01
 1.97937E+00  1.40488E-01 -2.14505E-01 -1.81930E-01
 1.97937E+00  2.10750E-01 -2.10190E-01 -1.74652E-01
 1.97937E+00  2.81047E-01 -2.04107E-01 -1.63778E-01
 1.97937E+00  3.51406E-01 -1.96174E-01 -1.38400E-01
 1.97937E+00  4.21860E-01 -1.86295E-01 -1.04356E-01
 1.97937E+00  4.92451E-01 -1.74354E-01 -7.18306E-02
 1.97937E+00  5.63230E-01 -1.60212E-01 -4.78647E-02
 1.97937E+00  6.34255E-01 -1.43707E-01 -3.46840E-02
 1.97937E+00  7.05590E-01 -1.24653E-01 -2.17604E-02
 1.97937E+00  7.77309E-01 -1.02842E-01 -6.33563E-04
 1.97937E+00  8.49496E-01 -7.80436E-02  1.89667E-02
 1.97937E+00  9.22242E-01 -5.00095E-02  2.42713E-02
 1.97937E+00  9.95647E-01 -1.84854E-02  1.43025E-02
 1.97937E+00  1.06982E+00  1.67553E-02 -7.01366E-03
 1.97937E+00  1.14488E+00  5.58403E-02 -3.57316E-02
 1.97937E+00  1.22097E+00  9.86671E-02 -6.78742E-02
 1.97937E+00  1.29821E+00  1.44674E-01 -9.54550E-02
 1.97937E+00  1.37677E+00  1.92479E-01 -1.04229E-01
 1.97937E+00  1.45681E+00  2.39380E-01 -8.43814E-02
 1.97937E+00  1.53852E+00  2.80830E-01 -4.29768E-02
 1.97937E+00  1.62208E+00  3.10159E-01  5.68399E-03
 1.97937E+00  1.70771E+00  3.18912E-01  3.41392E-02
 1.97937E+00  1.79564E+00  2.98315E-01  9.50318E-03
 1.97937E+00  1.88610E+00  2.43151E-01 -7.98367E-02
 1.97937E+00  1.97937E+00  1.59973E-01 -2.19321E-01
 1.97937E+00  2.07573E+00  7.48041E-02 -3.48437E-01
 1.97937E+00  2.17548E+00  2.03424E-02 -3.75184E-01
 1.97937E+00  2.27896E+00  2.35780E-03 -3.00286E-01
 1.97937E+00  2.38651E+00  7.24235E-05 -2.22466E-01
 1.97937E+00  2.49851E+00  2.99012E-07 -1.76587E-01
 1.97937E+00  2.61537E+00  2.58176E-11 -1.34260E-01
 1.97937E+00  2.73751E+00  7.08140E-13 -9.26593E-02
 1.97937E+00  2.86540E+00  0.00000E+00 -6.17328E-02
 1.97937E+00  2.99950E+00  0.00000E+00 -3.71963E-02
 1.97937E+00  3.14033E+00  0.00000E+00 -1.73399E-02
 1.97937E+00  3.28842E+00  0.00000E+00 -7.69337E-03
 1.97937E+00  3.44432E+00  0.00000E+00 -3.96532E-03
 1.97937E+00  3.60861E+00  0.00000E+00 -1.53972E-03

 2.07573E+00  0.00000E+00  1.05377E-01  5.85564E-02
 2.07573E+00  7.02419E-02  1.05577E-01  6.23809E-02
 2.07573E+00  1.40488E-01  1.06066E-01  6.32473E-02
 2.07573E+00  2.10750E-01  1.06846E-01  6.50703E-02
 2.07573E+00  2.81047E-01  1.07950E-01  7.23101E-02
 2.07573E+00  3.51406E-01  1.09410E-01  8.72333E-02
 2.07573E+00  4.21860E-01  1.11266E-01  1.05653E-01
 2.07573E+00  4.92451E-01  1.13563E-01  1.22457E-01
 2.07573E+00  5.63230E-01  1.16353E-01  1.35980E-01
 2.07573E+00  6.34255E-01  1.19699E-01  1.46743E-01
 2.07573E+00  7.05590E-01  1.23669E-01  1.59844E-01
 2.07573E+00  7.77309E-01  1.28342E-01  1.76998E-01
 2.07573E+00  8.49496E-01  1.33799E-01  1.82888E-01
 2.07573E+00  9.22242E-01  1.40119E-01  1.62489E-01
 2.07573E+00  9.95647E-01  1.47366E-01  1.33981E-01
 2.07573E+00  1.06982E+00  1.55565E-01  1.27307E-01
 2.07573E+00  1.14488E+00  1.64657E-01  1.29723E-01
 2.07573E+00  1.22097E+00  1.74424E-01  9.41092E-02
 2.07573E+00  1.29821E+00  1.84380E-01  1.13561E-02
 2.07573E+00  1.37677E+00  1.93618E-01 -6.39471E-02
 2.07573E+00  1.45681E+00  2.00654E-01 -8.84688E-02
 2.07573E+00  1.53852E+00  2.03341E-01 -8.21316E-02
 2.07573E+00  1.62208E+00  1.98998E-01 -7.85399E-02
 2.07573E+00  1.70771E+00  1.84833E-01 -1.01749E-01
 2.07573E+00  1.79564E+00  1.58691E-01 -1.70010E-01
 2.07573E+00  1.88610E+00  1.20452E-01 -2.67153E-01
 2.07573E+00  1.97937E+00  7.48041E-02 -3.48437E-01
 2.07573E+00  2.07573E+00  3.34199E-02 -3.89753E-01
 2.07573E+00  2.17548E+00  8.77330E-03 -3.93922E-01
 2.07573E+00  2.27896E+00  9.89685E-04 -3.58875E-01
 2.07573E+00  2.38651E+00  2.98339E-05 -2.75893E-01
 2.07573E+00  2.49851E+00  1.21493E-07 -1.85715E-01
 2.07573E+00  2.61537E+00  1.11160E-11 -1.62319E-01
 2.07573E+00  2.73751E+00  1.40009E-13 -1.59021E-01
 2.07573E+00  2.86540E+00  0.00000E+00 -9.48090E-02
 2.07573E+00  2.99950E+00  0.00000E+00 -3.60832E-02
 2.07573E+00  3.14033E+00  0.00000E+00 -2.33733E-02
 2.07573E+00  3.28842E+00  0.00000E+00 -1.26527E-02
 2.07573E+00  3.44432E+00  0.00000E+00 -3.38304E-03
 2.07573E+00  3.60861E+00  0.00000E+00 -1.91725E-03

 2.17548E+00  0.00000E+00  6.75584E-02 -5.48380E-03
 2.17548E+00  7.02419E-02  6.75687E-02  6.30118E-04
 2.17548E+00  1.40488E-01  6.75697E-02  1.42484E-03
 2.17548E+00  2.10750E-01  6.75612E-02  3.73637E-03
 2.17548E+00  2.81047E-01  6.75507E-02  9.82367E-03
 2.17548E+00  3.51406E-01  6.75458E-02  1.64772E-02
 2.17548E+00  4.21860E-01  6.75552E-02  2.24224E-02
 2.17548E+00  4.92451E-01  6.75891E-02  2.77398E-02
 2.17548E+00  5.63230E-01  6.76592E-02  3.47294E-02
 2.17548E+00  6.34255E-01  6.77789E-02  4.54104E-02
 2.17548E+00  7.05590E-01  6.79632E-02  5.95922E-02
 2.17548E+00  7.77309E-01  6.82281E-02  7.41660E-02
 2.17548E+00  8.49496E-01  6.85901E-02  7.61343E-02
 2.17548E+00  9.22242E-01  6.90630E-02  5.45755E-02
 2.17548E+00  9.95647E-01  6.96530E-02  3.13323E-02
 2.17548E+00  1.06982E+00  7.03506E-02  3.94423E-02
 2.17548E+00  1.14488E+00  7.11162E-02  6.13378E-02
 2.17548E+00  1.22097E+00  7.18581E-02  3.87101E-02
 2.17548E+00  1.29821E+00  7.24013E-02 -4.17943E-02
 2.17548E+00  1.37677E+00  7.24495E-02 -1.18122E-01
 2.17548E+00  1.45681E+00  7.15558E-02 -1.42126E-01
 2.17548E+00  1.53852E+00  6.91303E-02 -1.42710E-01
 2.17548E+00  1.62208E+00  6.45226E-02 -1.61888E-01
 2.17548E+00  1.70771E+00  5.71879E-02 -2.06111E-01
 2.17548E+00  1.79564E+00  4.69052E-02 -2.66171E-01
 2.17548E+00  1.88610E+00  3.40878E-02 -3.28512E-01
 2.17548E+00  1.97937E+00  2.03424E-02 -3.75184E-01
 2.17548E+00  2.07573E+00  8.77330E-03 -3.93922E-01
 2.17548E+00  2.17548E+00  2.23459E-03 -3.80332E-01
 2.17548E+00  2.27896E+00  2.45771E-04 -3.40832E-01
 2.17548E+00  2.38651E+00  7.27056E-06 -2.92491E-01
 2.17548E+00  2.49851E+00  2.91828E-08 -2.51922E-01
 2.17548E+00  2.61537E+00  2.93594E-12 -2.30466E-01
 2.17548E+00  2.73751E+00 -2.16585E-14 -1.97309E-01
 2.17548E+00  2.86540E+00  0.00000E+00 -1.19183E-01
 2.17548E+00  2.99950E+00  0.00000E+00 -5.24300E-02
 2.17548E+00  3.14033E+00  0.00000E+00 -2.87285E-02
 2.17548E+00  3.28842E+00  0.00000E+00 -1.48873E-02
 2.17548E+00  3.44432E+00  0.00000E+00 -5.47085E-03
 2.17548E+00  3.60861E+00  0.00000E+00 -2.19621E-03

 2.27896E+00  0.00000E+00  1.09760E-02 -4.74058E-02
 2.27896E+00  7.02419E-02  1.09738E-02 -4.65260E-02
 2.27896E+00  1.40488E-01  1.09638E-02 -4.52171E-02
 2.27896E+00  2.10750E-01  1.09459E-02 -4.35290E-02
 2.27896E+00  2.81047E-01  1.09210E-02 -4.16649E-02
 2.27896E+00  3.51406E-01  1.08897E-02 -3.98165E-02
 2.27896E+00  4.21860E-01  1.08529E-02 -3.79529E-02
 2.27896E+00  4.92451E-01  1.08115E-02 -3.57214E-02
 2.27896E+00  5.63230E-01  1.07665E-02 -3.19746E-02
 2.27896E+00  6.34255E-01  1.07192E-02 -2.59515E-02
 2.27896E+00  7.05590E-01  1.06710E-02 -1.85495E-02
 2.27896E+00  7.77309E-01  1.06232E-02 -1.14092E-02
 2.27896E+00  8.49496E-01  1.05772E-02 -7.83341E-03
 2.27896E+00  9.22242E-01  1.05338E-02 -1.05617E-02
 2.27896E+00  9.95647E-01  1.04927E-02 -1.51849E-02
 2.27896E+00  1.06982E+00  1.04515E-02 -1.49351E-02
 2.27896E+00  1.14488E+00  1.04036E-02 -1.50953E-02
 2.27896E+00  1.22097E+00  1.03355E-02 -3.06251E-02
 2.27896E+00  1.29821E+00  1.02234E-02 -6.28754E-02
 2.27896E+00  1.37677E+00  1.00290E-02 -9.05411E-02
 2.27896E+00  1.45681E+00  9.69670E-03 -9.95078E-02
 2.27896E+00  1.53852E+00  9.15769E-03 -1.09076E-01
 2.27896E+00  1.62208E+00  8.34270E-03 -1.41874E-01
 2.27896E+00  1.70771E+00  7.20583E-03 -1.86268E-01
 2.27896E+00  1.79564E+00  5.75113E-03 -2.17499E-01
 2.27896E+00  1.88610E+00  4.06353E-03 -2.44817E-01
 2.27896E+00  1.97937E+00  2.35780E-03 -3.00286E-01
 2.27896E+00  2.07573E+00  9.89685E-04 -3.58875E-01
 2.27896E+00  2.17548E+00  2.45771E-04 -3.40832E-01
 2.27896E+00  2.27896E+00  2.64131E-05 -2.68976E-01
 2.27896E+00  2.38651E+00  7.67019E-07 -2.73705E-01
 2.27896E+00  2.49851E+00  3.03232E-09 -3.33093E-01
 2.27896E+00  2.61537E+00  6.78045E-13 -2.97717E-01
 2.27896E+00  2.73751E+00  9.87485E-14 -1.94638E-01
 2.27896E+00  2.86540E+00  0.00000E+00 -1.26450E-01
 2.27896E+00  2.99950E+00  0.00000E+00 -7.77566E-02
 2.27896E+00  3.14033E+00  0.00000E+00 -3.35349E-02
 2.27896E+00  3.28842E+00  0.00000E+00 -1.51766E-02
 2.27896E+00  3.44432E+00  0.00000E+00 -9.01611E-03
 2.27896E+00  3.60861E+00  0.00000E+00 -2.37275E-03

 2.38651E+00  0.00000E+00  3.98473E-04 -3.77099E-02
 2.38651E+00  7.02419E-02  3.98343E-04 -3.96376E-02
 2.38651E+00  1.40488E-01  3.97852E-04 -3.85682E-02
 2.38651E+00  2.10750E-01  3.96999E-04 -3.78830E-02
 2.38651E+00  2.81047E-01  3.95806E-04 -3.85449E-02
 2.38651E+00  3.51406E-01  3.94291E-04 -3.87372E-02
 2.38651E+00  4.21860E-01  3.92473E-04 -3.81683E-02
 2.38651E+00  4.92451E-01  3.90375E-04 -3.70652E-02
 2.38651E+00  5.63230E-01  3.88022E-04 -3.57098E-02
 2.38651E+00  6.34255E-01  3.85445E-04 -3.43500E-02
 2.38651E+00  7.05590E-01  3.82676E-04 -3.30928E-02
 2.38651E+00  7.77309E-01  3.79747E-04 -3.16571E-02
 2.38651E+00  8.49496E-01  3.76685E-04 -2.83283E-02
 2.38651E+00  9.22242E-01  3.73500E-04 -2.19316E-02
 2.38651E+00  9.95647E-01  3.70160E-04 -1.76087E-02
 2.38651E+00  1.06982E+00  3.66559E-04 -2.26988E-02
 2.38651E+00  1.14488E+00  3.62453E-04 -3.47942E-02
 2.38651E+00  1.22097E+00  3.57374E-04 -4.36189E-02
 2.38651E+00  1.29821E+00  3.50517E-04 -4.45374E-02
 2.38651E+00  1.37677E+00  3.40619E-04 -4.25559E-02
 2.38651E+00  1.45681E+00  3.25909E-04 -4.43998E-02
 2.38651E+00  1.53852E+00  3.04254E-04 -5.87385E-02
 2.38651E+00  1.62208E+00  2.73646E-04 -9.23501E-02
 2.38651E+00  1.70771E+00  2.33006E-04 -1.32466E-01
 2.38651E+00  1.79564E+00  1.83046E-04 -1.59051E-01
 2.38651E+00  1.88610E+00  1.27120E-04 -1.79987E-01
 2.38651E+00  1.97937E+00  7.24235E-05 -2.22466E-01
 2.38651E+00  2.07573E+00  2.98339E-05 -2.75893E-01
 2.38651E+00  2.17548E+00  7.27056E-06 -2.92491E-01
 2.38651E+00  2.27896E+00  7.67018E-07 -2.73705E-01
 2.38651E+00  2.38651E+00  2.19202E-08 -2.73800E-01
 2.38651E+00  2.49851E+00  8.53526E-11 -2.86516E-01
 2.38651E+00  2.61537E+00  2.40265E-13 -2.54270E-01
 2.38651E+00  2.73751E+00 -6.50647E-14 -1.86078E-01
 2.38651E+00  2.86540E+00  0.00000E+00 -1.22964E-01
 2.38651E+00  2.99950E+00  0.00000E+00 -7.43441E-02
 2.38651E+00  3.14033E+00  0.00000E+00 -4.07589E-02
 2.38651E+00  3.28842E+00  0.00000E+00 -2.01490E-02
 2.38651E+00  3.44432E+00  0.00000E+00 -8.53577E-03
 2.38651E+00  3.60861E+00  0.00000E+00 -2.69149E-03

 2.49851E+00  0.00000E+00  1.81510E-06 -2.66170E-02
 2.49851E+00  7.02419E-02  1.81506E-06 -2.68623E-02
 2.49851E+00  1.40488E-01  1.81258E-06 -2.66249E-02
 2.49851E+00  2.10750E-01  1.80830E-06 -2.64667E-02
 2.49851E+00  2.81047E-01  1.80229E-06 -2.66200E-02
 2.49851E+00  3.51406E-01  1.79463E-06 -2.68714E-02
 2.49851E+00  4.21860E-01  1.78537E-06 -2.70359E-02
 2.49851E+00  4.92451E-01  1.77459E-06 -2.70600E-02
 2.49851E+00  5.63230E-01  1.76237E-06 -2.72655E-02
 2.49851E+00  6.34255E-01  1.74882E-06 -2.78303E-02
 2.49851E+00  7.05590E-01  1.73402E-06 -2.82723E-02
 2.49851E+00  7.77309E-01  1.71808E-06 -2.80816E-02
 2.49851E+00  8.49496E-01  1.70107E-06 -2.71539E-02
 2.49851E+00  9.22242E-01  1.68296E-06 -2.56123E-02
 2.49851E+00  9.95647E-01  1.66357E-06 -2.44461E-02
 2.49851E+00  1.06982E+00  1.64235E-06 -2.49310E-02
 2.49851E+00  1.14488E+00  1.61817E-06 -2.66476E-02
 2.49851E+00  1.22097E+00  1.58894E-06 -2.78134E-02
 2.49851E+00  1.29821E+00  1.55113E-06 -2.79363E-02
 2.49851E+00  1.37677E+00  1.49928E-06 -2.86972E-02
 2.49851E+00  1.45681E+00  1.42589E-06 -3.26229E-02
 2.49851E+00  1.53852E+00  1.32209E-06 -4.40407E-02
 2.49851E+00  1.62208E+00  1.17991E-06 -6.70988E-02
 2.49851E+00  1.70771E+00  9.95809E-07 -9.99490E-02
 2.49851E+00  1.79564E+00  7.74366E-07 -1.37409E-01
 2.49851E+00  1.88610E+00  5.31589E-07 -1.67935E-01
 2.49851E+00  1.97937E+00  2.99012E-07 -1.76587E-01
 2.49851E+00  2.07573E+00  1.21492E-07 -1.85715E-01
 2.49851E+00  2.17548E+00  2.91829E-08 -2.51922E-01
 2.49851E+00  2.27896E+00  3.03249E-09 -3.33093E-01
 2.49851E+00  2.38651E+00  8.53667E-11 -2.86516E-01
 2.49851E+00  2.49851E+00 -1.14741E-12 -1.56416E-01
 2.49851E+00  2.61537E+00 -7.77219E-13 -1.38396E-01
 2.49851E+00  2.73751E+00 -8.63637E-13 -1.71995E-01
 2.49851E+00  2.86540E+00  0.00000E+00 -1.07990E-01
 2.49851E+00  2.99950E+00  0.00000E+00 -4.82022E-02
 2.49851E+00  3.14033E+00  0.00000E+00 -4.95704E-02
 2.49851E+00  3.28842E+00  0.00000E+00 -2.91433E-02
 2.49851E+00  3.44432E+00  0.00000E+00 -5.95384E-03
 2.49851E+00  3.60861E+00  0.00000E+00 -3.76165E-03

 2.61537E+00  0.00000E+00 -1.01581E-09 -1.87833E-02
 2.61537E+00  7.02419E-02  7.71900E-11 -1.81158E-02
 2.61537E+00  1.40488E-01  9.75972E-11 -1.82695E-02
 2.61537E+00  2.10750E-01  9.11571E-11 -1.80520E-02
 2.61537E+00  2.81047E-01  9.27877E-11 -1.74543E-02
 2.61537E+00  3.51406E-01  9.14805E-11 -1.75043E-02
 2.61537E+00  4.21860E-01  9.32064E-11 -1.78848E-02
 2.61537E+00  4.92451E-01  9.18998E-11 -1.81212E-02
 2.61537E+00  5.63230E-01  9.26566E-11 -1.86067E-02
 2.61537E+00  6.34255E-01  9.24208E-11 -1.95927E-02
 2.61537E+00  7.05590E-01  9.20260E-11 -2.03828E-02
 2.61537E+00  7.77309E-01  9.16652E-11 -2.04627E-02
 2.61537E+00  8.49496E-01  9.24549E-11 -2.07771E-02
 2.61537E+00  9.22242E-01  9.31868E-11 -2.23055E-02
 2.61537E+00  9.95647E-01  9.32960E-11 -2.36592E-02
 2.61537E+00  1.06982E+00  9.43516E-11 -2.26133E-02
 2.61537E+00  1.14488E+00  9.47448E-11 -2.01378E-02
 2.61537E+00  1.22097E+00  9.56854E-11 -1.97828E-02
 2.61537E+00  1.29821E+00  9.58904E-11 -2.30171E-02
 2.61537E+00  1.37677E+00  9.54747E-11 -2.77688E-02
 2.61537E+00  1.45681E+00  9.40957E-11 -3.29009E-02
 2.61537E+00  1.53852E+00  9.04788E-11 -4.16427E-02
 2.61537E+00  1.62208E+00  8.37499E-11 -5.75327E-02
 2.61537E+00  1.70771E+00  7.40197E-11 -7.84030E-02
 2.61537E+00  1.79564E+00  6.03832E-11 -9.95705E-02
 2.61537E+00  1.88610E+00  4.40034E-11 -1.18350E-01
 2.61537E+00  1.97937E+00  2.58836E-11 -1.34260E-01
 2.61537E+00  2.07573E+00  1.10745E-11 -1.62319E-01
 2.61537E+00  2.17548E+00  3.22941E-12 -2.30466E-01
 2.61537E+00  2.27896E+00  5.82429E-13 -2.97717E-01
 2.61537E+00  2.38651E+00  3.47631E-13 -2.54270E-01
 2.61537E+00  2.49851E+00 -5.88815E-13 -1.38396E-01
 2.61537E+00  2.61537E+00 -1.89746E-12 -1.08546E-01
 2.61537E+00  2.73751E+00 -2.85922E-13 -1.24651E-01
 2.61537E+00  2.86540E+00  0.00000E+00 -7.67042E-02
 2.61537E+00  2.99950E+00  0.00000E+00 -4.32645E-02
 2.61537E+00  3.14033E+00  0.00000E+00 -5.72742E-02
 2.61537E+00  3.28842E+00  0.00000E+00 -3.56189E-02
 2.61537E+00  3.44432E+00  0.00000E+00 -8.77479E-03
 2.61537E+00  3.60861E+00  0.00000E+00 -6.17867E-03

 2.73751E+00  0.00000E+00 -5.46489E-10 -1.26169E-02
 2.73751E+00  7.02419E-02 -1.35349E-11 -1.24547E-02
 2.73751E+00  1.40488E-01  1.58296E-12 -1.24969E-02
 2.73751E+00  2.10750E-01 -4.08643E-13 -1.19981E-02
 2.73751E+00  2.81047E-01  4.04599E-12 -1.12986E-02
 2.73751E+00  3.51406E-01  2.69410E-12 -1.14408E-02
 2.73751E+00  4.21860E-01  1.30756E-12 -1.18110E-02
 2.73751E+00  4.92451E-01  3.37029E-12 -1.16940E-02
 2.73751E+00  5.63230E-01  1.42437E-12 -1.17205E-02
 2.73751E+00  6.34255E-01  8.88238E-13 -1.24205E-02
 2.73751E+00  7.05590E-01  6.29569E-13 -1.32144E-02
 2.73751E+00  7.77309E-01  1.03818E-12 -1.35429E-02
 2.73751E+00  8.49496E-01  2.65292E-13 -1.37802E-02
 2.73751E+00  9.22242E-01 -3.23739E-13 -1.44481E-02
 2.73751E+00  9.95647E-01  5.43850E-13 -1.54289E-02
 2.73751E+00  1.06982E+00  7.58301E-14 -1.63667E-02
 2.73751E+00  1.14488E+00 -1.00978E-13 -1.74483E-02
 2.73751E+00  1.22097E+00  9.49896E-13 -1.92979E-02
 2.73751E+00  1.29821E+00  8.10633E-13 -2.21009E-02
 2.73751E+00  1.37677E+00  5.23086E-13 -2.53032E-02
 2.73751E+00  1.45681E+00  6.71538E-13 -2.90592E-02
 2.73751E+00  1.53852E+00  3.70624E-13 -3.61093E-02
 2.73751E+00  1.62208E+00  1.26667E-12 -4.84332E-02
 2.73751E+00  1.70771E+00  2.40575E-13 -5.81294E-02
 2.73751E+00  1.79564E+00  8.62373E-13 -5.46123E-02
 2.73751E+00  1.88610E+00  5.02639E-13 -5.43711E-02
 2.73751E+00  1.97937E+00  3.74162E-13 -9.26593E-02
 2.73751E+00  2.07573E+00 -2.74494E-13 -1.59021E-01
 2.73751E+00  2.17548E+00 -1.63692E-13 -1.97309E-01
 2.73751E+00  2.27896E+00 -5.55938E-14 -1.94638E-01
 2.73751E+00  2.38651E+00 -1.28861E-14 -1.86078E-01
 2.73751E+00  2.49851E+00 -7.53720E-13 -1.71995E-01
 2.73751E+00  2.61537E+00 -4.63947E-13 -1.24651E-01
 2.73751E+00  2.73751E+00  4.86057E-12 -6.90768E-02
 2.73751E+00  2.86540E+00  0.00000E+00 -5.03600E-02
 2.73751E+00  2.99950E+00  0.00000E+00 -6.42615E-02
 2.73751E+00  3.14033E+00  0.00000E+00 -7.67202E-02
 2.73751E+00  3.28842E+00  0.00000E+00 -4.34659E-02
 2.73751E+00  3.44432E+00  0.00000E+00 -1.07503E-02
 2.73751E+00  3.60861E+00  0.00000E+00 -7.43698E-03

 2.86540E+00  0.00000E+00  0.00000E+00 -8.02439E-03
 2.86540E+00  7.02419E-02  0.00000E+00 -8.13084E-03
 2.86540E+00  1.40488E-01  0.00000E+00 -8.01419E-03
 2.86540E+00  2.10750E-01  0.00000E+00 -7.51486E-03
 2.86540E+00  2.81047E-01  0.00000E+00 -7.10161E-03
 2.86540E+00  3.51406E-01  0.00000E+00 -7.45707E-03
 2.86540E+00  4.21860E-01  0.00000E+00 -7.90535E-03
 2.86540E+00  4.92451E-01  0.00000E+00 -7.73778E-03
 2.86540E+00  5.63230E-01  0.00000E+00 -7.50057E-03
 2.86540E+00  6.34255E-01  0.00000E+00 -7.71624E-03
 2.86540E+00  7.05590E-01  0.00000E+00 -8.08389E-03
 2.86540E+00  7.77309E-01  0.00000E+00 -8.27320E-03
 2.86540E+00  8.49496E-01  0.00000E+00 -8.46303E-03
 2.86540E+00  9.22242E-01  0.00000E+00 -8.92749E-03
 2.86540E+00  9.95647E-01  0.00000E+00 -9.69497E-03
 2.86540E+00  1.06982E+00  0.00000E+00 -1.06969E-02
 2.86540E+00  1.14488E+00  0.00000E+00 -1.19502E-02
 2.86540E+00  1.22097E+00  0.00000E+00 -1.35406E-02
 2.86540E+00  1.29821E+00  0.00000E+00 -1.54544E-02
 2.86540E+00  1.37677E+00  0.00000E+00 -1.75138E-02
 2.86540E+00  1.45681E+00  0.00000E+00 -1.98525E-02
 2.86540E+00  1.53852E+00  0.00000E+00 -2.36870E-02
 2.86540E+00  1.62208E+00  0.00000E+00 -2.99712E-02
 2.86540E+00  1.70771E+00  0.00000E+00 -3.58432E-02
 2.86540E+00  1.79564E+00  0.00000E+00 -3.74287E-02
 2.86540E+00  1.88610E+00  0.00000E+00 -4.13938E-02
 2.86540E+00  1.97937E+00  0.00000E+00 -6.17328E-02
 2.86540E+00  2.07573E+00  0.00000E+00 -9.48090E-02
 2.86540E+00  2.17548E+00  0.00000E+00 -1.19183E-01
 2.86540E+00  2.27896E+00  0.00000E+00 -1.26450E-01
 2.86540E+00  2.38651E+00  0.00000E+00 -1.22964E-01
 2.86540E+00  2.49851E+00  0.00000E+00 -1.07990E-01
 2.86540E+00  2.61537E+00  0.00000E+00 -7.67042E-02
 2.86540E+00  2.73751E+00  0.00000E+00 -5.03600E-02
 2.86540E+00  2.86540E+00  0.00000E+00 -5.79299E-02
 2.86540E+00  2.99950E+00  0.00000E+00 -9.34563E-02
 2.86540E+00  3.14033E+00  0.00000E+00 -1.13537E-01
 2.86540E+00  3.28842E+00  0.00000E+00 -5.73608E-02
 2.86540E+00  3.44432E+00  0.00000E+00 -5.63505E-03
 2.86540E+00  3.60861E+00  0.00000E+00 -5.73463E-03

 2.99950E+00  0.00000E+00  0.00000E+00 -4.62124E-03
 2.99950E+00  7.02419E-02  0.00000E+00 -4.81180E-03
 2.99950E+00  1.40488E-01  0.00000E+00 -4.72767E-03
 2.99950E+00  2.10750E-01  0.00000E+00 -4.46217E-03
 2.99950E+00  2.81047E-01  0.00000E+00 -4.34174E-03
 2.99950E+00  3.51406E-01  0.00000E+00 -4.66623E-03
 2.99950E+00  4.21860E-01  0.00000E+00 -5.01722E-03
 2.99950E+00  4.92451E-01  0.00000E+00 -4.97044E-03
 2.99950E+00  5.63230E-01  0.00000E+00 -4.79812E-03
 2.99950E+00  6.34255E-01  0.00000E+00 -4.78875E-03
 2.99950E+00  7.05590E-01  0.00000E+00 -4.86319E-03
 2.99950E+00  7.77309E-01  0.00000E+00 -4.92944E-03
 2.99950E+00  8.49496E-01  0.00000E+00 -5.12087E-03
 2.99950E+00  9.22242E-01  0.00000E+00 -5.58209E-03
 2.99950E+00  9.95647E-01  0.00000E+00 -6.13157E-03
 2.99950E+00  1.06982E+00  0.00000E+00 -6.47134E-03
 2.99950E+00  1.14488E+00  0.00000E+00 -6.71539E-03
 2.99950E+00  1.22097E+00  0.00000E+00 -7.31029E-03
 2.99950E+00  1.29821E+00  0.00000E+00 -8.43284E-03
 2.99950E+00  1.37677E+00  0.00000E+00 -9.80128E-03
 2.99950E+00  1.45681E+00  0.00000E+00 -1.11740E-02
 2.99950E+00  1.53852E+00  0.00000E+00 -1.26166E-02
 2.99950E+00  1.62208E+00  0.00000E+00 -1.44988E-02
 2.99950E+00  1.70771E+00  0.00000E+00 -1.86856E-02
 2.99950E+00  1.79564E+00  0.00000E+00 -2.73184E-02
 2.99950E+00  1.88610E+00  0.00000E+00 -3.62579E-02
 2.99950E+00  1.97937E+00  0.00000E+00 -3.71963E-02
 2.99950E+00  2.07573E+00  0.00000E+00 -3.60832E-02
 2.99950E+00  2.17548E+00  0.00000E+00 -5.24300E-02
 2.99950E+00  2.27896E+00  0.00000E+00 -7.77566E-02
 2.99950E+00  2.38651E+00  0.00000E+00 -7.43441E-02
 2.99950E+00  2.49851E+00  0.00000E+00 -4.82022E-02
 2.99950E+00  2.61537E+00  0.00000E+00 -4.32645E-02
 2.99950E+00  2.73751E+00  0.00000E+00 -6.42615E-02
 2.99950E+00  2.86540E+00  0.00000E+00 -9.34563E-02
 2.99950E+00  2.99950E+00  0.00000E+00 -1.15682E-01
 2.99950E+00  3.14033E+00  0.00000E+00 -1.10512E-01
 2.99950E+00  3.28842E+00  0.00000E+00 -6.12802E-02
 2.99950E+00  3.44432E+00  0.00000E+00 -1.84629E-02
 2.99950E+00  3.60861E+00  0.00000E+00 -9.04945E-03

 3.14033E+00  0.00000E+00  0.00000E+00 -2.24359E-03
 3.14033E+00  7.02419E-02  0.00000E+00 -2.49027E-03
 3.14033E+00  1.40488E-01  0.00000E+00 -2.58720E-03
 3.14033E+00  2.10750E-01  0.00000E+00 -2.57287E-03
 3.14033E+00  2.81047E-01  0.00000E+00 -2.54542E-03
 3.14033E+00  3.51406E-01  0.00000E+00 -2.58862E-03
 3.14033E+00  4.21860E-01  0.00000E+00 -2.65132E-03
 3.14033E+00  4.92451E-01  0.00000E+00 -2.67386E-03
 3.14033E+00  5.63230E-01  0.00000E+00 -2.70360E-03
 3.14033E+00  6.34255E-01  0.00000E+00 -2.78914E-03
 3.14033E+00  7.05590E-01  0.00000E+00 -2.91849E-03
 3.14033E+00  7.77309E-01  0.00000E+00 -3.06333E-03
 3.14033E+00  8.49496E-01  0.00000E+00 -3.17619E-03
 3.14033E+00  9.22242E-01  0.00000E+00 -3.22487E-03
 3.14033E+00  9.95647E-01  0.00000E+00 -3.31944E-03
 3.14033E+00  1.06982E+00  0.00000E+00 -3.62219E-03
 3.14033E+00  1.14488E+00  0.00000E+00 -4.11846E-03
 3.14033E+00  1.22097E+00  0.00000E+00 -4.65138E-03
 3.14033E+00  1.29821E+00  0.00000E+00 -5.16097E-03
 3.14033E+00  1.37677E+00  0.00000E+00 -5.75234E-03
 3.14033E+00  1.45681E+00  0.00000E+00 -6.53470E-03
 3.14033E+00  1.53852E+00  0.00000E+00 -7.56453E-03
 3.14033E+00  1.62208E+00  0.00000E+00 -8.85637E-03
 3.14033E+00  1.70771E+00  0.00000E+00 -1.01950E-02
 3.14033E+00  1.79564E+00  0.00000E+00 -1.13419E-02
 3.14033E+00  1.88610E+00  0.00000E+00 -1.31740E-02
 3.14033E+00  1.97937E+00  0.00000E+00 -1.73399E-02
 3.14033E+00  2.07573E+00  0.00000E+00 -2.33733E-02
 3.14033E+00  2.17548E+00  0.00000E+00 -2.87285E-02
 3.14033E+00  2.27896E+00  0.00000E+00 -3.35349E-02
 3.14033E+00  2.38651E+00  0.00000E+00 -4.07589E-02
 3.14033E+00  2.49851E+00  0.00000E+00 -4.95704E-02
 3.14033E+00  2.61537E+00  0.00000E+00 -5.72742E-02
 3.14033E+00  2.73751E+00  0.00000E+00 -7.67202E-02
 3.14033E+00  2.86540E+00  0.00000E+00 -1.13537E-01
 3.14033E+00  2.99950E+00  0.00000E+00 -1.10512E-01
 3.14033E+00  3.14033E+00  0.00000E+00 -6.47388E-02
 3.14033E+00  3.28842E+00  0.00000E+00 -5.63390E-02
 3.14033E+00  3.44432E+00  0.00000E+00 -4.78985E-02
 3.14033E+00  3.60861E+00  0.00000E+00 -1.54905E-02

 3.28842E+00  0.00000E+00  0.00000E+00 -1.04879E-03
 3.28842E+00  7.02419E-02  0.00000E+00 -1.11659E-03
 3.28842E+00  1.40488E-01  0.00000E+00 -1.22582E-03
 3.28842E+00  2.10750E-01  0.00000E+00 -1.26755E-03
 3.28842E+00  2.81047E-01  0.00000E+00 -1.24090E-03
 3.28842E+00  3.51406E-01  0.00000E+00 -1.24024E-03
 3.28842E+00  4.21860E-01  0.00000E+00 -1.27058E-03
 3.28842E+00  4.92451E-01  0.00000E+00 -1.31358E-03
 3.28842E+00  5.63230E-01  0.00000E+00 -1.36819E-03
 3.28842E+00  6.34255E-01  0.00000E+00 -1.43606E-03
 3.28842E+00  7.05590E-01  0.00000E+00 -1.51673E-03
 3.28842E+00  7.77309E-01  0.00000E+00 -1.60266E-03
 3.28842E+00  8.49496E-01  0.00000E+00 -1.66001E-03
 3.28842E+00  9.22242E-01  0.00000E+00 -1.66466E-03
 3.28842E+00  9.95647E-01  0.00000E+00 -1.70746E-03
 3.28842E+00  1.06982E+00  0.00000E+00 -1.92044E-03
 3.28842E+00  1.14488E+00  0.00000E+00 -2.27647E-03
 3.28842E+00  1.22097E+00  0.00000E+00 -2.62030E-03
 3.28842E+00  1.29821E+00  0.00000E+00 -2.88705E-03
 3.28842E+00  1.37677E+00  0.00000E+00 -3.16604E-03
 3.28842E+00  1.45681E+00  0.00000E+00 -3.55698E-03
 3.28842E+00  1.53852E+00  0.00000E+00 -4.13334E-03
 3.28842E+00  1.62208E+00  0.00000E+00 -4.89091E-03
 3.28842E+00  1.70771E+00  0.00000E+00 -5.32213E-03
 3.28842E+00  1.79564E+00  0.00000E+00 -4.82183E-03
 3.28842E+00  1.88610E+00  0.00000E+00 -4.72471E-03
 3.28842E+00  1.97937E+00  0.00000E+00 -7.69337E-03
 3.28842E+00  2.07573E+00  0.00000E+00 -1.26527E-02
 3.28842E+00  2.17548E+00  0.00000E+00 -1.48873E-02
 3.28842E+00  2.27896E+00  0.00000E+00 -1.51766E-02
 3.28842E+00  2.38651E+00  0.00000E+00 -2.01490E-02
 3.28842E+00  2.49851E+00  0.00000E+00 -2.91433E-02
 3.28842E+00  2.61537E+00  0.00000E+00 -3.56189E-02
 3.28842E+00  2.73751E+00  0.00000E+00 -4.34659E-02
 3.28842E+00  2.86540E+00  0.00000E+00 -5.73608E-02
 3.28842E+00  2.99950E+00  0.00000E+00 -6.12802E-02
 3.28842E+00  3.14033E+00  0.00000E+00 -5.63390E-02
 3.28842E+00  3.28842E+00  0.00000E+00 -6.56292E-02
 3.28842E+00  3.44432E+00  0.00000E+00 -5.01338E-02
 3.28842E+00  3.60861E+00  0.00000E+00 -1.02789E-02

 3.44432E+00  0.00000E+00  0.00000E+00 -4.71120E-04
 3.44432E+00  7.02419E-02  0.00000E+00 -4.07891E-04
 3.44432E+00  1.40488E-01  0.00000E+00 -4.44088E-04
 3.44432E+00  2.10750E-01  0.00000E+00 -4.70466E-04
 3.44432E+00  2.81047E-01  0.00000E+00 -4.68470E-04
 3.44432E+00  3.51406E-01  0.00000E+00 -5.10098E-04
 3.44432E+00  4.21860E-01  0.00000E+00 -5.69774E-04
 3.44432E+00  4.92451E-01  0.00000E+00 -6.05915E-04
 3.44432E+00  5.63230E-01  0.00000E+00 -6.25757E-04
 3.44432E+00  6.34255E-01  0.00000E+00 -6.42726E-04
 3.44432E+00  7.05590E-01  0.00000E+00 -6.59895E-04
 3.44432E+00  7.77309E-01  0.00000E+00 -6.81309E-04
 3.44432E+00  8.49496E-01  0.00000E+00 -7.22334E-04
 3.44432E+00  9.22242E-01  0.00000E+00 -7.96173E-04
 3.44432E+00  9.95647E-01  0.00000E+00 -8.79791E-04
 3.44432E+00  1.06982E+00  0.00000E+00 -9.37653E-04
 3.44432E+00  1.14488E+00  0.00000E+00 -9.87887E-04
 3.44432E+00  1.22097E+00  0.00000E+00 -1.09189E-03
 3.44432E+00  1.29821E+00  0.00000E+00 -1.26899E-03
 3.44432E+00  1.37677E+00  0.00000E+00 -1.46752E-03
 3.44432E+00  1.45681E+00  0.00000E+00 -1.64232E-03
 3.44432E+00  1.53852E+00  0.00000E+00 -1.79847E-03
 3.44432E+00  1.62208E+00  0.00000E+00 -1.98125E-03
 3.44432E+00  1.70771E+00  0.00000E+00 -2.42331E-03
 3.44432E+00  1.79564E+00  0.00000E+00 -3.38634E-03
 3.44432E+00  1.88610E+00  0.00000E+00 -4.28201E-03
 3.44432E+00  1.97937E+00  0.00000E+00 -3.96532E-03
 3.44432E+00  2.07573E+00  0.00000E+00 -3.38304E-03
 3.44432E+00  2.17548E+00  0.00000E+00 -5.47085E-03
 3.44432E+00  2.27896E+00  0.00000E+00 -9.01611E-03
 3.44432E+00  2.38651E+00  0.00000E+00 -8.53577E-03
 3.44432E+00  2.49851E+00  0.00000E+00 -5.95384E-03
 3.44432E+00  2.61537E+00  0.00000E+00 -8.77479E-03
 3.44432E+00  2.73751E+00  0.00000E+00 -1.07503E-02
 3.44432E+00  2.86540E+00  0.00000E+00 -5.63505E-03
 3.44432E+00  2.99950E+00  0.00000E+00 -1.84629E-02
 3.44432E+00  3.14033E+00  0.00000E+00 -4.78985E-02
 3.44432E+00  3.28842E+00  0.00000E+00 -5.01338E-02
 3.44432E+00  3.44432E+00  0.00000E+00 -2.75577E-02
 3.44432E+00  3.60861E+00  0.00000E+00 -8.78114E-03

 3.60861E+00  0.00000E+00  0.00000E+00 -9.50508E-05
 3.60861E+00  7.02419E-02  0.00000E+00 -8.89568E-05
 3.60861E+00  1.40488E-01  0.00000E+00 -9.81918E-05
 3.60861E+00  2.10750E-01  0.00000E+00 -1.36853E-04
 3.60861E+00  2.81047E-01  0.00000E+00 -1.79757E-04
 3.60861E+00  3.51406E-01  0.00000E+00 -1.84906E-04
 3.60861E+00  4.21860E-01  0.00000E+00 -1.80472E-04
 3.60861E+00  4.92451E-01  0.00000E+00 -2.01797E-04
 3.60861E+00  5.63230E-01  0.00000E+00 -2.36586E-04
 3.60861E+00  6.34255E-01  0.00000E+00 -2.70237E-04
 3.60861E+00  7.05590E-01  0.00000E+00 -3.09554E-04
 3.60861E+00  7.77309E-01  0.00000E+00 -3.58458E-04
 3.60861E+00  8.49496E-01  0.00000E+00 -3.93220E-04
 3.60861E+00  9.22242E-01  0.00000E+00 -3.89351E-04
 3.60861E+00  9.95647E-01  0.00000E+00 -3.67705E-04
 3.60861E+00  1.06982E+00  0.00000E+00 -3.67186E-04
 3.60861E+00  1.14488E+00  0.00000E+00 -3.99104E-04
 3.60861E+00  1.22097E+00  0.00000E+00 -4.52723E-04
 3.60861E+00  1.29821E+00  0.00000E+00 -5.20269E-04
 3.60861E+00  1.37677E+00  0.00000E+00 -5.99827E-04
 3.60861E+00  1.45681E+00  0.00000E+00 -6.90816E-04
 3.60861E+00  1.53852E+00  0.00000E+00 -7.95601E-04
 3.60861E+00  1.62208E+00  0.00000E+00 -9.14747E-04
 3.60861E+00  1.70771E+00  0.00000E+00 -1.03193E-03
 3.60861E+00  1.79564E+00  0.00000E+00 -1.12850E-03
 3.60861E+00  1.88610E+00  0.00000E+00 -1.26154E-03
 3.60861E+00  1.97937E+00  0.00000E+00 -1.53972E-03
 3.60861E+00  2.07573E+00  0.00000E+00 -1.91725E-03
 3.60861E+00  2.17548E+00  0.00000E+00 -2.19621E-03
 3.60861E+00  2.27896E+00  0.00000E+00 -2.37275E-03
 3.60861E+00  2.38651E+00  0.00000E+00 -2.69149E-03
 3.60861E+00  2.49851E+00  0.00000E+00 -3.76165E-03
 3.60861E+00  2.61537E+00  0.00000E+00 -6.17867E-03
 3.60861E+00  2.73751E+00  0.00000E+00 -7.43698E-03
 3.60861E+00  2.86540E+00  0.00000E+00 -5.73463E-03
 3.60861E+00  2.99950E+00  0.00000E+00 -9.04945E-03
 3.60861E+00  3.14033E+00  0.00000E+00 -1.54905E-02
 3.60861E+00  3.28842E+00  0.00000E+00 -1.02789E-02
 3.60861E+00  3.44432E+00  0.00000E+00 -8.78114E-03
 3.60861E+00  3.60861E+00  0.00000E+00 -1.94195E-02



==> anc/V_Lambda2.5kF_kF0.80 <==
 0.00000E+00  0.00000E+00 -8.00229E+01 -9.64570E+01
 0.00000E+00  7.39388E-02 -7.95312E+01 -9.59328E+01
 0.00000E+00  1.47882E-01 -7.81025E+01 -9.45871E+01
 0.00000E+00  2.21842E-01 -7.58637E+01 -9.23461E+01
 0.00000E+00  2.95839E-01 -7.29891E+01 -8.91641E+01
 0.00000E+00  3.69901E-01 -6.96608E+01 -8.50892E+01
 0.00000E+00  4.44063E-01 -6.60392E+01 -8.03614E+01
 0.00000E+00  5.18370E-01 -6.22479E+01 -7.52019E+01
 0.00000E+00  5.92874E-01 -5.83736E+01 -6.96424E+01
 0.00000E+00  6.67636E-01 -5.44732E+01 -6.37430E+01
 0.00000E+00  7.42726E-01 -5.05833E+01 -5.78108E+01
 0.00000E+00  8.18220E-01 -4.67258E+01 -5.21203E+01
 0.00000E+00  8.94207E-01 -4.29130E+01 -4.66526E+01
 0.00000E+00  9.70781E-01 -3.91504E+01 -4.13340E+01
 0.00000E+00  1.04805E+00 -3.54383E+01 -3.62437E+01
 0.00000E+00  1.12613E+00 -3.17731E+01 -3.15171E+01
 0.00000E+00  1.20514E+00 -2.81468E+01 -2.71336E+01
 0.00000E+00  1.28523E+00 -2.45474E+01 -2.29478E+01
 0.00000E+00  1.36654E+00 -2.09613E+01 -1.89184E+01
 0.00000E+00  1.44923E+00 -1.73810E+01 -1.51875E+01
 0.00000E+00  1.53349E+00 -1.38192E+01 -1.18641E+01
 0.00000E+00  1.61949E+00 -1.03297E+01 -8.84752E+00
 0.00000E+00  1.70745E+00 -7.03043E+00 -6.05154E+00
 0.00000E+00  1.79759E+00 -4.11096E+00 -3.56864E+00
 0.00000E+00  1.89014E+00 -1.80613E+00 -1.57899E+00
 0.00000E+00  1.98537E+00 -3.18553E-01 -2.80593E-01
 0.00000E+00  2.08355E+00  3.08035E-01  2.50294E-01
 0.00000E+00  2.18498E+00  3.06722E-01  2.17686E-01
 0.00000E+00  2.28998E+00  1.12813E-01  3.11561E-02
 0.00000E+00  2.39890E+00  1.53380E-02 -4.26627E-02
 0.00000E+00  2.51212E+00  5.12192E-04 -3.58923E-02
 0.00000E+00  2.63001E+00  2.21916E-06 -2.36867E-02
 0.00000E+00  2.75302E+00 -6.30038E-10 -1.62687E-02
 0.00000E+00  2.88159E+00 -6.16985E-10 -1.13036E-02
 0.00000E+00  3.01621E+00  0.00000E+00 -6.96176E-03
 0.00000E+00  3.15737E+00  0.00000E+00 -3.78564E-03
 0.00000E+00  3.30561E+00  0.00000E+00 -2.04835E-03
 0.00000E+00  3.46149E+00  0.00000E+00 -9.14303E-04
 0.00000E+00  3.62560E+00  0.00000E+00 -2.83004E-04
 0.00000E+00  3.79854E+00  0.00000E+00 -9.52950E-05

 7.39388E-02  0.00000E+00 -7.95312E+01 -9.59328E+01
 7.39388E-02  7.39388E-02 -7.90525E+01 -9.55437E+01
 7.39388E-02  1.47882E-01 -7.76600E+01 -9.41725E+01
 7.39388E-02  2.21842E-01 -7.54728E+01 -9.18515E+01
 7.39388E-02  2.95839E-01 -7.26551E+01 -8.86439E+01
 7.39388E-02  3.69901E-01 -6.93814E+01 -8.46337E+01
 7.39388E-02  4.44063E-01 -6.58071E+01 -7.99838E+01
 7.39388E-02  5.18370E-01 -6.20545E+01 -7.48479E+01
 7.39388E-02  5.92874E-01 -5.82110E+01 -6.93251E+01
 7.39388E-02  6.67636E-01 -5.43353E+01 -6.35264E+01
 7.39388E-02  7.42726E-01 -5.04652E+01 -5.76775E+01
 7.39388E-02  8.18220E-01 -4.66238E+01 -5.19819E+01
 7.39388E-02  8.94207E-01 -4.28244E+01 -4.64931E+01
 7.39388E-02  9.70781E-01 -3.90732E+01 -4.12266E+01
 7.39388E-02  1.04805E+00 -3.53713E+01 -3.62110E+01
 7.39388E-02  1.12613E+00 -3.17151E+01 -3.14778E+01
 7.39388E-02  1.20514E+00 -2.80971E+01 -2.70316E+01
 7.39388E-02  1.28523E+00 -2.45052E+01 -2.28554E+01
 7.39388E-02  1.36654E+00 -2.09261E+01 -1.89357E+01
 7.39388E-02  1.44923E+00 -1.73523E+01 -1.52732E+01
 7.39388E-02  1.53349E+00 -1.37965E+01 -1.18765E+01
 7.39388E-02  1.61949E+00 -1.03127E+01 -8.75037E+00
 7.39388E-02  1.70745E+00 -7.01848E+00 -5.94167E+00
 7.39388E-02  1.79759E+00 -4.10338E+00 -3.51772E+00
 7.39388E-02  1.89014E+00 -1.80199E+00 -1.56811E+00
 7.39388E-02  1.98537E+00 -3.16779E-01 -2.72267E-01
 7.39388E-02  2.08355E+00  3.08521E-01  2.60202E-01
 7.39388E-02  2.18498E+00  3.06744E-01  2.21327E-01
 7.39388E-02  2.28998E+00  1.12783E-01  3.10287E-02
 7.39388E-02  2.39890E+00  1.53319E-02 -4.14969E-02
 7.39388E-02  2.51212E+00  5.11961E-04 -3.48113E-02
 7.39388E-02  2.63001E+00  2.21793E-06 -2.47226E-02
 7.39388E-02  2.75302E+00  1.56841E-10 -1.71089E-02
 7.39388E-02  2.88159E+00  2.09765E-11 -1.07079E-02
 7.39388E-02  3.01621E+00  0.00000E+00 -6.78543E-03
 7.39388E-02  3.15737E+00  0.00000E+00 -4.18971E-03
 7.39388E-02  3.30561E+00  0.00000E+00 -2.10302E-03
 7.39388E-02  3.46149E+00  0.00000E+00 -9.61047E-04
 7.39388E-02  3.62560E+00  0.00000E+00 -4.17348E-04
 7.39388E-02  3.79854E+00  0.00000E+00 -1.00233E-04

 1.47882E-01  0.00000E+00 -7.81025E+01 -9.45871E+01
 1.47882E-01  7.39388E-02 -7.76600E+01 -9.41725E+01
 1.47882E-01  1.47882E-01 -7.63682E+01 -9.27937E+01
 1.47882E-01  2.21842E-01 -7.43248E+01 -9.04714E+01
 1.47882E-01  2.95839E-01 -7.16684E+01 -8.73060E+01
 1.47882E-01  3.69901E-01 -6.85509E+01 -8.34309E+01
 1.47882E-01  4.44063E-01 -6.51140E+01 -7.89519E+01
 1.47882E-01  5.18370E-01 -6.14754E+01 -7.39621E+01
 1.47882E-01  5.92874E-01 -5.77238E+01 -6.85832E+01
 1.47882E-01  6.67636E-01 -5.39217E+01 -6.29464E+01
 1.47882E-01  7.42726E-01 -5.01109E+01 -5.72370E+01
 1.47882E-01  8.18220E-01 -4.63179E+01 -5.16226E+01
 1.47882E-01  8.94207E-01 -4.25589E+01 -4.61871E+01
 1.47882E-01  9.70781E-01 -3.88422E+01 -4.09846E+01
 1.47882E-01  1.04805E+00 -3.51707E+01 -3.60252E+01
 1.47882E-01  1.12613E+00 -3.15418E+01 -3.13009E+01
 1.47882E-01  1.20514E+00 -2.79484E+01 -2.68433E+01
 1.47882E-01  1.28523E+00 -2.43790E+01 -2.27156E+01
 1.47882E-01  1.36654E+00 -2.08208E+01 -1.89193E+01
 1.47882E-01  1.44923E+00 -1.72666E+01 -1.53607E+01
 1.47882E-01  1.53349E+00 -1.37291E+01 -1.19739E+01
 1.47882E-01  1.61949E+00 -1.02622E+01 -8.80239E+00
 1.47882E-01  1.70745E+00 -6.98323E+00 -5.95247E+00
 1.47882E-01  1.79759E+00 -4.08120E+00 -3.50718E+00
 1.47882E-01  1.89014E+00 -1.79011E+00 -1.55371E+00
 1.47882E-01  1.98537E+00 -3.11896E-01 -2.64238E-01
 1.47882E-01  2.08355E+00  3.09686E-01  2.62125E-01
 1.47882E-01  2.18498E+00  3.06674E-01  2.21279E-01
 1.47882E-01  2.28998E+00  1.12658E-01  3.05527E-02
 1.47882E-01  2.39890E+00  1.53098E-02 -4.22101E-02
 1.47882E-01  2.51212E+00  5.11158E-04 -3.49470E-02
 1.47882E-01  2.63001E+00  2.21434E-06 -2.38399E-02
 1.47882E-01  2.75302E+00  1.45706E-10 -1.62371E-02
 1.47882E-01  2.88159E+00 -1.73282E-12 -1.04582E-02
 1.47882E-01  3.01621E+00  0.00000E+00 -6.62294E-03
 1.47882E-01  3.15737E+00  0.00000E+00 -4.04186E-03
 1.47882E-01  3.30561E+00  0.00000E+00 -2.18295E-03
 1.47882E-01  3.46149E+00  0.00000E+00 -1.03341E-03
 1.47882E-01  3.62560E+00  0.00000E+00 -4.00605E-04
 1.47882E-01  3.79854E+00  0.00000E+00 -9.29467E-05

 2.21842E-01  0.00000E+00 -7.58637E+01 -9.23461E+01
 2.21842E-01  7.39388E-02 -7.54728E+01 -9.18515E+01
 2.21842E-01  1.47882E-01 -7.43248E+01 -9.04714E+01
 2.21842E-01  2.21842E-01 -7.24903E+01 -8.82522E+01
 2.21842E-01  2.95839E-01 -7.00728E+01 -8.52611E+01
 2.21842E-01  3.69901E-01 -6.71927E+01 -8.15587E+01
 2.21842E-01  4.44063E-01 -6.39706E+01 -7.72390E+01
 2.21842E-01  5.18370E-01 -6.05146E+01 -7.24144E+01
 2.21842E-01  5.92874E-01 -5.69130E+01 -6.72443E+01
 2.21842E-01  6.67636E-01 -5.32323E+01 -6.18750E+01
 2.21842E-01  7.42726E-01 -4.95200E+01 -5.64185E+01
 2.21842E-01  8.18220E-01 -4.58079E+01 -5.09756E+01
 2.21842E-01  8.94207E-01 -4.21164E+01 -4.56597E+01
 2.21842E-01  9.70781E-01 -3.84576E+01 -4.05709E+01
 2.21842E-01  1.04805E+00 -3.48367E+01 -3.57153E+01
 2.21842E-01  1.12613E+00 -3.12532E+01 -3.10614E+01
 2.21842E-01  1.20514E+00 -2.77009E+01 -2.66516E+01
 2.21842E-01  1.28523E+00 -2.41691E+01 -2.25883E+01
 2.21842E-01  1.36654E+00 -2.06456E+01 -1.88804E+01
 2.21842E-01  1.44923E+00 -1.71239E+01 -1.53892E+01
 2.21842E-01  1.53349E+00 -1.36169E+01 -1.20147E+01
 2.21842E-01  1.61949E+00 -1.01782E+01 -8.82513E+00
 2.21842E-01  1.70745E+00 -6.92458E+00 -5.96073E+00
 2.21842E-01  1.79759E+00 -4.04436E+00 -3.50949E+00
 2.21842E-01  1.89014E+00 -1.77042E+00 -1.55148E+00
 2.21842E-01  1.98537E+00 -3.03854E-01 -2.57511E-01
 2.21842E-01  2.08355E+00  3.11547E-01  2.69948E-01
 2.21842E-01  2.18498E+00  3.06516E-01  2.26454E-01
 2.21842E-01  2.28998E+00  1.12438E-01  3.25470E-02
 2.21842E-01  2.39890E+00  1.52717E-02 -4.22308E-02
 2.21842E-01  2.51212E+00  5.09782E-04 -3.52734E-02
 2.21842E-01  2.63001E+00  2.20820E-06 -2.33778E-02
 2.21842E-01  2.75302E+00  1.51088E-10 -1.58192E-02
 2.21842E-01  2.88159E+00  2.06089E-12 -1.06205E-02
 2.21842E-01  3.01621E+00  0.00000E+00 -6.71055E-03
 2.21842E-01  3.15737E+00  0.00000E+00 -3.92776E-03
 2.21842E-01  3.30561E+00  0.00000E+00 -2.16004E-03
 2.21842E-01  3.46149E+00  0.00000E+00 -1.07798E-03
 2.21842E-01  3.62560E+00  0.00000E+00 -4.29457E-04
 2.21842E-01  3.79854E+00  0.00000E+00 -9.14643E-05

 2.95839E-01  0.00000E+00 -7.29891E+01 -8.91641E+01
 2.95839E-01  7.39388E-02 -7.26551E+01 -8.86439E+01
 2.95839E-01  1.47882E-01 -7.16684E+01 -8.73060E+01
 2.95839E-01  2.21842E-01 -7.00728E+01 -8.52611E+01
 2.95839E-01  2.95839E-01 -6.79369E+01 -8.25207E+01
 2.95839E-01  3.69901E-01 -6.53468E+01 -7.90115E+01
 2.95839E-01  4.44063E-01 -6.23970E+01 -7.48591E+01
 2.95839E-01  5.18370E-01 -5.91807E+01 -7.02490E+01
 2.95839E-01  5.92874E-01 -5.57814E+01 -6.53589E+01
 2.95839E-01  6.67636E-01 -5.22677E+01 -6.03262E+01
 2.95839E-01  7.42726E-01 -4.86924E+01 -5.51919E+01
 2.95839E-01  8.18220E-01 -4.50935E+01 -4.99953E+01
 2.95839E-01  8.94207E-01 -4.14971E+01 -4.48729E+01
 2.95839E-01  9.70781E-01 -3.79196E+01 -3.99637E+01
 2.95839E-01  1.04805E+00 -3.43699E+01 -3.52743E+01
 2.95839E-01  1.12613E+00 -3.08498E+01 -3.07578E+01
 2.95839E-01  1.20514E+00 -2.73547E+01 -2.64536E+01
 2.95839E-01  1.28523E+00 -2.38755E+01 -2.24703E+01
 2.95839E-01  1.36654E+00 -2.04006E+01 -1.88194E+01
 2.95839E-01  1.44923E+00 -1.69243E+01 -1.53578E+01
 2.95839E-01  1.53349E+00 -1.34597E+01 -1.19859E+01
 2.95839E-01  1.61949E+00 -1.00603E+01 -8.79016E+00
 2.95839E-01  1.70745E+00 -6.84229E+00 -5.93081E+00
 2.95839E-01  1.79759E+00 -3.99261E+00 -3.49120E+00
 2.95839E-01  1.89014E+00 -1.74270E+00 -1.53706E+00
 2.95839E-01  1.98537E+00 -2.92489E-01 -2.39405E-01
 2.95839E-01  2.08355E+00  3.14198E-01  2.87754E-01
 2.95839E-01  2.18498E+00  3.06308E-01  2.37381E-01
 2.95839E-01  2.28998E+00  1.12133E-01  3.70901E-02
 2.95839E-01  2.39890E+00  1.52185E-02 -4.08997E-02
 2.95839E-01  2.51212E+00  5.07855E-04 -3.54719E-02
 2.95839E-01  2.63001E+00  2.19961E-06 -2.40681E-02
 2.95839E-01  2.75302E+00  1.47791E-10 -1.63961E-02
 2.95839E-01  2.88159E+00 -2.81765E-12 -1.09179E-02
 2.95839E-01  3.01621E+00  0.00000E+00 -6.88760E-03
 2.95839E-01  3.15737E+00  0.00000E+00 -3.98718E-03
 2.95839E-01  3.30561E+00  0.00000E+00 -2.07785E-03
 2.95839E-01  3.46149E+00  0.00000E+00 -1.08145E-03
 2.95839E-01  3.62560E+00  0.00000E+00 -5.10640E-04
 2.95839E-01  3.79854E+00  0.00000E+00 -1.09102E-04

 3.69901E-01  0.00000E+00 -6.96608E+01 -8.50892E+01
 3.69901E-01  7.39388E-02 -6.93814E+01 -8.46337E+01
 3.69901E-01  1.47882E-01 -6.85509E+01 -8.34309E+01
 3.69901E-01  2.21842E-01 -6.71927E+01 -8.15587E+01
 3.69901E-01  2.95839E-01 -6.53468E+01 -7.90115E+01
 3.69901E-01  3.69901E-01 -6.30682E+01 -7.57198E+01
 3.69901E-01  4.44063E-01 -6.04243E+01 -7.18545E+01
 3.69901E-01  5.18370E-01 -5.74889E+01 -6.76271E+01
 3.69901E-01  5.92874E-01 -5.43351E+01 -6.31266E+01
 3.69901E-01  6.67636E-01 -5.10295E+01 -5.84184E+01
 3.69901E-01  7.42726E-01 -4.76281E+01 -5.35772E+01
 3.69901E-01  8.18220E-01 -4.41745E+01 -4.86813E+01
 3.69901E-01  8.94207E-01 -4.07007E+01 -4.38434E+01
 3.69901E-01  9.70781E-01 -3.72285E+01 -3.91681E+01
 3.69901E-01  1.04805E+00 -3.37705E+01 -3.46702E+01
 3.69901E-01  1.12613E+00 -3.03318E+01 -3.03278E+01
 3.69901E-01  1.20514E+00 -2.69103E+01 -2.61793E+01
 3.69901E-01  1.28523E+00 -2.34984E+01 -2.23113E+01
 3.69901E-01  1.36654E+00 -2.00859E+01 -1.87306E+01
 3.69901E-01  1.44923E+00 -1.66676E+01 -1.53189E+01
 3.69901E-01  1.53349E+00 -1.32574E+01 -1.19929E+01
 3.69901E-01  1.61949E+00 -9.90843E+00 -8.81701E+00
 3.69901E-01  1.70745E+00 -6.73607E+00 -5.92728E+00
 3.69901E-01  1.79759E+00 -3.92567E+00 -3.43833E+00
 3.69901E-01  1.89014E+00 -1.70670E+00 -1.46983E+00
 3.69901E-01  1.98537E+00 -2.77631E-01 -1.94509E-01
 3.69901E-01  2.08355E+00  3.17733E-01  3.08760E-01
 3.69901E-01  2.18498E+00  3.06085E-01  2.47244E-01
 3.69901E-01  2.28998E+00  1.11751E-01  4.18591E-02
 3.69901E-01  2.39890E+00  1.51509E-02 -3.96392E-02
 3.69901E-01  2.51212E+00  5.05398E-04 -3.60240E-02
 3.69901E-01  2.63001E+00  2.18861E-06 -2.47692E-02
 3.69901E-01  2.75302E+00  1.45124E-10 -1.67416E-02
 3.69901E-01  2.88159E+00  1.19494E-12 -1.09368E-02
 3.69901E-01  3.01621E+00  0.00000E+00 -6.74519E-03
 3.69901E-01  3.15737E+00  0.00000E+00 -3.88883E-03
 3.69901E-01  3.30561E+00  0.00000E+00 -2.10880E-03
 3.69901E-01  3.46149E+00  0.00000E+00 -1.07870E-03
 3.69901E-01  3.62560E+00  0.00000E+00 -4.83196E-04
 3.69901E-01  3.79854E+00  0.00000E+00 -1.46577E-04

 4.44063E-01  0.00000E+00 -6.60392E+01 -8.03614E+01
 4.44063E-01  7.39388E-02 -6.58071E+01 -7.99838E+01
 4.44063E-01  1.47882E-01 -6.51140E+01 -7.89519E+01
 4.44063E-01  2.21842E-01 -6.39706E+01 -7.72390E+01
 4.44063E-01  2.95839E-01 -6.23970E+01 -7.48591E+01
 4.44063E-01  3.69901E-01 -6.04243E+01 -7.18545E+01
 4.44063E-01  4.44063E-01 -5.80953E+01 -6.83861E+01
 4.44063E-01  5.18370E-01 -5.54626E+01 -6.46107E+01
 4.44063E-01  5.92874E-01 -5.25850E+01 -6.05408E+01
 4.44063E-01  6.67636E-01 -4.95218E+01 -5.61935E+01
 4.44063E-01  7.42726E-01 -4.63281E+01 -5.16834E+01
 4.44063E-01  8.18220E-01 -4.30509E+01 -4.71304E+01
 4.44063E-01  8.94207E-01 -3.97272E+01 -4.26185E+01
 4.44063E-01  9.70781E-01 -3.63839E+01 -3.82122E+01
 4.44063E-01  1.04805E+00 -3.30385E+01 -3.39360E+01
 4.44063E-01  1.12613E+00 -2.96995E+01 -2.97964E+01
 4.44063E-01  1.20514E+00 -2.63679E+01 -2.58294E+01
 4.44063E-01  1.28523E+00 -2.30380E+01 -2.20949E+01
 4.44063E-01  1.36654E+00 -1.97012E+01 -1.85951E+01
 4.44063E-01  1.44923E+00 -1.63537E+01 -1.52443E+01
 4.44063E-01  1.53349E+00 -1.30096E+01 -1.19810E+01
 4.44063E-01  1.61949E+00 -9.72212E+00 -8.83974E+00
 4.44063E-01  1.70745E+00 -6.60551E+00 -5.92340E+00
 4.44063E-01  1.79759E+00 -3.84316E+00 -3.38153E+00
 4.44063E-01  1.89014E+00 -1.66214E+00 -1.39669E+00
 4.44063E-01  1.98537E+00 -2.59077E-01 -1.45370E-01
 4.44063E-01  2.08355E+00  3.22268E-01  3.31573E-01
 4.44063E-01  2.18498E+00  3.05893E-01  2.57268E-01
 4.44063E-01  2.28998E+00  1.11301E-01  4.62058E-02
 4.44063E-01  2.39890E+00  1.50699E-02 -3.86469E-02
 4.44063E-01  2.51212E+00  5.02429E-04 -3.65520E-02
 4.44063E-01  2.63001E+00  2.17530E-06 -2.52335E-02
 4.44063E-01  2.75302E+00  1.45978E-10 -1.67736E-02
 4.44063E-01  2.88159E+00 -1.38094E-13 -1.06752E-02
 4.44063E-01  3.01621E+00  0.00000E+00 -6.40702E-03
 4.44063E-01  3.15737E+00  0.00000E+00 -3.75413E-03
 4.44063E-01  3.30561E+00  0.00000E+00 -2.25000E-03
 4.44063E-01  3.46149E+00  0.00000E+00 -1.11491E-03
 4.44063E-01  3.62560E+00  0.00000E+00 -4.18245E-04
 4.44063E-01  3.79854E+00  0.00000E+00 -1.87937E-04

 5.18370E-01  0.00000E+00 -6.22479E+01 -7.52019E+01
 5.18370E-01  7.39388E-02 -6.20545E+01 -7.48479E+01
 5.18370E-01  1.47882E-01 -6.14754E+01 -7.39621E+01
 5.18370E-01  2.21842E-01 -6.05146E+01 -7.24144E+01
 5.18370E-01  2.95839E-01 -5.91807E+01 -7.02490E+01
 5.18370E-01  3.69901E-01 -5.74889E+01 -6.76271E+01
 5.18370E-01  4.44063E-01 -5.54626E+01 -6.46107E+01
 5.18370E-01  5.18370E-01 -5.31355E+01 -6.12397E+01
 5.18370E-01  5.92874E-01 -5.05497E+01 -5.75721E+01
 5.18370E-01  6.67636E-01 -4.77532E+01 -5.36721E+01
 5.18370E-01  7.42726E-01 -4.47955E+01 -4.96014E+01
 5.18370E-01  8.18220E-01 -4.17232E+01 -4.54258E+01
 5.18370E-01  8.94207E-01 -3.85762E+01 -4.12362E+01
 5.18370E-01  9.70781E-01 -3.53857E+01 -3.71176E+01
 5.18370E-01  1.04805E+00 -3.21738E+01 -3.31018E+01
 5.18370E-01  1.12613E+00 -2.89529E+01 -2.91950E+01
 5.18370E-01  1.20514E+00 -2.57274E+01 -2.54222E+01
 5.18370E-01  1.28523E+00 -2.24941E+01 -2.18233E+01
 5.18370E-01  1.36654E+00 -1.92466E+01 -1.83994E+01
 5.18370E-01  1.44923E+00 -1.59823E+01 -1.50965E+01
 5.18370E-01  1.53349E+00 -1.27160E+01 -1.18790E+01
 5.18370E-01  1.61949E+00 -9.50097E+00 -8.77675E+00
 5.18370E-01  1.70745E+00 -6.45014E+00 -5.88235E+00
 5.18370E-01  1.79759E+00 -3.74463E+00 -3.34808E+00
 5.18370E-01  1.89014E+00 -1.60864E+00 -1.36502E+00
 5.18370E-01  1.98537E+00 -2.36583E-01 -1.15358E-01
 5.18370E-01  2.08355E+00  3.27936E-01  3.54878E-01
 5.18370E-01  2.18498E+00  3.05783E-01  2.69533E-01
 5.18370E-01  2.28998E+00  1.10794E-01  5.05124E-02
 5.18370E-01  2.39890E+00  1.49763E-02 -3.75289E-02
 5.18370E-01  2.51212E+00  4.98974E-04 -3.66357E-02
 5.18370E-01  2.63001E+00  2.15972E-06 -2.55142E-02
 5.18370E-01  2.75302E+00  1.46373E-10 -1.67461E-02
 5.18370E-01  2.88159E+00  4.63297E-14 -1.03489E-02
 5.18370E-01  3.01621E+00  0.00000E+00 -6.16414E-03
 5.18370E-01  3.15737E+00  0.00000E+00 -3.77372E-03
 5.18370E-01  3.30561E+00  0.00000E+00 -2.42564E-03
 5.18370E-01  3.46149E+00  0.00000E+00 -1.20785E-03
 5.18370E-01  3.62560E+00  0.00000E+00 -4.22736E-04
 5.18370E-01  3.79854E+00  0.00000E+00 -2.18497E-04

 5.92874E-01  0.00000E+00 -5.83736E+01 -6.96424E+01
 5.92874E-01  7.39388E-02 -5.82110E+01 -6.93251E+01
 5.92874E-01  1.47882E-01 -5.77238E+01 -6.85832E+01
 5.92874E-01  2.21842E-01 -5.69130E+01 -6.72443E+01
 5.92874E-01  2.95839E-01 -5.57814E+01 -6.53589E+01
 5.92874E-01  3.69901E-01 -5.43351E+01 -6.31266E+01
 5.92874E-01  4.44063E-01 -5.25850E+01 -6.05408E+01
 5.92874E-01  5.18370E-01 -5.05497E+01 -5.75721E+01
 5.92874E-01  5.92874E-01 -4.82558E+01 -5.43194E+01
 5.92874E-01  6.67636E-01 -4.57382E+01 -5.08826E+01
 5.92874E-01  7.42726E-01 -4.30369E+01 -4.72749E+01
 5.92874E-01  8.18220E-01 -4.01936E+01 -4.35117E+01
 5.92874E-01  8.94207E-01 -3.72479E+01 -3.96769E+01
 5.92874E-01  9.70781E-01 -3.42334E+01 -3.58629E+01
 5.92874E-01  1.04805E+00 -3.11758E+01 -3.21227E+01
 5.92874E-01  1.12613E+00 -2.80916E+01 -2.84870E+01
 5.92874E-01  1.20514E+00 -2.49885E+01 -2.49592E+01
 5.92874E-01  1.28523E+00 -2.18666E+01 -2.15210E+01
 5.92874E-01  1.36654E+00 -1.87217E+01 -1.81611E+01
 5.92874E-01  1.44923E+00 -1.55529E+01 -1.48906E+01
 5.92874E-01  1.53349E+00 -1.23761E+01 -1.17276E+01
 5.92874E-01  1.61949E+00 -9.24441E+00 -8.68564E+00
 5.92874E-01  1.70745E+00 -6.26939E+00 -5.82892E+00
 5.92874E-01  1.79759E+00 -3.62954E+00 -3.31086E+00
 5.92874E-01  1.89014E+00 -1.54578E+00 -1.33614E+00
 5.92874E-01  1.98537E+00 -2.09855E-01 -9.25818E-02
 5.92874E-01  2.08355E+00  3.34894E-01  3.71954E-01
 5.92874E-01  2.18498E+00  3.05813E-01  2.80639E-01
 5.92874E-01  2.28998E+00  1.10242E-01  5.66915E-02
 5.92874E-01  2.39890E+00  1.48713E-02 -3.52934E-02
 5.92874E-01  2.51212E+00  4.95057E-04 -3.65979E-02
 5.92874E-01  2.63001E+00  2.14197E-06 -2.56800E-02
 5.92874E-01  2.75302E+00  1.45230E-10 -1.67927E-02
 5.92874E-01  2.88159E+00  2.62526E-13 -1.04486E-02
 5.92874E-01  3.01621E+00  0.00000E+00 -6.30021E-03
 5.92874E-01  3.15737E+00  0.00000E+00 -3.89410E-03
 5.92874E-01  3.30561E+00  0.00000E+00 -2.50673E-03
 5.92874E-01  3.46149E+00  0.00000E+00 -1.27957E-03
 5.92874E-01  3.62560E+00  0.00000E+00 -4.81563E-04
 5.92874E-01  3.79854E+00  0.00000E+00 -2.43880E-04

 6.67636E-01  0.00000E+00 -5.44732E+01 -6.37430E+01
 6.67636E-01  7.39388E-02 -5.43353E+01 -6.35264E+01
 6.67636E-01  1.47882E-01 -5.39217E+01 -6.29464E+01
 6.67636E-01  2.21842E-01 -5.32323E+01 -6.18750E+01
 6.67636E-01  2.95839E-01 -5.22677E+01 -6.03262E+01
 6.67636E-01  3.69901E-01 -5.10295E+01 -5.84184E+01
 6.67636E-01  4.44063E-01 -4.95218E+01 -5.61935E+01
 6.67636E-01  5.18370E-01 -4.77532E+01 -5.36721E+01
 6.67636E-01  5.92874E-01 -4.57382E+01 -5.08826E+01
 6.67636E-01  6.67636E-01 -4.34989E+01 -4.78627E+01
 6.67636E-01  7.42726E-01 -4.10640E+01 -4.46651E+01
 6.67636E-01  8.18220E-01 -3.84671E+01 -4.13420E+01
 6.67636E-01  8.94207E-01 -3.57436E+01 -3.79212E+01
 6.67636E-01  9.70781E-01 -3.29266E+01 -3.44318E+01
 6.67636E-01  1.04805E+00 -3.00437E+01 -3.09675E+01
 6.67636E-01  1.12613E+00 -2.71146E+01 -2.76378E+01
 6.67636E-01  1.20514E+00 -2.41506E+01 -2.44198E+01
 6.67636E-01  1.28523E+00 -2.11548E+01 -2.11828E+01
 6.67636E-01  1.36654E+00 -1.81259E+01 -1.78856E+01
 6.67636E-01  1.44923E+00 -1.50650E+01 -1.46473E+01
 6.67636E-01  1.53349E+00 -1.19892E+01 -1.15695E+01
 6.67636E-01  1.61949E+00 -8.95171E+00 -8.61566E+00
 6.67636E-01  1.70745E+00 -6.06255E+00 -5.78069E+00
 6.67636E-01  1.79759E+00 -3.49729E+00 -3.24409E+00
 6.67636E-01  1.89014E+00 -1.47307E+00 -1.27526E+00
 6.67636E-01  1.98537E+00 -1.78557E-01 -6.48763E-02
 6.67636E-01  2.08355E+00  3.43321E-01  3.78938E-01
 6.67636E-01  2.18498E+00  3.06050E-01  2.88705E-01
 6.67636E-01  2.28998E+00  1.09660E-01  6.67563E-02
 6.67636E-01  2.39890E+00  1.47562E-02 -3.08636E-02
 6.67636E-01  2.51212E+00  4.90709E-04 -3.65969E-02
 6.67636E-01  2.63001E+00  2.12213E-06 -2.58268E-02
 6.67636E-01  2.75302E+00  1.44225E-10 -1.70076E-02
 6.67636E-01  2.88159E+00  9.57592E-13 -1.12230E-02
 6.67636E-01  3.01621E+00  0.00000E+00 -6.90646E-03
 6.67636E-01  3.15737E+00  0.00000E+00 -4.04148E-03
 6.67636E-01  3.30561E+00  0.00000E+00 -2.44243E-03
 6.67636E-01  3.46149E+00  0.00000E+00 -1.28304E-03
 6.67636E-01  3.62560E+00  0.00000E+00 -5.59444E-04
 6.67636E-01  3.79854E+00  0.00000E+00 -2.70339E-04

 7.42726E-01  0.00000E+00 -5.05833E+01 -5.78108E+01
 7.42726E-01  7.39388E-02 -5.04652E+01 -5.76775E+01
 7.42726E-01  1.47882E-01 -5.01109E+01 -5.72370E+01
 7.42726E-01  2.21842E-01 -4.95200E+01 -5.64185E+01
 7.42726E-01  2.95839E-01 -4.86924E+01 -5.51919E+01
 7.42726E-01  3.69901E-01 -4.76281E+01 -5.35772E+01
 7.42726E-01  4.44063E-01 -4.63281E+01 -5.16834E+01
 7.42726E-01  5.18370E-01 -4.47955E+01 -4.96014E+01
 7.42726E-01  5.92874E-01 -4.30369E+01 -4.72749E+01
 7.42726E-01  6.67636E-01 -4.10640E+01 -4.46651E+01
 7.42726E-01  7.42726E-01 -3.88948E+01 -4.18682E+01
 7.42726E-01  8.18220E-01 -3.65531E+01 -3.89809E+01
 7.42726E-01  8.94207E-01 -3.40670E+01 -3.59842E+01
 7.42726E-01  9.70781E-01 -3.14659E+01 -3.28503E+01
 7.42726E-01  1.04805E+00 -2.87766E+01 -2.96902E+01
 7.42726E-01  1.12613E+00 -2.60208E+01 -2.66601E+01
 7.42726E-01  1.20514E+00 -2.32123E+01 -2.37261E+01
 7.42726E-01  1.28523E+00 -2.03576E+01 -2.07002E+01
 7.42726E-01  1.36654E+00 -1.74582E+01 -1.75249E+01
 7.42726E-01  1.44923E+00 -1.45176E+01 -1.43728E+01
 7.42726E-01  1.53349E+00 -1.15544E+01 -1.13873E+01
 7.42726E-01  1.61949E+00 -8.62197E+00 -8.50782E+00
 7.42726E-01  1.70745E+00 -5.82881E+00 -5.69680E+00
 7.42726E-01  1.79759E+00 -3.34716E+00 -3.15874E+00
 7.42726E-01  1.89014E+00 -1.38994E+00 -1.21098E+00
 7.42726E-01  1.98537E+00 -1.42310E-01 -4.03344E-02
 7.42726E-01  2.08355E+00  3.53415E-01  3.83876E-01
 7.42726E-01  2.18498E+00  3.06566E-01  2.99716E-01
 7.42726E-01  2.28998E+00  1.09062E-01  8.20730E-02
 7.42726E-01  2.39890E+00  1.46323E-02 -2.32836E-02
 7.42726E-01  2.51212E+00  4.85960E-04 -3.58527E-02
 7.42726E-01  2.63001E+00  2.10030E-06 -2.61213E-02
 7.42726E-01  2.75302E+00  1.42600E-10 -1.74335E-02
 7.42726E-01  2.88159E+00  1.02772E-12 -1.20208E-02
 7.42726E-01  3.01621E+00  0.00000E+00 -7.49355E-03
 7.42726E-01  3.15737E+00  0.00000E+00 -4.22613E-03
 7.42726E-01  3.30561E+00  0.00000E+00 -2.45087E-03
 7.42726E-01  3.46149E+00  0.00000E+00 -1.32226E-03
 7.42726E-01  3.62560E+00  0.00000E+00 -6.32709E-04
 7.42726E-01  3.79854E+00  0.00000E+00 -2.93921E-04

 8.18220E-01  0.00000E+00 -4.67258E+01 -5.21203E+01
 8.18220E-01  7.39388E-02 -4.66238E+01 -5.19819E+01
 8.18220E-01  1.47882E-01 -4.63179E+01 -5.16226E+01
 8.18220E-01  2.21842E-01 -4.58079E+01 -5.09756E+01
 8.18220E-01  2.95839E-01 -4.50935E+01 -4.99953E+01
 8.18220E-01  3.69901E-01 -4.41745E+01 -4.86813E+01
 8.18220E-01  4.44063E-01 -4.30509E+01 -4.71304E+01
 8.18220E-01  5.18370E-01 -4.17232E+01 -4.54258E+01
 8.18220E-01  5.92874E-01 -4.01936E+01 -4.35117E+01
 8.18220E-01  6.67636E-01 -3.84671E+01 -4.13420E+01
 8.18220E-01  7.42726E-01 -3.65531E+01 -3.89809E+01
 8.18220E-01  8.18220E-01 -3.44658E+01 -3.64980E+01
 8.18220E-01  8.94207E-01 -3.22249E+01 -3.38893E+01
 8.18220E-01  9.70781E-01 -2.98532E+01 -3.11457E+01
 8.18220E-01  1.04805E+00 -2.73741E+01 -2.83387E+01
 8.18220E-01  1.12613E+00 -2.48085E+01 -2.55660E+01
 8.18220E-01  1.20514E+00 -2.21718E+01 -2.28142E+01
 8.18220E-01  1.28523E+00 -1.94732E+01 -1.99789E+01
 8.18220E-01  1.36654E+00 -1.67169E+01 -1.70269E+01
 8.18220E-01  1.44923E+00 -1.39092E+01 -1.40546E+01
 8.18220E-01  1.53349E+00 -1.10704E+01 -1.11491E+01
 8.18220E-01  1.61949E+00 -8.25406E+00 -8.30167E+00
 8.18220E-01  1.70745E+00 -5.56713E+00 -5.54193E+00
 8.18220E-01  1.79759E+00 -3.17829E+00 -3.07136E+00
 8.18220E-01  1.89014E+00 -1.29576E+00 -1.17515E+00
 8.18220E-01  1.98537E+00 -1.00698E-01 -2.83757E-02
 8.18220E-01  2.08355E+00  3.65393E-01  3.93927E-01
 8.18220E-01  2.18498E+00  3.07438E-01  3.17961E-01
 8.18220E-01  2.28998E+00  1.08466E-01  1.01934E-01
 8.18220E-01  2.39890E+00  1.45008E-02 -1.30632E-02
 8.18220E-01  2.51212E+00  4.80838E-04 -3.41674E-02
 8.18220E-01  2.63001E+00  2.07656E-06 -2.66908E-02
 8.18220E-01  2.75302E+00  1.42344E-10 -1.80020E-02
 8.18220E-01  2.88159E+00  1.70515E-12 -1.22834E-02
 8.18220E-01  3.01621E+00  0.00000E+00 -7.67436E-03
 8.18220E-01  3.15737E+00  0.00000E+00 -4.46503E-03
 8.18220E-01  3.30561E+00  0.00000E+00 -2.70667E-03
 8.18220E-01  3.46149E+00  0.00000E+00 -1.47811E-03
 8.18220E-01  3.62560E+00  0.00000E+00 -6.81336E-04
 8.18220E-01  3.79854E+00  0.00000E+00 -3.10425E-04

 8.94207E-01  0.00000E+00 -4.29130E+01 -4.66526E+01
 8.94207E-01  7.39388E-02 -4.28244E+01 -4.64931E+01
 8.94207E-01  1.47882E-01 -4.25589E+01 -4.61871E+01
 8.94207E-01  2.21842E-01 -4.21164E+01 -4.56597E+01
 8.94207E-01  2.95839E-01 -4.14971E+01 -4.48729E+01
 8.94207E-01  3.69901E-01 -4.07007E+01 -4.38434E+01
 8.94207E-01  4.44063E-01 -3.97272E+01 -4.26185E+01
 8.94207E-01  5.18370E-01 -3.85762E+01 -4.12362E+01
 8.94207E-01  5.92874E-01 -3.72479E+01 -3.96769E+01
 8.94207E-01  6.67636E-01 -3.57436E+01 -3.79212E+01
 8.94207E-01  7.42726E-01 -3.40670E+01 -3.59842E+01
 8.94207E-01  8.18220E-01 -3.22249E+01 -3.38893E+01
 8.94207E-01  8.94207E-01 -3.02286E+01 -3.16582E+01
 8.94207E-01  9.70781E-01 -2.80932E+01 -2.93134E+01
 8.94207E-01  1.04805E+00 -2.58364E+01 -2.68682E+01
 8.94207E-01  1.12613E+00 -2.34758E+01 -2.43311E+01
 8.94207E-01  1.20514E+00 -2.10265E+01 -2.17217E+01
 8.94207E-01  1.28523E+00 -1.84989E+01 -1.90656E+01
 8.94207E-01  1.36654E+00 -1.58998E+01 -1.63696E+01
 8.94207E-01  1.44923E+00 -1.32379E+01 -1.36174E+01
 8.94207E-01  1.53349E+00 -1.05354E+01 -1.08114E+01
 8.94207E-01  1.61949E+00 -7.84641E+00 -8.01477E+00
 8.94207E-01  1.70745E+00 -5.27622E+00 -5.34862E+00
 8.94207E-01  1.79759E+00 -2.98965E+00 -2.99279E+00
 8.94207E-01  1.89014E+00 -1.18978E+00 -1.16410E+00
 8.94207E-01  1.98537E+00 -5.32695E-02 -2.81964E-02
 8.94207E-01  2.08355E+00  3.79478E-01  4.03492E-01
 8.94207E-01  2.18498E+00  3.08744E-01  3.34875E-01
 8.94207E-01  2.28998E+00  1.07885E-01  1.17819E-01
 8.94207E-01  2.39890E+00  1.43629E-02 -6.47765E-03
 8.94207E-01  2.51212E+00  4.75360E-04 -3.43788E-02
 8.94207E-01  2.63001E+00  2.05093E-06 -2.74451E-02
 8.94207E-01  2.75302E+00  1.41373E-10 -1.82420E-02
 8.94207E-01  2.88159E+00  1.05410E-12 -1.25196E-02
 8.94207E-01  3.01621E+00  0.00000E+00 -7.92142E-03
 8.94207E-01  3.15737E+00  0.00000E+00 -4.73849E-03
 8.94207E-01  3.30561E+00  0.00000E+00 -3.00138E-03
 8.94207E-01  3.46149E+00  0.00000E+00 -1.62259E-03
 8.94207E-01  3.62560E+00  0.00000E+00 -6.92370E-04
 8.94207E-01  3.79854E+00  0.00000E+00 -3.22470E-04

 9.70781E-01  0.00000E+00 -3.91504E+01 -4.13340E+01
 9.70781E-01  7.39388E-02 -3.90732E+01 -4.12266E+01
 9.70781E-01  1.47882E-01 -3.88422E+01 -4.09846E+01
 9.70781E-01  2.21842E-01 -3.84576E+01 -4.05709E+01
 9.70781E-01  2.95839E-01 -3.79196E+01 -3.99637E+01
 9.70781E-01  3.69901E-01 -3.72285E+01 -3.91681E+01
 9.70781E-01  4.44063E-01 -3.63839E+01 -3.82122E+01
 9.70781E-01  5.18370E-01 -3.53857E+01 -3.71176E+01
 9.70781E-01  5.92874E-01 -3.42334E+01 -3.58629E+01
 9.70781E-01  6.67636E-01 -3.29266E+01 -3.44318E+01
 9.70781E-01  7.42726E-01 -3.14659E+01 -3.28503E+01
 9.70781E-01  8.18220E-01 -2.98532E+01 -3.11457E+01
 9.70781E-01  8.94207E-01 -2.80932E+01 -2.93134E+01
 9.70781E-01  9.70781E-01 -2.61937E+01 -2.73425E+01
 9.70781E-01  1.04805E+00 -2.41657E+01 -2.52179E+01
 9.70781E-01  1.12613E+00 -2.20214E+01 -2.29262E+01
 9.70781E-01  1.20514E+00 -1.97732E+01 -2.05059E+01
 9.70781E-01  1.28523E+00 -1.74310E+01 -1.80359E+01
 9.70781E-01  1.36654E+00 -1.50032E+01 -1.55455E+01
 9.70781E-01  1.44923E+00 -1.25004E+01 -1.29865E+01
 9.70781E-01  1.53349E+00 -9.94680E+00 -1.03366E+01
 9.70781E-01  1.61949E+00 -7.39691E+00 -7.67857E+00
 9.70781E-01  1.70745E+00 -4.95441E+00 -5.15570E+00
 9.70781E-01  1.79759E+00 -2.78002E+00 -2.92480E+00
 9.70781E-01  1.89014E+00 -1.07118E+00 -1.16166E+00
 9.70781E-01  1.98537E+00  4.50049E-04 -3.52537E-02
 9.70781E-01  2.08355E+00  3.95879E-01  4.04012E-01
 9.70781E-01  2.18498E+00  3.10545E-01  3.39019E-01
 9.70781E-01  2.28998E+00  1.07327E-01  1.20212E-01
 9.70781E-01  2.39890E+00  1.42187E-02 -9.84170E-03
 9.70781E-01  2.51212E+00  4.69518E-04 -3.91408E-02
 9.70781E-01  2.63001E+00  2.02332E-06 -2.82670E-02
 9.70781E-01  2.75302E+00  1.41386E-10 -1.78147E-02
 9.70781E-01  2.88159E+00  9.91250E-13 -1.34035E-02
 9.70781E-01  3.01621E+00  0.00000E+00 -8.80434E-03
 9.70781E-01  3.15737E+00  0.00000E+00 -5.03097E-03
 9.70781E-01  3.30561E+00  0.00000E+00 -3.08488E-03
 9.70781E-01  3.46149E+00  0.00000E+00 -1.61191E-03
 9.70781E-01  3.62560E+00  0.00000E+00 -6.64209E-04
 9.70781E-01  3.79854E+00  0.00000E+00 -3.34616E-04

 1.04805E+00  0.00000E+00 -3.54383E+01 -3.62437E+01
 1.04805E+00  7.39388E-02 -3.53713E+01 -3.62110E+01
 1.04805E+00  1.47882E-01 -3.51707E+01 -3.60252E+01
 1.04805E+00  2.21842E-01 -3.48367E+01 -3.57153E+01
 1.04805E+00  2.95839E-01 -3.43699E+01 -3.52743E+01
 1.04805E+00  3.69901E-01 -3.37705E+01 -3.46702E+01
 1.04805E+00  4.44063E-01 -3.30385E+01 -3.39360E+01
 1.04805E+00  5.18370E-01 -3.21738E+01 -3.31018E+01
 1.04805E+00  5.92874E-01 -3.11758E+01 -3.21227E+01
 1.04805E+00  6.67636E-01 -3.00437E+01 -3.09675E+01
 1.04805E+00  7.42726E-01 -2.87766E+01 -2.96902E+01
 1.04805E+00  8.18220E-01 -2.73741E+01 -2.83387E+01
 1.04805E+00  8.94207E-01 -2.58364E+01 -2.68682E+01
 1.04805E+00  9.70781E-01 -2.41657E+01 -2.52179E+01
 1.04805E+00  1.04805E+00 -2.23663E+01 -2.33758E+01
 1.04805E+00  1.12613E+00 -2.04447E+01 -2.13524E+01
 1.04805E+00  1.20514E+00 -1.84083E+01 -1.91834E+01
 1.04805E+00  1.28523E+00 -1.62647E+01 -1.69244E+01
 1.04805E+00  1.36654E+00 -1.40221E+01 -1.46047E+01
 1.04805E+00  1.44923E+00 -1.16922E+01 -1.22125E+01
 1.04805E+00  1.53349E+00 -9.30077E+00 -9.75269E+00
 1.04805E+00  1.61949E+00 -6.90256E+00 -7.28682E+00
 1.04805E+00  1.70745E+00 -4.59947E+00 -4.92643E+00
 1.04805E+00  1.79759E+00 -2.54785E+00 -2.81624E+00
 1.04805E+00  1.89014E+00 -9.39024E-01 -1.12810E+00
 1.04805E+00  1.98537E+00  6.09245E-02 -3.70166E-02
 1.04805E+00  2.08355E+00  4.14757E-01  3.89574E-01
 1.04805E+00  2.18498E+00  3.12863E-01  3.22816E-01
 1.04805E+00  2.28998E+00  1.06788E-01  1.07531E-01
 1.04805E+00  2.39890E+00  1.40669E-02 -1.89913E-02
 1.04805E+00  2.51212E+00  4.63248E-04 -4.43005E-02
 1.04805E+00  2.63001E+00  1.99340E-06 -2.92376E-02
 1.04805E+00  2.75302E+00  1.39958E-10 -1.80232E-02
 1.04805E+00  2.88159E+00  7.14171E-13 -1.48463E-02
 1.04805E+00  3.01621E+00  0.00000E+00 -1.00234E-02
 1.04805E+00  3.15737E+00  0.00000E+00 -5.41848E-03
 1.04805E+00  3.30561E+00  0.00000E+00 -3.10358E-03
 1.04805E+00  3.46149E+00  0.00000E+00 -1.56754E-03
 1.04805E+00  3.62560E+00  0.00000E+00 -6.61916E-04
 1.04805E+00  3.79854E+00  0.00000E+00 -3.52601E-04

 1.12613E+00  0.00000E+00 -3.17731E+01 -3.15171E+01
 1.12613E+00  7.39388E-02 -3.17151E+01 -3.14778E+01
 1.12613E+00  1.47882E-01 -3.15418E+01 -3.13009E+01
 1.12613E+00  2.21842E-01 -3.12532E+01 -3.10614E+01
 1.12613E+00  2.95839E-01 -3.08498E+01 -3.07578E+01
 1.12613E+00  3.69901E-01 -3.03318E+01 -3.03278E+01
 1.12613E+00  4.44063E-01 -2.96995E+01 -2.97964E+01
 1.12613E+00  5.18370E-01 -2.89529E+01 -2.91950E+01
 1.12613E+00  5.92874E-01 -2.80916E+01 -2.84870E+01
 1.12613E+00  6.67636E-01 -2.71146E+01 -2.76378E+01
 1.12613E+00  7.42726E-01 -2.60208E+01 -2.66601E+01
 1.12613E+00  8.18220E-01 -2.48085E+01 -2.55660E+01
 1.12613E+00  8.94207E-01 -2.34758E+01 -2.43311E+01
 1.12613E+00  9.70781E-01 -2.20214E+01 -2.29262E+01
 1.12613E+00  1.04805E+00 -2.04447E+01 -2.13524E+01
 1.12613E+00  1.12613E+00 -1.87462E+01 -1.96244E+01
 1.12613E+00  1.20514E+00 -1.69282E+01 -1.77528E+01
 1.12613E+00  1.28523E+00 -1.49941E+01 -1.57454E+01
 1.12613E+00  1.36654E+00 -1.29499E+01 -1.36166E+01
 1.12613E+00  1.44923E+00 -1.08072E+01 -1.13936E+01
 1.12613E+00  1.53349E+00 -8.59206E+00 -9.11274E+00
 1.12613E+00  1.61949E+00 -6.35922E+00 -6.81810E+00
 1.12613E+00  1.70745E+00 -4.20846E+00 -4.59556E+00
 1.12613E+00  1.79759E+00 -2.29128E+00 -2.59768E+00
 1.12613E+00  1.89014E+00 -7.92316E-01 -1.01663E+00
 1.12613E+00  1.98537E+00  1.28529E-01 -1.85178E-02
 1.12613E+00  2.08355E+00  4.36148E-01  3.55769E-01
 1.12613E+00  2.18498E+00  3.15647E-01  2.80834E-01
 1.12613E+00  2.28998E+00  1.06242E-01  8.15093E-02
 1.12613E+00  2.39890E+00  1.39031E-02 -2.59627E-02
 1.12613E+00  2.51212E+00  4.56390E-04 -4.33869E-02
 1.12613E+00  2.63001E+00  1.96044E-06 -3.05109E-02
 1.12613E+00  2.75302E+00  1.38972E-10 -2.06937E-02
 1.12613E+00  2.88159E+00  4.49167E-13 -1.64483E-02
 1.12613E+00  3.01621E+00  0.00000E+00 -1.09508E-02
 1.12613E+00  3.15737E+00  0.00000E+00 -6.00824E-03
 1.12613E+00  3.30561E+00  0.00000E+00 -3.35872E-03
 1.12613E+00  3.46149E+00  0.00000E+00 -1.71355E-03
 1.12613E+00  3.62560E+00  0.00000E+00 -7.73551E-04
 1.12613E+00  3.79854E+00  0.00000E+00 -3.82718E-04

 1.20514E+00  0.00000E+00 -2.81468E+01 -2.71336E+01
 1.20514E+00  7.39388E-02 -2.80971E+01 -2.70316E+01
 1.20514E+00  1.47882E-01 -2.79484E+01 -2.68433E+01
 1.20514E+00  2.21842E-01 -2.77009E+01 -2.66516E+01
 1.20514E+00  2.95839E-01 -2.73547E+01 -2.64536E+01
 1.20514E+00  3.69901E-01 -2.69103E+01 -2.61793E+01
 1.20514E+00  4.44063E-01 -2.63679E+01 -2.58294E+01
 1.20514E+00  5.18370E-01 -2.57274E+01 -2.54222E+01
 1.20514E+00  5.92874E-01 -2.49885E+01 -2.49592E+01
 1.20514E+00  6.67636E-01 -2.41506E+01 -2.44198E+01
 1.20514E+00  7.42726E-01 -2.32123E+01 -2.37261E+01
 1.20514E+00  8.18220E-01 -2.21718E+01 -2.28142E+01
 1.20514E+00  8.94207E-01 -2.10265E+01 -2.17217E+01
 1.20514E+00  9.70781E-01 -1.97732E+01 -2.05059E+01
 1.20514E+00  1.04805E+00 -1.84083E+01 -1.91834E+01
 1.20514E+00  1.12613E+00 -1.69282E+01 -1.77528E+01
 1.20514E+00  1.20514E+00 -1.53301E+01 -1.61920E+01
 1.20514E+00  1.28523E+00 -1.36129E+01 -1.44635E+01
 1.20514E+00  1.36654E+00 -1.17788E+01 -1.25601E+01
 1.20514E+00  1.44923E+00 -9.83739E+00 -1.05277E+01
 1.20514E+00  1.53349E+00 -7.81374E+00 -8.41985E+00
 1.20514E+00  1.61949E+00 -5.76151E+00 -6.27554E+00
 1.20514E+00  1.70745E+00 -3.77763E+00 -4.17370E+00
 1.20514E+00  1.79759E+00 -2.00812E+00 -2.28869E+00
 1.20514E+00  1.89014E+00 -6.30108E-01 -8.43996E-01
 1.20514E+00  1.98537E+00  2.03401E-01  1.63090E-02
 1.20514E+00  2.08355E+00  4.59854E-01  3.08478E-01
 1.20514E+00  2.18498E+00  3.18706E-01  2.20303E-01
 1.20514E+00  2.28998E+00  1.05617E-01  4.46876E-02
 1.20514E+00  2.39890E+00  1.37176E-02 -3.41914E-02
 1.20514E+00  2.51212E+00  4.48614E-04 -4.03812E-02
 1.20514E+00  2.63001E+00  1.92299E-06 -3.20334E-02
 1.20514E+00  2.75302E+00  1.38145E-10 -2.44274E-02
 1.20514E+00  2.88159E+00  1.11063E-12 -1.80304E-02
 1.20514E+00  3.01621E+00  0.00000E+00 -1.17005E-02
 1.20514E+00  3.15737E+00  0.00000E+00 -6.75403E-03
 1.20514E+00  3.30561E+00  0.00000E+00 -3.88129E-03
 1.20514E+00  3.46149E+00  0.00000E+00 -2.06598E-03
 1.20514E+00  3.62560E+00  0.00000E+00 -9.76068E-04
 1.20514E+00  3.79854E+00  0.00000E+00 -4.29066E-04

 1.28523E+00  0.00000E+00 -2.45474E+01 -2.29478E+01
 1.28523E+00  7.39388E-02 -2.45052E+01 -2.28554E+01
 1.28523E+00  1.47882E-01 -2.43790E+01 -2.27156E+01
 1.28523E+00  2.21842E-01 -2.41691E+01 -2.25883E+01
 1.28523E+00  2.95839E-01 -2.38755E+01 -2.24703E+01
 1.28523E+00  3.69901E-01 -2.34984E+01 -2.23113E+01
 1.28523E+00  4.44063E-01 -2.30380E+01 -2.20949E+01
 1.28523E+00  5.18370E-01 -2.24941E+01 -2.18233E+01
 1.28523E+00  5.92874E-01 -2.18666E+01 -2.15210E+01
 1.28523E+00  6.67636E-01 -2.11548E+01 -2.11828E+01
 1.28523E+00  7.42726E-01 -2.03576E+01 -2.07002E+01
 1.28523E+00  8.18220E-01 -1.94732E+01 -1.99789E+01
 1.28523E+00  8.94207E-01 -1.84989E+01 -1.90656E+01
 1.28523E+00  9.70781E-01 -1.74310E+01 -1.80359E+01
 1.28523E+00  1.04805E+00 -1.62647E+01 -1.69244E+01
 1.28523E+00  1.12613E+00 -1.49941E+01 -1.57454E+01
 1.28523E+00  1.20514E+00 -1.36129E+01 -1.44635E+01
 1.28523E+00  1.28523E+00 -1.21158E+01 -1.30049E+01
 1.28523E+00  1.36654E+00 -1.05007E+01 -1.13428E+01
 1.28523E+00  1.44923E+00 -8.77390E+00 -9.53310E+00
 1.28523E+00  1.53349E+00 -6.95768E+00 -7.63723E+00
 1.28523E+00  1.61949E+00 -5.10302E+00 -5.68190E+00
 1.28523E+00  1.70745E+00 -3.30269E+00 -3.73254E+00
 1.28523E+00  1.79759E+00 -1.69610E+00 -1.98088E+00
 1.28523E+00  1.89014E+00 -4.51786E-01 -6.78496E-01
 1.28523E+00  1.98537E+00  2.85179E-01  4.81741E-02
 1.28523E+00  2.08355E+00  4.85242E-01  2.61956E-01
 1.28523E+00  2.18498E+00  3.21621E-01  1.58742E-01
 1.28523E+00  2.28998E+00  1.04775E-01  3.30850E-04
 1.28523E+00  2.39890E+00  1.34924E-02 -5.62207E-02
 1.28523E+00  2.51212E+00  4.39332E-04 -4.76612E-02
 1.28523E+00  2.63001E+00  1.87852E-06 -3.36309E-02
 1.28523E+00  2.75302E+00  1.36572E-10 -2.52690E-02
 1.28523E+00  2.88159E+00  1.03228E-12 -1.95881E-02
 1.28523E+00  3.01621E+00  0.00000E+00 -1.29782E-02
 1.28523E+00  3.15737E+00  0.00000E+00 -7.49024E-03
 1.28523E+00  3.30561E+00  0.00000E+00 -4.48613E-03
 1.28523E+00  3.46149E+00  0.00000E+00 -2.47334E-03
 1.28523E+00  3.62560E+00  0.00000E+00 -1.15725E-03
 1.28523E+00  3.79854E+00  0.00000E+00 -4.93933E-04

 1.36654E+00  0.00000E+00 -2.09613E+01 -1.89184E+01
 1.36654E+00  7.39388E-02 -2.09261E+01 -1.89357E+01
 1.36654E+00  1.47882E-01 -2.08208E+01 -1.89193E+01
 1.36654E+00  2.21842E-01 -2.06456E+01 -1.88804E+01
 1.36654E+00  2.95839E-01 -2.04006E+01 -1.88194E+01
 1.36654E+00  3.69901E-01 -2.00859E+01 -1.87306E+01
 1.36654E+00  4.44063E-01 -1.97012E+01 -1.85951E+01
 1.36654E+00  5.18370E-01 -1.92466E+01 -1.83994E+01
 1.36654E+00  5.92874E-01 -1.87217E+01 -1.81611E+01
 1.36654E+00  6.67636E-01 -1.81259E+01 -1.78856E+01
 1.36654E+00  7.42726E-01 -1.74582E+01 -1.75249E+01
 1.36654E+00  8.18220E-01 -1.67169E+01 -1.70269E+01
 1.36654E+00  8.94207E-01 -1.58998E+01 -1.63696E+01
 1.36654E+00  9.70781E-01 -1.50032E+01 -1.55455E+01
 1.36654E+00  1.04805E+00 -1.40221E+01 -1.46047E+01
 1.36654E+00  1.12613E+00 -1.29499E+01 -1.36166E+01
 1.36654E+00  1.20514E+00 -1.17788E+01 -1.25601E+01
 1.36654E+00  1.28523E+00 -1.05007E+01 -1.13428E+01
 1.36654E+00  1.36654E+00 -9.11018E+00 -9.92677E+00
 1.36654E+00  1.44923E+00 -7.60930E+00 -8.37086E+00
 1.36654E+00  1.53349E+00 -6.01633E+00 -6.73574E+00
 1.36654E+00  1.61949E+00 -4.37759E+00 -5.02896E+00
 1.36654E+00  1.70745E+00 -2.77973E+00 -3.29355E+00
 1.36654E+00  1.79759E+00 -1.35367E+00 -1.71652E+00
 1.36654E+00  1.89014E+00 -2.57662E-01 -5.51597E-01
 1.36654E+00  1.98537E+00  3.72555E-01  7.76678E-02
 1.36654E+00  2.08355E+00  5.10971E-01  2.35476E-01
 1.36654E+00  2.18498E+00  3.23610E-01  1.11573E-01
 1.36654E+00  2.28998E+00  1.03476E-01 -4.54211E-02
 1.36654E+00  2.39890E+00  1.31976E-02 -9.15299E-02
 1.36654E+00  2.51212E+00  4.27582E-04 -6.73211E-02
 1.36654E+00  2.63001E+00  1.82294E-06 -3.77500E-02
 1.36654E+00  2.75302E+00  1.34972E-10 -2.44758E-02
 1.36654E+00  2.88159E+00  1.38544E-12 -2.11025E-02
 1.36654E+00  3.01621E+00  0.00000E+00 -1.47423E-02
 1.36654E+00  3.15737E+00  0.00000E+00 -8.38333E-03
 1.36654E+00  3.30561E+00  0.00000E+00 -5.11429E-03
 1.36654E+00  3.46149E+00  0.00000E+00 -2.82837E-03
 1.36654E+00  3.62560E+00  0.00000E+00 -1.28729E-03
 1.36654E+00  3.79854E+00  0.00000E+00 -5.71528E-04

 1.44923E+00  0.00000E+00 -1.73810E+01 -1.51875E+01
 1.44923E+00  7.39388E-02 -1.73523E+01 -1.52732E+01
 1.44923E+00  1.47882E-01 -1.72666E+01 -1.53607E+01
 1.44923E+00  2.21842E-01 -1.71239E+01 -1.53892E+01
 1.44923E+00  2.95839E-01 -1.69243E+01 -1.53578E+01
 1.44923E+00  3.69901E-01 -1.66676E+01 -1.53189E+01
 1.44923E+00  4.44063E-01 -1.63537E+01 -1.52443E+01
 1.44923E+00  5.18370E-01 -1.59823E+01 -1.50965E+01
 1.44923E+00  5.92874E-01 -1.55529E+01 -1.48906E+01
 1.44923E+00  6.67636E-01 -1.50650E+01 -1.46473E+01
 1.44923E+00  7.42726E-01 -1.45176E+01 -1.43728E+01
 1.44923E+00  8.18220E-01 -1.39092E+01 -1.40546E+01
 1.44923E+00  8.94207E-01 -1.32379E+01 -1.36174E+01
 1.44923E+00  9.70781E-01 -1.25004E+01 -1.29865E+01
 1.44923E+00  1.04805E+00 -1.16922E+01 -1.22125E+01
 1.44923E+00  1.12613E+00 -1.08072E+01 -1.13936E+01
 1.44923E+00  1.20514E+00 -9.83739E+00 -1.05277E+01
 1.44923E+00  1.28523E+00 -8.77390E+00 -9.53310E+00
 1.44923E+00  1.36654E+00 -7.60930E+00 -8.37086E+00
 1.44923E+00  1.44923E+00 -6.34243E+00 -7.07980E+00
 1.44923E+00  1.53349E+00 -4.98686E+00 -5.70455E+00
 1.44923E+00  1.61949E+00 -3.58256E+00 -4.26036E+00
 1.44923E+00  1.70745E+00 -2.20758E+00 -2.79531E+00
 1.44923E+00  1.79759E+00 -9.81629E-01 -1.45464E+00
 1.44923E+00  1.89014E+00 -5.00903E-02 -4.32387E-01
 1.44923E+00  1.98537E+00  4.62590E-01  1.38233E-01
 1.44923E+00  2.08355E+00  5.34629E-01  2.55705E-01
 1.44923E+00  2.18498E+00  3.23395E-01  9.00553E-02
 1.44923E+00  2.28998E+00  1.01346E-01 -8.18919E-02
 1.44923E+00  2.39890E+00  1.27875E-02 -1.17933E-01
 1.44923E+00  2.51212E+00  4.11931E-04 -8.42931E-02
 1.44923E+00  2.63001E+00  1.75025E-06 -5.10482E-02
 1.44923E+00  2.75302E+00  1.31987E-10 -3.18715E-02
 1.44923E+00  2.88159E+00  1.04948E-12 -2.25255E-02
 1.44923E+00  3.01621E+00  0.00000E+00 -1.57104E-02
 1.44923E+00  3.15737E+00  0.00000E+00 -1.01412E-02
 1.44923E+00  3.30561E+00  0.00000E+00 -5.92232E-03
 1.44923E+00  3.46149E+00  0.00000E+00 -3.10513E-03
 1.44923E+00  3.62560E+00  0.00000E+00 -1.47498E-03
 1.44923E+00  3.79854E+00  0.00000E+00 -6.43068E-04

 1.53349E+00  0.00000E+00 -1.38192E+01 -1.18641E+01
 1.53349E+00  7.39388E-02 -1.37965E+01 -1.18765E+01
 1.53349E+00  1.47882E-01 -1.37291E+01 -1.19739E+01
 1.53349E+00  2.21842E-01 -1.36169E+01 -1.20147E+01
 1.53349E+00  2.95839E-01 -1.34597E+01 -1.19859E+01
 1.53349E+00  3.69901E-01 -1.32574E+01 -1.19929E+01
 1.53349E+00  4.44063E-01 -1.30096E+01 -1.19810E+01
 1.53349E+00  5.18370E-01 -1.27160E+01 -1.18790E+01
 1.53349E+00  5.92874E-01 -1.23761E+01 -1.17276E+01
 1.53349E+00  6.67636E-01 -1.19892E+01 -1.15695E+01
 1.53349E+00  7.42726E-01 -1.15544E+01 -1.13873E+01
 1.53349E+00  8.18220E-01 -1.10704E+01 -1.11491E+01
 1.53349E+00  8.94207E-01 -1.05354E+01 -1.08114E+01
 1.53349E+00  9.70781E-01 -9.94680E+00 -1.03366E+01
 1.53349E+00  1.04805E+00 -9.30077E+00 -9.75269E+00
 1.53349E+00  1.12613E+00 -8.59206E+00 -9.11274E+00
 1.53349E+00  1.20514E+00 -7.81374E+00 -8.41985E+00
 1.53349E+00  1.28523E+00 -6.95768E+00 -7.63723E+00
 1.53349E+00  1.36654E+00 -6.01633E+00 -6.73574E+00
 1.53349E+00  1.44923E+00 -4.98686E+00 -5.70455E+00
 1.53349E+00  1.53349E+00 -3.87880E+00 -4.55530E+00
 1.53349E+00  1.61949E+00 -2.72491E+00 -3.35334E+00
 1.53349E+00  1.70745E+00 -1.59229E+00 -2.19692E+00
 1.53349E+00  1.79759E+00 -5.86076E-01 -1.15411E+00
 1.53349E+00  1.89014E+00  1.64748E-01 -2.92148E-01
 1.53349E+00  1.98537E+00  5.49801E-01  2.41570E-01
 1.53349E+00  2.08355E+00  5.52368E-01  3.22525E-01
 1.53349E+00  2.18498E+00  3.19100E-01  9.18341E-02
 1.53349E+00  2.28998E+00  9.78623E-02 -1.05124E-01
 1.53349E+00  2.39890E+00  1.22009E-02 -1.23622E-01
 1.53349E+00  2.51212E+00  3.90476E-04 -8.99615E-02
 1.53349E+00  2.63001E+00  1.65258E-06 -7.58095E-02
 1.53349E+00  2.75302E+00  1.27202E-10 -5.19949E-02
 1.53349E+00  2.88159E+00  5.45565E-13 -2.41443E-02
 1.53349E+00  3.01621E+00  0.00000E+00 -1.54419E-02
 1.53349E+00  3.15737E+00  0.00000E+00 -1.30640E-02
 1.53349E+00  3.30561E+00  0.00000E+00 -6.99024E-03
 1.53349E+00  3.46149E+00  0.00000E+00 -3.33072E-03
 1.53349E+00  3.62560E+00  0.00000E+00 -1.79535E-03
 1.53349E+00  3.79854E+00  0.00000E+00 -7.01984E-04

 1.61949E+00  0.00000E+00 -1.03297E+01 -8.84752E+00
 1.61949E+00  7.39388E-02 -1.03127E+01 -8.75037E+00
 1.61949E+00  1.47882E-01 -1.02622E+01 -8.80239E+00
 1.61949E+00  2.21842E-01 -1.01782E+01 -8.82513E+00
 1.61949E+00  2.95839E-01 -1.00603E+01 -8.79016E+00
 1.61949E+00  3.69901E-01 -9.90843E+00 -8.81701E+00
 1.61949E+00  4.44063E-01 -9.72212E+00 -8.83974E+00
 1.61949E+00  5.18370E-01 -9.50097E+00 -8.77675E+00
 1.61949E+00  5.92874E-01 -9.24441E+00 -8.68564E+00
 1.61949E+00  6.67636E-01 -8.95171E+00 -8.61566E+00
 1.61949E+00  7.42726E-01 -8.62197E+00 -8.50782E+00
 1.61949E+00  8.18220E-01 -8.25406E+00 -8.30167E+00
 1.61949E+00  8.94207E-01 -7.84641E+00 -8.01477E+00
 1.61949E+00  9.70781E-01 -7.39691E+00 -7.67857E+00
 1.61949E+00  1.04805E+00 -6.90256E+00 -7.28682E+00
 1.61949E+00  1.12613E+00 -6.35922E+00 -6.81810E+00
 1.61949E+00  1.20514E+00 -5.76151E+00 -6.27554E+00
 1.61949E+00  1.28523E+00 -5.10302E+00 -5.68190E+00
 1.61949E+00  1.36654E+00 -4.37759E+00 -5.02896E+00
 1.61949E+00  1.44923E+00 -3.58256E+00 -4.26036E+00
 1.61949E+00  1.53349E+00 -2.72491E+00 -3.35334E+00
 1.61949E+00  1.61949E+00 -1.83053E+00 -2.40602E+00
 1.61949E+00  1.70745E+00 -9.54100E-01 -1.54953E+00
 1.61949E+00  1.79759E+00 -1.82944E-01 -7.97274E-01
 1.61949E+00  1.89014E+00  3.74450E-01 -1.27077E-01
 1.61949E+00  1.98537E+00  6.25202E-01  3.17391E-01
 1.61949E+00  2.08355E+00  5.58717E-01  3.44339E-01
 1.61949E+00  2.18498E+00  3.08300E-01  7.05199E-02
 1.61949E+00  2.28998E+00  9.23895E-02 -1.35895E-01
 1.61949E+00  2.39890E+00  1.13663E-02 -1.40441E-01
 1.61949E+00  2.51212E+00  3.61070E-04 -1.04112E-01
 1.61949E+00  2.63001E+00  1.52118E-06 -9.77385E-02
 1.61949E+00  2.75302E+00  1.20174E-10 -6.80725E-02
 1.61949E+00  2.88159E+00  1.07111E-14 -2.73461E-02
 1.61949E+00  3.01621E+00  0.00000E+00 -1.67986E-02
 1.61949E+00  3.15737E+00  0.00000E+00 -1.58481E-02
 1.61949E+00  3.30561E+00  0.00000E+00 -8.06109E-03
 1.61949E+00  3.46149E+00  0.00000E+00 -3.68610E-03
 1.61949E+00  3.62560E+00  0.00000E+00 -2.15548E-03
 1.61949E+00  3.79854E+00  0.00000E+00 -7.88229E-04

 1.70745E+00  0.00000E+00 -7.03043E+00 -6.05154E+00
 1.70745E+00  7.39388E-02 -7.01848E+00 -5.94167E+00
 1.70745E+00  1.47882E-01 -6.98323E+00 -5.95247E+00
 1.70745E+00  2.21842E-01 -6.92458E+00 -5.96073E+00
 1.70745E+00  2.95839E-01 -6.84229E+00 -5.93081E+00
 1.70745E+00  3.69901E-01 -6.73607E+00 -5.92728E+00
 1.70745E+00  4.44063E-01 -6.60551E+00 -5.92340E+00
 1.70745E+00  5.18370E-01 -6.45014E+00 -5.88235E+00
 1.70745E+00  5.92874E-01 -6.26939E+00 -5.82892E+00
 1.70745E+00  6.67636E-01 -6.06255E+00 -5.78069E+00
 1.70745E+00  7.42726E-01 -5.82881E+00 -5.69680E+00
 1.70745E+00  8.18220E-01 -5.56713E+00 -5.54193E+00
 1.70745E+00  8.94207E-01 -5.27622E+00 -5.34862E+00
 1.70745E+00  9.70781E-01 -4.95441E+00 -5.15570E+00
 1.70745E+00  1.04805E+00 -4.59947E+00 -4.92643E+00
 1.70745E+00  1.12613E+00 -4.20846E+00 -4.59556E+00
 1.70745E+00  1.20514E+00 -3.77763E+00 -4.17370E+00
 1.70745E+00  1.28523E+00 -3.30269E+00 -3.73254E+00
 1.70745E+00  1.36654E+00 -2.77973E+00 -3.29355E+00
 1.70745E+00  1.44923E+00 -2.20758E+00 -2.79531E+00
 1.70745E+00  1.53349E+00 -1.59229E+00 -2.19692E+00
 1.70745E+00  1.61949E+00 -9.54100E-01 -1.54953E+00
 1.70745E+00  1.70745E+00 -3.35137E-01 -9.34564E-01
 1.70745E+00  1.79759E+00  1.97073E-01 -3.90573E-01
 1.70745E+00  1.89014E+00  5.58015E-01  5.20747E-02
 1.70745E+00  1.98537E+00  6.75732E-01  2.90563E-01
 1.70745E+00  2.08355E+00  5.46808E-01  2.29526E-01
 1.70745E+00  2.18498E+00  2.88315E-01 -2.09170E-02
 1.70745E+00  2.28998E+00  8.42968E-02 -1.97759E-01
 1.70745E+00  2.39890E+00  1.02184E-02 -2.03876E-01
 1.70745E+00  2.51212E+00  3.21855E-04 -1.48862E-01
 1.70745E+00  2.63001E+00  1.34877E-06 -1.02732E-01
 1.70745E+00  2.75302E+00  1.09522E-10 -6.33641E-02
 1.70745E+00  2.88159E+00  1.84917E-13 -3.43755E-02
 1.70745E+00  3.01621E+00  0.00000E+00 -2.29739E-02
 1.70745E+00  3.15737E+00  0.00000E+00 -1.69699E-02
 1.70745E+00  3.30561E+00  0.00000E+00 -8.90894E-03
 1.70745E+00  3.46149E+00  0.00000E+00 -4.40620E-03
 1.70745E+00  3.62560E+00  0.00000E+00 -2.42518E-03
 1.70745E+00  3.79854E+00  0.00000E+00 -9.45855E-04

 1.79759E+00  0.00000E+00 -4.11096E+00 -3.56864E+00
 1.79759E+00  7.39388E-02 -4.10338E+00 -3.51772E+00
 1.79759E+00  1.47882E-01 -4.08120E+00 -3.50718E+00
 1.79759E+00  2.21842E-01 -4.04436E+00 -3.50949E+00
 1.79759E+00  2.95839E-01 -3.99261E+00 -3.49120E+00
 1.79759E+00  3.69901E-01 -3.92567E+00 -3.43833E+00
 1.79759E+00  4.44063E-01 -3.84316E+00 -3.38153E+00
 1.79759E+00  5.18370E-01 -3.74463E+00 -3.34808E+00
 1.79759E+00  5.92874E-01 -3.62954E+00 -3.31086E+00
 1.79759E+00  6.67636E-01 -3.49729E+00 -3.24409E+00
 1.79759E+00  7.42726E-01 -3.34716E+00 -3.15874E+00
 1.79759E+00  8.18220E-01 -3.17829E+00 -3.07136E+00
 1.79759E+00  8.94207E-01 -2.98965E+00 -2.99279E+00
 1.79759E+00  9.70781E-01 -2.78002E+00 -2.92480E+00
 1.79759E+00  1.04805E+00 -2.54785E+00 -2.81624E+00
 1.79759E+00  1.12613E+00 -2.29128E+00 -2.59768E+00
 1.79759E+00  1.20514E+00 -2.00812E+00 -2.28869E+00
 1.79759E+00  1.28523E+00 -1.69610E+00 -1.98088E+00
 1.79759E+00  1.36654E+00 -1.35367E+00 -1.71652E+00
 1.79759E+00  1.44923E+00 -9.81629E-01 -1.45464E+00
 1.79759E+00  1.53349E+00 -5.86076E-01 -1.15411E+00
 1.79759E+00  1.61949E+00 -1.82944E-01 -7.97274E-01
 1.79759E+00  1.70745E+00  1.97073E-01 -3.90573E-01
 1.79759E+00  1.79759E+00  5.06153E-01 -1.73202E-02
 1.79759E+00  1.89014E+00  6.85055E-01  2.03211E-01
 1.79759E+00  1.98537E+00  6.84643E-01  2.17044E-01
 1.79759E+00  2.08355E+00  5.09151E-01  6.34026E-02
 1.79759E+00  2.18498E+00  2.56741E-01 -1.48818E-01
 1.79759E+00  2.28998E+00  7.31314E-02 -2.87606E-01
 1.79759E+00  2.39890E+00  8.72050E-03 -2.96315E-01
 1.79759E+00  2.51212E+00  2.72009E-04 -2.11990E-01
 1.79759E+00  2.63001E+00  1.13274E-06 -1.08160E-01
 1.79759E+00  2.75302E+00  9.49098E-11 -5.93582E-02
 1.79759E+00  2.88159E+00  1.25965E-12 -5.07181E-02
 1.79759E+00  3.01621E+00  0.00000E+00 -3.32437E-02
 1.79759E+00  3.15737E+00  0.00000E+00 -1.63762E-02
 1.79759E+00  3.30561E+00  0.00000E+00 -1.01032E-02
 1.79759E+00  3.46149E+00  0.00000E+00 -5.76444E-03
 1.79759E+00  3.62560E+00  0.00000E+00 -2.51317E-03
 1.79759E+00  3.79854E+00  0.00000E+00 -1.16022E-03

 1.89014E+00  0.00000E+00 -1.80613E+00 -1.57899E+00
 1.89014E+00  7.39388E-02 -1.80199E+00 -1.56811E+00
 1.89014E+00  1.47882E-01 -1.79011E+00 -1.55371E+00
 1.89014E+00  2.21842E-01 -1.77042E+00 -1.55148E+00
 1.89014E+00  2.95839E-01 -1.74270E+00 -1.53706E+00
 1.89014E+00  3.69901E-01 -1.70670E+00 -1.46983E+00
 1.89014E+00  4.44063E-01 -1.66214E+00 -1.39669E+00
 1.89014E+00  5.18370E-01 -1.60864E+00 -1.36502E+00
 1.89014E+00  5.92874E-01 -1.54578E+00 -1.33614E+00
 1.89014E+00  6.67636E-01 -1.47307E+00 -1.27526E+00
 1.89014E+00  7.42726E-01 -1.38994E+00 -1.21098E+00
 1.89014E+00  8.18220E-01 -1.29576E+00 -1.17515E+00
 1.89014E+00  8.94207E-01 -1.18978E+00 -1.16410E+00
 1.89014E+00  9.70781E-01 -1.07118E+00 -1.16166E+00
 1.89014E+00  1.04805E+00 -9.39024E-01 -1.12810E+00
 1.89014E+00  1.12613E+00 -7.92316E-01 -1.01663E+00
 1.89014E+00  1.20514E+00 -6.30108E-01 -8.43996E-01
 1.89014E+00  1.28523E+00 -4.51786E-01 -6.78496E-01
 1.89014E+00  1.36654E+00 -2.57662E-01 -5.51597E-01
 1.89014E+00  1.44923E+00 -5.00903E-02 -4.32387E-01
 1.89014E+00  1.53349E+00  1.64748E-01 -2.92148E-01
 1.89014E+00  1.61949E+00  3.74450E-01 -1.27077E-01
 1.89014E+00  1.70745E+00  5.58015E-01  5.20747E-02
 1.89014E+00  1.79759E+00  6.85055E-01  2.03211E-01
 1.89014E+00  1.89014E+00  7.19591E-01  2.68380E-01
 1.89014E+00  1.98537E+00  6.34065E-01  2.02261E-01
 1.89014E+00  2.08355E+00  4.39216E-01  1.42244E-03
 1.89014E+00  2.18498E+00  2.12183E-01 -2.43890E-01
 1.89014E+00  2.28998E+00  5.88199E-02 -3.87004E-01
 1.89014E+00  2.39890E+00  6.88871E-03 -3.76146E-01
 1.89014E+00  2.51212E+00  2.12490E-04 -2.66352E-01
 1.89014E+00  2.63001E+00  8.78328E-07 -1.42932E-01
 1.89014E+00  2.75302E+00  7.64410E-11 -9.14747E-02
 1.89014E+00  2.88159E+00  2.96862E-13 -8.19228E-02
 1.89014E+00  3.01621E+00  0.00000E+00 -4.50351E-02
 1.89014E+00  3.15737E+00  0.00000E+00 -1.48417E-02
 1.89014E+00  3.30561E+00  0.00000E+00 -1.24427E-02
 1.89014E+00  3.46149E+00  0.00000E+00 -7.95898E-03
 1.89014E+00  3.62560E+00  0.00000E+00 -2.38532E-03
 1.89014E+00  3.79854E+00  0.00000E+00 -1.39025E-03

 1.98537E+00  0.00000E+00 -3.18553E-01 -2.80593E-01
 1.98537E+00  7.39388E-02 -3.16779E-01 -2.72267E-01
 1.98537E+00  1.47882E-01 -3.11896E-01 -2.64238E-01
 1.98537E+00  2.21842E-01 -3.03854E-01 -2.57511E-01
 1.98537E+00  2.95839E-01 -2.92489E-01 -2.39405E-01
 1.98537E+00  3.69901E-01 -2.77631E-01 -1.94509E-01
 1.98537E+00  4.44063E-01 -2.59077E-01 -1.45370E-01
 1.98537E+00  5.18370E-01 -2.36583E-01 -1.15358E-01
 1.98537E+00  5.92874E-01 -2.09855E-01 -9.25818E-02
 1.98537E+00  6.67636E-01 -1.78557E-01 -6.48763E-02
 1.98537E+00  7.42726E-01 -1.42310E-01 -4.03344E-02
 1.98537E+00  8.18220E-01 -1.00698E-01 -2.83757E-02
 1.98537E+00  8.94207E-01 -5.32695E-02 -2.81964E-02
 1.98537E+00  9.70781E-01  4.50049E-04 -3.52537E-02
 1.98537E+00  1.04805E+00  6.09245E-02 -3.70166E-02
 1.98537E+00  1.12613E+00  1.28529E-01 -1.85178E-02
 1.98537E+00  1.20514E+00  2.03401E-01  1.63090E-02
 1.98537E+00  1.28523E+00  2.85179E-01  4.81741E-02
 1.98537E+00  1.36654E+00  3.72555E-01  7.76678E-02
 1.98537E+00  1.44923E+00  4.62590E-01  1.38233E-01
 1.98537E+00  1.53349E+00  5.49801E-01  2.41570E-01
 1.98537E+00  1.61949E+00  6.25202E-01  3.17391E-01
 1.98537E+00  1.70745E+00  6.75732E-01  2.90563E-01
 1.98537E+00  1.79759E+00  6.84643E-01  2.17044E-01
 1.98537E+00  1.89014E+00  6.34065E-01  2.02261E-01
 1.98537E+00  1.98537E+00  5.13042E-01  1.85920E-01
 1.98537E+00  2.08355E+00  3.35336E-01  9.00768E-03
 1.98537E+00  2.18498E+00  1.55692E-01 -2.78222E-01
 1.98537E+00  2.28998E+00  4.19942E-02 -4.41660E-01
 1.98537E+00  2.39890E+00  4.82428E-03 -4.11601E-01
 1.98537E+00  2.51212E+00  1.46963E-04 -2.98719E-01
 1.98537E+00  2.63001E+00  6.02223E-07 -1.92027E-01
 1.98537E+00  2.75302E+00  5.43694E-11 -1.40460E-01
 1.98537E+00  2.88159E+00  4.98701E-13 -1.12170E-01
 1.98537E+00  3.01621E+00  0.00000E+00 -5.49696E-02
 1.98537E+00  3.15737E+00  0.00000E+00 -1.53354E-02
 1.98537E+00  3.30561E+00  0.00000E+00 -1.47640E-02
 1.98537E+00  3.46149E+00  0.00000E+00 -9.83802E-03
 1.98537E+00  3.62560E+00  0.00000E+00 -2.56725E-03
 1.98537E+00  3.79854E+00  0.00000E+00 -1.60135E-03

 2.08355E+00  0.00000E+00  3.08035E-01  2.50294E-01
 2.08355E+00  7.39388E-02  3.08521E-01  2.60202E-01
 2.08355E+00  1.47882E-01  3.09686E-01  2.62125E-01
 2.08355E+00  2.21842E-01  3.11547E-01  2.69948E-01
 2.08355E+00  2.95839E-01  3.14198E-01  2.87754E-01
 2.08355E+00  3.69901E-01  3.17733E-01  3.08760E-01
 2.08355E+00  4.44063E-01  3.22268E-01  3.31573E-01
 2.08355E+00  5.18370E-01  3.27936E-01  3.54878E-01
 2.08355E+00  5.92874E-01  3.34894E-01  3.71954E-01
 2.08355E+00  6.67636E-01  3.43321E-01  3.78938E-01
 2.08355E+00  7.42726E-01  3.53415E-01  3.83876E-01
 2.08355E+00  8.18220E-01  3.65393E-01  3.93927E-01
 2.08355E+00  8.94207E-01  3.79478E-01  4.03492E-01
 2.08355E+00  9.70781E-01  3.95879E-01  4.04012E-01
 2.08355E+00  1.04805E+00  4.14757E-01  3.89574E-01
 2.08355E+00  1.12613E+00  4.36148E-01  3.55769E-01
 2.08355E+00  1.20514E+00  4.59854E-01  3.08478E-01
 2.08355E+00  1.28523E+00  4.85242E-01  2.61956E-01
 2.08355E+00  1.36654E+00  5.10971E-01  2.35476E-01
 2.08355E+00  1.44923E+00  5.34629E-01  2.55705E-01
 2.08355E+00  1.53349E+00  5.52368E-01  3.22525E-01
 2.08355E+00  1.61949E+00  5.58717E-01  3.44339E-01
 2.08355E+00  1.70745E+00  5.46808E-01  2.29526E-01
 2.08355E+00  1.79759E+00  5.09151E-01  6.34026E-02
 2.08355E+00  1.89014E+00  4.39216E-01  1.42244E-03
 2.08355E+00  1.98537E+00  3.35336E-01  9.00768E-03
 2.08355E+00  2.08355E+00  2.09360E-01 -7.56137E-02
 2.08355E+00  2.18498E+00  9.38397E-02 -2.52501E-01
 2.08355E+00  2.28998E+00  2.46486E-02 -3.73741E-01
 2.08355E+00  2.39890E+00  2.77577E-03 -3.79659E-01
 2.08355E+00  2.51212E+00  8.34192E-05 -3.06327E-01
 2.08355E+00  2.63001E+00  3.38487E-07 -2.08930E-01
 2.08355E+00  2.75302E+00  3.16333E-11 -1.48223E-01
 2.08355E+00  2.88159E+00  2.82472E-13 -1.11079E-01
 2.08355E+00  3.01621E+00  0.00000E+00 -5.94137E-02
 2.08355E+00  3.15737E+00  0.00000E+00 -2.23946E-02
 2.08355E+00  3.30561E+00  0.00000E+00 -1.46941E-02
 2.08355E+00  3.46149E+00  0.00000E+00 -9.38912E-03
 2.08355E+00  3.62560E+00  0.00000E+00 -3.94465E-03
 2.08355E+00  3.79854E+00  0.00000E+00 -1.76714E-03

 2.18498E+00  0.00000E+00  3.06722E-01  2.17686E-01
 2.18498E+00  7.39388E-02  3.06744E-01  2.21327E-01
 2.18498E+00  1.47882E-01  3.06674E-01  2.21279E-01
 2.18498E+00  2.21842E-01  3.06516E-01  2.26454E-01
 2.18498E+00  2.95839E-01  3.06308E-01  2.37381E-01
 2.18498E+00  3.69901E-01  3.06085E-01  2.47244E-01
 2.18498E+00  4.44063E-01  3.05893E-01  2.57268E-01
 2.18498E+00  5.18370E-01  3.05783E-01  2.69533E-01
 2.18498E+00  5.92874E-01  3.05813E-01  2.80639E-01
 2.18498E+00  6.67636E-01  3.06050E-01  2.88705E-01
 2.18498E+00  7.42726E-01  3.06566E-01  2.99716E-01
 2.18498E+00  8.18220E-01  3.07438E-01  3.17961E-01
 2.18498E+00  8.94207E-01  3.08744E-01  3.34875E-01
 2.18498E+00  9.70781E-01  3.10545E-01  3.39019E-01
 2.18498E+00  1.04805E+00  3.12863E-01  3.22816E-01
 2.18498E+00  1.12613E+00  3.15647E-01  2.80834E-01
 2.18498E+00  1.20514E+00  3.18706E-01  2.20303E-01
 2.18498E+00  1.28523E+00  3.21621E-01  1.58742E-01
 2.18498E+00  1.36654E+00  3.23610E-01  1.11573E-01
 2.18498E+00  1.44923E+00  3.23395E-01  9.00553E-02
 2.18498E+00  1.53349E+00  3.19100E-01  9.18341E-02
 2.18498E+00  1.61949E+00  3.08300E-01  7.05199E-02
 2.18498E+00  1.70745E+00  2.88315E-01 -2.09170E-02
 2.18498E+00  1.79759E+00  2.56741E-01 -1.48818E-01
 2.18498E+00  1.89014E+00  2.12183E-01 -2.43890E-01
 2.18498E+00  1.98537E+00  1.55692E-01 -2.78222E-01
 2.18498E+00  2.08355E+00  9.38397E-02 -2.52501E-01
 2.18498E+00  2.18498E+00  4.08168E-02 -2.09460E-01
 2.18498E+00  2.28998E+00  1.04594E-02 -2.38321E-01
 2.18498E+00  2.39890E+00  1.15463E-03 -3.17164E-01
 2.18498E+00  2.51212E+00  3.42059E-05 -3.00816E-01
 2.18498E+00  2.63001E+00  1.37305E-07 -1.91158E-01
 2.18498E+00  2.75302E+00  1.32684E-11 -1.18529E-01
 2.18498E+00  2.88159E+00  8.54026E-14 -9.25486E-02
 2.18498E+00  3.01621E+00  0.00000E+00 -6.47078E-02
 2.18498E+00  3.15737E+00  0.00000E+00 -3.58429E-02
 2.18498E+00  3.30561E+00  0.00000E+00 -1.58854E-02
 2.18498E+00  3.46149E+00  0.00000E+00 -8.61980E-03
 2.18498E+00  3.62560E+00  0.00000E+00 -5.74462E-03
 2.18498E+00  3.79854E+00  0.00000E+00 -1.95855E-03

 2.28998E+00  0.00000E+00  1.12813E-01  3.11561E-02
 2.28998E+00  7.39388E-02  1.12783E-01  3.10287E-02
 2.28998E+00  1.47882E-01  1.12658E-01  3.05527E-02
 2.28998E+00  2.21842E-01  1.12438E-01  3.25470E-02
 2.28998E+00  2.95839E-01  1.12133E-01  3.70901E-02
 2.28998E+00  3.69901E-01  1.11751E-01  4.18591E-02
 2.28998E+00  4.44063E-01  1.11301E-01  4.62058E-02
 2.28998E+00  5.18370E-01  1.10794E-01  5.05124E-02
 2.28998E+00  5.92874E-01  1.10242E-01  5.66915E-02
 2.28998E+00  6.67636E-01  1.09660E-01  6.67563E-02
 2.28998E+00  7.42726E-01  1.09062E-01  8.20730E-02
 2.28998E+00  8.18220E-01  1.08466E-01  1.01934E-01
 2.28998E+00  8.94207E-01  1.07885E-01  1.17819E-01
 2.28998E+00  9.70781E-01  1.07327E-01  1.20212E-01
 2.28998E+00  1.04805E+00  1.06788E-01  1.07531E-01
 2.28998E+00  1.12613E+00  1.06242E-01  8.15093E-02
 2.28998E+00  1.20514E+00  1.05617E-01  4.46876E-02
 2.28998E+00  1.28523E+00  1.04775E-01  3.30850E-04
 2.28998E+00  1.36654E+00  1.03476E-01 -4.54211E-02
 2.28998E+00  1.44923E+00  1.01346E-01 -8.18919E-02
 2.28998E+00  1.53349E+00  9.78623E-02 -1.05124E-01
 2.28998E+00  1.61949E+00  9.23895E-02 -1.35895E-01
 2.28998E+00  1.70745E+00  8.42968E-02 -1.97759E-01
 2.28998E+00  1.79759E+00  7.31314E-02 -2.87606E-01
 2.28998E+00  1.89014E+00  5.88199E-02 -3.87004E-01
 2.28998E+00  1.98537E+00  4.19942E-02 -4.41660E-01
 2.28998E+00  2.08355E+00  2.46486E-02 -3.73741E-01
 2.28998E+00  2.18498E+00  1.04594E-02 -2.38321E-01
 2.28998E+00  2.28998E+00  2.62146E-03 -2.22364E-01
 2.28998E+00  2.39890E+00  2.83851E-04 -3.18454E-01
 2.28998E+00  2.51212E+00  8.28582E-06 -3.07426E-01
 2.28998E+00  2.63001E+00  3.28761E-08 -1.81336E-01
 2.28998E+00  2.75302E+00  2.99492E-12 -1.17387E-01
 2.28998E+00  2.88159E+00 -1.00252E-13 -1.13564E-01
 2.28998E+00  3.01621E+00  0.00000E+00 -8.65436E-02
 2.28998E+00  3.15737E+00  0.00000E+00 -5.07861E-02
 2.28998E+00  3.30561E+00  0.00000E+00 -2.75432E-02
 2.28998E+00  3.46149E+00  0.00000E+00 -1.33204E-02
 2.28998E+00  3.62560E+00  0.00000E+00 -5.64387E-03
 2.28998E+00  3.79854E+00  0.00000E+00 -2.33295E-03

 2.39890E+00  0.00000E+00  1.53380E-02 -4.26627E-02
 2.39890E+00  7.39388E-02  1.53319E-02 -4.14969E-02
 2.39890E+00  1.47882E-01  1.53098E-02 -4.22101E-02
 2.39890E+00  2.21842E-01  1.52717E-02 -4.22308E-02
 2.39890E+00  2.95839E-01  1.52185E-02 -4.08997E-02
 2.39890E+00  3.69901E-01  1.51509E-02 -3.96392E-02
 2.39890E+00  4.44063E-01  1.50699E-02 -3.86469E-02
 2.39890E+00  5.18370E-01  1.49763E-02 -3.75289E-02
 2.39890E+00  5.92874E-01  1.48713E-02 -3.52934E-02
 2.39890E+00  6.67636E-01  1.47562E-02 -3.08636E-02
 2.39890E+00  7.42726E-01  1.46323E-02 -2.32836E-02
 2.39890E+00  8.18220E-01  1.45008E-02 -1.30632E-02
 2.39890E+00  8.94207E-01  1.43629E-02 -6.47765E-03
 2.39890E+00  9.70781E-01  1.42187E-02 -9.84170E-03
 2.39890E+00  1.04805E+00  1.40669E-02 -1.89913E-02
 2.39890E+00  1.12613E+00  1.39031E-02 -2.59627E-02
 2.39890E+00  1.20514E+00  1.37176E-02 -3.41914E-02
 2.39890E+00  1.28523E+00  1.34924E-02 -5.62207E-02
 2.39890E+00  1.36654E+00  1.31976E-02 -9.15299E-02
 2.39890E+00  1.44923E+00  1.27875E-02 -1.17933E-01
 2.39890E+00  1.53349E+00  1.22009E-02 -1.23622E-01
 2.39890E+00  1.61949E+00  1.13663E-02 -1.40441E-01
 2.39890E+00  1.70745E+00  1.02184E-02 -2.03876E-01
 2.39890E+00  1.79759E+00  8.72050E-03 -2.96315E-01
 2.39890E+00  1.89014E+00  6.88871E-03 -3.76146E-01
 2.39890E+00  1.98537E+00  4.82428E-03 -4.11601E-01
 2.39890E+00  2.08355E+00  2.77577E-03 -3.79659E-01
 2.39890E+00  2.18498E+00  1.15463E-03 -3.17164E-01
 2.39890E+00  2.28998E+00  2.83851E-04 -3.18454E-01
 2.39890E+00  2.39890E+00  3.01814E-05 -3.65486E-01
 2.39890E+00  2.51212E+00  8.67954E-07 -3.21318E-01
 2.39890E+00  2.63001E+00  3.40196E-09 -2.03722E-01
 2.39890E+00  2.75302E+00  4.20392E-13 -1.60401E-01
 2.39890E+00  2.88159E+00  2.45312E-13 -1.63789E-01
 2.39890E+00  3.01621E+00  0.00000E+00 -1.17721E-01
 2.39890E+00  3.15737E+00  0.00000E+00 -6.62949E-02
 2.39890E+00  3.30561E+00  0.00000E+00 -4.29182E-02
 2.39890E+00  3.46149E+00  0.00000E+00 -2.03799E-02
 2.39890E+00  3.62560E+00  0.00000E+00 -5.17709E-03
 2.39890E+00  3.79854E+00  0.00000E+00 -2.72731E-03

 2.51212E+00  0.00000E+00  5.12194E-04 -3.58923E-02
 2.51212E+00  7.39388E-02  5.11961E-04 -3.48113E-02
 2.51212E+00  1.47882E-01  5.11158E-04 -3.49470E-02
 2.51212E+00  2.21842E-01  5.09782E-04 -3.52734E-02
 2.51212E+00  2.95839E-01  5.07855E-04 -3.54719E-02
 2.51212E+00  3.69901E-01  5.05398E-04 -3.60240E-02
 2.51212E+00  4.44063E-01  5.02429E-04 -3.65520E-02
 2.51212E+00  5.18370E-01  4.98974E-04 -3.66357E-02
 2.51212E+00  5.92874E-01  4.95057E-04 -3.65979E-02
 2.51212E+00  6.67636E-01  4.90709E-04 -3.65969E-02
 2.51212E+00  7.42726E-01  4.85960E-04 -3.58527E-02
 2.51212E+00  8.18220E-01  4.80838E-04 -3.41674E-02
 2.51212E+00  8.94207E-01  4.75360E-04 -3.43788E-02
 2.51212E+00  9.70781E-01  4.69518E-04 -3.91408E-02
 2.51212E+00  1.04805E+00  4.63248E-04 -4.43005E-02
 2.51212E+00  1.12613E+00  4.56390E-04 -4.33869E-02
 2.51212E+00  1.20514E+00  4.48614E-04 -4.03812E-02
 2.51212E+00  1.28523E+00  4.39332E-04 -4.76612E-02
 2.51212E+00  1.36654E+00  4.27582E-04 -6.73211E-02
 2.51212E+00  1.44923E+00  4.11931E-04 -8.42931E-02
 2.51212E+00  1.53349E+00  3.90476E-04 -8.99615E-02
 2.51212E+00  1.61949E+00  3.61070E-04 -1.04112E-01
 2.51212E+00  1.70745E+00  3.21855E-04 -1.48862E-01
 2.51212E+00  1.79759E+00  2.72009E-04 -2.11990E-01
 2.51212E+00  1.89014E+00  2.12490E-04 -2.66352E-01
 2.51212E+00  1.98537E+00  1.46963E-04 -2.98719E-01
 2.51212E+00  2.08355E+00  8.34192E-05 -3.06327E-01
 2.51212E+00  2.18498E+00  3.42059E-05 -3.00816E-01
 2.51212E+00  2.28998E+00  8.28582E-06 -3.07426E-01
 2.51212E+00  2.39890E+00  8.67954E-07 -3.21318E-01
 2.51212E+00  2.51212E+00  2.46304E-08 -3.05479E-01
 2.51212E+00  2.63001E+00  9.46044E-11 -2.57061E-01
 2.51212E+00  2.75302E+00 -3.98783E-13 -2.04693E-01
 2.51212E+00  2.88159E+00 -5.39703E-13 -1.61639E-01
 2.51212E+00  3.01621E+00  0.00000E+00 -1.27922E-01
 2.51212E+00  3.15737E+00  0.00000E+00 -8.63917E-02
 2.51212E+00  3.30561E+00  0.00000E+00 -3.94924E-02
 2.51212E+00  3.46149E+00  0.00000E+00 -1.76838E-02
 2.51212E+00  3.62560E+00  0.00000E+00 -9.77831E-03
 2.51212E+00  3.79854E+00  0.00000E+00 -2.68727E-03

 2.63001E+00  0.00000E+00  2.21849E-06 -2.36867E-02
 2.63001E+00  7.39388E-02  2.21792E-06 -2.47226E-02
 2.63001E+00  1.47882E-01  2.21433E-06 -2.38399E-02
 2.63001E+00  2.21842E-01  2.20820E-06 -2.33778E-02
 2.63001E+00  2.95839E-01  2.19961E-06 -2.40681E-02
 2.63001E+00  3.69901E-01  2.18862E-06 -2.47692E-02
 2.63001E+00  4.44063E-01  2.17529E-06 -2.52335E-02
 2.63001E+00  5.18370E-01  2.15972E-06 -2.55142E-02
 2.63001E+00  5.92874E-01  2.14197E-06 -2.56800E-02
 2.63001E+00  6.67636E-01  2.12213E-06 -2.58268E-02
 2.63001E+00  7.42726E-01  2.10030E-06 -2.61213E-02
 2.63001E+00  8.18220E-01  2.07656E-06 -2.66908E-02
 2.63001E+00  8.94207E-01  2.05093E-06 -2.74451E-02
 2.63001E+00  9.70781E-01  2.02332E-06 -2.82670E-02
 2.63001E+00  1.04805E+00  1.99340E-06 -2.92376E-02
 2.63001E+00  1.12613E+00  1.96044E-06 -3.05109E-02
 2.63001E+00  1.20514E+00  1.92299E-06 -3.20334E-02
 2.63001E+00  1.28523E+00  1.87852E-06 -3.36309E-02
 2.63001E+00  1.36654E+00  1.82294E-06 -3.77500E-02
 2.63001E+00  1.44923E+00  1.75025E-06 -5.10482E-02
 2.63001E+00  1.53349E+00  1.65258E-06 -7.58095E-02
 2.63001E+00  1.61949E+00  1.52118E-06 -9.77385E-02
 2.63001E+00  1.70745E+00  1.34877E-06 -1.02732E-01
 2.63001E+00  1.79759E+00  1.13274E-06 -1.08160E-01
 2.63001E+00  1.89014E+00  8.78329E-07 -1.42932E-01
 2.63001E+00  1.98537E+00  6.02222E-07 -1.92027E-01
 2.63001E+00  2.08355E+00  3.38487E-07 -2.08930E-01
 2.63001E+00  2.18498E+00  1.37305E-07 -1.91158E-01
 2.63001E+00  2.28998E+00  3.28762E-08 -1.81336E-01
 2.63001E+00  2.39890E+00  3.40164E-09 -2.03722E-01
 2.63001E+00  2.51212E+00  9.47362E-11 -2.57061E-01
 2.63001E+00  2.63001E+00  2.74351E-12 -2.87952E-01
 2.63001E+00  2.75302E+00  5.52325E-13 -2.13171E-01
 2.63001E+00  2.88159E+00  9.46777E-14 -1.20252E-01
 2.63001E+00  3.01621E+00  0.00000E+00 -1.33543E-01
 2.63001E+00  3.15737E+00  0.00000E+00 -1.20047E-01
 2.63001E+00  3.30561E+00  0.00000E+00 -3.22326E-02
 2.63001E+00  3.46149E+00  0.00000E+00 -1.11770E-02
 2.63001E+00  3.62560E+00  0.00000E+00 -1.70347E-02
 2.63001E+00  3.79854E+00  0.00000E+00 -2.88023E-03

 2.75302E+00  0.00000E+00  8.78343E-10 -1.62687E-02
 2.75302E+00  7.39388E-02  1.46085E-10 -1.71089E-02
 2.75302E+00  1.47882E-01  1.45534E-10 -1.62371E-02
 2.75302E+00  2.21842E-01  1.48484E-10 -1.58192E-02
 2.75302E+00  2.95839E-01  1.45653E-10 -1.63961E-02
 2.75302E+00  3.69901E-01  1.48429E-10 -1.67416E-02
 2.75302E+00  4.44063E-01  1.46320E-10 -1.67736E-02
 2.75302E+00  5.18370E-01  1.46763E-10 -1.67461E-02
 2.75302E+00  5.92874E-01  1.46146E-10 -1.67927E-02
 2.75302E+00  6.67636E-01  1.45029E-10 -1.70076E-02
 2.75302E+00  7.42726E-01  1.43402E-10 -1.74335E-02
 2.75302E+00  8.18220E-01  1.42721E-10 -1.80020E-02
 2.75302E+00  8.94207E-01  1.42202E-10 -1.82420E-02
 2.75302E+00  9.70781E-01  1.41030E-10 -1.78147E-02
 2.75302E+00  1.04805E+00  1.39812E-10 -1.80232E-02
 2.75302E+00  1.12613E+00  1.38892E-10 -2.06937E-02
 2.75302E+00  1.20514E+00  1.37993E-10 -2.44274E-02
 2.75302E+00  1.28523E+00  1.36920E-10 -2.52690E-02
 2.75302E+00  1.36654E+00  1.35017E-10 -2.44758E-02
 2.75302E+00  1.44923E+00  1.31659E-10 -3.18715E-02
 2.75302E+00  1.53349E+00  1.27403E-10 -5.19949E-02
 2.75302E+00  1.61949E+00  1.19867E-10 -6.80725E-02
 2.75302E+00  1.70745E+00  1.09397E-10 -6.33641E-02
 2.75302E+00  1.79759E+00  9.44875E-11 -5.93582E-02
 2.75302E+00  1.89014E+00  7.61687E-11 -9.14747E-02
 2.75302E+00  1.98537E+00  5.41961E-11 -1.40460E-01
 2.75302E+00  2.08355E+00  3.21228E-11 -1.48223E-01
 2.75302E+00  2.18498E+00  1.34621E-11 -1.18529E-01
 2.75302E+00  2.28998E+00  3.09284E-12 -1.17387E-01
 2.75302E+00  2.39890E+00  6.27450E-13 -1.60401E-01
 2.75302E+00  2.51212E+00 -3.70606E-13 -2.04693E-01
 2.75302E+00  2.63001E+00  5.46085E-13 -2.13171E-01
 2.75302E+00  2.75302E+00 -9.32290E-13 -1.65769E-01
 2.75302E+00  2.88159E+00 -4.26824E-12 -1.33091E-01
 2.75302E+00  3.01621E+00  0.00000E+00 -1.84619E-01
 2.75302E+00  3.15737E+00  0.00000E+00 -1.73359E-01
 2.75302E+00  3.30561E+00  0.00000E+00 -6.21445E-02
 2.75302E+00  3.46149E+00  0.00000E+00 -2.08131E-02
 2.75302E+00  3.62560E+00  0.00000E+00 -1.89032E-02
 2.75302E+00  3.79854E+00  0.00000E+00 -4.72966E-03

 2.88159E+00  0.00000E+00  3.79798E-10 -1.13036E-02
 2.88159E+00  7.39388E-02  1.55374E-11 -1.07079E-02
 2.88159E+00  1.47882E-01  1.60195E-13 -1.04582E-02
 2.88159E+00  2.21842E-01  1.68103E-12 -1.06205E-02
 2.88159E+00  2.95839E-01  2.70958E-12 -1.09179E-02
 2.88159E+00  3.69901E-01  3.84731E-13 -1.09368E-02
 2.88159E+00  4.44063E-01  1.36907E-12 -1.06752E-02
 2.88159E+00  5.18370E-01  1.93938E-12 -1.03489E-02
 2.88159E+00  5.92874E-01  1.54631E-12 -1.04486E-02
 2.88159E+00  6.67636E-01  7.42379E-13 -1.12230E-02
 2.88159E+00  7.42726E-01  4.03445E-13 -1.20208E-02
 2.88159E+00  8.18220E-01  5.32568E-13 -1.22834E-02
 2.88159E+00  8.94207E-01  6.68741E-13 -1.25196E-02
 2.88159E+00  9.70781E-01  1.51601E-13 -1.34035E-02
 2.88159E+00  1.04805E+00  1.25028E-12 -1.48463E-02
 2.88159E+00  1.12613E+00  1.07470E-12 -1.64483E-02
 2.88159E+00  1.20514E+00  7.67619E-13 -1.80304E-02
 2.88159E+00  1.28523E+00  4.42432E-13 -1.95881E-02
 2.88159E+00  1.36654E+00  9.17401E-14 -2.11025E-02
 2.88159E+00  1.44923E+00  5.51880E-13 -2.25255E-02
 2.88159E+00  1.53349E+00  6.08811E-13 -2.41443E-02
 2.88159E+00  1.61949E+00  4.36346E-13 -2.73461E-02
 2.88159E+00  1.70745E+00  3.03661E-15 -3.43755E-02
 2.88159E+00  1.79759E+00  1.04733E-12 -5.07181E-02
 2.88159E+00  1.89014E+00  2.57617E-13 -8.19228E-02
 2.88159E+00  1.98537E+00 -2.90765E-13 -1.12170E-01
 2.88159E+00  2.08355E+00 -5.13166E-13 -1.11079E-01
 2.88159E+00  2.18498E+00 -2.08104E-13 -9.25486E-02
 2.88159E+00  2.28998E+00 -5.84816E-15 -1.13564E-01
 2.88159E+00  2.39890E+00 -1.06278E-13 -1.63789E-01
 2.88159E+00  2.51212E+00 -2.36580E-13 -1.61639E-01
 2.88159E+00  2.63001E+00  1.29494E-13 -1.20252E-01
 2.88159E+00  2.75302E+00 -4.26041E-12 -1.33091E-01
 2.88159E+00  2.88159E+00 -4.43348E-12 -1.92822E-01
 2.88159E+00  3.01621E+00  0.00000E+00 -2.32112E-01
 2.88159E+00  3.15737E+00  0.00000E+00 -1.88276E-01
 2.88159E+00  3.30561E+00  0.00000E+00 -8.30394E-02
 2.88159E+00  3.46149E+00  0.00000E+00 -3.67192E-02
 2.88159E+00  3.62560E+00  0.00000E+00 -2.40835E-02
 2.88159E+00  3.79854E+00  0.00000E+00 -6.84694E-03

 3.01621E+00  0.00000E+00  0.00000E+00 -6.96176E-03
 3.01621E+00  7.39388E-02  0.00000E+00 -6.78543E-03
 3.01621E+00  1.47882E-01  0.00000E+00 -6.62294E-03
 3.01621E+00  2.21842E-01  0.00000E+00 -6.71055E-03
 3.01621E+00  2.95839E-01  0.00000E+00 -6.88760E-03
 3.01621E+00  3.69901E-01  0.00000E+00 -6.74519E-03
 3.01621E+00  4.44063E-01  0.00000E+00 -6.40702E-03
 3.01621E+00  5.18370E-01  0.00000E+00 -6.16414E-03
 3.01621E+00  5.92874E-01  0.00000E+00 -6.30021E-03
 3.01621E+00  6.67636E-01  0.00000E+00 -6.90646E-03
 3.01621E+00  7.42726E-01  0.00000E+00 -7.49355E-03
 3.01621E+00  8.18220E-01  0.00000E+00 -7.67436E-03
 3.01621E+00  8.94207E-01  0.00000E+00 -7.92142E-03
 3.01621E+00  9.70781E-01  0.00000E+00 -8.80434E-03
 3.01621E+00  1.04805E+00  0.00000E+00 -1.00234E-02
 3.01621E+00  1.12613E+00  0.00000E+00 -1.09508E-02
 3.01621E+00  1.20514E+00  0.00000E+00 -1.17005E-02
 3.01621E+00  1.28523E+00  0.00000E+00 -1.29782E-02
 3.01621E+00  1.36654E+00  0.00000E+00 -1.47423E-02
 3.01621E+00  1.44923E+00  0.00000E+00 -1.57104E-02
 3.01621E+00  1.53349E+00  0.00000E+00 -1.54419E-02
 3.01621E+00  1.61949E+00  0.00000E+00 -1.67986E-02
 3.01621E+00  1.70745E+00  0.00000E+00 -2.29739E-02
 3.01621E+00  1.79759E+00  0.00000E+00 -3.32437E-02
 3.01621E+00  1.89014E+00  0.00000E+00 -4.50351E-02
 3.01621E+00  1.98537E+00  0.00000E+00 -5.49696E-02
 3.01621E+00  2.08355E+00  0.00000E+00 -5.94137E-02
 3.01621E+00  2.18498E+00  0.00000E+00 -6.47078E-02
 3.01621E+00  2.28998E+00  0.00000E+00 -8.65436E-02
 3.01621E+00  2.39890E+00  0.00000E+00 -1.17721E-01
 3.01621E+00  2.51212E+00  0.00000E+00 -1.27922E-01
 3.01621E+00  2.63001E+00  0.00000E+00 -1.33543E-01
 3.01621E+00  2.75302E+00  0.00000E+00 -1.84619E-01
 3.01621E+00  2.88159E+00  0.00000E+00 -2.32112E-01
 3.01621E+00  3.01621E+00  0.00000E+00 -1.95823E-01
 3.01621E+00  3.15737E+00  0.00000E+00 -1.10624E-01
 3.01621E+00  3.30561E+00  0.00000E+00 -4.24106E-02
 3.01621E+00  3.46149E+00  0.00000E+00 -4.03381E-02
 3.01621E+00  3.62560E+00  0.00000E+00 -3.82854E-02
 3.01621E+00  3.79854E+00  0.00000E+00 -6.81779E-03

 3.15737E+00  0.00000E+00  0.00000E+00 -3.78564E-03
 3.15737E+00  7.39388E-02  0.00000E+00 -4.18971E-03
 3.15737E+00  1.47882E-01  0.00000E+00 -4.04186E-03
 3.15737E+00  2.21842E-01  0.00000E+00 -3.92776E-03
 3.15737E+00  2.95839E-01  0.00000E+00 -3.98718E-03
 3.15737E+00  3.69901E-01  0.00000E+00 -3.88883E-03
 3.15737E+00  4.44063E-01  0.00000E+00 -3.75413E-03
 3.15737E+00  5.18370E-01  0.00000E+00 -3.77372E-03
 3.15737E+00  5.92874E-01  0.00000E+00 -3.89410E-03
 3.15737E+00  6.67636E-01  0.00000E+00 -4.04148E-03
 3.15737E+00  7.42726E-01  0.00000E+00 -4.22613E-03
 3.15737E+00  8.18220E-01  0.00000E+00 -4.46503E-03
 3.15737E+00  8.94207E-01  0.00000E+00 -4.73849E-03
 3.15737E+00  9.70781E-01  0.00000E+00 -5.03097E-03
 3.15737E+00  1.04805E+00  0.00000E+00 -5.41848E-03
 3.15737E+00  1.12613E+00  0.00000E+00 -6.00824E-03
 3.15737E+00  1.20514E+00  0.00000E+00 -6.75403E-03
 3.15737E+00  1.28523E+00  0.00000E+00 -7.49024E-03
 3.15737E+00  1.36654E+00  0.00000E+00 -8.38333E-03
 3.15737E+00  1.44923E+00  0.00000E+00 -1.01412E-02
 3.15737E+00  1.53349E+00  0.00000E+00 -1.30640E-02
 3.15737E+00  1.61949E+00  0.00000E+00 -1.58481E-02
 3.15737E+00  1.70745E+00  0.00000E+00 -1.69699E-02
 3.15737E+00  1.79759E+00  0.00000E+00 -1.63762E-02
 3.15737E+00  1.89014E+00  0.00000E+00 -1.48417E-02
 3.15737E+00  1.98537E+00  0.00000E+00 -1.53354E-02
 3.15737E+00  2.08355E+00  0.00000E+00 -2.23946E-02
 3.15737E+00  2.18498E+00  0.00000E+00 -3.58429E-02
 3.15737E+00  2.28998E+00  0.00000E+00 -5.07861E-02
 3.15737E+00  2.39890E+00  0.00000E+00 -6.62949E-02
 3.15737E+00  2.51212E+00  0.00000E+00 -8.63917E-02
 3.15737E+00  2.63001E+00  0.00000E+00 -1.20047E-01
 3.15737E+00  2.75302E+00  0.00000E+00 -1.73359E-01
 3.15737E+00  2.88159E+00  0.00000E+00 -1.88276E-01
 3.15737E+00  3.01621E+00  0.00000E+00 -1.10624E-01
 3.15737E+00  3.15737E+00  0.00000E+00 -5.34621E-02
 3.15737E+00  3.30561E+00  0.00000E+00 -6.40083E-02
 3.15737E+00  3.46149E+00  0.00000E+00 -4.85403E-02
 3.15737E+00  3.62560E+00  0.00000E+00 -1.85605E-02
 3.15737E+00  3.79854E+00  0.00000E+00 -4.97846E-03

 3.30561E+00  0.00000E+00  0.00000E+00 -2.04835E-03
 3.30561E+00  7.39388E-02  0.00000E+00 -2.10302E-03
 3.30561E+00  1.47882E-01  0.00000E+00 -2.18295E-03
 3.30561E+00  2.21842E-01  0.00000E+00 -2.16004E-03
 3.30561E+00  2.95839E-01  0.00000E+00 -2.07785E-03
 3.30561E+00  3.69901E-01  0.00000E+00 -2.10880E-03
 3.30561E+00  4.44063E-01  0.00000E+00 -2.25000E-03
 3.30561E+00  5.18370E-01  0.00000E+00 -2.42564E-03
 3.30561E+00  5.92874E-01  0.00000E+00 -2.50673E-03
 3.30561E+00  6.67636E-01  0.00000E+00 -2.44243E-03
 3.30561E+00  7.42726E-01  0.00000E+00 -2.45087E-03
 3.30561E+00  8.18220E-01  0.00000E+00 -2.70667E-03
 3.30561E+00  8.94207E-01  0.00000E+00 -3.00138E-03
 3.30561E+00  9.70781E-01  0.00000E+00 -3.08488E-03
 3.30561E+00  1.04805E+00  0.00000E+00 -3.10358E-03
 3.30561E+00  1.12613E+00  0.00000E+00 -3.35872E-03
 3.30561E+00  1.20514E+00  0.00000E+00 -3.88129E-03
 3.30561E+00  1.28523E+00  0.00000E+00 -4.48613E-03
 3.30561E+00  1.36654E+00  0.00000E+00 -5.11429E-03
 3.30561E+00  1.44923E+00  0.00000E+00 -5.92232E-03
 3.30561E+00  1.53349E+00  0.00000E+00 -6.99024E-03
 3.30561E+00  1.61949E+00  0.00000E+00 -8.06109E-03
 3.30561E+00  1.70745E+00  0.00000E+00 -8.90894E-03
 3.30561E+00  1.79759E+00  0.00000E+00 -1.01032E-02
 3.30561E+00  1.89014E+00  0.00000E+00 -1.24427E-02
 3.30561E+00  1.98537E+00  0.00000E+00 -1.47640E-02
 3.30561E+00  2.08355E+00  0.00000E+00 -1.46941E-02
 3.30561E+00  2.18498E+00  0.00000E+00 -1.58854E-02
 3.30561E+00  2.28998E+00  0.00000E+00 -2.75432E-02
 3.30561E+00  2.39890E+00  0.00000E+00 -4.29182E-02
 3.30561E+00  2.51212E+00  0.00000E+00 -3.94924E-02
 3.30561E+00  2.63001E+00  0.00000E+00 -3.22326E-02
 3.30561E+00  2.75302E+00  0.00000E+00 -6.21445E-02
 3.30561E+00  2.88159E+00  0.00000E+00 -8.30394E-02
 3.30561E+00  3.01621E+00  0.00000E+00 -4.24106E-02
 3.30561E+00  3.15737E+00  0.00000E+00 -6.40083E-02
 3.30561E+00  3.30561E+00  0.00000E+00 -1.38205E-01
 3.30561E+00  3.46149E+00  0.00000E+00 -5.76086E-02
 3.30561E+00  3.62560E+00  0.00000E+00  2.12359E-02
 3.30561E+00  3.79854E+00  0.00000E+00 -3.17337E-03

 3.46149E+00  0.00000E+00  0.00000E+00 -9.14303E-04
 3.46149E+00  7.39388E-02  0.00000E+00 -9.61047E-04
 3.46149E+00  1.47882E-01  0.00000E+00 -1.03341E-03
 3.46149E+00  2.21842E-01  0.00000E+00 -1.07798E-03
 3.46149E+00  2.95839E-01  0.00000E+00 -1.08145E-03
 3.46149E+00  3.69901E-01  0.00000E+00 -1.07870E-03
 3.46149E+00  4.44063E-01  0.00000E+00 -1.11491E-03
 3.46149E+00  5.18370E-01  0.00000E+00 -1.20785E-03
 3.46149E+00  5.92874E-01  0.00000E+00 -1.27957E-03
 3.46149E+00  6.67636E-01  0.00000E+00 -1.28304E-03
 3.46149E+00  7.42726E-01  0.00000E+00 -1.32226E-03
 3.46149E+00  8.18220E-01  0.00000E+00 -1.47811E-03
 3.46149E+00  8.94207E-01  0.00000E+00 -1.62259E-03
 3.46149E+00  9.70781E-01  0.00000E+00 -1.61191E-03
 3.46149E+00  1.04805E+00  0.00000E+00 -1.56754E-03
 3.46149E+00  1.12613E+00  0.00000E+00 -1.71355E-03
 3.46149E+00  1.20514E+00  0.00000E+00 -2.06598E-03
 3.46149E+00  1.28523E+00  0.00000E+00 -2.47334E-03
 3.46149E+00  1.36654E+00  0.00000E+00 -2.82837E-03
 3.46149E+00  1.44923E+00  0.00000E+00 -3.10513E-03
 3.46149E+00  1.53349E+00  0.00000E+00 -3.33072E-03
 3.46149E+00  1.61949E+00  0.00000E+00 -3.68610E-03
 3.46149E+00  1.70745E+00  0.00000E+00 -4.40620E-03
 3.46149E+00  1.79759E+00  0.00000E+00 -5.76444E-03
 3.46149E+00  1.89014E+00  0.00000E+00 -7.95898E-03
 3.46149E+00  1.98537E+00  0.00000E+00 -9.83802E-03
 3.46149E+00  2.08355E+00  0.00000E+00 -9.38912E-03
 3.46149E+00  2.18498E+00  0.00000E+00 -8.61980E-03
 3.46149E+00  2.28998E+00  0.00000E+00 -1.33204E-02
 3.46149E+00  2.39890E+00  0.00000E+00 -2.03799E-02
 3.46149E+00  2.51212E+00  0.00000E+00 -1.76838E-02
 3.46149E+00  2.63001E+00  0.00000E+00 -1.11770E-02
 3.46149E+00  2.75302E+00  0.00000E+00 -2.08131E-02
 3.46149E+00  2.88159E+00  0.00000E+00 -3.67192E-02
 3.46149E+00  3.01621E+00  0.00000E+00 -4.03381E-02
 3.46149E+00  3.15737E+00  0.00000E+00 -4.85403E-02
 3.46149E+00  3.30561E+00  0.00000E+00 -5.76086E-02
 3.46149E+00  3.46149E+00  0.00000E+00 -3.25891E-02
 3.46149E+00  3.62560E+00  0.00000E+00 -6.74123E-03
 3.46149E+00  3.79854E+00  0.00000E+00 -4.78158E-03

 3.62560E+00  0.00000E+00  0.00000E+00 -2.83004E-04
 3.62560E+00  7.39388E-02  0.00000E+00 -4.17348E-04
 3.62560E+00  1.47882E-01  0.00000E+00 -4.00605E-04
 3.62560E+00  2.21842E-01  0.00000E+00 -4.29457E-04
 3.62560E+00  2.95839E-01  0.00000E+00 -5.10640E-04
 3.62560E+00  3.69901E-01  0.00000E+00 -4.83196E-04
 3.62560E+00  4.44063E-01  0.00000E+00 -4.18245E-04
 3.62560E+00  5.18370E-01  0.00000E+00 -4.22736E-04
 3.62560E+00  5.92874E-01  0.00000E+00 -4.81563E-04
 3.62560E+00  6.67636E-01  0.00000E+00 -5.59444E-04
 3.62560E+00  7.42726E-01  0.00000E+00 -6.32709E-04
 3.62560E+00  8.18220E-01  0.00000E+00 -6.81336E-04
 3.62560E+00  8.94207E-01  0.00000E+00 -6.92370E-04
 3.62560E+00  9.70781E-01  0.00000E+00 -6.64209E-04
 3.62560E+00  1.04805E+00  0.00000E+00 -6.61916E-04
 3.62560E+00  1.12613E+00  0.00000E+00 -7.73551E-04
 3.62560E+00  1.20514E+00  0.00000E+00 -9.76068E-04
 3.62560E+00  1.28523E+00  0.00000E+00 -1.15725E-03
 3.62560E+00  1.36654E+00  0.00000E+00 -1.28729E-03
 3.62560E+00  1.44923E+00  0.00000E+00 -1.47498E-03
 3.62560E+00  1.53349E+00  0.00000E+00 -1.79535E-03
 3.62560E+00  1.61949E+00  0.00000E+00 -2.15548E-03
 3.62560E+00  1.70745E+00  0.00000E+00 -2.42518E-03
 3.62560E+00  1.79759E+00  0.00000E+00 -2.51317E-03
 3.62560E+00  1.89014E+00  0.00000E+00 -2.38532E-03
 3.62560E+00  1.98537E+00  0.00000E+00 -2.56725E-03
 3.62560E+00  2.08355E+00  0.00000E+00 -3.94465E-03
 3.62560E+00  2.18498E+00  0.00000E+00 -5.74462E-03
 3.62560E+00  2.28998E+00  0.00000E+00 -5.64387E-03
 3.62560E+00  2.39890E+00  0.00000E+00 -5.17709E-03
 3.62560E+00  2.51212E+00  0.00000E+00 -9.77831E-03
 3.62560E+00  2.63001E+00  0.00000E+00 -1.70347E-02
 3.62560E+00  2.75302E+00  0.00000E+00 -1.89032E-02
 3.62560E+00  2.88159E+00  0.00000E+00 -2.40835E-02
 3.62560E+00  3.01621E+00  0.00000E+00 -3.82854E-02
 3.62560E+00  3.15737E+00  0.00000E+00 -1.85605E-02
 3.62560E+00  3.30561E+00  0.00000E+00  2.12359E-02
 3.62560E+00  3.46149E+00  0.00000E+00 -6.74123E-03
 3.62560E+00  3.62560E+00  0.00000E+00 -3.21804E-02
 3.62560E+00  3.79854E+00  0.00000E+00 -1.46902E-02

 3.79854E+00  0.00000E+00  0.00000E+00 -9.52950E-05
 3.79854E+00  7.39388E-02  0.00000E+00 -1.00233E-04
 3.79854E+00  1.47882E-01  0.00000E+00 -9.29467E-05
 3.79854E+00  2.21842E-01  0.00000E+00 -9.14643E-05
 3.79854E+00  2.95839E-01  0.00000E+00 -1.09102E-04
 3.79854E+00  3.69901E-01  0.00000E+00 -1.46577E-04
 3.79854E+00  4.44063E-01  0.00000E+00 -1.87937E-04
 3.79854E+00  5.18370E-01  0.00000E+00 -2.18497E-04
 3.79854E+00  5.92874E-01  0.00000E+00 -2.43880E-04
 3.79854E+00  6.67636E-01  0.00000E+00 -2.70339E-04
 3.79854E+00  7.42726E-01  0.00000E+00 -2.93921E-04
 3.79854E+00  8.18220E-01  0.00000E+00 -3.10425E-04
 3.79854E+00  8.94207E-01  0.00000E+00 -3.22470E-04
 3.79854E+00  9.70781E-01  0.00000E+00 -3.34616E-04
 3.79854E+00  1.04805E+00  0.00000E+00 -3.52601E-04
 3.79854E+00  1.12613E+00  0.00000E+00 -3.82718E-04
 3.79854E+00  1.20514E+00  0.00000E+00 -4.29066E-04
 3.79854E+00  1.28523E+00  0.00000E+00 -4.93933E-04
 3.79854E+00  1.36654E+00  0.00000E+00 -5.71528E-04
 3.79854E+00  1.44923E+00  0.00000E+00 -6.43068E-04
 3.79854E+00  1.53349E+00  0.00000E+00 -7.01984E-04
 3.79854E+00  1.61949E+00  0.00000E+00 -7.88229E-04
 3.79854E+00  1.70745E+00  0.00000E+00 -9.45855E-04
 3.79854E+00  1.79759E+00  0.00000E+00 -1.16022E-03
 3.79854E+00  1.89014E+00  0.00000E+00 -1.39025E-03
 3.79854E+00  1.98537E+00  0.00000E+00 -1.60135E-03
 3.79854E+00  2.08355E+00  0.00000E+00 -1.76714E-03
 3.79854E+00  2.18498E+00  0.00000E+00 -1.95855E-03
 3.79854E+00  2.28998E+00  0.00000E+00 -2.33295E-03
 3.79854E+00  2.39890E+00  0.00000E+00 -2.72731E-03
 3.79854E+00  2.51212E+00  0.00000E+00 -2.68727E-03
 3.79854E+00  2.63001E+00  0.00000E+00 -2.88023E-03
 3.79854E+00  2.75302E+00  0.00000E+00 -4.72966E-03
 3.79854E+00  2.88159E+00  0.00000E+00 -6.84694E-03
 3.79854E+00  3.01621E+00  0.00000E+00 -6.81779E-03
 3.79854E+00  3.15737E+00  0.00000E+00 -4.97846E-03
 3.79854E+00  3.30561E+00  0.00000E+00 -3.17337E-03
 3.79854E+00  3.46149E+00  0.00000E+00 -4.78158E-03
 3.79854E+00  3.62560E+00  0.00000E+00 -1.46902E-02
 3.79854E+00  3.79854E+00  0.00000E+00 -2.38715E-02



==> anc/V_Lambda2.5kF_kF0.84 <==
 0.00000E+00  0.00000E+00 -7.99542E+01 -1.00079E+02
 0.00000E+00  7.76358E-02 -7.94125E+01 -9.94657E+01
 0.00000E+00  1.55276E-01 -7.78438E+01 -9.78619E+01
 0.00000E+00  2.32935E-01 -7.54002E+01 -9.53090E+01
 0.00000E+00  3.10631E-01 -7.22864E+01 -9.17817E+01
 0.00000E+00  3.88396E-01 -6.87110E+01 -8.72442E+01
 0.00000E+00  4.66266E-01 -6.48507E+01 -8.18969E+01
 0.00000E+00  5.44288E-01 -6.08369E+01 -7.59877E+01
 0.00000E+00  6.22518E-01 -5.67582E+01 -6.97494E+01
 0.00000E+00  7.01018E-01 -5.26710E+01 -6.33794E+01
 0.00000E+00  7.79862E-01 -4.86103E+01 -5.70241E+01
 0.00000E+00  8.59131E-01 -4.45967E+01 -5.08126E+01
 0.00000E+00  9.38917E-01 -4.06413E+01 -4.48663E+01
 0.00000E+00  1.01932E+00 -3.67497E+01 -3.92902E+01
 0.00000E+00  1.10045E+00 -3.29233E+01 -3.40870E+01
 0.00000E+00  1.18243E+00 -2.91607E+01 -2.92182E+01
 0.00000E+00  1.26540E+00 -2.54573E+01 -2.46772E+01
 0.00000E+00  1.34949E+00 -2.18065E+01 -2.04837E+01
 0.00000E+00  1.43486E+00 -1.82038E+01 -1.66327E+01
 0.00000E+00  1.52169E+00 -1.46552E+01 -1.30841E+01
 0.00000E+00  1.61016E+00 -1.11909E+01 -9.81344E+00
 0.00000E+00  1.70047E+00 -7.88305E+00 -6.82983E+00
 0.00000E+00  1.79283E+00 -4.86167E+00 -4.19173E+00
 0.00000E+00  1.88747E+00 -2.31361E+00 -2.00469E+00
 0.00000E+00  1.98465E+00 -4.49422E-01 -3.92618E-01
 0.00000E+00  2.08464E+00  5.75627E-01  5.03129E-01
 0.00000E+00  2.18773E+00  7.86418E-01  6.67952E-01
 0.00000E+00  2.29423E+00  4.90219E-01  3.75840E-01
 0.00000E+00  2.40448E+00  1.54128E-01  6.71615E-02
 0.00000E+00  2.51885E+00  1.93278E-02 -3.66201E-02
 0.00000E+00  2.63772E+00  6.16524E-04 -3.24295E-02
 0.00000E+00  2.76152E+00  2.59175E-06 -2.08191E-02
 0.00000E+00  2.89067E+00 -8.29137E-11 -1.38383E-02
 0.00000E+00  3.02567E+00  1.36609E-09 -9.25296E-03
 0.00000E+00  3.16702E+00  0.00000E+00 -5.89551E-03
 0.00000E+00  3.31523E+00  0.00000E+00 -3.55151E-03
 0.00000E+00  3.47089E+00  0.00000E+00 -2.02979E-03
 0.00000E+00  3.63457E+00  0.00000E+00 -9.32293E-04
 0.00000E+00  3.80688E+00  0.00000E+00 -2.93708E-04
 0.00000E+00  3.98847E+00  0.00000E+00 -8.38800E-05

 7.76358E-02  0.00000E+00 -7.94125E+01 -9.94657E+01
 7.76358E-02  7.76358E-02 -7.88867E+01 -9.90512E+01
 7.76358E-02  1.55276E-01 -7.73615E+01 -9.76360E+01
 7.76358E-02  2.32935E-01 -7.49787E+01 -9.50148E+01
 7.76358E-02  3.10631E-01 -7.19309E+01 -9.12444E+01
 7.76358E-02  3.88396E-01 -6.84169E+01 -8.66090E+01
 7.76358E-02  4.66266E-01 -6.46086E+01 -8.13191E+01
 7.76358E-02  5.44288E-01 -6.06365E+01 -7.55426E+01
 7.76358E-02  6.22518E-01 -5.65905E+01 -6.94561E+01
 7.76358E-02  7.01018E-01 -5.25293E+01 -6.32101E+01
 7.76358E-02  7.79862E-01 -4.84893E+01 -5.69198E+01
 7.76358E-02  8.59131E-01 -4.44925E+01 -5.07002E+01
 7.76358E-02  9.38917E-01 -4.05513E+01 -4.47203E+01
 7.76358E-02  1.01932E+00 -3.66719E+01 -3.91428E+01
 7.76358E-02  1.10045E+00 -3.28563E+01 -3.39928E+01
 7.76358E-02  1.18243E+00 -2.91033E+01 -2.92349E+01
 7.76358E-02  1.26540E+00 -2.54087E+01 -2.48048E+01
 7.76358E-02  1.34949E+00 -2.17658E+01 -2.06151E+01
 7.76358E-02  1.43486E+00 -1.81705E+01 -1.66457E+01
 7.76358E-02  1.52169E+00 -1.46287E+01 -1.29939E+01
 7.76358E-02  1.61016E+00 -1.11705E+01 -9.74050E+00
 7.76358E-02  1.70047E+00 -7.86832E+00 -6.82825E+00
 7.76358E-02  1.79283E+00 -4.85183E+00 -4.22165E+00
 7.76358E-02  1.88747E+00 -2.30783E+00 -2.02601E+00
 7.76358E-02  1.98465E+00 -4.46646E-01 -4.03776E-01
 7.76358E-02  2.08464E+00  5.76518E-01  4.93100E-01
 7.76358E-02  2.18773E+00  7.86435E-01  6.59233E-01
 7.76358E-02  2.29423E+00  4.90060E-01  3.71458E-01
 7.76358E-02  2.40448E+00  1.54058E-01  6.63510E-02
 7.76358E-02  2.51885E+00  1.93178E-02 -3.62450E-02
 7.76358E-02  2.63772E+00  6.16193E-04 -3.21155E-02
 7.76358E-02  2.76152E+00  2.58935E-06 -2.07507E-02
 7.76358E-02  2.89067E+00  2.07966E-10 -1.34880E-02
 7.76358E-02  3.02567E+00  3.19210E-11 -8.53863E-03
 7.76358E-02  3.16702E+00  0.00000E+00 -5.49316E-03
 7.76358E-02  3.31523E+00  0.00000E+00 -3.46038E-03
 7.76358E-02  3.47089E+00  0.00000E+00 -1.90104E-03
 7.76358E-02  3.63457E+00  0.00000E+00 -9.47177E-04
 7.76358E-02  3.80688E+00  0.00000E+00 -3.99864E-04
 7.76358E-02  3.98847E+00  0.00000E+00 -8.61542E-05

 1.55276E-01  0.00000E+00 -7.78438E+01 -9.78619E+01
 1.55276E-01  7.76358E-02 -7.73615E+01 -9.76360E+01
 1.55276E-01  1.55276E-01 -7.59563E+01 -9.60020E+01
 1.55276E-01  2.32935E-01 -7.37426E+01 -9.33206E+01
 1.55276E-01  3.10631E-01 -7.08805E+01 -8.97941E+01
 1.55276E-01  3.88396E-01 -6.75423E+01 -8.53841E+01
 1.55276E-01  4.66266E-01 -6.38852E+01 -8.02533E+01
 1.55276E-01  5.44288E-01 -6.00361E+01 -7.46079E+01
 1.55276E-01  6.22518E-01 -5.60879E+01 -6.86333E+01
 1.55276E-01  7.01018E-01 -5.21042E+01 -6.24931E+01
 1.55276E-01  7.79862E-01 -4.81264E+01 -5.63444E+01
 1.55276E-01  8.59131E-01 -4.41804E+01 -5.03238E+01
 1.55276E-01  9.38917E-01 -4.02816E+01 -4.45229E+01
 1.55276E-01  1.01932E+00 -3.64389E+01 -3.90169E+01
 1.55276E-01  1.10045E+00 -3.26557E+01 -3.38586E+01
 1.55276E-01  1.18243E+00 -2.89318E+01 -2.90867E+01
 1.55276E-01  1.26540E+00 -2.52633E+01 -2.46627E+01
 1.55276E-01  1.34949E+00 -2.16444E+01 -2.04873E+01
 1.55276E-01  1.43486E+00 -1.80711E+01 -1.65359E+01
 1.55276E-01  1.52169E+00 -1.45497E+01 -1.29148E+01
 1.55276E-01  1.61016E+00 -1.11102E+01 -9.70707E+00
 1.55276E-01  1.70047E+00 -7.82482E+00 -6.83042E+00
 1.55276E-01  1.79283E+00 -4.82304E+00 -4.22335E+00
 1.55276E-01  1.88747E+00 -2.29118E+00 -2.00737E+00
 1.55276E-01  1.98465E+00 -4.38989E-01 -3.78470E-01
 1.55276E-01  2.08464E+00  5.78633E-01  5.08012E-01
 1.55276E-01  2.18773E+00  7.86122E-01  6.64793E-01
 1.55276E-01  2.29423E+00  4.89423E-01  3.74795E-01
 1.55276E-01  2.40448E+00  1.53806E-01  6.86115E-02
 1.55276E-01  2.51885E+00  1.92837E-02 -3.62318E-02
 1.55276E-01  2.63772E+00  6.15075E-04 -3.31747E-02
 1.55276E-01  2.76152E+00  2.58464E-06 -2.13882E-02
 1.55276E-01  2.89067E+00  2.01991E-10 -1.39957E-02
 1.55276E-01  3.02567E+00  1.24558E-11 -9.21083E-03
 1.55276E-01  3.16702E+00  0.00000E+00 -5.86689E-03
 1.55276E-01  3.31523E+00  0.00000E+00 -3.53450E-03
 1.55276E-01  3.47089E+00  0.00000E+00 -1.96423E-03
 1.55276E-01  3.63457E+00  0.00000E+00 -9.50669E-04
 1.55276E-01  3.80688E+00  0.00000E+00 -3.66357E-04
 1.55276E-01  3.98847E+00  0.00000E+00 -9.85131E-05

 2.32935E-01  0.00000E+00 -7.54002E+01 -9.53090E+01
 2.32935E-01  7.76358E-02 -7.49787E+01 -9.50148E+01
 2.32935E-01  1.55276E-01 -7.37426E+01 -9.33206E+01
 2.32935E-01  2.32935E-01 -7.17716E+01 -9.06711E+01
 2.32935E-01  3.10631E-01 -6.91828E+01 -8.73302E+01
 2.32935E-01  3.88396E-01 -6.61113E+01 -8.32467E+01
 2.32935E-01  4.66266E-01 -6.26907E+01 -7.84391E+01
 2.32935E-01  5.44288E-01 -5.90391E+01 -7.30016E+01
 2.32935E-01  6.22518E-01 -5.52509E+01 -6.72164E+01
 2.32935E-01  7.01018E-01 -5.13955E+01 -6.13375E+01
 2.32935E-01  7.79862E-01 -4.75212E+01 -5.54595E+01
 2.32935E-01  8.59131E-01 -4.36600E+01 -4.96498E+01
 2.32935E-01  9.38917E-01 -3.98325E+01 -4.40196E+01
 2.32935E-01  1.01932E+00 -3.60510E+01 -3.86767E+01
 2.32935E-01  1.10045E+00 -3.23219E+01 -3.36453E+01
 2.32935E-01  1.18243E+00 -2.86463E+01 -2.89128E+01
 2.32935E-01  1.26540E+00 -2.50215E+01 -2.44728E+01
 2.32935E-01  1.34949E+00 -2.14424E+01 -2.03247E+01
 2.32935E-01  1.43486E+00 -1.79058E+01 -1.64720E+01
 2.32935E-01  1.52169E+00 -1.44182E+01 -1.29305E+01
 2.32935E-01  1.61016E+00 -1.10098E+01 -9.71391E+00
 2.32935E-01  1.70047E+00 -7.75241E+00 -6.79062E+00
 2.32935E-01  1.79283E+00 -4.77518E+00 -4.16804E+00
 2.32935E-01  1.88747E+00 -2.26354E+00 -1.96609E+00
 2.32935E-01  1.98465E+00 -4.26336E-01 -3.50152E-01
 2.32935E-01  2.08464E+00  5.82032E-01  5.31544E-01
 2.32935E-01  2.18773E+00  7.85506E-01  6.81468E-01
 2.32935E-01  2.29423E+00  4.88317E-01  3.80956E-01
 2.32935E-01  2.40448E+00  1.53375E-01  6.84872E-02
 2.32935E-01  2.51885E+00  1.92254E-02 -3.67469E-02
 2.32935E-01  2.63772E+00  6.13173E-04 -3.32099E-02
 2.32935E-01  2.76152E+00  2.57664E-06 -2.16902E-02
 2.32935E-01  2.89067E+00  2.01800E-10 -1.41374E-02
 2.32935E-01  3.02567E+00  2.51959E-12 -9.01967E-03
 2.32935E-01  3.16702E+00  0.00000E+00 -5.92298E-03
 2.32935E-01  3.31523E+00  0.00000E+00 -3.79464E-03
 2.32935E-01  3.47089E+00  0.00000E+00 -2.03061E-03
 2.32935E-01  3.63457E+00  0.00000E+00 -8.99984E-04
 2.32935E-01  3.80688E+00  0.00000E+00 -3.35079E-04
 2.32935E-01  3.98847E+00  0.00000E+00 -1.09457E-04

 3.10631E-01  0.00000E+00 -7.22864E+01 -9.17817E+01
 3.10631E-01  7.76358E-02 -7.19309E+01 -9.12444E+01
 3.10631E-01  1.55276E-01 -7.08805E+01 -8.97941E+01
 3.10631E-01  2.32935E-01 -6.91828E+01 -8.73302E+01
 3.10631E-01  3.10631E-01 -6.69128E+01 -8.40332E+01
 3.10631E-01  3.88396E-01 -6.41654E+01 -8.02130E+01
 3.10631E-01  4.66266E-01 -6.10449E+01 -7.57947E+01
 3.10631E-01  5.44288E-01 -5.76535E+01 -7.07070E+01
 3.10631E-01  6.22518E-01 -5.40818E+01 -6.52801E+01
 3.10631E-01  7.01018E-01 -5.04034E+01 -5.98121E+01
 3.10631E-01  7.79862E-01 -4.66734E+01 -5.42904E+01
 3.10631E-01  8.59131E-01 -4.29314E+01 -4.86908E+01
 3.10631E-01  9.38917E-01 -3.92041E+01 -4.32152E+01
 3.10631E-01  1.01932E+00 -3.55089E+01 -3.80853E+01
 3.10631E-01  1.10045E+00 -3.18553E+01 -3.32823E+01
 3.10631E-01  1.18243E+00 -2.82472E+01 -2.86897E+01
 3.10631E-01  1.26540E+00 -2.46833E+01 -2.43066E+01
 3.10631E-01  1.34949E+00 -2.11599E+01 -2.02255E+01
 3.10631E-01  1.43486E+00 -1.76744E+01 -1.64778E+01
 3.10631E-01  1.52169E+00 -1.42340E+01 -1.29977E+01
 3.10631E-01  1.61016E+00 -1.08689E+01 -9.74140E+00
 3.10631E-01  1.70047E+00 -7.65078E+00 -6.74477E+00
 3.10631E-01  1.79283E+00 -4.70792E+00 -4.10031E+00
 3.10631E-01  1.88747E+00 -2.22460E+00 -1.92034E+00
 3.10631E-01  1.98465E+00 -4.08420E-01 -3.24416E-01
 3.10631E-01  2.08464E+00  5.86902E-01  5.50975E-01
 3.10631E-01  2.18773E+00  7.84689E-01  6.94903E-01
 3.10631E-01  2.29423E+00  4.86787E-01  3.85177E-01
 3.10631E-01  2.40448E+00  1.52775E-01  6.78014E-02
 3.10631E-01  2.51885E+00  1.91439E-02 -3.67991E-02
 3.10631E-01  2.63772E+00  6.10512E-04 -3.24976E-02
 3.10631E-01  2.76152E+00  2.56546E-06 -2.13995E-02
 3.10631E-01  2.89067E+00  1.98643E-10 -1.35997E-02
 3.10631E-01  3.02567E+00  2.28212E-12 -8.03461E-03
 3.10631E-01  3.16702E+00  0.00000E+00 -5.52992E-03
 3.10631E-01  3.31523E+00  0.00000E+00 -3.93027E-03
 3.10631E-01  3.47089E+00  0.00000E+00 -2.01196E-03
 3.10631E-01  3.63457E+00  0.00000E+00 -8.51844E-04
 3.10631E-01  3.80688E+00  0.00000E+00 -3.53739E-04
 3.10631E-01  3.98847E+00  0.00000E+00 -1.17037E-04

 3.88396E-01  0.00000E+00 -6.87110E+01 -8.72442E+01
 3.88396E-01  7.76358E-02 -6.84169E+01 -8.66090E+01
 3.88396E-01  1.55276E-01 -6.75423E+01 -8.53841E+01
 3.88396E-01  2.32935E-01 -6.61113E+01 -8.32467E+01
 3.88396E-01  3.10631E-01 -6.41654E+01 -8.02130E+01
 3.88396E-01  3.88396E-01 -6.17638E+01 -7.65861E+01
 3.88396E-01  4.66266E-01 -5.89795E+01 -7.24503E+01
 3.88396E-01  5.44288E-01 -5.58935E+01 -6.78550E+01
 3.88396E-01  6.22518E-01 -5.25858E+01 -6.29547E+01
 3.88396E-01  7.01018E-01 -4.91290E+01 -5.78912E+01
 3.88396E-01  7.79862E-01 -4.55831E+01 -5.27163E+01
 3.88396E-01  8.59131E-01 -4.19944E+01 -4.74802E+01
 3.88396E-01  9.38917E-01 -3.83967E+01 -4.23255E+01
 3.88396E-01  1.01932E+00 -3.48126E+01 -3.73968E+01
 3.88396E-01  1.10045E+00 -3.12564E+01 -3.27209E+01
 3.88396E-01  1.18243E+00 -2.77348E+01 -2.82742E+01
 3.88396E-01  1.26540E+00 -2.42491E+01 -2.40626E+01
 3.88396E-01  1.34949E+00 -2.07970E+01 -2.01168E+01
 3.88396E-01  1.43486E+00 -1.73770E+01 -1.64401E+01
 3.88396E-01  1.52169E+00 -1.39969E+01 -1.29964E+01
 3.88396E-01  1.61016E+00 -1.06873E+01 -9.76707E+00
 3.88396E-01  1.70047E+00 -7.51956E+00 -6.77567E+00
 3.88396E-01  1.79283E+00 -4.62086E+00 -4.09960E+00
 3.88396E-01  1.88747E+00 -2.17399E+00 -1.87968E+00
 3.88396E-01  1.98465E+00 -3.84954E-01 -2.81343E-01
 3.88396E-01  2.08464E+00  5.93445E-01  5.65176E-01
 3.88396E-01  2.18773E+00  7.83783E-01  6.91799E-01
 3.88396E-01  2.29423E+00  4.84871E-01  3.86540E-01
 3.88396E-01  2.40448E+00  1.52013E-01  7.33849E-02
 3.88396E-01  2.51885E+00  1.90400E-02 -3.51122E-02
 3.88396E-01  2.63772E+00  6.07111E-04 -3.34270E-02
 3.88396E-01  2.76152E+00  2.55113E-06 -2.11580E-02
 3.88396E-01  2.89067E+00  1.97734E-10 -1.31214E-02
 3.88396E-01  3.02567E+00 -4.47321E-12 -8.29587E-03
 3.88396E-01  3.16702E+00  0.00000E+00 -5.48674E-03
 3.88396E-01  3.31523E+00  0.00000E+00 -3.56780E-03
 3.88396E-01  3.47089E+00  0.00000E+00 -1.96863E-03
 3.88396E-01  3.63457E+00  0.00000E+00 -9.14637E-04
 3.88396E-01  3.80688E+00  0.00000E+00 -3.63455E-04
 3.88396E-01  3.98847E+00  0.00000E+00 -1.30540E-04

 4.66266E-01  0.00000E+00 -6.48507E+01 -8.18969E+01
 4.66266E-01  7.76358E-02 -6.46086E+01 -8.13191E+01
 4.66266E-01  1.55276E-01 -6.38852E+01 -8.02533E+01
 4.66266E-01  2.32935E-01 -6.26907E+01 -7.84391E+01
 4.66266E-01  3.10631E-01 -6.10449E+01 -7.57947E+01
 4.66266E-01  3.88396E-01 -5.89795E+01 -7.24503E+01
 4.66266E-01  4.66266E-01 -5.65400E+01 -6.86400E+01
 4.66266E-01  5.44288E-01 -5.37833E+01 -6.45656E+01
 4.66266E-01  6.22518E-01 -5.07736E+01 -6.02127E+01
 4.66266E-01  7.01018E-01 -4.75761E+01 -5.55737E+01
 4.66266E-01  7.79862E-01 -4.42510E+01 -5.07882E+01
 4.66266E-01  8.59131E-01 -4.08490E+01 -4.59954E+01
 4.66266E-01  9.38917E-01 -3.74099E+01 -4.12427E+01
 4.66266E-01  1.01932E+00 -3.39624E+01 -3.65568E+01
 4.66266E-01  1.10045E+00 -3.05254E+01 -3.20223E+01
 4.66266E-01  1.18243E+00 -2.71096E+01 -2.77415E+01
 4.66266E-01  1.26540E+00 -2.37192E+01 -2.37311E+01
 4.66266E-01  1.34949E+00 -2.03537E+01 -1.99401E+01
 4.66266E-01  1.43486E+00 -1.70133E+01 -1.63382E+01
 4.66266E-01  1.52169E+00 -1.37067E+01 -1.29389E+01
 4.66266E-01  1.61016E+00 -1.04647E+01 -9.76226E+00
 4.66266E-01  1.70047E+00 -7.35824E+00 -6.80500E+00
 4.66266E-01  1.79283E+00 -4.51349E+00 -4.11072E+00
 4.66266E-01  1.88747E+00 -2.11127E+00 -1.84978E+00
 4.66266E-01  1.98465E+00 -3.55591E-01 -2.42973E-01
 4.66266E-01  2.08464E+00  6.01900E-01  5.80368E-01
 4.66266E-01  2.18773E+00  7.82916E-01  6.92368E-01
 4.66266E-01  2.29423E+00  4.82618E-01  3.90952E-01
 4.66266E-01  2.40448E+00  1.51101E-01  8.03427E-02
 4.66266E-01  2.51885E+00  1.89146E-02 -3.34089E-02
 4.66266E-01  2.63772E+00  6.02991E-04 -3.49095E-02
 4.66266E-01  2.76152E+00  2.53374E-06 -2.13975E-02
 4.66266E-01  2.89067E+00  1.98700E-10 -1.31916E-02
 4.66266E-01  3.02567E+00  2.74088E-12 -9.18418E-03
 4.66266E-01  3.16702E+00  0.00000E+00 -5.72275E-03
 4.66266E-01  3.31523E+00  0.00000E+00 -3.19688E-03
 4.66266E-01  3.47089E+00  0.00000E+00 -1.95670E-03
 4.66266E-01  3.63457E+00  0.00000E+00 -1.03253E-03
 4.66266E-01  3.80688E+00  0.00000E+00 -4.03507E-04
 4.66266E-01  3.98847E+00  0.00000E+00 -1.57854E-04

 5.44288E-01  0.00000E+00 -6.08369E+01 -7.59877E+01
 5.44288E-01  7.76358E-02 -6.06365E+01 -7.55426E+01
 5.44288E-01  1.55276E-01 -6.00361E+01 -7.46079E+01
 5.44288E-01  2.32935E-01 -5.90391E+01 -7.30016E+01
 5.44288E-01  3.10631E-01 -5.76535E+01 -7.07070E+01
 5.44288E-01  3.88396E-01 -5.58935E+01 -6.78550E+01
 5.44288E-01  4.66266E-01 -5.37833E+01 -6.45656E+01
 5.44288E-01  5.44288E-01 -5.13581E+01 -6.09417E+01
 5.44288E-01  6.22518E-01 -4.86638E+01 -5.70323E+01
 5.44288E-01  7.01018E-01 -4.57529E+01 -5.28886E+01
 5.44288E-01  7.79862E-01 -4.26799E+01 -4.85893E+01
 5.44288E-01  8.59131E-01 -3.94957E+01 -4.42129E+01
 5.44288E-01  9.38917E-01 -3.62438E+01 -3.98237E+01
 5.44288E-01  1.01932E+00 -3.29579E+01 -3.54788E+01
 5.44288E-01  1.10045E+00 -2.96622E+01 -3.12450E+01
 5.44288E-01  1.18243E+00 -2.63715E+01 -2.71880E+01
 5.44288E-01  1.26540E+00 -2.30934E+01 -2.33312E+01
 5.44288E-01  1.34949E+00 -1.98300E+01 -1.96660E+01
 5.44288E-01  1.43486E+00 -1.65832E+01 -1.61784E+01
 5.44288E-01  1.52169E+00 -1.33628E+01 -1.28556E+01
 5.44288E-01  1.61016E+00 -1.02003E+01 -9.70108E+00
 5.44288E-01  1.70047E+00 -7.16624E+00 -6.74424E+00
 5.44288E-01  1.79283E+00 -4.38521E+00 -4.06679E+00
 5.44288E-01  1.88747E+00 -2.03590E+00 -1.83082E+00
 5.44288E-01  1.98465E+00 -3.19913E-01 -2.30551E-01
 5.44288E-01  2.08464E+00  6.12550E-01  6.02586E-01
 5.44288E-01  2.18773E+00  7.82240E-01  7.16470E-01
 5.44288E-01  2.29423E+00  4.80081E-01  4.03541E-01
 5.44288E-01  2.40448E+00  1.50050E-01  8.31529E-02
 5.44288E-01  2.51885E+00  1.87687E-02 -3.33045E-02
 5.44288E-01  2.63772E+00  5.98176E-04 -3.53847E-02
 5.44288E-01  2.76152E+00  2.51335E-06 -2.21912E-02
 5.44288E-01  2.89067E+00  1.97169E-10 -1.39007E-02
 5.44288E-01  3.02567E+00  3.22925E-13 -9.60855E-03
 5.44288E-01  3.16702E+00  0.00000E+00 -5.96069E-03
 5.44288E-01  3.31523E+00  0.00000E+00 -3.31724E-03
 5.44288E-01  3.47089E+00  0.00000E+00 -2.00412E-03
 5.44288E-01  3.63457E+00  0.00000E+00 -1.11701E-03
 5.44288E-01  3.80688E+00  0.00000E+00 -5.05278E-04
 5.44288E-01  3.98847E+00  0.00000E+00 -1.98368E-04

 6.22518E-01  0.00000E+00 -5.67582E+01 -6.97494E+01
 6.22518E-01  7.76358E-02 -5.65905E+01 -6.94561E+01
 6.22518E-01  1.55276E-01 -5.60879E+01 -6.86333E+01
 6.22518E-01  2.32935E-01 -5.52509E+01 -6.72164E+01
 6.22518E-01  3.10631E-01 -5.40818E+01 -6.52801E+01
 6.22518E-01  3.88396E-01 -5.25858E+01 -6.29547E+01
 6.22518E-01  4.66266E-01 -5.07736E+01 -6.02127E+01
 6.22518E-01  5.44288E-01 -4.86638E+01 -5.70323E+01
 6.22518E-01  6.22518E-01 -4.62848E+01 -5.35583E+01
 6.22518E-01  7.01018E-01 -4.36743E+01 -4.99267E+01
 6.22518E-01  7.79862E-01 -4.08761E+01 -4.61300E+01
 6.22518E-01  8.59131E-01 -3.79363E+01 -4.21642E+01
 6.22518E-01  9.38917E-01 -3.48982E+01 -3.81420E+01
 6.22518E-01  1.01932E+00 -3.17988E+01 -3.41884E+01
 6.22518E-01  1.10045E+00 -2.86664E+01 -3.03315E+01
 6.22518E-01  1.18243E+00 -2.55203E+01 -2.65562E+01
 6.22518E-01  1.26540E+00 -2.23715E+01 -2.28783E+01
 6.22518E-01  1.34949E+00 -1.92254E+01 -1.93399E+01
 6.22518E-01  1.43486E+00 -1.60861E+01 -1.59552E+01
 6.22518E-01  1.52169E+00 -1.29648E+01 -1.27000E+01
 6.22518E-01  1.61016E+00 -9.89372E+00 -9.57277E+00
 6.22518E-01  1.70047E+00 -6.94282E+00 -6.63427E+00
 6.22518E-01  1.79283E+00 -4.23530E+00 -3.99883E+00
 6.22518E-01  1.88747E+00 -1.94725E+00 -1.80931E+00
 6.22518E-01  1.98465E+00 -2.77422E-01 -2.20424E-01
 6.22518E-01  2.08464E+00  6.25721E-01  6.30188E-01
 6.22518E-01  2.18773E+00  7.81925E-01  7.49436E-01
 6.22518E-01  2.29423E+00  4.77324E-01  4.20239E-01
 6.22518E-01  2.40448E+00  1.48872E-01  8.61081E-02
 6.22518E-01  2.51885E+00  1.86035E-02 -3.30800E-02
 6.22518E-01  2.63772E+00  5.92692E-04 -3.53154E-02
 6.22518E-01  2.76152E+00  2.49005E-06 -2.27076E-02
 6.22518E-01  2.89067E+00  1.95185E-10 -1.43524E-02
 6.22518E-01  3.02567E+00  1.95708E-12 -9.68262E-03
 6.22518E-01  3.16702E+00  0.00000E+00 -6.15839E-03
 6.22518E-01  3.31523E+00  0.00000E+00 -3.59866E-03
 6.22518E-01  3.47089E+00  0.00000E+00 -2.05775E-03
 6.22518E-01  3.63457E+00  0.00000E+00 -1.14090E-03
 6.22518E-01  3.80688E+00  0.00000E+00 -5.74694E-04
 6.22518E-01  3.98847E+00  0.00000E+00 -2.26239E-04

 7.01018E-01  0.00000E+00 -5.26710E+01 -6.33794E+01
 7.01018E-01  7.76358E-02 -5.25293E+01 -6.32101E+01
 7.01018E-01  1.55276E-01 -5.21042E+01 -6.24931E+01
 7.01018E-01  2.32935E-01 -5.13955E+01 -6.13375E+01
 7.01018E-01  3.10631E-01 -5.04034E+01 -5.98121E+01
 7.01018E-01  3.88396E-01 -4.91290E+01 -5.78912E+01
 7.01018E-01  4.66266E-01 -4.75761E+01 -5.55737E+01
 7.01018E-01  5.44288E-01 -4.57529E+01 -5.28886E+01
 7.01018E-01  6.22518E-01 -4.36743E+01 -4.99267E+01
 7.01018E-01  7.01018E-01 -4.13634E+01 -4.67697E+01
 7.01018E-01  7.79862E-01 -3.88515E+01 -4.34205E+01
 7.01018E-01  8.59131E-01 -3.61755E+01 -3.98932E+01
 7.01018E-01  9.38917E-01 -3.33743E+01 -3.62915E+01
 7.01018E-01  1.01932E+00 -3.04846E+01 -3.27281E+01
 7.01018E-01  1.10045E+00 -2.75372E+01 -2.92278E+01
 7.01018E-01  1.18243E+00 -2.45550E+01 -2.57735E+01
 7.01018E-01  1.26540E+00 -2.15529E+01 -2.23577E+01
 7.01018E-01  1.34949E+00 -1.85394E+01 -1.89809E+01
 7.01018E-01  1.43486E+00 -1.55214E+01 -1.56585E+01
 7.01018E-01  1.52169E+00 -1.25119E+01 -1.24395E+01
 7.01018E-01  1.61016E+00 -9.54392E+00 -9.38047E+00
 7.01018E-01  1.70047E+00 -6.68713E+00 -6.52042E+00
 7.01018E-01  1.79283E+00 -4.06297E+00 -3.93786E+00
 7.01018E-01  1.88747E+00 -1.84461E+00 -1.77322E+00
 7.01018E-01  1.98465E+00 -2.27554E-01 -1.93393E-01
 7.01018E-01  2.08464E+00  6.41783E-01  6.55309E-01
 7.01018E-01  2.18773E+00  7.82164E-01  7.71378E-01
 7.01018E-01  2.29423E+00  4.74418E-01  4.34794E-01
 7.01018E-01  2.40448E+00  1.47583E-01  9.34065E-02
 7.01018E-01  2.51885E+00  1.84203E-02 -3.09255E-02
 7.01018E-01  2.63772E+00  5.86568E-04 -3.54026E-02
 7.01018E-01  2.76152E+00  2.46391E-06 -2.24928E-02
 7.01018E-01  2.89067E+00  1.92649E-10 -1.39842E-02
 7.01018E-01  3.02567E+00  7.43805E-14 -9.70822E-03
 7.01018E-01  3.16702E+00  0.00000E+00 -6.32529E-03
 7.01018E-01  3.31523E+00  0.00000E+00 -3.70635E-03
 7.01018E-01  3.47089E+00  0.00000E+00 -2.08353E-03
 7.01018E-01  3.63457E+00  0.00000E+00 -1.11543E-03
 7.01018E-01  3.80688E+00  0.00000E+00 -5.47220E-04
 7.01018E-01  3.98847E+00  0.00000E+00 -2.24044E-04

 7.79862E-01  0.00000E+00 -4.86103E+01 -5.70241E+01
 7.79862E-01  7.76358E-02 -4.84893E+01 -5.69198E+01
 7.79862E-01  1.55276E-01 -4.81264E+01 -5.63444E+01
 7.79862E-01  2.32935E-01 -4.75212E+01 -5.54595E+01
 7.79862E-01  3.10631E-01 -4.66734E+01 -5.42904E+01
 7.79862E-01  3.88396E-01 -4.55831E+01 -5.27163E+01
 7.79862E-01  4.66266E-01 -4.42510E+01 -5.07882E+01
 7.79862E-01  5.44288E-01 -4.26799E+01 -4.85893E+01
 7.79862E-01  6.22518E-01 -4.08761E+01 -4.61300E+01
 7.79862E-01  7.01018E-01 -3.88515E+01 -4.34205E+01
 7.79862E-01  7.79862E-01 -3.66252E+01 -4.05060E+01
 7.79862E-01  8.59131E-01 -3.42228E+01 -3.74444E+01
 7.79862E-01  9.38917E-01 -3.16754E+01 -3.42977E+01
 7.79862E-01  1.01932E+00 -2.90155E+01 -3.11263E+01
 7.79862E-01  1.10045E+00 -2.62734E+01 -2.79608E+01
 7.79862E-01  1.18243E+00 -2.34743E+01 -2.48138E+01
 7.79862E-01  1.26540E+00 -2.06361E+01 -2.16687E+01
 7.79862E-01  1.34949E+00 -1.77708E+01 -1.84849E+01
 7.79862E-01  1.43486E+00 -1.48879E+01 -1.52719E+01
 7.79862E-01  1.52169E+00 -1.20030E+01 -1.21309E+01
 7.79862E-01  1.61016E+00 -9.14992E+00 -9.16042E+00
 7.79862E-01  1.70047E+00 -6.39815E+00 -6.38438E+00
 7.79862E-01  1.79283E+00 -3.86725E+00 -3.85648E+00
 7.79862E-01  1.88747E+00 -1.72714E+00 -1.72332E+00
 7.79862E-01  1.98465E+00 -1.69686E-01 -1.70697E-01
 7.79862E-01  2.08464E+00  6.61145E-01  6.55873E-01
 7.79862E-01  2.18773E+00  7.83166E-01  7.67338E-01
 7.79862E-01  2.29423E+00  4.71439E-01  4.39885E-01
 7.79862E-01  2.40448E+00  1.46198E-01  1.03072E-01
 7.79862E-01  2.51885E+00  1.82202E-02 -2.67639E-02
 7.79862E-01  2.63772E+00  5.79831E-04 -3.58595E-02
 7.79862E-01  2.76152E+00  2.43503E-06 -2.27785E-02
 7.79862E-01  2.89067E+00  1.91674E-10 -1.38378E-02
 7.79862E-01  3.02567E+00  9.19960E-13 -9.83918E-03
 7.79862E-01  3.16702E+00  0.00000E+00 -6.48774E-03
 7.79862E-01  3.31523E+00  0.00000E+00 -3.78820E-03
 7.79862E-01  3.47089E+00  0.00000E+00 -2.15361E-03
 7.79862E-01  3.63457E+00  0.00000E+00 -1.13155E-03
 7.79862E-01  3.80688E+00  0.00000E+00 -5.23179E-04
 7.79862E-01  3.98847E+00  0.00000E+00 -2.15101E-04

 8.59131E-01  0.00000E+00 -4.45967E+01 -5.08126E+01
 8.59131E-01  7.76358E-02 -4.44925E+01 -5.07002E+01
 8.59131E-01  1.55276E-01 -4.41804E+01 -5.03238E+01
 8.59131E-01  2.32935E-01 -4.36600E+01 -4.96498E+01
 8.59131E-01  3.10631E-01 -4.29314E+01 -4.86908E+01
 8.59131E-01  3.88396E-01 -4.19944E+01 -4.74802E+01
 8.59131E-01  4.66266E-01 -4.08490E+01 -4.59954E+01
 8.59131E-01  5.44288E-01 -3.94957E+01 -4.42129E+01
 8.59131E-01  6.22518E-01 -3.79363E+01 -4.21642E+01
 8.59131E-01  7.01018E-01 -3.61755E+01 -3.98932E+01
 8.59131E-01  7.79862E-01 -3.42228E+01 -3.74444E+01
 8.59131E-01  8.59131E-01 -3.20934E+01 -3.48624E+01
 8.59131E-01  9.38917E-01 -2.98084E+01 -3.21738E+01
 8.59131E-01  1.01932E+00 -2.73932E+01 -2.94025E+01
 8.59131E-01  1.10045E+00 -2.48743E+01 -2.65645E+01
 8.59131E-01  1.18243E+00 -2.22764E+01 -2.36700E+01
 8.59131E-01  1.26540E+00 -1.96193E+01 -2.07315E+01
 8.59131E-01  1.34949E+00 -1.69176E+01 -1.77616E+01
 8.59131E-01  1.43486E+00 -1.41842E+01 -1.47790E+01
 8.59131E-01  1.52169E+00 -1.14366E+01 -1.18203E+01
 8.59131E-01  1.61016E+00 -8.71034E+00 -8.93730E+00
 8.59131E-01  1.70047E+00 -6.07462E+00 -6.20134E+00
 8.59131E-01  1.79283E+00 -3.64703E+00 -3.72690E+00
 8.59131E-01  1.88747E+00 -1.59396E+00 -1.66264E+00
 8.59131E-01  1.98465E+00 -1.03142E-01 -1.71599E-01
 8.59131E-01  2.08464E+00  6.84242E-01  6.18903E-01
 8.59131E-01  2.18773E+00  7.85153E-01  7.31772E-01
 8.59131E-01  2.29423E+00  4.68462E-01  4.30970E-01
 8.59131E-01  2.40448E+00  1.44732E-01  1.11730E-01
 8.59131E-01  2.51885E+00  1.80045E-02 -2.09617E-02
 8.59131E-01  2.63772E+00  5.72505E-04 -3.62393E-02
 8.59131E-01  2.76152E+00  2.40344E-06 -2.45203E-02
 8.59131E-01  2.89067E+00  1.89193E-10 -1.49756E-02
 8.59131E-01  3.02567E+00  4.83235E-13 -1.02075E-02
 8.59131E-01  3.16702E+00  0.00000E+00 -6.68215E-03
 8.59131E-01  3.31523E+00  0.00000E+00 -4.02978E-03
 8.59131E-01  3.47089E+00  0.00000E+00 -2.33294E-03
 8.59131E-01  3.63457E+00  0.00000E+00 -1.26094E-03
 8.59131E-01  3.80688E+00  0.00000E+00 -5.98500E-04
 8.59131E-01  3.98847E+00  0.00000E+00 -2.26263E-04

 9.38917E-01  0.00000E+00 -4.06413E+01 -4.48663E+01
 9.38917E-01  7.76358E-02 -4.05513E+01 -4.47203E+01
 9.38917E-01  1.55276E-01 -4.02816E+01 -4.45229E+01
 9.38917E-01  2.32935E-01 -3.98325E+01 -4.40196E+01
 9.38917E-01  3.10631E-01 -3.92041E+01 -4.32152E+01
 9.38917E-01  3.88396E-01 -3.83967E+01 -4.23255E+01
 9.38917E-01  4.66266E-01 -3.74099E+01 -4.12427E+01
 9.38917E-01  5.44288E-01 -3.62438E+01 -3.98237E+01
 9.38917E-01  6.22518E-01 -3.48982E+01 -3.81420E+01
 9.38917E-01  7.01018E-01 -3.33743E+01 -3.62915E+01
 9.38917E-01  7.79862E-01 -3.16754E+01 -3.42977E+01
 9.38917E-01  8.59131E-01 -2.98084E+01 -3.21738E+01
 9.38917E-01  9.38917E-01 -2.77852E+01 -2.99232E+01
 9.38917E-01  1.01932E+00 -2.56224E+01 -2.75481E+01
 9.38917E-01  1.10045E+00 -2.33400E+01 -2.50374E+01
 9.38917E-01  1.18243E+00 -2.09593E+01 -2.23775E+01
 9.38917E-01  1.26540E+00 -1.84996E+01 -1.96214E+01
 9.38917E-01  1.34949E+00 -1.59774E+01 -1.68741E+01
 9.38917E-01  1.43486E+00 -1.34077E+01 -1.41722E+01
 9.38917E-01  1.52169E+00 -1.08107E+01 -1.14446E+01
 9.38917E-01  1.61016E+00 -8.22339E+00 -8.66386E+00
 9.38917E-01  1.70047E+00 -5.71497E+00 -5.96933E+00
 9.38917E-01  1.79283E+00 -3.40100E+00 -3.56464E+00
 9.38917E-01  1.88747E+00 -1.44402E+00 -1.59388E+00
 9.38917E-01  1.98465E+00 -2.71947E-02 -1.76430E-01
 9.38917E-01  2.08464E+00  7.11515E-01  5.79180E-01
 9.38917E-01  2.18773E+00  7.88337E-01  6.93602E-01
 9.38917E-01  2.29423E+00  4.65556E-01  4.15727E-01
 9.38917E-01  2.40448E+00  1.43196E-01  1.15151E-01
 9.38917E-01  2.51885E+00  1.77739E-02 -1.43739E-02
 9.38917E-01  2.63772E+00  5.64596E-04 -3.38429E-02
 9.38917E-01  2.76152E+00  2.36915E-06 -2.62643E-02
 9.38917E-01  2.89067E+00  1.87016E-10 -1.72946E-02
 9.38917E-01  3.02567E+00  4.62767E-13 -1.09593E-02
 9.38917E-01  3.16702E+00  0.00000E+00 -6.97089E-03
 9.38917E-01  3.31523E+00  0.00000E+00 -4.39961E-03
 9.38917E-01  3.47089E+00  0.00000E+00 -2.57507E-03
 9.38917E-01  3.63457E+00  0.00000E+00 -1.43497E-03
 9.38917E-01  3.80688E+00  0.00000E+00 -7.24128E-04
 9.38917E-01  3.98847E+00  0.00000E+00 -2.66895E-04

 1.01932E+00  0.00000E+00 -3.67497E+01 -3.92902E+01
 1.01932E+00  7.76358E-02 -3.66719E+01 -3.91428E+01
 1.01932E+00  1.55276E-01 -3.64389E+01 -3.90169E+01
 1.01932E+00  2.32935E-01 -3.60510E+01 -3.86767E+01
 1.01932E+00  3.10631E-01 -3.55089E+01 -3.80853E+01
 1.01932E+00  3.88396E-01 -3.48126E+01 -3.73968E+01
 1.01932E+00  4.66266E-01 -3.39624E+01 -3.65568E+01
 1.01932E+00  5.44288E-01 -3.29579E+01 -3.54788E+01
 1.01932E+00  6.22518E-01 -3.17988E+01 -3.41884E+01
 1.01932E+00  7.01018E-01 -3.04846E+01 -3.27281E+01
 1.01932E+00  7.79862E-01 -2.90155E+01 -3.11263E+01
 1.01932E+00  8.59131E-01 -2.73932E+01 -2.94025E+01
 1.01932E+00  9.38917E-01 -2.56224E+01 -2.75481E+01
 1.01932E+00  1.01932E+00 -2.37114E+01 -2.55471E+01
 1.01932E+00  1.10045E+00 -2.16727E+01 -2.33671E+01
 1.01932E+00  1.18243E+00 -1.95214E+01 -2.09749E+01
 1.01932E+00  1.26540E+00 -1.72739E+01 -1.84403E+01
 1.01932E+00  1.34949E+00 -1.49462E+01 -1.59145E+01
 1.01932E+00  1.43486E+00 -1.25549E+01 -1.34472E+01
 1.01932E+00  1.52169E+00 -1.01222E+01 -1.09231E+01
 1.01932E+00  1.61016E+00 -7.68657E+00 -8.28177E+00
 1.01932E+00  1.70047E+00 -5.31721E+00 -5.69203E+00
 1.01932E+00  1.79283E+00 -3.12761E+00 -3.39369E+00
 1.01932E+00  1.88747E+00 -1.27619E+00 -1.51980E+00
 1.01932E+00  1.98465E+00  5.89016E-02 -1.59813E-01
 1.01932E+00  2.08464E+00  7.43372E-01  5.77079E-01
 1.01932E+00  2.18773E+00  7.92881E-01  6.85633E-01
 1.01932E+00  2.29423E+00  4.62761E-01  4.04367E-01
 1.01932E+00  2.40448E+00  1.41593E-01  1.10147E-01
 1.01932E+00  2.51885E+00  1.75280E-02 -8.18839E-03
 1.01932E+00  2.63772E+00  5.56077E-04 -2.64565E-02
 1.01932E+00  2.76152E+00  2.33197E-06 -2.62932E-02
 1.01932E+00  2.89067E+00  1.85568E-10 -2.02936E-02
 1.01932E+00  3.02567E+00  1.48326E-12 -1.22094E-02
 1.01932E+00  3.16702E+00  0.00000E+00 -7.43440E-03
 1.01932E+00  3.31523E+00  0.00000E+00 -4.81983E-03
 1.01932E+00  3.47089E+00  0.00000E+00 -2.81641E-03
 1.01932E+00  3.63457E+00  0.00000E+00 -1.56571E-03
 1.01932E+00  3.80688E+00  0.00000E+00 -8.23241E-04
 1.01932E+00  3.98847E+00  0.00000E+00 -3.36893E-04

 1.10045E+00  0.00000E+00 -3.29233E+01 -3.40870E+01
 1.10045E+00  7.76358E-02 -3.28563E+01 -3.39928E+01
 1.10045E+00  1.55276E-01 -3.26557E+01 -3.38586E+01
 1.10045E+00  2.32935E-01 -3.23219E+01 -3.36453E+01
 1.10045E+00  3.10631E-01 -3.18553E+01 -3.32823E+01
 1.10045E+00  3.88396E-01 -3.12564E+01 -3.27209E+01
 1.10045E+00  4.66266E-01 -3.05254E+01 -3.20223E+01
 1.10045E+00  5.44288E-01 -2.96622E+01 -3.12450E+01
 1.10045E+00  6.22518E-01 -2.86664E+01 -3.03315E+01
 1.10045E+00  7.01018E-01 -2.75372E+01 -2.92278E+01
 1.10045E+00  7.79862E-01 -2.62734E+01 -2.79608E+01
 1.10045E+00  8.59131E-01 -2.48743E+01 -2.65645E+01
 1.10045E+00  9.38917E-01 -2.33400E+01 -2.50374E+01
 1.10045E+00  1.01932E+00 -2.16727E+01 -2.33671E+01
 1.10045E+00  1.10045E+00 -1.98773E+01 -2.15161E+01
 1.10045E+00  1.18243E+00 -1.79623E+01 -1.94432E+01
 1.10045E+00  1.26540E+00 -1.59386E+01 -1.71987E+01
 1.10045E+00  1.34949E+00 -1.38195E+01 -1.49067E+01
 1.10045E+00  1.43486E+00 -1.16212E+01 -1.26166E+01
 1.10045E+00  1.52169E+00 -9.36702E+00 -1.02538E+01
 1.10045E+00  1.61016E+00 -7.09647E+00 -7.78957E+00
 1.10045E+00  1.70047E+00 -4.87871E+00 -5.37493E+00
 1.10045E+00  1.79283E+00 -2.82496E+00 -3.22057E+00
 1.10045E+00  1.88747E+00 -1.08921E+00 -1.44403E+00
 1.10045E+00  1.98465E+00  1.55853E-01 -1.26433E-01
 1.10045E+00  2.08464E+00  7.80110E-01  6.04999E-01
 1.10045E+00  2.18773E+00  7.98849E-01  7.04477E-01
 1.10045E+00  2.29423E+00  4.60060E-01  4.02535E-01
 1.10045E+00  2.40448E+00  1.39910E-01  1.02722E-01
 1.10045E+00  2.51885E+00  1.72643E-02 -4.86906E-03
 1.10045E+00  2.63772E+00  5.46853E-04 -1.93677E-02
 1.10045E+00  2.76152E+00  2.29146E-06 -2.54024E-02
 1.10045E+00  2.89067E+00  1.83050E-10 -2.27612E-02
 1.10045E+00  3.02567E+00  9.54442E-13 -1.38078E-02
 1.10045E+00  3.16702E+00  0.00000E+00 -8.21852E-03
 1.10045E+00  3.31523E+00  0.00000E+00 -5.26877E-03
 1.10045E+00  3.47089E+00  0.00000E+00 -3.07232E-03
 1.10045E+00  3.63457E+00  0.00000E+00 -1.68192E-03
 1.10045E+00  3.80688E+00  0.00000E+00 -8.83508E-04
 1.10045E+00  3.98847E+00  0.00000E+00 -4.00180E-04

 1.18243E+00  0.00000E+00 -2.91607E+01 -2.92182E+01
 1.18243E+00  7.76358E-02 -2.91033E+01 -2.92349E+01
 1.18243E+00  1.55276E-01 -2.89318E+01 -2.90867E+01
 1.18243E+00  2.32935E-01 -2.86463E+01 -2.89128E+01
 1.18243E+00  3.10631E-01 -2.82472E+01 -2.86897E+01
 1.18243E+00  3.88396E-01 -2.77348E+01 -2.82742E+01
 1.18243E+00  4.66266E-01 -2.71096E+01 -2.77415E+01
 1.18243E+00  5.44288E-01 -2.63715E+01 -2.71880E+01
 1.18243E+00  6.22518E-01 -2.55203E+01 -2.65562E+01
 1.18243E+00  7.01018E-01 -2.45550E+01 -2.57735E+01
 1.18243E+00  7.79862E-01 -2.34743E+01 -2.48138E+01
 1.18243E+00  8.59131E-01 -2.22764E+01 -2.36700E+01
 1.18243E+00  9.38917E-01 -2.09593E+01 -2.23775E+01
 1.18243E+00  1.01932E+00 -1.95214E+01 -2.09749E+01
 1.18243E+00  1.10045E+00 -1.79623E+01 -1.94432E+01
 1.18243E+00  1.18243E+00 -1.62838E+01 -1.77422E+01
 1.18243E+00  1.26540E+00 -1.44908E+01 -1.58669E+01
 1.18243E+00  1.34949E+00 -1.25919E+01 -1.38419E+01
 1.18243E+00  1.43486E+00 -1.06006E+01 -1.16964E+01
 1.18243E+00  1.52169E+00 -8.53965E+00 -9.46610E+00
 1.18243E+00  1.61016E+00 -6.44863E+00 -7.20841E+00
 1.18243E+00  1.70047E+00 -4.39613E+00 -5.02261E+00
 1.18243E+00  1.79283E+00 -2.49082E+00 -3.04215E+00
 1.18243E+00  1.88747E+00 -8.81824E-01 -1.36814E+00
 1.18243E+00  1.98465E+00  2.64192E-01 -9.17908E-02
 1.18243E+00  2.08464E+00  8.21783E-01  6.35767E-01
 1.18243E+00  2.18773E+00  8.06098E-01  7.30797E-01
 1.18243E+00  2.29423E+00  4.57328E-01  4.12402E-01
 1.18243E+00  2.40448E+00  1.38101E-01  1.01542E-01
 1.18243E+00  2.51885E+00  1.69765E-02 -7.48525E-03
 1.18243E+00  2.63772E+00  5.36712E-04 -2.06307E-02
 1.18243E+00  2.76152E+00  2.24670E-06 -2.54154E-02
 1.18243E+00  2.89067E+00  1.80902E-10 -2.32982E-02
 1.18243E+00  3.02567E+00  1.23100E-12 -1.54694E-02
 1.18243E+00  3.16702E+00  0.00000E+00 -9.46972E-03
 1.18243E+00  3.31523E+00  0.00000E+00 -5.76169E-03
 1.18243E+00  3.47089E+00  0.00000E+00 -3.39286E-03
 1.18243E+00  3.63457E+00  0.00000E+00 -1.85750E-03
 1.18243E+00  3.80688E+00  0.00000E+00 -9.20961E-04
 1.18243E+00  3.98847E+00  0.00000E+00 -4.08728E-04

 1.26540E+00  0.00000E+00 -2.54573E+01 -2.46772E+01
 1.26540E+00  7.76358E-02 -2.54087E+01 -2.48048E+01
 1.26540E+00  1.55276E-01 -2.52633E+01 -2.46627E+01
 1.26540E+00  2.32935E-01 -2.50215E+01 -2.44728E+01
 1.26540E+00  3.10631E-01 -2.46833E+01 -2.43066E+01
 1.26540E+00  3.88396E-01 -2.42491E+01 -2.40626E+01
 1.26540E+00  4.66266E-01 -2.37192E+01 -2.37311E+01
 1.26540E+00  5.44288E-01 -2.30934E+01 -2.33312E+01
 1.26540E+00  6.22518E-01 -2.23715E+01 -2.28783E+01
 1.26540E+00  7.01018E-01 -2.15529E+01 -2.23577E+01
 1.26540E+00  7.79862E-01 -2.06361E+01 -2.16687E+01
 1.26540E+00  8.59131E-01 -1.96193E+01 -2.07315E+01
 1.26540E+00  9.38917E-01 -1.84996E+01 -1.96214E+01
 1.26540E+00  1.01932E+00 -1.72739E+01 -1.84403E+01
 1.26540E+00  1.10045E+00 -1.59386E+01 -1.71987E+01
 1.26540E+00  1.18243E+00 -1.44908E+01 -1.58669E+01
 1.26540E+00  1.26540E+00 -1.29299E+01 -1.43785E+01
 1.26540E+00  1.34949E+00 -1.12588E+01 -1.26395E+01
 1.26540E+00  1.43486E+00 -9.48678E+00 -1.06504E+01
 1.26540E+00  1.52169E+00 -7.63366E+00 -8.56898E+00
 1.26540E+00  1.61016E+00 -5.73761E+00 -6.54645E+00
 1.26540E+00  1.70047E+00 -3.86551E+00 -4.61693E+00
 1.26540E+00  1.79283E+00 -2.12272E+00 -2.82173E+00
 1.26540E+00  1.88747E+00 -6.52899E-01 -1.25533E+00
 1.26540E+00  1.98465E+00  3.84047E-01 -3.83569E-02
 1.26540E+00  2.08464E+00  8.67983E-01  6.59598E-01
 1.26540E+00  2.18773E+00  8.14128E-01  7.39735E-01
 1.26540E+00  2.29423E+00  4.54256E-01  4.11631E-01
 1.26540E+00  2.40448E+00  1.36068E-01  9.44361E-02
 1.26540E+00  2.51885E+00  1.66523E-02 -1.86902E-02
 1.26540E+00  2.63772E+00  5.25250E-04 -2.95279E-02
 1.26540E+00  2.76152E+00  2.19595E-06 -2.72147E-02
 1.26540E+00  2.89067E+00  1.77840E-10 -2.27806E-02
 1.26540E+00  3.02567E+00  1.21886E-12 -1.66451E-02
 1.26540E+00  3.16702E+00  0.00000E+00 -1.08536E-02
 1.26540E+00  3.31523E+00  0.00000E+00 -6.51381E-03
 1.26540E+00  3.47089E+00  0.00000E+00 -3.83720E-03
 1.26540E+00  3.63457E+00  0.00000E+00 -2.08750E-03
 1.26540E+00  3.80688E+00  0.00000E+00 -9.72851E-04
 1.26540E+00  3.98847E+00  0.00000E+00 -3.81307E-04

 1.34949E+00  0.00000E+00 -2.18065E+01 -2.04837E+01
 1.34949E+00  7.76358E-02 -2.17658E+01 -2.06151E+01
 1.34949E+00  1.55276E-01 -2.16444E+01 -2.04873E+01
 1.34949E+00  2.32935E-01 -2.14424E+01 -2.03247E+01
 1.34949E+00  3.10631E-01 -2.11599E+01 -2.02255E+01
 1.34949E+00  3.88396E-01 -2.07970E+01 -2.01168E+01
 1.34949E+00  4.66266E-01 -2.03537E+01 -1.99401E+01
 1.34949E+00  5.44288E-01 -1.98300E+01 -1.96660E+01
 1.34949E+00  6.22518E-01 -1.92254E+01 -1.93399E+01
 1.34949E+00  7.01018E-01 -1.85394E+01 -1.89809E+01
 1.34949E+00  7.79862E-01 -1.77708E+01 -1.84849E+01
 1.34949E+00  8.59131E-01 -1.69176E+01 -1.77616E+01
 1.34949E+00  9.38917E-01 -1.59774E+01 -1.68741E+01
 1.34949E+00  1.01932E+00 -1.49462E+01 -1.59145E+01
 1.34949E+00  1.10045E+00 -1.38195E+01 -1.49067E+01
 1.34949E+00  1.18243E+00 -1.25919E+01 -1.38419E+01
 1.34949E+00  1.26540E+00 -1.12588E+01 -1.26395E+01
 1.34949E+00  1.34949E+00 -9.81836E+00 -1.11632E+01
 1.34949E+00  1.43486E+00 -8.27456E+00 -9.40252E+00
 1.34949E+00  1.52169E+00 -6.64288E+00 -7.55659E+00
 1.34949E+00  1.61016E+00 -4.95782E+00 -5.80221E+00
 1.34949E+00  1.70047E+00 -3.28279E+00 -4.12166E+00
 1.34949E+00  1.79283E+00 -1.71849E+00 -2.49558E+00
 1.34949E+00  1.88747E+00 -4.01931E-01 -1.03817E+00
 1.34949E+00  1.98465E+00  5.14726E-01  7.74369E-02
 1.34949E+00  2.08464E+00  9.17493E-01  6.80063E-01
 1.34949E+00  2.18773E+00  8.21852E-01  7.01580E-01
 1.34949E+00  2.29423E+00  4.50247E-01  3.58154E-01
 1.34949E+00  2.40448E+00  1.33632E-01  5.26282E-02
 1.34949E+00  2.51885E+00  1.62697E-02 -4.07569E-02
 1.34949E+00  2.63772E+00  5.11777E-04 -3.83284E-02
 1.34949E+00  2.76152E+00  2.13633E-06 -3.09444E-02
 1.34949E+00  2.89067E+00  1.74556E-10 -2.39213E-02
 1.34949E+00  3.02567E+00  7.82853E-13 -1.65893E-02
 1.34949E+00  3.16702E+00  0.00000E+00 -1.16561E-02
 1.34949E+00  3.31523E+00  0.00000E+00 -7.89854E-03
 1.34949E+00  3.47089E+00  0.00000E+00 -4.47180E-03
 1.34949E+00  3.63457E+00  0.00000E+00 -2.30458E-03
 1.34949E+00  3.80688E+00  0.00000E+00 -1.09369E-03
 1.34949E+00  3.98847E+00  0.00000E+00 -3.90603E-04

 1.43486E+00  0.00000E+00 -1.82038E+01 -1.66327E+01
 1.43486E+00  7.76358E-02 -1.81705E+01 -1.66457E+01
 1.43486E+00  1.55276E-01 -1.80711E+01 -1.65359E+01
 1.43486E+00  2.32935E-01 -1.79058E+01 -1.64720E+01
 1.43486E+00  3.10631E-01 -1.76744E+01 -1.64778E+01
 1.43486E+00  3.88396E-01 -1.73770E+01 -1.64401E+01
 1.43486E+00  4.66266E-01 -1.70133E+01 -1.63382E+01
 1.43486E+00  5.44288E-01 -1.65832E+01 -1.61784E+01
 1.43486E+00  6.22518E-01 -1.60861E+01 -1.59552E+01
 1.43486E+00  7.01018E-01 -1.55214E+01 -1.56585E+01
 1.43486E+00  7.79862E-01 -1.48879E+01 -1.52719E+01
 1.43486E+00  8.59131E-01 -1.41842E+01 -1.47790E+01
 1.43486E+00  9.38917E-01 -1.34077E+01 -1.41722E+01
 1.43486E+00  1.01932E+00 -1.25549E+01 -1.34472E+01
 1.43486E+00  1.10045E+00 -1.16212E+01 -1.26166E+01
 1.43486E+00  1.18243E+00 -1.06006E+01 -1.16964E+01
 1.43486E+00  1.26540E+00 -9.48678E+00 -1.06504E+01
 1.43486E+00  1.34949E+00 -8.27456E+00 -9.40252E+00
 1.43486E+00  1.43486E+00 -6.96367E+00 -7.95452E+00
 1.43486E+00  1.52169E+00 -5.56439E+00 -6.44003E+00
 1.43486E+00  1.61016E+00 -4.10580E+00 -4.97298E+00
 1.43486E+00  1.70047E+00 -2.64551E+00 -3.51471E+00
 1.43486E+00  1.79283E+00 -1.27739E+00 -2.03935E+00
 1.43486E+00  1.88747E+00 -1.29941E-01 -7.03824E-01
 1.43486E+00  1.98465E+00  6.54020E-01  2.57350E-01
 1.43486E+00  2.08464E+00  9.67794E-01  6.94343E-01
 1.43486E+00  2.18773E+00  8.27302E-01  6.15534E-01
 1.43486E+00  2.29423E+00  4.44290E-01  2.56465E-01
 1.43486E+00  2.40448E+00  1.30504E-01 -1.71472E-02
 1.43486E+00  2.51885E+00  1.57941E-02 -6.92607E-02
 1.43486E+00  2.63772E+00  4.95212E-04 -4.55405E-02
 1.43486E+00  2.76152E+00  2.06334E-06 -3.68293E-02
 1.43486E+00  2.89067E+00  1.70564E-10 -2.77552E-02
 1.43486E+00  3.02567E+00  5.97073E-13 -1.63237E-02
 1.43486E+00  3.16702E+00  0.00000E+00 -1.21920E-02
 1.43486E+00  3.31523E+00  0.00000E+00 -9.76135E-03
 1.43486E+00  3.47089E+00  0.00000E+00 -5.27032E-03
 1.43486E+00  3.63457E+00  0.00000E+00 -2.53240E-03
 1.43486E+00  3.80688E+00  0.00000E+00 -1.28982E-03
 1.43486E+00  3.98847E+00  0.00000E+00 -4.69480E-04

 1.52169E+00  0.00000E+00 -1.46552E+01 -1.30841E+01
 1.52169E+00  7.76358E-02 -1.46287E+01 -1.29939E+01
 1.52169E+00  1.55276E-01 -1.45497E+01 -1.29148E+01
 1.52169E+00  2.32935E-01 -1.44182E+01 -1.29305E+01
 1.52169E+00  3.10631E-01 -1.42340E+01 -1.29977E+01
 1.52169E+00  3.88396E-01 -1.39969E+01 -1.29964E+01
 1.52169E+00  4.66266E-01 -1.37067E+01 -1.29389E+01
 1.52169E+00  5.44288E-01 -1.33628E+01 -1.28556E+01
 1.52169E+00  6.22518E-01 -1.29648E+01 -1.27000E+01
 1.52169E+00  7.01018E-01 -1.25119E+01 -1.24395E+01
 1.52169E+00  7.79862E-01 -1.20030E+01 -1.21309E+01
 1.52169E+00  8.59131E-01 -1.14366E+01 -1.18203E+01
 1.52169E+00  9.38917E-01 -1.08107E+01 -1.14446E+01
 1.52169E+00  1.01932E+00 -1.01222E+01 -1.09231E+01
 1.52169E+00  1.10045E+00 -9.36702E+00 -1.02538E+01
 1.52169E+00  1.18243E+00 -8.53965E+00 -9.46610E+00
 1.52169E+00  1.26540E+00 -7.63366E+00 -8.56898E+00
 1.52169E+00  1.34949E+00 -6.64288E+00 -7.55659E+00
 1.52169E+00  1.43486E+00 -5.56439E+00 -6.44003E+00
 1.52169E+00  1.52169E+00 -4.40405E+00 -5.26175E+00
 1.52169E+00  1.61016E+00 -3.18473E+00 -4.05763E+00
 1.52169E+00  1.70047E+00 -1.95618E+00 -2.80074E+00
 1.52169E+00  1.79283E+00 -8.02577E-01 -1.49625E+00
 1.52169E+00  1.88747E+00  1.58878E-01 -3.30973E-01
 1.52169E+00  1.98465E+00  7.97143E-01  4.33488E-01
 1.52169E+00  2.08464E+00  1.01444E+00  6.88861E-01
 1.52169E+00  2.18773E+00  8.27320E-01  5.28500E-01
 1.52169E+00  2.29423E+00  4.34844E-01  1.87976E-01
 1.52169E+00  2.40448E+00  1.26256E-01 -4.95894E-02
 1.52169E+00  2.51885E+00  1.51755E-02 -8.89412E-02
 1.52169E+00  2.63772E+00  4.74015E-04 -6.01743E-02
 1.52169E+00  2.76152E+00  1.97064E-06 -4.52442E-02
 1.52169E+00  2.89067E+00  1.64483E-10 -3.24753E-02
 1.52169E+00  3.02567E+00  4.76402E-13 -1.97388E-02
 1.52169E+00  3.16702E+00  0.00000E+00 -1.44634E-02
 1.52169E+00  3.31523E+00  0.00000E+00 -1.10820E-02
 1.52169E+00  3.47089E+00  0.00000E+00 -6.05496E-03
 1.52169E+00  3.63457E+00  0.00000E+00 -2.94517E-03
 1.52169E+00  3.80688E+00  0.00000E+00 -1.48792E-03
 1.52169E+00  3.98847E+00  0.00000E+00 -5.82725E-04

 1.61016E+00  0.00000E+00 -1.11909E+01 -9.81344E+00
 1.61016E+00  7.76358E-02 -1.11705E+01 -9.74050E+00
 1.61016E+00  1.55276E-01 -1.11102E+01 -9.70707E+00
 1.61016E+00  2.32935E-01 -1.10098E+01 -9.71391E+00
 1.61016E+00  3.10631E-01 -1.08689E+01 -9.74140E+00
 1.61016E+00  3.88396E-01 -1.06873E+01 -9.76707E+00
 1.61016E+00  4.66266E-01 -1.04647E+01 -9.76226E+00
 1.61016E+00  5.44288E-01 -1.02003E+01 -9.70108E+00
 1.61016E+00  6.22518E-01 -9.89372E+00 -9.57277E+00
 1.61016E+00  7.01018E-01 -9.54392E+00 -9.38047E+00
 1.61016E+00  7.79862E-01 -9.14992E+00 -9.16042E+00
 1.61016E+00  8.59131E-01 -8.71034E+00 -8.93730E+00
 1.61016E+00  9.38917E-01 -8.22339E+00 -8.66386E+00
 1.61016E+00  1.01932E+00 -7.68657E+00 -8.28177E+00
 1.61016E+00  1.10045E+00 -7.09647E+00 -7.78957E+00
 1.61016E+00  1.18243E+00 -6.44863E+00 -7.20841E+00
 1.61016E+00  1.26540E+00 -5.73761E+00 -6.54645E+00
 1.61016E+00  1.34949E+00 -4.95782E+00 -5.80221E+00
 1.61016E+00  1.43486E+00 -4.10580E+00 -4.97298E+00
 1.61016E+00  1.52169E+00 -3.18473E+00 -4.05763E+00
 1.61016E+00  1.61016E+00 -2.21193E+00 -3.06273E+00
 1.61016E+00  1.70047E+00 -1.22814E+00 -1.99997E+00
 1.61016E+00  1.79283E+00 -3.05194E-01 -9.20078E-01
 1.61016E+00  1.88747E+00  4.54591E-01  3.30445E-03
 1.61016E+00  1.98465E+00  9.35313E-01  5.47924E-01
 1.61016E+00  2.08464E+00  1.05044E+00  6.57277E-01
 1.61016E+00  2.18773E+00  8.17360E-01  4.76599E-01
 1.61016E+00  2.29423E+00  4.19813E-01  2.01775E-01
 1.61016E+00  2.40448E+00  1.20325E-01 -9.53363E-03
 1.61016E+00  2.51885E+00  1.43496E-02 -9.07782E-02
 1.61016E+00  2.63772E+00  4.46241E-04 -8.56013E-02
 1.61016E+00  2.76152E+00  1.85029E-06 -5.60659E-02
 1.61016E+00  2.89067E+00  1.56766E-10 -3.72340E-02
 1.61016E+00  3.02567E+00  1.10563E-12 -2.87456E-02
 1.61016E+00  3.16702E+00  0.00000E+00 -1.93862E-02
 1.61016E+00  3.31523E+00  0.00000E+00 -1.12999E-02
 1.61016E+00  3.47089E+00  0.00000E+00 -6.74117E-03
 1.61016E+00  3.63457E+00  0.00000E+00 -3.64912E-03
 1.61016E+00  3.80688E+00  0.00000E+00 -1.65351E-03
 1.61016E+00  3.98847E+00  0.00000E+00 -7.02623E-04

 1.70047E+00  0.00000E+00 -7.88305E+00 -6.82983E+00
 1.70047E+00  7.76358E-02 -7.86832E+00 -6.82825E+00
 1.70047E+00  1.55276E-01 -7.82482E+00 -6.83042E+00
 1.70047E+00  2.32935E-01 -7.75241E+00 -6.79062E+00
 1.70047E+00  3.10631E-01 -7.65078E+00 -6.74477E+00
 1.70047E+00  3.88396E-01 -7.51956E+00 -6.77567E+00
 1.70047E+00  4.66266E-01 -7.35824E+00 -6.80500E+00
 1.70047E+00  5.44288E-01 -7.16624E+00 -6.74424E+00
 1.70047E+00  6.22518E-01 -6.94282E+00 -6.63427E+00
 1.70047E+00  7.01018E-01 -6.68713E+00 -6.52042E+00
 1.70047E+00  7.79862E-01 -6.39815E+00 -6.38438E+00
 1.70047E+00  8.59131E-01 -6.07462E+00 -6.20134E+00
 1.70047E+00  9.38917E-01 -5.71497E+00 -5.96933E+00
 1.70047E+00  1.01932E+00 -5.31721E+00 -5.69203E+00
 1.70047E+00  1.10045E+00 -4.87871E+00 -5.37493E+00
 1.70047E+00  1.18243E+00 -4.39613E+00 -5.02261E+00
 1.70047E+00  1.26540E+00 -3.86551E+00 -4.61693E+00
 1.70047E+00  1.34949E+00 -3.28279E+00 -4.12166E+00
 1.70047E+00  1.43486E+00 -2.64551E+00 -3.51471E+00
 1.70047E+00  1.52169E+00 -1.95618E+00 -2.80074E+00
 1.70047E+00  1.61016E+00 -1.22814E+00 -1.99997E+00
 1.70047E+00  1.70047E+00 -4.93482E-01 -1.16047E+00
 1.70047E+00  1.79283E+00  1.89991E-01 -3.61686E-01
 1.70047E+00  1.88747E+00  7.38162E-01  2.74999E-01
 1.70047E+00  1.98465E+00  1.05422E+00  6.12851E-01
 1.70047E+00  2.08464E+00  1.06582E+00  6.26213E-01
 1.70047E+00  2.18773E+00  7.91590E-01  4.41304E-01
 1.70047E+00  2.29423E+00  3.96695E-01  2.06641E-01
 1.70047E+00  2.40448E+00  1.12076E-01  1.23116E-02
 1.70047E+00  2.51885E+00  1.32466E-02 -9.18117E-02
 1.70047E+00  2.63772E+00  4.09816E-04 -1.02324E-01
 1.70047E+00  2.76152E+00  1.69393E-06 -6.74335E-02
 1.70047E+00  2.89067E+00  1.46498E-10 -4.54054E-02
 1.70047E+00  3.02567E+00  4.84204E-13 -3.73097E-02
 1.70047E+00  3.16702E+00  0.00000E+00 -2.35118E-02
 1.70047E+00  3.31523E+00  0.00000E+00 -1.17746E-02
 1.70047E+00  3.47089E+00  0.00000E+00 -7.62123E-03
 1.70047E+00  3.63457E+00  0.00000E+00 -4.45518E-03
 1.70047E+00  3.80688E+00  0.00000E+00 -1.91343E-03
 1.70047E+00  3.98847E+00  0.00000E+00 -8.50998E-04

 1.79283E+00  0.00000E+00 -4.86167E+00 -4.19173E+00
 1.79283E+00  7.76358E-02 -4.85183E+00 -4.22165E+00
 1.79283E+00  1.55276E-01 -4.82304E+00 -4.22335E+00
 1.79283E+00  2.32935E-01 -4.77518E+00 -4.16804E+00
 1.79283E+00  3.10631E-01 -4.70792E+00 -4.10031E+00
 1.79283E+00  3.88396E-01 -4.62086E+00 -4.09960E+00
 1.79283E+00  4.66266E-01 -4.51349E+00 -4.11072E+00
 1.79283E+00  5.44288E-01 -4.38521E+00 -4.06679E+00
 1.79283E+00  6.22518E-01 -4.23530E+00 -3.99883E+00
 1.79283E+00  7.01018E-01 -4.06297E+00 -3.93786E+00
 1.79283E+00  7.79862E-01 -3.86725E+00 -3.85648E+00
 1.79283E+00  8.59131E-01 -3.64703E+00 -3.72690E+00
 1.79283E+00  9.38917E-01 -3.40100E+00 -3.56464E+00
 1.79283E+00  1.01932E+00 -3.12761E+00 -3.39369E+00
 1.79283E+00  1.10045E+00 -2.82496E+00 -3.22057E+00
 1.79283E+00  1.18243E+00 -2.49082E+00 -3.04215E+00
 1.79283E+00  1.26540E+00 -2.12272E+00 -2.82173E+00
 1.79283E+00  1.34949E+00 -1.71849E+00 -2.49558E+00
 1.79283E+00  1.43486E+00 -1.27739E+00 -2.03935E+00
 1.79283E+00  1.52169E+00 -8.02577E-01 -1.49625E+00
 1.79283E+00  1.61016E+00 -3.05194E-01 -9.20078E-01
 1.79283E+00  1.70047E+00  1.89991E-01 -3.61686E-01
 1.79283E+00  1.79283E+00  6.39136E-01  1.16015E-01
 1.79283E+00  1.88747E+00  9.78241E-01  4.66735E-01
 1.79283E+00  1.98465E+00  1.13285E+00  6.49460E-01
 1.79283E+00  2.08464E+00  1.04782E+00  6.19879E-01
 1.79283E+00  2.18773E+00  7.43428E-01  3.92490E-01
 1.79283E+00  2.29423E+00  3.62974E-01  9.91633E-02
 1.79283E+00  2.40448E+00  1.00928E-01 -8.27838E-02
 1.79283E+00  2.51885E+00  1.18071E-02 -1.11969E-01
 1.79283E+00  2.63772E+00  3.63069E-04 -9.10913E-02
 1.79283E+00  2.76152E+00  1.49503E-06 -7.77253E-02
 1.79283E+00  2.89067E+00  1.32141E-10 -6.04209E-02
 1.79283E+00  3.02567E+00  1.62019E-13 -3.90121E-02
 1.79283E+00  3.16702E+00  0.00000E+00 -2.33518E-02
 1.79283E+00  3.31523E+00  0.00000E+00 -1.41199E-02
 1.79283E+00  3.47089E+00  0.00000E+00 -9.02372E-03
 1.79283E+00  3.63457E+00  0.00000E+00 -5.13730E-03
 1.79283E+00  3.80688E+00  0.00000E+00 -2.40044E-03
 1.79283E+00  3.98847E+00  0.00000E+00 -1.05202E-03

 1.88747E+00  0.00000E+00 -2.31361E+00 -2.00469E+00
 1.88747E+00  7.76358E-02 -2.30783E+00 -2.02601E+00
 1.88747E+00  1.55276E-01 -2.29118E+00 -2.00737E+00
 1.88747E+00  2.32935E-01 -2.26354E+00 -1.96609E+00
 1.88747E+00  3.10631E-01 -2.22460E+00 -1.92034E+00
 1.88747E+00  3.88396E-01 -2.17399E+00 -1.87968E+00
 1.88747E+00  4.66266E-01 -2.11127E+00 -1.84978E+00
 1.88747E+00  5.44288E-01 -2.03590E+00 -1.83082E+00
 1.88747E+00  6.22518E-01 -1.94725E+00 -1.80931E+00
 1.88747E+00  7.01018E-01 -1.84461E+00 -1.77322E+00
 1.88747E+00  7.79862E-01 -1.72714E+00 -1.72332E+00
 1.88747E+00  8.59131E-01 -1.59396E+00 -1.66264E+00
 1.88747E+00  9.38917E-01 -1.44402E+00 -1.59388E+00
 1.88747E+00  1.01932E+00 -1.27619E+00 -1.51980E+00
 1.88747E+00  1.10045E+00 -1.08921E+00 -1.44403E+00
 1.88747E+00  1.18243E+00 -8.81824E-01 -1.36814E+00
 1.88747E+00  1.26540E+00 -6.52899E-01 -1.25533E+00
 1.88747E+00  1.34949E+00 -4.01931E-01 -1.03817E+00
 1.88747E+00  1.43486E+00 -1.29941E-01 -7.03824E-01
 1.88747E+00  1.52169E+00  1.58878E-01 -3.30973E-01
 1.88747E+00  1.61016E+00  4.54591E-01  3.30445E-03
 1.88747E+00  1.70047E+00  7.38162E-01  2.74999E-01
 1.88747E+00  1.79283E+00  9.78241E-01  4.66735E-01
 1.88747E+00  1.88747E+00  1.13047E+00  5.88384E-01
 1.88747E+00  1.98465E+00  1.14372E+00  6.56242E-01
 1.88747E+00  2.08464E+00  9.81650E-01  5.94311E-01
 1.88747E+00  2.18773E+00  6.66432E-01  3.09607E-01
 1.88747E+00  2.29423E+00  3.16638E-01 -6.34612E-02
 1.88747E+00  2.40448E+00  8.65134E-02 -2.25221E-01
 1.88747E+00  2.51885E+00  1.00029E-02 -1.45160E-01
 1.88747E+00  2.63772E+00  3.05388E-04 -7.59756E-02
 1.88747E+00  2.76152E+00  1.25168E-06 -9.02233E-02
 1.88747E+00  2.89067E+00  1.13464E-10 -7.84783E-02
 1.88747E+00  3.02567E+00  1.28495E-13 -3.90421E-02
 1.88747E+00  3.16702E+00  0.00000E+00 -2.29705E-02
 1.88747E+00  3.31523E+00  0.00000E+00 -1.82348E-02
 1.88747E+00  3.47089E+00  0.00000E+00 -1.08381E-02
 1.88747E+00  3.63457E+00  0.00000E+00 -5.73477E-03
 1.88747E+00  3.80688E+00  0.00000E+00 -2.99656E-03
 1.88747E+00  3.98847E+00  0.00000E+00 -1.26544E-03

 1.98465E+00  0.00000E+00 -4.49422E-01 -3.92618E-01
 1.98465E+00  7.76358E-02 -4.46646E-01 -4.03776E-01
 1.98465E+00  1.55276E-01 -4.38989E-01 -3.78470E-01
 1.98465E+00  2.32935E-01 -4.26336E-01 -3.50152E-01
 1.98465E+00  3.10631E-01 -4.08420E-01 -3.24416E-01
 1.98465E+00  3.88396E-01 -3.84954E-01 -2.81343E-01
 1.98465E+00  4.66266E-01 -3.55591E-01 -2.42973E-01
 1.98465E+00  5.44288E-01 -3.19913E-01 -2.30551E-01
 1.98465E+00  6.22518E-01 -2.77422E-01 -2.20424E-01
 1.98465E+00  7.01018E-01 -2.27554E-01 -1.93393E-01
 1.98465E+00  7.79862E-01 -1.69686E-01 -1.70697E-01
 1.98465E+00  8.59131E-01 -1.03142E-01 -1.71599E-01
 1.98465E+00  9.38917E-01 -2.71947E-02 -1.76430E-01
 1.98465E+00  1.01932E+00  5.89016E-02 -1.59813E-01
 1.98465E+00  1.10045E+00  1.55853E-01 -1.26433E-01
 1.98465E+00  1.18243E+00  2.64192E-01 -9.17908E-02
 1.98465E+00  1.26540E+00  3.84047E-01 -3.83569E-02
 1.98465E+00  1.34949E+00  5.14726E-01  7.74369E-02
 1.98465E+00  1.43486E+00  6.54020E-01  2.57350E-01
 1.98465E+00  1.52169E+00  7.97143E-01  4.33488E-01
 1.98465E+00  1.61016E+00  9.35313E-01  5.47924E-01
 1.98465E+00  1.70047E+00  1.05422E+00  6.12851E-01
 1.98465E+00  1.79283E+00  1.13285E+00  6.49460E-01
 1.98465E+00  1.88747E+00  1.14372E+00  6.56242E-01
 1.98465E+00  1.98465E+00  1.05670E+00  6.19339E-01
 1.98465E+00  2.08464E+00  8.52995E-01  4.79175E-01
 1.98465E+00  2.18773E+00  5.55733E-01  1.79018E-01
 1.98465E+00  2.29423E+00  2.56823E-01 -1.57654E-01
 1.98465E+00  2.40448E+00  6.88545E-02 -2.77553E-01
 1.98465E+00  2.51885E+00  7.85650E-03 -1.75181E-01
 1.98465E+00  2.63772E+00  2.37842E-04 -9.86640E-02
 1.98465E+00  2.76152E+00  9.69275E-07 -1.10163E-01
 1.98465E+00  2.89067E+00  9.00215E-11 -9.30198E-02
 1.98465E+00  3.02567E+00  2.40945E-13 -4.76139E-02
 1.98465E+00  3.16702E+00  0.00000E+00 -2.95452E-02
 1.98465E+00  3.31523E+00  0.00000E+00 -2.32025E-02
 1.98465E+00  3.47089E+00  0.00000E+00 -1.27975E-02
 1.98465E+00  3.63457E+00  0.00000E+00 -6.43703E-03
 1.98465E+00  3.80688E+00  0.00000E+00 -3.47954E-03
 1.98465E+00  3.98847E+00  0.00000E+00 -1.42776E-03

 2.08464E+00  0.00000E+00  5.75627E-01  5.03129E-01
 2.08464E+00  7.76358E-02  5.76518E-01  4.93100E-01
 2.08464E+00  1.55276E-01  5.78633E-01  5.08012E-01
 2.08464E+00  2.32935E-01  5.82032E-01  5.31544E-01
 2.08464E+00  3.10631E-01  5.86902E-01  5.50975E-01
 2.08464E+00  3.88396E-01  5.93445E-01  5.65176E-01
 2.08464E+00  4.66266E-01  6.01900E-01  5.80368E-01
 2.08464E+00  5.44288E-01  6.12550E-01  6.02586E-01
 2.08464E+00  6.22518E-01  6.25721E-01  6.30188E-01
 2.08464E+00  7.01018E-01  6.41783E-01  6.55309E-01
 2.08464E+00  7.79862E-01  6.61145E-01  6.55873E-01
 2.08464E+00  8.59131E-01  6.84242E-01  6.18903E-01
 2.08464E+00  9.38917E-01  7.11515E-01  5.79180E-01
 2.08464E+00  1.01932E+00  7.43372E-01  5.77079E-01
 2.08464E+00  1.10045E+00  7.80110E-01  6.04999E-01
 2.08464E+00  1.18243E+00  8.21783E-01  6.35767E-01
 2.08464E+00  1.26540E+00  8.67983E-01  6.59598E-01
 2.08464E+00  1.34949E+00  9.17493E-01  6.80063E-01
 2.08464E+00  1.43486E+00  9.67794E-01  6.94343E-01
 2.08464E+00  1.52169E+00  1.01444E+00  6.88861E-01
 2.08464E+00  1.61016E+00  1.05044E+00  6.57277E-01
 2.08464E+00  1.70047E+00  1.06582E+00  6.26213E-01
 2.08464E+00  1.79283E+00  1.04782E+00  6.19879E-01
 2.08464E+00  1.88747E+00  9.81650E-01  5.94311E-01
 2.08464E+00  1.98465E+00  8.52995E-01  4.79175E-01
 2.08464E+00  2.08464E+00  6.56020E-01  2.67738E-01
 2.08464E+00  2.18773E+00  4.12013E-01  2.07538E-02
 2.08464E+00  2.29423E+00  1.85317E-01 -1.75513E-01
 2.08464E+00  2.40448E+00  4.87104E-02 -2.45734E-01
 2.08464E+00  2.51885E+00  5.47774E-03 -2.07499E-01
 2.08464E+00  2.63772E+00  1.64224E-04 -1.60254E-01
 2.08464E+00  2.76152E+00  6.64650E-07 -1.37168E-01
 2.08464E+00  2.89067E+00  6.39165E-11 -1.06207E-01
 2.08464E+00  3.02567E+00 -1.22291E-13 -6.89004E-02
 2.08464E+00  3.16702E+00  0.00000E+00 -4.38066E-02
 2.08464E+00  3.31523E+00  0.00000E+00 -2.74723E-02
 2.08464E+00  3.47089E+00  0.00000E+00 -1.51698E-02
 2.08464E+00  3.63457E+00  0.00000E+00 -7.78624E-03
 2.08464E+00  3.80688E+00  0.00000E+00 -3.81393E-03
 2.08464E+00  3.98847E+00  0.00000E+00 -1.57466E-03

 2.18773E+00  0.00000E+00  7.86418E-01  6.67952E-01
 2.18773E+00  7.76358E-02  7.86435E-01  6.59233E-01
 2.18773E+00  1.55276E-01  7.86122E-01  6.64793E-01
 2.18773E+00  2.32935E-01  7.85506E-01  6.81468E-01
 2.18773E+00  3.10631E-01  7.84689E-01  6.94903E-01
 2.18773E+00  3.88396E-01  7.83783E-01  6.91799E-01
 2.18773E+00  4.66266E-01  7.82916E-01  6.92368E-01
 2.18773E+00  5.44288E-01  7.82240E-01  7.16470E-01
 2.18773E+00  6.22518E-01  7.81925E-01  7.49436E-01
 2.18773E+00  7.01018E-01  7.82164E-01  7.71378E-01
 2.18773E+00  7.79862E-01  7.83166E-01  7.67338E-01
 2.18773E+00  8.59131E-01  7.85153E-01  7.31772E-01
 2.18773E+00  9.38917E-01  7.88337E-01  6.93602E-01
 2.18773E+00  1.01932E+00  7.92881E-01  6.85633E-01
 2.18773E+00  1.10045E+00  7.98849E-01  7.04477E-01
 2.18773E+00  1.18243E+00  8.06098E-01  7.30797E-01
 2.18773E+00  1.26540E+00  8.14128E-01  7.39735E-01
 2.18773E+00  1.34949E+00  8.21852E-01  7.01580E-01
 2.18773E+00  1.43486E+00  8.27302E-01  6.15534E-01
 2.18773E+00  1.52169E+00  8.27320E-01  5.28500E-01
 2.18773E+00  1.61016E+00  8.17360E-01  4.76599E-01
 2.18773E+00  1.70047E+00  7.91590E-01  4.41304E-01
 2.18773E+00  1.79283E+00  7.43428E-01  3.92490E-01
 2.18773E+00  1.88747E+00  6.66432E-01  3.09607E-01
 2.18773E+00  1.98465E+00  5.55733E-01  1.79018E-01
 2.18773E+00  2.08464E+00  4.12013E-01  2.07538E-02
 2.18773E+00  2.18773E+00  2.50858E-01 -1.10785E-01
 2.18773E+00  2.29423E+00  1.10024E-01 -1.89626E-01
 2.18773E+00  2.40448E+00  2.83511E-02 -2.38672E-01
 2.18773E+00  2.51885E+00  3.13935E-03 -2.62367E-01
 2.18773E+00  2.63772E+00  9.31045E-05 -2.31627E-01
 2.18773E+00  2.76152E+00  3.73792E-07 -1.66477E-01
 2.18773E+00  2.89067E+00  3.70281E-11 -1.25856E-01
 2.18773E+00  3.02567E+00  2.38080E-13 -1.01595E-01
 2.18773E+00  3.16702E+00  0.00000E+00 -6.14785E-02
 2.18773E+00  3.31523E+00  0.00000E+00 -2.93013E-02
 2.18773E+00  3.47089E+00  0.00000E+00 -1.86141E-02
 2.18773E+00  3.63457E+00  0.00000E+00 -1.05166E-02
 2.18773E+00  3.80688E+00  0.00000E+00 -4.11518E-03
 2.18773E+00  3.98847E+00  0.00000E+00 -1.81460E-03

 2.29423E+00  0.00000E+00  4.90219E-01  3.75840E-01
 2.29423E+00  7.76358E-02  4.90060E-01  3.71458E-01
 2.29423E+00  1.55276E-01  4.89423E-01  3.74795E-01
 2.29423E+00  2.32935E-01  4.88317E-01  3.80956E-01
 2.29423E+00  3.10631E-01  4.86787E-01  3.85177E-01
 2.29423E+00  3.88396E-01  4.84871E-01  3.86540E-01
 2.29423E+00  4.66266E-01  4.82618E-01  3.90952E-01
 2.29423E+00  5.44288E-01  4.80081E-01  4.03541E-01
 2.29423E+00  6.22518E-01  4.77324E-01  4.20239E-01
 2.29423E+00  7.01018E-01  4.74418E-01  4.34794E-01
 2.29423E+00  7.79862E-01  4.71439E-01  4.39885E-01
 2.29423E+00  8.59131E-01  4.68462E-01  4.30970E-01
 2.29423E+00  9.38917E-01  4.65556E-01  4.15727E-01
 2.29423E+00  1.01932E+00  4.62761E-01  4.04367E-01
 2.29423E+00  1.10045E+00  4.60060E-01  4.02535E-01
 2.29423E+00  1.18243E+00  4.57328E-01  4.12402E-01
 2.29423E+00  1.26540E+00  4.54256E-01  4.11631E-01
 2.29423E+00  1.34949E+00  4.50247E-01  3.58154E-01
 2.29423E+00  1.43486E+00  4.44290E-01  2.56465E-01
 2.29423E+00  1.52169E+00  4.34844E-01  1.87976E-01
 2.29423E+00  1.61016E+00  4.19813E-01  2.01775E-01
 2.29423E+00  1.70047E+00  3.96695E-01  2.06641E-01
 2.29423E+00  1.79283E+00  3.62974E-01  9.91633E-02
 2.29423E+00  1.88747E+00  3.16638E-01 -6.34612E-02
 2.29423E+00  1.98465E+00  2.56823E-01 -1.57654E-01
 2.29423E+00  2.08464E+00  1.85317E-01 -1.75513E-01
 2.29423E+00  2.18773E+00  1.10024E-01 -1.89626E-01
 2.29423E+00  2.29423E+00  4.71845E-02 -2.29528E-01
 2.29423E+00  2.40448E+00  1.19280E-02 -2.87629E-01
 2.29423E+00  2.51885E+00  1.29998E-03 -3.29081E-01
 2.29423E+00  2.63772E+00  3.81057E-05 -2.87780E-01
 2.29423E+00  2.76152E+00  1.51613E-07 -1.90874E-01
 2.29423E+00  2.89067E+00  1.57521E-11 -1.41499E-01
 2.29423E+00  3.02567E+00  2.97260E-13 -1.23229E-01
 2.29423E+00  3.16702E+00  0.00000E+00 -7.46512E-02
 2.29423E+00  3.31523E+00  0.00000E+00 -3.37006E-02
 2.29423E+00  3.47089E+00  0.00000E+00 -2.33212E-02
 2.29423E+00  3.63457E+00  0.00000E+00 -1.34795E-02
 2.29423E+00  3.80688E+00  0.00000E+00 -4.72683E-03
 2.29423E+00  3.98847E+00  0.00000E+00 -2.18630E-03

 2.40448E+00  0.00000E+00  1.54128E-01  6.71615E-02
 2.40448E+00  7.76358E-02  1.54058E-01  6.63510E-02
 2.40448E+00  1.55276E-01  1.53806E-01  6.86115E-02
 2.40448E+00  2.32935E-01  1.53375E-01  6.84872E-02
 2.40448E+00  3.10631E-01  1.52775E-01  6.78014E-02
 2.40448E+00  3.88396E-01  1.52013E-01  7.33849E-02
 2.40448E+00  4.66266E-01  1.51101E-01  8.03427E-02
 2.40448E+00  5.44288E-01  1.50050E-01  8.31529E-02
 2.40448E+00  6.22518E-01  1.48872E-01  8.61081E-02
 2.40448E+00  7.01018E-01  1.47583E-01  9.34065E-02
 2.40448E+00  7.79862E-01  1.46198E-01  1.03072E-01
 2.40448E+00  8.59131E-01  1.44732E-01  1.11730E-01
 2.40448E+00  9.38917E-01  1.43196E-01  1.15151E-01
 2.40448E+00  1.01932E+00  1.41593E-01  1.10147E-01
 2.40448E+00  1.10045E+00  1.39910E-01  1.02722E-01
 2.40448E+00  1.18243E+00  1.38101E-01  1.01542E-01
 2.40448E+00  1.26540E+00  1.36068E-01  9.44361E-02
 2.40448E+00  1.34949E+00  1.33632E-01  5.26282E-02
 2.40448E+00  1.43486E+00  1.30504E-01 -1.71472E-02
 2.40448E+00  1.52169E+00  1.26256E-01 -4.95894E-02
 2.40448E+00  1.61016E+00  1.20325E-01 -9.53363E-03
 2.40448E+00  1.70047E+00  1.12076E-01  1.23116E-02
 2.40448E+00  1.79283E+00  1.00928E-01 -8.27838E-02
 2.40448E+00  1.88747E+00  8.65134E-02 -2.25221E-01
 2.40448E+00  1.98465E+00  6.88545E-02 -2.77553E-01
 2.40448E+00  2.08464E+00  4.87104E-02 -2.45734E-01
 2.40448E+00  2.18773E+00  2.83511E-02 -2.38672E-01
 2.40448E+00  2.29423E+00  1.19280E-02 -2.87629E-01
 2.40448E+00  2.40448E+00  2.96240E-03 -3.45325E-01
 2.40448E+00  2.51885E+00  3.17802E-04 -3.65730E-01
 2.40448E+00  2.63772E+00  9.20167E-06 -3.08651E-01
 2.40448E+00  2.76152E+00  3.62529E-08 -2.01095E-01
 2.40448E+00  2.89067E+00  3.81233E-12 -1.25859E-01
 2.40448E+00  3.02567E+00  1.98600E-13 -9.27371E-02
 2.40448E+00  3.16702E+00  0.00000E+00 -7.27194E-02
 2.40448E+00  3.31523E+00  0.00000E+00 -5.19555E-02
 2.40448E+00  3.47089E+00  0.00000E+00 -2.89473E-02
 2.40448E+00  3.63457E+00  0.00000E+00 -1.37356E-02
 2.40448E+00  3.80688E+00  0.00000E+00 -6.19103E-03
 2.40448E+00  3.98847E+00  0.00000E+00 -2.64693E-03

 2.51885E+00  0.00000E+00  1.93278E-02 -3.66201E-02
 2.51885E+00  7.76358E-02  1.93178E-02 -3.62450E-02
 2.51885E+00  1.55276E-01  1.92837E-02 -3.62318E-02
 2.51885E+00  2.32935E-01  1.92254E-02 -3.67469E-02
 2.51885E+00  3.10631E-01  1.91439E-02 -3.67991E-02
 2.51885E+00  3.88396E-01  1.90400E-02 -3.51122E-02
 2.51885E+00  4.66266E-01  1.89146E-02 -3.34089E-02
 2.51885E+00  5.44288E-01  1.87687E-02 -3.33045E-02
 2.51885E+00  6.22518E-01  1.86035E-02 -3.30800E-02
 2.51885E+00  7.01018E-01  1.84203E-02 -3.09255E-02
 2.51885E+00  7.79862E-01  1.82202E-02 -2.67639E-02
 2.51885E+00  8.59131E-01  1.80045E-02 -2.09617E-02
 2.51885E+00  9.38917E-01  1.77739E-02 -1.43739E-02
 2.51885E+00  1.01932E+00  1.75280E-02 -8.18839E-03
 2.51885E+00  1.10045E+00  1.72643E-02 -4.86906E-03
 2.51885E+00  1.18243E+00  1.69765E-02 -7.48525E-03
 2.51885E+00  1.26540E+00  1.66523E-02 -1.86902E-02
 2.51885E+00  1.34949E+00  1.62697E-02 -4.07569E-02
 2.51885E+00  1.43486E+00  1.57941E-02 -6.92607E-02
 2.51885E+00  1.52169E+00  1.51755E-02 -8.89412E-02
 2.51885E+00  1.61016E+00  1.43496E-02 -9.07782E-02
 2.51885E+00  1.70047E+00  1.32466E-02 -9.18117E-02
 2.51885E+00  1.79283E+00  1.18071E-02 -1.11969E-01
 2.51885E+00  1.88747E+00  1.00029E-02 -1.45160E-01
 2.51885E+00  1.98465E+00  7.85650E-03 -1.75181E-01
 2.51885E+00  2.08464E+00  5.47774E-03 -2.07499E-01
 2.51885E+00  2.18773E+00  3.13935E-03 -2.62367E-01
 2.51885E+00  2.29423E+00  1.29998E-03 -3.29081E-01
 2.51885E+00  2.40448E+00  3.17802E-04 -3.65730E-01
 2.51885E+00  2.51885E+00  3.35789E-05 -3.51818E-01
 2.51885E+00  2.63772E+00  9.59981E-07 -2.92186E-01
 2.51885E+00  2.76152E+00  3.74201E-09 -2.00281E-01
 2.51885E+00  2.89067E+00  7.73299E-13 -1.00649E-01
 2.51885E+00  3.02567E+00 -5.76262E-13 -4.49615E-02
 2.51885E+00  3.16702E+00  0.00000E+00 -6.89654E-02
 2.51885E+00  3.31523E+00  0.00000E+00 -7.85096E-02
 2.51885E+00  3.47089E+00  0.00000E+00 -3.42098E-02
 2.51885E+00  3.63457E+00  0.00000E+00 -1.21550E-02
 2.51885E+00  3.80688E+00  0.00000E+00 -8.17440E-03
 2.51885E+00  3.98847E+00  0.00000E+00 -2.97009E-03

 2.63772E+00  0.00000E+00  6.16526E-04 -3.24295E-02
 2.63772E+00  7.76358E-02  6.16193E-04 -3.21155E-02
 2.63772E+00  1.55276E-01  6.15075E-04 -3.31747E-02
 2.63772E+00  2.32935E-01  6.13173E-04 -3.32099E-02
 2.63772E+00  3.10631E-01  6.10512E-04 -3.24976E-02
 2.63772E+00  3.88396E-01  6.07111E-04 -3.34270E-02
 2.63772E+00  4.66266E-01  6.02991E-04 -3.49095E-02
 2.63772E+00  5.44288E-01  5.98176E-04 -3.53847E-02
 2.63772E+00  6.22518E-01  5.92692E-04 -3.53154E-02
 2.63772E+00  7.01018E-01  5.86568E-04 -3.54026E-02
 2.63772E+00  7.79862E-01  5.79831E-04 -3.58595E-02
 2.63772E+00  8.59131E-01  5.72505E-04 -3.62393E-02
 2.63772E+00  9.38917E-01  5.64596E-04 -3.38429E-02
 2.63772E+00  1.01932E+00  5.56077E-04 -2.64565E-02
 2.63772E+00  1.10045E+00  5.46853E-04 -1.93677E-02
 2.63772E+00  1.18243E+00  5.36712E-04 -2.06307E-02
 2.63772E+00  1.26540E+00  5.25250E-04 -2.95279E-02
 2.63772E+00  1.34949E+00  5.11777E-04 -3.83284E-02
 2.63772E+00  1.43486E+00  4.95212E-04 -4.55405E-02
 2.63772E+00  1.52169E+00  4.74015E-04 -6.01743E-02
 2.63772E+00  1.61016E+00  4.46241E-04 -8.56013E-02
 2.63772E+00  1.70047E+00  4.09816E-04 -1.02324E-01
 2.63772E+00  1.79283E+00  3.63069E-04 -9.10913E-02
 2.63772E+00  1.88747E+00  3.05388E-04 -7.59756E-02
 2.63772E+00  1.98465E+00  2.37842E-04 -9.86640E-02
 2.63772E+00  2.08464E+00  1.64224E-04 -1.60254E-01
 2.63772E+00  2.18773E+00  9.31045E-05 -2.31627E-01
 2.63772E+00  2.29423E+00  3.81057E-05 -2.87780E-01
 2.63772E+00  2.40448E+00  9.20167E-06 -3.08651E-01
 2.63772E+00  2.51885E+00  9.59981E-07 -2.92186E-01
 2.63772E+00  2.63772E+00  2.71321E-08 -2.55691E-01
 2.63772E+00  2.76152E+00  1.04628E-10 -2.04614E-01
 2.63772E+00  2.89067E+00  1.11917E-13 -1.37427E-01
 2.63772E+00  3.02567E+00  3.11342E-13 -9.14358E-02
 2.63772E+00  3.16702E+00  0.00000E+00 -1.00286E-01
 2.63772E+00  3.31523E+00  0.00000E+00 -9.04480E-02
 2.63772E+00  3.47089E+00  0.00000E+00 -3.72785E-02
 2.63772E+00  3.63457E+00  0.00000E+00 -1.36641E-02
 2.63772E+00  3.80688E+00  0.00000E+00 -9.36002E-03
 2.63772E+00  3.98847E+00  0.00000E+00 -2.81413E-03

 2.76152E+00  0.00000E+00  2.58960E-06 -2.08191E-02
 2.76152E+00  7.76358E-02  2.58934E-06 -2.07507E-02
 2.76152E+00  1.55276E-01  2.58463E-06 -2.13882E-02
 2.76152E+00  2.32935E-01  2.57664E-06 -2.16902E-02
 2.76152E+00  3.10631E-01  2.56545E-06 -2.13995E-02
 2.76152E+00  3.88396E-01  2.55113E-06 -2.11580E-02
 2.76152E+00  4.66266E-01  2.53374E-06 -2.13975E-02
 2.76152E+00  5.44288E-01  2.51335E-06 -2.21912E-02
 2.76152E+00  6.22518E-01  2.49005E-06 -2.27076E-02
 2.76152E+00  7.01018E-01  2.46391E-06 -2.24928E-02
 2.76152E+00  7.79862E-01  2.43503E-06 -2.27785E-02
 2.76152E+00  8.59131E-01  2.40344E-06 -2.45203E-02
 2.76152E+00  9.38917E-01  2.36915E-06 -2.62643E-02
 2.76152E+00  1.01932E+00  2.33197E-06 -2.62932E-02
 2.76152E+00  1.10045E+00  2.29146E-06 -2.54024E-02
 2.76152E+00  1.18243E+00  2.24670E-06 -2.54154E-02
 2.76152E+00  1.26540E+00  2.19595E-06 -2.72147E-02
 2.76152E+00  1.34949E+00  2.13633E-06 -3.09444E-02
 2.76152E+00  1.43486E+00  2.06334E-06 -3.68293E-02
 2.76152E+00  1.52169E+00  1.97064E-06 -4.52442E-02
 2.76152E+00  1.61016E+00  1.85029E-06 -5.60659E-02
 2.76152E+00  1.70047E+00  1.69393E-06 -6.74335E-02
 2.76152E+00  1.79283E+00  1.49503E-06 -7.77253E-02
 2.76152E+00  1.88747E+00  1.25168E-06 -9.02233E-02
 2.76152E+00  1.98465E+00  9.69275E-07 -1.10163E-01
 2.76152E+00  2.08464E+00  6.64649E-07 -1.37168E-01
 2.76152E+00  2.18773E+00  3.73792E-07 -1.66477E-01
 2.76152E+00  2.29423E+00  1.51613E-07 -1.90874E-01
 2.76152E+00  2.40448E+00  3.62527E-08 -2.01095E-01
 2.76152E+00  2.51885E+00  3.74193E-09 -2.00281E-01
 2.76152E+00  2.63772E+00  1.04578E-10 -2.04614E-01
 2.76152E+00  2.76152E+00  1.25391E-12 -2.14177E-01
 2.76152E+00  2.89067E+00 -5.26863E-13 -2.13976E-01
 2.76152E+00  3.02567E+00 -2.42599E-13 -1.93820E-01
 2.76152E+00  3.16702E+00  0.00000E+00 -1.49929E-01
 2.76152E+00  3.31523E+00  0.00000E+00 -9.38067E-02
 2.76152E+00  3.47089E+00  0.00000E+00 -4.39484E-02
 2.76152E+00  3.63457E+00  0.00000E+00 -1.84794E-02
 2.76152E+00  3.80688E+00  0.00000E+00 -8.66284E-03
 2.76152E+00  3.98847E+00  0.00000E+00 -3.20951E-03

 2.89067E+00  0.00000E+00  3.27428E-11 -1.38383E-02
 2.89067E+00  7.76358E-02  1.88359E-10 -1.34880E-02
 2.89067E+00  1.55276E-01  2.01995E-10 -1.39957E-02
 2.89067E+00  2.32935E-01  2.04663E-10 -1.41374E-02
 2.89067E+00  3.10631E-01  1.98203E-10 -1.35997E-02
 2.89067E+00  3.88396E-01  1.98512E-10 -1.31214E-02
 2.89067E+00  4.66266E-01  1.98186E-10 -1.31916E-02
 2.89067E+00  5.44288E-01  1.97199E-10 -1.39007E-02
 2.89067E+00  6.22518E-01  1.95527E-10 -1.43524E-02
 2.89067E+00  7.01018E-01  1.93842E-10 -1.39842E-02
 2.89067E+00  7.79862E-01  1.92114E-10 -1.38378E-02
 2.89067E+00  8.59131E-01  1.90125E-10 -1.49756E-02
 2.89067E+00  9.38917E-01  1.87804E-10 -1.72946E-02
 2.89067E+00  1.01932E+00  1.85581E-10 -2.02936E-02
 2.89067E+00  1.10045E+00  1.82925E-10 -2.27612E-02
 2.89067E+00  1.18243E+00  1.80041E-10 -2.32982E-02
 2.89067E+00  1.26540E+00  1.77100E-10 -2.27806E-02
 2.89067E+00  1.34949E+00  1.74869E-10 -2.39213E-02
 2.89067E+00  1.43486E+00  1.70707E-10 -2.77552E-02
 2.89067E+00  1.52169E+00  1.65223E-10 -3.24753E-02
 2.89067E+00  1.61016E+00  1.57061E-10 -3.72340E-02
 2.89067E+00  1.70047E+00  1.46683E-10 -4.54054E-02
 2.89067E+00  1.79283E+00  1.32108E-10 -6.04209E-02
 2.89067E+00  1.88747E+00  1.12829E-10 -7.84783E-02
 2.89067E+00  1.98465E+00  9.00622E-11 -9.30198E-02
 2.89067E+00  2.08464E+00  6.40647E-11 -1.06207E-01
 2.89067E+00  2.18773E+00  3.71187E-11 -1.25856E-01
 2.89067E+00  2.29423E+00  1.58998E-11 -1.41499E-01
 2.89067E+00  2.40448E+00  3.96894E-12 -1.25859E-01
 2.89067E+00  2.51885E+00  3.55234E-13 -1.00649E-01
 2.89067E+00  2.63772E+00  2.79694E-13 -1.37427E-01
 2.89067E+00  2.76152E+00 -4.36078E-13 -2.13976E-01
 2.89067E+00  2.89067E+00 -2.21544E-13 -2.29839E-01
 2.89067E+00  3.02567E+00 -7.01241E-13 -1.92707E-01
 2.89067E+00  3.16702E+00  0.00000E+00 -1.58065E-01
 2.89067E+00  3.31523E+00  0.00000E+00 -1.17076E-01
 2.89067E+00  3.47089E+00  0.00000E+00 -6.48473E-02
 2.89067E+00  3.63457E+00  0.00000E+00 -2.35656E-02
 2.89067E+00  3.80688E+00  0.00000E+00 -6.27020E-03
 2.89067E+00  3.98847E+00  0.00000E+00 -5.83761E-03

 3.02567E+00  0.00000E+00 -5.63197E-10 -9.25296E-03
 3.02567E+00  7.76358E-02  1.24787E-12 -8.53863E-03
 3.02567E+00  1.55276E-01 -2.77337E-12 -9.21083E-03
 3.02567E+00  2.32935E-01  1.51053E-12 -9.01967E-03
 3.02567E+00  3.10631E-01 -1.88824E-12 -8.03461E-03
 3.02567E+00  3.88396E-01  1.59811E-12 -8.29587E-03
 3.02567E+00  4.66266E-01 -7.19521E-13 -9.18418E-03
 3.02567E+00  5.44288E-01  2.11932E-12 -9.60855E-03
 3.02567E+00  6.22518E-01 -6.91260E-13 -9.68262E-03
 3.02567E+00  7.01018E-01  1.47839E-12 -9.70822E-03
 3.02567E+00  7.79862E-01  1.34908E-12 -9.83918E-03
 3.02567E+00  8.59131E-01  1.15810E-12 -1.02075E-02
 3.02567E+00  9.38917E-01  4.07157E-13 -1.09593E-02
 3.02567E+00  1.01932E+00  8.35466E-13 -1.22094E-02
 3.02567E+00  1.10045E+00  1.04106E-12 -1.38078E-02
 3.02567E+00  1.18243E+00  1.08155E-13 -1.54694E-02
 3.02567E+00  1.26540E+00  5.56358E-13 -1.66451E-02
 3.02567E+00  1.34949E+00  1.31569E-12 -1.65893E-02
 3.02567E+00  1.43486E+00  7.30793E-13 -1.63237E-02
 3.02567E+00  1.52169E+00  9.68701E-13 -1.97388E-02
 3.02567E+00  1.61016E+00  2.26260E-13 -2.87456E-02
 3.02567E+00  1.70047E+00  6.37995E-13 -3.73097E-02
 3.02567E+00  1.79283E+00  4.67971E-13 -3.90121E-02
 3.02567E+00  1.88747E+00  4.77224E-13 -3.90421E-02
 3.02567E+00  1.98465E+00  2.71135E-13 -4.76139E-02
 3.02567E+00  2.08464E+00  2.27756E-13 -6.89004E-02
 3.02567E+00  2.18773E+00  2.54394E-13 -1.01595E-01
 3.02567E+00  2.29423E+00  3.06033E-13 -1.23229E-01
 3.02567E+00  2.40448E+00  3.38988E-15 -9.27371E-02
 3.02567E+00  2.51885E+00 -2.84294E-13 -4.49615E-02
 3.02567E+00  2.63772E+00  2.21661E-13 -9.14358E-02
 3.02567E+00  2.76152E+00  2.42887E-13 -1.93820E-01
 3.02567E+00  2.89067E+00 -7.62533E-13 -1.92707E-01
 3.02567E+00  3.02567E+00 -4.82604E-13 -1.34653E-01
 3.02567E+00  3.16702E+00  0.00000E+00 -1.40612E-01
 3.02567E+00  3.31523E+00  0.00000E+00 -1.40896E-01
 3.02567E+00  3.47089E+00  0.00000E+00 -8.89334E-02
 3.02567E+00  3.63457E+00  0.00000E+00 -3.70646E-02
 3.02567E+00  3.80688E+00  0.00000E+00 -1.12072E-02
 3.02567E+00  3.98847E+00  0.00000E+00 -6.64346E-03

 3.16702E+00  0.00000E+00  0.00000E+00 -5.89551E-03
 3.16702E+00  7.76358E-02  0.00000E+00 -5.49316E-03
 3.16702E+00  1.55276E-01  0.00000E+00 -5.86689E-03
 3.16702E+00  2.32935E-01  0.00000E+00 -5.92298E-03
 3.16702E+00  3.10631E-01  0.00000E+00 -5.52992E-03
 3.16702E+00  3.88396E-01  0.00000E+00 -5.48674E-03
 3.16702E+00  4.66266E-01  0.00000E+00 -5.72275E-03
 3.16702E+00  5.44288E-01  0.00000E+00 -5.96069E-03
 3.16702E+00  6.22518E-01  0.00000E+00 -6.15839E-03
 3.16702E+00  7.01018E-01  0.00000E+00 -6.32529E-03
 3.16702E+00  7.79862E-01  0.00000E+00 -6.48774E-03
 3.16702E+00  8.59131E-01  0.00000E+00 -6.68215E-03
 3.16702E+00  9.38917E-01  0.00000E+00 -6.97089E-03
 3.16702E+00  1.01932E+00  0.00000E+00 -7.43440E-03
 3.16702E+00  1.10045E+00  0.00000E+00 -8.21852E-03
 3.16702E+00  1.18243E+00  0.00000E+00 -9.46972E-03
 3.16702E+00  1.26540E+00  0.00000E+00 -1.08536E-02
 3.16702E+00  1.34949E+00  0.00000E+00 -1.16561E-02
 3.16702E+00  1.43486E+00  0.00000E+00 -1.21920E-02
 3.16702E+00  1.52169E+00  0.00000E+00 -1.44634E-02
 3.16702E+00  1.61016E+00  0.00000E+00 -1.93862E-02
 3.16702E+00  1.70047E+00  0.00000E+00 -2.35118E-02
 3.16702E+00  1.79283E+00  0.00000E+00 -2.33518E-02
 3.16702E+00  1.88747E+00  0.00000E+00 -2.29705E-02
 3.16702E+00  1.98465E+00  0.00000E+00 -2.95452E-02
 3.16702E+00  2.08464E+00  0.00000E+00 -4.38066E-02
 3.16702E+00  2.18773E+00  0.00000E+00 -6.14785E-02
 3.16702E+00  2.29423E+00  0.00000E+00 -7.46512E-02
 3.16702E+00  2.40448E+00  0.00000E+00 -7.27194E-02
 3.16702E+00  2.51885E+00  0.00000E+00 -6.89654E-02
 3.16702E+00  2.63772E+00  0.00000E+00 -1.00286E-01
 3.16702E+00  2.76152E+00  0.00000E+00 -1.49929E-01
 3.16702E+00  2.89067E+00  0.00000E+00 -1.58065E-01
 3.16702E+00  3.02567E+00  0.00000E+00 -1.40612E-01
 3.16702E+00  3.16702E+00  0.00000E+00 -1.40673E-01
 3.16702E+00  3.31523E+00  0.00000E+00 -1.31051E-01
 3.16702E+00  3.47089E+00  0.00000E+00 -9.75231E-02
 3.16702E+00  3.63457E+00  0.00000E+00 -6.54259E-02
 3.16702E+00  3.80688E+00  0.00000E+00 -3.10076E-02
 3.16702E+00  3.98847E+00  0.00000E+00 -1.74737E-03

 3.31523E+00  0.00000E+00  0.00000E+00 -3.55151E-03
 3.31523E+00  7.76358E-02  0.00000E+00 -3.46038E-03
 3.31523E+00  1.55276E-01  0.00000E+00 -3.53450E-03
 3.31523E+00  2.32935E-01  0.00000E+00 -3.79464E-03
 3.31523E+00  3.10631E-01  0.00000E+00 -3.93027E-03
 3.31523E+00  3.88396E-01  0.00000E+00 -3.56780E-03
 3.31523E+00  4.66266E-01  0.00000E+00 -3.19688E-03
 3.31523E+00  5.44288E-01  0.00000E+00 -3.31724E-03
 3.31523E+00  6.22518E-01  0.00000E+00 -3.59866E-03
 3.31523E+00  7.01018E-01  0.00000E+00 -3.70635E-03
 3.31523E+00  7.79862E-01  0.00000E+00 -3.78820E-03
 3.31523E+00  8.59131E-01  0.00000E+00 -4.02978E-03
 3.31523E+00  9.38917E-01  0.00000E+00 -4.39961E-03
 3.31523E+00  1.01932E+00  0.00000E+00 -4.81983E-03
 3.31523E+00  1.10045E+00  0.00000E+00 -5.26877E-03
 3.31523E+00  1.18243E+00  0.00000E+00 -5.76169E-03
 3.31523E+00  1.26540E+00  0.00000E+00 -6.51381E-03
 3.31523E+00  1.34949E+00  0.00000E+00 -7.89854E-03
 3.31523E+00  1.43486E+00  0.00000E+00 -9.76135E-03
 3.31523E+00  1.52169E+00  0.00000E+00 -1.10820E-02
 3.31523E+00  1.61016E+00  0.00000E+00 -1.12999E-02
 3.31523E+00  1.70047E+00  0.00000E+00 -1.17746E-02
 3.31523E+00  1.79283E+00  0.00000E+00 -1.41199E-02
 3.31523E+00  1.88747E+00  0.00000E+00 -1.82348E-02
 3.31523E+00  1.98465E+00  0.00000E+00 -2.32025E-02
 3.31523E+00  2.08464E+00  0.00000E+00 -2.74723E-02
 3.31523E+00  2.18773E+00  0.00000E+00 -2.93013E-02
 3.31523E+00  2.29423E+00  0.00000E+00 -3.37006E-02
 3.31523E+00  2.40448E+00  0.00000E+00 -5.19555E-02
 3.31523E+00  2.51885E+00  0.00000E+00 -7.85096E-02
 3.31523E+00  2.63772E+00  0.00000E+00 -9.04480E-02
 3.31523E+00  2.76152E+00  0.00000E+00 -9.38067E-02
 3.31523E+00  2.89067E+00  0.00000E+00 -1.17076E-01
 3.31523E+00  3.02567E+00  0.00000E+00 -1.40896E-01
 3.31523E+00  3.16702E+00  0.00000E+00 -1.31051E-01
 3.31523E+00  3.31523E+00  0.00000E+00 -1.08602E-01
 3.31523E+00  3.47089E+00  0.00000E+00 -9.40279E-02
 3.31523E+00  3.63457E+00  0.00000E+00 -8.25027E-02
 3.31523E+00  3.80688E+00  0.00000E+00 -4.62214E-02
 3.31523E+00  3.98847E+00  0.00000E+00 -1.16368E-03

 3.47089E+00  0.00000E+00  0.00000E+00 -2.02979E-03
 3.47089E+00  7.76358E-02  0.00000E+00 -1.90104E-03
 3.47089E+00  1.55276E-01  0.00000E+00 -1.96423E-03
 3.47089E+00  2.32935E-01  0.00000E+00 -2.03061E-03
 3.47089E+00  3.10631E-01  0.00000E+00 -2.01196E-03
 3.47089E+00  3.88396E-01  0.00000E+00 -1.96863E-03
 3.47089E+00  4.66266E-01  0.00000E+00 -1.95670E-03
 3.47089E+00  5.44288E-01  0.00000E+00 -2.00412E-03
 3.47089E+00  6.22518E-01  0.00000E+00 -2.05775E-03
 3.47089E+00  7.01018E-01  0.00000E+00 -2.08353E-03
 3.47089E+00  7.79862E-01  0.00000E+00 -2.15361E-03
 3.47089E+00  8.59131E-01  0.00000E+00 -2.33294E-03
 3.47089E+00  9.38917E-01  0.00000E+00 -2.57507E-03
 3.47089E+00  1.01932E+00  0.00000E+00 -2.81641E-03
 3.47089E+00  1.10045E+00  0.00000E+00 -3.07232E-03
 3.47089E+00  1.18243E+00  0.00000E+00 -3.39286E-03
 3.47089E+00  1.26540E+00  0.00000E+00 -3.83720E-03
 3.47089E+00  1.34949E+00  0.00000E+00 -4.47180E-03
 3.47089E+00  1.43486E+00  0.00000E+00 -5.27032E-03
 3.47089E+00  1.52169E+00  0.00000E+00 -6.05496E-03
 3.47089E+00  1.61016E+00  0.00000E+00 -6.74117E-03
 3.47089E+00  1.70047E+00  0.00000E+00 -7.62123E-03
 3.47089E+00  1.79283E+00  0.00000E+00 -9.02372E-03
 3.47089E+00  1.88747E+00  0.00000E+00 -1.08381E-02
 3.47089E+00  1.98465E+00  0.00000E+00 -1.27975E-02
 3.47089E+00  2.08464E+00  0.00000E+00 -1.51698E-02
 3.47089E+00  2.18773E+00  0.00000E+00 -1.86141E-02
 3.47089E+00  2.29423E+00  0.00000E+00 -2.33212E-02
 3.47089E+00  2.40448E+00  0.00000E+00 -2.89473E-02
 3.47089E+00  2.51885E+00  0.00000E+00 -3.42098E-02
 3.47089E+00  2.63772E+00  0.00000E+00 -3.72785E-02
 3.47089E+00  2.76152E+00  0.00000E+00 -4.39484E-02
 3.47089E+00  2.89067E+00  0.00000E+00 -6.48473E-02
 3.47089E+00  3.02567E+00  0.00000E+00 -8.89334E-02
 3.47089E+00  3.16702E+00  0.00000E+00 -9.75231E-02
 3.47089E+00  3.31523E+00  0.00000E+00 -9.40279E-02
 3.47089E+00  3.47089E+00  0.00000E+00 -8.62803E-02
 3.47089E+00  3.63457E+00  0.00000E+00 -7.63857E-02
 3.47089E+00  3.80688E+00  0.00000E+00 -4.27120E-02
 3.47089E+00  3.98847E+00  0.00000E+00 -1.42783E-03

 3.63457E+00  0.00000E+00  0.00000E+00 -9.32293E-04
 3.63457E+00  7.76358E-02  0.00000E+00 -9.47177E-04
 3.63457E+00  1.55276E-01  0.00000E+00 -9.50669E-04
 3.63457E+00  2.32935E-01  0.00000E+00 -8.99984E-04
 3.63457E+00  3.10631E-01  0.00000E+00 -8.51844E-04
 3.63457E+00  3.88396E-01  0.00000E+00 -9.14637E-04
 3.63457E+00  4.66266E-01  0.00000E+00 -1.03253E-03
 3.63457E+00  5.44288E-01  0.00000E+00 -1.11701E-03
 3.63457E+00  6.22518E-01  0.00000E+00 -1.14090E-03
 3.63457E+00  7.01018E-01  0.00000E+00 -1.11543E-03
 3.63457E+00  7.79862E-01  0.00000E+00 -1.13155E-03
 3.63457E+00  8.59131E-01  0.00000E+00 -1.26094E-03
 3.63457E+00  9.38917E-01  0.00000E+00 -1.43497E-03
 3.63457E+00  1.01932E+00  0.00000E+00 -1.56571E-03
 3.63457E+00  1.10045E+00  0.00000E+00 -1.68192E-03
 3.63457E+00  1.18243E+00  0.00000E+00 -1.85750E-03
 3.63457E+00  1.26540E+00  0.00000E+00 -2.08750E-03
 3.63457E+00  1.34949E+00  0.00000E+00 -2.30458E-03
 3.63457E+00  1.43486E+00  0.00000E+00 -2.53240E-03
 3.63457E+00  1.52169E+00  0.00000E+00 -2.94517E-03
 3.63457E+00  1.61016E+00  0.00000E+00 -3.64912E-03
 3.63457E+00  1.70047E+00  0.00000E+00 -4.45518E-03
 3.63457E+00  1.79283E+00  0.00000E+00 -5.13730E-03
 3.63457E+00  1.88747E+00  0.00000E+00 -5.73477E-03
 3.63457E+00  1.98465E+00  0.00000E+00 -6.43703E-03
 3.63457E+00  2.08464E+00  0.00000E+00 -7.78624E-03
 3.63457E+00  2.18773E+00  0.00000E+00 -1.05166E-02
 3.63457E+00  2.29423E+00  0.00000E+00 -1.34795E-02
 3.63457E+00  2.40448E+00  0.00000E+00 -1.37356E-02
 3.63457E+00  2.51885E+00  0.00000E+00 -1.21550E-02
 3.63457E+00  2.63772E+00  0.00000E+00 -1.36641E-02
 3.63457E+00  2.76152E+00  0.00000E+00 -1.84794E-02
 3.63457E+00  2.89067E+00  0.00000E+00 -2.35656E-02
 3.63457E+00  3.02567E+00  0.00000E+00 -3.70646E-02
 3.63457E+00  3.16702E+00  0.00000E+00 -6.54259E-02
 3.63457E+00  3.31523E+00  0.00000E+00 -8.25027E-02
 3.63457E+00  3.47089E+00  0.00000E+00 -7.63857E-02
 3.63457E+00  3.63457E+00  0.00000E+00 -6.27010E-02
 3.63457E+00  3.80688E+00  0.00000E+00 -2.48774E-02
 3.63457E+00  3.98847E+00  0.00000E+00  1.59711E-02

 3.80688E+00  0.00000E+00  0.00000E+00 -2.93708E-04
 3.80688E+00  7.76358E-02  0.00000E+00 -3.99864E-04
 3.80688E+00  1.55276E-01  0.00000E+00 -3.66357E-04
 3.80688E+00  2.32935E-01  0.00000E+00 -3.35079E-04
 3.80688E+00  3.10631E-01  0.00000E+00 -3.53739E-04
 3.80688E+00  3.88396E-01  0.00000E+00 -3.63455E-04
 3.80688E+00  4.66266E-01  0.00000E+00 -4.03507E-04
 3.80688E+00  5.44288E-01  0.00000E+00 -5.05278E-04
 3.80688E+00  6.22518E-01  0.00000E+00 -5.74694E-04
 3.80688E+00  7.01018E-01  0.00000E+00 -5.47220E-04
 3.80688E+00  7.79862E-01  0.00000E+00 -5.23179E-04
 3.80688E+00  8.59131E-01  0.00000E+00 -5.98500E-04
 3.80688E+00  9.38917E-01  0.00000E+00 -7.24128E-04
 3.80688E+00  1.01932E+00  0.00000E+00 -8.23241E-04
 3.80688E+00  1.10045E+00  0.00000E+00 -8.83508E-04
 3.80688E+00  1.18243E+00  0.00000E+00 -9.20961E-04
 3.80688E+00  1.26540E+00  0.00000E+00 -9.72851E-04
 3.80688E+00  1.34949E+00  0.00000E+00 -1.09369E-03
 3.80688E+00  1.43486E+00  0.00000E+00 -1.28982E-03
 3.80688E+00  1.52169E+00  0.00000E+00 -1.48792E-03
 3.80688E+00  1.61016E+00  0.00000E+00 -1.65351E-03
 3.80688E+00  1.70047E+00  0.00000E+00 -1.91343E-03
 3.80688E+00  1.79283E+00  0.00000E+00 -2.40044E-03
 3.80688E+00  1.88747E+00  0.00000E+00 -2.99656E-03
 3.80688E+00  1.98465E+00  0.00000E+00 -3.47954E-03
 3.80688E+00  2.08464E+00  0.00000E+00 -3.81393E-03
 3.80688E+00  2.18773E+00  0.00000E+00 -4.11518E-03
 3.80688E+00  2.29423E+00  0.00000E+00 -4.72683E-03
 3.80688E+00  2.40448E+00  0.00000E+00 -6.19103E-03
 3.80688E+00  2.51885E+00  0.00000E+00 -8.17440E-03
 3.80688E+00  2.63772E+00  0.00000E+00 -9.36002E-03
 3.80688E+00  2.76152E+00  0.00000E+00 -8.66284E-03
 3.80688E+00  2.89067E+00  0.00000E+00 -6.27020E-03
 3.80688E+00  3.02567E+00  0.00000E+00 -1.12072E-02
 3.80688E+00  3.16702E+00  0.00000E+00 -3.10076E-02
 3.80688E+00  3.31523E+00  0.00000E+00 -4.62214E-02
 3.80688E+00  3.47089E+00  0.00000E+00 -4.27120E-02
 3.80688E+00  3.63457E+00  0.00000E+00 -2.48774E-02
 3.80688E+00  3.80688E+00  0.00000E+00 -3.85664E-04
 3.80688E+00  3.98847E+00  0.00000E+00  1.31739E-02

 3.98847E+00  0.00000E+00  0.00000E+00 -8.38800E-05
 3.98847E+00  7.76358E-02  0.00000E+00 -8.61542E-05
 3.98847E+00  1.55276E-01  0.00000E+00 -9.85131E-05
 3.98847E+00  2.32935E-01  0.00000E+00 -1.09457E-04
 3.98847E+00  3.10631E-01  0.00000E+00 -1.17037E-04
 3.98847E+00  3.88396E-01  0.00000E+00 -1.30540E-04
 3.98847E+00  4.66266E-01  0.00000E+00 -1.57854E-04
 3.98847E+00  5.44288E-01  0.00000E+00 -1.98368E-04
 3.98847E+00  6.22518E-01  0.00000E+00 -2.26239E-04
 3.98847E+00  7.01018E-01  0.00000E+00 -2.24044E-04
 3.98847E+00  7.79862E-01  0.00000E+00 -2.15101E-04
 3.98847E+00  8.59131E-01  0.00000E+00 -2.26263E-04
 3.98847E+00  9.38917E-01  0.00000E+00 -2.66895E-04
 3.98847E+00  1.01932E+00  0.00000E+00 -3.36893E-04
 3.98847E+00  1.10045E+00  0.00000E+00 -4.00180E-04
 3.98847E+00  1.18243E+00  0.00000E+00 -4.08728E-04
 3.98847E+00  1.26540E+00  0.00000E+00 -3.81307E-04
 3.98847E+00  1.34949E+00  0.00000E+00 -3.90603E-04
 3.98847E+00  1.43486E+00  0.00000E+00 -4.69480E-04
 3.98847E+00  1.52169E+00  0.00000E+00 -5.82725E-04
 3.98847E+00  1.61016E+00  0.00000E+00 -7.02623E-04
 3.98847E+00  1.70047E+00  0.00000E+00 -8.50998E-04
 3.98847E+00  1.79283E+00  0.00000E+00 -1.05202E-03
 3.98847E+00  1.88747E+00  0.00000E+00 -1.26544E-03
 3.98847E+00  1.98465E+00  0.00000E+00 -1.42776E-03
 3.98847E+00  2.08464E+00  0.00000E+00 -1.57466E-03
 3.98847E+00  2.18773E+00  0.00000E+00 -1.81460E-03
 3.98847E+00  2.29423E+00  0.00000E+00 -2.18630E-03
 3.98847E+00  2.40448E+00  0.00000E+00 -2.64693E-03
 3.98847E+00  2.51885E+00  0.00000E+00 -2.97009E-03
 3.98847E+00  2.63772E+00  0.00000E+00 -2.81413E-03
 3.98847E+00  2.76152E+00  0.00000E+00 -3.20951E-03
 3.98847E+00  2.89067E+00  0.00000E+00 -5.83761E-03
 3.98847E+00  3.02567E+00  0.00000E+00 -6.64346E-03
 3.98847E+00  3.16702E+00  0.00000E+00 -1.74737E-03
 3.98847E+00  3.31523E+00  0.00000E+00 -1.16368E-03
 3.98847E+00  3.47089E+00  0.00000E+00 -1.42783E-03
 3.98847E+00  3.63457E+00  0.00000E+00  1.59711E-02
 3.98847E+00  3.80688E+00  0.00000E+00  1.31739E-02
 3.98847E+00  3.98847E+00  0.00000E+00 -1.33271E-02



==> anc/V_Lambda2.5kF_kF0.88 <==
 0.00000E+00  0.00000E+00 -7.99059E+01 -1.03265E+02
 0.00000E+00  8.13327E-02 -7.93120E+01 -1.02583E+02
 0.00000E+00  1.62671E-01 -7.75976E+01 -1.00829E+02
 0.00000E+00  2.44027E-01 -7.49434E+01 -9.79950E+01
 0.00000E+00  3.25423E-01 -7.15876E+01 -9.40592E+01
 0.00000E+00  4.06891E-01 -6.77658E+01 -8.90263E+01
 0.00000E+00  4.88469E-01 -6.36709E+01 -8.30735E+01
 0.00000E+00  5.70207E-01 -5.94405E+01 -7.64442E+01
 0.00000E+00  6.52161E-01 -5.51641E+01 -6.95056E+01
 0.00000E+00  7.34400E-01 -5.08972E+01 -6.25734E+01
 0.00000E+00  8.16998E-01 -4.66731E+01 -5.57821E+01
 0.00000E+00  9.00042E-01 -4.25109E+01 -4.92307E+01
 0.00000E+00  9.83627E-01 -3.84213E+01 -4.30367E+01
 0.00000E+00  1.06786E+00 -3.44102E+01 -3.73056E+01
 0.00000E+00  1.15285E+00 -3.04807E+01 -3.20230E+01
 0.00000E+00  1.23874E+00 -2.66338E+01 -2.71244E+01
 0.00000E+00  1.32565E+00 -2.28683E+01 -2.25640E+01
 0.00000E+00  1.41375E+00 -1.91832E+01 -1.83134E+01
 0.00000E+00  1.50319E+00 -1.55827E+01 -1.43751E+01
 0.00000E+00  1.59416E+00 -1.20848E+01 -1.08069E+01
 0.00000E+00  1.68684E+00 -8.73401E+00 -7.66018E+00
 0.00000E+00  1.78144E+00 -5.61604E+00 -4.90104E+00
 0.00000E+00  1.87820E+00 -2.86795E+00 -2.52065E+00
 0.00000E+00  1.97735E+00 -6.70973E-01 -6.18848E-01
 0.00000E+00  2.07916E+00  7.86763E-01  6.70833E-01
 0.00000E+00  2.18391E+00  1.39025E+00  1.22250E+00
 0.00000E+00  2.29190E+00  1.22306E+00  1.06039E+00
 0.00000E+00  2.40348E+00  6.58168E-01  5.22749E-01
 0.00000E+00  2.51898E+00  1.92052E-01  9.64083E-02
 0.00000E+00  2.63879E+00  2.30040E-02 -3.23992E-02
 0.00000E+00  2.76333E+00  7.13176E-04 -2.88753E-02
 0.00000E+00  2.89302E+00  2.93831E-06 -1.92034E-02
 0.00000E+00  3.02833E+00  7.31873E-11 -1.30204E-02
 0.00000E+00  3.16975E+00  6.10949E-10 -7.93757E-03
 0.00000E+00  3.31783E+00  0.00000E+00 -5.00828E-03
 0.00000E+00  3.47310E+00  0.00000E+00 -3.21073E-03
 0.00000E+00  3.63617E+00  0.00000E+00 -1.74369E-03
 0.00000E+00  3.80764E+00  0.00000E+00 -8.40618E-04
 0.00000E+00  3.98816E+00  0.00000E+00 -3.50059E-04
 0.00000E+00  4.17839E+00  0.00000E+00 -8.48788E-05

 8.13327E-02  0.00000E+00 -7.93120E+01 -1.02583E+02
 8.13327E-02  8.13327E-02 -7.87370E+01 -1.02008E+02
 8.13327E-02  1.62671E-01 -7.70744E+01 -1.00384E+02
 8.13327E-02  2.44027E-01 -7.44914E+01 -9.74869E+01
 8.13327E-02  3.25423E-01 -7.12110E+01 -9.33716E+01
 8.13327E-02  4.06891E-01 -6.74577E+01 -8.83316E+01
 8.13327E-02  4.88469E-01 -6.34193E+01 -8.25240E+01
 8.13327E-02  5.70207E-01 -5.92334E+01 -7.60794E+01
 8.13327E-02  6.52161E-01 -5.49917E+01 -6.92652E+01
 8.13327E-02  7.34400E-01 -5.07519E+01 -6.23456E+01
 8.13327E-02  8.16998E-01 -4.65494E+01 -5.55441E+01
 8.13327E-02  9.00042E-01 -4.24050E+01 -4.90408E+01
 8.13327E-02  9.83627E-01 -3.83302E+01 -4.28943E+01
 8.13327E-02  1.06786E+00 -3.43321E+01 -3.71348E+01
 8.13327E-02  1.15285E+00 -3.04141E+01 -3.18089E+01
 8.13327E-02  1.23874E+00 -2.65774E+01 -2.69636E+01
 8.13327E-02  1.32565E+00 -2.28211E+01 -2.25384E+01
 8.13327E-02  1.41375E+00 -1.91445E+01 -1.83874E+01
 8.13327E-02  1.50319E+00 -1.55516E+01 -1.44591E+01
 8.13327E-02  1.59416E+00 -1.20607E+01 -1.08653E+01
 8.13327E-02  1.68684E+00 -8.71619E+00 -7.70565E+00
 8.13327E-02  1.78144E+00 -5.60372E+00 -4.93420E+00
 8.13327E-02  1.87820E+00 -2.86031E+00 -2.52223E+00
 8.13327E-02  1.97735E+00 -6.67009E-01 -5.87553E-01
 8.13327E-02  2.07916E+00  7.88185E-01  7.03407E-01
 8.13327E-02  2.18391E+00  1.39025E+00  1.23088E+00
 8.13327E-02  2.29190E+00  1.22261E+00  1.05345E+00
 8.13327E-02  2.40348E+00  6.57829E-01  5.18636E-01
 8.13327E-02  2.51898E+00  1.91942E-01  9.70144E-02
 8.13327E-02  2.63879E+00  2.29902E-02 -3.18706E-02
 8.13327E-02  2.76333E+00  7.12740E-04 -2.85193E-02
 8.13327E-02  2.89302E+00  2.93619E-06 -1.79201E-02
 8.13327E-02  3.02833E+00  2.54464E-10 -1.19434E-02
 8.13327E-02  3.16975E+00 -9.48271E-12 -7.90518E-03
 8.13327E-02  3.31783E+00  0.00000E+00 -5.41110E-03
 8.13327E-02  3.47310E+00  0.00000E+00 -3.49723E-03
 8.13327E-02  3.63617E+00  0.00000E+00 -1.74882E-03
 8.13327E-02  3.80764E+00  0.00000E+00 -6.95378E-04
 8.13327E-02  3.98816E+00  0.00000E+00 -2.53933E-04
 8.13327E-02  4.17839E+00  0.00000E+00 -1.02494E-04

 1.62671E-01  0.00000E+00 -7.75976E+01 -1.00829E+02
 1.62671E-01  8.13327E-02 -7.70744E+01 -1.00384E+02
 1.62671E-01  1.62671E-01 -7.55534E+01 -9.85954E+01
 1.62671E-01  2.44027E-01 -7.31670E+01 -9.56650E+01
 1.62671E-01  3.25423E-01 -7.00984E+01 -9.17178E+01
 1.62671E-01  4.06891E-01 -6.65410E+01 -8.67657E+01
 1.62671E-01  4.88469E-01 -6.26674E+01 -8.10666E+01
 1.62671E-01  5.70207E-01 -5.86130E+01 -7.48992E+01
 1.62671E-01  6.52161E-01 -5.44745E+01 -6.84167E+01
 1.62671E-01  7.34400E-01 -5.03162E+01 -6.17548E+01
 1.62671E-01  8.16998E-01 -4.61787E+01 -5.51230E+01
 1.62671E-01  9.00042E-01 -4.20873E+01 -4.87151E+01
 1.62671E-01  9.83627E-01 -3.80575E+01 -4.26353E+01
 1.62671E-01  1.06786E+00 -3.40983E+01 -3.69579E+01
 1.62671E-01  1.15285E+00 -3.02148E+01 -3.17119E+01
 1.62671E-01  1.23874E+00 -2.64089E+01 -2.69037E+01
 1.62671E-01  1.32565E+00 -2.26804E+01 -2.24831E+01
 1.62671E-01  1.41375E+00 -1.90289E+01 -1.83562E+01
 1.62671E-01  1.50319E+00 -1.54592E+01 -1.44822E+01
 1.62671E-01  1.59416E+00 -1.19892E+01 -1.09147E+01
 1.62671E-01  1.68684E+00 -8.66348E+00 -7.71427E+00
 1.62671E-01  1.78144E+00 -5.56758E+00 -4.89001E+00
 1.62671E-01  1.87820E+00 -2.83825E+00 -2.47897E+00
 1.62671E-01  1.97735E+00 -6.55989E-01 -5.80389E-01
 1.62671E-01  2.07916E+00  7.91619E-01  6.92381E-01
 1.62671E-01  2.18391E+00  1.38958E+00  1.22748E+00
 1.62671E-01  2.29190E+00  1.22080E+00  1.05866E+00
 1.62671E-01  2.40348E+00  6.56627E-01  5.23639E-01
 1.62671E-01  2.51898E+00  1.91565E-01  9.93872E-02
 1.62671E-01  2.63879E+00  2.29439E-02 -3.09722E-02
 1.62671E-01  2.76333E+00  7.11305E-04 -2.80211E-02
 1.62671E-01  2.89302E+00  2.93036E-06 -1.73282E-02
 1.62671E-01  3.02833E+00  2.59132E-10 -1.17506E-02
 1.62671E-01  3.16975E+00  3.91212E-12 -8.20672E-03
 1.62671E-01  3.31783E+00  0.00000E+00 -5.47731E-03
 1.62671E-01  3.47310E+00  0.00000E+00 -3.38567E-03
 1.62671E-01  3.63617E+00  0.00000E+00 -1.89026E-03
 1.62671E-01  3.80764E+00  0.00000E+00 -8.34877E-04
 1.62671E-01  3.98816E+00  0.00000E+00 -2.72061E-04
 1.62671E-01  4.17839E+00  0.00000E+00 -1.06260E-04

 2.44027E-01  0.00000E+00 -7.49434E+01 -9.79950E+01
 2.44027E-01  8.13327E-02 -7.44914E+01 -9.74869E+01
 2.44027E-01  1.62671E-01 -7.31670E+01 -9.56650E+01
 2.44027E-01  2.44027E-01 -7.10599E+01 -9.28327E+01
 2.44027E-01  3.25423E-01 -6.83008E+01 -8.91027E+01
 2.44027E-01  4.06891E-01 -6.50399E+01 -8.43759E+01
 2.44027E-01  4.88469E-01 -6.14244E+01 -7.89220E+01
 2.44027E-01  5.70207E-01 -5.75821E+01 -7.30596E+01
 2.44027E-01  6.52161E-01 -5.36131E+01 -6.69213E+01
 2.44027E-01  7.34400E-01 -4.95896E+01 -6.06091E+01
 2.44027E-01  8.16998E-01 -4.55605E+01 -5.42871E+01
 2.44027E-01  9.00042E-01 -4.15581E+01 -4.81140E+01
 2.44027E-01  9.83627E-01 -3.76034E+01 -4.22135E+01
 2.44027E-01  1.06786E+00 -3.37092E+01 -3.66859E+01
 2.44027E-01  1.15285E+00 -2.98831E+01 -3.15422E+01
 2.44027E-01  1.23874E+00 -2.61284E+01 -2.67555E+01
 2.44027E-01  1.32565E+00 -2.24461E+01 -2.23115E+01
 2.44027E-01  1.41375E+00 -1.88367E+01 -1.82080E+01
 2.44027E-01  1.50319E+00 -1.53053E+01 -1.44287E+01
 2.44027E-01  1.59416E+00 -1.18701E+01 -1.09401E+01
 2.44027E-01  1.68684E+00 -8.57571E+00 -7.73559E+00
 2.44027E-01  1.78144E+00 -5.50746E+00 -4.86980E+00
 2.44027E-01  1.87820E+00 -2.80156E+00 -2.44290E+00
 2.44027E-01  1.97735E+00 -6.37719E-01 -5.54868E-01
 2.44027E-01  2.07916E+00  7.97193E-01  7.05723E-01
 2.44027E-01  2.18391E+00  1.38832E+00  1.23524E+00
 2.44027E-01  2.29190E+00  1.21770E+00  1.06331E+00
 2.44027E-01  2.40348E+00  6.54577E-01  5.25605E-01
 2.44027E-01  2.51898E+00  1.90924E-01  1.00023E-01
 2.44027E-01  2.63879E+00  2.28654E-02 -3.05084E-02
 2.44027E-01  2.76333E+00  7.08877E-04 -2.80215E-02
 2.44027E-01  2.89302E+00  2.92050E-06 -1.80019E-02
 2.44027E-01  3.02833E+00  2.53147E-10 -1.22507E-02
 2.44027E-01  3.16975E+00  3.81368E-12 -8.10003E-03
 2.44027E-01  3.31783E+00  0.00000E+00 -5.28304E-03
 2.44027E-01  3.47310E+00  0.00000E+00 -3.34039E-03
 2.44027E-01  3.63617E+00  0.00000E+00 -1.90690E-03
 2.44027E-01  3.80764E+00  0.00000E+00 -8.78586E-04
 2.44027E-01  3.98816E+00  0.00000E+00 -3.08884E-04
 2.44027E-01  4.17839E+00  0.00000E+00 -1.14845E-04

 3.25423E-01  0.00000E+00 -7.15876E+01 -9.40592E+01
 3.25423E-01  8.13327E-02 -7.12110E+01 -9.33716E+01
 3.25423E-01  1.62671E-01 -7.00984E+01 -9.17178E+01
 3.25423E-01  2.44027E-01 -6.83008E+01 -8.91027E+01
 3.25423E-01  3.25423E-01 -6.58992E+01 -8.55717E+01
 3.25423E-01  4.06891E-01 -6.29974E+01 -8.11902E+01
 3.25423E-01  4.88469E-01 -5.97096E+01 -7.61484E+01
 3.25423E-01  5.70207E-01 -5.61475E+01 -7.06574E+01
 3.25423E-01  6.52161E-01 -5.24090E+01 -6.48739E+01
 3.25423E-01  7.34400E-01 -4.85721E+01 -5.89373E+01
 3.25423E-01  8.16998E-01 -4.46947E+01 -5.29964E+01
 3.25423E-01  9.00042E-01 -4.08176E+01 -4.71810E+01
 3.25423E-01  9.83627E-01 -3.69684E+01 -4.15720E+01
 3.25423E-01  1.06786E+00 -3.31654E+01 -3.62301E+01
 3.25423E-01  1.15285E+00 -2.94194E+01 -3.11837E+01
 3.25423E-01  1.23874E+00 -2.57364E+01 -2.64477E+01
 3.25423E-01  1.32565E+00 -2.21186E+01 -2.20452E+01
 3.25423E-01  1.41375E+00 -1.85677E+01 -1.80086E+01
 3.25423E-01  1.50319E+00 -1.50897E+01 -1.43276E+01
 3.25423E-01  1.59416E+00 -1.17031E+01 -1.09279E+01
 3.25423E-01  1.68684E+00 -8.45250E+00 -7.76751E+00
 3.25423E-01  1.78144E+00 -5.42294E+00 -4.90221E+00
 3.25423E-01  1.87820E+00 -2.74983E+00 -2.44376E+00
 3.25423E-01  1.97735E+00 -6.11815E-01 -5.19987E-01
 3.25423E-01  2.07916E+00  8.05214E-01  7.46198E-01
 3.25423E-01  2.18391E+00  1.38668E+00  1.25465E+00
 3.25423E-01  2.29190E+00  1.21342E+00  1.06516E+00
 3.25423E-01  2.40348E+00  6.51727E-01  5.23671E-01
 3.25423E-01  2.51898E+00  1.90029E-01  9.90811E-02
 3.25423E-01  2.63879E+00  2.27556E-02 -3.09646E-02
 3.25423E-01  2.76333E+00  7.05482E-04 -2.87989E-02
 3.25423E-01  2.89302E+00  2.90671E-06 -1.91314E-02
 3.25423E-01  3.02833E+00  2.48998E-10 -1.28015E-02
 3.25423E-01  3.16975E+00 -1.55103E-12 -7.82746E-03
 3.25423E-01  3.31783E+00  0.00000E+00 -5.08772E-03
 3.25423E-01  3.47310E+00  0.00000E+00 -3.37251E-03
 3.25423E-01  3.63617E+00  0.00000E+00 -1.82390E-03
 3.25423E-01  3.80764E+00  0.00000E+00 -8.19135E-04
 3.25423E-01  3.98816E+00  0.00000E+00 -3.32611E-04
 3.25423E-01  4.17839E+00  0.00000E+00 -1.35921E-04

 4.06891E-01  0.00000E+00 -6.77658E+01 -8.90263E+01
 4.06891E-01  8.13327E-02 -6.74577E+01 -8.83316E+01
 4.06891E-01  1.62671E-01 -6.65410E+01 -8.67657E+01
 4.06891E-01  2.44027E-01 -6.50399E+01 -8.43759E+01
 4.06891E-01  3.25423E-01 -6.29974E+01 -8.11902E+01
 4.06891E-01  4.06891E-01 -6.04762E+01 -7.72082E+01
 4.06891E-01  4.88469E-01 -5.75554E+01 -7.26277E+01
 4.06891E-01  5.70207E-01 -5.43230E+01 -6.76682E+01
 4.06891E-01  6.52161E-01 -5.08666E+01 -6.24074E+01
 4.06891E-01  7.34400E-01 -4.72646E+01 -5.69228E+01
 4.06891E-01  8.16998E-01 -4.35812E+01 -5.13876E+01
 4.06891E-01  9.00042E-01 -3.98656E+01 -4.59569E+01
 4.06891E-01  9.83627E-01 -3.61530E+01 -4.06745E+01
 4.06891E-01  1.06786E+00 -3.24674E+01 -3.55567E+01
 4.06891E-01  1.15285E+00 -2.88244E+01 -3.06616E+01
 4.06891E-01  1.23874E+00 -2.52331E+01 -2.60619E+01
 4.06891E-01  1.32565E+00 -2.16980E+01 -2.17912E+01
 4.06891E-01  1.41375E+00 -1.82221E+01 -1.78546E+01
 4.06891E-01  1.50319E+00 -1.48123E+01 -1.42335E+01
 4.06891E-01  1.59416E+00 -1.14879E+01 -1.08791E+01
 4.06891E-01  1.68684E+00 -8.29339E+00 -7.76692E+00
 4.06891E-01  1.78144E+00 -5.31350E+00 -4.93405E+00
 4.06891E-01  1.87820E+00 -2.68256E+00 -2.46981E+00
 4.06891E-01  1.97735E+00 -5.77849E-01 -5.19047E-01
 4.06891E-01  2.07916E+00  8.16023E-01  7.61785E-01
 4.06891E-01  2.18391E+00  1.38488E+00  1.26744E+00
 4.06891E-01  2.29190E+00  1.20807E+00  1.07205E+00
 4.06891E-01  2.40348E+00  6.48119E-01  5.27251E-01
 4.06891E-01  2.51898E+00  1.88889E-01  1.00142E-01
 4.06891E-01  2.63879E+00  2.26155E-02 -3.20230E-02
 4.06891E-01  2.76333E+00  7.01139E-04 -3.01303E-02
 4.06891E-01  2.89302E+00  2.88904E-06 -1.92738E-02
 4.06891E-01  3.02833E+00  2.50071E-10 -1.27854E-02
 4.06891E-01  3.16975E+00  9.42463E-13 -8.28686E-03
 4.06891E-01  3.31783E+00  0.00000E+00 -5.13327E-03
 4.06891E-01  3.47310E+00  0.00000E+00 -3.10957E-03
 4.06891E-01  3.63617E+00  0.00000E+00 -1.89212E-03
 4.06891E-01  3.80764E+00  0.00000E+00 -9.65881E-04
 4.06891E-01  3.98816E+00  0.00000E+00 -3.83798E-04
 4.06891E-01  4.17839E+00  0.00000E+00 -1.62553E-04

 4.88469E-01  0.00000E+00 -6.36709E+01 -8.30735E+01
 4.88469E-01  8.13327E-02 -6.34193E+01 -8.25240E+01
 4.88469E-01  1.62671E-01 -6.26674E+01 -8.10666E+01
 4.88469E-01  2.44027E-01 -6.14244E+01 -7.89220E+01
 4.88469E-01  3.25423E-01 -5.97096E+01 -7.61484E+01
 4.88469E-01  4.06891E-01 -5.75554E+01 -7.26277E+01
 4.88469E-01  4.88469E-01 -5.50094E+01 -6.85647E+01
 4.88469E-01  5.70207E-01 -5.21330E+01 -6.41969E+01
 4.88469E-01  6.52161E-01 -4.89962E+01 -5.95192E+01
 4.88469E-01  7.34400E-01 -4.56704E+01 -5.45411E+01
 4.88469E-01  8.16998E-01 -4.22209E+01 -4.94560E+01
 4.88469E-01  9.00042E-01 -3.87023E+01 -4.44459E+01
 4.88469E-01  9.83627E-01 -3.51570E+01 -3.95289E+01
 4.88469E-01  1.06786E+00 -3.16155E+01 -3.46898E+01
 4.88469E-01  1.15285E+00 -2.80985E+01 -3.00108E+01
 4.88469E-01  1.23874E+00 -2.46191E+01 -2.56092E+01
 4.88469E-01  1.32565E+00 -2.11844E+01 -2.15174E+01
 4.88469E-01  1.41375E+00 -1.77996E+01 -1.77021E+01
 4.88469E-01  1.50319E+00 -1.44728E+01 -1.41361E+01
 4.88469E-01  1.59416E+00 -1.12239E+01 -1.08117E+01
 4.88469E-01  1.68684E+00 -8.09780E+00 -7.73693E+00
 4.88469E-01  1.78144E+00 -5.17851E+00 -4.93246E+00
 4.88469E-01  1.87820E+00 -2.59916E+00 -2.46495E+00
 4.88469E-01  1.97735E+00 -5.35307E-01 -4.95007E-01
 4.88469E-01  2.07916E+00  8.30028E-01  7.89224E-01
 4.88469E-01  2.18391E+00  1.38319E+00  1.28185E+00
 4.88469E-01  2.29190E+00  1.20180E+00  1.07739E+00
 4.88469E-01  2.40348E+00  6.43805E-01  5.32292E-01
 4.88469E-01  2.51898E+00  1.87516E-01  1.04367E-01
 4.88469E-01  2.63879E+00  2.24459E-02 -3.17082E-02
 4.88469E-01  2.76333E+00  6.95868E-04 -3.14329E-02
 4.88469E-01  2.89302E+00  2.86756E-06 -1.91844E-02
 4.88469E-01  3.02833E+00  2.45972E-10 -1.25034E-02
 4.88469E-01  3.16975E+00 -3.23414E-13 -8.77035E-03
 4.88469E-01  3.31783E+00  0.00000E+00 -5.22779E-03
 4.88469E-01  3.47310E+00  0.00000E+00 -2.84602E-03
 4.88469E-01  3.63617E+00  0.00000E+00 -1.99366E-03
 4.88469E-01  3.80764E+00  0.00000E+00 -1.12466E-03
 4.88469E-01  3.98816E+00  0.00000E+00 -4.19723E-04
 4.88469E-01  4.17839E+00  0.00000E+00 -1.88083E-04

 5.70207E-01  0.00000E+00 -5.94405E+01 -7.64442E+01
 5.70207E-01  8.13327E-02 -5.92334E+01 -7.60794E+01
 5.70207E-01  1.62671E-01 -5.86130E+01 -7.48992E+01
 5.70207E-01  2.44027E-01 -5.75821E+01 -7.30596E+01
 5.70207E-01  3.25423E-01 -5.61475E+01 -7.06574E+01
 5.70207E-01  4.06891E-01 -5.43230E+01 -6.76682E+01
 5.70207E-01  4.88469E-01 -5.21330E+01 -6.41969E+01
 5.70207E-01  5.70207E-01 -4.96144E+01 -6.03655E+01
 5.70207E-01  6.52161E-01 -4.68167E+01 -5.61995E+01
 5.70207E-01  7.34400E-01 -4.37974E+01 -5.17491E+01
 5.70207E-01  8.16998E-01 -4.06160E+01 -4.71818E+01
 5.70207E-01  9.00042E-01 -3.73280E+01 -4.26479E+01
 5.70207E-01  9.83627E-01 -3.39804E+01 -3.81481E+01
 5.70207E-01  1.06786E+00 -3.06095E+01 -3.36549E+01
 5.70207E-01  1.15285E+00 -2.72417E+01 -2.92564E+01
 5.70207E-01  1.23874E+00 -2.38943E+01 -2.50815E+01
 5.70207E-01  1.32565E+00 -2.05779E+01 -2.11681E+01
 5.70207E-01  1.41375E+00 -1.73001E+01 -1.74836E+01
 5.70207E-01  1.50319E+00 -1.40707E+01 -1.40045E+01
 5.70207E-01  1.59416E+00 -1.09107E+01 -1.07335E+01
 5.70207E-01  1.68684E+00 -7.86502E+00 -7.68712E+00
 5.70207E-01  1.78144E+00 -5.01720E+00 -4.88494E+00
 5.70207E-01  1.87820E+00 -2.49888E+00 -2.39442E+00
 5.70207E-01  1.97735E+00 -4.83559E-01 -4.03758E-01
 5.70207E-01  2.07916E+00  8.47708E-01  8.60968E-01
 5.70207E-01  2.18391E+00  1.38194E+00  1.30660E+00
 5.70207E-01  2.29190E+00  1.19476E+00  1.07550E+00
 5.70207E-01  2.40348E+00  6.38841E-01  5.33538E-01
 5.70207E-01  2.51898E+00  1.85922E-01  1.10826E-01
 5.70207E-01  2.63879E+00  2.22478E-02 -2.89232E-02
 5.70207E-01  2.76333E+00  6.89694E-04 -3.21892E-02
 5.70207E-01  2.89302E+00  2.84235E-06 -1.98452E-02
 5.70207E-01  3.02833E+00  2.44433E-10 -1.24394E-02
 5.70207E-01  3.16975E+00 -8.03869E-14 -8.50781E-03
 5.70207E-01  3.31783E+00  0.00000E+00 -5.17432E-03
 5.70207E-01  3.47310E+00  0.00000E+00 -2.93107E-03
 5.70207E-01  3.63617E+00  0.00000E+00 -1.96439E-03
 5.70207E-01  3.80764E+00  0.00000E+00 -1.06346E-03
 5.70207E-01  3.98816E+00  0.00000E+00 -4.06532E-04
 5.70207E-01  4.17839E+00  0.00000E+00 -2.07357E-04

 6.52161E-01  0.00000E+00 -5.51641E+01 -6.95056E+01
 6.52161E-01  8.13327E-02 -5.49917E+01 -6.92652E+01
 6.52161E-01  1.62671E-01 -5.44745E+01 -6.84167E+01
 6.52161E-01  2.44027E-01 -5.36131E+01 -6.69213E+01
 6.52161E-01  3.25423E-01 -5.24090E+01 -6.48739E+01
 6.52161E-01  4.06891E-01 -5.08666E+01 -6.24074E+01
 6.52161E-01  4.88469E-01 -4.89962E+01 -5.95192E+01
 6.52161E-01  5.70207E-01 -4.68167E+01 -5.61995E+01
 6.52161E-01  6.52161E-01 -4.43581E+01 -5.25391E+01
 6.52161E-01  7.34400E-01 -4.16607E+01 -4.86517E+01
 6.52161E-01  8.16998E-01 -3.87727E+01 -4.46400E+01
 6.52161E-01  9.00042E-01 -3.57443E+01 -4.05897E+01
 6.52161E-01  9.83627E-01 -3.26231E+01 -3.65179E+01
 6.52161E-01  1.06786E+00 -2.94492E+01 -3.24283E+01
 6.52161E-01  1.15285E+00 -2.62536E+01 -2.83880E+01
 6.52161E-01  1.23874E+00 -2.30584E+01 -2.44844E+01
 6.52161E-01  1.32565E+00 -1.98781E+01 -2.07542E+01
 6.52161E-01  1.41375E+00 -1.67232E+01 -1.71959E+01
 6.52161E-01  1.50319E+00 -1.36056E+01 -1.38089E+01
 6.52161E-01  1.59416E+00 -1.05474E+01 -1.06034E+01
 6.52161E-01  1.68684E+00 -7.59420E+00 -7.60067E+00
 6.52161E-01  1.78144E+00 -4.82868E+00 -4.82127E+00
 6.52161E-01  1.87820E+00 -2.38088E+00 -2.33431E+00
 6.52161E-01  1.97735E+00 -4.21872E-01 -3.43008E-01
 6.52161E-01  2.07916E+00  8.69618E-01  9.06073E-01
 6.52161E-01  2.18391E+00  1.38148E+00  1.32502E+00
 6.52161E-01  2.29190E+00  1.18715E+00  1.07829E+00
 6.52161E-01  2.40348E+00  6.33295E-01  5.35573E-01
 6.52161E-01  2.51898E+00  1.84119E-01  1.14478E-01
 6.52161E-01  2.63879E+00  2.20225E-02 -2.69841E-02
 6.52161E-01  2.76333E+00  6.82642E-04 -3.24362E-02
 6.52161E-01  2.89302E+00  2.81347E-06 -2.07499E-02
 6.52161E-01  3.02833E+00  2.42833E-10 -1.27416E-02
 6.52161E-01  3.16975E+00  1.29514E-12 -8.14804E-03
 6.52161E-01  3.31783E+00  0.00000E+00 -5.19105E-03
 6.52161E-01  3.47310E+00  0.00000E+00 -3.21272E-03
 6.52161E-01  3.63617E+00  0.00000E+00 -1.86701E-03
 6.52161E-01  3.80764E+00  0.00000E+00 -9.40083E-04
 6.52161E-01  3.98816E+00  0.00000E+00 -4.23213E-04
 6.52161E-01  4.17839E+00  0.00000E+00 -2.19367E-04

 7.34400E-01  0.00000E+00 -5.08972E+01 -6.25734E+01
 7.34400E-01  8.13327E-02 -5.07519E+01 -6.23456E+01
 7.34400E-01  1.62671E-01 -5.03162E+01 -6.17548E+01
 7.34400E-01  2.44027E-01 -4.95896E+01 -6.06091E+01
 7.34400E-01  3.25423E-01 -4.85721E+01 -5.89373E+01
 7.34400E-01  4.06891E-01 -4.72646E+01 -5.69228E+01
 7.34400E-01  4.88469E-01 -4.56704E+01 -5.45411E+01
 7.34400E-01  5.70207E-01 -4.37974E+01 -5.17491E+01
 7.34400E-01  6.52161E-01 -4.16607E+01 -4.86517E+01
 7.34400E-01  7.34400E-01 -3.92848E+01 -4.53601E+01
 7.34400E-01  8.16998E-01 -3.67030E+01 -4.19016E+01
 7.34400E-01  9.00042E-01 -3.39558E+01 -3.83040E+01
 7.34400E-01  9.83627E-01 -3.10860E+01 -3.46418E+01
 7.34400E-01  1.06786E+00 -2.81338E+01 -3.09918E+01
 7.34400E-01  1.15285E+00 -2.51333E+01 -2.73784E+01
 7.34400E-01  1.23874E+00 -2.21106E+01 -2.37997E+01
 7.34400E-01  1.32565E+00 -1.90842E+01 -2.02744E+01
 7.34400E-01  1.41375E+00 -1.60680E+01 -1.68394E+01
 7.34400E-01  1.50319E+00 -1.30764E+01 -1.35307E+01
 7.34400E-01  1.59416E+00 -1.01332E+01 -1.03905E+01
 7.34400E-01  1.68684E+00 -7.28431E+00 -7.46300E+00
 7.34400E-01  1.78144E+00 -4.61195E+00 -4.76188E+00
 7.34400E-01  1.87820E+00 -2.24421E+00 -2.34113E+00
 7.34400E-01  1.97735E+00 -3.49421E-01 -3.87003E-01
 7.34400E-01  2.07916E+00  8.96380E-01  8.69824E-01
 7.34400E-01  2.18391E+00  1.38220E+00  1.32370E+00
 7.34400E-01  2.29190E+00  1.17917E+00  1.09481E+00
 7.34400E-01  2.40348E+00  6.27242E-01  5.42761E-01
 7.34400E-01  2.51898E+00  1.82123E-01  1.12381E-01
 7.34400E-01  2.63879E+00  2.17711E-02 -2.82979E-02
 7.34400E-01  2.76333E+00  6.74741E-04 -3.23613E-02
 7.34400E-01  2.89302E+00  2.78102E-06 -2.13556E-02
 7.34400E-01  3.02833E+00  2.40559E-10 -1.34193E-02
 7.34400E-01  3.16975E+00 -8.27487E-13 -8.33600E-03
 7.34400E-01  3.31783E+00  0.00000E+00 -5.46055E-03
 7.34400E-01  3.47310E+00  0.00000E+00 -3.48386E-03
 7.34400E-01  3.63617E+00  0.00000E+00 -1.79050E-03
 7.34400E-01  3.80764E+00  0.00000E+00 -9.17568E-04
 7.34400E-01  3.98816E+00  0.00000E+00 -5.21979E-04
 7.34400E-01  4.17839E+00  0.00000E+00 -2.25550E-04

 8.16998E-01  0.00000E+00 -4.66731E+01 -5.57821E+01
 8.16998E-01  8.13327E-02 -4.65494E+01 -5.55441E+01
 8.16998E-01  1.62671E-01 -4.61787E+01 -5.51230E+01
 8.16998E-01  2.44027E-01 -4.55605E+01 -5.42871E+01
 8.16998E-01  3.25423E-01 -4.46947E+01 -5.29964E+01
 8.16998E-01  4.06891E-01 -4.35812E+01 -5.13876E+01
 8.16998E-01  4.88469E-01 -4.22209E+01 -4.94560E+01
 8.16998E-01  5.70207E-01 -4.06160E+01 -4.71818E+01
 8.16998E-01  6.52161E-01 -3.87727E+01 -4.46400E+01
 8.16998E-01  7.34400E-01 -3.67030E+01 -4.19016E+01
 8.16998E-01  8.16998E-01 -3.44268E+01 -3.89604E+01
 8.16998E-01  9.00042E-01 -3.19719E+01 -3.58238E+01
 8.16998E-01  9.83627E-01 -2.93721E+01 -3.25923E+01
 8.16998E-01  1.06786E+00 -2.66634E+01 -2.93756E+01
 8.16998E-01  1.15285E+00 -2.38797E+01 -2.61718E+01
 8.16998E-01  1.23874E+00 -2.10495E+01 -2.29304E+01
 8.16998E-01  1.32565E+00 -1.81950E+01 -1.96535E+01
 8.16998E-01  1.41375E+00 -1.53334E+01 -1.63862E+01
 8.16998E-01  1.50319E+00 -1.24820E+01 -1.31840E+01
 8.16998E-01  1.59416E+00 -9.66675E+00 -1.01246E+01
 8.16998E-01  1.68684E+00 -6.93415E+00 -7.28234E+00
 8.16998E-01  1.78144E+00 -4.36582E+00 -4.67365E+00
 8.16998E-01  1.87820E+00 -2.08778E+00 -2.34554E+00
 8.16998E-01  1.97735E+00 -2.65304E-01 -4.53756E-01
 8.16998E-01  2.07916E+00  9.28673E-01  8.08753E-01
 8.16998E-01  2.18391E+00  1.38455E+00  1.31419E+00
 8.16998E-01  2.29190E+00  1.17104E+00  1.11480E+00
 8.16998E-01  2.40348E+00  6.20757E-01  5.52877E-01
 8.16998E-01  2.51898E+00  1.79949E-01  1.10435E-01
 8.16998E-01  2.63879E+00  2.14949E-02 -2.98659E-02
 8.16998E-01  2.76333E+00  6.66015E-04 -3.22762E-02
 8.16998E-01  2.89302E+00  2.74506E-06 -2.18985E-02
 8.16998E-01  3.02833E+00  2.37071E-10 -1.42598E-02
 8.16998E-01  3.16975E+00  1.53449E-13 -8.85420E-03
 8.16998E-01  3.31783E+00  0.00000E+00 -5.80854E-03
 8.16998E-01  3.47310E+00  0.00000E+00 -3.67028E-03
 8.16998E-01  3.63617E+00  0.00000E+00 -1.76776E-03
 8.16998E-01  3.80764E+00  0.00000E+00 -9.41422E-04
 8.16998E-01  3.98816E+00  0.00000E+00 -6.06293E-04
 8.16998E-01  4.17839E+00  0.00000E+00 -2.32298E-04

 9.00042E-01  0.00000E+00 -4.25109E+01 -4.92307E+01
 9.00042E-01  8.13327E-02 -4.24050E+01 -4.90408E+01
 9.00042E-01  1.62671E-01 -4.20873E+01 -4.87151E+01
 9.00042E-01  2.44027E-01 -4.15581E+01 -4.81140E+01
 9.00042E-01  3.25423E-01 -4.08176E+01 -4.71810E+01
 9.00042E-01  4.06891E-01 -3.98656E+01 -4.59569E+01
 9.00042E-01  4.88469E-01 -3.87023E+01 -4.44459E+01
 9.00042E-01  5.70207E-01 -3.73280E+01 -4.26479E+01
 9.00042E-01  6.52161E-01 -3.57443E+01 -4.05897E+01
 9.00042E-01  7.34400E-01 -3.39558E+01 -3.83040E+01
 9.00042E-01  8.16998E-01 -3.19719E+01 -3.58238E+01
 9.00042E-01  9.00042E-01 -2.98085E+01 -3.31871E+01
 9.00042E-01  9.83627E-01 -2.74883E+01 -3.04346E+01
 9.00042E-01  1.06786E+00 -2.50394E+01 -2.76082E+01
 9.00042E-01  1.15285E+00 -2.24915E+01 -2.47269E+01
 9.00042E-01  1.23874E+00 -1.98731E+01 -2.17968E+01
 9.00042E-01  1.32565E+00 -1.72082E+01 -1.88220E+01
 9.00042E-01  1.41375E+00 -1.45174E+01 -1.58035E+01
 9.00042E-01  1.50319E+00 -1.18208E+01 -1.27748E+01
 9.00042E-01  1.59416E+00 -9.14656E+00 -9.82996E+00
 9.00042E-01  1.68684E+00 -6.54224E+00 -7.06454E+00
 9.00042E-01  1.78144E+00 -4.08892E+00 -4.52248E+00
 9.00042E-01  1.87820E+00 -1.91041E+00 -2.27367E+00
 9.00042E-01  1.97735E+00 -1.68551E-01 -4.52538E-01
 9.00042E-01  2.07916E+00  9.67213E-01  7.86099E-01
 9.00042E-01  2.18391E+00  1.38898E+00  1.30814E+00
 9.00042E-01  2.29190E+00  1.16298E+00  1.12458E+00
 9.00042E-01  2.40348E+00  6.13916E-01  5.61716E-01
 9.00042E-01  2.51898E+00  1.77610E-01  1.14545E-01
 9.00042E-01  2.63879E+00  2.11949E-02 -2.82105E-02
 9.00042E-01  2.76333E+00  6.56482E-04 -3.22492E-02
 9.00042E-01  2.89302E+00  2.70561E-06 -2.26743E-02
 9.00042E-01  3.02833E+00  2.33654E-10 -1.51218E-02
 9.00042E-01  3.16975E+00  1.29824E-12 -9.43500E-03
 9.00042E-01  3.31783E+00  0.00000E+00 -6.08123E-03
 9.00042E-01  3.47310E+00  0.00000E+00 -3.76928E-03
 9.00042E-01  3.63617E+00  0.00000E+00 -1.82788E-03
 9.00042E-01  3.80764E+00  0.00000E+00 -9.51083E-04
 9.00042E-01  3.98816E+00  0.00000E+00 -5.94096E-04
 9.00042E-01  4.17839E+00  0.00000E+00 -2.45092E-04

 9.83627E-01  0.00000E+00 -3.84213E+01 -4.30367E+01
 9.83627E-01  8.13327E-02 -3.83302E+01 -4.28943E+01
 9.83627E-01  1.62671E-01 -3.80575E+01 -4.26353E+01
 9.83627E-01  2.44027E-01 -3.76034E+01 -4.22135E+01
 9.83627E-01  3.25423E-01 -3.69684E+01 -4.15720E+01
 9.83627E-01  4.06891E-01 -3.61530E+01 -4.06745E+01
 9.83627E-01  4.88469E-01 -3.51570E+01 -3.95289E+01
 9.83627E-01  5.70207E-01 -3.39804E+01 -3.81481E+01
 9.83627E-01  6.52161E-01 -3.26231E+01 -3.65179E+01
 9.83627E-01  7.34400E-01 -3.10860E+01 -3.46418E+01
 9.83627E-01  8.16998E-01 -2.93721E+01 -3.25923E+01
 9.83627E-01  9.00042E-01 -2.74883E+01 -3.04346E+01
 9.83627E-01  9.83627E-01 -2.54470E+01 -2.81403E+01
 9.83627E-01  1.06786E+00 -2.32663E+01 -2.56733E+01
 9.83627E-01  1.15285E+00 -2.09688E+01 -2.30837E+01
 9.83627E-01  1.23874E+00 -1.85791E+01 -2.04542E+01
 9.83627E-01  1.32565E+00 -1.61212E+01 -1.77960E+01
 9.83627E-01  1.41375E+00 -1.36174E+01 -1.50615E+01
 9.83627E-01  1.50319E+00 -1.10903E+01 -1.22526E+01
 9.83627E-01  1.59416E+00 -8.57052E+00 -9.46102E+00
 9.83627E-01  1.68684E+00 -6.10676E+00 -6.78931E+00
 9.83627E-01  1.78144E+00 -3.77966E+00 -4.31201E+00
 9.83627E-01  1.87820E+00 -1.71076E+00 -2.13072E+00
 9.83627E-01  1.97735E+00 -5.81318E-02 -3.78163E-01
 9.83627E-01  2.07916E+00  1.01272E+00  8.06253E-01
 9.83627E-01  2.18391E+00  1.39590E+00  1.29832E+00
 9.83627E-01  2.29190E+00  1.15518E+00  1.11179E+00
 9.83627E-01  2.40348E+00  6.06775E-01  5.62252E-01
 9.83627E-01  2.51898E+00  1.75117E-01  1.23755E-01
 9.83627E-01  2.63879E+00  2.08714E-02 -2.21332E-02
 9.83627E-01  2.76333E+00  6.46138E-04 -3.12799E-02
 9.83627E-01  2.89302E+00  2.66262E-06 -2.36252E-02
 9.83627E-01  3.02833E+00  2.30596E-10 -1.63196E-02
 9.83627E-01  3.16975E+00  5.10792E-13 -1.02611E-02
 9.83627E-01  3.31783E+00  0.00000E+00 -6.47893E-03
 9.83627E-01  3.47310E+00  0.00000E+00 -3.96644E-03
 9.83627E-01  3.63617E+00  0.00000E+00 -2.02400E-03
 9.83627E-01  3.80764E+00  0.00000E+00 -1.02578E-03
 9.83627E-01  3.98816E+00  0.00000E+00 -5.75958E-04
 9.83627E-01  4.17839E+00  0.00000E+00 -2.61815E-04

 1.06786E+00  0.00000E+00 -3.44102E+01 -3.73056E+01
 1.06786E+00  8.13327E-02 -3.43321E+01 -3.71348E+01
 1.06786E+00  1.62671E-01 -3.40983E+01 -3.69579E+01
 1.06786E+00  2.44027E-01 -3.37092E+01 -3.66859E+01
 1.06786E+00  3.25423E-01 -3.31654E+01 -3.62301E+01
 1.06786E+00  4.06891E-01 -3.24674E+01 -3.55567E+01
 1.06786E+00  4.88469E-01 -3.16155E+01 -3.46898E+01
 1.06786E+00  5.70207E-01 -3.06095E+01 -3.36549E+01
 1.06786E+00  6.52161E-01 -2.94492E+01 -3.24283E+01
 1.06786E+00  7.34400E-01 -2.81338E+01 -3.09918E+01
 1.06786E+00  8.16998E-01 -2.66634E+01 -2.93756E+01
 1.06786E+00  9.00042E-01 -2.50394E+01 -2.76082E+01
 1.06786E+00  9.83627E-01 -2.32663E+01 -2.56733E+01
 1.06786E+00  1.06786E+00 -2.13530E+01 -2.35546E+01
 1.06786E+00  1.15285E+00 -1.93135E+01 -2.12999E+01
 1.06786E+00  1.23874E+00 -1.71659E+01 -1.89823E+01
 1.06786E+00  1.32565E+00 -1.49306E+01 -1.66096E+01
 1.06786E+00  1.41375E+00 -1.26296E+01 -1.41363E+01
 1.06786E+00  1.50319E+00 -1.02872E+01 -1.15614E+01
 1.06786E+00  1.59416E+00 -7.93575E+00 -8.96300E+00
 1.06786E+00  1.68684E+00 -5.62534E+00 -6.43321E+00
 1.06786E+00  1.78144E+00 -3.43616E+00 -4.05475E+00
 1.06786E+00  1.87820E+00 -1.48738E+00 -1.94205E+00
 1.06786E+00  1.97735E+00  6.70010E-02 -2.50132E-01
 1.06786E+00  2.07916E+00  1.06584E+00  8.56561E-01
 1.06786E+00  2.18391E+00  1.40567E+00  1.27459E+00
 1.06786E+00  2.29190E+00  1.14777E+00  1.06799E+00
 1.06786E+00  2.40348E+00  5.99355E-01  5.48604E-01
 1.06786E+00  2.51898E+00  1.72466E-01  1.35252E-01
 1.06786E+00  2.63879E+00  2.05235E-02 -1.17857E-02
 1.06786E+00  2.76333E+00  6.34938E-04 -2.86346E-02
 1.06786E+00  2.89302E+00  2.61585E-06 -2.46188E-02
 1.06786E+00  3.02833E+00  2.26556E-10 -1.81214E-02
 1.06786E+00  3.16975E+00  4.08848E-13 -1.15743E-02
 1.06786E+00  3.31783E+00  0.00000E+00 -7.25961E-03
 1.06786E+00  3.47310E+00  0.00000E+00 -4.45647E-03
 1.06786E+00  3.63617E+00  0.00000E+00 -2.40093E-03
 1.06786E+00  3.80764E+00  0.00000E+00 -1.25742E-03
 1.06786E+00  3.98816E+00  0.00000E+00 -6.62794E-04
 1.06786E+00  4.17839E+00  0.00000E+00 -2.79811E-04

 1.15285E+00  0.00000E+00 -3.04807E+01 -3.20230E+01
 1.15285E+00  8.13327E-02 -3.04141E+01 -3.18089E+01
 1.15285E+00  1.62671E-01 -3.02148E+01 -3.17119E+01
 1.15285E+00  2.44027E-01 -2.98831E+01 -3.15422E+01
 1.15285E+00  3.25423E-01 -2.94194E+01 -3.11837E+01
 1.15285E+00  4.06891E-01 -2.88244E+01 -3.06616E+01
 1.15285E+00  4.88469E-01 -2.80985E+01 -3.00108E+01
 1.15285E+00  5.70207E-01 -2.72417E+01 -2.92564E+01
 1.15285E+00  6.52161E-01 -2.62536E+01 -2.83880E+01
 1.15285E+00  7.34400E-01 -2.51333E+01 -2.73784E+01
 1.15285E+00  8.16998E-01 -2.38797E+01 -2.61718E+01
 1.15285E+00  9.00042E-01 -2.24915E+01 -2.47269E+01
 1.15285E+00  9.83627E-01 -2.09688E+01 -2.30837E+01
 1.15285E+00  1.06786E+00 -1.93135E+01 -2.12999E+01
 1.15285E+00  1.15285E+00 -1.75316E+01 -1.93987E+01
 1.15285E+00  1.23874E+00 -1.56332E+01 -1.73906E+01
 1.15285E+00  1.32565E+00 -1.36329E+01 -1.52759E+01
 1.15285E+00  1.41375E+00 -1.15495E+01 -1.30462E+01
 1.15285E+00  1.50319E+00 -9.40697E+00 -1.07173E+01
 1.15285E+00  1.59416E+00 -7.23848E+00 -8.34527E+00
 1.15285E+00  1.68684E+00 -5.09499E+00 -6.00083E+00
 1.15285E+00  1.78144E+00 -3.05619E+00 -3.75975E+00
 1.15285E+00  1.87820E+00 -1.23870E+00 -1.73531E+00
 1.15285E+00  1.97735E+00  2.07816E-01 -1.11314E-01
 1.15285E+00  2.07916E+00  1.12707E+00  9.08131E-01
 1.15285E+00  2.18391E+00  1.41840E+00  1.24073E+00
 1.15285E+00  2.29190E+00  1.14071E+00  1.01152E+00
 1.15285E+00  2.40348E+00  5.91600E-01  5.28715E-01
 1.15285E+00  2.51898E+00  1.69632E-01  1.45434E-01
 1.15285E+00  2.63879E+00  2.01476E-02 -2.78323E-03
 1.15285E+00  2.76333E+00  6.22757E-04 -2.73307E-02
 1.15285E+00  2.89302E+00  2.56474E-06 -2.56223E-02
 1.15285E+00  3.02833E+00  2.22972E-10 -1.96700E-02
 1.15285E+00  3.16975E+00  7.66634E-13 -1.32241E-02
 1.15285E+00  3.31783E+00  0.00000E+00 -8.43822E-03
 1.15285E+00  3.47310E+00  0.00000E+00 -5.14747E-03
 1.15285E+00  3.63617E+00  0.00000E+00 -2.89638E-03
 1.15285E+00  3.80764E+00  0.00000E+00 -1.57433E-03
 1.15285E+00  3.98816E+00  0.00000E+00 -7.97656E-04
 1.15285E+00  4.17839E+00  0.00000E+00 -3.05823E-04

 1.23874E+00  0.00000E+00 -2.66338E+01 -2.71244E+01
 1.23874E+00  8.13327E-02 -2.65774E+01 -2.69636E+01
 1.23874E+00  1.62671E-01 -2.64089E+01 -2.69037E+01
 1.23874E+00  2.44027E-01 -2.61284E+01 -2.67555E+01
 1.23874E+00  3.25423E-01 -2.57364E+01 -2.64477E+01
 1.23874E+00  4.06891E-01 -2.52331E+01 -2.60619E+01
 1.23874E+00  4.88469E-01 -2.46191E+01 -2.56092E+01
 1.23874E+00  5.70207E-01 -2.38943E+01 -2.50815E+01
 1.23874E+00  6.52161E-01 -2.30584E+01 -2.44844E+01
 1.23874E+00  7.34400E-01 -2.21106E+01 -2.37997E+01
 1.23874E+00  8.16998E-01 -2.10495E+01 -2.29304E+01
 1.23874E+00  9.00042E-01 -1.98731E+01 -2.17968E+01
 1.23874E+00  9.83627E-01 -1.85791E+01 -2.04542E+01
 1.23874E+00  1.06786E+00 -1.71659E+01 -1.89823E+01
 1.23874E+00  1.15285E+00 -1.56332E+01 -1.73906E+01
 1.23874E+00  1.23874E+00 -1.39840E+01 -1.56628E+01
 1.23874E+00  1.32565E+00 -1.22261E+01 -1.38015E+01
 1.23874E+00  1.41375E+00 -1.03726E+01 -1.18270E+01
 1.23874E+00  1.50319E+00 -8.44448E+00 -9.76372E+00
 1.23874E+00  1.59416E+00 -6.47404E+00 -7.64124E+00
 1.23874E+00  1.68684E+00 -4.51202E+00 -5.50657E+00
 1.23874E+00  1.78144E+00 -2.63715E+00 -3.43360E+00
 1.23874E+00  1.87820E+00 -9.63167E-01 -1.53785E+00
 1.23874E+00  1.97735E+00  3.65027E-01 -1.24828E-02
 1.23874E+00  2.07916E+00  1.19649E+00  9.26409E-01
 1.23874E+00  2.18391E+00  1.43386E+00  1.20568E+00
 1.23874E+00  2.29190E+00  1.13369E+00  9.70215E-01
 1.23874E+00  2.40348E+00  5.83315E-01  5.14899E-01
 1.23874E+00  2.51898E+00  1.66555E-01  1.49789E-01
 1.23874E+00  2.63879E+00  1.97358E-02 -2.87244E-03
 1.23874E+00  2.76333E+00  6.09335E-04 -3.16489E-02
 1.23874E+00  2.89302E+00  2.50818E-06 -2.66334E-02
 1.23874E+00  3.02833E+00  2.18751E-10 -1.97332E-02
 1.23874E+00  3.16975E+00 -1.93270E-13 -1.49022E-02
 1.23874E+00  3.31783E+00  0.00000E+00 -9.92377E-03
 1.23874E+00  3.47310E+00  0.00000E+00 -5.84199E-03
 1.23874E+00  3.63617E+00  0.00000E+00 -3.40834E-03
 1.23874E+00  3.80764E+00  0.00000E+00 -1.84240E-03
 1.23874E+00  3.98816E+00  0.00000E+00 -8.60313E-04
 1.23874E+00  4.17839E+00  0.00000E+00 -3.50120E-04

 1.32565E+00  0.00000E+00 -2.28683E+01 -2.25640E+01
 1.32565E+00  8.13327E-02 -2.28211E+01 -2.25384E+01
 1.32565E+00  1.62671E-01 -2.26804E+01 -2.24831E+01
 1.32565E+00  2.44027E-01 -2.24461E+01 -2.23115E+01
 1.32565E+00  3.25423E-01 -2.21186E+01 -2.20452E+01
 1.32565E+00  4.06891E-01 -2.16980E+01 -2.17912E+01
 1.32565E+00  4.88469E-01 -2.11844E+01 -2.15174E+01
 1.32565E+00  5.70207E-01 -2.05779E+01 -2.11681E+01
 1.32565E+00  6.52161E-01 -1.98781E+01 -2.07542E+01
 1.32565E+00  7.34400E-01 -1.90842E+01 -2.02744E+01
 1.32565E+00  8.16998E-01 -1.81950E+01 -1.96535E+01
 1.32565E+00  9.00042E-01 -1.72082E+01 -1.88220E+01
 1.32565E+00  9.83627E-01 -1.61212E+01 -1.77960E+01
 1.32565E+00  1.06786E+00 -1.49306E+01 -1.66096E+01
 1.32565E+00  1.15285E+00 -1.36329E+01 -1.52759E+01
 1.32565E+00  1.23874E+00 -1.22261E+01 -1.38015E+01
 1.32565E+00  1.32565E+00 -1.07114E+01 -1.22000E+01
 1.32565E+00  1.41375E+00 -9.09572E+00 -1.04942E+01
 1.32565E+00  1.50319E+00 -7.39474E+00 -8.70325E+00
 1.32565E+00  1.59416E+00 -5.63738E+00 -6.83942E+00
 1.32565E+00  1.68684E+00 -3.87241E+00 -4.93582E+00
 1.32565E+00  1.78144E+00 -2.17640E+00 -3.06560E+00
 1.32565E+00  1.87820E+00 -6.59499E-01 -1.34346E+00
 1.32565E+00  1.97735E+00  5.38780E-01  4.95865E-02
 1.32565E+00  2.07916E+00  1.27352E+00  9.13357E-01
 1.32565E+00  2.18391E+00  1.45115E+00  1.16975E+00
 1.32565E+00  2.29190E+00  1.12595E+00  9.38751E-01
 1.32565E+00  2.40348E+00  5.74087E-01  4.95077E-01
 1.32565E+00  2.51898E+00  1.63112E-01  1.37583E-01
 1.32565E+00  2.63879E+00  1.92731E-02 -1.41618E-02
 1.32565E+00  2.76333E+00  5.94204E-04 -3.94938E-02
 1.32565E+00  2.89302E+00  2.44422E-06 -2.74932E-02
 1.32565E+00  3.02833E+00  2.14006E-10 -1.90243E-02
 1.32565E+00  3.16975E+00  7.91903E-13 -1.64970E-02
 1.32565E+00  3.31783E+00  0.00000E+00 -1.15646E-02
 1.32565E+00  3.47310E+00  0.00000E+00 -6.61815E-03
 1.32565E+00  3.63617E+00  0.00000E+00 -3.94601E-03
 1.32565E+00  3.80764E+00  0.00000E+00 -2.06286E-03
 1.32565E+00  3.98816E+00  0.00000E+00 -8.75019E-04
 1.32565E+00  4.17839E+00  0.00000E+00 -4.12477E-04

 1.41375E+00  0.00000E+00 -1.91832E+01 -1.83134E+01
 1.41375E+00  8.13327E-02 -1.91445E+01 -1.83874E+01
 1.41375E+00  1.62671E-01 -1.90289E+01 -1.83562E+01
 1.41375E+00  2.44027E-01 -1.88367E+01 -1.82080E+01
 1.41375E+00  3.25423E-01 -1.85677E+01 -1.80086E+01
 1.41375E+00  4.06891E-01 -1.82221E+01 -1.78546E+01
 1.41375E+00  4.88469E-01 -1.77996E+01 -1.77021E+01
 1.41375E+00  5.70207E-01 -1.73001E+01 -1.74836E+01
 1.41375E+00  6.52161E-01 -1.67232E+01 -1.71959E+01
 1.41375E+00  7.34400E-01 -1.60680E+01 -1.68394E+01
 1.41375E+00  8.16998E-01 -1.53334E+01 -1.63862E+01
 1.41375E+00  9.00042E-01 -1.45174E+01 -1.58035E+01
 1.41375E+00  9.83627E-01 -1.36174E+01 -1.50615E+01
 1.41375E+00  1.06786E+00 -1.26296E+01 -1.41363E+01
 1.41375E+00  1.15285E+00 -1.15495E+01 -1.30462E+01
 1.41375E+00  1.23874E+00 -1.03726E+01 -1.18270E+01
 1.41375E+00  1.32565E+00 -9.09572E+00 -1.04942E+01
 1.41375E+00  1.41375E+00 -7.72009E+00 -9.05057E+00
 1.41375E+00  1.50319E+00 -6.25529E+00 -7.50792E+00
 1.41375E+00  1.59416E+00 -4.72478E+00 -5.89403E+00
 1.41375E+00  1.68684E+00 -3.17286E+00 -4.25162E+00
 1.41375E+00  1.78144E+00 -1.67200E+00 -2.63159E+00
 1.41375E+00  1.87820E+00 -3.27355E-01 -1.11932E+00
 1.41375E+00  1.97735E+00  7.28080E-01  1.21085E-01
 1.41375E+00  2.07916E+00  1.35634E+00  8.99860E-01
 1.41375E+00  2.18391E+00  1.46835E+00  1.12607E+00
 1.41375E+00  2.29190E+00  1.11602E+00  8.85089E-01
 1.41375E+00  2.40348E+00  5.63176E-01  4.37576E-01
 1.41375E+00  2.51898E+00  1.59093E-01  9.31203E-02
 1.41375E+00  2.63879E+00  1.87347E-02 -3.41820E-02
 1.41375E+00  2.76333E+00  5.76592E-04 -4.36211E-02
 1.41375E+00  2.89302E+00  2.36966E-06 -2.79238E-02
 1.41375E+00  3.02833E+00  2.08527E-10 -1.98307E-02
 1.41375E+00  3.16975E+00  4.85943E-13 -1.80527E-02
 1.41375E+00  3.31783E+00  0.00000E+00 -1.31561E-02
 1.41375E+00  3.47310E+00  0.00000E+00 -7.77429E-03
 1.41375E+00  3.63617E+00  0.00000E+00 -4.60800E-03
 1.41375E+00  3.80764E+00  0.00000E+00 -2.34602E-03
 1.41375E+00  3.98816E+00  0.00000E+00 -9.82303E-04
 1.41375E+00  4.17839E+00  0.00000E+00 -4.84258E-04

 1.50319E+00  0.00000E+00 -1.55827E+01 -1.43751E+01
 1.50319E+00  8.13327E-02 -1.55516E+01 -1.44591E+01
 1.50319E+00  1.62671E-01 -1.54592E+01 -1.44822E+01
 1.50319E+00  2.44027E-01 -1.53053E+01 -1.44287E+01
 1.50319E+00  3.25423E-01 -1.50897E+01 -1.43276E+01
 1.50319E+00  4.06891E-01 -1.48123E+01 -1.42335E+01
 1.50319E+00  4.88469E-01 -1.44728E+01 -1.41361E+01
 1.50319E+00  5.70207E-01 -1.40707E+01 -1.40045E+01
 1.50319E+00  6.52161E-01 -1.36056E+01 -1.38089E+01
 1.50319E+00  7.34400E-01 -1.30764E+01 -1.35307E+01
 1.50319E+00  8.16998E-01 -1.24820E+01 -1.31840E+01
 1.50319E+00  9.00042E-01 -1.18208E+01 -1.27748E+01
 1.50319E+00  9.83627E-01 -1.10903E+01 -1.22526E+01
 1.50319E+00  1.06786E+00 -1.02872E+01 -1.15614E+01
 1.50319E+00  1.15285E+00 -9.40697E+00 -1.07173E+01
 1.50319E+00  1.23874E+00 -8.44448E+00 -9.76372E+00
 1.50319E+00  1.32565E+00 -7.39474E+00 -8.70325E+00
 1.50319E+00  1.41375E+00 -6.25529E+00 -7.50792E+00
 1.50319E+00  1.50319E+00 -5.03040E+00 -6.18599E+00
 1.50319E+00  1.59416E+00 -3.73722E+00 -4.80804E+00
 1.50319E+00  1.68684E+00 -2.41337E+00 -3.44520E+00
 1.50319E+00  1.78144E+00 -1.12459E+00 -2.10871E+00
 1.50319E+00  1.87820E+00  3.13622E-02 -8.32192E-01
 1.50319E+00  1.97735E+00  9.29822E-01  2.37065E-01
 1.50319E+00  2.07916E+00  1.44125E+00  9.10192E-01
 1.50319E+00  2.18391E+00  1.48198E+00  1.08234E+00
 1.50319E+00  2.29190E+00  1.10146E+00  8.09018E-01
 1.50319E+00  2.40348E+00  5.49399E-01  3.45175E-01
 1.50319E+00  2.51898E+00  1.54170E-01  2.30690E-02
 1.50319E+00  2.63879E+00  1.80826E-02 -5.64654E-02
 1.50319E+00  2.76333E+00  5.55337E-04 -4.07778E-02
 1.50319E+00  2.89302E+00  2.27974E-06 -2.83086E-02
 1.50319E+00  3.02833E+00  2.02757E-10 -2.32801E-02
 1.50319E+00  3.16975E+00  3.66811E-13 -1.95721E-02
 1.50319E+00  3.31783E+00  0.00000E+00 -1.44750E-02
 1.50319E+00  3.47310E+00  0.00000E+00 -9.31355E-03
 1.50319E+00  3.63617E+00  0.00000E+00 -5.43420E-03
 1.50319E+00  3.80764E+00  0.00000E+00 -2.76053E-03
 1.50319E+00  3.98816E+00  0.00000E+00 -1.23888E-03
 1.50319E+00  4.17839E+00  0.00000E+00 -5.61785E-04

 1.59416E+00  0.00000E+00 -1.20848E+01 -1.08069E+01
 1.59416E+00  8.13327E-02 -1.20607E+01 -1.08653E+01
 1.59416E+00  1.62671E-01 -1.19892E+01 -1.09147E+01
 1.59416E+00  2.44027E-01 -1.18701E+01 -1.09401E+01
 1.59416E+00  3.25423E-01 -1.17031E+01 -1.09279E+01
 1.59416E+00  4.06891E-01 -1.14879E+01 -1.08791E+01
 1.59416E+00  4.88469E-01 -1.12239E+01 -1.08117E+01
 1.59416E+00  5.70207E-01 -1.09107E+01 -1.07335E+01
 1.59416E+00  6.52161E-01 -1.05474E+01 -1.06034E+01
 1.59416E+00  7.34400E-01 -1.01332E+01 -1.03905E+01
 1.59416E+00  8.16998E-01 -9.66675E+00 -1.01246E+01
 1.59416E+00  9.00042E-01 -9.14656E+00 -9.82996E+00
 1.59416E+00  9.83627E-01 -8.57052E+00 -9.46102E+00
 1.59416E+00  1.06786E+00 -7.93575E+00 -8.96300E+00
 1.59416E+00  1.15285E+00 -7.23848E+00 -8.34527E+00
 1.59416E+00  1.23874E+00 -6.47404E+00 -7.64124E+00
 1.59416E+00  1.32565E+00 -5.63738E+00 -6.83942E+00
 1.59416E+00  1.41375E+00 -4.72478E+00 -5.89403E+00
 1.59416E+00  1.50319E+00 -3.73722E+00 -4.80804E+00
 1.59416E+00  1.59416E+00 -2.68627E+00 -3.66827E+00
 1.59416E+00  1.68684E+00 -1.60193E+00 -2.55764E+00
 1.59416E+00  1.78144E+00 -5.40672E-01 -1.47923E+00
 1.59416E+00  1.87820E+00  4.10201E-01 -4.51056E-01
 1.59416E+00  1.97735E+00  1.13728E+00  4.11546E-01
 1.59416E+00  2.07916E+00  1.52171E+00  9.56254E-01
 1.59416E+00  2.18391E+00  1.48658E+00  1.07042E+00
 1.59416E+00  2.29190E+00  1.07862E+00  7.63628E-01
 1.59416E+00  2.40348E+00  5.31050E-01  2.77787E-01
 1.59416E+00  2.51898E+00  1.47885E-01 -2.92819E-02
 1.59416E+00  2.63879E+00  1.72641E-02 -6.83467E-02
 1.59416E+00  2.76333E+00  5.28845E-04 -3.45166E-02
 1.59416E+00  2.89302E+00  2.16797E-06 -3.01046E-02
 1.59416E+00  3.02833E+00  1.94769E-10 -2.85131E-02
 1.59416E+00  3.16975E+00  7.58704E-13 -2.09846E-02
 1.59416E+00  3.31783E+00  0.00000E+00 -1.52769E-02
 1.59416E+00  3.47310E+00  0.00000E+00 -1.07481E-02
 1.59416E+00  3.63617E+00  0.00000E+00 -6.36392E-03
 1.59416E+00  3.80764E+00  0.00000E+00 -3.30096E-03
 1.59416E+00  3.98816E+00  0.00000E+00 -1.55851E-03
 1.59416E+00  4.17839E+00  0.00000E+00 -6.49864E-04

 1.68684E+00  0.00000E+00 -8.73401E+00 -7.66018E+00
 1.68684E+00  8.13327E-02 -8.71619E+00 -7.70565E+00
 1.68684E+00  1.62671E-01 -8.66348E+00 -7.71427E+00
 1.68684E+00  2.44027E-01 -8.57571E+00 -7.73559E+00
 1.68684E+00  3.25423E-01 -8.45250E+00 -7.76751E+00
 1.68684E+00  4.06891E-01 -8.29339E+00 -7.76692E+00
 1.68684E+00  4.88469E-01 -8.09780E+00 -7.73693E+00
 1.68684E+00  5.70207E-01 -7.86502E+00 -7.68712E+00
 1.68684E+00  6.52161E-01 -7.59420E+00 -7.60067E+00
 1.68684E+00  7.34400E-01 -7.28431E+00 -7.46300E+00
 1.68684E+00  8.16998E-01 -6.93415E+00 -7.28234E+00
 1.68684E+00  9.00042E-01 -6.54224E+00 -7.06454E+00
 1.68684E+00  9.83627E-01 -6.10676E+00 -6.78931E+00
 1.68684E+00  1.06786E+00 -5.62534E+00 -6.43321E+00
 1.68684E+00  1.15285E+00 -5.09499E+00 -6.00083E+00
 1.68684E+00  1.23874E+00 -4.51202E+00 -5.50657E+00
 1.68684E+00  1.32565E+00 -3.87241E+00 -4.93582E+00
 1.68684E+00  1.41375E+00 -3.17286E+00 -4.25162E+00
 1.68684E+00  1.50319E+00 -2.41337E+00 -3.44520E+00
 1.68684E+00  1.59416E+00 -1.60193E+00 -2.55764E+00
 1.68684E+00  1.68684E+00 -7.61536E-01 -1.64365E+00
 1.68684E+00  1.78144E+00  6.19196E-02 -7.58665E-01
 1.68684E+00  1.87820E+00  7.94624E-01  2.34845E-02
 1.68684E+00  1.97735E+00  1.33810E+00  6.40703E-01
 1.68684E+00  2.07916E+00  1.58738E+00  1.03597E+00
 1.68684E+00  2.18391E+00  1.47431E+00  1.10118E+00
 1.68684E+00  2.29190E+00  1.04261E+00  7.77294E-01
 1.68684E+00  2.40348E+00  5.05944E-01  2.74648E-01
 1.68684E+00  2.51898E+00  1.39666E-01 -3.49566E-02
 1.68684E+00  2.63879E+00  1.62151E-02 -6.57467E-02
 1.68684E+00  2.76333E+00  4.95188E-04 -3.18580E-02
 1.68684E+00  2.89302E+00  2.02652E-06 -3.46251E-02
 1.68684E+00  3.02833E+00  1.84235E-10 -3.39524E-02
 1.68684E+00  3.16975E+00  6.28661E-13 -2.25843E-02
 1.68684E+00  3.31783E+00  0.00000E+00 -1.59453E-02
 1.68684E+00  3.47310E+00  0.00000E+00 -1.18970E-02
 1.68684E+00  3.63617E+00  0.00000E+00 -7.36767E-03
 1.68684E+00  3.80764E+00  0.00000E+00 -3.94863E-03
 1.68684E+00  3.98816E+00  0.00000E+00 -1.87447E-03
 1.68684E+00  4.17839E+00  0.00000E+00 -7.55468E-04

 1.78144E+00  0.00000E+00 -5.61604E+00 -4.90104E+00
 1.78144E+00  8.13327E-02 -5.60372E+00 -4.93420E+00
 1.78144E+00  1.62671E-01 -5.56758E+00 -4.89001E+00
 1.78144E+00  2.44027E-01 -5.50746E+00 -4.86980E+00
 1.78144E+00  3.25423E-01 -5.42294E+00 -4.90221E+00
 1.78144E+00  4.06891E-01 -5.31350E+00 -4.93405E+00
 1.78144E+00  4.88469E-01 -5.17851E+00 -4.93246E+00
 1.78144E+00  5.70207E-01 -5.01720E+00 -4.88494E+00
 1.78144E+00  6.52161E-01 -4.82868E+00 -4.82127E+00
 1.78144E+00  7.34400E-01 -4.61195E+00 -4.76188E+00
 1.78144E+00  8.16998E-01 -4.36582E+00 -4.67365E+00
 1.78144E+00  9.00042E-01 -4.08892E+00 -4.52248E+00
 1.78144E+00  9.83627E-01 -3.77966E+00 -4.31201E+00
 1.78144E+00  1.06786E+00 -3.43616E+00 -4.05475E+00
 1.78144E+00  1.15285E+00 -3.05619E+00 -3.75975E+00
 1.78144E+00  1.23874E+00 -2.63715E+00 -3.43360E+00
 1.78144E+00  1.32565E+00 -2.17640E+00 -3.06560E+00
 1.78144E+00  1.41375E+00 -1.67200E+00 -2.63159E+00
 1.78144E+00  1.50319E+00 -1.12459E+00 -2.10871E+00
 1.78144E+00  1.59416E+00 -5.40672E-01 -1.47923E+00
 1.78144E+00  1.68684E+00  6.19196E-02 -7.58665E-01
 1.78144E+00  1.78144E+00  6.47506E-01 -5.63997E-02
 1.78144E+00  1.87820E+00  1.15752E+00  4.94211E-01
 1.78144E+00  1.97735E+00  1.51186E+00  8.73991E-01
 1.78144E+00  2.07916E+00  1.62333E+00  1.10878E+00
 1.78144E+00  2.18391E+00  1.43504E+00  1.10857E+00
 1.78144E+00  2.29190E+00  9.87648E-01  7.75801E-01
 1.78144E+00  2.40348E+00  4.71647E-01  2.81959E-01
 1.78144E+00  2.51898E+00  1.28902E-01 -2.92795E-02
 1.78144E+00  2.63879E+00  1.48693E-02 -7.63908E-02
 1.78144E+00  2.76333E+00  4.52415E-04 -4.84652E-02
 1.78144E+00  2.89302E+00  1.84755E-06 -4.21375E-02
 1.78144E+00  3.02833E+00  1.70172E-10 -3.64070E-02
 1.78144E+00  3.16975E+00  3.71028E-13 -2.58756E-02
 1.78144E+00  3.31783E+00  0.00000E+00 -1.89427E-02
 1.78144E+00  3.47310E+00  0.00000E+00 -1.37972E-02
 1.78144E+00  3.63617E+00  0.00000E+00 -8.55501E-03
 1.78144E+00  3.80764E+00  0.00000E+00 -4.66299E-03
 1.78144E+00  3.98816E+00  0.00000E+00 -2.23821E-03
 1.78144E+00  4.17839E+00  0.00000E+00 -8.89207E-04

 1.87820E+00  0.00000E+00 -2.86795E+00 -2.52065E+00
 1.87820E+00  8.13327E-02 -2.86031E+00 -2.52223E+00
 1.87820E+00  1.62671E-01 -2.83825E+00 -2.47897E+00
 1.87820E+00  2.44027E-01 -2.80156E+00 -2.44290E+00
 1.87820E+00  3.25423E-01 -2.74983E+00 -2.44376E+00
 1.87820E+00  4.06891E-01 -2.68256E+00 -2.46981E+00
 1.87820E+00  4.88469E-01 -2.59916E+00 -2.46495E+00
 1.87820E+00  5.70207E-01 -2.49888E+00 -2.39442E+00
 1.87820E+00  6.52161E-01 -2.38088E+00 -2.33431E+00
 1.87820E+00  7.34400E-01 -2.24421E+00 -2.34113E+00
 1.87820E+00  8.16998E-01 -2.08778E+00 -2.34554E+00
 1.87820E+00  9.00042E-01 -1.91041E+00 -2.27367E+00
 1.87820E+00  9.83627E-01 -1.71076E+00 -2.13072E+00
 1.87820E+00  1.06786E+00 -1.48738E+00 -1.94205E+00
 1.87820E+00  1.15285E+00 -1.23870E+00 -1.73531E+00
 1.87820E+00  1.23874E+00 -9.63167E-01 -1.53785E+00
 1.87820E+00  1.32565E+00 -6.59499E-01 -1.34346E+00
 1.87820E+00  1.41375E+00 -3.27355E-01 -1.11932E+00
 1.87820E+00  1.50319E+00  3.13622E-02 -8.32192E-01
 1.87820E+00  1.59416E+00  4.10201E-01 -4.51056E-01
 1.87820E+00  1.68684E+00  7.94624E-01  2.34845E-02
 1.87820E+00  1.78144E+00  1.15752E+00  4.94211E-01
 1.87820E+00  1.87820E+00  1.45532E+00  8.41829E-01
 1.87820E+00  1.97735E+00  1.62812E+00  1.04599E+00
 1.87820E+00  2.07916E+00  1.60961E+00  1.12510E+00
 1.87820E+00  2.18391E+00  1.35690E+00  1.01908E+00
 1.87820E+00  2.29190E+00  9.07715E-01  6.74669E-01
 1.87820E+00  2.40348E+00  4.25891E-01  2.32517E-01
 1.87820E+00  2.51898E+00  1.15077E-01 -5.70940E-02
 1.87820E+00  2.63879E+00  1.31742E-02 -1.28387E-01
 1.87820E+00  2.76333E+00  3.99048E-04 -9.76086E-02
 1.87820E+00  2.89302E+00  1.62522E-06 -5.43339E-02
 1.87820E+00  3.02833E+00  1.52438E-10 -3.47285E-02
 1.87820E+00  3.16975E+00  2.56614E-13 -3.21268E-02
 1.87820E+00  3.31783E+00  0.00000E+00 -2.61324E-02
 1.87820E+00  3.47310E+00  0.00000E+00 -1.74139E-02
 1.87820E+00  3.63617E+00  0.00000E+00 -1.00662E-02
 1.87820E+00  3.80764E+00  0.00000E+00 -5.42080E-03
 1.87820E+00  3.98816E+00  0.00000E+00 -2.70761E-03
 1.87820E+00  4.17839E+00  0.00000E+00 -1.06110E-03

 1.97735E+00  0.00000E+00 -6.70973E-01 -6.18848E-01
 1.97735E+00  8.13327E-02 -6.67009E-01 -5.87553E-01
 1.97735E+00  1.62671E-01 -6.55989E-01 -5.80389E-01
 1.97735E+00  2.44027E-01 -6.37719E-01 -5.54868E-01
 1.97735E+00  3.25423E-01 -6.11815E-01 -5.19987E-01
 1.97735E+00  4.06891E-01 -5.77849E-01 -5.19047E-01
 1.97735E+00  4.88469E-01 -5.35307E-01 -4.95007E-01
 1.97735E+00  5.70207E-01 -4.83559E-01 -4.03758E-01
 1.97735E+00  6.52161E-01 -4.21872E-01 -3.43008E-01
 1.97735E+00  7.34400E-01 -3.49421E-01 -3.87003E-01
 1.97735E+00  8.16998E-01 -2.65304E-01 -4.53756E-01
 1.97735E+00  9.00042E-01 -1.68551E-01 -4.52538E-01
 1.97735E+00  9.83627E-01 -5.81318E-02 -3.78163E-01
 1.97735E+00  1.06786E+00  6.70010E-02 -2.50132E-01
 1.97735E+00  1.15285E+00  2.07816E-01 -1.11314E-01
 1.97735E+00  1.23874E+00  3.65027E-01 -1.24828E-02
 1.97735E+00  1.32565E+00  5.38780E-01  4.95865E-02
 1.97735E+00  1.41375E+00  7.28080E-01  1.21085E-01
 1.97735E+00  1.50319E+00  9.29822E-01  2.37065E-01
 1.97735E+00  1.59416E+00  1.13728E+00  4.11546E-01
 1.97735E+00  1.68684E+00  1.33810E+00  6.40703E-01
 1.97735E+00  1.78144E+00  1.51186E+00  8.73991E-01
 1.97735E+00  1.87820E+00  1.62812E+00  1.04599E+00
 1.97735E+00  1.97735E+00  1.64630E+00  1.11855E+00
 1.97735E+00  2.07916E+00  1.52171E+00  1.06427E+00
 1.97735E+00  2.18391E+00  1.22705E+00  8.52665E-01
 1.97735E+00  2.29190E+00  7.97353E-01  5.00222E-01
 1.97735E+00  2.40348E+00  3.67011E-01  1.25959E-01
 1.97735E+00  2.51898E+00  9.78941E-02 -1.18988E-01
 1.97735E+00  2.63879E+00  1.11079E-02 -1.94233E-01
 1.97735E+00  2.76333E+00  3.34615E-04 -1.56873E-01
 1.97735E+00  2.89302E+00  1.35804E-06 -8.32714E-02
 1.97735E+00  3.02833E+00  1.30116E-10 -4.47933E-02
 1.97735E+00  3.16975E+00  1.90682E-13 -3.86277E-02
 1.97735E+00  3.31783E+00  0.00000E+00 -3.13713E-02
 1.97735E+00  3.47310E+00  0.00000E+00 -2.10409E-02
 1.97735E+00  3.63617E+00  0.00000E+00 -1.19893E-02
 1.97735E+00  3.80764E+00  0.00000E+00 -6.36084E-03
 1.97735E+00  3.98816E+00  0.00000E+00 -3.19337E-03
 1.97735E+00  4.17839E+00  0.00000E+00 -1.26649E-03

 2.07916E+00  0.00000E+00  7.86763E-01  6.70833E-01
 2.07916E+00  8.13327E-02  7.88185E-01  7.03407E-01
 2.07916E+00  1.62671E-01  7.91619E-01  6.92381E-01
 2.07916E+00  2.44027E-01  7.97193E-01  7.05723E-01
 2.07916E+00  3.25423E-01  8.05214E-01  7.46198E-01
 2.07916E+00  4.06891E-01  8.16023E-01  7.61785E-01
 2.07916E+00  4.88469E-01  8.30028E-01  7.89224E-01
 2.07916E+00  5.70207E-01  8.47708E-01  8.60968E-01
 2.07916E+00  6.52161E-01  8.69618E-01  9.06073E-01
 2.07916E+00  7.34400E-01  8.96380E-01  8.69824E-01
 2.07916E+00  8.16998E-01  9.28673E-01  8.08753E-01
 2.07916E+00  9.00042E-01  9.67213E-01  7.86099E-01
 2.07916E+00  9.83627E-01  1.01272E+00  8.06253E-01
 2.07916E+00  1.06786E+00  1.06584E+00  8.56561E-01
 2.07916E+00  1.15285E+00  1.12707E+00  9.08131E-01
 2.07916E+00  1.23874E+00  1.19649E+00  9.26409E-01
 2.07916E+00  1.32565E+00  1.27352E+00  9.13357E-01
 2.07916E+00  1.41375E+00  1.35634E+00  8.99860E-01
 2.07916E+00  1.50319E+00  1.44125E+00  9.10192E-01
 2.07916E+00  1.59416E+00  1.52171E+00  9.56254E-01
 2.07916E+00  1.68684E+00  1.58738E+00  1.03597E+00
 2.07916E+00  1.78144E+00  1.62333E+00  1.10878E+00
 2.07916E+00  1.87820E+00  1.60961E+00  1.12510E+00
 2.07916E+00  1.97735E+00  1.52171E+00  1.06427E+00
 2.07916E+00  2.07916E+00  1.33405E+00  9.17693E-01
 2.07916E+00  2.18391E+00  1.03383E+00  6.67677E-01
 2.07916E+00  2.29190E+00  6.52862E-01  3.25467E-01
 2.07916E+00  2.40348E+00  2.94484E-01 -7.32221E-03
 2.07916E+00  2.51898E+00  7.74283E-02 -1.94567E-01
 2.07916E+00  2.63879E+00  8.69537E-03 -2.23439E-01
 2.07916E+00  2.76333E+00  2.60192E-04 -1.89251E-01
 2.07916E+00  2.89302E+00  1.05120E-06 -1.43385E-01
 2.07916E+00  3.02833E+00  1.03163E-10 -8.78633E-02
 2.07916E+00  3.16975E+00  3.96332E-13 -4.12530E-02
 2.07916E+00  3.31783E+00  0.00000E+00 -2.59872E-02
 2.07916E+00  3.47310E+00  0.00000E+00 -2.22439E-02
 2.07916E+00  3.63617E+00  0.00000E+00 -1.43393E-02
 2.07916E+00  3.80764E+00  0.00000E+00 -7.62061E-03
 2.07916E+00  3.98816E+00  0.00000E+00 -3.57317E-03
 2.07916E+00  4.17839E+00  0.00000E+00 -1.49289E-03

 2.18391E+00  0.00000E+00  1.39025E+00  1.22250E+00
 2.18391E+00  8.13327E-02  1.39025E+00  1.23088E+00
 2.18391E+00  1.62671E-01  1.38958E+00  1.22748E+00
 2.18391E+00  2.44027E-01  1.38832E+00  1.23524E+00
 2.18391E+00  3.25423E-01  1.38668E+00  1.25465E+00
 2.18391E+00  4.06891E-01  1.38488E+00  1.26744E+00
 2.18391E+00  4.88469E-01  1.38319E+00  1.28185E+00
 2.18391E+00  5.70207E-01  1.38194E+00  1.30660E+00
 2.18391E+00  6.52161E-01  1.38148E+00  1.32502E+00
 2.18391E+00  7.34400E-01  1.38220E+00  1.32370E+00
 2.18391E+00  8.16998E-01  1.38455E+00  1.31419E+00
 2.18391E+00  9.00042E-01  1.38898E+00  1.30814E+00
 2.18391E+00  9.83627E-01  1.39590E+00  1.29832E+00
 2.18391E+00  1.06786E+00  1.40567E+00  1.27459E+00
 2.18391E+00  1.15285E+00  1.41840E+00  1.24073E+00
 2.18391E+00  1.23874E+00  1.43386E+00  1.20568E+00
 2.18391E+00  1.32565E+00  1.45115E+00  1.16975E+00
 2.18391E+00  1.41375E+00  1.46835E+00  1.12607E+00
 2.18391E+00  1.50319E+00  1.48198E+00  1.08234E+00
 2.18391E+00  1.59416E+00  1.48658E+00  1.07042E+00
 2.18391E+00  1.68684E+00  1.47431E+00  1.10118E+00
 2.18391E+00  1.78144E+00  1.43504E+00  1.10857E+00
 2.18391E+00  1.87820E+00  1.35690E+00  1.01908E+00
 2.18391E+00  1.97735E+00  1.22705E+00  8.52665E-01
 2.18391E+00  2.07916E+00  1.03383E+00  6.67677E-01
 2.18391E+00  2.18391E+00  7.74780E-01  4.50261E-01
 2.18391E+00  2.29190E+00  4.76389E-01  1.58070E-01
 2.18391E+00  2.40348E+00  2.10523E-01 -1.28463E-01
 2.18391E+00  2.51898E+00  5.45029E-02 -2.46949E-01
 2.18391E+00  2.63879E+00  6.04975E-03 -2.09582E-01
 2.18391E+00  2.76333E+00  1.79589E-04 -1.92444E-01
 2.18391E+00  2.89302E+00  7.21378E-07 -2.11803E-01
 2.18391E+00  3.02833E+00  7.20768E-11 -1.45087E-01
 2.18391E+00  3.16975E+00  3.80505E-13 -4.24225E-02
 2.18391E+00  3.31783E+00  0.00000E+00 -1.88799E-02
 2.18391E+00  3.47310E+00  0.00000E+00 -2.54512E-02
 2.18391E+00  3.63617E+00  0.00000E+00 -1.64634E-02
 2.18391E+00  3.80764E+00  0.00000E+00 -8.35920E-03
 2.18391E+00  3.98816E+00  0.00000E+00 -4.18047E-03
 2.18391E+00  4.17839E+00  0.00000E+00 -1.71649E-03

 2.29190E+00  0.00000E+00  1.22306E+00  1.06039E+00
 2.29190E+00  8.13327E-02  1.22261E+00  1.05345E+00
 2.29190E+00  1.62671E-01  1.22080E+00  1.05866E+00
 2.29190E+00  2.44027E-01  1.21770E+00  1.06331E+00
 2.29190E+00  3.25423E-01  1.21342E+00  1.06516E+00
 2.29190E+00  4.06891E-01  1.20807E+00  1.07205E+00
 2.29190E+00  4.88469E-01  1.20180E+00  1.07739E+00
 2.29190E+00  5.70207E-01  1.19476E+00  1.07550E+00
 2.29190E+00  6.52161E-01  1.18715E+00  1.07829E+00
 2.29190E+00  7.34400E-01  1.17917E+00  1.09481E+00
 2.29190E+00  8.16998E-01  1.17104E+00  1.11480E+00
 2.29190E+00  9.00042E-01  1.16298E+00  1.12458E+00
 2.29190E+00  9.83627E-01  1.15518E+00  1.11179E+00
 2.29190E+00  1.06786E+00  1.14777E+00  1.06799E+00
 2.29190E+00  1.15285E+00  1.14071E+00  1.01152E+00
 2.29190E+00  1.23874E+00  1.13369E+00  9.70215E-01
 2.29190E+00  1.32565E+00  1.12595E+00  9.38751E-01
 2.29190E+00  1.41375E+00  1.11602E+00  8.85089E-01
 2.29190E+00  1.50319E+00  1.10146E+00  8.09018E-01
 2.29190E+00  1.59416E+00  1.07862E+00  7.63628E-01
 2.29190E+00  1.68684E+00  1.04261E+00  7.77294E-01
 2.29190E+00  1.78144E+00  9.87648E-01  7.75801E-01
 2.29190E+00  1.87820E+00  9.07715E-01  6.74669E-01
 2.29190E+00  1.97735E+00  7.97353E-01  5.00222E-01
 2.29190E+00  2.07916E+00  6.52862E-01  3.25467E-01
 2.29190E+00  2.18391E+00  4.76389E-01  1.58070E-01
 2.29190E+00  2.29190E+00  2.86115E-01 -2.86002E-02
 2.29190E+00  2.40348E+00  1.23967E-01 -1.88342E-01
 2.29190E+00  2.51898E+00  3.15853E-02 -2.27515E-01
 2.29190E+00  2.63879E+00  3.46158E-03 -1.78624E-01
 2.29190E+00  2.76333E+00  1.01825E-04 -1.89257E-01
 2.29190E+00  2.89302E+00  4.06187E-07 -2.38707E-01
 2.29190E+00  3.02833E+00  4.19996E-11 -1.69076E-01
 2.29190E+00  3.16975E+00  4.06398E-13 -4.99054E-02
 2.29190E+00  3.31783E+00  0.00000E+00 -3.15980E-02
 2.29190E+00  3.47310E+00  0.00000E+00 -3.97009E-02
 2.29190E+00  3.63617E+00  0.00000E+00 -1.73387E-02
 2.29190E+00  3.80764E+00  0.00000E+00 -7.15942E-03
 2.29190E+00  3.98816E+00  0.00000E+00 -5.64809E-03
 2.29190E+00  4.17839E+00  0.00000E+00 -1.90932E-03

 2.40348E+00  0.00000E+00  6.58168E-01  5.22749E-01
 2.40348E+00  8.13327E-02  6.57829E-01  5.18636E-01
 2.40348E+00  1.62671E-01  6.56627E-01  5.23639E-01
 2.40348E+00  2.44027E-01  6.54577E-01  5.25605E-01
 2.40348E+00  3.25423E-01  6.51727E-01  5.23671E-01
 2.40348E+00  4.06891E-01  6.48119E-01  5.27251E-01
 2.40348E+00  4.88469E-01  6.43805E-01  5.32292E-01
 2.40348E+00  5.70207E-01  6.38841E-01  5.33538E-01
 2.40348E+00  6.52161E-01  6.33295E-01  5.35573E-01
 2.40348E+00  7.34400E-01  6.27242E-01  5.42761E-01
 2.40348E+00  8.16998E-01  6.20757E-01  5.52877E-01
 2.40348E+00  9.00042E-01  6.13916E-01  5.61716E-01
 2.40348E+00  9.83627E-01  6.06775E-01  5.62252E-01
 2.40348E+00  1.06786E+00  5.99355E-01  5.48604E-01
 2.40348E+00  1.15285E+00  5.91600E-01  5.28715E-01
 2.40348E+00  1.23874E+00  5.83315E-01  5.14899E-01
 2.40348E+00  1.32565E+00  5.74087E-01  4.95077E-01
 2.40348E+00  1.41375E+00  5.63176E-01  4.37576E-01
 2.40348E+00  1.50319E+00  5.49399E-01  3.45175E-01
 2.40348E+00  1.59416E+00  5.31050E-01  2.77787E-01
 2.40348E+00  1.68684E+00  5.05944E-01  2.74648E-01
 2.40348E+00  1.78144E+00  4.71647E-01  2.81959E-01
 2.40348E+00  1.87820E+00  4.25891E-01  2.32517E-01
 2.40348E+00  1.97735E+00  3.67011E-01  1.25959E-01
 2.40348E+00  2.07916E+00  2.94484E-01 -7.32221E-03
 2.40348E+00  2.18391E+00  2.10523E-01 -1.28463E-01
 2.40348E+00  2.29190E+00  1.23967E-01 -1.88342E-01
 2.40348E+00  2.40348E+00  5.27483E-02 -1.81136E-01
 2.40348E+00  2.51898E+00  1.32286E-02 -1.55828E-01
 2.40348E+00  2.63879E+00  1.43051E-03 -1.52769E-01
 2.40348E+00  2.76333E+00  4.16591E-05 -1.88112E-01
 2.40348E+00  2.89302E+00  1.64872E-07 -2.18584E-01
 2.40348E+00  3.02833E+00  1.73512E-11 -1.61416E-01
 2.40348E+00  3.16975E+00 -2.27044E-13 -7.65762E-02
 2.40348E+00  3.31783E+00  0.00000E+00 -6.62462E-02
 2.40348E+00  3.47310E+00  0.00000E+00 -5.95441E-02
 2.40348E+00  3.63617E+00  0.00000E+00 -1.90126E-02
 2.40348E+00  3.80764E+00  0.00000E+00 -6.34384E-03
 2.40348E+00  3.98816E+00  0.00000E+00 -7.48351E-03
 2.40348E+00  4.17839E+00  0.00000E+00 -2.14690E-03

 2.51898E+00  0.00000E+00  1.92052E-01  9.64083E-02
 2.51898E+00  8.13327E-02  1.91942E-01  9.70144E-02
 2.51898E+00  1.62671E-01  1.91565E-01  9.93872E-02
 2.51898E+00  2.44027E-01  1.90924E-01  1.00023E-01
 2.51898E+00  3.25423E-01  1.90029E-01  9.90811E-02
 2.51898E+00  4.06891E-01  1.88889E-01  1.00142E-01
 2.51898E+00  4.88469E-01  1.87516E-01  1.04367E-01
 2.51898E+00  5.70207E-01  1.85922E-01  1.10826E-01
 2.51898E+00  6.52161E-01  1.84119E-01  1.14478E-01
 2.51898E+00  7.34400E-01  1.82123E-01  1.12381E-01
 2.51898E+00  8.16998E-01  1.79949E-01  1.10435E-01
 2.51898E+00  9.00042E-01  1.77610E-01  1.14545E-01
 2.51898E+00  9.83627E-01  1.75117E-01  1.23755E-01
 2.51898E+00  1.06786E+00  1.72466E-01  1.35252E-01
 2.51898E+00  1.15285E+00  1.69632E-01  1.45434E-01
 2.51898E+00  1.23874E+00  1.66555E-01  1.49789E-01
 2.51898E+00  1.32565E+00  1.63112E-01  1.37583E-01
 2.51898E+00  1.41375E+00  1.59093E-01  9.31203E-02
 2.51898E+00  1.50319E+00  1.54170E-01  2.30690E-02
 2.51898E+00  1.59416E+00  1.47885E-01 -2.92819E-02
 2.51898E+00  1.68684E+00  1.39666E-01 -3.49566E-02
 2.51898E+00  1.78144E+00  1.28902E-01 -2.92795E-02
 2.51898E+00  1.87820E+00  1.15077E-01 -5.70940E-02
 2.51898E+00  1.97735E+00  9.78941E-02 -1.18988E-01
 2.51898E+00  2.07916E+00  7.74283E-02 -1.94567E-01
 2.51898E+00  2.18391E+00  5.45029E-02 -2.46949E-01
 2.51898E+00  2.29190E+00  3.15853E-02 -2.27515E-01
 2.51898E+00  2.40348E+00  1.32286E-02 -1.55828E-01
 2.51898E+00  2.51898E+00  3.26829E-03 -1.22157E-01
 2.51898E+00  2.63879E+00  3.48661E-04 -1.49681E-01
 2.51898E+00  2.76333E+00  1.00454E-05 -1.82765E-01
 2.51898E+00  2.89302E+00  3.94114E-08 -1.91201E-01
 2.51898E+00  3.02833E+00  4.28544E-12 -1.72408E-01
 2.51898E+00  3.16975E+00  2.63087E-13 -1.38411E-01
 2.51898E+00  3.31783E+00  0.00000E+00 -1.04670E-01
 2.51898E+00  3.47310E+00  0.00000E+00 -6.55101E-02
 2.51898E+00  3.63617E+00  0.00000E+00 -2.66891E-02
 2.51898E+00  3.80764E+00  0.00000E+00 -1.18677E-02
 2.51898E+00  3.98816E+00  0.00000E+00 -8.05252E-03
 2.51898E+00  4.17839E+00  0.00000E+00 -2.60973E-03

 2.63879E+00  0.00000E+00  2.30040E-02 -3.23992E-02
 2.63879E+00  8.13327E-02  2.29902E-02 -3.18706E-02
 2.63879E+00  1.62671E-01  2.29439E-02 -3.09722E-02
 2.63879E+00  2.44027E-01  2.28654E-02 -3.05084E-02
 2.63879E+00  3.25423E-01  2.27556E-02 -3.09646E-02
 2.63879E+00  4.06891E-01  2.26155E-02 -3.20230E-02
 2.63879E+00  4.88469E-01  2.24459E-02 -3.17082E-02
 2.63879E+00  5.70207E-01  2.22478E-02 -2.89232E-02
 2.63879E+00  6.52161E-01  2.20225E-02 -2.69841E-02
 2.63879E+00  7.34400E-01  2.17711E-02 -2.82979E-02
 2.63879E+00  8.16998E-01  2.14949E-02 -2.98659E-02
 2.63879E+00  9.00042E-01  2.11949E-02 -2.82105E-02
 2.63879E+00  9.83627E-01  2.08714E-02 -2.21332E-02
 2.63879E+00  1.06786E+00  2.05235E-02 -1.17857E-02
 2.63879E+00  1.15285E+00  2.01476E-02 -2.78323E-03
 2.63879E+00  1.23874E+00  1.97358E-02 -2.87244E-03
 2.63879E+00  1.32565E+00  1.92731E-02 -1.41618E-02
 2.63879E+00  1.41375E+00  1.87347E-02 -3.41820E-02
 2.63879E+00  1.50319E+00  1.80826E-02 -5.64654E-02
 2.63879E+00  1.59416E+00  1.72641E-02 -6.83467E-02
 2.63879E+00  1.68684E+00  1.62151E-02 -6.57467E-02
 2.63879E+00  1.78144E+00  1.48693E-02 -7.63908E-02
 2.63879E+00  1.87820E+00  1.31742E-02 -1.28387E-01
 2.63879E+00  1.97735E+00  1.11079E-02 -1.94233E-01
 2.63879E+00  2.07916E+00  8.69537E-03 -2.23439E-01
 2.63879E+00  2.18391E+00  6.04975E-03 -2.09582E-01
 2.63879E+00  2.29190E+00  3.46158E-03 -1.78624E-01
 2.63879E+00  2.40348E+00  1.43051E-03 -1.52769E-01
 2.63879E+00  2.51898E+00  3.48661E-04 -1.49681E-01
 2.63879E+00  2.63879E+00  3.67045E-05 -1.65556E-01
 2.63879E+00  2.76333E+00  1.04568E-06 -1.74123E-01
 2.63879E+00  2.89302E+00  4.06364E-09 -1.78528E-01
 2.63879E+00  3.02833E+00  4.23846E-13 -2.02598E-01
 2.63879E+00  3.16975E+00 -1.47636E-13 -2.03033E-01
 2.63879E+00  3.31783E+00  0.00000E+00 -1.29391E-01
 2.63879E+00  3.47310E+00  0.00000E+00 -6.20897E-02
 2.63879E+00  3.63617E+00  0.00000E+00 -4.39205E-02
 2.63879E+00  3.80764E+00  0.00000E+00 -2.34910E-02
 2.63879E+00  3.98816E+00  0.00000E+00 -6.55828E-03
 2.63879E+00  4.17839E+00  0.00000E+00 -3.39382E-03

 2.76333E+00  0.00000E+00  7.13176E-04 -2.88753E-02
 2.76333E+00  8.13327E-02  7.12740E-04 -2.85193E-02
 2.76333E+00  1.62671E-01  7.11305E-04 -2.80211E-02
 2.76333E+00  2.44027E-01  7.08877E-04 -2.80215E-02
 2.76333E+00  3.25423E-01  7.05482E-04 -2.87989E-02
 2.76333E+00  4.06891E-01  7.01139E-04 -3.01303E-02
 2.76333E+00  4.88469E-01  6.95868E-04 -3.14329E-02
 2.76333E+00  5.70207E-01  6.89694E-04 -3.21892E-02
 2.76333E+00  6.52161E-01  6.82642E-04 -3.24362E-02
 2.76333E+00  7.34400E-01  6.74741E-04 -3.23613E-02
 2.76333E+00  8.16998E-01  6.66015E-04 -3.22762E-02
 2.76333E+00  9.00042E-01  6.56482E-04 -3.22492E-02
 2.76333E+00  9.83627E-01  6.46138E-04 -3.12799E-02
 2.76333E+00  1.06786E+00  6.34938E-04 -2.86346E-02
 2.76333E+00  1.15285E+00  6.22757E-04 -2.73307E-02
 2.76333E+00  1.23874E+00  6.09335E-04 -3.16489E-02
 2.76333E+00  1.32565E+00  5.94204E-04 -3.94938E-02
 2.76333E+00  1.41375E+00  5.76592E-04 -4.36211E-02
 2.76333E+00  1.50319E+00  5.55337E-04 -4.07778E-02
 2.76333E+00  1.59416E+00  5.28845E-04 -3.45166E-02
 2.76333E+00  1.68684E+00  4.95188E-04 -3.18580E-02
 2.76333E+00  1.78144E+00  4.52415E-04 -4.84652E-02
 2.76333E+00  1.87820E+00  3.99048E-04 -9.76086E-02
 2.76333E+00  1.97735E+00  3.34615E-04 -1.56873E-01
 2.76333E+00  2.07916E+00  2.60192E-04 -1.89251E-01
 2.76333E+00  2.18391E+00  1.79589E-04 -1.92444E-01
 2.76333E+00  2.29190E+00  1.01825E-04 -1.89257E-01
 2.76333E+00  2.40348E+00  4.16591E-05 -1.88112E-01
 2.76333E+00  2.51898E+00  1.00454E-05 -1.82765E-01
 2.76333E+00  2.63879E+00  1.04568E-06 -1.74123E-01
 2.76333E+00  2.76333E+00  2.94851E-08 -1.71428E-01
 2.76333E+00  2.89302E+00  1.13660E-10 -1.80143E-01
 2.76333E+00  3.02833E+00  1.75958E-13 -1.98067E-01
 2.76333E+00  3.16975E+00 -5.97394E-13 -1.89707E-01
 2.76333E+00  3.31783E+00  0.00000E+00 -1.25549E-01
 2.76333E+00  3.47310E+00  0.00000E+00 -7.83027E-02
 2.76333E+00  3.63617E+00  0.00000E+00 -7.10424E-02
 2.76333E+00  3.80764E+00  0.00000E+00 -3.40389E-02
 2.76333E+00  3.98816E+00  0.00000E+00 -3.42491E-03
 2.76333E+00  4.17839E+00  0.00000E+00 -4.48318E-03

 2.89302E+00  0.00000E+00  2.93743E-06 -1.92034E-02
 2.89302E+00  8.13327E-02  2.93618E-06 -1.79201E-02
 2.89302E+00  1.62671E-01  2.93036E-06 -1.73282E-02
 2.89302E+00  2.44027E-01  2.92050E-06 -1.80019E-02
 2.89302E+00  3.25423E-01  2.90671E-06 -1.91314E-02
 2.89302E+00  4.06891E-01  2.88904E-06 -1.92738E-02
 2.89302E+00  4.88469E-01  2.86756E-06 -1.91844E-02
 2.89302E+00  5.70207E-01  2.84235E-06 -1.98452E-02
 2.89302E+00  6.52161E-01  2.81347E-06 -2.07499E-02
 2.89302E+00  7.34400E-01  2.78102E-06 -2.13556E-02
 2.89302E+00  8.16998E-01  2.74506E-06 -2.18985E-02
 2.89302E+00  9.00042E-01  2.70561E-06 -2.26743E-02
 2.89302E+00  9.83627E-01  2.66262E-06 -2.36252E-02
 2.89302E+00  1.06786E+00  2.61585E-06 -2.46188E-02
 2.89302E+00  1.15285E+00  2.56474E-06 -2.56223E-02
 2.89302E+00  1.23874E+00  2.50819E-06 -2.66334E-02
 2.89302E+00  1.32565E+00  2.44422E-06 -2.74932E-02
 2.89302E+00  1.41375E+00  2.36966E-06 -2.79238E-02
 2.89302E+00  1.50319E+00  2.27974E-06 -2.83086E-02
 2.89302E+00  1.59416E+00  2.16797E-06 -3.01046E-02
 2.89302E+00  1.68684E+00  2.02652E-06 -3.46251E-02
 2.89302E+00  1.78144E+00  1.84755E-06 -4.21375E-02
 2.89302E+00  1.87820E+00  1.62522E-06 -5.43339E-02
 2.89302E+00  1.97735E+00  1.35804E-06 -8.32714E-02
 2.89302E+00  2.07916E+00  1.05120E-06 -1.43385E-01
 2.89302E+00  2.18391E+00  7.21379E-07 -2.11803E-01
 2.89302E+00  2.29190E+00  4.06187E-07 -2.38707E-01
 2.89302E+00  2.40348E+00  1.64872E-07 -2.18584E-01
 2.89302E+00  2.51898E+00  3.94115E-08 -1.91201E-01
 2.89302E+00  2.63879E+00  4.06346E-09 -1.78528E-01
 2.89302E+00  2.76333E+00  1.13693E-10 -1.80143E-01
 2.89302E+00  2.89302E+00 -9.70097E-14 -1.80613E-01
 2.89302E+00  3.02833E+00  7.77974E-14 -1.55171E-01
 2.89302E+00  3.16975E+00 -1.01872E-12 -1.17864E-01
 2.89302E+00  3.31783E+00  0.00000E+00 -9.86797E-02
 2.89302E+00  3.47310E+00  0.00000E+00 -9.74847E-02
 2.89302E+00  3.63617E+00  0.00000E+00 -8.92774E-02
 2.89302E+00  3.80764E+00  0.00000E+00 -3.91627E-02
 2.89302E+00  3.98816E+00  0.00000E+00 -2.73803E-03
 2.89302E+00  4.17839E+00  0.00000E+00 -5.65553E-03

 3.02833E+00  0.00000E+00  5.81702E-10 -1.30204E-02
 3.02833E+00  8.13327E-02  2.56951E-10 -1.19434E-02
 3.02833E+00  1.62671E-01  2.49708E-10 -1.17506E-02
 3.02833E+00  2.44027E-01  2.52164E-10 -1.22507E-02
 3.02833E+00  3.25423E-01  2.49836E-10 -1.28015E-02
 3.02833E+00  4.06891E-01  2.48894E-10 -1.27854E-02
 3.02833E+00  4.88469E-01  2.46317E-10 -1.25034E-02
 3.02833E+00  5.70207E-01  2.44900E-10 -1.24394E-02
 3.02833E+00  6.52161E-01  2.41786E-10 -1.27416E-02
 3.02833E+00  7.34400E-01  2.39921E-10 -1.34193E-02
 3.02833E+00  8.16998E-01  2.37214E-10 -1.42598E-02
 3.02833E+00  9.00042E-01  2.33129E-10 -1.51218E-02
 3.02833E+00  9.83627E-01  2.30077E-10 -1.63196E-02
 3.02833E+00  1.06786E+00  2.26578E-10 -1.81214E-02
 3.02833E+00  1.15285E+00  2.23251E-10 -1.96700E-02
 3.02833E+00  1.23874E+00  2.18860E-10 -1.97332E-02
 3.02833E+00  1.32565E+00  2.14550E-10 -1.90243E-02
 3.02833E+00  1.41375E+00  2.09411E-10 -1.98307E-02
 3.02833E+00  1.50319E+00  2.03152E-10 -2.32801E-02
 3.02833E+00  1.59416E+00  1.95140E-10 -2.85131E-02
 3.02833E+00  1.68684E+00  1.84239E-10 -3.39524E-02
 3.02833E+00  1.78144E+00  1.70101E-10 -3.64070E-02
 3.02833E+00  1.87820E+00  1.52156E-10 -3.47285E-02
 3.02833E+00  1.97735E+00  1.30282E-10 -4.47933E-02
 3.02833E+00  2.07916E+00  1.03147E-10 -8.78633E-02
 3.02833E+00  2.18391E+00  7.23829E-11 -1.45087E-01
 3.02833E+00  2.29190E+00  4.21870E-11 -1.69076E-01
 3.02833E+00  2.40348E+00  1.73136E-11 -1.61416E-01
 3.02833E+00  2.51898E+00  4.25472E-12 -1.72408E-01
 3.02833E+00  2.63879E+00  9.08829E-14 -2.02598E-01
 3.02833E+00  2.76333E+00  1.21857E-13 -1.98067E-01
 3.02833E+00  2.89302E+00 -1.22511E-13 -1.55171E-01
 3.02833E+00  3.02833E+00 -1.02728E-12 -1.15778E-01
 3.02833E+00  3.16975E+00  9.21975E-15 -8.99000E-02
 3.02833E+00  3.31783E+00  0.00000E+00 -7.22866E-02
 3.02833E+00  3.47310E+00  0.00000E+00 -6.95080E-02
 3.02833E+00  3.63617E+00  0.00000E+00 -6.91627E-02
 3.02833E+00  3.80764E+00  0.00000E+00 -3.83598E-02
 3.02833E+00  3.98816E+00  0.00000E+00 -1.06132E-02
 3.02833E+00  4.17839E+00  0.00000E+00 -6.47907E-03

 3.16975E+00  0.00000E+00  2.81841E-09 -7.93757E-03
 3.16975E+00  8.13327E-02  3.20012E-11 -7.90518E-03
 3.16975E+00  1.62671E-01 -3.54464E-12 -8.20672E-03
 3.16975E+00  2.44027E-01  3.84922E-12 -8.10003E-03
 3.16975E+00  3.25423E-01  8.78619E-13 -7.82746E-03
 3.16975E+00  4.06891E-01  1.11697E-12 -8.28686E-03
 3.16975E+00  4.88469E-01  2.85684E-12 -8.77035E-03
 3.16975E+00  5.70207E-01  1.26849E-12 -8.50781E-03
 3.16975E+00  6.52161E-01  3.51292E-13 -8.14804E-03
 3.16975E+00  7.34400E-01  1.49687E-12 -8.33600E-03
 3.16975E+00  8.16998E-01  1.86219E-12 -8.85420E-03
 3.16975E+00  9.00042E-01  9.75794E-13 -9.43500E-03
 3.16975E+00  9.83627E-01  1.38920E-12 -1.02611E-02
 3.16975E+00  1.06786E+00  7.41339E-13 -1.15743E-02
 3.16975E+00  1.15285E+00  6.29863E-13 -1.32241E-02
 3.16975E+00  1.23874E+00  8.54194E-13 -1.49022E-02
 3.16975E+00  1.32565E+00  4.80389E-13 -1.64970E-02
 3.16975E+00  1.41375E+00  6.01169E-13 -1.80527E-02
 3.16975E+00  1.50319E+00  7.93526E-13 -1.95721E-02
 3.16975E+00  1.59416E+00  1.29922E-13 -2.09846E-02
 3.16975E+00  1.68684E+00  5.56529E-13 -2.25843E-02
 3.16975E+00  1.78144E+00  5.69700E-13 -2.58756E-02
 3.16975E+00  1.87820E+00  6.87206E-13 -3.21268E-02
 3.16975E+00  1.97735E+00  2.58785E-13 -3.86277E-02
 3.16975E+00  2.07916E+00  2.38138E-13 -4.12530E-02
 3.16975E+00  2.18391E+00  5.77016E-13 -4.24225E-02
 3.16975E+00  2.29190E+00 -2.42391E-13 -4.99054E-02
 3.16975E+00  2.40348E+00  4.48646E-13 -7.65762E-02
 3.16975E+00  2.51898E+00  2.42084E-14 -1.38411E-01
 3.16975E+00  2.63879E+00  3.02932E-13 -2.03033E-01
 3.16975E+00  2.76333E+00 -2.38016E-13 -1.89707E-01
 3.16975E+00  2.89302E+00 -3.96196E-13 -1.17864E-01
 3.16975E+00  3.02833E+00  1.46559E-13 -8.99000E-02
 3.16975E+00  3.16975E+00 -5.94374E-13 -8.97417E-02
 3.16975E+00  3.31783E+00  0.00000E+00 -5.76646E-02
 3.16975E+00  3.47310E+00  0.00000E+00 -3.74505E-02
 3.16975E+00  3.63617E+00  0.00000E+00 -4.74973E-02
 3.16975E+00  3.80764E+00  0.00000E+00 -4.01956E-02
 3.16975E+00  3.98816E+00  0.00000E+00 -2.03711E-02
 3.16975E+00  4.17839E+00  0.00000E+00 -6.43727E-03

 3.31783E+00  0.00000E+00  0.00000E+00 -5.00828E-03
 3.31783E+00  8.13327E-02  0.00000E+00 -5.41110E-03
 3.31783E+00  1.62671E-01  0.00000E+00 -5.47731E-03
 3.31783E+00  2.44027E-01  0.00000E+00 -5.28304E-03
 3.31783E+00  3.25423E-01  0.00000E+00 -5.08772E-03
 3.31783E+00  4.06891E-01  0.00000E+00 -5.13327E-03
 3.31783E+00  4.88469E-01  0.00000E+00 -5.22779E-03
 3.31783E+00  5.70207E-01  0.00000E+00 -5.17432E-03
 3.31783E+00  6.52161E-01  0.00000E+00 -5.19105E-03
 3.31783E+00  7.34400E-01  0.00000E+00 -5.46055E-03
 3.31783E+00  8.16998E-01  0.00000E+00 -5.80854E-03
 3.31783E+00  9.00042E-01  0.00000E+00 -6.08123E-03
 3.31783E+00  9.83627E-01  0.00000E+00 -6.47893E-03
 3.31783E+00  1.06786E+00  0.00000E+00 -7.25961E-03
 3.31783E+00  1.15285E+00  0.00000E+00 -8.43822E-03
 3.31783E+00  1.23874E+00  0.00000E+00 -9.92377E-03
 3.31783E+00  1.32565E+00  0.00000E+00 -1.15646E-02
 3.31783E+00  1.41375E+00  0.00000E+00 -1.31561E-02
 3.31783E+00  1.50319E+00  0.00000E+00 -1.44750E-02
 3.31783E+00  1.59416E+00  0.00000E+00 -1.52769E-02
 3.31783E+00  1.68684E+00  0.00000E+00 -1.59453E-02
 3.31783E+00  1.78144E+00  0.00000E+00 -1.89427E-02
 3.31783E+00  1.87820E+00  0.00000E+00 -2.61324E-02
 3.31783E+00  1.97735E+00  0.00000E+00 -3.13713E-02
 3.31783E+00  2.07916E+00  0.00000E+00 -2.59872E-02
 3.31783E+00  2.18391E+00  0.00000E+00 -1.88799E-02
 3.31783E+00  2.29190E+00  0.00000E+00 -3.15980E-02
 3.31783E+00  2.40348E+00  0.00000E+00 -6.62462E-02
 3.31783E+00  2.51898E+00  0.00000E+00 -1.04670E-01
 3.31783E+00  2.63879E+00  0.00000E+00 -1.29391E-01
 3.31783E+00  2.76333E+00  0.00000E+00 -1.25549E-01
 3.31783E+00  2.89302E+00  0.00000E+00 -9.86797E-02
 3.31783E+00  3.02833E+00  0.00000E+00 -7.22866E-02
 3.31783E+00  3.16975E+00  0.00000E+00 -5.76646E-02
 3.31783E+00  3.31783E+00  0.00000E+00 -5.74044E-02
 3.31783E+00  3.47310E+00  0.00000E+00 -6.60761E-02
 3.31783E+00  3.63617E+00  0.00000E+00 -7.00506E-02
 3.31783E+00  3.80764E+00  0.00000E+00 -5.19864E-02
 3.31783E+00  3.98816E+00  0.00000E+00 -2.45779E-02
 3.31783E+00  4.17839E+00  0.00000E+00 -6.58246E-03

 3.47310E+00  0.00000E+00  0.00000E+00 -3.21073E-03
 3.47310E+00  8.13327E-02  0.00000E+00 -3.49723E-03
 3.47310E+00  1.62671E-01  0.00000E+00 -3.38567E-03
 3.47310E+00  2.44027E-01  0.00000E+00 -3.34039E-03
 3.47310E+00  3.25423E-01  0.00000E+00 -3.37251E-03
 3.47310E+00  4.06891E-01  0.00000E+00 -3.10957E-03
 3.47310E+00  4.88469E-01  0.00000E+00 -2.84602E-03
 3.47310E+00  5.70207E-01  0.00000E+00 -2.93107E-03
 3.47310E+00  6.52161E-01  0.00000E+00 -3.21272E-03
 3.47310E+00  7.34400E-01  0.00000E+00 -3.48386E-03
 3.47310E+00  8.16998E-01  0.00000E+00 -3.67028E-03
 3.47310E+00  9.00042E-01  0.00000E+00 -3.76928E-03
 3.47310E+00  9.83627E-01  0.00000E+00 -3.96644E-03
 3.47310E+00  1.06786E+00  0.00000E+00 -4.45647E-03
 3.47310E+00  1.15285E+00  0.00000E+00 -5.14747E-03
 3.47310E+00  1.23874E+00  0.00000E+00 -5.84199E-03
 3.47310E+00  1.32565E+00  0.00000E+00 -6.61815E-03
 3.47310E+00  1.41375E+00  0.00000E+00 -7.77429E-03
 3.47310E+00  1.50319E+00  0.00000E+00 -9.31355E-03
 3.47310E+00  1.59416E+00  0.00000E+00 -1.07481E-02
 3.47310E+00  1.68684E+00  0.00000E+00 -1.18970E-02
 3.47310E+00  1.78144E+00  0.00000E+00 -1.37972E-02
 3.47310E+00  1.87820E+00  0.00000E+00 -1.74139E-02
 3.47310E+00  1.97735E+00  0.00000E+00 -2.10409E-02
 3.47310E+00  2.07916E+00  0.00000E+00 -2.22439E-02
 3.47310E+00  2.18391E+00  0.00000E+00 -2.54512E-02
 3.47310E+00  2.29190E+00  0.00000E+00 -3.97009E-02
 3.47310E+00  2.40348E+00  0.00000E+00 -5.95441E-02
 3.47310E+00  2.51898E+00  0.00000E+00 -6.55101E-02
 3.47310E+00  2.63879E+00  0.00000E+00 -6.20897E-02
 3.47310E+00  2.76333E+00  0.00000E+00 -7.83027E-02
 3.47310E+00  2.89302E+00  0.00000E+00 -9.74847E-02
 3.47310E+00  3.02833E+00  0.00000E+00 -6.95080E-02
 3.47310E+00  3.16975E+00  0.00000E+00 -3.74505E-02
 3.47310E+00  3.31783E+00  0.00000E+00 -6.60761E-02
 3.47310E+00  3.47310E+00  0.00000E+00 -8.57240E-02
 3.47310E+00  3.63617E+00  0.00000E+00 -6.31921E-02
 3.47310E+00  3.80764E+00  0.00000E+00 -5.51382E-02
 3.47310E+00  3.98816E+00  0.00000E+00 -4.19753E-02
 3.47310E+00  4.17839E+00  0.00000E+00 -1.35575E-02

 3.63617E+00  0.00000E+00  0.00000E+00 -1.74369E-03
 3.63617E+00  8.13327E-02  0.00000E+00 -1.74882E-03
 3.63617E+00  1.62671E-01  0.00000E+00 -1.89026E-03
 3.63617E+00  2.44027E-01  0.00000E+00 -1.90690E-03
 3.63617E+00  3.25423E-01  0.00000E+00 -1.82390E-03
 3.63617E+00  4.06891E-01  0.00000E+00 -1.89212E-03
 3.63617E+00  4.88469E-01  0.00000E+00 -1.99366E-03
 3.63617E+00  5.70207E-01  0.00000E+00 -1.96439E-03
 3.63617E+00  6.52161E-01  0.00000E+00 -1.86701E-03
 3.63617E+00  7.34400E-01  0.00000E+00 -1.79050E-03
 3.63617E+00  8.16998E-01  0.00000E+00 -1.76776E-03
 3.63617E+00  9.00042E-01  0.00000E+00 -1.82788E-03
 3.63617E+00  9.83627E-01  0.00000E+00 -2.02400E-03
 3.63617E+00  1.06786E+00  0.00000E+00 -2.40093E-03
 3.63617E+00  1.15285E+00  0.00000E+00 -2.89638E-03
 3.63617E+00  1.23874E+00  0.00000E+00 -3.40834E-03
 3.63617E+00  1.32565E+00  0.00000E+00 -3.94601E-03
 3.63617E+00  1.41375E+00  0.00000E+00 -4.60800E-03
 3.63617E+00  1.50319E+00  0.00000E+00 -5.43420E-03
 3.63617E+00  1.59416E+00  0.00000E+00 -6.36392E-03
 3.63617E+00  1.68684E+00  0.00000E+00 -7.36767E-03
 3.63617E+00  1.78144E+00  0.00000E+00 -8.55501E-03
 3.63617E+00  1.87820E+00  0.00000E+00 -1.00662E-02
 3.63617E+00  1.97735E+00  0.00000E+00 -1.19893E-02
 3.63617E+00  2.07916E+00  0.00000E+00 -1.43393E-02
 3.63617E+00  2.18391E+00  0.00000E+00 -1.64634E-02
 3.63617E+00  2.29190E+00  0.00000E+00 -1.73387E-02
 3.63617E+00  2.40348E+00  0.00000E+00 -1.90126E-02
 3.63617E+00  2.51898E+00  0.00000E+00 -2.66891E-02
 3.63617E+00  2.63879E+00  0.00000E+00 -4.39205E-02
 3.63617E+00  2.76333E+00  0.00000E+00 -7.10424E-02
 3.63617E+00  2.89302E+00  0.00000E+00 -8.92774E-02
 3.63617E+00  3.02833E+00  0.00000E+00 -6.91627E-02
 3.63617E+00  3.16975E+00  0.00000E+00 -4.74973E-02
 3.63617E+00  3.31783E+00  0.00000E+00 -7.00506E-02
 3.63617E+00  3.47310E+00  0.00000E+00 -6.31921E-02
 3.63617E+00  3.63617E+00  0.00000E+00 -2.17643E-02
 3.63617E+00  3.80764E+00  0.00000E+00 -5.13047E-02
 3.63617E+00  3.98816E+00  0.00000E+00 -6.24974E-02
 3.63617E+00  4.17839E+00  0.00000E+00 -1.39081E-02

 3.80764E+00  0.00000E+00  0.00000E+00 -8.40618E-04
 3.80764E+00  8.13327E-02  0.00000E+00 -6.95378E-04
 3.80764E+00  1.62671E-01  0.00000E+00 -8.34877E-04
 3.80764E+00  2.44027E-01  0.00000E+00 -8.78586E-04
 3.80764E+00  3.25423E-01  0.00000E+00 -8.19135E-04
 3.80764E+00  4.06891E-01  0.00000E+00 -9.65881E-04
 3.80764E+00  4.88469E-01  0.00000E+00 -1.12466E-03
 3.80764E+00  5.70207E-01  0.00000E+00 -1.06346E-03
 3.80764E+00  6.52161E-01  0.00000E+00 -9.40083E-04
 3.80764E+00  7.34400E-01  0.00000E+00 -9.17568E-04
 3.80764E+00  8.16998E-01  0.00000E+00 -9.41422E-04
 3.80764E+00  9.00042E-01  0.00000E+00 -9.51083E-04
 3.80764E+00  9.83627E-01  0.00000E+00 -1.02578E-03
 3.80764E+00  1.06786E+00  0.00000E+00 -1.25742E-03
 3.80764E+00  1.15285E+00  0.00000E+00 -1.57433E-03
 3.80764E+00  1.23874E+00  0.00000E+00 -1.84240E-03
 3.80764E+00  1.32565E+00  0.00000E+00 -2.06286E-03
 3.80764E+00  1.41375E+00  0.00000E+00 -2.34602E-03
 3.80764E+00  1.50319E+00  0.00000E+00 -2.76053E-03
 3.80764E+00  1.59416E+00  0.00000E+00 -3.30096E-03
 3.80764E+00  1.68684E+00  0.00000E+00 -3.94863E-03
 3.80764E+00  1.78144E+00  0.00000E+00 -4.66299E-03
 3.80764E+00  1.87820E+00  0.00000E+00 -5.42080E-03
 3.80764E+00  1.97735E+00  0.00000E+00 -6.36084E-03
 3.80764E+00  2.07916E+00  0.00000E+00 -7.62061E-03
 3.80764E+00  2.18391E+00  0.00000E+00 -8.35920E-03
 3.80764E+00  2.29190E+00  0.00000E+00 -7.15942E-03
 3.80764E+00  2.40348E+00  0.00000E+00 -6.34384E-03
 3.80764E+00  2.51898E+00  0.00000E+00 -1.18677E-02
 3.80764E+00  2.63879E+00  0.00000E+00 -2.34910E-02
 3.80764E+00  2.76333E+00  0.00000E+00 -3.40389E-02
 3.80764E+00  2.89302E+00  0.00000E+00 -3.91627E-02
 3.80764E+00  3.02833E+00  0.00000E+00 -3.83598E-02
 3.80764E+00  3.16975E+00  0.00000E+00 -4.01956E-02
 3.80764E+00  3.31783E+00  0.00000E+00 -5.19864E-02
 3.80764E+00  3.47310E+00  0.00000E+00 -5.51382E-02
 3.80764E+00  3.63617E+00  0.00000E+00 -5.13047E-02
 3.80764E+00  3.80764E+00  0.00000E+00 -6.60277E-02
 3.80764E+00  3.98816E+00  0.00000E+00 -3.73216E-02
 3.80764E+00  4.17839E+00  0.00000E+00  2.02192E-02

 3.98816E+00  0.00000E+00  0.00000E+00 -3.50059E-04
 3.98816E+00  8.13327E-02  0.00000E+00 -2.53933E-04
 3.98816E+00  1.62671E-01  0.00000E+00 -2.72061E-04
 3.98816E+00  2.44027E-01  0.00000E+00 -3.08884E-04
 3.98816E+00  3.25423E-01  0.00000E+00 -3.32611E-04
 3.98816E+00  4.06891E-01  0.00000E+00 -3.83798E-04
 3.98816E+00  4.88469E-01  0.00000E+00 -4.19723E-04
 3.98816E+00  5.70207E-01  0.00000E+00 -4.06532E-04
 3.98816E+00  6.52161E-01  0.00000E+00 -4.23213E-04
 3.98816E+00  7.34400E-01  0.00000E+00 -5.21979E-04
 3.98816E+00  8.16998E-01  0.00000E+00 -6.06293E-04
 3.98816E+00  9.00042E-01  0.00000E+00 -5.94096E-04
 3.98816E+00  9.83627E-01  0.00000E+00 -5.75958E-04
 3.98816E+00  1.06786E+00  0.00000E+00 -6.62794E-04
 3.98816E+00  1.15285E+00  0.00000E+00 -7.97656E-04
 3.98816E+00  1.23874E+00  0.00000E+00 -8.60313E-04
 3.98816E+00  1.32565E+00  0.00000E+00 -8.75019E-04
 3.98816E+00  1.41375E+00  0.00000E+00 -9.82303E-04
 3.98816E+00  1.50319E+00  0.00000E+00 -1.23888E-03
 3.98816E+00  1.59416E+00  0.00000E+00 -1.55851E-03
 3.98816E+00  1.68684E+00  0.00000E+00 -1.87447E-03
 3.98816E+00  1.78144E+00  0.00000E+00 -2.23821E-03
 3.98816E+00  1.87820E+00  0.00000E+00 -2.70761E-03
 3.98816E+00  1.97735E+00  0.00000E+00 -3.19337E-03
 3.98816E+00  2.07916E+00  0.00000E+00 -3.57317E-03
 3.98816E+00  2.18391E+00  0.00000E+00 -4.18047E-03
 3.98816E+00  2.29190E+00  0.00000E+00 -5.64809E-03
 3.98816E+00  2.40348E+00  0.00000E+00 -7.48351E-03
 3.98816E+00  2.51898E+00  0.00000E+00 -8.05252E-03
 3.98816E+00  2.63879E+00  0.00000E+00 -6.55828E-03
 3.98816E+00  2.76333E+00  0.00000E+00 -3.42491E-03
 3.98816E+00  2.89302E+00  0.00000E+00 -2.73803E-03
 3.98816E+00  3.02833E+00  0.00000E+00 -1.06132E-02
 3.98816E+00  3.16975E+00  0.00000E+00 -2.03711E-02
 3.98816E+00  3.31783E+00  0.00000E+00 -2.45779E-02
 3.98816E+00  3.47310E+00  0.00000E+00 -4.19753E-02
 3.98816E+00  3.63617E+00  0.00000E+00 -6.24974E-02
 3.98816E+00  3.80764E+00  0.00000E+00 -3.73216E-02
 3.98816E+00  3.98816E+00  0.00000E+00  5.91796E-03
 3.98816E+00  4.17839E+00  0.00000E+00  1.91672E-02

 4.17839E+00  0.00000E+00  0.00000E+00 -8.48788E-05
 4.17839E+00  8.13327E-02  0.00000E+00 -1.02494E-04
 4.17839E+00  1.62671E-01  0.00000E+00 -1.06260E-04
 4.17839E+00  2.44027E-01  0.00000E+00 -1.14845E-04
 4.17839E+00  3.25423E-01  0.00000E+00 -1.35921E-04
 4.17839E+00  4.06891E-01  0.00000E+00 -1.62553E-04
 4.17839E+00  4.88469E-01  0.00000E+00 -1.88083E-04
 4.17839E+00  5.70207E-01  0.00000E+00 -2.07357E-04
 4.17839E+00  6.52161E-01  0.00000E+00 -2.19367E-04
 4.17839E+00  7.34400E-01  0.00000E+00 -2.25550E-04
 4.17839E+00  8.16998E-01  0.00000E+00 -2.32298E-04
 4.17839E+00  9.00042E-01  0.00000E+00 -2.45092E-04
 4.17839E+00  9.83627E-01  0.00000E+00 -2.61815E-04
 4.17839E+00  1.06786E+00  0.00000E+00 -2.79811E-04
 4.17839E+00  1.15285E+00  0.00000E+00 -3.05823E-04
 4.17839E+00  1.23874E+00  0.00000E+00 -3.50120E-04
 4.17839E+00  1.32565E+00  0.00000E+00 -4.12477E-04
 4.17839E+00  1.41375E+00  0.00000E+00 -4.84258E-04
 4.17839E+00  1.50319E+00  0.00000E+00 -5.61785E-04
 4.17839E+00  1.59416E+00  0.00000E+00 -6.49864E-04
 4.17839E+00  1.68684E+00  0.00000E+00 -7.55468E-04
 4.17839E+00  1.78144E+00  0.00000E+00 -8.89207E-04
 4.17839E+00  1.87820E+00  0.00000E+00 -1.06110E-03
 4.17839E+00  1.97735E+00  0.00000E+00 -1.26649E-03
 4.17839E+00  2.07916E+00  0.00000E+00 -1.49289E-03
 4.17839E+00  2.18391E+00  0.00000E+00 -1.71649E-03
 4.17839E+00  2.29190E+00  0.00000E+00 -1.90932E-03
 4.17839E+00  2.40348E+00  0.00000E+00 -2.14690E-03
 4.17839E+00  2.51898E+00  0.00000E+00 -2.60973E-03
 4.17839E+00  2.63879E+00  0.00000E+00 -3.39382E-03
 4.17839E+00  2.76333E+00  0.00000E+00 -4.48318E-03
 4.17839E+00  2.89302E+00  0.00000E+00 -5.65553E-03
 4.17839E+00  3.02833E+00  0.00000E+00 -6.47907E-03
 4.17839E+00  3.16975E+00  0.00000E+00 -6.43727E-03
 4.17839E+00  3.31783E+00  0.00000E+00 -6.58246E-03
 4.17839E+00  3.47310E+00  0.00000E+00 -1.35575E-02
 4.17839E+00  3.63617E+00  0.00000E+00 -1.39081E-02
 4.17839E+00  3.80764E+00  0.00000E+00  2.02192E-02
 4.17839E+00  3.98816E+00  0.00000E+00  1.91672E-02
 4.17839E+00  4.17839E+00  0.00000E+00 -2.42978E-02



==> anc/V_Lambda2.5kF_kF0.92 <==
 0.00000E+00  0.00000E+00 -7.98662E+01 -1.05768E+02
 0.00000E+00  8.50296E-02 -7.92176E+01 -1.05071E+02
 0.00000E+00  1.70065E-01 -7.73522E+01 -1.02991E+02
 0.00000E+00  2.55119E-01 -7.44822E+01 -9.97465E+01
 0.00000E+00  3.40215E-01 -7.08822E+01 -9.53721E+01
 0.00000E+00  4.25386E-01 -6.68156E+01 -8.97572E+01
 0.00000E+00  5.10672E-01 -6.24904E+01 -8.32144E+01
 0.00000E+00  5.96125E-01 -5.80492E+01 -7.61220E+01
 0.00000E+00  6.81805E-01 -5.35817E+01 -6.87416E+01
 0.00000E+00  7.67782E-01 -4.91419E+01 -6.13038E+01
 0.00000E+00  8.54135E-01 -4.47614E+01 -5.40670E+01
 0.00000E+00  9.40953E-01 -4.04581E+01 -4.72517E+01
 0.00000E+00  1.02834E+00 -3.62424E+01 -4.09255E+01
 0.00000E+00  1.11640E+00 -3.21214E+01 -3.51091E+01
 0.00000E+00  1.20526E+00 -2.81002E+01 -2.97630E+01
 0.00000E+00  1.29505E+00 -2.41819E+01 -2.48226E+01
 0.00000E+00  1.38591E+00 -2.03691E+01 -2.02612E+01
 0.00000E+00  1.47801E+00 -1.66662E+01 -1.60848E+01
 0.00000E+00  1.57152E+00 -1.30856E+01 -1.22898E+01
 0.00000E+00  1.66662E+00 -9.65560E+00 -8.85837E+00
 0.00000E+00  1.76351E+00 -6.43183E+00 -5.79245E+00
 0.00000E+00  1.86242E+00 -3.50974E+00 -3.12294E+00
 0.00000E+00  1.96357E+00 -1.02959E+00 -9.18537E-01
 0.00000E+00  2.06723E+00  8.35179E-01  7.16213E-01
 0.00000E+00  2.17366E+00  1.91691E+00  1.68117E+00
 0.00000E+00  2.28318E+00  2.13481E+00  1.89070E+00
 0.00000E+00  2.39608E+00  1.62300E+00  1.42054E+00
 0.00000E+00  2.51273E+00  8.12575E-01  6.64935E-01
 0.00000E+00  2.63348E+00  2.27082E-01  1.32782E-01
 0.00000E+00  2.75874E+00  2.64200E-02 -2.59433E-02
 0.00000E+00  2.88893E+00  8.03736E-04 -2.60697E-02
 0.00000E+00  3.02452E+00  3.26664E-06 -1.56183E-02
 0.00000E+00  3.16598E+00  1.52488E-09 -1.01595E-02
 0.00000E+00  3.31383E+00 -2.43050E-10 -6.75204E-03
 0.00000E+00  3.46864E+00  0.00000E+00 -4.41676E-03
 0.00000E+00  3.63097E+00  0.00000E+00 -2.86091E-03
 0.00000E+00  3.80145E+00  0.00000E+00 -1.80294E-03
 0.00000E+00  3.98072E+00  0.00000E+00 -8.65343E-04
 0.00000E+00  4.16944E+00  0.00000E+00 -2.80533E-04
 0.00000E+00  4.36832E+00  0.00000E+00 -1.19575E-04

 8.50296E-02  0.00000E+00 -7.92176E+01 -1.05071E+02
 8.50296E-02  8.50296E-02 -7.85917E+01 -1.04409E+02
 8.50296E-02  1.70065E-01 -7.67872E+01 -1.02384E+02
 8.50296E-02  2.55119E-01 -7.39997E+01 -9.91826E+01
 8.50296E-02  3.40215E-01 -7.04851E+01 -9.48254E+01
 8.50296E-02  4.25386E-01 -6.64942E+01 -8.92111E+01
 8.50296E-02  5.10672E-01 -6.22299E+01 -8.26921E+01
 8.50296E-02  5.96125E-01 -5.78359E+01 -7.56824E+01
 8.50296E-02  6.81805E-01 -5.34048E+01 -6.84294E+01
 8.50296E-02  7.67782E-01 -4.89934E+01 -6.11314E+01
 8.50296E-02  8.54135E-01 -4.46354E+01 -5.39899E+01
 8.50296E-02  9.40953E-01 -4.03506E+01 -4.71829E+01
 8.50296E-02  1.02834E+00 -3.61507E+01 -4.08125E+01
 8.50296E-02  1.11640E+00 -3.20435E+01 -3.49527E+01
 8.50296E-02  1.20526E+00 -2.80344E+01 -2.96037E+01
 8.50296E-02  1.29505E+00 -2.41269E+01 -2.47331E+01
 8.50296E-02  1.38591E+00 -2.03238E+01 -2.02828E+01
 8.50296E-02  1.47801E+00 -1.66298E+01 -1.61763E+01
 8.50296E-02  1.57152E+00 -1.30572E+01 -1.23745E+01
 8.50296E-02  1.66662E+00 -9.63418E+00 -8.90406E+00
 8.50296E-02  1.76351E+00 -6.41665E+00 -5.80979E+00
 8.50296E-02  1.86242E+00 -3.49994E+00 -3.12950E+00
 8.50296E-02  1.96357E+00 -1.02418E+00 -9.30119E-01
 8.50296E-02  2.06723E+00  8.37336E-01  6.95713E-01
 8.50296E-02  2.17366E+00  1.91698E+00  1.66362E+00
 8.50296E-02  2.28318E+00  2.13393E+00  1.88582E+00
 8.50296E-02  2.39608E+00  1.62207E+00  1.42287E+00
 8.50296E-02  2.51273E+00  8.12059E-01  6.65683E-01
 8.50296E-02  2.63348E+00  2.26931E-01  1.32028E-01
 8.50296E-02  2.75874E+00  2.64023E-02 -2.52518E-02
 8.50296E-02  2.88893E+00  8.03196E-04 -2.51070E-02
 8.50296E-02  3.02452E+00  3.26508E-06 -1.59411E-02
 8.50296E-02  3.16598E+00  2.96967E-10 -1.04277E-02
 8.50296E-02  3.31383E+00 -6.86347E-12 -6.32497E-03
 8.50296E-02  3.46864E+00  0.00000E+00 -4.59303E-03
 8.50296E-02  3.63097E+00  0.00000E+00 -3.34679E-03
 8.50296E-02  3.80145E+00  0.00000E+00 -1.64514E-03
 8.50296E-02  3.98072E+00  0.00000E+00 -7.44278E-04
 8.50296E-02  4.16944E+00  0.00000E+00 -3.79033E-04
 8.50296E-02  4.36832E+00  0.00000E+00 -1.01124E-04

 1.70065E-01  0.00000E+00 -7.73522E+01 -1.02991E+02
 1.70065E-01  8.50296E-02 -7.67872E+01 -1.02384E+02
 1.70065E-01  1.70065E-01 -7.51483E+01 -1.00470E+02
 1.70065E-01  2.55119E-01 -7.25874E+01 -9.72490E+01
 1.70065E-01  3.40215E-01 -6.93120E+01 -9.28870E+01
 1.70065E-01  4.25386E-01 -6.55372E+01 -8.76070E+01
 1.70065E-01  5.10672E-01 -6.14509E+01 -8.14991E+01
 1.70065E-01  5.96125E-01 -5.71967E+01 -7.46738E+01
 1.70065E-01  6.81805E-01 -5.28741E+01 -6.75092E+01
 1.70065E-01  7.67782E-01 -4.85477E+01 -6.03621E+01
 1.70065E-01  8.54135E-01 -4.42576E+01 -5.34174E+01
 1.70065E-01  9.40953E-01 -4.00285E+01 -4.68042E+01
 1.70065E-01  1.02834E+00 -3.58759E+01 -4.05836E+01
 1.70065E-01  1.11640E+00 -3.18101E+01 -3.47977E+01
 1.70065E-01  1.20526E+00 -2.78375E+01 -2.94805E+01
 1.70065E-01  1.29505E+00 -2.39626E+01 -2.46577E+01
 1.70065E-01  1.38591E+00 -2.01887E+01 -2.02723E+01
 1.70065E-01  1.47801E+00 -1.65212E+01 -1.62025E+01
 1.70065E-01  1.57152E+00 -1.29724E+01 -1.23924E+01
 1.70065E-01  1.66662E+00 -9.57077E+00 -8.90189E+00
 1.70065E-01  1.76351E+00 -6.37202E+00 -5.80280E+00
 1.70065E-01  1.86242E+00 -3.47151E+00 -3.12043E+00
 1.70065E-01  1.96357E+00 -1.00897E+00 -9.04304E-01
 1.70065E-01  2.06723E+00  8.42729E-01  7.39899E-01
 1.70065E-01  2.17366E+00  1.91619E+00  1.70257E+00
 1.70065E-01  2.28318E+00  2.13047E+00  1.90069E+00
 1.70065E-01  2.39608E+00  1.61879E+00  1.42112E+00
 1.70065E-01  2.51273E+00  8.10299E-01  6.62254E-01
 1.70065E-01  2.63348E+00  2.26428E-01  1.30797E-01
 1.70065E-01  2.75874E+00  2.63438E-02 -2.58686E-02
 1.70065E-01  2.88893E+00  8.01445E-04 -2.54999E-02
 1.70065E-01  3.02452E+00  3.25811E-06 -1.61524E-02
 1.70065E-01  3.16598E+00  2.99877E-10 -1.11566E-02
 1.70065E-01  3.31383E+00  6.23701E-13 -7.45763E-03
 1.70065E-01  3.46864E+00  0.00000E+00 -4.92673E-03
 1.70065E-01  3.63097E+00  0.00000E+00 -3.10685E-03
 1.70065E-01  3.80145E+00  0.00000E+00 -1.71010E-03
 1.70065E-01  3.98072E+00  0.00000E+00 -8.11551E-04
 1.70065E-01  4.16944E+00  0.00000E+00 -3.28365E-04
 1.70065E-01  4.36832E+00  0.00000E+00 -1.08904E-04

 2.55119E-01  0.00000E+00 -7.44822E+01 -9.97465E+01
 2.55119E-01  8.50296E-02 -7.39997E+01 -9.91826E+01
 2.55119E-01  1.70065E-01 -7.25874E+01 -9.72490E+01
 2.55119E-01  2.55119E-01 -7.03447E+01 -9.41051E+01
 2.55119E-01  3.40215E-01 -6.74166E+01 -8.99721E+01
 2.55119E-01  4.25386E-01 -6.39687E+01 -8.49968E+01
 2.55119E-01  5.10672E-01 -6.01618E+01 -7.92416E+01
 2.55119E-01  5.96125E-01 -5.61337E+01 -7.28041E+01
 2.55119E-01  6.81805E-01 -5.19899E+01 -6.60129E+01
 2.55119E-01  7.67782E-01 -4.78046E+01 -5.91887E+01
 2.55119E-01  8.54135E-01 -4.36278E+01 -5.25398E+01
 2.55119E-01  9.40953E-01 -3.94921E+01 -4.62120E+01
 2.55119E-01  1.02834E+00 -3.54187E+01 -4.02190E+01
 2.55119E-01  1.11640E+00 -3.14217E+01 -3.45486E+01
 2.55119E-01  1.20526E+00 -2.75098E+01 -2.92632E+01
 2.55119E-01  1.29505E+00 -2.36891E+01 -2.44504E+01
 2.55119E-01  1.38591E+00 -1.99639E+01 -2.00845E+01
 2.55119E-01  1.47801E+00 -1.63404E+01 -1.60510E+01
 2.55119E-01  1.57152E+00 -1.28313E+01 -1.22944E+01
 2.55119E-01  1.66662E+00 -9.46511E+00 -8.86482E+00
 2.55119E-01  1.76351E+00 -6.29770E+00 -5.82060E+00
 2.55119E-01  1.86242E+00 -3.42417E+00 -3.16719E+00
 2.55119E-01  1.96357E+00 -9.83684E-01 -9.37052E-01
 2.55119E-01  2.06723E+00  8.51582E-01  7.41081E-01
 2.55119E-01  2.17366E+00  1.91469E+00  1.71785E+00
 2.55119E-01  2.28318E+00  2.12456E+00  1.90742E+00
 2.55119E-01  2.39608E+00  1.61322E+00  1.42003E+00
 2.55119E-01  2.51273E+00  8.07313E-01  6.61578E-01
 2.55119E-01  2.63348E+00  2.25578E-01  1.31103E-01
 2.55119E-01  2.75874E+00  2.62451E-02 -2.67493E-02
 2.55119E-01  2.88893E+00  7.98492E-04 -2.68406E-02
 2.55119E-01  3.02452E+00  3.24637E-06 -1.66627E-02
 2.55119E-01  3.16598E+00  2.95738E-10 -1.13966E-02
 2.55119E-01  3.31383E+00 -5.31813E-13 -7.86218E-03
 2.55119E-01  3.46864E+00  0.00000E+00 -4.98438E-03
 2.55119E-01  3.63097E+00  0.00000E+00 -2.91521E-03
 2.55119E-01  3.80145E+00  0.00000E+00 -1.68780E-03
 2.55119E-01  3.98072E+00  0.00000E+00 -8.17661E-04
 2.55119E-01  4.16944E+00  0.00000E+00 -2.96435E-04
 2.55119E-01  4.36832E+00  0.00000E+00 -1.10953E-04

 3.40215E-01  0.00000E+00 -7.08822E+01 -9.53721E+01
 3.40215E-01  8.50296E-02 -7.04851E+01 -9.48254E+01
 3.40215E-01  1.70065E-01 -6.93120E+01 -9.28870E+01
 3.40215E-01  2.55119E-01 -6.74166E+01 -8.99721E+01
 3.40215E-01  3.40215E-01 -6.48860E+01 -8.62226E+01
 3.40215E-01  4.25386E-01 -6.18327E+01 -8.14696E+01
 3.40215E-01  5.10672E-01 -5.83813E+01 -7.59860E+01
 3.40215E-01  5.96125E-01 -5.46530E+01 -7.01142E+01
 3.40215E-01  6.81805E-01 -5.07530E+01 -6.39745E+01
 3.40215E-01  7.67782E-01 -4.67639E+01 -5.76695E+01
 3.40215E-01  8.54135E-01 -4.27461E+01 -5.14156E+01
 3.40215E-01  9.40953E-01 -3.87419E+01 -4.53996E+01
 3.40215E-01  1.02834E+00 -3.47798E+01 -3.96414E+01
 3.40215E-01  1.11640E+00 -3.08790E+01 -3.41268E+01
 3.40215E-01  1.20526E+00 -2.70519E+01 -2.89277E+01
 3.40215E-01  1.29505E+00 -2.33068E+01 -2.41476E+01
 3.40215E-01  1.38591E+00 -1.96496E+01 -1.97968E+01
 3.40215E-01  1.47801E+00 -1.60873E+01 -1.58138E+01
 3.40215E-01  1.57152E+00 -1.26334E+01 -1.21584E+01
 3.40215E-01  1.66662E+00 -9.31678E+00 -8.83404E+00
 3.40215E-01  1.76351E+00 -6.19321E+00 -5.85654E+00
 3.40215E-01  1.86242E+00 -3.35740E+00 -3.22874E+00
 3.40215E-01  1.96357E+00 -9.47807E-01 -9.90206E-01
 3.40215E-01  2.06723E+00  8.64339E-01  7.12683E-01
 3.40215E-01  2.17366E+00  1.91281E+00  1.70797E+00
 3.40215E-01  2.28318E+00  2.11643E+00  1.90496E+00
 3.40215E-01  2.39608E+00  1.60549E+00  1.42092E+00
 3.40215E-01  2.51273E+00  8.03152E-01  6.64210E-01
 3.40215E-01  2.63348E+00  2.24390E-01  1.33021E-01
 3.40215E-01  2.75874E+00  2.61072E-02 -2.70230E-02
 3.40215E-01  2.88893E+00  7.94361E-04 -2.81779E-02
 3.40215E-01  3.02452E+00  3.22994E-06 -1.72757E-02
 3.40215E-01  3.16598E+00  2.97475E-10 -1.10273E-02
 3.40215E-01  3.31383E+00  1.37757E-12 -7.13660E-03
 3.40215E-01  3.46864E+00  0.00000E+00 -4.70609E-03
 3.40215E-01  3.63097E+00  0.00000E+00 -2.95481E-03
 3.40215E-01  3.80145E+00  0.00000E+00 -1.55574E-03
 3.40215E-01  3.98072E+00  0.00000E+00 -7.61451E-04
 3.40215E-01  4.16944E+00  0.00000E+00 -3.48963E-04
 3.40215E-01  4.36832E+00  0.00000E+00 -1.01154E-04

 4.25386E-01  0.00000E+00 -6.68156E+01 -8.97572E+01
 4.25386E-01  8.50296E-02 -6.64942E+01 -8.92111E+01
 4.25386E-01  1.70065E-01 -6.55372E+01 -8.76070E+01
 4.25386E-01  2.55119E-01 -6.39687E+01 -8.49968E+01
 4.25386E-01  3.40215E-01 -6.18327E+01 -8.14696E+01
 4.25386E-01  4.25386E-01 -5.91954E+01 -7.71007E+01
 4.25386E-01  5.10672E-01 -5.61418E+01 -7.21557E+01
 4.25386E-01  5.96125E-01 -5.27675E+01 -6.69000E+01
 4.25386E-01  6.81805E-01 -4.91674E+01 -6.13949E+01
 4.25386E-01  7.67782E-01 -4.54262E+01 -5.56890E+01
 4.25386E-01  8.54135E-01 -4.16126E+01 -4.99302E+01
 4.25386E-01  9.40953E-01 -3.77781E+01 -4.42613E+01
 4.25386E-01  1.02834E+00 -3.39596E+01 -3.87687E+01
 4.25386E-01  1.11640E+00 -3.01826E+01 -3.35170E+01
 4.25386E-01  1.20526E+00 -2.64644E+01 -2.85537E+01
 4.25386E-01  1.29505E+00 -2.28161E+01 -2.39177E+01
 4.25386E-01  1.38591E+00 -1.92458E+01 -1.96306E+01
 4.25386E-01  1.47801E+00 -1.57618E+01 -1.57031E+01
 4.25386E-01  1.57152E+00 -1.23785E+01 -1.21235E+01
 4.25386E-01  1.66662E+00 -9.12526E+00 -8.84865E+00
 4.25386E-01  1.76351E+00 -6.05791E+00 -5.85991E+00
 4.25386E-01  1.86242E+00 -3.27058E+00 -3.19431E+00
 4.25386E-01  1.96357E+00 -9.00761E-01 -9.36626E-01
 4.25386E-01  2.06723E+00  8.81503E-01  7.61251E-01
 4.25386E-01  2.17366E+00  1.91096E+00  1.73850E+00
 4.25386E-01  2.28318E+00  2.10633E+00  1.91605E+00
 4.25386E-01  2.39608E+00  1.59573E+00  1.42214E+00
 4.25386E-01  2.51273E+00  7.97863E-01  6.65282E-01
 4.25386E-01  2.63348E+00  2.22874E-01  1.34910E-01
 4.25386E-01  2.75874E+00  2.59310E-02 -2.65828E-02
 4.25386E-01  2.88893E+00  7.89073E-04 -2.87202E-02
 4.25386E-01  3.02452E+00  3.20890E-06 -1.74164E-02
 4.25386E-01  3.16598E+00  2.95356E-10 -1.07424E-02
 4.25386E-01  3.31383E+00 -6.40696E-13 -6.77896E-03
 4.25386E-01  3.46864E+00  0.00000E+00 -4.40040E-03
 4.25386E-01  3.63097E+00  0.00000E+00 -2.78319E-03
 4.25386E-01  3.80145E+00  0.00000E+00 -1.55182E-03
 4.25386E-01  3.98072E+00  0.00000E+00 -8.50455E-04
 4.25386E-01  4.16944E+00  0.00000E+00 -4.17658E-04
 4.25386E-01  4.36832E+00  0.00000E+00 -1.02764E-04

 5.10672E-01  0.00000E+00 -6.24904E+01 -8.32144E+01
 5.10672E-01  8.50296E-02 -6.22299E+01 -8.26921E+01
 5.10672E-01  1.70065E-01 -6.14509E+01 -8.14991E+01
 5.10672E-01  2.55119E-01 -6.01618E+01 -7.92416E+01
 5.10672E-01  3.40215E-01 -5.83813E+01 -7.59860E+01
 5.10672E-01  4.25386E-01 -5.61418E+01 -7.21557E+01
 5.10672E-01  5.10672E-01 -5.34933E+01 -6.78962E+01
 5.10672E-01  5.96125E-01 -5.05016E+01 -6.32736E+01
 5.10672E-01  6.81805E-01 -4.72428E+01 -5.83639E+01
 5.10672E-01  7.67782E-01 -4.37947E+01 -5.32500E+01
 5.10672E-01  8.54135E-01 -4.02278E+01 -4.80249E+01
 5.10672E-01  9.40953E-01 -3.66007E+01 -4.27827E+01
 5.10672E-01  1.02834E+00 -3.29583E+01 -3.76451E+01
 5.10672E-01  1.11640E+00 -2.93331E+01 -3.27233E+01
 5.10672E-01  1.20526E+00 -2.57477E+01 -2.80491E+01
 5.10672E-01  1.29505E+00 -2.22172E+01 -2.36202E+01
 5.10672E-01  1.38591E+00 -1.87524E+01 -1.94607E+01
 5.10672E-01  1.47801E+00 -1.53635E+01 -1.56190E+01
 5.10672E-01  1.57152E+00 -1.20660E+01 -1.21001E+01
 5.10672E-01  1.66662E+00 -8.88991E+00 -8.84270E+00
 5.10672E-01  1.76351E+00 -5.89104E+00 -5.82052E+00
 5.10672E-01  1.86242E+00 -3.16292E+00 -3.11176E+00
 5.10672E-01  1.96357E+00 -8.41837E-01 -8.47782E-01
 5.10672E-01  2.06723E+00  9.03681E-01  8.25067E-01
 5.10672E-01  2.17366E+00  1.90960E+00  1.77312E+00
 5.10672E-01  2.28318E+00  2.09455E+00  1.93033E+00
 5.10672E-01  2.39608E+00  1.58409E+00  1.42655E+00
 5.10672E-01  2.51273E+00  7.91499E-01  6.67155E-01
 5.10672E-01  2.63348E+00  2.21043E-01  1.36149E-01
 5.10672E-01  2.75874E+00  2.57173E-02 -2.63317E-02
 5.10672E-01  2.88893E+00  7.82650E-04 -2.90024E-02
 5.10672E-01  3.02452E+00  3.18331E-06 -1.74955E-02
 5.10672E-01  3.16598E+00  2.91986E-10 -1.07320E-02
 5.10672E-01  3.31383E+00  3.40607E-12 -6.79915E-03
 5.10672E-01  3.46864E+00  0.00000E+00 -4.19924E-03
 5.10672E-01  3.63097E+00  0.00000E+00 -2.54626E-03
 5.10672E-01  3.80145E+00  0.00000E+00 -1.59029E-03
 5.10672E-01  3.98072E+00  0.00000E+00 -9.51291E-04
 5.10672E-01  4.16944E+00  0.00000E+00 -4.59190E-04
 5.10672E-01  4.36832E+00  0.00000E+00 -1.30286E-04

 5.96125E-01  0.00000E+00 -5.80492E+01 -7.61220E+01
 5.96125E-01  8.50296E-02 -5.78359E+01 -7.56824E+01
 5.96125E-01  1.70065E-01 -5.71967E+01 -7.46738E+01
 5.96125E-01  2.55119E-01 -5.61337E+01 -7.28041E+01
 5.96125E-01  3.40215E-01 -5.46530E+01 -7.01142E+01
 5.96125E-01  4.25386E-01 -5.27675E+01 -6.69000E+01
 5.96125E-01  5.10672E-01 -5.05016E+01 -6.32736E+01
 5.96125E-01  5.96125E-01 -4.78943E+01 -5.92879E+01
 5.96125E-01  6.81805E-01 -4.49985E+01 -5.49793E+01
 5.96125E-01  7.67782E-01 -4.18767E+01 -5.04087E+01
 5.96125E-01  8.54135E-01 -3.85939E+01 -4.57043E+01
 5.96125E-01  9.40953E-01 -3.52102E+01 -4.09888E+01
 5.96125E-01  1.02834E+00 -3.17760E+01 -3.63228E+01
 5.96125E-01  1.11640E+00 -2.83305E+01 -3.17468E+01
 5.96125E-01  1.20526E+00 -2.49020E+01 -2.73183E+01
 5.96125E-01  1.29505E+00 -2.15103E+01 -2.30979E+01
 5.96125E-01  1.38591E+00 -1.81695E+01 -1.91231E+01
 5.96125E-01  1.47801E+00 -1.48921E+01 -1.54157E+01
 5.96125E-01  1.57152E+00 -1.16954E+01 -1.19710E+01
 5.96125E-01  1.66662E+00 -8.60990E+00 -8.74818E+00
 5.96125E-01  1.76351E+00 -5.69167E+00 -5.74276E+00
 5.96125E-01  1.86242E+00 -3.03349E+00 -3.05038E+00
 5.96125E-01  1.96357E+00 -7.70175E-01 -8.15764E-01
 5.96125E-01  2.06723E+00  9.31591E-01  8.26868E-01
 5.96125E-01  2.17366E+00  1.90926E+00  1.76557E+00
 5.96125E-01  2.28318E+00  2.08143E+00  1.93210E+00
 5.96125E-01  2.39608E+00  1.57073E+00  1.43512E+00
 5.96125E-01  2.51273E+00  7.84123E-01  6.72387E-01
 5.96125E-01  2.63348E+00  2.18907E-01  1.36915E-01
 5.96125E-01  2.75874E+00  2.54672E-02 -2.68714E-02
 5.96125E-01  2.88893E+00  7.75116E-04 -2.97155E-02
 5.96125E-01  3.02452E+00  3.15323E-06 -1.80495E-02
 5.96125E-01  3.16598E+00  2.89039E-10 -1.10102E-02
 5.96125E-01  3.31383E+00  6.92055E-13 -6.86849E-03
 5.96125E-01  3.46864E+00  0.00000E+00 -4.18079E-03
 5.96125E-01  3.63097E+00  0.00000E+00 -2.50854E-03
 5.96125E-01  3.80145E+00  0.00000E+00 -1.54735E-03
 5.96125E-01  3.98072E+00  0.00000E+00 -9.07861E-04
 5.96125E-01  4.16944E+00  0.00000E+00 -4.59425E-04
 5.96125E-01  4.36832E+00  0.00000E+00 -1.81574E-04

 6.81805E-01  0.00000E+00 -5.35817E+01 -6.87416E+01
 6.81805E-01  8.50296E-02 -5.34048E+01 -6.84294E+01
 6.81805E-01  1.70065E-01 -5.28741E+01 -6.75092E+01
 6.81805E-01  2.55119E-01 -5.19899E+01 -6.60129E+01
 6.81805E-01  3.40215E-01 -5.07530E+01 -6.39745E+01
 6.81805E-01  4.25386E-01 -4.91674E+01 -6.13949E+01
 6.81805E-01  5.10672E-01 -4.72428E+01 -5.83639E+01
 6.81805E-01  5.96125E-01 -4.49985E+01 -5.49793E+01
 6.81805E-01  6.81805E-01 -4.24656E+01 -5.12642E+01
 6.81805E-01  7.67782E-01 -3.96877E+01 -4.72635E+01
 6.81805E-01  8.54135E-01 -3.67168E+01 -4.31119E+01
 6.81805E-01  9.40953E-01 -3.36080E+01 -3.89367E+01
 6.81805E-01  1.02834E+00 -3.04127E+01 -3.47553E+01
 6.81805E-01  1.11640E+00 -2.71744E+01 -3.05629E+01
 6.81805E-01  1.20526E+00 -2.39269E+01 -2.64303E+01
 6.81805E-01  1.29505E+00 -2.06949E+01 -2.24538E+01
 6.81805E-01  1.38591E+00 -1.74965E+01 -1.86797E+01
 6.81805E-01  1.47801E+00 -1.43471E+01 -1.51170E+01
 6.81805E-01  1.57152E+00 -1.12657E+01 -1.17615E+01
 6.81805E-01  1.66662E+00 -8.28427E+00 -8.59530E+00
 6.81805E-01  1.76351E+00 -5.45875E+00 -5.63605E+00
 6.81805E-01  1.86242E+00 -2.88122E+00 -2.98764E+00
 6.81805E-01  1.96357E+00 -6.84780E-01 -7.98082E-01
 6.81805E-01  2.06723E+00  9.66057E-01  8.10021E-01
 6.81805E-01  2.17366E+00  1.91054E+00  1.74138E+00
 6.81805E-01  2.28318E+00  2.06736E+00  1.92232E+00
 6.81805E-01  2.39608E+00  1.55585E+00  1.43813E+00
 6.81805E-01  2.51273E+00  7.75803E-01  6.76823E-01
 6.81805E-01  2.63348E+00  2.16482E-01  1.38830E-01
 6.81805E-01  2.75874E+00  2.51819E-02 -2.68642E-02
 6.81805E-01  2.88893E+00  7.66496E-04 -3.07272E-02
 6.81805E-01  3.02452E+00  3.11875E-06 -1.90211E-02
 6.81805E-01  3.16598E+00  2.86237E-10 -1.15549E-02
 6.81805E-01  3.31383E+00  7.95732E-13 -7.11493E-03
 6.81805E-01  3.46864E+00  0.00000E+00 -4.43706E-03
 6.81805E-01  3.63097E+00  0.00000E+00 -2.70770E-03
 6.81805E-01  3.80145E+00  0.00000E+00 -1.50764E-03
 6.81805E-01  3.98072E+00  0.00000E+00 -8.37052E-04
 6.81805E-01  4.16944E+00  0.00000E+00 -4.68458E-04
 6.81805E-01  4.36832E+00  0.00000E+00 -2.11244E-04

 7.67782E-01  0.00000E+00 -4.91419E+01 -6.13038E+01
 7.67782E-01  8.50296E-02 -4.89934E+01 -6.11314E+01
 7.67782E-01  1.70065E-01 -4.85477E+01 -6.03621E+01
 7.67782E-01  2.55119E-01 -4.78046E+01 -5.91887E+01
 7.67782E-01  3.40215E-01 -4.67639E+01 -5.76695E+01
 7.67782E-01  4.25386E-01 -4.54262E+01 -5.56890E+01
 7.67782E-01  5.10672E-01 -4.37947E+01 -5.32500E+01
 7.67782E-01  5.96125E-01 -4.18767E+01 -5.04087E+01
 7.67782E-01  6.81805E-01 -3.96877E+01 -4.72635E+01
 7.67782E-01  7.67782E-01 -3.72529E+01 -4.39058E+01
 7.67782E-01  8.54135E-01 -3.46085E+01 -4.03644E+01
 7.67782E-01  9.40953E-01 -3.17982E+01 -3.66727E+01
 7.67782E-01  1.02834E+00 -2.88688E+01 -3.29093E+01
 7.67782E-01  1.11640E+00 -2.58641E+01 -2.91550E+01
 7.67782E-01  1.20526E+00 -2.28215E+01 -2.54408E+01
 7.67782E-01  1.29505E+00 -1.97702E+01 -2.17732E+01
 7.67782E-01  1.38591E+00 -1.67326E+01 -1.81907E+01
 7.67782E-01  1.47801E+00 -1.37274E+01 -1.47590E+01
 7.67782E-01  1.57152E+00 -1.07761E+01 -1.15092E+01
 7.67782E-01  1.66662E+00 -7.91186E+00 -8.42064E+00
 7.67782E-01  1.76351E+00 -5.19108E+00 -5.50949E+00
 7.67782E-01  1.86242E+00 -2.70490E+00 -2.89609E+00
 7.67782E-01  1.96357E+00 -5.84548E-01 -7.45904E-01
 7.67782E-01  2.06723E+00  1.00800E+00  8.23631E-01
 7.67782E-01  2.17366E+00  1.91414E+00  1.73117E+00
 7.67782E-01  2.28318E+00  2.05278E+00  1.90660E+00
 7.67782E-01  2.39608E+00  1.53969E+00  1.42890E+00
 7.67782E-01  2.51273E+00  7.66615E-01  6.76987E-01
 7.67782E-01  2.63348E+00  2.13782E-01  1.43000E-01
 7.67782E-01  2.75874E+00  2.48626E-02 -2.51685E-02
 7.67782E-01  2.88893E+00  7.56817E-04 -3.17254E-02
 7.67782E-01  3.02452E+00  3.07995E-06 -2.02412E-02
 7.67782E-01  3.16598E+00  2.81326E-10 -1.23268E-02
 7.67782E-01  3.31383E+00  7.07384E-13 -7.63132E-03
 7.67782E-01  3.46864E+00  0.00000E+00 -4.94947E-03
 7.67782E-01  3.63097E+00  0.00000E+00 -3.08688E-03
 7.67782E-01  3.80145E+00  0.00000E+00 -1.56915E-03
 7.67782E-01  3.98072E+00  0.00000E+00 -8.64519E-04
 7.67782E-01  4.16944E+00  0.00000E+00 -5.24112E-04
 7.67782E-01  4.36832E+00  0.00000E+00 -1.91063E-04

 8.54135E-01  0.00000E+00 -4.47614E+01 -5.40670E+01
 8.54135E-01  8.50296E-02 -4.46354E+01 -5.39899E+01
 8.54135E-01  1.70065E-01 -4.42576E+01 -5.34174E+01
 8.54135E-01  2.55119E-01 -4.36278E+01 -5.25398E+01
 8.54135E-01  3.40215E-01 -4.27461E+01 -5.14156E+01
 8.54135E-01  4.25386E-01 -4.16126E+01 -4.99302E+01
 8.54135E-01  5.10672E-01 -4.02278E+01 -4.80249E+01
 8.54135E-01  5.96125E-01 -3.85939E+01 -4.57043E+01
 8.54135E-01  6.81805E-01 -3.67168E+01 -4.31119E+01
 8.54135E-01  7.67782E-01 -3.46085E+01 -4.03644E+01
 8.54135E-01  8.54135E-01 -3.22898E+01 -3.74038E+01
 8.54135E-01  9.40953E-01 -2.97904E+01 -3.41882E+01
 8.54135E-01  1.02834E+00 -2.71470E+01 -3.08507E+01
 8.54135E-01  1.11640E+00 -2.43992E+01 -2.75470E+01
 8.54135E-01  1.20526E+00 -2.15844E+01 -2.42672E+01
 8.54135E-01  1.29505E+00 -1.87348E+01 -2.09336E+01
 8.54135E-01  1.38591E+00 -1.58764E+01 -1.75762E+01
 8.54135E-01  1.47801E+00 -1.30317E+01 -1.43136E+01
 8.54135E-01  1.57152E+00 -1.02251E+01 -1.12060E+01
 8.54135E-01  1.66662E+00 -7.49128E+00 -8.22139E+00
 8.54135E-01  1.76351E+00 -4.88724E+00 -5.36829E+00
 8.54135E-01  1.86242E+00 -2.50321E+00 -2.78831E+00
 8.54135E-01  1.96357E+00 -4.68282E-01 -6.71731E-01
 8.54135E-01  2.06723E+00  1.05840E+00  8.61851E-01
 8.54135E-01  2.17366E+00  1.92077E+00  1.73806E+00
 8.54135E-01  2.28318E+00  2.03813E+00  1.89464E+00
 8.54135E-01  2.39608E+00  1.52245E+00  1.41644E+00
 8.54135E-01  2.51273E+00  7.56637E-01  6.75492E-01
 8.54135E-01  2.63348E+00  2.10822E-01  1.48093E-01
 8.54135E-01  2.75874E+00  2.45104E-02 -2.24044E-02
 8.54135E-01  2.88893E+00  7.46101E-04 -3.23448E-02
 8.54135E-01  3.02452E+00  3.03687E-06 -2.15550E-02
 8.54135E-01  3.16598E+00  2.77698E-10 -1.32548E-02
 8.54135E-01  3.31383E+00  2.12416E-12 -8.13174E-03
 8.54135E-01  3.46864E+00  0.00000E+00 -5.35599E-03
 8.54135E-01  3.63097E+00  0.00000E+00 -3.43773E-03
 8.54135E-01  3.80145E+00  0.00000E+00 -1.74522E-03
 8.54135E-01  3.98072E+00  0.00000E+00 -9.78740E-04
 8.54135E-01  4.16944E+00  0.00000E+00 -5.88381E-04
 8.54135E-01  4.36832E+00  0.00000E+00 -1.70832E-04

 9.40953E-01  0.00000E+00 -4.04581E+01 -4.72517E+01
 9.40953E-01  8.50296E-02 -4.03506E+01 -4.71829E+01
 9.40953E-01  1.70065E-01 -4.00285E+01 -4.68042E+01
 9.40953E-01  2.55119E-01 -3.94921E+01 -4.62120E+01
 9.40953E-01  3.40215E-01 -3.87419E+01 -4.53996E+01
 9.40953E-01  4.25386E-01 -3.77781E+01 -4.42613E+01
 9.40953E-01  5.10672E-01 -3.66007E+01 -4.27827E+01
 9.40953E-01  5.96125E-01 -3.52102E+01 -4.09888E+01
 9.40953E-01  6.81805E-01 -3.36080E+01 -3.89367E+01
 9.40953E-01  7.67782E-01 -3.17982E+01 -3.66727E+01
 9.40953E-01  8.54135E-01 -2.97904E+01 -3.41882E+01
 9.40953E-01  9.40953E-01 -2.76009E+01 -3.14874E+01
 9.40953E-01  1.02834E+00 -2.52542E+01 -2.86502E+01
 9.40953E-01  1.11640E+00 -2.27809E+01 -2.57668E+01
 9.40953E-01  1.20526E+00 -2.02143E+01 -2.28359E+01
 9.40953E-01  1.29505E+00 -1.75864E+01 -1.98192E+01
 9.40953E-01  1.38591E+00 -1.49257E+01 -1.67548E+01
 9.40953E-01  1.47801E+00 -1.22582E+01 -1.37423E+01
 9.40953E-01  1.57152E+00 -9.61090E+00 -1.08288E+01
 9.40953E-01  1.66662E+00 -7.02086E+00 -7.98043E+00
 9.40953E-01  1.76351E+00 -4.54563E+00 -5.20897E+00
 9.40953E-01  1.86242E+00 -2.27465E+00 -2.67641E+00
 9.40953E-01  1.96357E+00 -3.34698E-01 -5.95489E-01
 9.40953E-01  2.06723E+00  1.11831E+00  9.06983E-01
 9.40953E-01  2.17366E+00  1.93118E+00  1.75520E+00
 9.40953E-01  2.28318E+00  2.02388E+00  1.89204E+00
 9.40953E-01  2.39608E+00  1.50435E+00  1.40950E+00
 9.40953E-01  2.51273E+00  7.45940E-01  6.74973E-01
 9.40953E-01  2.63348E+00  2.07614E-01  1.52324E-01
 9.40953E-01  2.75874E+00  2.41263E-02 -1.95015E-02
 9.40953E-01  2.88893E+00  7.34361E-04 -3.22860E-02
 9.40953E-01  3.02452E+00  2.98952E-06 -2.27876E-02
 9.40953E-01  3.16598E+00  2.73365E-10 -1.42962E-02
 9.40953E-01  3.31383E+00  4.34371E-13 -8.44415E-03
 9.40953E-01  3.46864E+00  0.00000E+00 -5.41899E-03
 9.40953E-01  3.63097E+00  0.00000E+00 -3.60692E-03
 9.40953E-01  3.80145E+00  0.00000E+00 -2.01978E-03
 9.40953E-01  3.98072E+00  0.00000E+00 -1.14031E-03
 9.40953E-01  4.16944E+00  0.00000E+00 -6.23048E-04
 9.40953E-01  4.36832E+00  0.00000E+00 -1.99424E-04

 1.02834E+00  0.00000E+00 -3.62424E+01 -4.09255E+01
 1.02834E+00  8.50296E-02 -3.61507E+01 -4.08125E+01
 1.02834E+00  1.70065E-01 -3.58759E+01 -4.05836E+01
 1.02834E+00  2.55119E-01 -3.54187E+01 -4.02190E+01
 1.02834E+00  3.40215E-01 -3.47798E+01 -3.96414E+01
 1.02834E+00  4.25386E-01 -3.39596E+01 -3.87687E+01
 1.02834E+00  5.10672E-01 -3.29583E+01 -3.76451E+01
 1.02834E+00  5.96125E-01 -3.17760E+01 -3.63228E+01
 1.02834E+00  6.81805E-01 -3.04127E+01 -3.47553E+01
 1.02834E+00  7.67782E-01 -2.88688E+01 -3.29093E+01
 1.02834E+00  8.54135E-01 -2.71470E+01 -3.08507E+01
 1.02834E+00  9.40953E-01 -2.52542E+01 -2.86502E+01
 1.02834E+00  1.02834E+00 -2.32032E+01 -2.63106E+01
 1.02834E+00  1.11640E+00 -2.10136E+01 -2.38259E+01
 1.02834E+00  1.20526E+00 -1.87107E+01 -2.12138E+01
 1.02834E+00  1.29505E+00 -1.63226E+01 -1.85041E+01
 1.02834E+00  1.38591E+00 -1.38777E+01 -1.57484E+01
 1.02834E+00  1.47801E+00 -1.14039E+01 -1.30155E+01
 1.02834E+00  1.57152E+00 -8.93114E+00 -1.03308E+01
 1.02834E+00  1.66662E+00 -6.49845E+00 -7.65398E+00
 1.02834E+00  1.76351E+00 -4.16438E+00 -4.99662E+00
 1.02834E+00  1.86242E+00 -2.01760E+00 -2.54066E+00
 1.02834E+00  1.96357E+00 -1.82442E-01 -5.20417E-01
 1.02834E+00  2.06723E+00  1.18875E+00  9.35442E-01
 1.02834E+00  2.17366E+00  1.94610E+00  1.75637E+00
 1.02834E+00  2.28318E+00  2.01044E+00  1.88456E+00
 1.02834E+00  2.39608E+00  1.48558E+00  1.40381E+00
 1.02834E+00  2.51273E+00  7.34572E-01  6.73524E-01
 1.02834E+00  2.63348E+00  2.04165E-01  1.54025E-01
 1.02834E+00  2.75874E+00  2.37102E-02 -1.72781E-02
 1.02834E+00  2.88893E+00  7.21584E-04 -3.15703E-02
 1.02834E+00  3.02452E+00  2.93780E-06 -2.36823E-02
 1.02834E+00  3.16598E+00  2.69026E-10 -1.55447E-02
 1.02834E+00  3.31383E+00 -4.93280E-13 -9.14171E-03
 1.02834E+00  3.46864E+00  0.00000E+00 -5.66624E-03
 1.02834E+00  3.63097E+00  0.00000E+00 -3.78166E-03
 1.02834E+00  3.80145E+00  0.00000E+00 -2.32199E-03
 1.02834E+00  3.98072E+00  0.00000E+00 -1.30151E-03
 1.02834E+00  4.16944E+00  0.00000E+00 -6.47231E-04
 1.02834E+00  4.36832E+00  0.00000E+00 -2.61534E-04

 1.11640E+00  0.00000E+00 -3.21214E+01 -3.51091E+01
 1.11640E+00  8.50296E-02 -3.20435E+01 -3.49527E+01
 1.11640E+00  1.70065E-01 -3.18101E+01 -3.47977E+01
 1.11640E+00  2.55119E-01 -3.14217E+01 -3.45486E+01
 1.11640E+00  3.40215E-01 -3.08790E+01 -3.41268E+01
 1.11640E+00  4.25386E-01 -3.01826E+01 -3.35170E+01
 1.11640E+00  5.10672E-01 -2.93331E+01 -3.27233E+01
 1.11640E+00  5.96125E-01 -2.83305E+01 -3.17468E+01
 1.11640E+00  6.81805E-01 -2.71744E+01 -3.05629E+01
 1.11640E+00  7.67782E-01 -2.58641E+01 -2.91550E+01
 1.11640E+00  8.54135E-01 -2.43992E+01 -2.75470E+01
 1.11640E+00  9.40953E-01 -2.27809E+01 -2.57668E+01
 1.11640E+00  1.02834E+00 -2.10136E+01 -2.38259E+01
 1.11640E+00  1.11640E+00 -1.91067E+01 -2.17335E+01
 1.11640E+00  1.20526E+00 -1.70757E+01 -1.94886E+01
 1.11640E+00  1.29505E+00 -1.49415E+01 -1.70919E+01
 1.11640E+00  1.38591E+00 -1.27289E+01 -1.45997E+01
 1.11640E+00  1.47801E+00 -1.04654E+01 -1.21128E+01
 1.11640E+00  1.57152E+00 -8.18254E+00 -9.66760E+00
 1.11640E+00  1.66662E+00 -5.92135E+00 -7.19706E+00
 1.11640E+00  1.76351E+00 -3.74127E+00 -4.69265E+00
 1.11640E+00  1.86242E+00 -1.73029E+00 -2.35587E+00
 1.11640E+00  1.96357E+00 -1.01493E-02 -4.43719E-01
 1.11640E+00  2.06723E+00  1.27069E+00  9.28448E-01
 1.11640E+00  2.17366E+00  1.96607E+00  1.71659E+00
 1.11640E+00  2.28318E+00  1.99806E+00  1.85506E+00
 1.11640E+00  2.39608E+00  1.46622E+00  1.39135E+00
 1.11640E+00  2.51273E+00  7.22534E-01  6.67770E-01
 1.11640E+00  2.63348E+00  2.00467E-01  1.51826E-01
 1.11640E+00  2.75874E+00  2.32605E-02 -1.62979E-02
 1.11640E+00  2.88893E+00  7.07705E-04 -3.02986E-02
 1.11640E+00  3.02452E+00  2.88142E-06 -2.40552E-02
 1.11640E+00  3.16598E+00  2.64761E-10 -1.71047E-02
 1.11640E+00  3.31383E+00  1.19227E-12 -1.08048E-02
 1.11640E+00  3.46864E+00  0.00000E+00 -6.67945E-03
 1.11640E+00  3.63097E+00  0.00000E+00 -4.20645E-03
 1.11640E+00  3.80145E+00  0.00000E+00 -2.58653E-03
 1.11640E+00  3.98072E+00  0.00000E+00 -1.42329E-03
 1.11640E+00  4.16944E+00  0.00000E+00 -6.91682E-04
 1.11640E+00  4.36832E+00  0.00000E+00 -3.27712E-04

 1.20526E+00  0.00000E+00 -2.81002E+01 -2.97630E+01
 1.20526E+00  8.50296E-02 -2.80344E+01 -2.96037E+01
 1.20526E+00  1.70065E-01 -2.78375E+01 -2.94805E+01
 1.20526E+00  2.55119E-01 -2.75098E+01 -2.92632E+01
 1.20526E+00  3.40215E-01 -2.70519E+01 -2.89277E+01
 1.20526E+00  4.25386E-01 -2.64644E+01 -2.85537E+01
 1.20526E+00  5.10672E-01 -2.57477E+01 -2.80491E+01
 1.20526E+00  5.96125E-01 -2.49020E+01 -2.73183E+01
 1.20526E+00  6.81805E-01 -2.39269E+01 -2.64303E+01
 1.20526E+00  7.67782E-01 -2.28215E+01 -2.54408E+01
 1.20526E+00  8.54135E-01 -2.15844E+01 -2.42672E+01
 1.20526E+00  9.40953E-01 -2.02143E+01 -2.28359E+01
 1.20526E+00  1.02834E+00 -1.87107E+01 -2.12138E+01
 1.20526E+00  1.11640E+00 -1.70757E+01 -1.94886E+01
 1.20526E+00  1.20526E+00 -1.53159E+01 -1.76267E+01
 1.20526E+00  1.29505E+00 -1.34432E+01 -1.55538E+01
 1.20526E+00  1.38591E+00 -1.14760E+01 -1.33179E+01
 1.20526E+00  1.47801E+00 -9.43826E+00 -1.10668E+01
 1.20526E+00  1.57152E+00 -7.36102E+00 -8.86054E+00
 1.20526E+00  1.66662E+00 -5.28613E+00 -6.61146E+00
 1.20526E+00  1.76351E+00 -3.27368E+00 -4.29361E+00
 1.20526E+00  1.86242E+00 -1.41082E+00 -2.11735E+00
 1.20526E+00  1.96357E+00  1.83434E-01 -3.49206E-01
 1.20526E+00  2.06723E+00  1.36481E+00  9.13945E-01
 1.20526E+00  2.17366E+00  1.99137E+00  1.65640E+00
 1.20526E+00  2.28318E+00  1.98674E+00  1.80334E+00
 1.20526E+00  2.39608E+00  1.44612E+00  1.36179E+00
 1.20526E+00  2.51273E+00  7.09729E-01  6.52686E-01
 1.20526E+00  2.63348E+00  1.96486E-01  1.46560E-01
 1.20526E+00  2.75874E+00  2.27728E-02 -1.54626E-02
 1.20526E+00  2.88893E+00  6.92572E-04 -2.85739E-02
 1.20526E+00  3.02452E+00  2.81970E-06 -2.43932E-02
 1.20526E+00  3.16598E+00  2.59274E-10 -1.88997E-02
 1.20526E+00  3.31383E+00  4.42806E-13 -1.27169E-02
 1.20526E+00  3.46864E+00  0.00000E+00 -8.03146E-03
 1.20526E+00  3.63097E+00  0.00000E+00 -4.90791E-03
 1.20526E+00  3.80145E+00  0.00000E+00 -2.88752E-03
 1.20526E+00  3.98072E+00  0.00000E+00 -1.54643E-03
 1.20526E+00  4.16944E+00  0.00000E+00 -7.65911E-04
 1.20526E+00  4.36832E+00  0.00000E+00 -3.83408E-04

 1.29505E+00  0.00000E+00 -2.41819E+01 -2.48226E+01
 1.29505E+00  8.50296E-02 -2.41269E+01 -2.47331E+01
 1.29505E+00  1.70065E-01 -2.39626E+01 -2.46577E+01
 1.29505E+00  2.55119E-01 -2.36891E+01 -2.44504E+01
 1.29505E+00  3.40215E-01 -2.33068E+01 -2.41476E+01
 1.29505E+00  4.25386E-01 -2.28161E+01 -2.39177E+01
 1.29505E+00  5.10672E-01 -2.22172E+01 -2.36202E+01
 1.29505E+00  5.96125E-01 -2.15103E+01 -2.30979E+01
 1.29505E+00  6.81805E-01 -2.06949E+01 -2.24538E+01
 1.29505E+00  7.67782E-01 -1.97702E+01 -2.17732E+01
 1.29505E+00  8.54135E-01 -1.87348E+01 -2.09336E+01
 1.29505E+00  9.40953E-01 -1.75864E+01 -1.98192E+01
 1.29505E+00  1.02834E+00 -1.63226E+01 -1.85041E+01
 1.29505E+00  1.11640E+00 -1.49415E+01 -1.70919E+01
 1.29505E+00  1.20526E+00 -1.34432E+01 -1.55538E+01
 1.29505E+00  1.29505E+00 -1.18319E+01 -1.38135E+01
 1.29505E+00  1.38591E+00 -1.01177E+01 -1.19002E+01
 1.29505E+00  1.47801E+00 -8.31859E+00 -9.93049E+00
 1.29505E+00  1.57152E+00 -6.46209E+00 -7.95627E+00
 1.29505E+00  1.66662E+00 -4.58890E+00 -5.91776E+00
 1.29505E+00  1.76351E+00 -2.75868E+00 -3.81082E+00
 1.29505E+00  1.86242E+00 -1.05731E+00 -1.82944E+00
 1.29505E+00  1.96357E+00  3.99249E-01 -2.16046E-01
 1.29505E+00  2.06723E+00  1.47134E+00  9.38107E-01
 1.29505E+00  2.17366E+00  2.02172E+00  1.61455E+00
 1.29505E+00  2.28318E+00  1.97596E+00  1.73641E+00
 1.29505E+00  2.39608E+00  1.42485E+00  1.30446E+00
 1.29505E+00  2.51273E+00  6.95904E-01  6.22873E-01
 1.29505E+00  2.63348E+00  1.92146E-01  1.39926E-01
 1.29505E+00  2.75874E+00  2.22374E-02 -1.31769E-02
 1.29505E+00  2.88893E+00  6.75886E-04 -2.66116E-02
 1.29505E+00  3.02452E+00  2.75139E-06 -2.54150E-02
 1.29505E+00  3.16598E+00  2.53505E-10 -2.07628E-02
 1.29505E+00  3.31383E+00  9.35748E-13 -1.37217E-02
 1.29505E+00  3.46864E+00  0.00000E+00 -8.93910E-03
 1.29505E+00  3.63097E+00  0.00000E+00 -5.81835E-03
 1.29505E+00  3.80145E+00  0.00000E+00 -3.35231E-03
 1.29505E+00  3.98072E+00  0.00000E+00 -1.74472E-03
 1.29505E+00  4.16944E+00  0.00000E+00 -8.70520E-04
 1.29505E+00  4.36832E+00  0.00000E+00 -4.21153E-04

 1.38591E+00  0.00000E+00 -2.03691E+01 -2.02612E+01
 1.38591E+00  8.50296E-02 -2.03238E+01 -2.02828E+01
 1.38591E+00  1.70065E-01 -2.01887E+01 -2.02723E+01
 1.38591E+00  2.55119E-01 -1.99639E+01 -2.00845E+01
 1.38591E+00  3.40215E-01 -1.96496E+01 -1.97968E+01
 1.38591E+00  4.25386E-01 -1.92458E+01 -1.96306E+01
 1.38591E+00  5.10672E-01 -1.87524E+01 -1.94607E+01
 1.38591E+00  5.96125E-01 -1.81695E+01 -1.91231E+01
 1.38591E+00  6.81805E-01 -1.74965E+01 -1.86797E+01
 1.38591E+00  7.67782E-01 -1.67326E+01 -1.81907E+01
 1.38591E+00  8.54135E-01 -1.58764E+01 -1.75762E+01
 1.38591E+00  9.40953E-01 -1.49257E+01 -1.67548E+01
 1.38591E+00  1.02834E+00 -1.38777E+01 -1.57484E+01
 1.38591E+00  1.11640E+00 -1.27289E+01 -1.45997E+01
 1.38591E+00  1.20526E+00 -1.14760E+01 -1.33179E+01
 1.38591E+00  1.29505E+00 -1.01177E+01 -1.19002E+01
 1.38591E+00  1.38591E+00 -8.65710E+00 -1.03545E+01
 1.38591E+00  1.47801E+00 -7.10469E+00 -8.70063E+00
 1.38591E+00  1.57152E+00 -5.48206E+00 -6.95480E+00
 1.38591E+00  1.66662E+00 -3.82592E+00 -5.12467E+00
 1.38591E+00  1.76351E+00 -2.19353E+00 -3.25773E+00
 1.38591E+00  1.86242E+00 -6.68315E-01 -1.50265E+00
 1.38591E+00  1.96357E+00  6.37527E-01 -4.27305E-02
 1.38591E+00  2.06723E+00  1.58957E+00  1.01585E+00
 1.38591E+00  2.17366E+00  2.05587E+00  1.60954E+00
 1.38591E+00  2.28318E+00  1.96442E+00  1.66706E+00
 1.38591E+00  2.39608E+00  1.40141E+00  1.22616E+00
 1.38591E+00  2.51273E+00  6.80558E-01  5.82031E-01
 1.38591E+00  2.63348E+00  1.87304E-01  1.32728E-01
 1.38591E+00  2.75874E+00  2.16377E-02 -1.14024E-02
 1.38591E+00  2.88893E+00  6.57125E-04 -2.62314E-02
 1.38591E+00  3.02452E+00  2.67433E-06 -2.68242E-02
 1.38591E+00  3.16598E+00  2.47865E-10 -2.23437E-02
 1.38591E+00  3.31383E+00  1.27790E-12 -1.46377E-02
 1.38591E+00  3.46864E+00  0.00000E+00 -9.87888E-03
 1.38591E+00  3.63097E+00  0.00000E+00 -6.82146E-03
 1.38591E+00  3.80145E+00  0.00000E+00 -3.98292E-03
 1.38591E+00  3.98072E+00  0.00000E+00 -2.05998E-03
 1.38591E+00  4.16944E+00  0.00000E+00 -1.00198E-03
 1.38591E+00  4.36832E+00  0.00000E+00 -4.52074E-04

 1.47801E+00  0.00000E+00 -1.66662E+01 -1.60848E+01
 1.47801E+00  8.50296E-02 -1.66298E+01 -1.61763E+01
 1.47801E+00  1.70065E-01 -1.65212E+01 -1.62025E+01
 1.47801E+00  2.55119E-01 -1.63404E+01 -1.60510E+01
 1.47801E+00  3.40215E-01 -1.60873E+01 -1.58138E+01
 1.47801E+00  4.25386E-01 -1.57618E+01 -1.57031E+01
 1.47801E+00  5.10672E-01 -1.53635E+01 -1.56190E+01
 1.47801E+00  5.96125E-01 -1.48921E+01 -1.54157E+01
 1.47801E+00  6.81805E-01 -1.43471E+01 -1.51170E+01
 1.47801E+00  7.67782E-01 -1.37274E+01 -1.47590E+01
 1.47801E+00  8.54135E-01 -1.30317E+01 -1.43136E+01
 1.47801E+00  9.40953E-01 -1.22582E+01 -1.37423E+01
 1.47801E+00  1.02834E+00 -1.14039E+01 -1.30155E+01
 1.47801E+00  1.11640E+00 -1.04654E+01 -1.21128E+01
 1.47801E+00  1.20526E+00 -9.43826E+00 -1.10668E+01
 1.47801E+00  1.29505E+00 -8.31859E+00 -9.93049E+00
 1.47801E+00  1.38591E+00 -7.10469E+00 -8.70063E+00
 1.47801E+00  1.47801E+00 -5.80065E+00 -7.33234E+00
 1.47801E+00  1.57152E+00 -4.42086E+00 -5.82183E+00
 1.47801E+00  1.66662E+00 -2.99562E+00 -4.23363E+00
 1.47801E+00  1.76351E+00 -1.57697E+00 -2.65095E+00
 1.47801E+00  1.86242E+00 -2.43750E-01 -1.15318E+00
 1.47801E+00  1.96357E+00  8.97042E-01  1.56030E-01
 1.47801E+00  2.06723E+00  1.71726E+00  1.13612E+00
 1.47801E+00  2.17366E+00  2.09113E+00  1.64287E+00
 1.47801E+00  2.28318E+00  1.94959E+00  1.61236E+00
 1.47801E+00  2.39608E+00  1.37403E+00  1.14760E+00
 1.47801E+00  2.51273E+00  6.62839E-01  5.41024E-01
 1.47801E+00  2.63348E+00  1.81726E-01  1.24919E-01
 1.47801E+00  2.75874E+00  2.09463E-02 -1.50188E-02
 1.47801E+00  2.88893E+00  6.35454E-04 -3.05618E-02
 1.47801E+00  3.02452E+00  2.58511E-06 -2.75296E-02
 1.47801E+00  3.16598E+00  2.40091E-10 -2.31531E-02
 1.47801E+00  3.31383E+00  6.11399E-13 -1.78587E-02
 1.47801E+00  3.46864E+00  0.00000E+00 -1.23330E-02
 1.47801E+00  3.63097E+00  0.00000E+00 -7.76448E-03
 1.47801E+00  3.80145E+00  0.00000E+00 -4.68150E-03
 1.47801E+00  3.98072E+00  0.00000E+00 -2.50816E-03
 1.47801E+00  4.16944E+00  0.00000E+00 -1.15384E-03
 1.47801E+00  4.36832E+00  0.00000E+00 -5.02457E-04

 1.57152E+00  0.00000E+00 -1.30856E+01 -1.22898E+01
 1.57152E+00  8.50296E-02 -1.30572E+01 -1.23745E+01
 1.57152E+00  1.70065E-01 -1.29724E+01 -1.23924E+01
 1.57152E+00  2.55119E-01 -1.28313E+01 -1.22944E+01
 1.57152E+00  3.40215E-01 -1.26334E+01 -1.21584E+01
 1.57152E+00  4.25386E-01 -1.23785E+01 -1.21235E+01
 1.57152E+00  5.10672E-01 -1.20660E+01 -1.21001E+01
 1.57152E+00  5.96125E-01 -1.16954E+01 -1.19710E+01
 1.57152E+00  6.81805E-01 -1.12657E+01 -1.17615E+01
 1.57152E+00  7.67782E-01 -1.07761E+01 -1.15092E+01
 1.57152E+00  8.54135E-01 -1.02251E+01 -1.12060E+01
 1.57152E+00  9.40953E-01 -9.61090E+00 -1.08288E+01
 1.57152E+00  1.02834E+00 -8.93114E+00 -1.03308E+01
 1.57152E+00  1.11640E+00 -8.18254E+00 -9.66760E+00
 1.57152E+00  1.20526E+00 -7.36102E+00 -8.86054E+00
 1.57152E+00  1.29505E+00 -6.46209E+00 -7.95627E+00
 1.57152E+00  1.38591E+00 -5.48206E+00 -6.95480E+00
 1.57152E+00  1.47801E+00 -4.42086E+00 -5.82183E+00
 1.57152E+00  1.57152E+00 -3.28667E+00 -4.56502E+00
 1.57152E+00  1.66662E+00 -2.10225E+00 -3.26315E+00
 1.57152E+00  1.76351E+00 -9.11851E-01 -1.99488E+00
 1.57152E+00  1.86242E+00  2.13275E-01 -7.69945E-01
 1.57152E+00  1.96357E+00  1.17380E+00  3.79807E-01
 1.57152E+00  2.06723E+00  1.84967E+00  1.27652E+00
 1.57152E+00  2.17366E+00  2.12264E+00  1.69400E+00
 1.57152E+00  2.28318E+00  1.92735E+00  1.57329E+00
 1.57152E+00  2.39608E+00  1.33993E+00  1.07889E+00
 1.57152E+00  2.51273E+00  6.41444E-01  5.00762E-01
 1.57152E+00  2.63348E+00  1.75061E-01  1.10641E-01
 1.57152E+00  2.75874E+00  2.01231E-02 -2.73245E-02
 1.57152E+00  2.88893E+00  6.09660E-04 -4.03501E-02
 1.57152E+00  3.02452E+00  2.47880E-06 -2.84984E-02
 1.57152E+00  3.16598E+00  2.31793E-10 -2.37261E-02
 1.57152E+00  3.31383E+00  1.22035E-12 -2.29906E-02
 1.57152E+00  3.46864E+00  0.00000E+00 -1.61091E-02
 1.57152E+00  3.63097E+00  0.00000E+00 -8.80925E-03
 1.57152E+00  3.80145E+00  0.00000E+00 -5.45120E-03
 1.57152E+00  3.98072E+00  0.00000E+00 -3.05332E-03
 1.57152E+00  4.16944E+00  0.00000E+00 -1.34513E-03
 1.57152E+00  4.36832E+00  0.00000E+00 -5.86396E-04

 1.66662E+00  0.00000E+00 -9.65560E+00 -8.85837E+00
 1.66662E+00  8.50296E-02 -9.63418E+00 -8.90406E+00
 1.66662E+00  1.70065E-01 -9.57077E+00 -8.90189E+00
 1.66662E+00  2.55119E-01 -9.46511E+00 -8.86482E+00
 1.66662E+00  3.40215E-01 -9.31678E+00 -8.83404E+00
 1.66662E+00  4.25386E-01 -9.12526E+00 -8.84865E+00
 1.66662E+00  5.10672E-01 -8.88991E+00 -8.84270E+00
 1.66662E+00  5.96125E-01 -8.60990E+00 -8.74818E+00
 1.66662E+00  6.81805E-01 -8.28427E+00 -8.59530E+00
 1.66662E+00  7.67782E-01 -7.91186E+00 -8.42064E+00
 1.66662E+00  8.54135E-01 -7.49128E+00 -8.22139E+00
 1.66662E+00  9.40953E-01 -7.02086E+00 -7.98043E+00
 1.66662E+00  1.02834E+00 -6.49845E+00 -7.65398E+00
 1.66662E+00  1.11640E+00 -5.92135E+00 -7.19706E+00
 1.66662E+00  1.20526E+00 -5.28613E+00 -6.61146E+00
 1.66662E+00  1.29505E+00 -4.58890E+00 -5.91776E+00
 1.66662E+00  1.38591E+00 -3.82592E+00 -5.12467E+00
 1.66662E+00  1.47801E+00 -2.99562E+00 -4.23363E+00
 1.66662E+00  1.57152E+00 -2.10225E+00 -3.26315E+00
 1.66662E+00  1.66662E+00 -1.16190E+00 -2.26180E+00
 1.66662E+00  1.76351E+00 -2.09801E-01 -1.27613E+00
 1.66662E+00  1.86242E+00  6.93252E-01 -2.98718E-01
 1.66662E+00  1.96357E+00  1.45898E+00  6.51608E-01
 1.66662E+00  2.06723E+00  1.97835E+00  1.39785E+00
 1.66662E+00  2.17366E+00  2.14274E+00  1.70809E+00
 1.66662E+00  2.28318E+00  1.89159E+00  1.52490E+00
 1.66662E+00  2.39608E+00  1.29520E+00  1.01250E+00
 1.66662E+00  2.51273E+00  6.14588E-01  4.45830E-01
 1.66662E+00  2.63348E+00  1.66835E-01  7.48129E-02
 1.66662E+00  2.75874E+00  1.91146E-02 -4.88218E-02
 1.66662E+00  2.88893E+00  5.78136E-04 -5.23813E-02
 1.66662E+00  3.02452E+00  2.34888E-06 -3.40577E-02
 1.66662E+00  3.16598E+00  2.21276E-10 -2.62605E-02
 1.66662E+00  3.31383E+00  8.49581E-13 -2.50415E-02
 1.66662E+00  3.46864E+00  0.00000E+00 -1.82491E-02
 1.66662E+00  3.63097E+00  0.00000E+00 -1.06275E-02
 1.66662E+00  3.80145E+00  0.00000E+00 -6.46344E-03
 1.66662E+00  3.98072E+00  0.00000E+00 -3.57658E-03
 1.66662E+00  4.16944E+00  0.00000E+00 -1.63602E-03
 1.66662E+00  4.36832E+00  0.00000E+00 -6.97130E-04

 1.76351E+00  0.00000E+00 -6.43183E+00 -5.79245E+00
 1.76351E+00  8.50296E-02 -6.41665E+00 -5.80979E+00
 1.76351E+00  1.70065E-01 -6.37202E+00 -5.80280E+00
 1.76351E+00  2.55119E-01 -6.29770E+00 -5.82060E+00
 1.76351E+00  3.40215E-01 -6.19321E+00 -5.85654E+00
 1.76351E+00  4.25386E-01 -6.05791E+00 -5.85991E+00
 1.76351E+00  5.10672E-01 -5.89104E+00 -5.82052E+00
 1.76351E+00  5.96125E-01 -5.69167E+00 -5.74276E+00
 1.76351E+00  6.81805E-01 -5.45875E+00 -5.63605E+00
 1.76351E+00  7.67782E-01 -5.19108E+00 -5.50949E+00
 1.76351E+00  8.54135E-01 -4.88724E+00 -5.36829E+00
 1.76351E+00  9.40953E-01 -4.54563E+00 -5.20897E+00
 1.76351E+00  1.02834E+00 -4.16438E+00 -4.99662E+00
 1.76351E+00  1.11640E+00 -3.74127E+00 -4.69265E+00
 1.76351E+00  1.20526E+00 -3.27368E+00 -4.29361E+00
 1.76351E+00  1.29505E+00 -2.75868E+00 -3.81082E+00
 1.76351E+00  1.38591E+00 -2.19353E+00 -3.25773E+00
 1.76351E+00  1.47801E+00 -1.57697E+00 -2.65095E+00
 1.76351E+00  1.57152E+00 -9.11851E-01 -1.99488E+00
 1.76351E+00  1.66662E+00 -2.09801E-01 -1.27613E+00
 1.76351E+00  1.76351E+00  5.02261E-01 -5.00700E-01
 1.76351E+00  1.86242E+00  1.17551E+00  2.77971E-01
 1.76351E+00  1.96357E+00  1.73603E+00  9.74080E-01
 1.76351E+00  2.06723E+00  2.08963E+00  1.47146E+00
 1.76351E+00  2.17366E+00  2.14040E+00  1.64781E+00
 1.76351E+00  2.28318E+00  1.83418E+00  1.44468E+00
 1.76351E+00  2.39608E+00  1.23489E+00  9.37502E-01
 1.76351E+00  2.51273E+00  5.80100E-01  3.66390E-01
 1.76351E+00  2.63348E+00  1.56487E-01  1.13036E-02
 1.76351E+00  2.75874E+00  1.78583E-02 -7.75898E-02
 1.76351E+00  2.88893E+00  5.39015E-04 -6.34960E-02
 1.76351E+00  3.02452E+00  2.18779E-06 -4.58366E-02
 1.76351E+00  3.16598E+00  2.07894E-10 -3.22126E-02
 1.76351E+00  3.31383E+00  1.00390E-12 -2.22385E-02
 1.76351E+00  3.46864E+00  0.00000E+00 -1.76757E-02
 1.76351E+00  3.63097E+00  0.00000E+00 -1.35962E-02
 1.76351E+00  3.80145E+00  0.00000E+00 -7.81570E-03
 1.76351E+00  3.98072E+00  0.00000E+00 -4.03503E-03
 1.76351E+00  4.16944E+00  0.00000E+00 -2.05731E-03
 1.76351E+00  4.36832E+00  0.00000E+00 -8.27921E-04

 1.86242E+00  0.00000E+00 -3.50974E+00 -3.12294E+00
 1.86242E+00  8.50296E-02 -3.49994E+00 -3.12950E+00
 1.86242E+00  1.70065E-01 -3.47151E+00 -3.12043E+00
 1.86242E+00  2.55119E-01 -3.42417E+00 -3.16719E+00
 1.86242E+00  3.40215E-01 -3.35740E+00 -3.22874E+00
 1.86242E+00  4.25386E-01 -3.27058E+00 -3.19431E+00
 1.86242E+00  5.10672E-01 -3.16292E+00 -3.11176E+00
 1.86242E+00  5.96125E-01 -3.03349E+00 -3.05038E+00
 1.86242E+00  6.81805E-01 -2.88122E+00 -2.98764E+00
 1.86242E+00  7.67782E-01 -2.70490E+00 -2.89609E+00
 1.86242E+00  8.54135E-01 -2.50321E+00 -2.78831E+00
 1.86242E+00  9.40953E-01 -2.27465E+00 -2.67641E+00
 1.86242E+00  1.02834E+00 -2.01760E+00 -2.54066E+00
 1.86242E+00  1.11640E+00 -1.73029E+00 -2.35587E+00
 1.86242E+00  1.20526E+00 -1.41082E+00 -2.11735E+00
 1.86242E+00  1.29505E+00 -1.05731E+00 -1.82944E+00
 1.86242E+00  1.38591E+00 -6.68315E-01 -1.50265E+00
 1.86242E+00  1.47801E+00 -2.43750E-01 -1.15318E+00
 1.86242E+00  1.57152E+00  2.13275E-01 -7.69945E-01
 1.86242E+00  1.66662E+00  6.93252E-01 -2.98718E-01
 1.86242E+00  1.76351E+00  1.17551E+00  2.77971E-01
 1.86242E+00  1.86242E+00  1.62271E+00  8.52241E-01
 1.86242E+00  1.96357E+00  1.97716E+00  1.28382E+00
 1.86242E+00  2.06723E+00  2.16306E+00  1.52248E+00
 1.86242E+00  2.17366E+00  2.10095E+00  1.55727E+00
 1.86242E+00  2.28318E+00  1.74542E+00  1.33280E+00
 1.86242E+00  2.39608E+00  1.15354E+00  8.39779E-01
 1.86242E+00  2.51273E+00  5.35705E-01  2.78761E-01
 1.86242E+00  2.63348E+00  1.43453E-01 -5.14533E-02
 1.86242E+00  2.75874E+00  1.62931E-02 -1.04490E-01
 1.86242E+00  2.88893E+00  4.90490E-04 -7.23971E-02
 1.86242E+00  3.02452E+00  1.98819E-06 -5.49841E-02
 1.86242E+00  3.16598E+00  1.90891E-10 -3.97609E-02
 1.86242E+00  3.31383E+00  3.86616E-13 -2.54264E-02
 1.86242E+00  3.46864E+00  0.00000E+00 -2.07136E-02
 1.86242E+00  3.63097E+00  0.00000E+00 -1.68681E-02
 1.86242E+00  3.80145E+00  0.00000E+00 -9.28640E-03
 1.86242E+00  3.98072E+00  0.00000E+00 -4.67625E-03
 1.86242E+00  4.16944E+00  0.00000E+00 -2.52171E-03
 1.86242E+00  4.36832E+00  0.00000E+00 -9.78987E-04

 1.96357E+00  0.00000E+00 -1.02959E+00 -9.18537E-01
 1.96357E+00  8.50296E-02 -1.02418E+00 -9.30119E-01
 1.96357E+00  1.70065E-01 -1.00897E+00 -9.04304E-01
 1.96357E+00  2.55119E-01 -9.83684E-01 -9.37052E-01
 1.96357E+00  3.40215E-01 -9.47807E-01 -9.90206E-01
 1.96357E+00  4.25386E-01 -9.00761E-01 -9.36626E-01
 1.96357E+00  5.10672E-01 -8.41837E-01 -8.47782E-01
 1.96357E+00  5.96125E-01 -7.70175E-01 -8.15764E-01
 1.96357E+00  6.81805E-01 -6.84780E-01 -7.98082E-01
 1.96357E+00  7.67782E-01 -5.84548E-01 -7.45904E-01
 1.96357E+00  8.54135E-01 -4.68282E-01 -6.71731E-01
 1.96357E+00  9.40953E-01 -3.34698E-01 -5.95489E-01
 1.96357E+00  1.02834E+00 -1.82442E-01 -5.20417E-01
 1.96357E+00  1.11640E+00 -1.01493E-02 -4.43719E-01
 1.96357E+00  1.20526E+00  1.83434E-01 -3.49206E-01
 1.96357E+00  1.29505E+00  3.99249E-01 -2.16046E-01
 1.96357E+00  1.38591E+00  6.37527E-01 -4.27305E-02
 1.96357E+00  1.47801E+00  8.97042E-01  1.56030E-01
 1.96357E+00  1.57152E+00  1.17380E+00  3.79807E-01
 1.96357E+00  1.66662E+00  1.45898E+00  6.51608E-01
 1.96357E+00  1.76351E+00  1.73603E+00  9.74080E-01
 1.96357E+00  1.86242E+00  1.97716E+00  1.28382E+00
 1.96357E+00  1.96357E+00  2.14040E+00  1.49730E+00
 1.96357E+00  2.06723E+00  2.17002E+00  1.57242E+00
 1.96357E+00  2.17366E+00  2.00613E+00  1.48464E+00
 1.96357E+00  2.28318E+00  1.61463E+00  1.19216E+00
 1.96357E+00  2.39608E+00  1.04582E+00  7.06656E-01
 1.96357E+00  2.51273E+00  4.79412E-01  2.01925E-01
 1.96357E+00  2.63348E+00  1.27278E-01 -8.31451E-02
 1.96357E+00  2.75874E+00  1.43730E-02 -1.21740E-01
 1.96357E+00  2.88893E+00  4.31248E-04 -8.06181E-02
 1.96357E+00  3.02452E+00  1.74483E-06 -5.44362E-02
 1.96357E+00  3.16598E+00  1.69649E-10 -4.76421E-02
 1.96357E+00  3.31383E+00  7.98161E-13 -4.53694E-02
 1.96357E+00  3.46864E+00  0.00000E+00 -3.34256E-02
 1.96357E+00  3.63097E+00  0.00000E+00 -1.94284E-02
 1.96357E+00  3.80145E+00  0.00000E+00 -1.06389E-02
 1.96357E+00  3.98072E+00  0.00000E+00 -5.75174E-03
 1.96357E+00  4.16944E+00  0.00000E+00 -2.92549E-03
 1.96357E+00  4.36832E+00  0.00000E+00 -1.15374E-03

 2.06723E+00  0.00000E+00  8.35179E-01  7.16213E-01
 2.06723E+00  8.50296E-02  8.37336E-01  6.95713E-01
 2.06723E+00  1.70065E-01  8.42729E-01  7.39899E-01
 2.06723E+00  2.55119E-01  8.51582E-01  7.41081E-01
 2.06723E+00  3.40215E-01  8.64339E-01  7.12683E-01
 2.06723E+00  4.25386E-01  8.81503E-01  7.61251E-01
 2.06723E+00  5.10672E-01  9.03681E-01  8.25067E-01
 2.06723E+00  5.96125E-01  9.31591E-01  8.26868E-01
 2.06723E+00  6.81805E-01  9.66057E-01  8.10021E-01
 2.06723E+00  7.67782E-01  1.00800E+00  8.23631E-01
 2.06723E+00  8.54135E-01  1.05840E+00  8.61851E-01
 2.06723E+00  9.40953E-01  1.11831E+00  9.06983E-01
 2.06723E+00  1.02834E+00  1.18875E+00  9.35442E-01
 2.06723E+00  1.11640E+00  1.27069E+00  9.28448E-01
 2.06723E+00  1.20526E+00  1.36481E+00  9.13945E-01
 2.06723E+00  1.29505E+00  1.47134E+00  9.38107E-01
 2.06723E+00  1.38591E+00  1.58957E+00  1.01585E+00
 2.06723E+00  1.47801E+00  1.71726E+00  1.13612E+00
 2.06723E+00  1.57152E+00  1.84967E+00  1.27652E+00
 2.06723E+00  1.66662E+00  1.97835E+00  1.39785E+00
 2.06723E+00  1.76351E+00  2.08963E+00  1.47146E+00
 2.06723E+00  1.86242E+00  2.16306E+00  1.52248E+00
 2.06723E+00  1.96357E+00  2.17002E+00  1.57242E+00
 2.06723E+00  2.06723E+00  2.07365E+00  1.55678E+00
 2.06723E+00  2.17366E+00  1.83428E+00  1.37674E+00
 2.06723E+00  2.28318E+00  1.43078E+00  1.01036E+00
 2.06723E+00  2.39608E+00  9.07127E-01  5.42531E-01
 2.06723E+00  2.51273E+00  4.09838E-01  1.25015E-01
 2.06723E+00  2.63348E+00  1.07721E-01 -1.04554E-01
 2.06723E+00  2.75874E+00  1.20797E-02 -1.45106E-01
 2.06723E+00  2.88893E+00  3.60890E-04 -1.06045E-01
 2.06723E+00  3.02452E+00  1.45631E-06 -6.76273E-02
 2.06723E+00  3.16598E+00  1.44436E-10 -6.35912E-02
 2.06723E+00  3.31383E+00  1.92418E-13 -6.92654E-02
 2.06723E+00  3.46864E+00  0.00000E+00 -4.66948E-02
 2.06723E+00  3.63097E+00  0.00000E+00 -2.13049E-02
 2.06723E+00  3.80145E+00  0.00000E+00 -1.20917E-02
 2.06723E+00  3.98072E+00  0.00000E+00 -7.00862E-03
 2.06723E+00  4.16944E+00  0.00000E+00 -3.26638E-03
 2.06723E+00  4.36832E+00  0.00000E+00 -1.36638E-03

 2.17366E+00  0.00000E+00  1.91691E+00  1.68117E+00
 2.17366E+00  8.50296E-02  1.91698E+00  1.66362E+00
 2.17366E+00  1.70065E-01  1.91619E+00  1.70257E+00
 2.17366E+00  2.55119E-01  1.91469E+00  1.71785E+00
 2.17366E+00  3.40215E-01  1.91281E+00  1.70797E+00
 2.17366E+00  4.25386E-01  1.91096E+00  1.73850E+00
 2.17366E+00  5.10672E-01  1.90960E+00  1.77312E+00
 2.17366E+00  5.96125E-01  1.90926E+00  1.76557E+00
 2.17366E+00  6.81805E-01  1.91054E+00  1.74138E+00
 2.17366E+00  7.67782E-01  1.91414E+00  1.73117E+00
 2.17366E+00  8.54135E-01  1.92077E+00  1.73806E+00
 2.17366E+00  9.40953E-01  1.93118E+00  1.75520E+00
 2.17366E+00  1.02834E+00  1.94610E+00  1.75637E+00
 2.17366E+00  1.11640E+00  1.96607E+00  1.71659E+00
 2.17366E+00  1.20526E+00  1.99137E+00  1.65640E+00
 2.17366E+00  1.29505E+00  2.02172E+00  1.61455E+00
 2.17366E+00  1.38591E+00  2.05587E+00  1.60954E+00
 2.17366E+00  1.47801E+00  2.09113E+00  1.64287E+00
 2.17366E+00  1.57152E+00  2.12264E+00  1.69400E+00
 2.17366E+00  1.66662E+00  2.14274E+00  1.70809E+00
 2.17366E+00  1.76351E+00  2.14040E+00  1.64781E+00
 2.17366E+00  1.86242E+00  2.10095E+00  1.55727E+00
 2.17366E+00  1.96357E+00  2.00613E+00  1.48464E+00
 2.17366E+00  2.06723E+00  1.83428E+00  1.37674E+00
 2.17366E+00  2.17366E+00  1.56324E+00  1.14058E+00
 2.17366E+00  2.28318E+00  1.18410E+00  7.70504E-01
 2.17366E+00  2.39608E+00  7.34522E-01  3.60441E-01
 2.17366E+00  2.51273E+00  3.26645E-01  2.64715E-02
 2.17366E+00  2.63348E+00  8.48737E-02 -1.55990E-01
 2.17366E+00  2.75874E+00  9.43797E-03 -1.98479E-01
 2.17366E+00  2.88893E+00  2.80422E-04 -1.70898E-01
 2.17366E+00  3.02452E+00  1.12737E-06 -1.27451E-01
 2.17366E+00  3.16598E+00  1.14558E-10 -9.72262E-02
 2.17366E+00  3.31383E+00  4.82140E-13 -7.48183E-02
 2.17366E+00  3.46864E+00  0.00000E+00 -4.58461E-02
 2.17366E+00  3.63097E+00  0.00000E+00 -2.32811E-02
 2.17366E+00  3.80145E+00  0.00000E+00 -1.41028E-02
 2.17366E+00  3.98072E+00  0.00000E+00 -7.99470E-03
 2.17366E+00  4.16944E+00  0.00000E+00 -3.61040E-03
 2.17366E+00  4.36832E+00  0.00000E+00 -1.63273E-03

 2.28318E+00  0.00000E+00  2.13481E+00  1.89070E+00
 2.28318E+00  8.50296E-02  2.13393E+00  1.88582E+00
 2.28318E+00  1.70065E-01  2.13047E+00  1.90069E+00
 2.28318E+00  2.55119E-01  2.12456E+00  1.90742E+00
 2.28318E+00  3.40215E-01  2.11643E+00  1.90496E+00
 2.28318E+00  4.25386E-01  2.10633E+00  1.91605E+00
 2.28318E+00  5.10672E-01  2.09455E+00  1.93033E+00
 2.28318E+00  5.96125E-01  2.08143E+00  1.93210E+00
 2.28318E+00  6.81805E-01  2.06736E+00  1.92232E+00
 2.28318E+00  7.67782E-01  2.05278E+00  1.90660E+00
 2.28318E+00  8.54135E-01  2.03813E+00  1.89464E+00
 2.28318E+00  9.40953E-01  2.02388E+00  1.89204E+00
 2.28318E+00  1.02834E+00  2.01044E+00  1.88456E+00
 2.28318E+00  1.11640E+00  1.99806E+00  1.85506E+00
 2.28318E+00  1.20526E+00  1.98674E+00  1.80334E+00
 2.28318E+00  1.29505E+00  1.97596E+00  1.73641E+00
 2.28318E+00  1.38591E+00  1.96442E+00  1.66706E+00
 2.28318E+00  1.47801E+00  1.94959E+00  1.61236E+00
 2.28318E+00  1.57152E+00  1.92735E+00  1.57329E+00
 2.28318E+00  1.66662E+00  1.89159E+00  1.52490E+00
 2.28318E+00  1.76351E+00  1.83418E+00  1.44468E+00
 2.28318E+00  1.86242E+00  1.74542E+00  1.33280E+00
 2.28318E+00  1.96357E+00  1.61463E+00  1.19216E+00
 2.28318E+00  2.06723E+00  1.43078E+00  1.01036E+00
 2.28318E+00  2.17366E+00  1.18410E+00  7.70504E-01
 2.28318E+00  2.28318E+00  8.74171E-01  4.75996E-01
 2.28318E+00  2.39608E+00  5.30976E-01  1.67924E-01
 2.28318E+00  2.51273E+00  2.32251E-01 -8.41062E-02
 2.28318E+00  2.63348E+00  5.95823E-02 -2.25621E-01
 2.28318E+00  2.75874E+00  6.56087E-03 -2.64454E-01
 2.28318E+00  2.88893E+00  1.93611E-04 -2.46280E-01
 2.28318E+00  3.02452E+00  7.74460E-07 -1.97497E-01
 2.28318E+00  3.16598E+00  8.02545E-11 -1.26315E-01
 2.28318E+00  3.31383E+00  3.37360E-13 -6.24656E-02
 2.28318E+00  3.46864E+00  0.00000E+00 -3.82121E-02
 2.28318E+00  3.63097E+00  0.00000E+00 -2.95934E-02
 2.28318E+00  3.80145E+00  0.00000E+00 -1.73716E-02
 2.28318E+00  3.98072E+00  0.00000E+00 -8.76983E-03
 2.28318E+00  4.16944E+00  0.00000E+00 -4.30350E-03
 2.28318E+00  4.36832E+00  0.00000E+00 -1.91847E-03

 2.39608E+00  0.00000E+00  1.62300E+00  1.42054E+00
 2.39608E+00  8.50296E-02  1.62207E+00  1.42287E+00
 2.39608E+00  1.70065E-01  1.61879E+00  1.42112E+00
 2.39608E+00  2.55119E-01  1.61322E+00  1.42003E+00
 2.39608E+00  3.40215E-01  1.60549E+00  1.42092E+00
 2.39608E+00  4.25386E-01  1.59573E+00  1.42214E+00
 2.39608E+00  5.10672E-01  1.58409E+00  1.42655E+00
 2.39608E+00  5.96125E-01  1.57073E+00  1.43512E+00
 2.39608E+00  6.81805E-01  1.55585E+00  1.43813E+00
 2.39608E+00  7.67782E-01  1.53969E+00  1.42890E+00
 2.39608E+00  8.54135E-01  1.52245E+00  1.41644E+00
 2.39608E+00  9.40953E-01  1.50435E+00  1.40950E+00
 2.39608E+00  1.02834E+00  1.48558E+00  1.40381E+00
 2.39608E+00  1.11640E+00  1.46622E+00  1.39135E+00
 2.39608E+00  1.20526E+00  1.44612E+00  1.36179E+00
 2.39608E+00  1.29505E+00  1.42485E+00  1.30446E+00
 2.39608E+00  1.38591E+00  1.40141E+00  1.22616E+00
 2.39608E+00  1.47801E+00  1.37403E+00  1.14760E+00
 2.39608E+00  1.57152E+00  1.33993E+00  1.07889E+00
 2.39608E+00  1.66662E+00  1.29520E+00  1.01250E+00
 2.39608E+00  1.76351E+00  1.23489E+00  9.37502E-01
 2.39608E+00  1.86242E+00  1.15354E+00  8.39779E-01
 2.39608E+00  1.96357E+00  1.04582E+00  7.06656E-01
 2.39608E+00  2.06723E+00  9.07127E-01  5.42531E-01
 2.39608E+00  2.17366E+00  7.34522E-01  3.60441E-01
 2.39608E+00  2.28318E+00  5.30976E-01  1.67924E-01
 2.39608E+00  2.39608E+00  3.16423E-01 -1.93817E-02
 2.39608E+00  2.51273E+00  1.36151E-01 -1.70176E-01
 2.39608E+00  2.63348E+00  3.44583E-02 -2.62806E-01
 2.39608E+00  2.75874E+00  3.75290E-03 -2.95035E-01
 2.39608E+00  2.88893E+00  1.09860E-04 -2.66365E-01
 2.39608E+00  3.02452E+00  4.36701E-07 -1.92852E-01
 2.39608E+00  3.16598E+00  4.65234E-11 -1.07550E-01
 2.39608E+00  3.31383E+00 -5.32143E-14 -5.00228E-02
 2.39608E+00  3.46864E+00  0.00000E+00 -4.66835E-02
 2.39608E+00  3.63097E+00  0.00000E+00 -4.62694E-02
 2.39608E+00  3.80145E+00  0.00000E+00 -2.27064E-02
 2.39608E+00  3.98072E+00  0.00000E+00 -9.84062E-03
 2.39608E+00  4.16944E+00  0.00000E+00 -5.85403E-03
 2.39608E+00  4.36832E+00  0.00000E+00 -2.15901E-03

 2.51273E+00  0.00000E+00  8.12575E-01  6.64935E-01
 2.51273E+00  8.50296E-02  8.12059E-01  6.65683E-01
 2.51273E+00  1.70065E-01  8.10299E-01  6.62254E-01
 2.51273E+00  2.55119E-01  8.07313E-01  6.61578E-01
 2.51273E+00  3.40215E-01  8.03152E-01  6.64210E-01
 2.51273E+00  4.25386E-01  7.97863E-01  6.65282E-01
 2.51273E+00  5.10672E-01  7.91499E-01  6.67155E-01
 2.51273E+00  5.96125E-01  7.84123E-01  6.72387E-01
 2.51273E+00  6.81805E-01  7.75803E-01  6.76823E-01
 2.51273E+00  7.67782E-01  7.66615E-01  6.76987E-01
 2.51273E+00  8.54135E-01  7.56637E-01  6.75492E-01
 2.51273E+00  9.40953E-01  7.45940E-01  6.74973E-01
 2.51273E+00  1.02834E+00  7.34572E-01  6.73524E-01
 2.51273E+00  1.11640E+00  7.22534E-01  6.67770E-01
 2.51273E+00  1.20526E+00  7.09729E-01  6.52686E-01
 2.51273E+00  1.29505E+00  6.95904E-01  6.22873E-01
 2.51273E+00  1.38591E+00  6.80558E-01  5.82031E-01
 2.51273E+00  1.47801E+00  6.62839E-01  5.41024E-01
 2.51273E+00  1.57152E+00  6.41444E-01  5.00762E-01
 2.51273E+00  1.66662E+00  6.14588E-01  4.45830E-01
 2.51273E+00  1.76351E+00  5.80100E-01  3.66390E-01
 2.51273E+00  1.86242E+00  5.35705E-01  2.78761E-01
 2.51273E+00  1.96357E+00  4.79412E-01  2.01925E-01
 2.51273E+00  2.06723E+00  4.09838E-01  1.25015E-01
 2.51273E+00  2.17366E+00  3.26645E-01  2.64715E-02
 2.51273E+00  2.28318E+00  2.32251E-01 -8.41062E-02
 2.51273E+00  2.39608E+00  1.36151E-01 -1.70176E-01
 2.51273E+00  2.51273E+00  5.76861E-02 -2.19536E-01
 2.51273E+00  2.63348E+00  1.44006E-02 -2.55118E-01
 2.51273E+00  2.75874E+00  1.55001E-03 -2.71514E-01
 2.51273E+00  2.88893E+00  4.49675E-05 -2.24168E-01
 2.51273E+00  3.02452E+00  1.77456E-07 -1.32761E-01
 2.51273E+00  3.16598E+00  1.93437E-11 -7.30758E-02
 2.51273E+00  3.31383E+00  1.94148E-14 -5.97766E-02
 2.51273E+00  3.46864E+00  0.00000E+00 -6.84760E-02
 2.51273E+00  3.63097E+00  0.00000E+00 -6.04325E-02
 2.51273E+00  3.80145E+00  0.00000E+00 -2.88762E-02
 2.51273E+00  3.98072E+00  0.00000E+00 -1.27484E-02
 2.51273E+00  4.16944E+00  0.00000E+00 -7.54126E-03
 2.51273E+00  4.36832E+00  0.00000E+00 -2.46128E-03

 2.63348E+00  0.00000E+00  2.27082E-01  1.32782E-01
 2.63348E+00  8.50296E-02  2.26931E-01  1.32028E-01
 2.63348E+00  1.70065E-01  2.26428E-01  1.30797E-01
 2.63348E+00  2.55119E-01  2.25578E-01  1.31103E-01
 2.63348E+00  3.40215E-01  2.24390E-01  1.33021E-01
 2.63348E+00  4.25386E-01  2.22874E-01  1.34910E-01
 2.63348E+00  5.10672E-01  2.21043E-01  1.36149E-01
 2.63348E+00  5.96125E-01  2.18907E-01  1.36915E-01
 2.63348E+00  6.81805E-01  2.16482E-01  1.38830E-01
 2.63348E+00  7.67782E-01  2.13782E-01  1.43000E-01
 2.63348E+00  8.54135E-01  2.10822E-01  1.48093E-01
 2.63348E+00  9.40953E-01  2.07614E-01  1.52324E-01
 2.63348E+00  1.02834E+00  2.04165E-01  1.54025E-01
 2.63348E+00  1.11640E+00  2.00467E-01  1.51826E-01
 2.63348E+00  1.20526E+00  1.96486E-01  1.46560E-01
 2.63348E+00  1.29505E+00  1.92146E-01  1.39926E-01
 2.63348E+00  1.38591E+00  1.87304E-01  1.32728E-01
 2.63348E+00  1.47801E+00  1.81726E-01  1.24919E-01
 2.63348E+00  1.57152E+00  1.75061E-01  1.10641E-01
 2.63348E+00  1.66662E+00  1.66835E-01  7.48129E-02
 2.63348E+00  1.76351E+00  1.56487E-01  1.13036E-02
 2.63348E+00  1.86242E+00  1.43453E-01 -5.14533E-02
 2.63348E+00  1.96357E+00  1.27278E-01 -8.31451E-02
 2.63348E+00  2.06723E+00  1.07721E-01 -1.04554E-01
 2.63348E+00  2.17366E+00  8.48737E-02 -1.55990E-01
 2.63348E+00  2.28318E+00  5.95823E-02 -2.25621E-01
 2.63348E+00  2.39608E+00  3.44583E-02 -2.62806E-01
 2.63348E+00  2.51273E+00  1.44006E-02 -2.55118E-01
 2.63348E+00  2.63348E+00  3.54780E-03 -2.32085E-01
 2.63348E+00  2.75874E+00  3.77262E-04 -2.07354E-01
 2.63348E+00  2.88893E+00  1.08390E-05 -1.73616E-01
 2.63348E+00  3.02452E+00  4.24324E-08 -1.40134E-01
 2.63348E+00  3.16598E+00  4.84617E-12 -1.28101E-01
 2.63348E+00  3.31383E+00  1.29019E-13 -1.16474E-01
 2.63348E+00  3.46864E+00  0.00000E+00 -7.57117E-02
 2.63348E+00  3.63097E+00  0.00000E+00 -4.19090E-02
 2.63348E+00  3.80145E+00  0.00000E+00 -3.26803E-02
 2.63348E+00  3.98072E+00  0.00000E+00 -1.98122E-02
 2.63348E+00  4.16944E+00  0.00000E+00 -7.48524E-03
 2.63348E+00  4.36832E+00  0.00000E+00 -3.08975E-03

 2.75874E+00  0.00000E+00  2.64200E-02 -2.59433E-02
 2.75874E+00  8.50296E-02  2.64023E-02 -2.52518E-02
 2.75874E+00  1.70065E-01  2.63438E-02 -2.58686E-02
 2.75874E+00  2.55119E-01  2.62451E-02 -2.67493E-02
 2.75874E+00  3.40215E-01  2.61072E-02 -2.70230E-02
 2.75874E+00  4.25386E-01  2.59310E-02 -2.65828E-02
 2.75874E+00  5.10672E-01  2.57173E-02 -2.63317E-02
 2.75874E+00  5.96125E-01  2.54672E-02 -2.68714E-02
 2.75874E+00  6.81805E-01  2.51819E-02 -2.68642E-02
 2.75874E+00  7.67782E-01  2.48626E-02 -2.51685E-02
 2.75874E+00  8.54135E-01  2.45104E-02 -2.24044E-02
 2.75874E+00  9.40953E-01  2.41263E-02 -1.95015E-02
 2.75874E+00  1.02834E+00  2.37102E-02 -1.72781E-02
 2.75874E+00  1.11640E+00  2.32605E-02 -1.62979E-02
 2.75874E+00  1.20526E+00  2.27728E-02 -1.54626E-02
 2.75874E+00  1.29505E+00  2.22374E-02 -1.31769E-02
 2.75874E+00  1.38591E+00  2.16377E-02 -1.14024E-02
 2.75874E+00  1.47801E+00  2.09463E-02 -1.50188E-02
 2.75874E+00  1.57152E+00  2.01231E-02 -2.73245E-02
 2.75874E+00  1.66662E+00  1.91146E-02 -4.88218E-02
 2.75874E+00  1.76351E+00  1.78583E-02 -7.75898E-02
 2.75874E+00  1.86242E+00  1.62931E-02 -1.04490E-01
 2.75874E+00  1.96357E+00  1.43730E-02 -1.21740E-01
 2.75874E+00  2.06723E+00  1.20797E-02 -1.45106E-01
 2.75874E+00  2.17366E+00  9.43797E-03 -1.98479E-01
 2.75874E+00  2.28318E+00  6.56087E-03 -2.64454E-01
 2.75874E+00  2.39608E+00  3.75290E-03 -2.95035E-01
 2.75874E+00  2.51273E+00  1.55001E-03 -2.71514E-01
 2.75874E+00  2.63348E+00  3.77262E-04 -2.07354E-01
 2.75874E+00  2.75874E+00  3.96377E-05 -1.46675E-01
 2.75874E+00  2.88893E+00  1.12715E-06 -1.61151E-01
 2.75874E+00  3.02452E+00  4.37389E-09 -2.30780E-01
 2.75874E+00  3.16598E+00  2.03130E-13 -2.54696E-01
 2.75874E+00  3.31383E+00  3.27512E-13 -1.95272E-01
 2.75874E+00  3.46864E+00  0.00000E+00 -7.59825E-02
 2.75874E+00  3.63097E+00  0.00000E+00 -1.28678E-02
 2.75874E+00  3.80145E+00  0.00000E+00 -3.44290E-02
 2.75874E+00  3.98072E+00  0.00000E+00 -2.68708E-02
 2.75874E+00  4.16944E+00  0.00000E+00 -6.48161E-03
 2.75874E+00  4.36832E+00  0.00000E+00 -3.84962E-03

 2.88893E+00  0.00000E+00  8.03736E-04 -2.60697E-02
 2.88893E+00  8.50296E-02  8.03196E-04 -2.51070E-02
 2.88893E+00  1.70065E-01  8.01445E-04 -2.54999E-02
 2.88893E+00  2.55119E-01  7.98492E-04 -2.68406E-02
 2.88893E+00  3.40215E-01  7.94361E-04 -2.81779E-02
 2.88893E+00  4.25386E-01  7.89073E-04 -2.87202E-02
 2.88893E+00  5.10672E-01  7.82650E-04 -2.90024E-02
 2.88893E+00  5.96125E-01  7.75116E-04 -2.97155E-02
 2.88893E+00  6.81805E-01  7.66496E-04 -3.07272E-02
 2.88893E+00  7.67782E-01  7.56817E-04 -3.17254E-02
 2.88893E+00  8.54135E-01  7.46101E-04 -3.23448E-02
 2.88893E+00  9.40953E-01  7.34361E-04 -3.22860E-02
 2.88893E+00  1.02834E+00  7.21584E-04 -3.15703E-02
 2.88893E+00  1.11640E+00  7.07705E-04 -3.02986E-02
 2.88893E+00  1.20526E+00  6.92572E-04 -2.85739E-02
 2.88893E+00  1.29505E+00  6.75886E-04 -2.66116E-02
 2.88893E+00  1.38591E+00  6.57125E-04 -2.62314E-02
 2.88893E+00  1.47801E+00  6.35454E-04 -3.05618E-02
 2.88893E+00  1.57152E+00  6.09660E-04 -4.03501E-02
 2.88893E+00  1.66662E+00  5.78136E-04 -5.23813E-02
 2.88893E+00  1.76351E+00  5.39015E-04 -6.34960E-02
 2.88893E+00  1.86242E+00  4.90490E-04 -7.23971E-02
 2.88893E+00  1.96357E+00  4.31248E-04 -8.06181E-02
 2.88893E+00  2.06723E+00  3.60890E-04 -1.06045E-01
 2.88893E+00  2.17366E+00  2.80422E-04 -1.70898E-01
 2.88893E+00  2.28318E+00  1.93611E-04 -2.46280E-01
 2.88893E+00  2.39608E+00  1.09860E-04 -2.66365E-01
 2.88893E+00  2.51273E+00  4.49675E-05 -2.24168E-01
 2.88893E+00  2.63348E+00  1.08390E-05 -1.73616E-01
 2.88893E+00  2.75874E+00  1.12715E-06 -1.61151E-01
 2.88893E+00  2.88893E+00  3.17463E-08 -2.18118E-01
 2.88893E+00  3.02452E+00  1.22243E-10 -2.99936E-01
 2.88893E+00  3.16598E+00  6.26247E-14 -3.01311E-01
 2.88893E+00  3.31383E+00 -3.34003E-14 -2.19152E-01
 2.88893E+00  3.46864E+00  0.00000E+00 -1.13018E-01
 2.88893E+00  3.63097E+00  0.00000E+00 -4.86070E-02
 2.88893E+00  3.80145E+00  0.00000E+00 -3.84930E-02
 2.88893E+00  3.98072E+00  0.00000E+00 -2.37932E-02
 2.88893E+00  4.16944E+00  0.00000E+00 -8.34021E-03
 2.88893E+00  4.36832E+00  0.00000E+00 -4.08651E-03

 3.02452E+00  0.00000E+00  3.26751E-06 -1.56183E-02
 3.02452E+00  8.50296E-02  3.26509E-06 -1.59411E-02
 3.02452E+00  1.70065E-01  3.25811E-06 -1.61524E-02
 3.02452E+00  2.55119E-01  3.24637E-06 -1.66627E-02
 3.02452E+00  3.40215E-01  3.22994E-06 -1.72757E-02
 3.02452E+00  4.25386E-01  3.20890E-06 -1.74164E-02
 3.02452E+00  5.10672E-01  3.18331E-06 -1.74955E-02
 3.02452E+00  5.96125E-01  3.15323E-06 -1.80495E-02
 3.02452E+00  6.81805E-01  3.11875E-06 -1.90211E-02
 3.02452E+00  7.67782E-01  3.07995E-06 -2.02412E-02
 3.02452E+00  8.54135E-01  3.03687E-06 -2.15550E-02
 3.02452E+00  9.40953E-01  2.98952E-06 -2.27876E-02
 3.02452E+00  1.02834E+00  2.93780E-06 -2.36823E-02
 3.02452E+00  1.11640E+00  2.88142E-06 -2.40552E-02
 3.02452E+00  1.20526E+00  2.81970E-06 -2.43932E-02
 3.02452E+00  1.29505E+00  2.75139E-06 -2.54150E-02
 3.02452E+00  1.38591E+00  2.67433E-06 -2.68242E-02
 3.02452E+00  1.47801E+00  2.58511E-06 -2.75296E-02
 3.02452E+00  1.57152E+00  2.47880E-06 -2.84984E-02
 3.02452E+00  1.66662E+00  2.34888E-06 -3.40577E-02
 3.02452E+00  1.76351E+00  2.18779E-06 -4.58366E-02
 3.02452E+00  1.86242E+00  1.98819E-06 -5.49841E-02
 3.02452E+00  1.96357E+00  1.74483E-06 -5.44362E-02
 3.02452E+00  2.06723E+00  1.45631E-06 -6.76273E-02
 3.02452E+00  2.17366E+00  1.12737E-06 -1.27451E-01
 3.02452E+00  2.28318E+00  7.74460E-07 -1.97497E-01
 3.02452E+00  2.39608E+00  4.36701E-07 -1.92852E-01
 3.02452E+00  2.51273E+00  1.77456E-07 -1.32761E-01
 3.02452E+00  2.63348E+00  4.24323E-08 -1.40134E-01
 3.02452E+00  2.75874E+00  4.37369E-09 -2.30780E-01
 3.02452E+00  2.88893E+00  1.22332E-10 -2.99936E-01
 3.02452E+00  3.02452E+00  5.27405E-13 -2.98515E-01
 3.02452E+00  3.16598E+00 -6.53946E-13 -2.37861E-01
 3.02452E+00  3.31383E+00 -8.01202E-13 -1.73643E-01
 3.02452E+00  3.46864E+00  0.00000E+00 -1.57971E-01
 3.02452E+00  3.63097E+00  0.00000E+00 -1.22566E-01
 3.02452E+00  3.80145E+00  0.00000E+00 -4.96420E-02
 3.02452E+00  3.98072E+00  0.00000E+00 -2.17051E-02
 3.02452E+00  4.16944E+00  0.00000E+00 -1.60570E-02
 3.02452E+00  4.36832E+00  0.00000E+00 -4.14254E-03

 3.16598E+00  0.00000E+00 -1.38125E-09 -1.01595E-02
 3.16598E+00  8.50296E-02  2.79944E-10 -1.04277E-02
 3.16598E+00  1.70065E-01  3.02015E-10 -1.11566E-02
 3.16598E+00  2.55119E-01  2.98159E-10 -1.13966E-02
 3.16598E+00  3.40215E-01  2.93839E-10 -1.10273E-02
 3.16598E+00  4.25386E-01  2.94199E-10 -1.07424E-02
 3.16598E+00  5.10672E-01  2.89833E-10 -1.07320E-02
 3.16598E+00  5.96125E-01  2.88302E-10 -1.10102E-02
 3.16598E+00  6.81805E-01  2.86237E-10 -1.15549E-02
 3.16598E+00  7.67782E-01  2.82299E-10 -1.23268E-02
 3.16598E+00  8.54135E-01  2.78900E-10 -1.32548E-02
 3.16598E+00  9.40953E-01  2.74192E-10 -1.42962E-02
 3.16598E+00  1.02834E+00  2.69463E-10 -1.55447E-02
 3.16598E+00  1.11640E+00  2.64857E-10 -1.71047E-02
 3.16598E+00  1.20526E+00  2.59753E-10 -1.88997E-02
 3.16598E+00  1.29505E+00  2.53785E-10 -2.07628E-02
 3.16598E+00  1.38591E+00  2.46852E-10 -2.23437E-02
 3.16598E+00  1.47801E+00  2.40524E-10 -2.31531E-02
 3.16598E+00  1.57152E+00  2.31865E-10 -2.37261E-02
 3.16598E+00  1.66662E+00  2.21132E-10 -2.62605E-02
 3.16598E+00  1.76351E+00  2.07758E-10 -3.22126E-02
 3.16598E+00  1.86242E+00  1.90867E-10 -3.97609E-02
 3.16598E+00  1.96357E+00  1.69701E-10 -4.76421E-02
 3.16598E+00  2.06723E+00  1.44649E-10 -6.35912E-02
 3.16598E+00  2.17366E+00  1.14377E-10 -9.72262E-02
 3.16598E+00  2.28318E+00  8.03910E-11 -1.26315E-01
 3.16598E+00  2.39608E+00  4.63333E-11 -1.07550E-01
 3.16598E+00  2.51273E+00  1.91941E-11 -7.30758E-02
 3.16598E+00  2.63348E+00  4.72088E-12 -1.28101E-01
 3.16598E+00  2.75874E+00  1.52292E-13 -2.54696E-01
 3.16598E+00  2.88893E+00  2.12302E-14 -3.01311E-01
 3.16598E+00  3.02452E+00 -5.54561E-13 -2.37861E-01
 3.16598E+00  3.16598E+00  2.85845E-12 -1.50441E-01
 3.16598E+00  3.31383E+00 -9.63659E-13 -1.05304E-01
 3.16598E+00  3.46864E+00  0.00000E+00 -1.27962E-01
 3.16598E+00  3.63097E+00  0.00000E+00 -1.25763E-01
 3.16598E+00  3.80145E+00  0.00000E+00 -6.88938E-02
 3.16598E+00  3.98072E+00  0.00000E+00 -4.49868E-02
 3.16598E+00  4.16944E+00  0.00000E+00 -3.02702E-02
 3.16598E+00  4.36832E+00  0.00000E+00 -4.93479E-03

 3.31383E+00  0.00000E+00 -1.65735E-09 -6.75204E-03
 3.31383E+00  8.50296E-02 -2.08345E-11 -6.32497E-03
 3.31383E+00  1.70065E-01 -3.26773E-12 -7.45763E-03
 3.31383E+00  2.55119E-01  1.32654E-12 -7.86218E-03
 3.31383E+00  3.40215E-01 -1.07680E-13 -7.13660E-03
 3.31383E+00  4.25386E-01  1.03951E-12 -6.77896E-03
 3.31383E+00  5.10672E-01  1.04125E-13 -6.79915E-03
 3.31383E+00  5.96125E-01  4.87070E-13 -6.86849E-03
 3.31383E+00  6.81805E-01  1.27109E-12 -7.11493E-03
 3.31383E+00  7.67782E-01  2.74180E-13 -7.63132E-03
 3.31383E+00  8.54135E-01  1.12113E-12 -8.13174E-03
 3.31383E+00  9.40953E-01  1.58803E-12 -8.44415E-03
 3.31383E+00  1.02834E+00 -3.03066E-14 -9.14171E-03
 3.31383E+00  1.11640E+00  8.49831E-13 -1.08048E-02
 3.31383E+00  1.20526E+00  1.64008E-12 -1.27169E-02
 3.31383E+00  1.29505E+00  5.60662E-13 -1.37217E-02
 3.31383E+00  1.38591E+00  7.05580E-13 -1.46377E-02
 3.31383E+00  1.47801E+00  5.85158E-13 -1.78587E-02
 3.31383E+00  1.57152E+00  5.13823E-15 -2.29906E-02
 3.31383E+00  1.66662E+00  7.08281E-13 -2.50415E-02
 3.31383E+00  1.76351E+00  3.88520E-13 -2.22385E-02
 3.31383E+00  1.86242E+00  7.25462E-14 -2.54264E-02
 3.31383E+00  1.96357E+00  3.85441E-13 -4.53694E-02
 3.31383E+00  2.06723E+00  2.14224E-13 -6.92654E-02
 3.31383E+00  2.17366E+00  2.08500E-13 -7.48183E-02
 3.31383E+00  2.28318E+00 -7.19993E-14 -6.24656E-02
 3.31383E+00  2.39608E+00  2.63830E-13 -5.00228E-02
 3.31383E+00  2.51273E+00  2.38626E-13 -5.97766E-02
 3.31383E+00  2.63348E+00 -1.20623E-13 -1.16474E-01
 3.31383E+00  2.75874E+00  5.84075E-13 -1.95272E-01
 3.31383E+00  2.88893E+00 -1.02021E-13 -2.19152E-01
 3.31383E+00  3.02452E+00 -7.29280E-13 -1.73643E-01
 3.31383E+00  3.16598E+00 -1.07751E-12 -1.05304E-01
 3.31383E+00  3.31383E+00  3.07870E-13 -6.46860E-02
 3.31383E+00  3.46864E+00  0.00000E+00 -8.13994E-02
 3.31383E+00  3.63097E+00  0.00000E+00 -8.92893E-02
 3.31383E+00  3.80145E+00  0.00000E+00 -6.25510E-02
 3.31383E+00  3.98072E+00  0.00000E+00 -5.56874E-02
 3.31383E+00  4.16944E+00  0.00000E+00 -3.83930E-02
 3.31383E+00  4.36832E+00  0.00000E+00 -4.06841E-03

 3.46864E+00  0.00000E+00  0.00000E+00 -4.41676E-03
 3.46864E+00  8.50296E-02  0.00000E+00 -4.59303E-03
 3.46864E+00  1.70065E-01  0.00000E+00 -4.92673E-03
 3.46864E+00  2.55119E-01  0.00000E+00 -4.98438E-03
 3.46864E+00  3.40215E-01  0.00000E+00 -4.70609E-03
 3.46864E+00  4.25386E-01  0.00000E+00 -4.40040E-03
 3.46864E+00  5.10672E-01  0.00000E+00 -4.19924E-03
 3.46864E+00  5.96125E-01  0.00000E+00 -4.18079E-03
 3.46864E+00  6.81805E-01  0.00000E+00 -4.43706E-03
 3.46864E+00  7.67782E-01  0.00000E+00 -4.94947E-03
 3.46864E+00  8.54135E-01  0.00000E+00 -5.35599E-03
 3.46864E+00  9.40953E-01  0.00000E+00 -5.41899E-03
 3.46864E+00  1.02834E+00  0.00000E+00 -5.66624E-03
 3.46864E+00  1.11640E+00  0.00000E+00 -6.67945E-03
 3.46864E+00  1.20526E+00  0.00000E+00 -8.03146E-03
 3.46864E+00  1.29505E+00  0.00000E+00 -8.93910E-03
 3.46864E+00  1.38591E+00  0.00000E+00 -9.87888E-03
 3.46864E+00  1.47801E+00  0.00000E+00 -1.23330E-02
 3.46864E+00  1.57152E+00  0.00000E+00 -1.61091E-02
 3.46864E+00  1.66662E+00  0.00000E+00 -1.82491E-02
 3.46864E+00  1.76351E+00  0.00000E+00 -1.76757E-02
 3.46864E+00  1.86242E+00  0.00000E+00 -2.07136E-02
 3.46864E+00  1.96357E+00  0.00000E+00 -3.34256E-02
 3.46864E+00  2.06723E+00  0.00000E+00 -4.66948E-02
 3.46864E+00  2.17366E+00  0.00000E+00 -4.58461E-02
 3.46864E+00  2.28318E+00  0.00000E+00 -3.82121E-02
 3.46864E+00  2.39608E+00  0.00000E+00 -4.66835E-02
 3.46864E+00  2.51273E+00  0.00000E+00 -6.84760E-02
 3.46864E+00  2.63348E+00  0.00000E+00 -7.57117E-02
 3.46864E+00  2.75874E+00  0.00000E+00 -7.59825E-02
 3.46864E+00  2.88893E+00  0.00000E+00 -1.13018E-01
 3.46864E+00  3.02452E+00  0.00000E+00 -1.57971E-01
 3.46864E+00  3.16598E+00  0.00000E+00 -1.27962E-01
 3.46864E+00  3.31383E+00  0.00000E+00 -8.13994E-02
 3.46864E+00  3.46864E+00  0.00000E+00 -1.08127E-01
 3.46864E+00  3.63097E+00  0.00000E+00 -9.09345E-02
 3.46864E+00  3.80145E+00  0.00000E+00 -7.92318E-03
 3.46864E+00  3.98072E+00  0.00000E+00 -1.32802E-02
 3.46864E+00  4.16944E+00  0.00000E+00 -3.00406E-02
 3.46864E+00  4.36832E+00  0.00000E+00 -2.53969E-03

 3.63097E+00  0.00000E+00  0.00000E+00 -2.86091E-03
 3.63097E+00  8.50296E-02  0.00000E+00 -3.34679E-03
 3.63097E+00  1.70065E-01  0.00000E+00 -3.10685E-03
 3.63097E+00  2.55119E-01  0.00000E+00 -2.91521E-03
 3.63097E+00  3.40215E-01  0.00000E+00 -2.95481E-03
 3.63097E+00  4.25386E-01  0.00000E+00 -2.78319E-03
 3.63097E+00  5.10672E-01  0.00000E+00 -2.54626E-03
 3.63097E+00  5.96125E-01  0.00000E+00 -2.50854E-03
 3.63097E+00  6.81805E-01  0.00000E+00 -2.70770E-03
 3.63097E+00  7.67782E-01  0.00000E+00 -3.08688E-03
 3.63097E+00  8.54135E-01  0.00000E+00 -3.43773E-03
 3.63097E+00  9.40953E-01  0.00000E+00 -3.60692E-03
 3.63097E+00  1.02834E+00  0.00000E+00 -3.78166E-03
 3.63097E+00  1.11640E+00  0.00000E+00 -4.20645E-03
 3.63097E+00  1.20526E+00  0.00000E+00 -4.90791E-03
 3.63097E+00  1.29505E+00  0.00000E+00 -5.81835E-03
 3.63097E+00  1.38591E+00  0.00000E+00 -6.82146E-03
 3.63097E+00  1.47801E+00  0.00000E+00 -7.76448E-03
 3.63097E+00  1.57152E+00  0.00000E+00 -8.80925E-03
 3.63097E+00  1.66662E+00  0.00000E+00 -1.06275E-02
 3.63097E+00  1.76351E+00  0.00000E+00 -1.35962E-02
 3.63097E+00  1.86242E+00  0.00000E+00 -1.68681E-02
 3.63097E+00  1.96357E+00  0.00000E+00 -1.94284E-02
 3.63097E+00  2.06723E+00  0.00000E+00 -2.13049E-02
 3.63097E+00  2.17366E+00  0.00000E+00 -2.32811E-02
 3.63097E+00  2.28318E+00  0.00000E+00 -2.95934E-02
 3.63097E+00  2.39608E+00  0.00000E+00 -4.62694E-02
 3.63097E+00  2.51273E+00  0.00000E+00 -6.04325E-02
 3.63097E+00  2.63348E+00  0.00000E+00 -4.19090E-02
 3.63097E+00  2.75874E+00  0.00000E+00 -1.28678E-02
 3.63097E+00  2.88893E+00  0.00000E+00 -4.86070E-02
 3.63097E+00  3.02452E+00  0.00000E+00 -1.22566E-01
 3.63097E+00  3.16598E+00  0.00000E+00 -1.25763E-01
 3.63097E+00  3.31383E+00  0.00000E+00 -8.92893E-02
 3.63097E+00  3.46864E+00  0.00000E+00 -9.09345E-02
 3.63097E+00  3.63097E+00  0.00000E+00 -6.55659E-02
 3.63097E+00  3.80145E+00  0.00000E+00 -5.38467E-03
 3.63097E+00  3.98072E+00  0.00000E+00 -1.22154E-02
 3.63097E+00  4.16944E+00  0.00000E+00 -3.41685E-02
 3.63097E+00  4.36832E+00  0.00000E+00 -2.08416E-02

 3.80145E+00  0.00000E+00  0.00000E+00 -1.80294E-03
 3.80145E+00  8.50296E-02  0.00000E+00 -1.64514E-03
 3.80145E+00  1.70065E-01  0.00000E+00 -1.71010E-03
 3.80145E+00  2.55119E-01  0.00000E+00 -1.68780E-03
 3.80145E+00  3.40215E-01  0.00000E+00 -1.55574E-03
 3.80145E+00  4.25386E-01  0.00000E+00 -1.55182E-03
 3.80145E+00  5.10672E-01  0.00000E+00 -1.59029E-03
 3.80145E+00  5.96125E-01  0.00000E+00 -1.54735E-03
 3.80145E+00  6.81805E-01  0.00000E+00 -1.50764E-03
 3.80145E+00  7.67782E-01  0.00000E+00 -1.56915E-03
 3.80145E+00  8.54135E-01  0.00000E+00 -1.74522E-03
 3.80145E+00  9.40953E-01  0.00000E+00 -2.01978E-03
 3.80145E+00  1.02834E+00  0.00000E+00 -2.32199E-03
 3.80145E+00  1.11640E+00  0.00000E+00 -2.58653E-03
 3.80145E+00  1.20526E+00  0.00000E+00 -2.88752E-03
 3.80145E+00  1.29505E+00  0.00000E+00 -3.35231E-03
 3.80145E+00  1.38591E+00  0.00000E+00 -3.98292E-03
 3.80145E+00  1.47801E+00  0.00000E+00 -4.68150E-03
 3.80145E+00  1.57152E+00  0.00000E+00 -5.45120E-03
 3.80145E+00  1.66662E+00  0.00000E+00 -6.46344E-03
 3.80145E+00  1.76351E+00  0.00000E+00 -7.81570E-03
 3.80145E+00  1.86242E+00  0.00000E+00 -9.28640E-03
 3.80145E+00  1.96357E+00  0.00000E+00 -1.06389E-02
 3.80145E+00  2.06723E+00  0.00000E+00 -1.20917E-02
 3.80145E+00  2.17366E+00  0.00000E+00 -1.41028E-02
 3.80145E+00  2.28318E+00  0.00000E+00 -1.73716E-02
 3.80145E+00  2.39608E+00  0.00000E+00 -2.27064E-02
 3.80145E+00  2.51273E+00  0.00000E+00 -2.88762E-02
 3.80145E+00  2.63348E+00  0.00000E+00 -3.26803E-02
 3.80145E+00  2.75874E+00  0.00000E+00 -3.44290E-02
 3.80145E+00  2.88893E+00  0.00000E+00 -3.84930E-02
 3.80145E+00  3.02452E+00  0.00000E+00 -4.96420E-02
 3.80145E+00  3.16598E+00  0.00000E+00 -6.88938E-02
 3.80145E+00  3.31383E+00  0.00000E+00 -6.25510E-02
 3.80145E+00  3.46864E+00  0.00000E+00 -7.92318E-03
 3.80145E+00  3.63097E+00  0.00000E+00 -5.38467E-03
 3.80145E+00  3.80145E+00  0.00000E+00 -6.85474E-02
 3.80145E+00  3.98072E+00  0.00000E+00 -6.75836E-02
 3.80145E+00  4.16944E+00  0.00000E+00 -4.66316E-02
 3.80145E+00  4.36832E+00  0.00000E+00 -4.11144E-02

 3.98072E+00  0.00000E+00  0.00000E+00 -8.65343E-04
 3.98072E+00  8.50296E-02  0.00000E+00 -7.44278E-04
 3.98072E+00  1.70065E-01  0.00000E+00 -8.11551E-04
 3.98072E+00  2.55119E-01  0.00000E+00 -8.17661E-04
 3.98072E+00  3.40215E-01  0.00000E+00 -7.61451E-04
 3.98072E+00  4.25386E-01  0.00000E+00 -8.50455E-04
 3.98072E+00  5.10672E-01  0.00000E+00 -9.51291E-04
 3.98072E+00  5.96125E-01  0.00000E+00 -9.07861E-04
 3.98072E+00  6.81805E-01  0.00000E+00 -8.37052E-04
 3.98072E+00  7.67782E-01  0.00000E+00 -8.64519E-04
 3.98072E+00  8.54135E-01  0.00000E+00 -9.78740E-04
 3.98072E+00  9.40953E-01  0.00000E+00 -1.14031E-03
 3.98072E+00  1.02834E+00  0.00000E+00 -1.30151E-03
 3.98072E+00  1.11640E+00  0.00000E+00 -1.42329E-03
 3.98072E+00  1.20526E+00  0.00000E+00 -1.54643E-03
 3.98072E+00  1.29505E+00  0.00000E+00 -1.74472E-03
 3.98072E+00  1.38591E+00  0.00000E+00 -2.05998E-03
 3.98072E+00  1.47801E+00  0.00000E+00 -2.50816E-03
 3.98072E+00  1.57152E+00  0.00000E+00 -3.05332E-03
 3.98072E+00  1.66662E+00  0.00000E+00 -3.57658E-03
 3.98072E+00  1.76351E+00  0.00000E+00 -4.03503E-03
 3.98072E+00  1.86242E+00  0.00000E+00 -4.67625E-03
 3.98072E+00  1.96357E+00  0.00000E+00 -5.75174E-03
 3.98072E+00  2.06723E+00  0.00000E+00 -7.00862E-03
 3.98072E+00  2.17366E+00  0.00000E+00 -7.99470E-03
 3.98072E+00  2.28318E+00  0.00000E+00 -8.76983E-03
 3.98072E+00  2.39608E+00  0.00000E+00 -9.84062E-03
 3.98072E+00  2.51273E+00  0.00000E+00 -1.27484E-02
 3.98072E+00  2.63348E+00  0.00000E+00 -1.98122E-02
 3.98072E+00  2.75874E+00  0.00000E+00 -2.68708E-02
 3.98072E+00  2.88893E+00  0.00000E+00 -2.37932E-02
 3.98072E+00  3.02452E+00  0.00000E+00 -2.17051E-02
 3.98072E+00  3.16598E+00  0.00000E+00 -4.49868E-02
 3.98072E+00  3.31383E+00  0.00000E+00 -5.56874E-02
 3.98072E+00  3.46864E+00  0.00000E+00 -1.32802E-02
 3.98072E+00  3.63097E+00  0.00000E+00 -1.22154E-02
 3.98072E+00  3.80145E+00  0.00000E+00 -6.75836E-02
 3.98072E+00  3.98072E+00  0.00000E+00 -5.58385E-02
 3.98072E+00  4.16944E+00  0.00000E+00 -1.63347E-02
 3.98072E+00  4.36832E+00  0.00000E+00 -5.51152E-03

 4.16944E+00  0.00000E+00  0.00000E+00 -2.80533E-04
 4.16944E+00  8.50296E-02  0.00000E+00 -3.79033E-04
 4.16944E+00  1.70065E-01  0.00000E+00 -3.28365E-04
 4.16944E+00  2.55119E-01  0.00000E+00 -2.96435E-04
 4.16944E+00  3.40215E-01  0.00000E+00 -3.48963E-04
 4.16944E+00  4.25386E-01  0.00000E+00 -4.17658E-04
 4.16944E+00  5.10672E-01  0.00000E+00 -4.59190E-04
 4.16944E+00  5.96125E-01  0.00000E+00 -4.59425E-04
 4.16944E+00  6.81805E-01  0.00000E+00 -4.68458E-04
 4.16944E+00  7.67782E-01  0.00000E+00 -5.24112E-04
 4.16944E+00  8.54135E-01  0.00000E+00 -5.88381E-04
 4.16944E+00  9.40953E-01  0.00000E+00 -6.23048E-04
 4.16944E+00  1.02834E+00  0.00000E+00 -6.47231E-04
 4.16944E+00  1.11640E+00  0.00000E+00 -6.91682E-04
 4.16944E+00  1.20526E+00  0.00000E+00 -7.65911E-04
 4.16944E+00  1.29505E+00  0.00000E+00 -8.70520E-04
 4.16944E+00  1.38591E+00  0.00000E+00 -1.00198E-03
 4.16944E+00  1.47801E+00  0.00000E+00 -1.15384E-03
 4.16944E+00  1.57152E+00  0.00000E+00 -1.34513E-03
 4.16944E+00  1.66662E+00  0.00000E+00 -1.63602E-03
 4.16944E+00  1.76351E+00  0.00000E+00 -2.05731E-03
 4.16944E+00  1.86242E+00  0.00000E+00 -2.52171E-03
 4.16944E+00  1.96357E+00  0.00000E+00 -2.92549E-03
 4.16944E+00  2.06723E+00  0.00000E+00 -3.26638E-03
 4.16944E+00  2.17366E+00  0.00000E+00 -3.61040E-03
 4.16944E+00  2.28318E+00  0.00000E+00 -4.30350E-03
 4.16944E+00  2.39608E+00  0.00000E+00 -5.85403E-03
 4.16944E+00  2.51273E+00  0.00000E+00 -7.54126E-03
 4.16944E+00  2.63348E+00  0.00000E+00 -7.48524E-03
 4.16944E+00  2.75874E+00  0.00000E+00 -6.48161E-03
 4.16944E+00  2.88893E+00  0.00000E+00 -8.34021E-03
 4.16944E+00  3.02452E+00  0.00000E+00 -1.60570E-02
 4.16944E+00  3.16598E+00  0.00000E+00 -3.02702E-02
 4.16944E+00  3.31383E+00  0.00000E+00 -3.83930E-02
 4.16944E+00  3.46864E+00  0.00000E+00 -3.00406E-02
 4.16944E+00  3.63097E+00  0.00000E+00 -3.41685E-02
 4.16944E+00  3.80145E+00  0.00000E+00 -4.66316E-02
 4.16944E+00  3.98072E+00  0.00000E+00 -1.63347E-02
 4.16944E+00  4.16944E+00  0.00000E+00  1.40416E-02
 4.16944E+00  4.36832E+00  0.00000E+00  9.08368E-03

 4.36832E+00  0.00000E+00  0.00000E+00 -1.19575E-04
 4.36832E+00  8.50296E-02  0.00000E+00 -1.01124E-04
 4.36832E+00  1.70065E-01  0.00000E+00 -1.08904E-04
 4.36832E+00  2.55119E-01  0.00000E+00 -1.10953E-04
 4.36832E+00  3.40215E-01  0.00000E+00 -1.01154E-04
 4.36832E+00  4.25386E-01  0.00000E+00 -1.02764E-04
 4.36832E+00  5.10672E-01  0.00000E+00 -1.30286E-04
 4.36832E+00  5.96125E-01  0.00000E+00 -1.81574E-04
 4.36832E+00  6.81805E-01  0.00000E+00 -2.11244E-04
 4.36832E+00  7.67782E-01  0.00000E+00 -1.91063E-04
 4.36832E+00  8.54135E-01  0.00000E+00 -1.70832E-04
 4.36832E+00  9.40953E-01  0.00000E+00 -1.99424E-04
 4.36832E+00  1.02834E+00  0.00000E+00 -2.61534E-04
 4.36832E+00  1.11640E+00  0.00000E+00 -3.27712E-04
 4.36832E+00  1.20526E+00  0.00000E+00 -3.83408E-04
 4.36832E+00  1.29505E+00  0.00000E+00 -4.21153E-04
 4.36832E+00  1.38591E+00  0.00000E+00 -4.52074E-04
 4.36832E+00  1.47801E+00  0.00000E+00 -5.02457E-04
 4.36832E+00  1.57152E+00  0.00000E+00 -5.86396E-04
 4.36832E+00  1.66662E+00  0.00000E+00 -6.97130E-04
 4.36832E+00  1.76351E+00  0.00000E+00 -8.27921E-04
 4.36832E+00  1.86242E+00  0.00000E+00 -9.78987E-04
 4.36832E+00  1.96357E+00  0.00000E+00 -1.15374E-03
 4.36832E+00  2.06723E+00  0.00000E+00 -1.36638E-03
 4.36832E+00  2.17366E+00  0.00000E+00 -1.63273E-03
 4.36832E+00  2.28318E+00  0.00000E+00 -1.91847E-03
 4.36832E+00  2.39608E+00  0.00000E+00 -2.15901E-03
 4.36832E+00  2.51273E+00  0.00000E+00 -2.46128E-03
 4.36832E+00  2.63348E+00  0.00000E+00 -3.08975E-03
 4.36832E+00  2.75874E+00  0.00000E+00 -3.84962E-03
 4.36832E+00  2.88893E+00  0.00000E+00 -4.08651E-03
 4.36832E+00  3.02452E+00  0.00000E+00 -4.14254E-03
 4.36832E+00  3.16598E+00  0.00000E+00 -4.93479E-03
 4.36832E+00  3.31383E+00  0.00000E+00 -4.06841E-03
 4.36832E+00  3.46864E+00  0.00000E+00 -2.53969E-03
 4.36832E+00  3.63097E+00  0.00000E+00 -2.08416E-02
 4.36832E+00  3.80145E+00  0.00000E+00 -4.11144E-02
 4.36832E+00  3.98072E+00  0.00000E+00 -5.51152E-03
 4.36832E+00  4.16944E+00  0.00000E+00  9.08368E-03
 4.36832E+00  4.36832E+00  0.00000E+00 -1.91660E-02



==> anc/V_Lambda2.5kF_kF0.96 <==
 0.00000E+00  0.00000E+00 -7.98251E+01 -1.07344E+02
 0.00000E+00  8.87266E-02 -7.91196E+01 -1.06622E+02
 0.00000E+00  1.77459E-01 -7.70977E+01 -1.04304E+02
 0.00000E+00  2.66211E-01 -7.40072E+01 -1.00798E+02
 0.00000E+00  3.55007E-01 -7.01615E+01 -9.60909E+01
 0.00000E+00  4.43881E-01 -6.58523E+01 -8.98602E+01
 0.00000E+00  5.32875E-01 -6.13014E+01 -8.26118E+01
 0.00000E+00  6.22044E-01 -5.66553E+01 -7.49605E+01
 0.00000E+00  7.11449E-01 -5.20030E+01 -6.71470E+01
 0.00000E+00  8.01164E-01 -4.73969E+01 -5.93527E+01
 0.00000E+00  8.91271E-01 -4.28668E+01 -5.18543E+01
 0.00000E+00  9.81864E-01 -3.84296E+01 -4.48901E+01
 0.00000E+00  1.07305E+00 -3.40962E+01 -3.84867E+01
 0.00000E+00  1.16494E+00 -2.98752E+01 -3.26214E+01
 0.00000E+00  1.25766E+00 -2.57734E+01 -2.72870E+01
 0.00000E+00  1.35135E+00 -2.17967E+01 -2.24783E+01
 0.00000E+00  1.44617E+00 -1.79511E+01 -1.81241E+01
 0.00000E+00  1.54227E+00 -1.42465E+01 -1.41024E+01
 0.00000E+00  1.63984E+00 -1.07024E+01 -1.03604E+01
 0.00000E+00  1.73908E+00 -7.35545E+00 -6.96346E+00
 0.00000E+00  1.84018E+00 -4.27018E+00 -3.98886E+00
 0.00000E+00  1.94339E+00 -1.54837E+00 -1.46565E+00
 0.00000E+00  2.04894E+00  6.69826E-01  5.56555E-01
 0.00000E+00  2.15711E+00  2.22005E+00  1.96428E+00
 0.00000E+00  2.26817E+00  2.95302E+00  2.64239E+00
 0.00000E+00  2.38244E+00  2.81725E+00  2.53101E+00
 0.00000E+00  2.50026E+00  1.99056E+00  1.76760E+00
 0.00000E+00  2.62198E+00  9.55236E-01  8.04460E-01
 0.00000E+00  2.74798E+00  2.59664E-01  1.70729E-01
 0.00000E+00  2.87869E+00  2.96258E-02 -1.73371E-02
 0.00000E+00  3.01454E+00  8.89756E-04 -2.27980E-02
 0.00000E+00  3.15602E+00  3.58617E-06 -1.39996E-02
 0.00000E+00  3.30363E+00  6.37705E-10 -9.73139E-03
 0.00000E+00  3.45791E+00  1.18019E-09 -6.90461E-03
 0.00000E+00  3.61945E+00  0.00000E+00 -4.28381E-03
 0.00000E+00  3.78884E+00  0.00000E+00 -2.54916E-03
 0.00000E+00  3.96673E+00  0.00000E+00 -1.82383E-03
 0.00000E+00  4.15379E+00  0.00000E+00 -9.78317E-04
 0.00000E+00  4.35072E+00  0.00000E+00 -3.18927E-04
 0.00000E+00  4.55825E+00  0.00000E+00 -1.36746E-04

 8.87266E-02  0.00000E+00 -7.91196E+01 -1.06622E+02
 8.87266E-02  8.87266E-02 -7.84408E+01 -1.06174E+02
 8.87266E-02  1.77459E-01 -7.64902E+01 -1.03902E+02
 8.87266E-02  2.66211E-01 -7.34944E+01 -1.00282E+02
 8.87266E-02  3.55007E-01 -6.97446E+01 -9.54811E+01
 8.87266E-02  4.43881E-01 -6.55181E+01 -8.93385E+01
 8.87266E-02  5.32875E-01 -6.10325E+01 -8.22846E+01
 8.87266E-02  6.22044E-01 -5.64361E+01 -7.48122E+01
 8.87266E-02  7.11449E-01 -5.18219E+01 -6.71164E+01
 8.87266E-02  8.01164E-01 -4.72454E+01 -5.93618E+01
 8.87266E-02  8.91271E-01 -4.27387E+01 -5.18524E+01
 8.87266E-02  9.81864E-01 -3.83209E+01 -4.48611E+01
 8.87266E-02  1.07305E+00 -3.40042E+01 -3.84477E+01
 8.87266E-02  1.16494E+00 -2.97977E+01 -3.26116E+01
 8.87266E-02  1.25766E+00 -2.57088E+01 -2.72973E+01
 8.87266E-02  1.35135E+00 -2.17435E+01 -2.24279E+01
 8.87266E-02  1.44617E+00 -1.79081E+01 -1.79742E+01
 8.87266E-02  1.54227E+00 -1.42127E+01 -1.39482E+01
 8.87266E-02  1.63984E+00 -1.06767E+01 -1.03294E+01
 8.87266E-02  1.73908E+00 -7.33686E+00 -7.04472E+00
 8.87266E-02  1.84018E+00 -4.25778E+00 -4.06431E+00
 8.87266E-02  1.94339E+00 -1.54114E+00 -1.48227E+00
 8.87266E-02  2.04894E+00  6.73017E-01  5.59856E-01
 8.87266E-02  2.15711E+00  2.22041E+00  1.95268E+00
 8.87266E-02  2.26817E+00  2.95175E+00  2.62456E+00
 8.87266E-02  2.38244E+00  2.81549E+00  2.52284E+00
 8.87266E-02  2.50026E+00  1.98917E+00  1.76599E+00
 8.87266E-02  2.62198E+00  9.54541E-01  8.01128E-01
 8.87266E-02  2.74798E+00  2.59473E-01  1.66687E-01
 8.87266E-02  2.87869E+00  2.96040E-02 -1.84532E-02
 8.87266E-02  3.01454E+00  8.89108E-04 -2.25277E-02
 8.87266E-02  3.15602E+00  3.58269E-06 -1.45107E-02
 8.87266E-02  3.30363E+00  3.60367E-10 -9.81947E-03
 8.87266E-02  3.45791E+00  2.26487E-11 -6.08939E-03
 8.87266E-02  3.61945E+00  0.00000E+00 -4.21275E-03
 8.87266E-02  3.78884E+00  0.00000E+00 -2.96385E-03
 8.87266E-02  3.96673E+00  0.00000E+00 -1.61001E-03
 8.87266E-02  4.15379E+00  0.00000E+00 -8.00615E-04
 8.87266E-02  4.35072E+00  0.00000E+00 -3.89103E-04
 8.87266E-02  4.55825E+00  0.00000E+00 -1.20950E-04

 1.77459E-01  0.00000E+00 -7.70977E+01 -1.04304E+02
 1.77459E-01  8.87266E-02 -7.64902E+01 -1.03902E+02
 1.77459E-01  1.77459E-01 -7.47317E+01 -1.01647E+02
 1.77459E-01  2.66211E-01 -7.19948E+01 -9.79862E+01
 1.77459E-01  3.55007E-01 -6.85126E+01 -9.32543E+01
 1.77459E-01  4.43881E-01 -6.45227E+01 -8.75028E+01
 1.77459E-01  5.32875E-01 -6.02278E+01 -8.08952E+01
 1.77459E-01  6.22044E-01 -5.57792E+01 -7.36515E+01
 1.77459E-01  7.11449E-01 -5.12787E+01 -6.61332E+01
 1.77459E-01  8.01164E-01 -4.67906E+01 -5.86661E+01
 1.77459E-01  8.91271E-01 -4.23547E+01 -5.14393E+01
 1.77459E-01  9.81864E-01 -3.79954E+01 -4.45975E+01
 1.77459E-01  1.07305E+00 -3.37287E+01 -3.82345E+01
 1.77459E-01  1.16494E+00 -2.95659E+01 -3.24181E+01
 1.77459E-01  1.25766E+00 -2.55156E+01 -2.71244E+01
 1.77459E-01  1.35135E+00 -2.15845E+01 -2.22919E+01
 1.77459E-01  1.44617E+00 -1.77798E+01 -1.78899E+01
 1.77459E-01  1.54227E+00 -1.41119E+01 -1.39143E+01
 1.77459E-01  1.63984E+00 -1.06004E+01 -1.03314E+01
 1.77459E-01  1.73908E+00 -7.28208E+00 -7.06076E+00
 1.77459E-01  1.84018E+00 -4.22164E+00 -4.07075E+00
 1.77459E-01  1.94339E+00 -1.52061E+00 -1.47142E+00
 1.77459E-01  2.04894E+00  6.81336E-01  5.77643E-01
 1.77459E-01  2.15711E+00  2.22018E+00  1.96732E+00
 1.77459E-01  2.26817E+00  2.94673E+00  2.63383E+00
 1.77459E-01  2.38244E+00  2.80928E+00  2.52794E+00
 1.77459E-01  2.50026E+00  1.98444E+00  1.76798E+00
 1.77459E-01  2.62198E+00  9.52225E-01  8.00930E-01
 1.77459E-01  2.74798E+00  2.58844E-01  1.65990E-01
 1.77459E-01  2.87869E+00  2.95335E-02 -1.82695E-02
 1.77459E-01  3.01454E+00  8.87037E-04 -2.18812E-02
 1.77459E-01  3.15602E+00  3.57454E-06 -1.41749E-02
 1.77459E-01  3.30363E+00  3.45086E-10 -9.72443E-03
 1.77459E-01  3.45791E+00  9.01735E-12 -5.97822E-03
 1.77459E-01  3.61945E+00  0.00000E+00 -4.00616E-03
 1.77459E-01  3.78884E+00  0.00000E+00 -2.77908E-03
 1.77459E-01  3.96673E+00  0.00000E+00 -1.58120E-03
 1.77459E-01  4.15379E+00  0.00000E+00 -8.41417E-04
 1.77459E-01  4.35072E+00  0.00000E+00 -4.17185E-04
 1.77459E-01  4.55825E+00  0.00000E+00 -1.28129E-04

 2.66211E-01  0.00000E+00 -7.40072E+01 -1.00798E+02
 2.66211E-01  8.87266E-02 -7.34944E+01 -1.00282E+02
 2.66211E-01  1.77459E-01 -7.19948E+01 -9.79862E+01
 2.66211E-01  2.66211E-01 -6.96175E+01 -9.44509E+01
 2.66211E-01  3.55007E-01 -6.65218E+01 -9.00184E+01
 2.66211E-01  4.43881E-01 -6.28894E+01 -8.46576E+01
 2.66211E-01  5.32875E-01 -5.88951E+01 -7.84547E+01
 2.66211E-01  6.22044E-01 -5.46861E+01 -7.15923E+01
 2.66211E-01  7.11449E-01 -5.03730E+01 -6.44777E+01
 2.66211E-01  8.01164E-01 -4.60324E+01 -5.74601E+01
 2.66211E-01  8.91271E-01 -4.17149E+01 -5.06320E+01
 2.66211E-01  9.81864E-01 -3.74536E+01 -4.40484E+01
 2.66211E-01  1.07305E+00 -3.32703E+01 -3.78405E+01
 2.66211E-01  1.16494E+00 -2.91802E+01 -3.21387E+01
 2.66211E-01  1.25766E+00 -2.51940E+01 -2.69392E+01
 2.66211E-01  1.35135E+00 -2.13200E+01 -2.21824E+01
 2.66211E-01  1.44617E+00 -1.75663E+01 -1.78321E+01
 2.66211E-01  1.54227E+00 -1.39441E+01 -1.38730E+01
 2.66211E-01  1.63984E+00 -1.04733E+01 -1.02788E+01
 2.66211E-01  1.73908E+00 -7.19078E+00 -7.00712E+00
 2.66211E-01  1.84018E+00 -4.16141E+00 -4.05101E+00
 2.66211E-01  1.94339E+00 -1.48639E+00 -1.48609E+00
 2.66211E-01  2.04894E+00  6.95124E-01  5.68660E-01
 2.66211E-01  2.15711E+00  2.21962E+00  1.98506E+00
 2.66211E-01  2.26817E+00  2.93819E+00  2.65593E+00
 2.66211E-01  2.38244E+00  2.79878E+00  2.53207E+00
 2.66211E-01  2.50026E+00  1.97644E+00  1.76244E+00
 2.66211E-01  2.62198E+00  9.48311E-01  8.00537E-01
 2.66211E-01  2.74798E+00  2.57785E-01  1.68875E-01
 2.66211E-01  2.87869E+00  2.94147E-02 -1.88319E-02
 2.66211E-01  3.01454E+00  8.83555E-04 -2.43588E-02
 2.66211E-01  3.15602E+00  3.56088E-06 -1.50781E-02
 2.66211E-01  3.30363E+00  3.43677E-10 -9.69602E-03
 2.66211E-01  3.45791E+00 -1.10161E-13 -6.06832E-03
 2.66211E-01  3.61945E+00  0.00000E+00 -3.87776E-03
 2.66211E-01  3.78884E+00  0.00000E+00 -2.52608E-03
 2.66211E-01  3.96673E+00  0.00000E+00 -1.56205E-03
 2.66211E-01  4.15379E+00  0.00000E+00 -8.84989E-04
 2.66211E-01  4.35072E+00  0.00000E+00 -4.18517E-04
 2.66211E-01  4.55825E+00  0.00000E+00 -1.35843E-04

 3.55007E-01  0.00000E+00 -7.01615E+01 -9.60909E+01
 3.55007E-01  8.87266E-02 -6.97446E+01 -9.54811E+01
 3.55007E-01  1.77459E-01 -6.85126E+01 -9.32543E+01
 3.55007E-01  2.66211E-01 -6.65218E+01 -9.00184E+01
 3.55007E-01  3.55007E-01 -6.38650E+01 -8.60042E+01
 3.55007E-01  4.43881E-01 -6.06632E+01 -8.09803E+01
 3.55007E-01  5.32875E-01 -5.70518E+01 -7.51547E+01
 3.55007E-01  6.22044E-01 -5.31618E+01 -6.88568E+01
 3.55007E-01  7.11449E-01 -4.91057E+01 -6.23581E+01
 3.55007E-01  8.01164E-01 -4.49706E+01 -5.58652E+01
 3.55007E-01  8.91271E-01 -4.08196E+01 -4.94620E+01
 3.55007E-01  9.81864E-01 -3.66962E+01 -4.32173E+01
 3.55007E-01  1.07305E+00 -3.26300E+01 -3.72763E+01
 3.55007E-01  1.16494E+00 -2.86414E+01 -3.17802E+01
 3.55007E-01  1.25766E+00 -2.47446E+01 -2.67236E+01
 3.55007E-01  1.35135E+00 -2.09501E+01 -2.20412E+01
 3.55007E-01  1.44617E+00 -1.72676E+01 -1.77111E+01
 3.55007E-01  1.54227E+00 -1.37090E+01 -1.37491E+01
 3.55007E-01  1.63984E+00 -1.02948E+01 -1.01572E+01
 3.55007E-01  1.73908E+00 -7.06241E+00 -6.91706E+00
 3.55007E-01  1.84018E+00 -4.07647E+00 -4.02903E+00
 3.55007E-01  1.94339E+00 -1.43785E+00 -1.52169E+00
 3.55007E-01  2.04894E+00  7.14970E-01  5.36633E-01
 3.55007E-01  2.15711E+00  2.21923E+00  1.99019E+00
 3.55007E-01  2.26817E+00  2.92650E+00  2.67210E+00
 3.55007E-01  2.38244E+00  2.78424E+00  2.53049E+00
 3.55007E-01  2.50026E+00  1.96530E+00  1.75194E+00
 3.55007E-01  2.62198E+00  9.42853E-01  7.98131E-01
 3.55007E-01  2.74798E+00  2.56306E-01  1.71475E-01
 3.55007E-01  2.87869E+00  2.92487E-02 -1.99795E-02
 3.55007E-01  3.01454E+00  8.78684E-04 -2.78193E-02
 3.55007E-01  3.15602E+00  3.54179E-06 -1.66875E-02
 3.55007E-01  3.30363E+00  3.41299E-10 -9.89214E-03
 3.55007E-01  3.45791E+00  1.24421E-12 -6.11416E-03
 3.55007E-01  3.61945E+00  0.00000E+00 -3.84644E-03
 3.55007E-01  3.78884E+00  0.00000E+00 -2.44965E-03
 3.55007E-01  3.96673E+00  0.00000E+00 -1.54468E-03
 3.55007E-01  4.15379E+00  0.00000E+00 -8.91814E-04
 3.55007E-01  4.35072E+00  0.00000E+00 -4.21424E-04
 3.55007E-01  4.55825E+00  0.00000E+00 -1.41629E-04

 4.43881E-01  0.00000E+00 -6.58523E+01 -8.98602E+01
 4.43881E-01  8.87266E-02 -6.55181E+01 -8.93385E+01
 4.43881E-01  1.77459E-01 -6.45227E+01 -8.75028E+01
 4.43881E-01  2.66211E-01 -6.28894E+01 -8.46576E+01
 4.43881E-01  3.55007E-01 -6.06632E+01 -8.09803E+01
 4.43881E-01  4.43881E-01 -5.79133E+01 -7.64293E+01
 4.43881E-01  5.32875E-01 -5.47307E+01 -7.12156E+01
 4.43881E-01  6.22044E-01 -5.12186E+01 -6.56064E+01
 4.43881E-01  7.11449E-01 -4.74800E+01 -5.97719E+01
 4.43881E-01  8.01164E-01 -4.36059E+01 -5.38476E+01
 4.43881E-01  8.91271E-01 -3.96690E+01 -4.79391E+01
 4.43881E-01  9.81864E-01 -3.57236E+01 -4.21385E+01
 4.43881E-01  1.07305E+00 -3.18084E+01 -3.65492E+01
 4.43881E-01  1.16494E+00 -2.79502E+01 -3.12637E+01
 4.43881E-01  1.25766E+00 -2.41680E+01 -2.63162E+01
 4.43881E-01  1.35135E+00 -2.04753E+01 -2.17152E+01
 4.43881E-01  1.44617E+00 -1.68835E+01 -1.74654E+01
 4.43881E-01  1.54227E+00 -1.34062E+01 -1.35720E+01
 4.43881E-01  1.63984E+00 -1.00645E+01 -1.00335E+01
 4.43881E-01  1.73908E+00 -6.89625E+00 -6.84030E+00
 4.43881E-01  1.84018E+00 -3.96604E+00 -3.99802E+00
 4.43881E-01  1.94339E+00 -1.37423E+00 -1.52446E+00
 4.43881E-01  2.04894E+00  7.41557E-01  5.24162E-01
 4.43881E-01  2.15711E+00  2.21959E+00  1.98406E+00
 4.43881E-01  2.26817E+00  2.91209E+00  2.67141E+00
 4.43881E-01  2.38244E+00  2.76592E+00  2.53000E+00
 4.43881E-01  2.50026E+00  1.95118E+00  1.75002E+00
 4.43881E-01  2.62198E+00  9.35899E-01  7.94895E-01
 4.43881E-01  2.74798E+00  2.54417E-01  1.68997E-01
 4.43881E-01  2.87869E+00  2.90364E-02 -1.98494E-02
 4.43881E-01  3.01454E+00  8.72447E-04 -2.67372E-02
 4.43881E-01  3.15602E+00  3.51732E-06 -1.65474E-02
 4.43881E-01  3.30363E+00  3.39911E-10 -1.02564E-02
 4.43881E-01  3.45791E+00  2.47456E-12 -6.26290E-03
 4.43881E-01  3.61945E+00  0.00000E+00 -3.77763E-03
 4.43881E-01  3.78884E+00  0.00000E+00 -2.39733E-03
 4.43881E-01  3.96673E+00  0.00000E+00 -1.65543E-03
 4.43881E-01  4.15379E+00  0.00000E+00 -9.89381E-04
 4.43881E-01  4.35072E+00  0.00000E+00 -4.48076E-04
 4.43881E-01  4.55825E+00  0.00000E+00 -1.62821E-04

 5.32875E-01  0.00000E+00 -6.13014E+01 -8.26118E+01
 5.32875E-01  8.87266E-02 -6.10325E+01 -8.22846E+01
 5.32875E-01  1.77459E-01 -6.02278E+01 -8.08952E+01
 5.32875E-01  2.66211E-01 -5.88951E+01 -7.84547E+01
 5.32875E-01  3.55007E-01 -5.70518E+01 -7.51547E+01
 5.32875E-01  4.43881E-01 -5.47307E+01 -7.12156E+01
 5.32875E-01  5.32875E-01 -5.19836E+01 -6.67603E+01
 5.32875E-01  6.22044E-01 -4.88810E+01 -6.18954E+01
 5.32875E-01  7.11449E-01 -4.55053E+01 -5.67437E+01
 5.32875E-01  8.01164E-01 -4.19409E+01 -5.14302E+01
 5.32875E-01  8.91271E-01 -3.82637E+01 -4.60680E+01
 5.32875E-01  9.81864E-01 -3.45362E+01 -4.07544E+01
 5.32875E-01  1.07305E+00 -3.08059E+01 -3.55635E+01
 5.32875E-01  1.16494E+00 -2.71073E+01 -3.05567E+01
 5.32875E-01  1.25766E+00 -2.34646E+01 -2.57937E+01
 5.32875E-01  1.35135E+00 -1.98955E+01 -2.13311E+01
 5.32875E-01  1.44617E+00 -1.64140E+01 -1.71965E+01
 5.32875E-01  1.54227E+00 -1.30352E+01 -1.33980E+01
 5.32875E-01  1.63984E+00 -9.78161E+00 -9.93231E+00
 5.32875E-01  1.73908E+00 -6.69139E+00 -6.78239E+00
 5.32875E-01  1.84018E+00 -3.82916E+00 -3.95262E+00
 5.32875E-01  1.94339E+00 -1.29461E+00 -1.48363E+00
 5.32875E-01  2.04894E+00  7.75716E-01  5.44203E-01
 5.32875E-01  2.15711E+00  2.22139E+00  1.97815E+00
 5.32875E-01  2.26817E+00  2.89545E+00  2.65904E+00
 5.32875E-01  2.38244E+00  2.74414E+00  2.52860E+00
 5.32875E-01  2.50026E+00  1.93421E+00  1.75435E+00
 5.32875E-01  2.62198E+00  9.27506E-01  7.93741E-01
 5.32875E-01  2.74798E+00  2.52130E-01  1.65018E-01
 5.32875E-01  2.87869E+00  2.87786E-02 -1.99146E-02
 5.32875E-01  3.01454E+00  8.64866E-04 -2.45442E-02
 5.32875E-01  3.15602E+00  3.48755E-06 -1.56441E-02
 5.32875E-01  3.30363E+00  3.35308E-10 -1.04203E-02
 5.32875E-01  3.45791E+00 -1.30945E-12 -6.49849E-03
 5.32875E-01  3.61945E+00  0.00000E+00 -3.86134E-03
 5.32875E-01  3.78884E+00  0.00000E+00 -2.40185E-03
 5.32875E-01  3.96673E+00  0.00000E+00 -1.69782E-03
 5.32875E-01  4.15379E+00  0.00000E+00 -1.04398E-03
 5.32875E-01  4.35072E+00  0.00000E+00 -4.91319E-04
 5.32875E-01  4.55825E+00  0.00000E+00 -1.94960E-04

 6.22044E-01  0.00000E+00 -5.66553E+01 -7.49605E+01
 6.22044E-01  8.87266E-02 -5.64361E+01 -7.48122E+01
 6.22044E-01  1.77459E-01 -5.57792E+01 -7.36515E+01
 6.22044E-01  2.66211E-01 -5.46861E+01 -7.15923E+01
 6.22044E-01  3.55007E-01 -5.31618E+01 -6.88568E+01
 6.22044E-01  4.43881E-01 -5.12186E+01 -6.56064E+01
 6.22044E-01  5.32875E-01 -4.88810E+01 -6.18954E+01
 6.22044E-01  6.22044E-01 -4.61895E+01 -5.77678E+01
 6.22044E-01  7.11449E-01 -4.32009E+01 -5.33199E+01
 6.22044E-01  8.01164E-01 -3.99828E+01 -4.86572E+01
 6.22044E-01  8.91271E-01 -3.66057E+01 -4.38611E+01
 6.22044E-01  9.81864E-01 -3.31343E+01 -3.90146E+01
 6.22044E-01  1.07305E+00 -2.96228E+01 -3.42371E+01
 6.22044E-01  1.16494E+00 -2.61127E+01 -2.96372E+01
 6.22044E-01  1.25766E+00 -2.26346E+01 -2.52338E+01
 6.22044E-01  1.35135E+00 -1.92108E+01 -2.10077E+01
 6.22044E-01  1.44617E+00 -1.58586E+01 -1.69911E+01
 6.22044E-01  1.54227E+00 -1.25955E+01 -1.32615E+01
 6.22044E-01  1.63984E+00 -9.44527E+00 -9.85297E+00
 6.22044E-01  1.73908E+00 -6.44679E+00 -6.73120E+00
 6.22044E-01  1.84018E+00 -3.66469E+00 -3.89115E+00
 6.22044E-01  1.94339E+00 -1.19790E+00 -1.40985E+00
 6.22044E-01  2.04894E+00  8.18432E-01  5.92714E-01
 6.22044E-01  2.15711E+00  2.22543E+00  1.98300E+00
 6.22044E-01  2.26817E+00  2.87719E+00  2.64452E+00
 6.22044E-01  2.38244E+00  2.71927E+00  2.52243E+00
 6.22044E-01  2.50026E+00  1.91460E+00  1.75748E+00
 6.22044E-01  2.62198E+00  9.17738E-01  7.95890E-01
 6.22044E-01  2.74798E+00  2.49457E-01  1.64006E-01
 6.22044E-01  2.87869E+00  2.84766E-02 -2.15671E-02
 6.22044E-01  3.01454E+00  8.55965E-04 -2.54715E-02
 6.22044E-01  3.15602E+00  3.45255E-06 -1.55360E-02
 6.22044E-01  3.30363E+00  3.32756E-10 -1.01814E-02
 6.22044E-01  3.45791E+00  1.24835E-13 -6.76516E-03
 6.22044E-01  3.61945E+00  0.00000E+00 -4.25484E-03
 6.22044E-01  3.78884E+00  0.00000E+00 -2.53077E-03
 6.22044E-01  3.96673E+00  0.00000E+00 -1.52272E-03
 6.22044E-01  4.15379E+00  0.00000E+00 -9.36208E-04
 6.22044E-01  4.35072E+00  0.00000E+00 -5.32732E-04
 6.22044E-01  4.55825E+00  0.00000E+00 -2.26665E-04

 7.11449E-01  0.00000E+00 -5.20030E+01 -6.71470E+01
 7.11449E-01  8.87266E-02 -5.18219E+01 -6.71164E+01
 7.11449E-01  1.77459E-01 -5.12787E+01 -6.61332E+01
 7.11449E-01  2.66211E-01 -5.03730E+01 -6.44777E+01
 7.11449E-01  3.55007E-01 -4.91057E+01 -6.23581E+01
 7.11449E-01  4.43881E-01 -4.74800E+01 -5.97719E+01
 7.11449E-01  5.32875E-01 -4.55053E+01 -5.67437E+01
 7.11449E-01  6.22044E-01 -4.32009E+01 -5.33199E+01
 7.11449E-01  7.11449E-01 -4.05993E+01 -4.95728E+01
 7.11449E-01  8.01164E-01 -3.77470E+01 -4.55747E+01
 7.11449E-01  8.91271E-01 -3.47004E+01 -4.13600E+01
 7.11449E-01  9.81864E-01 -3.15192E+01 -3.69873E+01
 7.11449E-01  1.07305E+00 -2.82588E+01 -3.26328E+01
 7.11449E-01  1.16494E+00 -2.49662E+01 -2.84703E+01
 7.11449E-01  1.25766E+00 -2.16777E+01 -2.44786E+01
 7.11449E-01  1.35135E+00 -1.84208E+01 -2.05569E+01
 7.11449E-01  1.44617E+00 -1.52169E+01 -1.67250E+01
 7.11449E-01  1.54227E+00 -1.20862E+01 -1.31041E+01
 7.11449E-01  1.63984E+00 -9.05440E+00 -9.75910E+00
 7.11449E-01  1.73908E+00 -6.16124E+00 -6.66306E+00
 7.11449E-01  1.84018E+00 -3.47136E+00 -3.82134E+00
 7.11449E-01  1.94339E+00 -1.08282E+00 -1.33763E+00
 7.11449E-01  2.04894E+00  8.70831E-01  6.42090E-01
 7.11449E-01  2.15711E+00  2.23263E+00  1.99621E+00
 7.11449E-01  2.26817E+00  2.85795E+00  2.63535E+00
 7.11449E-01  2.38244E+00  2.69172E+00  2.51068E+00
 7.11449E-01  2.50026E+00  1.89254E+00  1.75180E+00
 7.11449E-01  2.62198E+00  9.06668E-01  7.95550E-01
 7.11449E-01  2.74798E+00  2.46414E-01  1.64875E-01
 7.11449E-01  2.87869E+00  2.81315E-02 -2.25770E-02
 7.11449E-01  3.01454E+00  8.45771E-04 -2.72732E-02
 7.11449E-01  3.15602E+00  3.41239E-06 -1.61156E-02
 7.11449E-01  3.30363E+00  3.29648E-10 -1.01671E-02
 7.11449E-01  3.45791E+00  8.83405E-13 -7.05378E-03
 7.11449E-01  3.61945E+00  0.00000E+00 -4.68435E-03
 7.11449E-01  3.78884E+00  0.00000E+00 -2.76678E-03
 7.11449E-01  3.96673E+00  0.00000E+00 -1.45590E-03
 7.11449E-01  4.15379E+00  0.00000E+00 -8.56488E-04
 7.11449E-01  4.35072E+00  0.00000E+00 -5.47303E-04
 7.11449E-01  4.55825E+00  0.00000E+00 -2.46870E-04

 8.01164E-01  0.00000E+00 -4.73969E+01 -5.93527E+01
 8.01164E-01  8.87266E-02 -4.72454E+01 -5.93618E+01
 8.01164E-01  1.77459E-01 -4.67906E+01 -5.86661E+01
 8.01164E-01  2.66211E-01 -4.60324E+01 -5.74601E+01
 8.01164E-01  3.55007E-01 -4.49706E+01 -5.58652E+01
 8.01164E-01  4.43881E-01 -4.36059E+01 -5.38476E+01
 8.01164E-01  5.32875E-01 -4.19409E+01 -5.14302E+01
 8.01164E-01  6.22044E-01 -3.99828E+01 -4.86572E+01
 8.01164E-01  7.11449E-01 -3.77470E+01 -4.55747E+01
 8.01164E-01  8.01164E-01 -3.52599E+01 -4.22219E+01
 8.01164E-01  8.91271E-01 -3.25600E+01 -3.85984E+01
 8.01164E-01  9.81864E-01 -2.96946E+01 -3.47391E+01
 8.01164E-01  1.07305E+00 -2.67144E+01 -3.08260E+01
 8.01164E-01  1.16494E+00 -2.36669E+01 -2.70497E+01
 8.01164E-01  1.25766E+00 -2.05928E+01 -2.34079E+01
 8.01164E-01  1.35135E+00 -1.75245E+01 -1.98161E+01
 8.01164E-01  1.44617E+00 -1.44878E+01 -1.62743E+01
 8.01164E-01  1.54227E+00 -1.15063E+01 -1.28535E+01
 8.01164E-01  1.63984E+00 -8.60774E+00 -9.60531E+00
 8.01164E-01  1.73908E+00 -5.83334E+00 -6.55209E+00
 8.01164E-01  1.84018E+00 -3.24772E+00 -3.74345E+00
 8.01164E-01  1.94339E+00 -9.47990E-01 -1.28737E+00
 8.01164E-01  2.04894E+00  9.34158E-01  6.73276E-01
 8.01164E-01  2.15711E+00  2.24398E+00  2.01261E+00
 8.01164E-01  2.26817E+00  2.83848E+00  2.63366E+00
 8.01164E-01  2.38244E+00  2.66195E+00  2.49324E+00
 8.01164E-01  2.50026E+00  1.86825E+00  1.73383E+00
 8.01164E-01  2.62198E+00  8.94371E-01  7.89011E-01
 8.01164E-01  2.74798E+00  2.43014E-01  1.66396E-01
 8.01164E-01  2.87869E+00  2.77444E-02 -2.10096E-02
 8.01164E-01  3.01454E+00  8.34308E-04 -2.75960E-02
 8.01164E-01  3.15602E+00  3.36716E-06 -1.70196E-02
 8.01164E-01  3.30363E+00  3.25539E-10 -1.08692E-02
 8.01164E-01  3.45791E+00  1.43125E-12 -7.40312E-03
 8.01164E-01  3.61945E+00  0.00000E+00 -4.92593E-03
 8.01164E-01  3.78884E+00  0.00000E+00 -3.04955E-03
 8.01164E-01  3.96673E+00  0.00000E+00 -1.72997E-03
 8.01164E-01  4.15379E+00  0.00000E+00 -9.56781E-04
 8.01164E-01  4.35072E+00  0.00000E+00 -5.25826E-04
 8.01164E-01  4.55825E+00  0.00000E+00 -2.52114E-04

 8.91271E-01  0.00000E+00 -4.28668E+01 -5.18543E+01
 8.91271E-01  8.87266E-02 -4.27387E+01 -5.18524E+01
 8.91271E-01  1.77459E-01 -4.23547E+01 -5.14393E+01
 8.91271E-01  2.66211E-01 -4.17149E+01 -5.06320E+01
 8.91271E-01  3.55007E-01 -4.08196E+01 -4.94620E+01
 8.91271E-01  4.43881E-01 -3.96690E+01 -4.79391E+01
 8.91271E-01  5.32875E-01 -3.82637E+01 -4.60680E+01
 8.91271E-01  6.22044E-01 -3.66057E+01 -4.38611E+01
 8.91271E-01  7.11449E-01 -3.47004E+01 -4.13600E+01
 8.91271E-01  8.01164E-01 -3.25600E+01 -3.85984E+01
 8.91271E-01  8.91271E-01 -3.02060E+01 -3.55606E+01
 8.91271E-01  9.81864E-01 -2.76700E+01 -3.22606E+01
 8.91271E-01  1.07305E+00 -2.49917E+01 -2.88423E+01
 8.91271E-01  1.16494E+00 -2.22142E+01 -2.54664E+01
 8.91271E-01  1.25766E+00 -1.93785E+01 -2.21588E+01
 8.91271E-01  1.35135E+00 -1.65204E+01 -1.88859E+01
 8.91271E-01  1.44617E+00 -1.36698E+01 -1.56431E+01
 8.91271E-01  1.54227E+00 -1.08541E+01 -1.24506E+01
 8.91271E-01  1.63984E+00 -8.10376E+00 -9.34104E+00
 8.91271E-01  1.73908E+00 -5.46149E+00 -6.37319E+00
 8.91271E-01  1.84018E+00 -2.99217E+00 -3.62964E+00
 8.91271E-01  1.94339E+00 -7.91896E-01 -1.22229E+00
 8.91271E-01  2.04894E+00  1.00974E+00  7.07227E-01
 8.91271E-01  2.15711E+00  2.26057E+00  2.02607E+00
 8.91271E-01  2.26817E+00  2.81954E+00  2.62655E+00
 8.91271E-01  2.38244E+00  2.63043E+00  2.47024E+00
 8.91271E-01  2.50026E+00  1.84198E+00  1.71283E+00
 8.91271E-01  2.62198E+00  8.80926E-01  7.83083E-01
 8.91271E-01  2.74798E+00  2.39272E-01  1.70203E-01
 8.91271E-01  2.87869E+00  2.73166E-02 -1.80040E-02
 8.91271E-01  3.01454E+00  8.21598E-04 -2.76335E-02
 8.91271E-01  3.15602E+00  3.31688E-06 -1.81016E-02
 8.91271E-01  3.30363E+00  3.20180E-10 -1.18676E-02
 8.91271E-01  3.45791E+00  2.04199E-13 -7.96827E-03
 8.91271E-01  3.61945E+00  0.00000E+00 -5.16525E-03
 8.91271E-01  3.78884E+00  0.00000E+00 -3.23952E-03
 8.91271E-01  3.96673E+00  0.00000E+00 -2.01029E-03
 8.91271E-01  4.15379E+00  0.00000E+00 -1.08662E-03
 8.91271E-01  4.35072E+00  0.00000E+00 -5.11035E-04
 8.91271E-01  4.55825E+00  0.00000E+00 -2.61854E-04

 9.81864E-01  0.00000E+00 -3.84296E+01 -4.48901E+01
 9.81864E-01  8.87266E-02 -3.83209E+01 -4.48611E+01
 9.81864E-01  1.77459E-01 -3.79954E+01 -4.45975E+01
 9.81864E-01  2.66211E-01 -3.74536E+01 -4.40484E+01
 9.81864E-01  3.55007E-01 -3.66962E+01 -4.32173E+01
 9.81864E-01  4.43881E-01 -3.57236E+01 -4.21385E+01
 9.81864E-01  5.32875E-01 -3.45362E+01 -4.07544E+01
 9.81864E-01  6.22044E-01 -3.31343E+01 -3.90146E+01
 9.81864E-01  7.11449E-01 -3.15192E+01 -3.69873E+01
 9.81864E-01  8.01164E-01 -2.96946E+01 -3.47391E+01
 9.81864E-01  8.91271E-01 -2.76700E+01 -3.22606E+01
 9.81864E-01  9.81864E-01 -2.54623E+01 -2.95528E+01
 9.81864E-01  1.07305E+00 -2.30975E+01 -2.66988E+01
 9.81864E-01  1.16494E+00 -2.06089E+01 -2.37958E+01
 9.81864E-01  1.25766E+00 -1.80331E+01 -2.08596E+01
 9.81864E-01  1.35135E+00 -1.54061E+01 -1.78719E+01
 9.81864E-01  1.44617E+00 -1.27607E+01 -1.48536E+01
 9.81864E-01  1.54227E+00 -1.01277E+01 -1.18578E+01
 9.81864E-01  1.63984E+00 -7.54053E+00 -8.92985E+00
 9.81864E-01  1.73908E+00 -5.04384E+00 -6.10650E+00
 9.81864E-01  1.84018E+00 -2.70296E+00 -3.45496E+00
 9.81864E-01  1.94339E+00 -6.12934E-01 -1.10928E+00
 9.81864E-01  2.04894E+00  1.09897E+00  7.62457E-01
 9.81864E-01  2.15711E+00  2.28351E+00  2.03078E+00
 9.81864E-01  2.26817E+00  2.80192E+00  2.60281E+00
 9.81864E-01  2.38244E+00  2.59762E+00  2.44299E+00
 9.81864E-01  2.50026E+00  1.81393E+00  1.69808E+00
 9.81864E-01  2.62198E+00  8.66401E-01  7.83688E-01
 9.81864E-01  2.74798E+00  2.35200E-01  1.76980E-01
 9.81864E-01  2.87869E+00  2.68486E-02 -1.50276E-02
 9.81864E-01  3.01454E+00  8.07647E-04 -2.85207E-02
 9.81864E-01  3.15602E+00  3.26156E-06 -1.92002E-02
 9.81864E-01  3.30363E+00  3.14445E-10 -1.27392E-02
 9.81864E-01  3.45791E+00  1.33399E-12 -8.86214E-03
 9.81864E-01  3.61945E+00  0.00000E+00 -5.62128E-03
 9.81864E-01  3.78884E+00  0.00000E+00 -3.28222E-03
 9.81864E-01  3.96673E+00  0.00000E+00 -2.00091E-03
 9.81864E-01  4.15379E+00  0.00000E+00 -1.10214E-03
 9.81864E-01  4.35072E+00  0.00000E+00 -5.43392E-04
 9.81864E-01  4.55825E+00  0.00000E+00 -2.91159E-04

 1.07305E+00  0.00000E+00 -3.40962E+01 -3.84867E+01
 1.07305E+00  8.87266E-02 -3.40042E+01 -3.84477E+01
 1.07305E+00  1.77459E-01 -3.37287E+01 -3.82345E+01
 1.07305E+00  2.66211E-01 -3.32703E+01 -3.78405E+01
 1.07305E+00  3.55007E-01 -3.26300E+01 -3.72763E+01
 1.07305E+00  4.43881E-01 -3.18084E+01 -3.65492E+01
 1.07305E+00  5.32875E-01 -3.08059E+01 -3.55635E+01
 1.07305E+00  6.22044E-01 -2.96228E+01 -3.42371E+01
 1.07305E+00  7.11449E-01 -2.82588E+01 -3.26328E+01
 1.07305E+00  8.01164E-01 -2.67144E+01 -3.08260E+01
 1.07305E+00  8.91271E-01 -2.49917E+01 -2.88423E+01
 1.07305E+00  9.81864E-01 -2.30975E+01 -2.66988E+01
 1.07305E+00  1.07305E+00 -2.10449E+01 -2.44060E+01
 1.07305E+00  1.16494E+00 -1.88551E+01 -2.19756E+01
 1.07305E+00  1.25766E+00 -1.65559E+01 -1.94076E+01
 1.07305E+00  1.35135E+00 -1.41790E+01 -1.67003E+01
 1.07305E+00  1.44617E+00 -1.17575E+01 -1.39057E+01
 1.07305E+00  1.54227E+00 -9.32418E+00 -1.11183E+01
 1.07305E+00  1.63984E+00 -6.91559E+00 -8.39872E+00
 1.07305E+00  1.73908E+00 -4.57822E+00 -5.75402E+00
 1.07305E+00  1.84018E+00 -2.37815E+00 -3.22828E+00
 1.07305E+00  1.94339E+00 -4.09417E-01 -9.74126E-01
 1.07305E+00  2.04894E+00  1.20322E+00  8.17092E-01
 1.07305E+00  2.15711E+00  2.31383E+00  2.02322E+00
 1.07305E+00  2.26817E+00  2.78630E+00  2.56983E+00
 1.07305E+00  2.38244E+00  2.56392E+00  2.41741E+00
 1.07305E+00  2.50026E+00  1.78427E+00  1.68908E+00
 1.07305E+00  2.62198E+00  8.50836E-01  7.85103E-01
 1.07305E+00  2.74798E+00  2.30801E-01  1.81430E-01
 1.07305E+00  2.87869E+00  2.63401E-02 -1.25167E-02
 1.07305E+00  3.01454E+00  7.92434E-04 -2.84725E-02
 1.07305E+00  3.15602E+00  3.20106E-06 -1.99415E-02
 1.07305E+00  3.30363E+00  3.08889E-10 -1.37449E-02
 1.07305E+00  3.45791E+00  8.08729E-13 -9.93514E-03
 1.07305E+00  3.61945E+00  0.00000E+00 -6.33079E-03
 1.07305E+00  3.78884E+00  0.00000E+00 -3.52567E-03
 1.07305E+00  3.96673E+00  0.00000E+00 -1.99663E-03
 1.07305E+00  4.15379E+00  0.00000E+00 -1.11755E-03
 1.07305E+00  4.35072E+00  0.00000E+00 -6.13545E-04
 1.07305E+00  4.55825E+00  0.00000E+00 -3.19750E-04

 1.16494E+00  0.00000E+00 -2.98752E+01 -3.26214E+01
 1.16494E+00  8.87266E-02 -2.97977E+01 -3.26116E+01
 1.16494E+00  1.77459E-01 -2.95659E+01 -3.24181E+01
 1.16494E+00  2.66211E-01 -2.91802E+01 -3.21387E+01
 1.16494E+00  3.55007E-01 -2.86414E+01 -3.17802E+01
 1.16494E+00  4.43881E-01 -2.79502E+01 -3.12637E+01
 1.16494E+00  5.32875E-01 -2.71073E+01 -3.05567E+01
 1.16494E+00  6.22044E-01 -2.61127E+01 -2.96372E+01
 1.16494E+00  7.11449E-01 -2.49662E+01 -2.84703E+01
 1.16494E+00  8.01164E-01 -2.36669E+01 -2.70497E+01
 1.16494E+00  8.91271E-01 -2.22142E+01 -2.54664E+01
 1.16494E+00  9.81864E-01 -2.06089E+01 -2.37958E+01
 1.16494E+00  1.07305E+00 -1.88551E+01 -2.19756E+01
 1.16494E+00  1.16494E+00 -1.69627E+01 -1.99261E+01
 1.16494E+00  1.25766E+00 -1.49488E+01 -1.76692E+01
 1.16494E+00  1.35135E+00 -1.28370E+01 -1.52726E+01
 1.16494E+00  1.44617E+00 -1.06565E+01 -1.27941E+01
 1.16494E+00  1.54227E+00 -8.44008E+00 -1.02835E+01
 1.16494E+00  1.63984E+00 -6.22579E+00 -7.78246E+00
 1.16494E+00  1.73908E+00 -4.06204E+00 -5.32155E+00
 1.16494E+00  1.84018E+00 -2.01563E+00 -2.96317E+00
 1.16494E+00  1.94339E+00 -1.79653E-01 -8.48990E-01
 1.16494E+00  2.04894E+00  1.32378E+00  8.46514E-01
 1.16494E+00  2.15711E+00  2.35239E+00  2.00253E+00
 1.16494E+00  2.26817E+00  2.77319E+00  2.53760E+00
 1.16494E+00  2.38244E+00  2.52952E+00  2.39741E+00
 1.16494E+00  2.50026E+00  1.75302E+00  1.68102E+00
 1.16494E+00  2.62198E+00  8.34209E-01  7.78993E-01
 1.16494E+00  2.74798E+00  2.26063E-01  1.77746E-01
 1.16494E+00  2.87869E+00  2.57892E-02 -1.06361E-02
 1.16494E+00  3.01454E+00  7.75879E-04 -2.54999E-02
 1.16494E+00  3.15602E+00  3.13501E-06 -2.00767E-02
 1.16494E+00  3.30363E+00  3.02277E-10 -1.53030E-02
 1.16494E+00  3.45791E+00  5.23021E-13 -1.10138E-02
 1.16494E+00  3.61945E+00  0.00000E+00 -7.27018E-03
 1.16494E+00  3.78884E+00  0.00000E+00 -4.33522E-03
 1.16494E+00  3.96673E+00  0.00000E+00 -2.37480E-03
 1.16494E+00  4.15379E+00  0.00000E+00 -1.28725E-03
 1.16494E+00  4.35072E+00  0.00000E+00 -7.02069E-04
 1.16494E+00  4.55825E+00  0.00000E+00 -3.24057E-04

 1.25766E+00  0.00000E+00 -2.57734E+01 -2.72870E+01
 1.25766E+00  8.87266E-02 -2.57088E+01 -2.72973E+01
 1.25766E+00  1.77459E-01 -2.55156E+01 -2.71244E+01
 1.25766E+00  2.66211E-01 -2.51940E+01 -2.69392E+01
 1.25766E+00  3.55007E-01 -2.47446E+01 -2.67236E+01
 1.25766E+00  4.43881E-01 -2.41680E+01 -2.63162E+01
 1.25766E+00  5.32875E-01 -2.34646E+01 -2.57937E+01
 1.25766E+00  6.22044E-01 -2.26346E+01 -2.52338E+01
 1.25766E+00  7.11449E-01 -2.16777E+01 -2.44786E+01
 1.25766E+00  8.01164E-01 -2.05928E+01 -2.34079E+01
 1.25766E+00  8.91271E-01 -1.93785E+01 -2.21588E+01
 1.25766E+00  9.81864E-01 -1.80331E+01 -2.08596E+01
 1.25766E+00  1.07305E+00 -1.65559E+01 -1.94076E+01
 1.25766E+00  1.16494E+00 -1.49488E+01 -1.76692E+01
 1.25766E+00  1.25766E+00 -1.32189E+01 -1.56997E+01
 1.25766E+00  1.35135E+00 -1.13804E+01 -1.36337E+01
 1.25766E+00  1.44617E+00 -9.45483E+00 -1.15163E+01
 1.25766E+00  1.54227E+00 -7.47132E+00 -9.32203E+00
 1.25766E+00  1.63984E+00 -5.46739E+00 -7.06129E+00
 1.25766E+00  1.73908E+00 -3.49225E+00 -4.80505E+00
 1.25766E+00  1.84018E+00 -1.61312E+00 -2.64728E+00
 1.25766E+00  1.94339E+00  7.79351E-02 -7.05292E-01
 1.25766E+00  2.04894E+00  1.46163E+00  8.79966E-01
 1.25766E+00  2.15711E+00  2.39967E+00  1.98348E+00
 1.25766E+00  2.26817E+00  2.76265E+00  2.50212E+00
 1.25766E+00  2.38244E+00  2.49428E+00  2.36567E+00
 1.25766E+00  2.50026E+00  1.71999E+00  1.65734E+00
 1.25766E+00  2.62198E+00  8.16391E-01  7.60260E-01
 1.25766E+00  2.74798E+00  2.20943E-01  1.67712E-01
 1.25766E+00  2.87869E+00  2.51902E-02 -9.38118E-03
 1.25766E+00  3.01454E+00  7.57804E-04 -2.14528E-02
 1.25766E+00  3.15602E+00  3.06266E-06 -2.06162E-02
 1.25766E+00  3.30363E+00  2.96459E-10 -1.76932E-02
 1.25766E+00  3.45791E+00 -1.18519E-15 -1.22264E-02
 1.25766E+00  3.61945E+00  0.00000E+00 -8.30733E-03
 1.25766E+00  3.78884E+00  0.00000E+00 -5.45721E-03
 1.25766E+00  3.96673E+00  0.00000E+00 -3.02611E-03
 1.25766E+00  4.15379E+00  0.00000E+00 -1.58334E-03
 1.25766E+00  4.35072E+00  0.00000E+00 -8.06555E-04
 1.25766E+00  4.55825E+00  0.00000E+00 -3.21061E-04

 1.35135E+00  0.00000E+00 -2.17967E+01 -2.24783E+01
 1.35135E+00  8.87266E-02 -2.17435E+01 -2.24279E+01
 1.35135E+00  1.77459E-01 -2.15845E+01 -2.22919E+01
 1.35135E+00  2.66211E-01 -2.13200E+01 -2.21824E+01
 1.35135E+00  3.55007E-01 -2.09501E+01 -2.20412E+01
 1.35135E+00  4.43881E-01 -2.04753E+01 -2.17152E+01
 1.35135E+00  5.32875E-01 -1.98955E+01 -2.13311E+01
 1.35135E+00  6.22044E-01 -1.92108E+01 -2.10077E+01
 1.35135E+00  7.11449E-01 -1.84208E+01 -2.05569E+01
 1.35135E+00  8.01164E-01 -1.75245E+01 -1.98161E+01
 1.35135E+00  8.91271E-01 -1.65204E+01 -1.88859E+01
 1.35135E+00  9.81864E-01 -1.54061E+01 -1.78719E+01
 1.35135E+00  1.07305E+00 -1.41790E+01 -1.67003E+01
 1.35135E+00  1.16494E+00 -1.28370E+01 -1.52726E+01
 1.35135E+00  1.25766E+00 -1.13804E+01 -1.36337E+01
 1.35135E+00  1.35135E+00 -9.81441E+00 -1.18893E+01
 1.35135E+00  1.44617E+00 -8.15168E+00 -1.00750E+01
 1.35135E+00  1.54227E+00 -6.41452E+00 -8.17328E+00
 1.35135E+00  1.63984E+00 -4.63655E+00 -6.19512E+00
 1.35135E+00  1.73908E+00 -2.86563E+00 -4.19646E+00
 1.35135E+00  1.84018E+00 -1.16839E+00 -2.25758E+00
 1.35135E+00  1.94339E+00  3.64583E-01 -4.90566E-01
 1.35135E+00  2.04894E+00  1.61716E+00  9.67310E-01
 1.35135E+00  2.15711E+00  2.45544E+00  1.98620E+00
 1.35135E+00  2.26817E+00  2.75406E+00  2.45356E+00
 1.35135E+00  2.38244E+00  2.45744E+00  2.29692E+00
 1.35135E+00  2.50026E+00  1.68458E+00  1.59761E+00
 1.35135E+00  2.62198E+00  7.97078E-01  7.25627E-01
 1.35135E+00  2.74798E+00  2.15352E-01  1.56288E-01
 1.35135E+00  2.87869E+00  2.45326E-02 -8.72875E-03
 1.35135E+00  3.01454E+00  7.37877E-04 -1.97524E-02
 1.35135E+00  3.15602E+00  2.98262E-06 -2.30045E-02
 1.35135E+00  3.30363E+00  2.88666E-10 -2.10708E-02
 1.35135E+00  3.45791E+00 -2.87709E-13 -1.38280E-02
 1.35135E+00  3.61945E+00  0.00000E+00 -9.29156E-03
 1.35135E+00  3.78884E+00  0.00000E+00 -6.40201E-03
 1.35135E+00  3.96673E+00  0.00000E+00 -3.65042E-03
 1.35135E+00  4.15379E+00  0.00000E+00 -1.90587E-03
 1.35135E+00  4.35072E+00  0.00000E+00 -9.31492E-04
 1.35135E+00  4.55825E+00  0.00000E+00 -3.44077E-04

 1.44617E+00  0.00000E+00 -1.79511E+01 -1.81241E+01
 1.44617E+00  8.87266E-02 -1.79081E+01 -1.79742E+01
 1.44617E+00  1.77459E-01 -1.77798E+01 -1.78899E+01
 1.44617E+00  2.66211E-01 -1.75663E+01 -1.78321E+01
 1.44617E+00  3.55007E-01 -1.72676E+01 -1.77111E+01
 1.44617E+00  4.43881E-01 -1.68835E+01 -1.74654E+01
 1.44617E+00  5.32875E-01 -1.64140E+01 -1.71965E+01
 1.44617E+00  6.22044E-01 -1.58586E+01 -1.69911E+01
 1.44617E+00  7.11449E-01 -1.52169E+01 -1.67250E+01
 1.44617E+00  8.01164E-01 -1.44878E+01 -1.62743E+01
 1.44617E+00  8.91271E-01 -1.36698E+01 -1.56431E+01
 1.44617E+00  9.81864E-01 -1.27607E+01 -1.48536E+01
 1.44617E+00  1.07305E+00 -1.17575E+01 -1.39057E+01
 1.44617E+00  1.16494E+00 -1.06565E+01 -1.27941E+01
 1.44617E+00  1.25766E+00 -9.45483E+00 -1.15163E+01
 1.44617E+00  1.35135E+00 -8.15168E+00 -1.00750E+01
 1.44617E+00  1.44617E+00 -6.75188E+00 -8.50334E+00
 1.44617E+00  1.54227E+00 -5.26932E+00 -6.86394E+00
 1.44617E+00  1.63984E+00 -3.73080E+00 -5.19535E+00
 1.44617E+00  1.73908E+00 -2.17969E+00 -3.49130E+00
 1.44617E+00  1.84018E+00 -6.79885E-01 -1.78074E+00
 1.44617E+00  1.94339E+00  6.80680E-01 -1.90517E-01
 1.44617E+00  2.04894E+00  1.78970E+00  1.11693E+00
 1.44617E+00  2.15711E+00  2.51828E+00  2.01188E+00
 1.44617E+00  2.26817E+00  2.74566E+00  2.39204E+00
 1.44617E+00  2.38244E+00  2.41736E+00  2.19578E+00
 1.44617E+00  2.50026E+00  1.64563E+00  1.51001E+00
 1.44617E+00  2.62198E+00  7.75698E-01  6.82878E-01
 1.44617E+00  2.74798E+00  2.09132E-01  1.47409E-01
 1.44617E+00  2.87869E+00  2.37978E-02 -9.38101E-03
 1.44617E+00  3.01454E+00  7.15532E-04 -2.20266E-02
 1.44617E+00  3.15602E+00  2.89258E-06 -2.66758E-02
 1.44617E+00  3.30363E+00  2.80985E-10 -2.44657E-02
 1.44617E+00  3.45791E+00  6.03196E-13 -1.59850E-02
 1.44617E+00  3.61945E+00  0.00000E+00 -1.05392E-02
 1.44617E+00  3.78884E+00  0.00000E+00 -7.19655E-03
 1.44617E+00  3.96673E+00  0.00000E+00 -4.22977E-03
 1.44617E+00  4.15379E+00  0.00000E+00 -2.24508E-03
 1.44617E+00  4.35072E+00  0.00000E+00 -1.07695E-03
 1.44617E+00  4.55825E+00  0.00000E+00 -4.04781E-04

 1.54227E+00  0.00000E+00 -1.42465E+01 -1.41024E+01
 1.54227E+00  8.87266E-02 -1.42127E+01 -1.39482E+01
 1.54227E+00  1.77459E-01 -1.41119E+01 -1.39143E+01
 1.54227E+00  2.66211E-01 -1.39441E+01 -1.38730E+01
 1.54227E+00  3.55007E-01 -1.37090E+01 -1.37491E+01
 1.54227E+00  4.43881E-01 -1.34062E+01 -1.35720E+01
 1.54227E+00  5.32875E-01 -1.30352E+01 -1.33980E+01
 1.54227E+00  6.22044E-01 -1.25955E+01 -1.32615E+01
 1.54227E+00  7.11449E-01 -1.20862E+01 -1.31041E+01
 1.54227E+00  8.01164E-01 -1.15063E+01 -1.28535E+01
 1.54227E+00  8.91271E-01 -1.08541E+01 -1.24506E+01
 1.54227E+00  9.81864E-01 -1.01277E+01 -1.18578E+01
 1.54227E+00  1.07305E+00 -9.32418E+00 -1.11183E+01
 1.54227E+00  1.16494E+00 -8.44008E+00 -1.02835E+01
 1.54227E+00  1.25766E+00 -7.47132E+00 -9.32203E+00
 1.54227E+00  1.35135E+00 -6.41452E+00 -8.17328E+00
 1.54227E+00  1.44617E+00 -5.26932E+00 -6.86394E+00
 1.54227E+00  1.54227E+00 -4.04232E+00 -5.49571E+00
 1.54227E+00  1.63984E+00 -2.75211E+00 -4.11818E+00
 1.54227E+00  1.73908E+00 -1.43467E+00 -2.69010E+00
 1.54227E+00  1.84018E+00 -1.48045E-01 -1.21270E+00
 1.54227E+00  1.94339E+00  1.02478E+00  1.77316E-01
 1.54227E+00  2.04894E+00  1.97674E+00  1.30293E+00
 1.54227E+00  2.15711E+00  2.58494E+00  2.04574E+00
 1.54227E+00  2.26817E+00  2.73404E+00  2.32517E+00
 1.54227E+00  2.38244E+00  2.37109E+00  2.09052E+00
 1.54227E+00  2.50026E+00  1.60115E+00  1.42556E+00
 1.54227E+00  2.62198E+00  7.51315E-01  6.48522E-01
 1.54227E+00  2.74798E+00  2.02031E-01  1.44063E-01
 1.54227E+00  2.87869E+00  2.29569E-02 -1.27040E-02
 1.54227E+00  3.01454E+00  6.89892E-04 -2.85060E-02
 1.54227E+00  3.15602E+00  2.78898E-06 -2.94624E-02
 1.54227E+00  3.30363E+00  2.71728E-10 -2.60016E-02
 1.54227E+00  3.45791E+00  5.20655E-13 -1.87887E-02
 1.54227E+00  3.61945E+00  0.00000E+00 -1.27418E-02
 1.54227E+00  3.78884E+00  0.00000E+00 -8.28433E-03
 1.54227E+00  3.96673E+00  0.00000E+00 -4.97312E-03
 1.54227E+00  4.15379E+00  0.00000E+00 -2.66376E-03
 1.54227E+00  4.35072E+00  0.00000E+00 -1.23986E-03
 1.54227E+00  4.55825E+00  0.00000E+00 -4.97511E-04

 1.63984E+00  0.00000E+00 -1.07024E+01 -1.03604E+01
 1.63984E+00  8.87266E-02 -1.06767E+01 -1.03294E+01
 1.63984E+00  1.77459E-01 -1.06004E+01 -1.03314E+01
 1.63984E+00  2.66211E-01 -1.04733E+01 -1.02788E+01
 1.63984E+00  3.55007E-01 -1.02948E+01 -1.01572E+01
 1.63984E+00  4.43881E-01 -1.00645E+01 -1.00335E+01
 1.63984E+00  5.32875E-01 -9.78161E+00 -9.93231E+00
 1.63984E+00  6.22044E-01 -9.44527E+00 -9.85297E+00
 1.63984E+00  7.11449E-01 -9.05440E+00 -9.75910E+00
 1.63984E+00  8.01164E-01 -8.60774E+00 -9.60531E+00
 1.63984E+00  8.91271E-01 -8.10376E+00 -9.34104E+00
 1.63984E+00  9.81864E-01 -7.54053E+00 -8.92985E+00
 1.63984E+00  1.07305E+00 -6.91559E+00 -8.39872E+00
 1.63984E+00  1.16494E+00 -6.22579E+00 -7.78246E+00
 1.63984E+00  1.25766E+00 -5.46739E+00 -7.06129E+00
 1.63984E+00  1.35135E+00 -4.63655E+00 -6.19512E+00
 1.63984E+00  1.44617E+00 -3.73080E+00 -5.19535E+00
 1.63984E+00  1.54227E+00 -2.75211E+00 -4.11818E+00
 1.63984E+00  1.63984E+00 -1.71192E+00 -2.99260E+00
 1.63984E+00  1.73908E+00 -6.37488E-01 -1.80145E+00
 1.63984E+00  1.84018E+00  4.22013E-01 -5.65898E-01
 1.63984E+00  1.94339E+00  1.39182E+00  5.88807E-01
 1.63984E+00  2.04894E+00  2.17271E+00  1.50400E+00
 1.63984E+00  2.15711E+00  2.64952E+00  2.08150E+00
 1.63984E+00  2.26817E+00  2.71359E+00  2.26084E+00
 1.63984E+00  2.38244E+00  2.31406E+00  1.99533E+00
 1.63984E+00  2.50026E+00  1.54815E+00  1.35391E+00
 1.63984E+00  2.62198E+00  7.22561E-01  6.21293E-01
 1.63984E+00  2.74798E+00  1.93683E-01  1.39506E-01
 1.63984E+00  2.87869E+00  2.19687E-02 -2.27911E-02
 1.63984E+00  3.01454E+00  6.59717E-04 -4.02009E-02
 1.63984E+00  3.15602E+00  2.66679E-06 -3.16221E-02
 1.63984E+00  3.30363E+00  2.60593E-10 -2.56041E-02
 1.63984E+00  3.45791E+00  8.22317E-13 -2.19482E-02
 1.63984E+00  3.61945E+00  0.00000E+00 -1.59025E-02
 1.63984E+00  3.78884E+00  0.00000E+00 -9.89280E-03
 1.63984E+00  3.96673E+00  0.00000E+00 -5.97428E-03
 1.63984E+00  4.15379E+00  0.00000E+00 -3.19255E-03
 1.63984E+00  4.35072E+00  0.00000E+00 -1.43998E-03
 1.63984E+00  4.55825E+00  0.00000E+00 -6.12382E-04

 1.73908E+00  0.00000E+00 -7.35545E+00 -6.96346E+00
 1.73908E+00  8.87266E-02 -7.33686E+00 -7.04472E+00
 1.73908E+00  1.77459E-01 -7.28208E+00 -7.06076E+00
 1.73908E+00  2.66211E-01 -7.19078E+00 -7.00712E+00
 1.73908E+00  3.55007E-01 -7.06241E+00 -6.91706E+00
 1.73908E+00  4.43881E-01 -6.89625E+00 -6.84030E+00
 1.73908E+00  5.32875E-01 -6.69139E+00 -6.78239E+00
 1.73908E+00  6.22044E-01 -6.44679E+00 -6.73120E+00
 1.73908E+00  7.11449E-01 -6.16124E+00 -6.66306E+00
 1.73908E+00  8.01164E-01 -5.83334E+00 -6.55209E+00
 1.73908E+00  8.91271E-01 -5.46149E+00 -6.37319E+00
 1.73908E+00  9.81864E-01 -5.04384E+00 -6.10650E+00
 1.73908E+00  1.07305E+00 -4.57822E+00 -5.75402E+00
 1.73908E+00  1.16494E+00 -4.06204E+00 -5.32155E+00
 1.73908E+00  1.25766E+00 -3.49225E+00 -4.80505E+00
 1.73908E+00  1.35135E+00 -2.86563E+00 -4.19646E+00
 1.73908E+00  1.44617E+00 -2.17969E+00 -3.49130E+00
 1.73908E+00  1.54227E+00 -1.43467E+00 -2.69010E+00
 1.73908E+00  1.63984E+00 -6.37488E-01 -1.80145E+00
 1.73908E+00  1.73908E+00  1.92366E-01 -8.48714E-01
 1.73908E+00  1.84018E+00  1.01604E+00  1.19186E-01
 1.73908E+00  1.94339E+00  1.77026E+00  1.01006E+00
 1.73908E+00  2.04894E+00  2.36725E+00  1.70810E+00
 1.73908E+00  2.15711E+00  2.70252E+00  2.12793E+00
 1.73908E+00  2.26817E+00  2.67602E+00  2.20773E+00
 1.73908E+00  2.38244E+00  2.23986E+00  1.90080E+00
 1.73908E+00  2.50026E+00  1.48263E+00  1.26921E+00
 1.73908E+00  2.62198E+00  6.87637E-01  5.70806E-01
 1.73908E+00  2.74798E+00  1.83618E-01  1.11370E-01
 1.73908E+00  2.87869E+00  2.07802E-02 -4.80407E-02
 1.73908E+00  3.01454E+00  6.23418E-04 -5.94128E-02
 1.73908E+00  3.15602E+00  2.51957E-06 -3.74300E-02
 1.73908E+00  3.30363E+00  2.48152E-10 -2.61821E-02
 1.73908E+00  3.45791E+00  1.65483E-12 -2.45574E-02
 1.73908E+00  3.61945E+00  0.00000E+00 -1.88842E-02
 1.73908E+00  3.78884E+00  0.00000E+00 -1.18739E-02
 1.73908E+00  3.96673E+00  0.00000E+00 -7.12722E-03
 1.73908E+00  4.15379E+00  0.00000E+00 -3.80575E-03
 1.73908E+00  4.35072E+00  0.00000E+00 -1.73398E-03
 1.73908E+00  4.55825E+00  0.00000E+00 -7.33497E-04

 1.84018E+00  0.00000E+00 -4.27018E+00 -3.98886E+00
 1.84018E+00  8.87266E-02 -4.25778E+00 -4.06431E+00
 1.84018E+00  1.77459E-01 -4.22164E+00 -4.07075E+00
 1.84018E+00  2.66211E-01 -4.16141E+00 -4.05101E+00
 1.84018E+00  3.55007E-01 -4.07647E+00 -4.02903E+00
 1.84018E+00  4.43881E-01 -3.96604E+00 -3.99802E+00
 1.84018E+00  5.32875E-01 -3.82916E+00 -3.95262E+00
 1.84018E+00  6.22044E-01 -3.66469E+00 -3.89115E+00
 1.84018E+00  7.11449E-01 -3.47136E+00 -3.82134E+00
 1.84018E+00  8.01164E-01 -3.24772E+00 -3.74345E+00
 1.84018E+00  8.91271E-01 -2.99217E+00 -3.62964E+00
 1.84018E+00  9.81864E-01 -2.70296E+00 -3.45496E+00
 1.84018E+00  1.07305E+00 -2.37815E+00 -3.22828E+00
 1.84018E+00  1.16494E+00 -2.01563E+00 -2.96317E+00
 1.84018E+00  1.25766E+00 -1.61312E+00 -2.64728E+00
 1.84018E+00  1.35135E+00 -1.16839E+00 -2.25758E+00
 1.84018E+00  1.44617E+00 -6.79885E-01 -1.78074E+00
 1.84018E+00  1.54227E+00 -1.48045E-01 -1.21270E+00
 1.84018E+00  1.63984E+00  4.22013E-01 -5.65898E-01
 1.84018E+00  1.73908E+00  1.01604E+00  1.19186E-01
 1.84018E+00  1.84018E+00  1.60468E+00  7.91891E-01
 1.84018E+00  1.94339E+00  2.13789E+00  1.40675E+00
 1.84018E+00  2.04894E+00  2.54292E+00  1.90014E+00
 1.84018E+00  2.15711E+00  2.72989E+00  2.18264E+00
 1.84018E+00  2.26817E+00  2.61027E+00  2.16250E+00
 1.84018E+00  2.38244E+00  2.14055E+00  1.79291E+00
 1.84018E+00  2.50026E+00  1.39980E+00  1.14899E+00
 1.84018E+00  2.62198E+00  6.44461E-01  4.74342E-01
 1.84018E+00  2.74798E+00  1.71300E-01  4.48714E-02
 1.84018E+00  2.87869E+00  1.93319E-02 -9.22405E-02
 1.84018E+00  3.01454E+00  5.79215E-04 -8.61022E-02
 1.84018E+00  3.15602E+00  2.34006E-06 -4.96707E-02
 1.84018E+00  3.30363E+00  2.31881E-10 -3.03543E-02
 1.84018E+00  3.45791E+00  4.11486E-13 -2.65222E-02
 1.84018E+00  3.61945E+00  0.00000E+00 -2.11533E-02
 1.84018E+00  3.78884E+00  0.00000E+00 -1.41782E-02
 1.84018E+00  3.96673E+00  0.00000E+00 -8.36239E-03
 1.84018E+00  4.15379E+00  0.00000E+00 -4.47761E-03
 1.84018E+00  4.35072E+00  0.00000E+00 -2.15565E-03
 1.84018E+00  4.55825E+00  0.00000E+00 -8.54069E-04

 1.94339E+00  0.00000E+00 -1.54837E+00 -1.46565E+00
 1.94339E+00  8.87266E-02 -1.54114E+00 -1.48227E+00
 1.94339E+00  1.77459E-01 -1.52061E+00 -1.47142E+00
 1.94339E+00  2.66211E-01 -1.48639E+00 -1.48609E+00
 1.94339E+00  3.55007E-01 -1.43785E+00 -1.52169E+00
 1.94339E+00  4.43881E-01 -1.37423E+00 -1.52446E+00
 1.94339E+00  5.32875E-01 -1.29461E+00 -1.48363E+00
 1.94339E+00  6.22044E-01 -1.19790E+00 -1.40985E+00
 1.94339E+00  7.11449E-01 -1.08282E+00 -1.33763E+00
 1.94339E+00  8.01164E-01 -9.47990E-01 -1.28737E+00
 1.94339E+00  8.91271E-01 -7.91896E-01 -1.22229E+00
 1.94339E+00  9.81864E-01 -6.12934E-01 -1.10928E+00
 1.94339E+00  1.07305E+00 -4.09417E-01 -9.74126E-01
 1.94339E+00  1.16494E+00 -1.79653E-01 -8.48990E-01
 1.94339E+00  1.25766E+00  7.79351E-02 -7.05292E-01
 1.94339E+00  1.35135E+00  3.64583E-01 -4.90566E-01
 1.94339E+00  1.44617E+00  6.80680E-01 -1.90517E-01
 1.94339E+00  1.54227E+00  1.02478E+00  1.77316E-01
 1.94339E+00  1.63984E+00  1.39182E+00  5.88807E-01
 1.94339E+00  1.73908E+00  1.77026E+00  1.01006E+00
 1.94339E+00  1.84018E+00  2.13789E+00  1.40675E+00
 1.94339E+00  1.94339E+00  2.45721E+00  1.76722E+00
 1.94339E+00  2.04894E+00  2.67246E+00  2.06433E+00
 1.94339E+00  2.15711E+00  2.71201E+00  2.20761E+00
 1.94339E+00  2.26817E+00  2.50261E+00  2.08515E+00
 1.94339E+00  2.38244E+00  2.00716E+00  1.65331E+00
 1.94339E+00  2.50026E+00  1.29469E+00  9.97518E-01
 1.94339E+00  2.62198E+00  5.90969E-01  3.48216E-01
 1.94339E+00  2.74798E+00  1.56216E-01 -4.15644E-02
 1.94339E+00  2.87869E+00  1.75679E-02 -1.41446E-01
 1.94339E+00  3.01454E+00  5.25438E-04 -1.11848E-01
 1.94339E+00  3.15602E+00  2.12140E-06 -6.43894E-02
 1.94339E+00  3.30363E+00  2.12844E-10 -3.84265E-02
 1.94339E+00  3.45791E+00  4.19632E-13 -3.07067E-02
 1.94339E+00  3.61945E+00  0.00000E+00 -2.46502E-02
 1.94339E+00  3.78884E+00  0.00000E+00 -1.72046E-02
 1.94339E+00  3.96673E+00  0.00000E+00 -9.80185E-03
 1.94339E+00  4.15379E+00  0.00000E+00 -5.20215E-03
 1.94339E+00  4.35072E+00  0.00000E+00 -2.64366E-03
 1.94339E+00  4.55825E+00  0.00000E+00 -1.00125E-03

 2.04894E+00  0.00000E+00  6.69826E-01  5.56555E-01
 2.04894E+00  8.87266E-02  6.73017E-01  5.59856E-01
 2.04894E+00  1.77459E-01  6.81336E-01  5.77643E-01
 2.04894E+00  2.66211E-01  6.95124E-01  5.68660E-01
 2.04894E+00  3.55007E-01  7.14970E-01  5.36633E-01
 2.04894E+00  4.43881E-01  7.41557E-01  5.24162E-01
 2.04894E+00  5.32875E-01  7.75716E-01  5.44203E-01
 2.04894E+00  6.22044E-01  8.18432E-01  5.92714E-01
 2.04894E+00  7.11449E-01  8.70831E-01  6.42090E-01
 2.04894E+00  8.01164E-01  9.34158E-01  6.73276E-01
 2.04894E+00  8.91271E-01  1.00974E+00  7.07227E-01
 2.04894E+00  9.81864E-01  1.09897E+00  7.62457E-01
 2.04894E+00  1.07305E+00  1.20322E+00  8.17092E-01
 2.04894E+00  1.16494E+00  1.32378E+00  8.46514E-01
 2.04894E+00  1.25766E+00  1.46163E+00  8.79966E-01
 2.04894E+00  1.35135E+00  1.61716E+00  9.67310E-01
 2.04894E+00  1.44617E+00  1.78970E+00  1.11693E+00
 2.04894E+00  1.54227E+00  1.97674E+00  1.30293E+00
 2.04894E+00  1.63984E+00  2.17271E+00  1.50400E+00
 2.04894E+00  1.73908E+00  2.36725E+00  1.70810E+00
 2.04894E+00  1.84018E+00  2.54292E+00  1.90014E+00
 2.04894E+00  1.94339E+00  2.67246E+00  2.06433E+00
 2.04894E+00  2.04894E+00  2.71629E+00  2.17148E+00
 2.04894E+00  2.15711E+00  2.62269E+00  2.15408E+00
 2.04894E+00  2.26817E+00  2.33674E+00  1.93032E+00
 2.04894E+00  2.38244E+00  1.83040E+00  1.46504E+00
 2.04894E+00  2.50026E+00  1.16270E+00  8.24945E-01
 2.04894E+00  2.62198E+00  5.25443E-01  2.15780E-01
 2.04894E+00  2.74798E+00  1.37971E-01 -1.23549E-01
 2.04894E+00  2.87869E+00  1.54475E-02 -1.77924E-01
 2.04894E+00  3.01454E+00  4.60903E-04 -1.26668E-01
 2.04894E+00  3.15602E+00  1.85869E-06 -7.75848E-02
 2.04894E+00  3.30363E+00  1.88583E-10 -5.09519E-02
 2.04894E+00  3.45791E+00  4.23742E-13 -3.98357E-02
 2.04894E+00  3.61945E+00  0.00000E+00 -3.10498E-02
 2.04894E+00  3.78884E+00  0.00000E+00 -2.12187E-02
 2.04894E+00  3.96673E+00  0.00000E+00 -1.15929E-02
 2.04894E+00  4.15379E+00  0.00000E+00 -5.99937E-03
 2.04894E+00  4.35072E+00  0.00000E+00 -3.12370E-03
 2.04894E+00  4.55825E+00  0.00000E+00 -1.20485E-03

 2.15711E+00  0.00000E+00  2.22005E+00  1.96428E+00
 2.15711E+00  8.87266E-02  2.22041E+00  1.95268E+00
 2.15711E+00  1.77459E-01  2.22018E+00  1.96732E+00
 2.15711E+00  2.66211E-01  2.21962E+00  1.98506E+00
 2.15711E+00  3.55007E-01  2.21923E+00  1.99019E+00
 2.15711E+00  4.43881E-01  2.21959E+00  1.98406E+00
 2.15711E+00  5.32875E-01  2.22139E+00  1.97815E+00
 2.15711E+00  6.22044E-01  2.22543E+00  1.98300E+00
 2.15711E+00  7.11449E-01  2.23263E+00  1.99621E+00
 2.15711E+00  8.01164E-01  2.24398E+00  2.01261E+00
 2.15711E+00  8.91271E-01  2.26057E+00  2.02607E+00
 2.15711E+00  9.81864E-01  2.28351E+00  2.03078E+00
 2.15711E+00  1.07305E+00  2.31383E+00  2.02322E+00
 2.15711E+00  1.16494E+00  2.35239E+00  2.00253E+00
 2.15711E+00  1.25766E+00  2.39967E+00  1.98348E+00
 2.15711E+00  1.35135E+00  2.45544E+00  1.98620E+00
 2.15711E+00  1.44617E+00  2.51828E+00  2.01188E+00
 2.15711E+00  1.54227E+00  2.58494E+00  2.04574E+00
 2.15711E+00  1.63984E+00  2.64952E+00  2.08150E+00
 2.15711E+00  1.73908E+00  2.70252E+00  2.12793E+00
 2.15711E+00  1.84018E+00  2.72989E+00  2.18264E+00
 2.15711E+00  1.94339E+00  2.71201E+00  2.20761E+00
 2.15711E+00  2.04894E+00  2.62269E+00  2.15408E+00
 2.15711E+00  2.15711E+00  2.42852E+00  1.99052E+00
 2.15711E+00  2.26817E+00  2.09358E+00  1.69192E+00
 2.15711E+00  2.38244E+00  1.60076E+00  1.23151E+00
 2.15711E+00  2.50026E+00  9.99914E-01  6.35882E-01
 2.15711E+00  2.62198E+00  4.46706E-01  8.12175E-02
 2.15711E+00  2.74798E+00  1.16357E-01 -1.94080E-01
 2.15711E+00  2.87869E+00  1.29546E-02 -1.91261E-01
 2.15711E+00  3.01454E+00  3.85216E-04 -1.26501E-01
 2.15711E+00  3.15602E+00  1.55040E-06 -9.62167E-02
 2.15711E+00  3.30363E+00  1.59908E-10 -7.30063E-02
 2.15711E+00  3.45791E+00 -3.42898E-13 -5.01539E-02
 2.15711E+00  3.61945E+00  0.00000E+00 -3.59064E-02
 2.15711E+00  3.78884E+00  0.00000E+00 -2.48024E-02
 2.15711E+00  3.96673E+00  0.00000E+00 -1.37176E-02
 2.15711E+00  4.15379E+00  0.00000E+00 -7.03233E-03
 2.15711E+00  4.35072E+00  0.00000E+00 -3.59986E-03
 2.15711E+00  4.55825E+00  0.00000E+00 -1.45094E-03

 2.26817E+00  0.00000E+00  2.95302E+00  2.64239E+00
 2.26817E+00  8.87266E-02  2.95175E+00  2.62456E+00
 2.26817E+00  1.77459E-01  2.94673E+00  2.63383E+00
 2.26817E+00  2.66211E-01  2.93819E+00  2.65593E+00
 2.26817E+00  3.55007E-01  2.92650E+00  2.67210E+00
 2.26817E+00  4.43881E-01  2.91209E+00  2.67141E+00
 2.26817E+00  5.32875E-01  2.89545E+00  2.65904E+00
 2.26817E+00  6.22044E-01  2.87719E+00  2.64452E+00
 2.26817E+00  7.11449E-01  2.85795E+00  2.63535E+00
 2.26817E+00  8.01164E-01  2.83848E+00  2.63366E+00
 2.26817E+00  8.91271E-01  2.81954E+00  2.62655E+00
 2.26817E+00  9.81864E-01  2.80192E+00  2.60281E+00
 2.26817E+00  1.07305E+00  2.78630E+00  2.56983E+00
 2.26817E+00  1.16494E+00  2.77319E+00  2.53760E+00
 2.26817E+00  1.25766E+00  2.76265E+00  2.50212E+00
 2.26817E+00  1.35135E+00  2.75406E+00  2.45356E+00
 2.26817E+00  1.44617E+00  2.74566E+00  2.39204E+00
 2.26817E+00  1.54227E+00  2.73404E+00  2.32517E+00
 2.26817E+00  1.63984E+00  2.71359E+00  2.26084E+00
 2.26817E+00  1.73908E+00  2.67602E+00  2.20773E+00
 2.26817E+00  1.84018E+00  2.61027E+00  2.16250E+00
 2.26817E+00  1.94339E+00  2.50261E+00  2.08515E+00
 2.26817E+00  2.04894E+00  2.33674E+00  1.93032E+00
 2.26817E+00  2.15711E+00  2.09358E+00  1.69192E+00
 2.26817E+00  2.26817E+00  1.75343E+00  1.37867E+00
 2.26817E+00  2.38244E+00  1.30973E+00  9.63197E-01
 2.26817E+00  2.50026E+00  8.03821E-01  4.32920E-01
 2.26817E+00  2.62198E+00  3.54481E-01 -5.68387E-02
 2.26817E+00  2.74798E+00  9.14580E-02 -2.51796E-01
 2.26817E+00  2.87869E+00  1.01108E-02 -1.75435E-01
 2.26817E+00  3.01454E+00  2.99261E-04 -1.10939E-01
 2.26817E+00  3.15602E+00  1.20065E-06 -1.30247E-01
 2.26817E+00  3.30363E+00  1.26097E-10 -1.09891E-01
 2.26817E+00  3.45791E+00  1.82804E-13 -5.53810E-02
 2.26817E+00  3.61945E+00  0.00000E+00 -3.28655E-02
 2.26817E+00  3.78884E+00  0.00000E+00 -2.61268E-02
 2.26817E+00  3.96673E+00  0.00000E+00 -1.61413E-02
 2.26817E+00  4.15379E+00  0.00000E+00 -8.52582E-03
 2.26817E+00  4.35072E+00  0.00000E+00 -4.12255E-03
 2.26817E+00  4.55825E+00  0.00000E+00 -1.70857E-03

 2.38244E+00  0.00000E+00  2.81725E+00  2.53101E+00
 2.38244E+00  8.87266E-02  2.81549E+00  2.52284E+00
 2.38244E+00  1.77459E-01  2.80928E+00  2.52794E+00
 2.38244E+00  2.66211E-01  2.79878E+00  2.53207E+00
 2.38244E+00  3.55007E-01  2.78424E+00  2.53049E+00
 2.38244E+00  4.43881E-01  2.76592E+00  2.53000E+00
 2.38244E+00  5.32875E-01  2.74414E+00  2.52860E+00
 2.38244E+00  6.22044E-01  2.71927E+00  2.52243E+00
 2.38244E+00  7.11449E-01  2.69172E+00  2.51068E+00
 2.38244E+00  8.01164E-01  2.66195E+00  2.49324E+00
 2.38244E+00  8.91271E-01  2.63043E+00  2.47024E+00
 2.38244E+00  9.81864E-01  2.59762E+00  2.44299E+00
 2.38244E+00  1.07305E+00  2.56392E+00  2.41741E+00
 2.38244E+00  1.16494E+00  2.52952E+00  2.39741E+00
 2.38244E+00  1.25766E+00  2.49428E+00  2.36567E+00
 2.38244E+00  1.35135E+00  2.45744E+00  2.29692E+00
 2.38244E+00  1.44617E+00  2.41736E+00  2.19578E+00
 2.38244E+00  1.54227E+00  2.37109E+00  2.09052E+00
 2.38244E+00  1.63984E+00  2.31406E+00  1.99533E+00
 2.38244E+00  1.73908E+00  2.23986E+00  1.90080E+00
 2.38244E+00  1.84018E+00  2.14055E+00  1.79291E+00
 2.38244E+00  1.94339E+00  2.00716E+00  1.65331E+00
 2.38244E+00  2.04894E+00  1.83040E+00  1.46504E+00
 2.38244E+00  2.15711E+00  1.60076E+00  1.23151E+00
 2.38244E+00  2.26817E+00  1.30973E+00  9.63197E-01
 2.38244E+00  2.38244E+00  9.58022E-01  6.31582E-01
 2.38244E+00  2.50026E+00  5.77762E-01  2.07771E-01
 2.38244E+00  2.62198E+00  2.51249E-01 -1.76851E-01
 2.38244E+00  2.74798E+00  6.41174E-02 -2.81241E-01
 2.38244E+00  2.87869E+00  7.02782E-03 -1.48942E-01
 2.38244E+00  3.01454E+00  2.06748E-04 -9.59461E-02
 2.38244E+00  3.15602E+00  8.25681E-07 -1.61580E-01
 2.38244E+00  3.30363E+00  8.86551E-11 -1.41311E-01
 2.38244E+00  3.45791E+00 -9.55227E-14 -5.67442E-02
 2.38244E+00  3.61945E+00  0.00000E+00 -2.91124E-02
 2.38244E+00  3.78884E+00  0.00000E+00 -2.86168E-02
 2.38244E+00  3.96673E+00  0.00000E+00 -1.94998E-02
 2.38244E+00  4.15379E+00  0.00000E+00 -1.05283E-02
 2.38244E+00  4.35072E+00  0.00000E+00 -4.87780E-03
 2.38244E+00  4.55825E+00  0.00000E+00 -1.98691E-03

 2.50026E+00  0.00000E+00  1.99056E+00  1.76760E+00
 2.50026E+00  8.87266E-02  1.98917E+00  1.76599E+00
 2.50026E+00  1.77459E-01  1.98444E+00  1.76798E+00
 2.50026E+00  2.66211E-01  1.97644E+00  1.76244E+00
 2.50026E+00  3.55007E-01  1.96530E+00  1.75194E+00
 2.50026E+00  4.43881E-01  1.95118E+00  1.75002E+00
 2.50026E+00  5.32875E-01  1.93421E+00  1.75435E+00
 2.50026E+00  6.22044E-01  1.91460E+00  1.75748E+00
 2.50026E+00  7.11449E-01  1.89254E+00  1.75180E+00
 2.50026E+00  8.01164E-01  1.86825E+00  1.73383E+00
 2.50026E+00  8.91271E-01  1.84198E+00  1.71283E+00
 2.50026E+00  9.81864E-01  1.81393E+00  1.69808E+00
 2.50026E+00  1.07305E+00  1.78427E+00  1.68908E+00
 2.50026E+00  1.16494E+00  1.75302E+00  1.68102E+00
 2.50026E+00  1.25766E+00  1.71999E+00  1.65734E+00
 2.50026E+00  1.35135E+00  1.68458E+00  1.59761E+00
 2.50026E+00  1.44617E+00  1.64563E+00  1.51001E+00
 2.50026E+00  1.54227E+00  1.60115E+00  1.42556E+00
 2.50026E+00  1.63984E+00  1.54815E+00  1.35391E+00
 2.50026E+00  1.73908E+00  1.48263E+00  1.26921E+00
 2.50026E+00  1.84018E+00  1.39980E+00  1.14899E+00
 2.50026E+00  1.94339E+00  1.29469E+00  9.97518E-01
 2.50026E+00  2.04894E+00  1.16270E+00  8.24945E-01
 2.50026E+00  2.15711E+00  9.99914E-01  6.35882E-01
 2.50026E+00  2.26817E+00  8.03821E-01  4.32920E-01
 2.50026E+00  2.38244E+00  5.77762E-01  2.07771E-01
 2.50026E+00  2.50026E+00  3.42808E-01 -4.05991E-02
 2.50026E+00  2.62198E+00  1.46959E-01 -2.36145E-01
 2.50026E+00  2.74798E+00  3.70562E-02 -2.56754E-01
 2.50026E+00  2.87869E+00  4.02175E-03 -1.47606E-01
 2.50026E+00  3.01454E+00  1.17441E-04 -1.09195E-01
 2.50026E+00  3.15602E+00  4.66235E-07 -1.53386E-01
 2.50026E+00  3.30363E+00  5.15681E-11 -1.29848E-01
 2.50026E+00  3.45791E+00  3.64984E-13 -6.08091E-02
 2.50026E+00  3.61945E+00  0.00000E+00 -4.10540E-02
 2.50026E+00  3.78884E+00  0.00000E+00 -3.91575E-02
 2.50026E+00  3.96673E+00  0.00000E+00 -2.48476E-02
 2.50026E+00  4.15379E+00  0.00000E+00 -1.29563E-02
 2.50026E+00  4.35072E+00  0.00000E+00 -6.12817E-03
 2.50026E+00  4.55825E+00  0.00000E+00 -2.32475E-03

 2.62198E+00  0.00000E+00  9.55236E-01  8.04460E-01
 2.62198E+00  8.87266E-02  9.54541E-01  8.01128E-01
 2.62198E+00  1.77459E-01  9.52225E-01  8.00930E-01
 2.62198E+00  2.66211E-01  9.48311E-01  8.00537E-01
 2.62198E+00  3.55007E-01  9.42853E-01  7.98131E-01
 2.62198E+00  4.43881E-01  9.35899E-01  7.94895E-01
 2.62198E+00  5.32875E-01  9.27506E-01  7.93741E-01
 2.62198E+00  6.22044E-01  9.17738E-01  7.95890E-01
 2.62198E+00  7.11449E-01  9.06668E-01  7.95550E-01
 2.62198E+00  8.01164E-01  8.94371E-01  7.89011E-01
 2.62198E+00  8.91271E-01  8.80926E-01  7.83083E-01
 2.62198E+00  9.81864E-01  8.66401E-01  7.83688E-01
 2.62198E+00  1.07305E+00  8.50836E-01  7.85103E-01
 2.62198E+00  1.16494E+00  8.34209E-01  7.78993E-01
 2.62198E+00  1.25766E+00  8.16391E-01  7.60260E-01
 2.62198E+00  1.35135E+00  7.97078E-01  7.25627E-01
 2.62198E+00  1.44617E+00  7.75698E-01  6.82878E-01
 2.62198E+00  1.54227E+00  7.51315E-01  6.48522E-01
 2.62198E+00  1.63984E+00  7.22561E-01  6.21293E-01
 2.62198E+00  1.73908E+00  6.87637E-01  5.70806E-01
 2.62198E+00  1.84018E+00  6.44461E-01  4.74342E-01
 2.62198E+00  1.94339E+00  5.90969E-01  3.48216E-01
 2.62198E+00  2.04894E+00  5.25443E-01  2.15780E-01
 2.62198E+00  2.15711E+00  4.46706E-01  8.12175E-02
 2.62198E+00  2.26817E+00  3.54481E-01 -5.68387E-02
 2.62198E+00  2.38244E+00  2.51249E-01 -1.76851E-01
 2.62198E+00  2.50026E+00  1.46959E-01 -2.36145E-01
 2.62198E+00  2.62198E+00  6.21402E-02 -2.28316E-01
 2.62198E+00  2.74798E+00  1.54758E-02 -1.96126E-01
 2.62198E+00  2.87869E+00  1.66158E-03 -1.69376E-01
 2.62198E+00  3.01454E+00  4.81146E-05 -1.50172E-01
 2.62198E+00  3.15602E+00  1.89691E-07 -1.30597E-01
 2.62198E+00  3.30363E+00  2.13387E-11 -9.79170E-02
 2.62198E+00  3.45791E+00 -5.22385E-14 -6.74052E-02
 2.62198E+00  3.61945E+00  0.00000E+00 -6.02544E-02
 2.62198E+00  3.78884E+00  0.00000E+00 -5.22253E-02
 2.62198E+00  3.96673E+00  0.00000E+00 -3.10377E-02
 2.62198E+00  4.15379E+00  0.00000E+00 -1.56922E-02
 2.62198E+00  4.35072E+00  0.00000E+00 -7.48567E-03
 2.62198E+00  4.55825E+00  0.00000E+00 -2.74337E-03

 2.74798E+00  0.00000E+00  2.59664E-01  1.70729E-01
 2.74798E+00  8.87266E-02  2.59473E-01  1.66687E-01
 2.74798E+00  1.77459E-01  2.58844E-01  1.65990E-01
 2.74798E+00  2.66211E-01  2.57785E-01  1.68875E-01
 2.74798E+00  3.55007E-01  2.56306E-01  1.71475E-01
 2.74798E+00  4.43881E-01  2.54417E-01  1.68997E-01
 2.74798E+00  5.32875E-01  2.52130E-01  1.65018E-01
 2.74798E+00  6.22044E-01  2.49457E-01  1.64006E-01
 2.74798E+00  7.11449E-01  2.46414E-01  1.64875E-01
 2.74798E+00  8.01164E-01  2.43014E-01  1.66396E-01
 2.74798E+00  8.91271E-01  2.39272E-01  1.70203E-01
 2.74798E+00  9.81864E-01  2.35200E-01  1.76980E-01
 2.74798E+00  1.07305E+00  2.30801E-01  1.81430E-01
 2.74798E+00  1.16494E+00  2.26063E-01  1.77746E-01
 2.74798E+00  1.25766E+00  2.20943E-01  1.67712E-01
 2.74798E+00  1.35135E+00  2.15352E-01  1.56288E-01
 2.74798E+00  1.44617E+00  2.09132E-01  1.47409E-01
 2.74798E+00  1.54227E+00  2.02031E-01  1.44063E-01
 2.74798E+00  1.63984E+00  1.93683E-01  1.39506E-01
 2.74798E+00  1.73908E+00  1.83618E-01  1.11370E-01
 2.74798E+00  1.84018E+00  1.71300E-01  4.48714E-02
 2.74798E+00  1.94339E+00  1.56216E-01 -4.15644E-02
 2.74798E+00  2.04894E+00  1.37971E-01 -1.23549E-01
 2.74798E+00  2.15711E+00  1.16357E-01 -1.94080E-01
 2.74798E+00  2.26817E+00  9.14580E-02 -2.51796E-01
 2.74798E+00  2.38244E+00  6.41174E-02 -2.81241E-01
 2.74798E+00  2.50026E+00  3.70562E-02 -2.56754E-01
 2.74798E+00  2.62198E+00  1.54758E-02 -1.96126E-01
 2.74798E+00  2.74798E+00  3.80791E-03 -1.63566E-01
 2.74798E+00  2.87869E+00  4.04283E-04 -1.75353E-01
 2.74798E+00  3.01454E+00  1.16008E-05 -1.89957E-01
 2.74798E+00  3.15602E+00  4.53863E-08 -1.77588E-01
 2.74798E+00  3.30363E+00  5.16229E-12 -1.26312E-01
 2.74798E+00  3.45791E+00  4.10271E-14 -7.04988E-02
 2.74798E+00  3.61945E+00  0.00000E+00 -5.45005E-02
 2.74798E+00  3.78884E+00  0.00000E+00 -5.03238E-02
 2.74798E+00  3.96673E+00  0.00000E+00 -3.49972E-02
 2.74798E+00  4.15379E+00  0.00000E+00 -1.87248E-02
 2.74798E+00  4.35072E+00  0.00000E+00 -7.93452E-03
 2.74798E+00  4.55825E+00  0.00000E+00 -3.24733E-03

 2.87869E+00  0.00000E+00  2.96258E-02 -1.73371E-02
 2.87869E+00  8.87266E-02  2.96040E-02 -1.84532E-02
 2.87869E+00  1.77459E-01  2.95335E-02 -1.82695E-02
 2.87869E+00  2.66211E-01  2.94147E-02 -1.88319E-02
 2.87869E+00  3.55007E-01  2.92487E-02 -1.99795E-02
 2.87869E+00  4.43881E-01  2.90364E-02 -1.98494E-02
 2.87869E+00  5.32875E-01  2.87786E-02 -1.99146E-02
 2.87869E+00  6.22044E-01  2.84766E-02 -2.15671E-02
 2.87869E+00  7.11449E-01  2.81315E-02 -2.25770E-02
 2.87869E+00  8.01164E-01  2.77444E-02 -2.10096E-02
 2.87869E+00  8.91271E-01  2.73166E-02 -1.80040E-02
 2.87869E+00  9.81864E-01  2.68486E-02 -1.50276E-02
 2.87869E+00  1.07305E+00  2.63401E-02 -1.25167E-02
 2.87869E+00  1.16494E+00  2.57892E-02 -1.06361E-02
 2.87869E+00  1.25766E+00  2.51902E-02 -9.38118E-03
 2.87869E+00  1.35135E+00  2.45326E-02 -8.72875E-03
 2.87869E+00  1.44617E+00  2.37978E-02 -9.38101E-03
 2.87869E+00  1.54227E+00  2.29569E-02 -1.27040E-02
 2.87869E+00  1.63984E+00  2.19687E-02 -2.27911E-02
 2.87869E+00  1.73908E+00  2.07802E-02 -4.80407E-02
 2.87869E+00  1.84018E+00  1.93319E-02 -9.22405E-02
 2.87869E+00  1.94339E+00  1.75679E-02 -1.41446E-01
 2.87869E+00  2.04894E+00  1.54475E-02 -1.77924E-01
 2.87869E+00  2.15711E+00  1.29546E-02 -1.91261E-01
 2.87869E+00  2.26817E+00  1.01108E-02 -1.75435E-01
 2.87869E+00  2.38244E+00  7.02782E-03 -1.48942E-01
 2.87869E+00  2.50026E+00  4.02175E-03 -1.47606E-01
 2.87869E+00  2.62198E+00  1.66158E-03 -1.69376E-01
 2.87869E+00  2.74798E+00  4.04283E-04 -1.75353E-01
 2.87869E+00  2.87869E+00  4.24437E-05 -1.73535E-01
 2.87869E+00  3.01454E+00  1.20614E-06 -2.19265E-01
 2.87869E+00  3.15602E+00  4.67908E-09 -2.69686E-01
 2.87869E+00  3.30363E+00  4.50768E-13 -2.06977E-01
 2.87869E+00  3.45791E+00 -1.55675E-13 -8.78744E-02
 2.87869E+00  3.61945E+00  0.00000E+00 -3.77621E-02
 2.87869E+00  3.78884E+00  0.00000E+00 -3.74731E-02
 2.87869E+00  3.96673E+00  0.00000E+00 -4.14519E-02
 2.87869E+00  4.15379E+00  0.00000E+00 -2.48972E-02
 2.87869E+00  4.35072E+00  0.00000E+00 -7.61023E-03
 2.87869E+00  4.55825E+00  0.00000E+00 -3.86943E-03

 3.01454E+00  0.00000E+00  8.89756E-04 -2.27980E-02
 3.01454E+00  8.87266E-02  8.89108E-04 -2.25277E-02
 3.01454E+00  1.77459E-01  8.87037E-04 -2.18812E-02
 3.01454E+00  2.66211E-01  8.83555E-04 -2.43588E-02
 3.01454E+00  3.55007E-01  8.78684E-04 -2.78193E-02
 3.01454E+00  4.43881E-01  8.72447E-04 -2.67372E-02
 3.01454E+00  5.32875E-01  8.64866E-04 -2.45442E-02
 3.01454E+00  6.22044E-01  8.55965E-04 -2.54715E-02
 3.01454E+00  7.11449E-01  8.45771E-04 -2.72732E-02
 3.01454E+00  8.01164E-01  8.34308E-04 -2.75960E-02
 3.01454E+00  8.91271E-01  8.21598E-04 -2.76335E-02
 3.01454E+00  9.81864E-01  8.07647E-04 -2.85207E-02
 3.01454E+00  1.07305E+00  7.92434E-04 -2.84725E-02
 3.01454E+00  1.16494E+00  7.75879E-04 -2.54999E-02
 3.01454E+00  1.25766E+00  7.57804E-04 -2.14528E-02
 3.01454E+00  1.35135E+00  7.37877E-04 -1.97524E-02
 3.01454E+00  1.44617E+00  7.15532E-04 -2.20266E-02
 3.01454E+00  1.54227E+00  6.89892E-04 -2.85060E-02
 3.01454E+00  1.63984E+00  6.59717E-04 -4.02009E-02
 3.01454E+00  1.73908E+00  6.23418E-04 -5.94128E-02
 3.01454E+00  1.84018E+00  5.79215E-04 -8.61022E-02
 3.01454E+00  1.94339E+00  5.25438E-04 -1.11848E-01
 3.01454E+00  2.04894E+00  4.60903E-04 -1.26668E-01
 3.01454E+00  2.15711E+00  3.85216E-04 -1.26501E-01
 3.01454E+00  2.26817E+00  2.99261E-04 -1.10939E-01
 3.01454E+00  2.38244E+00  2.06748E-04 -9.59461E-02
 3.01454E+00  2.50026E+00  1.17441E-04 -1.09195E-01
 3.01454E+00  2.62198E+00  4.81146E-05 -1.50172E-01
 3.01454E+00  2.74798E+00  1.16008E-05 -1.89957E-01
 3.01454E+00  2.87869E+00  1.20614E-06 -2.19265E-01
 3.01454E+00  3.01454E+00  3.39686E-08 -2.50054E-01
 3.01454E+00  3.15602E+00  1.30496E-10 -2.67665E-01
 3.01454E+00  3.30363E+00 -7.03244E-14 -2.35866E-01
 3.01454E+00  3.45791E+00  1.33283E-13 -1.58302E-01
 3.01454E+00  3.61945E+00  0.00000E+00 -7.11510E-02
 3.01454E+00  3.78884E+00  0.00000E+00 -4.06031E-02
 3.01454E+00  3.96673E+00  0.00000E+00 -6.23317E-02
 3.01454E+00  4.15379E+00  0.00000E+00 -3.92309E-02
 3.01454E+00  4.35072E+00  0.00000E+00 -7.83047E-03
 3.01454E+00  4.55825E+00  0.00000E+00 -4.68087E-03

 3.15602E+00  0.00000E+00  3.58518E-06 -1.39996E-02
 3.15602E+00  8.87266E-02  3.58268E-06 -1.45107E-02
 3.15602E+00  1.77459E-01  3.57454E-06 -1.41749E-02
 3.15602E+00  2.66211E-01  3.56088E-06 -1.50781E-02
 3.15602E+00  3.55007E-01  3.54179E-06 -1.66875E-02
 3.15602E+00  4.43881E-01  3.51733E-06 -1.65474E-02
 3.15602E+00  5.32875E-01  3.48755E-06 -1.56441E-02
 3.15602E+00  6.22044E-01  3.45255E-06 -1.55360E-02
 3.15602E+00  7.11449E-01  3.41239E-06 -1.61156E-02
 3.15602E+00  8.01164E-01  3.36716E-06 -1.70196E-02
 3.15602E+00  8.91271E-01  3.31688E-06 -1.81016E-02
 3.15602E+00  9.81864E-01  3.26156E-06 -1.92002E-02
 3.15602E+00  1.07305E+00  3.20106E-06 -1.99415E-02
 3.15602E+00  1.16494E+00  3.13501E-06 -2.00767E-02
 3.15602E+00  1.25766E+00  3.06266E-06 -2.06162E-02
 3.15602E+00  1.35135E+00  2.98262E-06 -2.30045E-02
 3.15602E+00  1.44617E+00  2.89258E-06 -2.66758E-02
 3.15602E+00  1.54227E+00  2.78898E-06 -2.94624E-02
 3.15602E+00  1.63984E+00  2.66679E-06 -3.16221E-02
 3.15602E+00  1.73908E+00  2.51957E-06 -3.74300E-02
 3.15602E+00  1.84018E+00  2.34006E-06 -4.96707E-02
 3.15602E+00  1.94339E+00  2.12140E-06 -6.43894E-02
 3.15602E+00  2.04894E+00  1.85869E-06 -7.75848E-02
 3.15602E+00  2.15711E+00  1.55040E-06 -9.62167E-02
 3.15602E+00  2.26817E+00  1.20065E-06 -1.30247E-01
 3.15602E+00  2.38244E+00  8.25682E-07 -1.61580E-01
 3.15602E+00  2.50026E+00  4.66236E-07 -1.53386E-01
 3.15602E+00  2.62198E+00  1.89691E-07 -1.30597E-01
 3.15602E+00  2.74798E+00  4.53863E-08 -1.77588E-01
 3.15602E+00  2.87869E+00  4.67902E-09 -2.69686E-01
 3.15602E+00  3.01454E+00  1.30489E-10 -2.67665E-01
 3.15602E+00  3.15602E+00  4.84461E-13 -1.94638E-01
 3.15602E+00  3.30363E+00 -2.00656E-13 -2.04848E-01
 3.15602E+00  3.45791E+00 -1.90841E-13 -2.26546E-01
 3.15602E+00  3.61945E+00  0.00000E+00 -1.26656E-01
 3.15602E+00  3.78884E+00  0.00000E+00 -5.91908E-02
 3.15602E+00  3.96673E+00  0.00000E+00 -8.39201E-02
 3.15602E+00  4.15379E+00  0.00000E+00 -5.07657E-02
 3.15602E+00  4.35072E+00  0.00000E+00 -7.80720E-03
 3.15602E+00  4.55825E+00  0.00000E+00 -5.83936E-03

 3.30363E+00  0.00000E+00 -2.28931E-10 -9.73139E-03
 3.30363E+00  8.87266E-02  3.41079E-10 -9.81947E-03
 3.30363E+00  1.77459E-01  3.42537E-10 -9.72443E-03
 3.30363E+00  2.66211E-01  3.43043E-10 -9.69602E-03
 3.30363E+00  3.55007E-01  3.42674E-10 -9.89214E-03
 3.30363E+00  4.43881E-01  3.40058E-10 -1.02564E-02
 3.30363E+00  5.32875E-01  3.37210E-10 -1.04203E-02
 3.30363E+00  6.22044E-01  3.34111E-10 -1.01814E-02
 3.30363E+00  7.11449E-01  3.29686E-10 -1.01671E-02
 3.30363E+00  8.01164E-01  3.24438E-10 -1.08692E-02
 3.30363E+00  8.91271E-01  3.20137E-10 -1.18676E-02
 3.30363E+00  9.81864E-01  3.15193E-10 -1.27392E-02
 3.30363E+00  1.07305E+00  3.09189E-10 -1.37449E-02
 3.30363E+00  1.16494E+00  3.02621E-10 -1.53030E-02
 3.30363E+00  1.25766E+00  2.95700E-10 -1.76932E-02
 3.30363E+00  1.35135E+00  2.88538E-10 -2.10708E-02
 3.30363E+00  1.44617E+00  2.80834E-10 -2.44657E-02
 3.30363E+00  1.54227E+00  2.71451E-10 -2.60016E-02
 3.30363E+00  1.63984E+00  2.60789E-10 -2.56041E-02
 3.30363E+00  1.73908E+00  2.47721E-10 -2.61821E-02
 3.30363E+00  1.84018E+00  2.31860E-10 -3.03543E-02
 3.30363E+00  1.94339E+00  2.12383E-10 -3.84265E-02
 3.30363E+00  2.04894E+00  1.88608E-10 -5.09519E-02
 3.30363E+00  2.15711E+00  1.59726E-10 -7.30063E-02
 3.30363E+00  2.26817E+00  1.26110E-10 -1.09891E-01
 3.30363E+00  2.38244E+00  8.86264E-11 -1.41311E-01
 3.30363E+00  2.50026E+00  5.12275E-11 -1.29848E-01
 3.30363E+00  2.62198E+00  2.12775E-11 -9.79170E-02
 3.30363E+00  2.74798E+00  5.33563E-12 -1.26312E-01
 3.30363E+00  2.87869E+00  4.97658E-13 -2.06977E-01
 3.30363E+00  3.01454E+00  2.92278E-13 -2.35866E-01
 3.30363E+00  3.15602E+00 -2.03336E-13 -2.04848E-01
 3.30363E+00  3.30363E+00 -2.55201E-12 -1.88522E-01
 3.30363E+00  3.45791E+00  1.00112E-12 -1.70105E-01
 3.30363E+00  3.61945E+00  0.00000E+00 -1.07339E-01
 3.30363E+00  3.78884E+00  0.00000E+00 -6.93406E-02
 3.30363E+00  3.96673E+00  0.00000E+00 -7.29797E-02
 3.30363E+00  4.15379E+00  0.00000E+00 -3.82310E-02
 3.30363E+00  4.35072E+00  0.00000E+00 -6.49530E-03
 3.30363E+00  4.55825E+00  0.00000E+00 -7.42357E-03

 3.45791E+00  0.00000E+00 -1.12693E-09 -6.90461E-03
 3.45791E+00  8.87266E-02 -4.37304E-12 -6.08939E-03
 3.45791E+00  1.77459E-01 -1.11642E-13 -5.97822E-03
 3.45791E+00  2.66211E-01  9.56246E-15 -6.06832E-03
 3.45791E+00  3.55007E-01  7.66848E-13 -6.11416E-03
 3.45791E+00  4.43881E-01  3.86001E-13 -6.26290E-03
 3.45791E+00  5.32875E-01  1.02940E-12 -6.49849E-03
 3.45791E+00  6.22044E-01  2.15560E-12 -6.76516E-03
 3.45791E+00  7.11449E-01  6.79981E-13 -7.05378E-03
 3.45791E+00  8.01164E-01  9.25044E-13 -7.40312E-03
 3.45791E+00  8.91271E-01  5.36121E-13 -7.96827E-03
 3.45791E+00  9.81864E-01 -1.49337E-14 -8.86214E-03
 3.45791E+00  1.07305E+00  1.51810E-13 -9.93514E-03
 3.45791E+00  1.16494E+00  6.71779E-13 -1.10138E-02
 3.45791E+00  1.25766E+00  9.37792E-13 -1.22264E-02
 3.45791E+00  1.35135E+00  1.74043E-13 -1.38280E-02
 3.45791E+00  1.44617E+00  1.22993E-12 -1.59850E-02
 3.45791E+00  1.54227E+00  5.28743E-13 -1.87887E-02
 3.45791E+00  1.63984E+00  7.44450E-13 -2.19482E-02
 3.45791E+00  1.73908E+00  7.88749E-13 -2.45574E-02
 3.45791E+00  1.84018E+00  9.47948E-13 -2.65222E-02
 3.45791E+00  1.94339E+00  5.22643E-13 -3.07067E-02
 3.45791E+00  2.04894E+00  6.99315E-13 -3.98357E-02
 3.45791E+00  2.15711E+00 -2.99850E-13 -5.01539E-02
 3.45791E+00  2.26817E+00  5.87272E-13 -5.53810E-02
 3.45791E+00  2.38244E+00  2.05564E-13 -5.67442E-02
 3.45791E+00  2.50026E+00  2.09331E-13 -6.08091E-02
 3.45791E+00  2.62198E+00 -5.06382E-14 -6.74052E-02
 3.45791E+00  2.74798E+00  1.42539E-13 -7.04988E-02
 3.45791E+00  2.87869E+00 -1.93372E-13 -8.78744E-02
 3.45791E+00  3.01454E+00  1.47088E-13 -1.58302E-01
 3.45791E+00  3.15602E+00 -7.41327E-14 -2.26546E-01
 3.45791E+00  3.30363E+00  8.99599E-13 -1.70105E-01
 3.45791E+00  3.45791E+00 -9.90975E-13 -6.87819E-02
 3.45791E+00  3.61945E+00  0.00000E+00 -6.57470E-02
 3.45791E+00  3.78884E+00  0.00000E+00 -7.53996E-02
 3.45791E+00  3.96673E+00  0.00000E+00 -4.17053E-02
 3.45791E+00  4.15379E+00  0.00000E+00 -2.41873E-02
 3.45791E+00  4.35072E+00  0.00000E+00 -1.78987E-02
 3.45791E+00  4.55825E+00  0.00000E+00 -8.13896E-03

 3.61945E+00  0.00000E+00  0.00000E+00 -4.28381E-03
 3.61945E+00  8.87266E-02  0.00000E+00 -4.21275E-03
 3.61945E+00  1.77459E-01  0.00000E+00 -4.00616E-03
 3.61945E+00  2.66211E-01  0.00000E+00 -3.87776E-03
 3.61945E+00  3.55007E-01  0.00000E+00 -3.84644E-03
 3.61945E+00  4.43881E-01  0.00000E+00 -3.77763E-03
 3.61945E+00  5.32875E-01  0.00000E+00 -3.86134E-03
 3.61945E+00  6.22044E-01  0.00000E+00 -4.25484E-03
 3.61945E+00  7.11449E-01  0.00000E+00 -4.68435E-03
 3.61945E+00  8.01164E-01  0.00000E+00 -4.92593E-03
 3.61945E+00  8.91271E-01  0.00000E+00 -5.16525E-03
 3.61945E+00  9.81864E-01  0.00000E+00 -5.62128E-03
 3.61945E+00  1.07305E+00  0.00000E+00 -6.33079E-03
 3.61945E+00  1.16494E+00  0.00000E+00 -7.27018E-03
 3.61945E+00  1.25766E+00  0.00000E+00 -8.30733E-03
 3.61945E+00  1.35135E+00  0.00000E+00 -9.29156E-03
 3.61945E+00  1.44617E+00  0.00000E+00 -1.05392E-02
 3.61945E+00  1.54227E+00  0.00000E+00 -1.27418E-02
 3.61945E+00  1.63984E+00  0.00000E+00 -1.59025E-02
 3.61945E+00  1.73908E+00  0.00000E+00 -1.88842E-02
 3.61945E+00  1.84018E+00  0.00000E+00 -2.11533E-02
 3.61945E+00  1.94339E+00  0.00000E+00 -2.46502E-02
 3.61945E+00  2.04894E+00  0.00000E+00 -3.10498E-02
 3.61945E+00  2.15711E+00  0.00000E+00 -3.59064E-02
 3.61945E+00  2.26817E+00  0.00000E+00 -3.28655E-02
 3.61945E+00  2.38244E+00  0.00000E+00 -2.91124E-02
 3.61945E+00  2.50026E+00  0.00000E+00 -4.10540E-02
 3.61945E+00  2.62198E+00  0.00000E+00 -6.02544E-02
 3.61945E+00  2.74798E+00  0.00000E+00 -5.45005E-02
 3.61945E+00  2.87869E+00  0.00000E+00 -3.77621E-02
 3.61945E+00  3.01454E+00  0.00000E+00 -7.11510E-02
 3.61945E+00  3.15602E+00  0.00000E+00 -1.26656E-01
 3.61945E+00  3.30363E+00  0.00000E+00 -1.07339E-01
 3.61945E+00  3.45791E+00  0.00000E+00 -6.57470E-02
 3.61945E+00  3.61945E+00  0.00000E+00 -9.36365E-02
 3.61945E+00  3.78884E+00  0.00000E+00 -8.77193E-02
 3.61945E+00  3.96673E+00  0.00000E+00 -2.63351E-02
 3.61945E+00  4.15379E+00  0.00000E+00 -4.17374E-02
 3.61945E+00  4.35072E+00  0.00000E+00 -5.05879E-02
 3.61945E+00  4.55825E+00  0.00000E+00 -8.12454E-03

 3.78884E+00  0.00000E+00  0.00000E+00 -2.54916E-03
 3.78884E+00  8.87266E-02  0.00000E+00 -2.96385E-03
 3.78884E+00  1.77459E-01  0.00000E+00 -2.77908E-03
 3.78884E+00  2.66211E-01  0.00000E+00 -2.52608E-03
 3.78884E+00  3.55007E-01  0.00000E+00 -2.44965E-03
 3.78884E+00  4.43881E-01  0.00000E+00 -2.39733E-03
 3.78884E+00  5.32875E-01  0.00000E+00 -2.40185E-03
 3.78884E+00  6.22044E-01  0.00000E+00 -2.53077E-03
 3.78884E+00  7.11449E-01  0.00000E+00 -2.76678E-03
 3.78884E+00  8.01164E-01  0.00000E+00 -3.04955E-03
 3.78884E+00  8.91271E-01  0.00000E+00 -3.23952E-03
 3.78884E+00  9.81864E-01  0.00000E+00 -3.28222E-03
 3.78884E+00  1.07305E+00  0.00000E+00 -3.52567E-03
 3.78884E+00  1.16494E+00  0.00000E+00 -4.33522E-03
 3.78884E+00  1.25766E+00  0.00000E+00 -5.45721E-03
 3.78884E+00  1.35135E+00  0.00000E+00 -6.40201E-03
 3.78884E+00  1.44617E+00  0.00000E+00 -7.19655E-03
 3.78884E+00  1.54227E+00  0.00000E+00 -8.28433E-03
 3.78884E+00  1.63984E+00  0.00000E+00 -9.89280E-03
 3.78884E+00  1.73908E+00  0.00000E+00 -1.18739E-02
 3.78884E+00  1.84018E+00  0.00000E+00 -1.41782E-02
 3.78884E+00  1.94339E+00  0.00000E+00 -1.72046E-02
 3.78884E+00  2.04894E+00  0.00000E+00 -2.12187E-02
 3.78884E+00  2.15711E+00  0.00000E+00 -2.48024E-02
 3.78884E+00  2.26817E+00  0.00000E+00 -2.61268E-02
 3.78884E+00  2.38244E+00  0.00000E+00 -2.86168E-02
 3.78884E+00  2.50026E+00  0.00000E+00 -3.91575E-02
 3.78884E+00  2.62198E+00  0.00000E+00 -5.22253E-02
 3.78884E+00  2.74798E+00  0.00000E+00 -5.03238E-02
 3.78884E+00  2.87869E+00  0.00000E+00 -3.74731E-02
 3.78884E+00  3.01454E+00  0.00000E+00 -4.06031E-02
 3.78884E+00  3.15602E+00  0.00000E+00 -5.91908E-02
 3.78884E+00  3.30363E+00  0.00000E+00 -6.93406E-02
 3.78884E+00  3.45791E+00  0.00000E+00 -7.53996E-02
 3.78884E+00  3.61945E+00  0.00000E+00 -8.77193E-02
 3.78884E+00  3.78884E+00  0.00000E+00 -7.61023E-02
 3.78884E+00  3.96673E+00  0.00000E+00 -4.80597E-02
 3.78884E+00  4.15379E+00  0.00000E+00 -6.12321E-02
 3.78884E+00  4.35072E+00  0.00000E+00 -5.73686E-02
 3.78884E+00  4.55825E+00  0.00000E+00 -1.58574E-02

 3.96673E+00  0.00000E+00  0.00000E+00 -1.82383E-03
 3.96673E+00  8.87266E-02  0.00000E+00 -1.61001E-03
 3.96673E+00  1.77459E-01  0.00000E+00 -1.58120E-03
 3.96673E+00  2.66211E-01  0.00000E+00 -1.56205E-03
 3.96673E+00  3.55007E-01  0.00000E+00 -1.54468E-03
 3.96673E+00  4.43881E-01  0.00000E+00 -1.65543E-03
 3.96673E+00  5.32875E-01  0.00000E+00 -1.69782E-03
 3.96673E+00  6.22044E-01  0.00000E+00 -1.52272E-03
 3.96673E+00  7.11449E-01  0.00000E+00 -1.45590E-03
 3.96673E+00  8.01164E-01  0.00000E+00 -1.72997E-03
 3.96673E+00  8.91271E-01  0.00000E+00 -2.01029E-03
 3.96673E+00  9.81864E-01  0.00000E+00 -2.00091E-03
 3.96673E+00  1.07305E+00  0.00000E+00 -1.99663E-03
 3.96673E+00  1.16494E+00  0.00000E+00 -2.37480E-03
 3.96673E+00  1.25766E+00  0.00000E+00 -3.02611E-03
 3.96673E+00  1.35135E+00  0.00000E+00 -3.65042E-03
 3.96673E+00  1.44617E+00  0.00000E+00 -4.22977E-03
 3.96673E+00  1.54227E+00  0.00000E+00 -4.97312E-03
 3.96673E+00  1.63984E+00  0.00000E+00 -5.97428E-03
 3.96673E+00  1.73908E+00  0.00000E+00 -7.12722E-03
 3.96673E+00  1.84018E+00  0.00000E+00 -8.36239E-03
 3.96673E+00  1.94339E+00  0.00000E+00 -9.80185E-03
 3.96673E+00  2.04894E+00  0.00000E+00 -1.15929E-02
 3.96673E+00  2.15711E+00  0.00000E+00 -1.37176E-02
 3.96673E+00  2.26817E+00  0.00000E+00 -1.61413E-02
 3.96673E+00  2.38244E+00  0.00000E+00 -1.94998E-02
 3.96673E+00  2.50026E+00  0.00000E+00 -2.48476E-02
 3.96673E+00  2.62198E+00  0.00000E+00 -3.10377E-02
 3.96673E+00  2.74798E+00  0.00000E+00 -3.49972E-02
 3.96673E+00  2.87869E+00  0.00000E+00 -4.14519E-02
 3.96673E+00  3.01454E+00  0.00000E+00 -6.23317E-02
 3.96673E+00  3.15602E+00  0.00000E+00 -8.39201E-02
 3.96673E+00  3.30363E+00  0.00000E+00 -7.29797E-02
 3.96673E+00  3.45791E+00  0.00000E+00 -4.17053E-02
 3.96673E+00  3.61945E+00  0.00000E+00 -2.63351E-02
 3.96673E+00  3.78884E+00  0.00000E+00 -4.80597E-02
 3.96673E+00  3.96673E+00  0.00000E+00 -8.00785E-02
 3.96673E+00  4.15379E+00  0.00000E+00 -5.26782E-02
 3.96673E+00  4.35072E+00  0.00000E+00 -2.56118E-02
 3.96673E+00  4.55825E+00  0.00000E+00 -2.73548E-02

 4.15379E+00  0.00000E+00  0.00000E+00 -9.78317E-04
 4.15379E+00  8.87266E-02  0.00000E+00 -8.00615E-04
 4.15379E+00  1.77459E-01  0.00000E+00 -8.41417E-04
 4.15379E+00  2.66211E-01  0.00000E+00 -8.84989E-04
 4.15379E+00  3.55007E-01  0.00000E+00 -8.91814E-04
 4.15379E+00  4.43881E-01  0.00000E+00 -9.89381E-04
 4.15379E+00  5.32875E-01  0.00000E+00 -1.04398E-03
 4.15379E+00  6.22044E-01  0.00000E+00 -9.36208E-04
 4.15379E+00  7.11449E-01  0.00000E+00 -8.56488E-04
 4.15379E+00  8.01164E-01  0.00000E+00 -9.56781E-04
 4.15379E+00  8.91271E-01  0.00000E+00 -1.08662E-03
 4.15379E+00  9.81864E-01  0.00000E+00 -1.10214E-03
 4.15379E+00  1.07305E+00  0.00000E+00 -1.11755E-03
 4.15379E+00  1.16494E+00  0.00000E+00 -1.28725E-03
 4.15379E+00  1.25766E+00  0.00000E+00 -1.58334E-03
 4.15379E+00  1.35135E+00  0.00000E+00 -1.90587E-03
 4.15379E+00  1.44617E+00  0.00000E+00 -2.24508E-03
 4.15379E+00  1.54227E+00  0.00000E+00 -2.66376E-03
 4.15379E+00  1.63984E+00  0.00000E+00 -3.19255E-03
 4.15379E+00  1.73908E+00  0.00000E+00 -3.80575E-03
 4.15379E+00  1.84018E+00  0.00000E+00 -4.47761E-03
 4.15379E+00  1.94339E+00  0.00000E+00 -5.20215E-03
 4.15379E+00  2.04894E+00  0.00000E+00 -5.99937E-03
 4.15379E+00  2.15711E+00  0.00000E+00 -7.03233E-03
 4.15379E+00  2.26817E+00  0.00000E+00 -8.52582E-03
 4.15379E+00  2.38244E+00  0.00000E+00 -1.05283E-02
 4.15379E+00  2.50026E+00  0.00000E+00 -1.29563E-02
 4.15379E+00  2.62198E+00  0.00000E+00 -1.56922E-02
 4.15379E+00  2.74798E+00  0.00000E+00 -1.87248E-02
 4.15379E+00  2.87869E+00  0.00000E+00 -2.48972E-02
 4.15379E+00  3.01454E+00  0.00000E+00 -3.92309E-02
 4.15379E+00  3.15602E+00  0.00000E+00 -5.07657E-02
 4.15379E+00  3.30363E+00  0.00000E+00 -3.82310E-02
 4.15379E+00  3.45791E+00  0.00000E+00 -2.41873E-02
 4.15379E+00  3.61945E+00  0.00000E+00 -4.17374E-02
 4.15379E+00  3.78884E+00  0.00000E+00 -6.12321E-02
 4.15379E+00  3.96673E+00  0.00000E+00 -5.26782E-02
 4.15379E+00  4.15379E+00  0.00000E+00 -1.74817E-02
 4.15379E+00  4.35072E+00  0.00000E+00 -6.26924E-03
 4.15379E+00  4.55825E+00  0.00000E+00 -2.16587E-02

 4.35072E+00  0.00000E+00  0.00000E+00 -3.18927E-04
 4.35072E+00  8.87266E-02  0.00000E+00 -3.89103E-04
 4.35072E+00  1.77459E-01  0.00000E+00 -4.17185E-04
 4.35072E+00  2.66211E-01  0.00000E+00 -4.18517E-04
 4.35072E+00  3.55007E-01  0.00000E+00 -4.21424E-04
 4.35072E+00  4.43881E-01  0.00000E+00 -4.48076E-04
 4.35072E+00  5.32875E-01  0.00000E+00 -4.91319E-04
 4.35072E+00  6.22044E-01  0.00000E+00 -5.32732E-04
 4.35072E+00  7.11449E-01  0.00000E+00 -5.47303E-04
 4.35072E+00  8.01164E-01  0.00000E+00 -5.25826E-04
 4.35072E+00  8.91271E-01  0.00000E+00 -5.11035E-04
 4.35072E+00  9.81864E-01  0.00000E+00 -5.43392E-04
 4.35072E+00  1.07305E+00  0.00000E+00 -6.13545E-04
 4.35072E+00  1.16494E+00  0.00000E+00 -7.02069E-04
 4.35072E+00  1.25766E+00  0.00000E+00 -8.06555E-04
 4.35072E+00  1.35135E+00  0.00000E+00 -9.31492E-04
 4.35072E+00  1.44617E+00  0.00000E+00 -1.07695E-03
 4.35072E+00  1.54227E+00  0.00000E+00 -1.23986E-03
 4.35072E+00  1.63984E+00  0.00000E+00 -1.43998E-03
 4.35072E+00  1.73908E+00  0.00000E+00 -1.73398E-03
 4.35072E+00  1.84018E+00  0.00000E+00 -2.15565E-03
 4.35072E+00  1.94339E+00  0.00000E+00 -2.64366E-03
 4.35072E+00  2.04894E+00  0.00000E+00 -3.12370E-03
 4.35072E+00  2.15711E+00  0.00000E+00 -3.59986E-03
 4.35072E+00  2.26817E+00  0.00000E+00 -4.12255E-03
 4.35072E+00  2.38244E+00  0.00000E+00 -4.87780E-03
 4.35072E+00  2.50026E+00  0.00000E+00 -6.12817E-03
 4.35072E+00  2.62198E+00  0.00000E+00 -7.48567E-03
 4.35072E+00  2.74798E+00  0.00000E+00 -7.93452E-03
 4.35072E+00  2.87869E+00  0.00000E+00 -7.61023E-03
 4.35072E+00  3.01454E+00  0.00000E+00 -7.83047E-03
 4.35072E+00  3.15602E+00  0.00000E+00 -7.80720E-03
 4.35072E+00  3.30363E+00  0.00000E+00 -6.49530E-03
 4.35072E+00  3.45791E+00  0.00000E+00 -1.78987E-02
 4.35072E+00  3.61945E+00  0.00000E+00 -5.05879E-02
 4.35072E+00  3.78884E+00  0.00000E+00 -5.73686E-02
 4.35072E+00  3.96673E+00  0.00000E+00 -2.56118E-02
 4.35072E+00  4.15379E+00  0.00000E+00 -6.26924E-03
 4.35072E+00  4.35072E+00  0.00000E+00 -2.65416E-03
 4.35072E+00  4.55825E+00  0.00000E+00 -3.72060E-03

 4.55825E+00  0.00000E+00  0.00000E+00 -1.36746E-04
 4.55825E+00  8.87266E-02  0.00000E+00 -1.20950E-04
 4.55825E+00  1.77459E-01  0.00000E+00 -1.28129E-04
 4.55825E+00  2.66211E-01  0.00000E+00 -1.35843E-04
 4.55825E+00  3.55007E-01  0.00000E+00 -1.41629E-04
 4.55825E+00  4.43881E-01  0.00000E+00 -1.62821E-04
 4.55825E+00  5.32875E-01  0.00000E+00 -1.94960E-04
 4.55825E+00  6.22044E-01  0.00000E+00 -2.26665E-04
 4.55825E+00  7.11449E-01  0.00000E+00 -2.46870E-04
 4.55825E+00  8.01164E-01  0.00000E+00 -2.52114E-04
 4.55825E+00  8.91271E-01  0.00000E+00 -2.61854E-04
 4.55825E+00  9.81864E-01  0.00000E+00 -2.91159E-04
 4.55825E+00  1.07305E+00  0.00000E+00 -3.19750E-04
 4.55825E+00  1.16494E+00  0.00000E+00 -3.24057E-04
 4.55825E+00  1.25766E+00  0.00000E+00 -3.21061E-04
 4.55825E+00  1.35135E+00  0.00000E+00 -3.44077E-04
 4.55825E+00  1.44617E+00  0.00000E+00 -4.04781E-04
 4.55825E+00  1.54227E+00  0.00000E+00 -4.97511E-04
 4.55825E+00  1.63984E+00  0.00000E+00 -6.12382E-04
 4.55825E+00  1.73908E+00  0.00000E+00 -7.33497E-04
 4.55825E+00  1.84018E+00  0.00000E+00 -8.54069E-04
 4.55825E+00  1.94339E+00  0.00000E+00 -1.00125E-03
 4.55825E+00  2.04894E+00  0.00000E+00 -1.20485E-03
 4.55825E+00  2.15711E+00  0.00000E+00 -1.45094E-03
 4.55825E+00  2.26817E+00  0.00000E+00 -1.70857E-03
 4.55825E+00  2.38244E+00  0.00000E+00 -1.98691E-03
 4.55825E+00  2.50026E+00  0.00000E+00 -2.32475E-03
 4.55825E+00  2.62198E+00  0.00000E+00 -2.74337E-03
 4.55825E+00  2.74798E+00  0.00000E+00 -3.24733E-03
 4.55825E+00  2.87869E+00  0.00000E+00 -3.86943E-03
 4.55825E+00  3.01454E+00  0.00000E+00 -4.68087E-03
 4.55825E+00  3.15602E+00  0.00000E+00 -5.83936E-03
 4.55825E+00  3.30363E+00  0.00000E+00 -7.42357E-03
 4.55825E+00  3.45791E+00  0.00000E+00 -8.13896E-03
 4.55825E+00  3.61945E+00  0.00000E+00 -8.12454E-03
 4.55825E+00  3.78884E+00  0.00000E+00 -1.58574E-02
 4.55825E+00  3.96673E+00  0.00000E+00 -2.73548E-02
 4.55825E+00  4.15379E+00  0.00000E+00 -2.16587E-02
 4.55825E+00  4.35072E+00  0.00000E+00 -3.72060E-03
 4.55825E+00  4.55825E+00  0.00000E+00  7.39798E-03



==> anc/V_Lambda2.5kF_kF1.00 <==
 0.00000E+00  0.00000E+00 -7.97743E+01 -1.07803E+02
 0.00000E+00  9.24235E-02 -7.90096E+01 -1.06934E+02
 0.00000E+00  1.84853E-01 -7.68261E+01 -1.04711E+02
 0.00000E+00  2.77303E-01 -7.35107E+01 -1.01006E+02
 0.00000E+00  3.69799E-01 -6.94184E+01 -9.58233E+01
 0.00000E+00  4.62376E-01 -6.48693E+01 -8.93169E+01
 0.00000E+00  5.55078E-01 -6.00975E+01 -8.17679E+01
 0.00000E+00  6.47962E-01 -5.52523E+01 -7.35252E+01
 0.00000E+00  7.41093E-01 -5.04215E+01 -6.51531E+01
 0.00000E+00  8.34545E-01 -4.56555E+01 -5.71185E+01
 0.00000E+00  9.28407E-01 -4.09823E+01 -4.95152E+01
 0.00000E+00  1.02278E+00 -3.64184E+01 -4.23837E+01
 0.00000E+00  1.11776E+00 -3.19758E+01 -3.58486E+01
 0.00000E+00  1.21348E+00 -2.76647E+01 -3.00313E+01
 0.00000E+00  1.31006E+00 -2.34939E+01 -2.48638E+01
 0.00000E+00  1.40766E+00 -1.94716E+01 -2.01994E+01
 0.00000E+00  1.50643E+00 -1.56075E+01 -1.59321E+01
 0.00000E+00  1.60653E+00 -1.19166E+01 -1.19914E+01
 0.00000E+00  1.70817E+00 -8.42432E+00 -8.35422E+00
 0.00000E+00  1.81154E+00 -5.17411E+00 -5.07622E+00
 0.00000E+00  1.91686E+00 -2.23712E+00 -2.22931E+00
 0.00000E+00  2.02437E+00  2.81488E-01  1.36939E-01
 0.00000E+00  2.13432E+00  2.24424E+00  1.95366E+00
 0.00000E+00  2.24699E+00  3.49641E+00  3.11248E+00
 0.00000E+00  2.36268E+00  3.90514E+00  3.51677E+00
 0.00000E+00  2.48171E+00  3.44437E+00  3.12543E+00
 0.00000E+00  2.60444E+00  2.32959E+00  2.10072E+00
 0.00000E+00  2.73122E+00  1.08776E+00  9.39045E-01
 0.00000E+00  2.86248E+00  2.90215E-01  2.04550E-01
 0.00000E+00  2.99863E+00  3.26696E-02 -1.05477E-02
 0.00000E+00  3.14015E+00  9.72760E-04 -2.01893E-02
 0.00000E+00  3.28752E+00  3.89859E-06 -1.33909E-02
 0.00000E+00  3.44128E+00  1.05628E-09 -9.07849E-03
 0.00000E+00  3.60199E+00  1.16979E-09 -5.48729E-03
 0.00000E+00  3.77026E+00  0.00000E+00 -3.84860E-03
 0.00000E+00  3.94671E+00  0.00000E+00 -2.96008E-03
 0.00000E+00  4.13201E+00  0.00000E+00 -1.89719E-03
 0.00000E+00  4.32686E+00  0.00000E+00 -1.01285E-03
 0.00000E+00  4.53200E+00  0.00000E+00 -4.47086E-04
 0.00000E+00  4.74818E+00  0.00000E+00 -1.59103E-04

 9.24235E-02  0.00000E+00 -7.90096E+01 -1.06934E+02
 9.24235E-02  9.24235E-02 -7.82761E+01 -1.06239E+02
 9.24235E-02  1.84853E-01 -7.61754E+01 -1.04050E+02
 9.24235E-02  2.77303E-01 -7.29680E+01 -1.00274E+02
 9.24235E-02  3.69799E-01 -6.89824E+01 -9.50081E+01
 9.24235E-02  4.62376E-01 -6.45230E+01 -8.85013E+01
 9.24235E-02  5.55078E-01 -5.98206E+01 -8.10971E+01
 9.24235E-02  6.47962E-01 -5.50276E+01 -7.31382E+01
 9.24235E-02  7.41093E-01 -5.02365E+01 -6.49904E+01
 9.24235E-02  8.34545E-01 -4.55011E+01 -5.69765E+01
 9.24235E-02  9.28407E-01 -4.08524E+01 -4.93317E+01
 9.24235E-02  1.02278E+00 -3.63089E+01 -4.22442E+01
 9.24235E-02  1.11776E+00 -3.18839E+01 -3.57946E+01
 9.24235E-02  1.21348E+00 -2.75882E+01 -3.00208E+01
 9.24235E-02  1.31006E+00 -2.34309E+01 -2.48406E+01
 9.24235E-02  1.40766E+00 -1.94205E+01 -2.01234E+01
 9.24235E-02  1.50643E+00 -1.55671E+01 -1.58020E+01
 9.24235E-02  1.60653E+00 -1.18856E+01 -1.18631E+01
 9.24235E-02  1.70817E+00 -8.40158E+00 -8.29324E+00
 9.24235E-02  1.81154E+00 -5.15852E+00 -5.07904E+00
 9.24235E-02  1.91686E+00 -2.22760E+00 -2.23838E+00
 9.24235E-02  2.02437E+00  2.86120E-01  1.50061E-01
 9.24235E-02  2.13432E+00  2.24522E+00  1.97460E+00
 9.24235E-02  2.24699E+00  3.49496E+00  3.12453E+00
 9.24235E-02  2.36268E+00  3.90253E+00  3.51788E+00
 9.24235E-02  2.48171E+00  3.44175E+00  3.12035E+00
 9.24235E-02  2.60444E+00  2.32774E+00  2.09525E+00
 9.24235E-02  2.73122E+00  1.08689E+00  9.36971E-01
 9.24235E-02  2.86248E+00  2.89983E-01  2.04878E-01
 9.24235E-02  2.99863E+00  3.26437E-02 -1.00546E-02
 9.24235E-02  3.14015E+00  9.72000E-04 -1.92451E-02
 9.24235E-02  3.28752E+00  3.89552E-06 -1.17423E-02
 9.24235E-02  3.44128E+00  3.99917E-10 -8.63553E-03
 9.24235E-02  3.60199E+00  9.17166E-12 -6.61490E-03
 9.24235E-02  3.77026E+00  0.00000E+00 -4.29174E-03
 9.24235E-02  3.94671E+00  0.00000E+00 -2.46553E-03
 9.24235E-02  4.13201E+00  0.00000E+00 -1.59487E-03
 9.24235E-02  4.32686E+00  0.00000E+00 -9.58693E-04
 9.24235E-02  4.53200E+00  0.00000E+00 -4.59985E-04
 9.24235E-02  4.74818E+00  0.00000E+00 -1.72057E-04

 1.84853E-01  0.00000E+00 -7.68261E+01 -1.04711E+02
 1.84853E-01  9.24235E-02 -7.61754E+01 -1.04050E+02
 1.84853E-01  1.84853E-01 -7.42957E+01 -1.01933E+02
 1.84853E-01  2.77303E-01 -7.13818E+01 -9.81730E+01
 1.84853E-01  3.69799E-01 -6.76934E+01 -9.29091E+01
 1.84853E-01  4.62376E-01 -6.34908E+01 -8.65199E+01
 1.84853E-01  5.55078E-01 -5.89917E+01 -7.93535E+01
 1.84853E-01  6.47962E-01 -5.43540E+01 -7.17217E+01
 1.84853E-01  7.41093E-01 -4.96814E+01 -6.39466E+01
 1.84853E-01  8.34545E-01 -4.50381E+01 -5.62963E+01
 1.84853E-01  9.28407E-01 -4.04631E+01 -4.89291E+01
 1.84853E-01  1.02278E+00 -3.59811E+01 -4.19813E+01
 1.84853E-01  1.11776E+00 -3.16089E+01 -3.56074E+01
 1.84853E-01  1.21348E+00 -2.73592E+01 -2.99343E+01
 1.84853E-01  1.31006E+00 -2.32424E+01 -2.48538E+01
 1.84853E-01  1.40766E+00 -1.92680E+01 -2.01649E+01
 1.84853E-01  1.50643E+00 -1.54467E+01 -1.58089E+01
 1.84853E-01  1.60653E+00 -1.17936E+01 -1.18440E+01
 1.84853E-01  1.70817E+00 -8.33436E+00 -8.29308E+00
 1.84853E-01  1.81154E+00 -5.11286E+00 -5.11721E+00
 1.84853E-01  1.91686E+00 -2.20025E+00 -2.30597E+00
 1.84853E-01  2.02437E+00  2.98661E-01  7.78080E-02
 1.84853E-01  2.13432E+00  2.24665E+00  1.93158E+00
 1.84853E-01  2.24699E+00  3.48911E+00  3.12024E+00
 1.84853E-01  2.36268E+00  3.89334E+00  3.52416E+00
 1.84853E-01  2.48171E+00  3.43285E+00  3.11244E+00
 1.84853E-01  2.60444E+00  2.32157E+00  2.08094E+00
 1.84853E-01  2.73122E+00  1.08402E+00  9.31748E-01
 1.84853E-01  2.86248E+00  2.89230E-01  2.07322E-01
 1.84853E-01  2.99863E+00  3.25611E-02 -7.73091E-03
 1.84853E-01  3.14015E+00  9.69602E-04 -1.91854E-02
 1.84853E-01  3.28752E+00  3.88620E-06 -1.27539E-02
 1.84853E-01  3.44128E+00  3.90458E-10 -8.97449E-03
 1.84853E-01  3.60199E+00 -1.75973E-12 -5.92500E-03
 1.84853E-01  3.77026E+00  0.00000E+00 -3.97350E-03
 1.84853E-01  3.94671E+00  0.00000E+00 -2.73597E-03
 1.84853E-01  4.13201E+00  0.00000E+00 -1.78129E-03
 1.84853E-01  4.32686E+00  0.00000E+00 -9.51932E-04
 1.84853E-01  4.53200E+00  0.00000E+00 -4.10980E-04
 1.84853E-01  4.74818E+00  0.00000E+00 -1.86224E-04

 2.77303E-01  0.00000E+00 -7.35107E+01 -1.01006E+02
 2.77303E-01  9.24235E-02 -7.29680E+01 -1.00274E+02
 2.77303E-01  1.84853E-01 -7.13818E+01 -9.81730E+01
 2.77303E-01  2.77303E-01 -6.88710E+01 -9.45067E+01
 2.77303E-01  3.69799E-01 -6.56097E+01 -8.94727E+01
 2.77303E-01  4.62376E-01 -6.17955E+01 -8.35175E+01
 2.77303E-01  5.55078E-01 -5.76175E+01 -7.68723E+01
 2.77303E-01  6.47962E-01 -5.32324E+01 -6.97251E+01
 2.77303E-01  7.41093E-01 -4.87558E+01 -6.23994E+01
 2.77303E-01  8.34545E-01 -4.42662E+01 -5.51757E+01
 2.77303E-01  9.28407E-01 -3.98149E+01 -4.81817E+01
 2.77303E-01  1.02278E+00 -3.54357E+01 -4.15195E+01
 2.77303E-01  1.11776E+00 -3.11514E+01 -3.53362E+01
 2.77303E-01  1.21348E+00 -2.69783E+01 -2.97615E+01
 2.77303E-01  1.31006E+00 -2.29289E+01 -2.47263E+01
 2.77303E-01  1.40766E+00 -1.90143E+01 -2.00818E+01
 2.77303E-01  1.50643E+00 -1.52462E+01 -1.57778E+01
 2.77303E-01  1.60653E+00 -1.16402E+01 -1.18457E+01
 2.77303E-01  1.70817E+00 -8.22229E+00 -8.29876E+00
 2.77303E-01  1.81154E+00 -5.03670E+00 -5.11910E+00
 2.77303E-01  1.91686E+00 -2.15457E+00 -2.31332E+00
 2.77303E-01  2.02437E+00  3.19580E-01  6.25650E-02
 2.77303E-01  2.13432E+00  2.24891E+00  1.91653E+00
 2.77303E-01  2.24699E+00  3.47919E+00  3.11128E+00
 2.77303E-01  2.36268E+00  3.87785E+00  3.51959E+00
 2.77303E-01  2.48171E+00  3.41784E+00  3.10937E+00
 2.77303E-01  2.60444E+00  2.31118E+00  2.07917E+00
 2.77303E-01  2.73122E+00  1.07918E+00  9.31261E-01
 2.77303E-01  2.86248E+00  2.87964E-01  2.07222E-01
 2.77303E-01  2.99863E+00  3.24221E-02 -8.22507E-03
 2.77303E-01  3.14015E+00  9.65581E-04 -2.04210E-02
 2.77303E-01  3.28752E+00  3.87058E-06 -1.42692E-02
 2.77303E-01  3.44128E+00  3.83931E-10 -9.48922E-03
 2.77303E-01  3.60199E+00 -2.00337E-12 -5.25456E-03
 2.77303E-01  3.77026E+00  0.00000E+00 -3.48432E-03
 2.77303E-01  3.94671E+00  0.00000E+00 -2.79746E-03
 2.77303E-01  4.13201E+00  0.00000E+00 -1.91675E-03
 2.77303E-01  4.32686E+00  0.00000E+00 -9.80741E-04
 2.77303E-01  4.53200E+00  0.00000E+00 -3.84112E-04
 2.77303E-01  4.74818E+00  0.00000E+00 -1.90764E-04

 3.69799E-01  0.00000E+00 -6.94184E+01 -9.58233E+01
 3.69799E-01  9.24235E-02 -6.89824E+01 -9.50081E+01
 3.69799E-01  1.84853E-01 -6.76934E+01 -9.29091E+01
 3.69799E-01  2.77303E-01 -6.56097E+01 -8.94727E+01
 3.69799E-01  3.69799E-01 -6.28292E+01 -8.49286E+01
 3.69799E-01  4.62376E-01 -5.94822E+01 -7.96248E+01
 3.69799E-01  5.55078E-01 -5.57145E+01 -7.36842E+01
 3.69799E-01  6.47962E-01 -5.16672E+01 -6.72047E+01
 3.69799E-01  7.41093E-01 -4.74603E+01 -6.04387E+01
 3.69799E-01  8.34545E-01 -4.31856E+01 -5.36419E+01
 3.69799E-01  9.28407E-01 -3.89084E+01 -4.70315E+01
 3.69799E-01  1.02278E+00 -3.46737E+01 -4.07750E+01
 3.69799E-01  1.11776E+00 -3.05124E+01 -3.49105E+01
 3.69799E-01  1.21348E+00 -2.64461E+01 -2.94421E+01
 3.69799E-01  1.31006E+00 -2.24908E+01 -2.43920E+01
 3.69799E-01  1.40766E+00 -1.86595E+01 -1.97866E+01
 3.69799E-01  1.50643E+00 -1.49653E+01 -1.56009E+01
 3.69799E-01  1.60653E+00 -1.14249E+01 -1.17718E+01
 3.69799E-01  1.70817E+00 -8.06473E+00 -8.26104E+00
 3.69799E-01  1.81154E+00 -4.92934E+00 -5.07610E+00
 3.69799E-01  1.91686E+00 -2.08981E+00 -2.25438E+00
 3.69799E-01  2.02437E+00  3.49619E-01  1.24829E-01
 3.69799E-01  2.13432E+00  2.25268E+00  1.95190E+00
 3.69799E-01  2.24699E+00  3.46575E+00  3.10981E+00
 3.69799E-01  2.36268E+00  3.85648E+00  3.50646E+00
 3.69799E-01  2.48171E+00  3.39698E+00  3.10859E+00
 3.69799E-01  2.60444E+00  2.29669E+00  2.08655E+00
 3.69799E-01  2.73122E+00  1.07244E+00  9.33609E-01
 3.69799E-01  2.86248E+00  2.86195E-01  2.04260E-01
 3.69799E-01  2.99863E+00  3.22279E-02 -1.09903E-02
 3.69799E-01  3.14015E+00  9.59962E-04 -2.15650E-02
 3.69799E-01  3.28752E+00  3.84874E-06 -1.45132E-02
 3.69799E-01  3.44128E+00  3.80805E-10 -9.70614E-03
 3.69799E-01  3.60199E+00 -1.46255E-12 -5.64442E-03
 3.69799E-01  3.77026E+00  0.00000E+00 -3.41819E-03
 3.69799E-01  3.94671E+00  0.00000E+00 -2.39825E-03
 3.69799E-01  4.13201E+00  0.00000E+00 -1.72803E-03
 3.69799E-01  4.32686E+00  0.00000E+00 -9.77162E-04
 3.69799E-01  4.53200E+00  0.00000E+00 -4.14724E-04
 3.69799E-01  4.74818E+00  0.00000E+00 -1.96939E-04

 4.62376E-01  0.00000E+00 -6.48693E+01 -8.93169E+01
 4.62376E-01  9.24235E-02 -6.45230E+01 -8.85013E+01
 4.62376E-01  1.84853E-01 -6.34908E+01 -8.65199E+01
 4.62376E-01  2.77303E-01 -6.17955E+01 -8.35175E+01
 4.62376E-01  3.69799E-01 -5.94822E+01 -7.96248E+01
 4.62376E-01  4.62376E-01 -5.66231E+01 -7.48903E+01
 4.62376E-01  5.55078E-01 -5.33151E+01 -6.95453E+01
 4.62376E-01  6.47962E-01 -4.96696E+01 -6.38331E+01
 4.62376E-01  7.41093E-01 -4.57977E+01 -5.78295E+01
 4.62376E-01  8.34545E-01 -4.17968E+01 -5.16302E+01
 4.62376E-01  9.28407E-01 -3.77439E+01 -4.55114E+01
 4.62376E-01  1.02278E+00 -3.36958E+01 -3.97089E+01
 4.62376E-01  1.11776E+00 -2.96928E+01 -3.42007E+01
 4.62376E-01  1.21348E+00 -2.57635E+01 -2.89157E+01
 4.62376E-01  1.31006E+00 -2.19285E+01 -2.39348E+01
 4.62376E-01  1.40766E+00 -1.82037E+01 -1.93966E+01
 4.62376E-01  1.50643E+00 -1.46039E+01 -1.53114E+01
 4.62376E-01  1.60653E+00 -1.11472E+01 -1.15904E+01
 4.62376E-01  1.70817E+00 -7.86090E+00 -8.17051E+00
 4.62376E-01  1.81154E+00 -4.78983E+00 -5.03924E+00
 4.62376E-01  1.91686E+00 -2.00504E+00 -2.22494E+00
 4.62376E-01  2.02437E+00  3.89655E-01  1.63532E-01
 4.62376E-01  2.13432E+00  2.25875E+00  1.98251E+00
 4.62376E-01  2.24699E+00  3.44943E+00  3.11923E+00
 4.62376E-01  2.36268E+00  3.82966E+00  3.50122E+00
 4.62376E-01  2.48171E+00  3.37057E+00  3.10037E+00
 4.62376E-01  2.60444E+00  2.27826E+00  2.08053E+00
 4.62376E-01  2.73122E+00  1.06384E+00  9.29923E-01
 4.62376E-01  2.86248E+00  2.83935E-01  2.02323E-01
 4.62376E-01  2.99863E+00  3.19794E-02 -1.13859E-02
 4.62376E-01  3.14015E+00  9.52764E-04 -2.07690E-02
 4.62376E-01  3.28752E+00  3.82076E-06 -1.32972E-02
 4.62376E-01  3.44128E+00  3.78031E-10 -9.54116E-03
 4.62376E-01  3.60199E+00 -7.69034E-13 -6.67613E-03
 4.62376E-01  3.77026E+00  0.00000E+00 -3.94815E-03
 4.62376E-01  3.94671E+00  0.00000E+00 -2.10199E-03
 4.62376E-01  4.13201E+00  0.00000E+00 -1.37976E-03
 4.62376E-01  4.32686E+00  0.00000E+00 -8.78160E-04
 4.62376E-01  4.53200E+00  0.00000E+00 -4.69391E-04
 4.62376E-01  4.74818E+00  0.00000E+00 -2.25403E-04

 5.55078E-01  0.00000E+00 -6.00975E+01 -8.17679E+01
 5.55078E-01  9.24235E-02 -5.98206E+01 -8.10971E+01
 5.55078E-01  1.84853E-01 -5.89917E+01 -7.93535E+01
 5.55078E-01  2.77303E-01 -5.76175E+01 -7.68723E+01
 5.55078E-01  3.69799E-01 -5.57145E+01 -7.36842E+01
 5.55078E-01  4.62376E-01 -5.33151E+01 -6.95453E+01
 5.55078E-01  5.55078E-01 -5.04733E+01 -6.48006E+01
 5.55078E-01  6.47962E-01 -4.72642E+01 -5.98529E+01
 5.55078E-01  7.41093E-01 -4.37770E+01 -5.46616E+01
 5.55078E-01  8.34545E-01 -4.01024E+01 -4.91930E+01
 5.55078E-01  9.28407E-01 -3.63221E+01 -4.36915E+01
 5.55078E-01  1.02278E+00 -3.25024E+01 -3.83847E+01
 5.55078E-01  1.11776E+00 -2.86934E+01 -3.32551E+01
 5.55078E-01  1.21348E+00 -2.49313E+01 -2.82391E+01
 5.55078E-01  1.31006E+00 -2.12425E+01 -2.34398E+01
 5.55078E-01  1.40766E+00 -1.76467E+01 -1.90230E+01
 5.55078E-01  1.50643E+00 -1.41614E+01 -1.50257E+01
 5.55078E-01  1.60653E+00 -1.08063E+01 -1.13849E+01
 5.55078E-01  1.70817E+00 -7.60979E+00 -8.04716E+00
 5.55078E-01  1.81154E+00 -4.61705E+00 -4.98272E+00
 5.55078E-01  1.91686E+00 -1.89912E+00 -2.20556E+00
 5.55078E-01  2.02437E+00  4.40761E-01  1.68320E-01
 5.55078E-01  2.13432E+00  2.26806E+00  1.98365E+00
 5.55078E-01  2.24699E+00  3.43097E+00  3.11873E+00
 5.55078E-01  2.36268E+00  3.79795E+00  3.49315E+00
 5.55078E-01  2.48171E+00  3.33895E+00  3.08318E+00
 5.55078E-01  2.60444E+00  2.25606E+00  2.06444E+00
 5.55078E-01  2.73122E+00  1.05344E+00  9.23557E-01
 5.55078E-01  2.86248E+00  2.81195E-01  2.02461E-01
 5.55078E-01  2.99863E+00  3.16776E-02 -1.08488E-02
 5.55078E-01  3.14015E+00  9.44012E-04 -2.05618E-02
 5.55078E-01  3.28752E+00  3.78672E-06 -1.24378E-02
 5.55078E-01  3.44128E+00  3.76140E-10 -9.05877E-03
 5.55078E-01  3.60199E+00  1.02067E-12 -7.13586E-03
 5.55078E-01  3.77026E+00  0.00000E+00 -4.36796E-03
 5.55078E-01  3.94671E+00  0.00000E+00 -2.09693E-03
 5.55078E-01  4.13201E+00  0.00000E+00 -1.22859E-03
 5.55078E-01  4.32686E+00  0.00000E+00 -8.13282E-04
 5.55078E-01  4.53200E+00  0.00000E+00 -4.97302E-04
 5.55078E-01  4.74818E+00  0.00000E+00 -2.45251E-04

 6.47962E-01  0.00000E+00 -5.52523E+01 -7.35252E+01
 6.47962E-01  9.24235E-02 -5.50276E+01 -7.31382E+01
 6.47962E-01  1.84853E-01 -5.43540E+01 -7.17217E+01
 6.47962E-01  2.77303E-01 -5.32324E+01 -6.97251E+01
 6.47962E-01  3.69799E-01 -5.16672E+01 -6.72047E+01
 6.47962E-01  4.62376E-01 -4.96696E+01 -6.38331E+01
 6.47962E-01  5.55078E-01 -4.72642E+01 -5.98529E+01
 6.47962E-01  6.47962E-01 -4.44933E+01 -5.56015E+01
 6.47962E-01  7.41093E-01 -4.14173E+01 -5.11146E+01
 6.47962E-01  8.34545E-01 -3.81091E+01 -4.64116E+01
 6.47962E-01  9.28407E-01 -3.46448E+01 -4.16180E+01
 6.47962E-01  1.02278E+00 -3.10939E+01 -3.68514E+01
 6.47962E-01  1.11776E+00 -2.75142E+01 -3.21311E+01
 6.47962E-01  1.21348E+00 -2.39495E+01 -2.74576E+01
 6.47962E-01  1.31006E+00 -2.04328E+01 -2.29363E+01
 6.47962E-01  1.40766E+00 -1.69885E+01 -1.87094E+01
 6.47962E-01  1.50643E+00 -1.36375E+01 -1.48184E+01
 6.47962E-01  1.60653E+00 -1.04015E+01 -1.12285E+01
 6.47962E-01  1.70817E+00 -7.31027E+00 -7.91539E+00
 6.47962E-01  1.81154E+00 -4.40968E+00 -4.88082E+00
 6.47962E-01  1.91686E+00 -1.77069E+00 -2.15791E+00
 6.47962E-01  2.02437E+00  5.04216E-01  1.62587E-01
 6.47962E-01  2.13432E+00  2.28172E+00  1.95633E+00
 6.47962E-01  2.24699E+00  3.41127E+00  3.09387E+00
 6.47962E-01  2.36268E+00  3.76196E+00  3.47061E+00
 6.47962E-01  2.48171E+00  3.30249E+00  3.06006E+00
 6.47962E-01  2.60444E+00  2.23027E+00  2.04851E+00
 6.47962E-01  2.73122E+00  1.04131E+00  9.19995E-01
 6.47962E-01  2.86248E+00  2.77988E-01  2.04398E-01
 6.47962E-01  2.99863E+00  3.13236E-02 -1.15043E-02
 6.47962E-01  3.14015E+00  9.33731E-04 -2.31032E-02
 6.47962E-01  3.28752E+00  3.74668E-06 -1.34385E-02
 6.47962E-01  3.44128E+00  3.72524E-10 -8.51727E-03
 6.47962E-01  3.60199E+00 -2.87068E-13 -6.29207E-03
 6.47962E-01  3.77026E+00  0.00000E+00 -4.11500E-03
 6.47962E-01  3.94671E+00  0.00000E+00 -2.38118E-03
 6.47962E-01  4.13201E+00  0.00000E+00 -1.49839E-03
 6.47962E-01  4.32686E+00  0.00000E+00 -8.98218E-04
 6.47962E-01  4.53200E+00  0.00000E+00 -4.72606E-04
 6.47962E-01  4.74818E+00  0.00000E+00 -2.28254E-04

 7.41093E-01  0.00000E+00 -5.04215E+01 -6.51531E+01
 7.41093E-01  9.24235E-02 -5.02365E+01 -6.49904E+01
 7.41093E-01  1.84853E-01 -4.96814E+01 -6.39466E+01
 7.41093E-01  2.77303E-01 -4.87558E+01 -6.23994E+01
 7.41093E-01  3.69799E-01 -4.74603E+01 -6.04387E+01
 7.41093E-01  4.62376E-01 -4.57977E+01 -5.78295E+01
 7.41093E-01  5.55078E-01 -4.37770E+01 -5.46616E+01
 7.41093E-01  6.47962E-01 -4.14173E+01 -5.11146E+01
 7.41093E-01  7.41093E-01 -3.87526E+01 -4.73074E+01
 7.41093E-01  8.34545E-01 -3.58323E+01 -4.33349E+01
 7.41093E-01  9.28407E-01 -3.27171E+01 -3.92275E+01
 7.41093E-01  1.02278E+00 -2.94715E+01 -3.50120E+01
 7.41093E-01  1.11776E+00 -2.61551E+01 -3.07388E+01
 7.41093E-01  1.21348E+00 -2.28179E+01 -2.64633E+01
 7.41093E-01  1.31006E+00 -1.94990E+01 -2.22807E+01
 7.41093E-01  1.40766E+00 -1.62285E+01 -1.82969E+01
 7.41093E-01  1.50643E+00 -1.30312E+01 -1.45545E+01
 7.41093E-01  1.60653E+00 -9.93150E+00 -1.10493E+01
 7.41093E-01  1.70817E+00 -6.96098E+00 -7.78535E+00
 7.41093E-01  1.81154E+00 -4.16625E+00 -4.78627E+00
 7.41093E-01  1.91686E+00 -1.61822E+00 -2.10138E+00
 7.41093E-01  2.02437E+00  5.81472E-01  1.82948E-01
 7.41093E-01  2.13432E+00  2.30097E+00  1.95069E+00
 7.41093E-01  2.24699E+00  3.39132E+00  3.07399E+00
 7.41093E-01  2.36268E+00  3.72242E+00  3.44631E+00
 7.41093E-01  2.48171E+00  3.26163E+00  3.03996E+00
 7.41093E-01  2.60444E+00  2.20111E+00  2.03836E+00
 7.41093E-01  2.73122E+00  1.02752E+00  9.19099E-01
 7.41093E-01  2.86248E+00  2.74330E-01  2.06575E-01
 7.41093E-01  2.99863E+00  3.09186E-02 -1.15064E-02
 7.41093E-01  3.14015E+00  9.21947E-04 -2.50143E-02
 7.41093E-01  3.28752E+00  3.70072E-06 -1.48525E-02
 7.41093E-01  3.44128E+00  3.68088E-10 -8.64913E-03
 7.41093E-01  3.60199E+00  1.01633E-12 -5.69568E-03
 7.41093E-01  3.77026E+00  0.00000E+00 -3.94634E-03
 7.41093E-01  3.94671E+00  0.00000E+00 -2.74448E-03
 7.41093E-01  4.13201E+00  0.00000E+00 -1.81189E-03
 7.41093E-01  4.32686E+00  0.00000E+00 -1.01300E-03
 7.41093E-01  4.53200E+00  0.00000E+00 -4.64108E-04
 7.41093E-01  4.74818E+00  0.00000E+00 -2.06294E-04

 8.34545E-01  0.00000E+00 -4.56555E+01 -5.71185E+01
 8.34545E-01  9.24235E-02 -4.55011E+01 -5.69765E+01
 8.34545E-01  1.84853E-01 -4.50381E+01 -5.62963E+01
 8.34545E-01  2.77303E-01 -4.42662E+01 -5.51757E+01
 8.34545E-01  3.69799E-01 -4.31856E+01 -5.36419E+01
 8.34545E-01  4.62376E-01 -4.17968E+01 -5.16302E+01
 8.34545E-01  5.55078E-01 -4.01024E+01 -4.91930E+01
 8.34545E-01  6.47962E-01 -3.81091E+01 -4.64116E+01
 8.34545E-01  7.41093E-01 -3.58323E+01 -4.33349E+01
 8.34545E-01  8.34545E-01 -3.32994E+01 -4.00102E+01
 8.34545E-01  9.28407E-01 -3.05512E+01 -3.64804E+01
 8.34545E-01  1.02278E+00 -2.76386E+01 -3.27947E+01
 8.34545E-01  1.11776E+00 -2.46162E+01 -2.90054E+01
 8.34545E-01  1.21348E+00 -2.15354E+01 -2.51659E+01
 8.34545E-01  1.31006E+00 -1.84402E+01 -2.13531E+01
 8.34545E-01  1.40766E+00 -1.53657E+01 -1.76486E+01
 8.34545E-01  1.50643E+00 -1.23413E+01 -1.41068E+01
 8.34545E-01  1.60653E+00 -9.39501E+00 -1.07644E+01
 8.34545E-01  1.70817E+00 -6.56036E+00 -7.63927E+00
 8.34545E-01  1.81154E+00 -3.88507E+00 -4.72399E+00
 8.34545E-01  1.91686E+00 -1.44003E+00 -2.05059E+00
 8.34545E-01  2.02437E+00  6.74113E-01  2.46495E-01
 8.34545E-01  2.13432E+00  2.32721E+00  1.99604E+00
 8.34545E-01  2.24699E+00  3.37222E+00  3.08086E+00
 8.34545E-01  2.36268E+00  3.68011E+00  3.43139E+00
 8.34545E-01  2.48171E+00  3.21687E+00  3.02684E+00
 8.34545E-01  2.60444E+00  2.16882E+00  2.03347E+00
 8.34545E-01  2.73122E+00  1.01214E+00  9.18427E-01
 8.34545E-01  2.86248E+00  2.70234E-01  2.07699E-01
 8.34545E-01  2.99863E+00  3.04638E-02 -9.36158E-03
 8.34545E-01  3.14015E+00  9.08686E-04 -2.37134E-02
 8.34545E-01  3.28752E+00  3.64892E-06 -1.53451E-02
 8.34545E-01  3.44128E+00  3.62482E-10 -9.82361E-03
 8.34545E-01  3.60199E+00  1.32046E-12 -6.55560E-03
 8.34545E-01  3.77026E+00  0.00000E+00 -4.47698E-03
 8.34545E-01  3.94671E+00  0.00000E+00 -2.99973E-03
 8.34545E-01  4.13201E+00  0.00000E+00 -1.84880E-03
 8.34545E-01  4.32686E+00  0.00000E+00 -1.05022E-03
 8.34545E-01  4.53200E+00  0.00000E+00 -5.25210E-04
 8.34545E-01  4.74818E+00  0.00000E+00 -2.10489E-04

 9.28407E-01  0.00000E+00 -4.09823E+01 -4.95152E+01
 9.28407E-01  9.24235E-02 -4.08524E+01 -4.93317E+01
 9.28407E-01  1.84853E-01 -4.04631E+01 -4.89291E+01
 9.28407E-01  2.77303E-01 -3.98149E+01 -4.81817E+01
 9.28407E-01  3.69799E-01 -3.89084E+01 -4.70315E+01
 9.28407E-01  4.62376E-01 -3.77439E+01 -4.55114E+01
 9.28407E-01  5.55078E-01 -3.63221E+01 -4.36915E+01
 9.28407E-01  6.47962E-01 -3.46448E+01 -4.16180E+01
 9.28407E-01  7.41093E-01 -3.27171E+01 -3.92275E+01
 9.28407E-01  8.34545E-01 -3.05512E+01 -3.64804E+01
 9.28407E-01  9.28407E-01 -2.81690E+01 -3.34659E+01
 9.28407E-01  1.02278E+00 -2.56042E+01 -3.02904E+01
 9.28407E-01  1.11776E+00 -2.28994E+01 -2.69983E+01
 9.28407E-01  1.21348E+00 -2.01013E+01 -2.36228E+01
 9.28407E-01  1.31006E+00 -1.72545E+01 -2.02117E+01
 9.28407E-01  1.40766E+00 -1.43983E+01 -1.68154E+01
 9.28407E-01  1.50643E+00 -1.15663E+01 -1.34994E+01
 9.28407E-01  1.60653E+00 -8.79033E+00 -1.03437E+01
 9.28407E-01  1.70817E+00 -6.10664E+00 -7.38387E+00
 9.28407E-01  1.81154E+00 -3.56430E+00 -4.58795E+00
 9.28407E-01  1.91686E+00 -1.23430E+00 -1.97136E+00
 9.28407E-01  2.02437E+00  7.83824E-01  3.02943E-01
 9.28407E-01  2.13432E+00  2.36189E+00  2.02889E+00
 9.28407E-01  2.24699E+00  3.35512E+00  3.08688E+00
 9.28407E-01  2.36268E+00  3.63584E+00  3.41762E+00
 9.28407E-01  2.48171E+00  3.16868E+00  3.00584E+00
 9.28407E-01  2.60444E+00  2.13362E+00  2.01722E+00
 9.28407E-01  2.73122E+00  9.95268E-01  9.11928E-01
 9.28407E-01  2.86248E+00  2.65716E-01  2.08066E-01
 9.28407E-01  2.99863E+00  2.99603E-02 -7.02161E-03
 9.28407E-01  3.14015E+00  8.93967E-04 -2.23559E-02
 9.28407E-01  3.28752E+00  3.59132E-06 -1.56870E-02
 9.28407E-01  3.44128E+00  3.56010E-10 -1.10217E-02
 9.28407E-01  3.60199E+00  1.74293E-12 -7.67320E-03
 9.28407E-01  3.77026E+00  0.00000E+00 -5.10008E-03
 9.28407E-01  3.94671E+00  0.00000E+00 -3.15620E-03
 9.28407E-01  4.13201E+00  0.00000E+00 -1.82232E-03
 9.28407E-01  4.32686E+00  0.00000E+00 -1.08170E-03
 9.28407E-01  4.53200E+00  0.00000E+00 -6.05725E-04
 9.28407E-01  4.74818E+00  0.00000E+00 -2.33565E-04

 1.02278E+00  0.00000E+00 -3.64184E+01 -4.23837E+01
 1.02278E+00  9.24235E-02 -3.63089E+01 -4.22442E+01
 1.02278E+00  1.84853E-01 -3.59811E+01 -4.19813E+01
 1.02278E+00  2.77303E-01 -3.54357E+01 -4.15195E+01
 1.02278E+00  3.69799E-01 -3.46737E+01 -4.07750E+01
 1.02278E+00  4.62376E-01 -3.36958E+01 -3.97089E+01
 1.02278E+00  5.55078E-01 -3.25024E+01 -3.83847E+01
 1.02278E+00  6.47962E-01 -3.10939E+01 -3.68514E+01
 1.02278E+00  7.41093E-01 -2.94715E+01 -3.50120E+01
 1.02278E+00  8.34545E-01 -2.76386E+01 -3.27947E+01
 1.02278E+00  9.28407E-01 -2.56042E+01 -3.02904E+01
 1.02278E+00  1.02278E+00 -2.33858E+01 -2.76105E+01
 1.02278E+00  1.11776E+00 -2.10110E+01 -2.48027E+01
 1.02278E+00  1.21348E+00 -1.85157E+01 -2.19011E+01
 1.02278E+00  1.31006E+00 -1.59401E+01 -1.89172E+01
 1.02278E+00  1.40766E+00 -1.33238E+01 -1.58534E+01
 1.02278E+00  1.50643E+00 -1.07037E+01 -1.27712E+01
 1.02278E+00  1.60653E+00 -8.11524E+00 -9.78048E+00
 1.02278E+00  1.70817E+00 -5.59772E+00 -6.95085E+00
 1.02278E+00  1.81154E+00 -3.20192E+00 -4.28918E+00
 1.02278E+00  1.91686E+00 -9.99100E-01 -1.82976E+00
 1.02278E+00  2.02437E+00  9.12357E-01  3.15010E-01
 1.02278E+00  2.13432E+00  2.40652E+00  1.99569E+00
 1.02278E+00  2.24699E+00  3.34119E+00  3.06316E+00
 1.02278E+00  2.36268E+00  3.59042E+00  3.39249E+00
 1.02278E+00  2.48171E+00  3.11754E+00  2.96354E+00
 1.02278E+00  2.60444E+00  2.09574E+00  1.97758E+00
 1.02278E+00  2.73122E+00  9.76953E-01  8.95832E-01
 1.02278E+00  2.86248E+00  2.60786E-01  2.08083E-01
 1.02278E+00  2.99863E+00  2.94085E-02 -6.33186E-03
 1.02278E+00  3.14015E+00  8.77793E-04 -2.38658E-02
 1.02278E+00  3.28752E+00  3.52790E-06 -1.67720E-02
 1.02278E+00  3.44128E+00  3.49210E-10 -1.14301E-02
 1.02278E+00  3.60199E+00  7.85061E-13 -7.90420E-03
 1.02278E+00  3.77026E+00  0.00000E+00 -5.26033E-03
 1.02278E+00  3.94671E+00  0.00000E+00 -3.30182E-03
 1.02278E+00  4.13201E+00  0.00000E+00 -1.97954E-03
 1.02278E+00  4.32686E+00  0.00000E+00 -1.18533E-03
 1.02278E+00  4.53200E+00  0.00000E+00 -6.53061E-04
 1.02278E+00  4.74818E+00  0.00000E+00 -2.62079E-04

 1.11776E+00  0.00000E+00 -3.19758E+01 -3.58486E+01
 1.11776E+00  9.24235E-02 -3.18839E+01 -3.57946E+01
 1.11776E+00  1.84853E-01 -3.16089E+01 -3.56074E+01
 1.11776E+00  2.77303E-01 -3.11514E+01 -3.53362E+01
 1.11776E+00  3.69799E-01 -3.05124E+01 -3.49105E+01
 1.11776E+00  4.62376E-01 -2.96928E+01 -3.42007E+01
 1.11776E+00  5.55078E-01 -2.86934E+01 -3.32551E+01
 1.11776E+00  6.47962E-01 -2.75142E+01 -3.21311E+01
 1.11776E+00  7.41093E-01 -2.61551E+01 -3.07388E+01
 1.11776E+00  8.34545E-01 -2.46162E+01 -2.90054E+01
 1.11776E+00  9.28407E-01 -2.28994E+01 -2.69983E+01
 1.11776E+00  1.02278E+00 -2.10110E+01 -2.48027E+01
 1.11776E+00  1.11776E+00 -1.89646E+01 -2.24577E+01
 1.11776E+00  1.21348E+00 -1.67827E+01 -1.99932E+01
 1.11776E+00  1.31006E+00 -1.44958E+01 -1.74095E+01
 1.11776E+00  1.40766E+00 -1.21393E+01 -1.46985E+01
 1.11776E+00  1.50643E+00 -9.75033E+00 -1.19063E+01
 1.11776E+00  1.60653E+00 -7.36690E+00 -9.12307E+00
 1.11776E+00  1.70817E+00 -5.03108E+00 -6.43250E+00
 1.11776E+00  1.81154E+00 -2.79568E+00 -3.90920E+00
 1.11776E+00  1.91686E+00 -7.32415E-01 -1.63088E+00
 1.11776E+00  2.02437E+00  1.06146E+00  3.49414E-01
 1.11776E+00  2.13432E+00  2.46250E+00  1.95456E+00
 1.11776E+00  2.24699E+00  3.33149E+00  3.01397E+00
 1.11776E+00  2.36268E+00  3.54453E+00  3.34156E+00
 1.11776E+00  2.48171E+00  3.06381E+00  2.90679E+00
 1.11776E+00  2.60444E+00  2.05531E+00  1.93333E+00
 1.11776E+00  2.73122E+00  9.57232E-01  8.78415E-01
 1.11776E+00  2.86248E+00  2.55444E-01  2.07427E-01
 1.11776E+00  2.99863E+00  2.88080E-02 -6.06054E-03
 1.11776E+00  3.14015E+00  8.60134E-04 -2.58346E-02
 1.11776E+00  3.28752E+00  3.45848E-06 -1.83759E-02
 1.11776E+00  3.44128E+00  3.42707E-10 -1.21298E-02
 1.11776E+00  3.60199E+00  1.23008E-12 -8.16503E-03
 1.11776E+00  3.77026E+00  0.00000E+00 -5.54304E-03
 1.11776E+00  3.94671E+00  0.00000E+00 -3.68931E-03
 1.11776E+00  4.13201E+00  0.00000E+00 -2.29503E-03
 1.11776E+00  4.32686E+00  0.00000E+00 -1.32626E-03
 1.11776E+00  4.53200E+00  0.00000E+00 -6.84468E-04
 1.11776E+00  4.74818E+00  0.00000E+00 -2.86961E-04

 1.21348E+00  0.00000E+00 -2.76647E+01 -3.00313E+01
 1.21348E+00  9.24235E-02 -2.75882E+01 -3.00208E+01
 1.21348E+00  1.84853E-01 -2.73592E+01 -2.99343E+01
 1.21348E+00  2.77303E-01 -2.69783E+01 -2.97615E+01
 1.21348E+00  3.69799E-01 -2.64461E+01 -2.94421E+01
 1.21348E+00  4.62376E-01 -2.57635E+01 -2.89157E+01
 1.21348E+00  5.55078E-01 -2.49313E+01 -2.82391E+01
 1.21348E+00  6.47962E-01 -2.39495E+01 -2.74576E+01
 1.21348E+00  7.41093E-01 -2.28179E+01 -2.64633E+01
 1.21348E+00  8.34545E-01 -2.15354E+01 -2.51659E+01
 1.21348E+00  9.28407E-01 -2.01013E+01 -2.36228E+01
 1.21348E+00  1.02278E+00 -1.85157E+01 -2.19011E+01
 1.21348E+00  1.11776E+00 -1.67827E+01 -1.99932E+01
 1.21348E+00  1.21348E+00 -1.49125E+01 -1.78855E+01
 1.21348E+00  1.31006E+00 -1.29236E+01 -1.56230E+01
 1.21348E+00  1.40766E+00 -1.08427E+01 -1.32779E+01
 1.21348E+00  1.50643E+00 -8.70273E+00 -1.08783E+01
 1.21348E+00  1.60653E+00 -6.54177E+00 -8.41746E+00
 1.21348E+00  1.70817E+00 -4.40370E+00 -5.93538E+00
 1.21348E+00  1.81154E+00 -2.34307E+00 -3.55100E+00
 1.21348E+00  1.91686E+00 -4.32201E-01 -1.38728E+00
 1.21348E+00  2.02437E+00  1.23277E+00  4.84673E-01
 1.21348E+00  2.13432E+00  2.53105E+00  1.98001E+00
 1.21348E+00  2.24699E+00  3.32679E+00  2.95323E+00
 1.21348E+00  2.36268E+00  3.49859E+00  3.25480E+00
 1.21348E+00  2.48171E+00  3.00763E+00  2.84595E+00
 1.21348E+00  2.60444E+00  2.01232E+00  1.90569E+00
 1.21348E+00  2.73122E+00  9.36066E-01  8.68223E-01
 1.21348E+00  2.86248E+00  2.49674E-01  2.05168E-01
 1.21348E+00  2.99863E+00  2.81562E-02 -4.77907E-03
 1.21348E+00  3.14015E+00  8.40897E-04 -2.51691E-02
 1.21348E+00  3.28752E+00  3.38266E-06 -1.99735E-02
 1.21348E+00  3.44128E+00  3.35265E-10 -1.43578E-02
 1.21348E+00  3.60199E+00  1.41425E-12 -9.69572E-03
 1.21348E+00  3.77026E+00  0.00000E+00 -6.70259E-03
 1.21348E+00  3.94671E+00  0.00000E+00 -4.54888E-03
 1.21348E+00  4.13201E+00  0.00000E+00 -2.68387E-03
 1.21348E+00  4.32686E+00  0.00000E+00 -1.45635E-03
 1.21348E+00  4.53200E+00  0.00000E+00 -7.34275E-04
 1.21348E+00  4.74818E+00  0.00000E+00 -3.03507E-04

 1.31006E+00  0.00000E+00 -2.34939E+01 -2.48638E+01
 1.31006E+00  9.24235E-02 -2.34309E+01 -2.48406E+01
 1.31006E+00  1.84853E-01 -2.32424E+01 -2.48538E+01
 1.31006E+00  2.77303E-01 -2.29289E+01 -2.47263E+01
 1.31006E+00  3.69799E-01 -2.24908E+01 -2.43920E+01
 1.31006E+00  4.62376E-01 -2.19285E+01 -2.39348E+01
 1.31006E+00  5.55078E-01 -2.12425E+01 -2.34398E+01
 1.31006E+00  6.47962E-01 -2.04328E+01 -2.29363E+01
 1.31006E+00  7.41093E-01 -1.94990E+01 -2.22807E+01
 1.31006E+00  8.34545E-01 -1.84402E+01 -2.13531E+01
 1.31006E+00  9.28407E-01 -1.72545E+01 -2.02117E+01
 1.31006E+00  1.02278E+00 -1.59401E+01 -1.89172E+01
 1.31006E+00  1.11776E+00 -1.44958E+01 -1.74095E+01
 1.31006E+00  1.21348E+00 -1.29236E+01 -1.56230E+01
 1.31006E+00  1.31006E+00 -1.12311E+01 -1.36555E+01
 1.31006E+00  1.40766E+00 -9.43423E+00 -1.16719E+01
 1.31006E+00  1.50643E+00 -7.55788E+00 -9.68698E+00
 1.31006E+00  1.60653E+00 -5.63608E+00 -7.59571E+00
 1.31006E+00  1.70817E+00 -3.71212E+00 -5.37943E+00
 1.31006E+00  1.81154E+00 -1.84139E+00 -3.16368E+00
 1.31006E+00  1.91686E+00 -9.64968E-02 -1.09519E+00
 1.31006E+00  2.02437E+00  1.42759E+00  6.93802E-01
 1.31006E+00  2.13432E+00  2.61292E+00  2.06111E+00
 1.31006E+00  2.24699E+00  3.32739E+00  2.90498E+00
 1.31006E+00  2.36268E+00  3.45251E+00  3.15900E+00
 1.31006E+00  2.48171E+00  2.94873E+00  2.78067E+00
 1.31006E+00  2.60444E+00  1.96651E+00  1.87816E+00
 1.31006E+00  2.73122E+00  9.13296E-01  8.54347E-01
 1.31006E+00  2.86248E+00  2.43426E-01  1.97710E-01
 1.31006E+00  2.99863E+00  2.74468E-02 -5.08285E-03
 1.31006E+00  3.14015E+00  8.19885E-04 -2.35197E-02
 1.31006E+00  3.28752E+00  3.29960E-06 -2.09248E-02
 1.31006E+00  3.44128E+00  3.27035E-10 -1.70383E-02
 1.31006E+00  3.60199E+00  1.62525E-12 -1.22955E-02
 1.31006E+00  3.77026E+00  0.00000E+00 -8.61440E-03
 1.31006E+00  3.94671E+00  0.00000E+00 -5.63862E-03
 1.31006E+00  4.13201E+00  0.00000E+00 -3.12186E-03
 1.31006E+00  4.32686E+00  0.00000E+00 -1.63241E-03
 1.31006E+00  4.53200E+00  0.00000E+00 -8.31334E-04
 1.31006E+00  4.74818E+00  0.00000E+00 -3.30369E-04

 1.40766E+00  0.00000E+00 -1.94716E+01 -2.01994E+01
 1.40766E+00  9.24235E-02 -1.94205E+01 -2.01234E+01
 1.40766E+00  1.84853E-01 -1.92680E+01 -2.01649E+01
 1.40766E+00  2.77303E-01 -1.90143E+01 -2.00818E+01
 1.40766E+00  3.69799E-01 -1.86595E+01 -1.97866E+01
 1.40766E+00  4.62376E-01 -1.82037E+01 -1.93966E+01
 1.40766E+00  5.55078E-01 -1.76467E+01 -1.90230E+01
 1.40766E+00  6.47962E-01 -1.69885E+01 -1.87094E+01
 1.40766E+00  7.41093E-01 -1.62285E+01 -1.82969E+01
 1.40766E+00  8.34545E-01 -1.53657E+01 -1.76486E+01
 1.40766E+00  9.28407E-01 -1.43983E+01 -1.68154E+01
 1.40766E+00  1.02278E+00 -1.33238E+01 -1.58534E+01
 1.40766E+00  1.11776E+00 -1.21393E+01 -1.46985E+01
 1.40766E+00  1.21348E+00 -1.08427E+01 -1.32779E+01
 1.40766E+00  1.31006E+00 -9.43423E+00 -1.16719E+01
 1.40766E+00  1.40766E+00 -7.92021E+00 -1.00238E+01
 1.40766E+00  1.50643E+00 -6.31569E+00 -8.34572E+00
 1.40766E+00  1.60653E+00 -4.64696E+00 -6.54849E+00
 1.40766E+00  1.70817E+00 -2.95312E+00 -4.61342E+00
 1.40766E+00  1.81154E+00 -1.28806E+00 -2.63654E+00
 1.40766E+00  1.91686E+00  2.76298E-01 -7.44705E-01
 1.40766E+00  2.02437E+00  1.64661E+00  9.07644E-01
 1.40766E+00  2.13432E+00  2.70805E+00  2.15195E+00
 1.40766E+00  2.24699E+00  3.33267E+00  2.89542E+00
 1.40766E+00  2.36268E+00  3.40539E+00  3.09387E+00
 1.40766E+00  2.48171E+00  2.88619E+00  2.70565E+00
 1.40766E+00  2.60444E+00  1.91718E+00  1.81936E+00
 1.40766E+00  2.73122E+00  8.88573E-01  8.18574E-01
 1.40766E+00  2.86248E+00  2.36601E-01  1.80844E-01
 1.40766E+00  2.99863E+00  2.66682E-02 -1.07914E-02
 1.40766E+00  3.14015E+00  7.96736E-04 -2.43002E-02
 1.40766E+00  3.28752E+00  3.20781E-06 -2.07036E-02
 1.40766E+00  3.44128E+00  3.18663E-10 -1.83087E-02
 1.40766E+00  3.60199E+00  7.89488E-13 -1.51497E-02
 1.40766E+00  3.77026E+00  0.00000E+00 -1.07733E-02
 1.40766E+00  3.94671E+00  0.00000E+00 -6.55201E-03
 1.40766E+00  4.13201E+00  0.00000E+00 -3.61503E-03
 1.40766E+00  4.32686E+00  0.00000E+00 -1.94836E-03
 1.40766E+00  4.53200E+00  0.00000E+00 -1.00024E-03
 1.40766E+00  4.74818E+00  0.00000E+00 -3.94769E-04

 1.50643E+00  0.00000E+00 -1.56075E+01 -1.59321E+01
 1.50643E+00  9.24235E-02 -1.55671E+01 -1.58020E+01
 1.50643E+00  1.84853E-01 -1.54467E+01 -1.58089E+01
 1.50643E+00  2.77303E-01 -1.52462E+01 -1.57778E+01
 1.50643E+00  3.69799E-01 -1.49653E+01 -1.56009E+01
 1.50643E+00  4.62376E-01 -1.46039E+01 -1.53114E+01
 1.50643E+00  5.55078E-01 -1.41614E+01 -1.50257E+01
 1.50643E+00  6.47962E-01 -1.36375E+01 -1.48184E+01
 1.50643E+00  7.41093E-01 -1.30312E+01 -1.45545E+01
 1.50643E+00  8.34545E-01 -1.23413E+01 -1.41068E+01
 1.50643E+00  9.28407E-01 -1.15663E+01 -1.34994E+01
 1.50643E+00  1.02278E+00 -1.07037E+01 -1.27712E+01
 1.50643E+00  1.11776E+00 -9.75033E+00 -1.19063E+01
 1.50643E+00  1.21348E+00 -8.70273E+00 -1.08783E+01
 1.50643E+00  1.31006E+00 -7.55788E+00 -9.68698E+00
 1.50643E+00  1.40766E+00 -6.31569E+00 -8.34572E+00
 1.50643E+00  1.50643E+00 -4.98248E+00 -6.87173E+00
 1.50643E+00  1.60653E+00 -3.57521E+00 -5.29099E+00
 1.50643E+00  1.70817E+00 -2.12528E+00 -3.63936E+00
 1.50643E+00  1.81154E+00 -6.81646E-01 -1.96276E+00
 1.50643E+00  1.91686E+00  6.86745E-01 -3.35768E-01
 1.50643E+00  2.02437E+00  1.88931E+00  1.11480E+00
 1.50643E+00  2.13432E+00  2.81502E+00  2.23863E+00
 1.50643E+00  2.24699E+00  3.34063E+00  2.91523E+00
 1.50643E+00  2.36268E+00  3.35505E+00  3.05338E+00
 1.50643E+00  2.48171E+00  2.81808E+00  2.61588E+00
 1.50643E+00  2.60444E+00  1.86302E+00  1.72734E+00
 1.50643E+00  2.73122E+00  8.61275E-01  7.63927E-01
 1.50643E+00  2.86248E+00  2.29029E-01  1.60376E-01
 1.50643E+00  2.99863E+00  2.58006E-02 -1.72021E-02
 1.50643E+00  3.14015E+00  7.70851E-04 -2.64277E-02
 1.50643E+00  3.28752E+00  3.10486E-06 -2.14918E-02
 1.50643E+00  3.44128E+00  3.08683E-10 -1.97079E-02
 1.50643E+00  3.60199E+00  7.07288E-13 -1.74898E-02
 1.50643E+00  3.77026E+00  0.00000E+00 -1.26086E-02
 1.50643E+00  3.94671E+00  0.00000E+00 -7.52267E-03
 1.50643E+00  4.13201E+00  0.00000E+00 -4.24477E-03
 1.50643E+00  4.32686E+00  0.00000E+00 -2.35838E-03
 1.50643E+00  4.53200E+00  0.00000E+00 -1.22148E-03
 1.50643E+00  4.74818E+00  0.00000E+00 -4.94441E-04

 1.60653E+00  0.00000E+00 -1.19166E+01 -1.19914E+01
 1.60653E+00  9.24235E-02 -1.18856E+01 -1.18631E+01
 1.60653E+00  1.84853E-01 -1.17936E+01 -1.18440E+01
 1.60653E+00  2.77303E-01 -1.16402E+01 -1.18457E+01
 1.60653E+00  3.69799E-01 -1.14249E+01 -1.17718E+01
 1.60653E+00  4.62376E-01 -1.11472E+01 -1.15904E+01
 1.60653E+00  5.55078E-01 -1.08063E+01 -1.13849E+01
 1.60653E+00  6.47962E-01 -1.04015E+01 -1.12285E+01
 1.60653E+00  7.41093E-01 -9.93150E+00 -1.10493E+01
 1.60653E+00  8.34545E-01 -9.39501E+00 -1.07644E+01
 1.60653E+00  9.28407E-01 -8.79033E+00 -1.03437E+01
 1.60653E+00  1.02278E+00 -8.11524E+00 -9.78048E+00
 1.60653E+00  1.11776E+00 -7.36690E+00 -9.12307E+00
 1.60653E+00  1.21348E+00 -6.54177E+00 -8.41746E+00
 1.60653E+00  1.31006E+00 -5.63608E+00 -7.59571E+00
 1.60653E+00  1.40766E+00 -4.64696E+00 -6.54849E+00
 1.60653E+00  1.50643E+00 -3.57521E+00 -5.29099E+00
 1.60653E+00  1.60653E+00 -2.42960E+00 -3.94380E+00
 1.60653E+00  1.70817E+00 -1.23231E+00 -2.58617E+00
 1.60653E+00  1.81154E+00 -2.39310E-02 -1.22132E+00
 1.60653E+00  1.91686E+00  1.13299E+00  1.22244E-01
 1.60653E+00  2.02437E+00  2.15302E+00  1.34901E+00
 1.60653E+00  2.13432E+00  2.93032E+00  2.33188E+00
 1.60653E+00  2.24699E+00  3.34731E+00  2.92554E+00
 1.60653E+00  2.36268E+00  3.29759E+00  2.99394E+00
 1.60653E+00  2.48171E+00  2.74116E+00  2.50615E+00
 1.60653E+00  2.60444E+00  1.80190E+00  1.62347E+00
 1.60653E+00  2.73122E+00  8.30413E-01  7.10350E-01
 1.60653E+00  2.86248E+00  2.20446E-01  1.50032E-01
 1.60653E+00  2.99863E+00  2.48141E-02 -1.28854E-02
 1.60653E+00  3.14015E+00  7.41329E-04 -2.52652E-02
 1.60653E+00  3.28752E+00  2.98709E-06 -2.76275E-02
 1.60653E+00  3.44128E+00  2.97181E-10 -2.54808E-02
 1.60653E+00  3.60199E+00  8.59588E-13 -1.85941E-02
 1.60653E+00  3.77026E+00  0.00000E+00 -1.35058E-02
 1.60653E+00  3.94671E+00  0.00000E+00 -9.29571E-03
 1.60653E+00  4.13201E+00  0.00000E+00 -5.15342E-03
 1.60653E+00  4.32686E+00  0.00000E+00 -2.70565E-03
 1.60653E+00  4.53200E+00  0.00000E+00 -1.44007E-03
 1.60653E+00  4.74818E+00  0.00000E+00 -6.03451E-04

 1.70817E+00  0.00000E+00 -8.42432E+00 -8.35422E+00
 1.70817E+00  9.24235E-02 -8.40158E+00 -8.29324E+00
 1.70817E+00  1.84853E-01 -8.33436E+00 -8.29308E+00
 1.70817E+00  2.77303E-01 -8.22229E+00 -8.29876E+00
 1.70817E+00  3.69799E-01 -8.06473E+00 -8.26104E+00
 1.70817E+00  4.62376E-01 -7.86090E+00 -8.17051E+00
 1.70817E+00  5.55078E-01 -7.60979E+00 -8.04716E+00
 1.70817E+00  6.47962E-01 -7.31027E+00 -7.91539E+00
 1.70817E+00  7.41093E-01 -6.96098E+00 -7.78535E+00
 1.70817E+00  8.34545E-01 -6.56036E+00 -7.63927E+00
 1.70817E+00  9.28407E-01 -6.10664E+00 -7.38387E+00
 1.70817E+00  1.02278E+00 -5.59772E+00 -6.95085E+00
 1.70817E+00  1.11776E+00 -5.03108E+00 -6.43250E+00
 1.70817E+00  1.21348E+00 -4.40370E+00 -5.93538E+00
 1.70817E+00  1.31006E+00 -3.71212E+00 -5.37943E+00
 1.70817E+00  1.40766E+00 -2.95312E+00 -4.61342E+00
 1.70817E+00  1.50643E+00 -2.12528E+00 -3.63936E+00
 1.70817E+00  1.60653E+00 -1.23231E+00 -2.58617E+00
 1.70817E+00  1.70817E+00 -2.88262E-01 -1.53060E+00
 1.70817E+00  1.81154E+00  6.76136E-01 -4.57610E-01
 1.70817E+00  1.91686E+00  1.60821E+00  6.22361E-01
 1.70817E+00  2.02437E+00  2.43125E+00  1.62490E+00
 1.70817E+00  2.13432E+00  3.04727E+00  2.43124E+00
 1.70817E+00  2.24699E+00  3.34602E+00  2.89828E+00
 1.70817E+00  2.36268E+00  3.22694E+00  2.88867E+00
 1.70817E+00  2.48171E+00  2.65063E+00  2.37543E+00
 1.70817E+00  2.60444E+00  1.73074E+00  1.52027E+00
 1.70817E+00  2.73122E+00  7.94595E-01  6.62523E-01
 1.70817E+00  2.86248E+00  2.10483E-01  1.45392E-01
 1.70817E+00  2.99863E+00  2.36672E-02 -3.29004E-03
 1.70817E+00  3.14015E+00  7.06922E-04 -2.30267E-02
 1.70817E+00  3.28752E+00  2.84945E-06 -3.79835E-02
 1.70817E+00  3.44128E+00  2.84749E-10 -3.46514E-02
 1.70817E+00  3.60199E+00  4.82309E-13 -1.93200E-02
 1.70817E+00  3.77026E+00  0.00000E+00 -1.41281E-02
 1.70817E+00  3.94671E+00  0.00000E+00 -1.18234E-02
 1.70817E+00  4.13201E+00  0.00000E+00 -6.35186E-03
 1.70817E+00  4.32686E+00  0.00000E+00 -3.03004E-03
 1.70817E+00  4.53200E+00  0.00000E+00 -1.64326E-03
 1.70817E+00  4.74818E+00  0.00000E+00 -7.12607E-04

 1.81154E+00  0.00000E+00 -5.17411E+00 -5.07622E+00
 1.81154E+00  9.24235E-02 -5.15852E+00 -5.07904E+00
 1.81154E+00  1.84853E-01 -5.11286E+00 -5.11721E+00
 1.81154E+00  2.77303E-01 -5.03670E+00 -5.11910E+00
 1.81154E+00  3.69799E-01 -4.92934E+00 -5.07610E+00
 1.81154E+00  4.62376E-01 -4.78983E+00 -5.03924E+00
 1.81154E+00  5.55078E-01 -4.61705E+00 -4.98272E+00
 1.81154E+00  6.47962E-01 -4.40968E+00 -4.88082E+00
 1.81154E+00  7.41093E-01 -4.16625E+00 -4.78627E+00
 1.81154E+00  8.34545E-01 -3.88507E+00 -4.72399E+00
 1.81154E+00  9.28407E-01 -3.56430E+00 -4.58795E+00
 1.81154E+00  1.02278E+00 -3.20192E+00 -4.28918E+00
 1.81154E+00  1.11776E+00 -2.79568E+00 -3.90920E+00
 1.81154E+00  1.21348E+00 -2.34307E+00 -3.55100E+00
 1.81154E+00  1.31006E+00 -1.84139E+00 -3.16368E+00
 1.81154E+00  1.40766E+00 -1.28806E+00 -2.63654E+00
 1.81154E+00  1.50643E+00 -6.81646E-01 -1.96276E+00
 1.81154E+00  1.60653E+00 -2.39310E-02 -1.22132E+00
 1.81154E+00  1.70817E+00  6.76136E-01 -4.57610E-01
 1.81154E+00  1.81154E+00  1.39664E+00  3.40588E-01
 1.81154E+00  1.91686E+00  2.09644E+00  1.16076E+00
 1.81154E+00  2.02437E+00  2.71123E+00  1.92337E+00
 1.81154E+00  2.13432E+00  3.15469E+00  2.51750E+00
 1.81154E+00  2.24699E+00  3.32682E+00  2.82575E+00
 1.81154E+00  2.36268E+00  3.13465E+00  2.74111E+00
 1.81154E+00  2.48171E+00  2.54011E+00  2.23047E+00
 1.81154E+00  2.60444E+00  1.64560E+00  1.41502E+00
 1.81154E+00  2.73122E+00  7.52060E-01  5.99688E-01
 1.81154E+00  2.86248E+00  1.98682E-01  1.12305E-01
 1.81154E+00  2.99863E+00  2.23084E-02 -2.15248E-02
 1.81154E+00  3.14015E+00  6.66081E-04 -3.31863E-02
 1.81154E+00  3.28752E+00  2.68561E-06 -4.24544E-02
 1.81154E+00  3.44128E+00  2.69442E-10 -3.76396E-02
 1.81154E+00  3.60199E+00  6.87856E-13 -2.30790E-02
 1.81154E+00  3.77026E+00  0.00000E+00 -1.72096E-02
 1.81154E+00  3.94671E+00  0.00000E+00 -1.37447E-02
 1.81154E+00  4.13201E+00  0.00000E+00 -7.63336E-03
 1.81154E+00  4.32686E+00  0.00000E+00 -3.69547E-03
 1.81154E+00  4.53200E+00  0.00000E+00 -1.88890E-03
 1.81154E+00  4.74818E+00  0.00000E+00 -8.41173E-04

 1.91686E+00  0.00000E+00 -2.23712E+00 -2.22931E+00
 1.91686E+00  9.24235E-02 -2.22760E+00 -2.23838E+00
 1.91686E+00  1.84853E-01 -2.20025E+00 -2.30597E+00
 1.91686E+00  2.77303E-01 -2.15457E+00 -2.31332E+00
 1.91686E+00  3.69799E-01 -2.08981E+00 -2.25438E+00
 1.91686E+00  4.62376E-01 -2.00504E+00 -2.22494E+00
 1.91686E+00  5.55078E-01 -1.89912E+00 -2.20556E+00
 1.91686E+00  6.47962E-01 -1.77069E+00 -2.15791E+00
 1.91686E+00  7.41093E-01 -1.61822E+00 -2.10138E+00
 1.91686E+00  8.34545E-01 -1.44003E+00 -2.05059E+00
 1.91686E+00  9.28407E-01 -1.23430E+00 -1.97136E+00
 1.91686E+00  1.02278E+00 -9.99100E-01 -1.82976E+00
 1.91686E+00  1.11776E+00 -7.32415E-01 -1.63088E+00
 1.91686E+00  1.21348E+00 -4.32201E-01 -1.38728E+00
 1.91686E+00  1.31006E+00 -9.64968E-02 -1.09519E+00
 1.91686E+00  1.40766E+00  2.76298E-01 -7.44705E-01
 1.91686E+00  1.50643E+00  6.86745E-01 -3.35768E-01
 1.91686E+00  1.60653E+00  1.13299E+00  1.22244E-01
 1.91686E+00  1.70817E+00  1.60821E+00  6.22361E-01
 1.91686E+00  1.81154E+00  2.09644E+00  1.16076E+00
 1.91686E+00  1.91686E+00  2.56715E+00  1.71346E+00
 1.91686E+00  2.02437E+00  2.97031E+00  2.21324E+00
 1.91686E+00  2.13432E+00  3.23517E+00  2.56999E+00
 1.91686E+00  2.24699E+00  3.27596E+00  2.70639E+00
 1.91686E+00  2.36268E+00  3.01013E+00  2.55830E+00
 1.91686E+00  2.48171E+00  2.40209E+00  2.07382E+00
 1.91686E+00  2.60444E+00  1.54202E+00  1.30180E+00
 1.91686E+00  2.73122E+00  7.00870E-01  5.08428E-01
 1.91686E+00  2.86248E+00  1.84542E-01  3.19249E-02
 1.91686E+00  2.99863E+00  2.06817E-02 -8.65056E-02
 1.91686E+00  3.14015E+00  6.17118E-04 -6.43639E-02
 1.91686E+00  3.28752E+00  2.48862E-06 -3.62582E-02
 1.91686E+00  3.44128E+00  2.51241E-10 -2.96377E-02
 1.91686E+00  3.60199E+00  6.56203E-13 -3.21486E-02
 1.91686E+00  3.77026E+00  0.00000E+00 -2.45231E-02
 1.91686E+00  3.94671E+00  0.00000E+00 -1.44265E-02
 1.91686E+00  4.13201E+00  0.00000E+00 -8.91250E-03
 1.91686E+00  4.32686E+00  0.00000E+00 -4.91030E-03
 1.91686E+00  4.53200E+00  0.00000E+00 -2.21859E-03
 1.91686E+00  4.74818E+00  0.00000E+00 -1.00454E-03

 2.02437E+00  0.00000E+00  2.81488E-01  1.36939E-01
 2.02437E+00  9.24235E-02  2.86120E-01  1.50061E-01
 2.02437E+00  1.84853E-01  2.98661E-01  7.78080E-02
 2.02437E+00  2.77303E-01  3.19580E-01  6.25650E-02
 2.02437E+00  3.69799E-01  3.49619E-01  1.24829E-01
 2.02437E+00  4.62376E-01  3.89655E-01  1.63532E-01
 2.02437E+00  5.55078E-01  4.40761E-01  1.68320E-01
 2.02437E+00  6.47962E-01  5.04216E-01  1.62587E-01
 2.02437E+00  7.41093E-01  5.81472E-01  1.82948E-01
 2.02437E+00  8.34545E-01  6.74113E-01  2.46495E-01
 2.02437E+00  9.28407E-01  7.83824E-01  3.02943E-01
 2.02437E+00  1.02278E+00  9.12357E-01  3.15010E-01
 2.02437E+00  1.11776E+00  1.06146E+00  3.49414E-01
 2.02437E+00  1.21348E+00  1.23277E+00  4.84673E-01
 2.02437E+00  1.31006E+00  1.42759E+00  6.93802E-01
 2.02437E+00  1.40766E+00  1.64661E+00  9.07644E-01
 2.02437E+00  1.50643E+00  1.88931E+00  1.11480E+00
 2.02437E+00  1.60653E+00  2.15302E+00  1.34901E+00
 2.02437E+00  1.70817E+00  2.43125E+00  1.62490E+00
 2.02437E+00  1.81154E+00  2.71123E+00  1.92337E+00
 2.02437E+00  1.91686E+00  2.97031E+00  2.21324E+00
 2.02437E+00  2.02437E+00  3.17192E+00  2.45098E+00
 2.02437E+00  2.13432E+00  3.26282E+00  2.58054E+00
 2.02437E+00  2.24699E+00  3.17533E+00  2.55935E+00
 2.02437E+00  2.36268E+00  2.84099E+00  2.35254E+00
 2.02437E+00  2.48171E+00  2.22864E+00  1.89252E+00
 2.02437E+00  2.60444E+00  1.41558E+00  1.16958E+00
 2.02437E+00  2.73122E+00  6.39191E-01  4.10267E-01
 2.02437E+00  2.86248E+00  1.67603E-01 -5.03476E-02
 2.02437E+00  2.99863E+00  1.87363E-02 -1.57310E-01
 2.02437E+00  3.14015E+00  5.58487E-04 -1.03790E-01
 2.02437E+00  3.28752E+00  2.25200E-06 -3.61997E-02
 2.02437E+00  3.44128E+00  2.29369E-10 -2.54483E-02
 2.02437E+00  3.60199E+00  3.64431E-13 -4.37823E-02
 2.02437E+00  3.77026E+00  0.00000E+00 -3.36394E-02
 2.02437E+00  3.94671E+00  0.00000E+00 -1.62065E-02
 2.02437E+00  4.13201E+00  0.00000E+00 -1.05935E-02
 2.02437E+00  4.32686E+00  0.00000E+00 -6.22059E-03
 2.02437E+00  4.53200E+00  0.00000E+00 -2.59093E-03
 2.02437E+00  4.74818E+00  0.00000E+00 -1.19400E-03

 2.13432E+00  0.00000E+00  2.24424E+00  1.95366E+00
 2.13432E+00  9.24235E-02  2.24522E+00  1.97460E+00
 2.13432E+00  1.84853E-01  2.24665E+00  1.93158E+00
 2.13432E+00  2.77303E-01  2.24891E+00  1.91653E+00
 2.13432E+00  3.69799E-01  2.25268E+00  1.95190E+00
 2.13432E+00  4.62376E-01  2.25875E+00  1.98251E+00
 2.13432E+00  5.55078E-01  2.26806E+00  1.98365E+00
 2.13432E+00  6.47962E-01  2.28172E+00  1.95633E+00
 2.13432E+00  7.41093E-01  2.30097E+00  1.95069E+00
 2.13432E+00  8.34545E-01  2.32721E+00  1.99604E+00
 2.13432E+00  9.28407E-01  2.36189E+00  2.02889E+00
 2.13432E+00  1.02278E+00  2.40652E+00  1.99569E+00
 2.13432E+00  1.11776E+00  2.46250E+00  1.95456E+00
 2.13432E+00  1.21348E+00  2.53105E+00  1.98001E+00
 2.13432E+00  1.31006E+00  2.61292E+00  2.06111E+00
 2.13432E+00  1.40766E+00  2.70805E+00  2.15195E+00
 2.13432E+00  1.50643E+00  2.81502E+00  2.23863E+00
 2.13432E+00  1.60653E+00  2.93032E+00  2.33188E+00
 2.13432E+00  1.70817E+00  3.04727E+00  2.43124E+00
 2.13432E+00  1.81154E+00  3.15469E+00  2.51750E+00
 2.13432E+00  1.91686E+00  3.23517E+00  2.56999E+00
 2.13432E+00  2.02437E+00  3.26282E+00  2.58054E+00
 2.13432E+00  2.13432E+00  3.20091E+00  2.53483E+00
 2.13432E+00  2.24699E+00  3.00136E+00  2.39949E+00
 2.13432E+00  2.36268E+00  2.61301E+00  2.13194E+00
 2.13432E+00  2.48171E+00  2.01180E+00  1.67035E+00
 2.13432E+00  2.60444E+00  1.26240E+00  1.00780E+00
 2.13432E+00  2.73122E+00  5.65550E-01  3.32707E-01
 2.13432E+00  2.86248E+00  1.47521E-01 -8.00922E-02
 2.13432E+00  2.99863E+00  1.64355E-02 -1.85405E-01
 2.13432E+00  3.14015E+00  4.89078E-04 -1.35905E-01
 2.13432E+00  3.28752E+00  1.97097E-06 -6.11510E-02
 2.13432E+00  3.44128E+00  2.02868E-10 -4.20265E-02
 2.13432E+00  3.60199E+00 -1.95986E-14 -5.49243E-02
 2.13432E+00  3.77026E+00  0.00000E+00 -4.16473E-02
 2.13432E+00  3.94671E+00  0.00000E+00 -2.15340E-02
 2.13432E+00  4.13201E+00  0.00000E+00 -1.30851E-02
 2.13432E+00  4.32686E+00  0.00000E+00 -7.13447E-03
 2.13432E+00  4.53200E+00  0.00000E+00 -2.97132E-03
 2.13432E+00  4.74818E+00  0.00000E+00 -1.39610E-03

 2.24699E+00  0.00000E+00  3.49641E+00  3.11248E+00
 2.24699E+00  9.24235E-02  3.49496E+00  3.12453E+00
 2.24699E+00  1.84853E-01  3.48911E+00  3.12024E+00
 2.24699E+00  2.77303E-01  3.47919E+00  3.11128E+00
 2.24699E+00  3.69799E-01  3.46575E+00  3.10981E+00
 2.24699E+00  4.62376E-01  3.44943E+00  3.11923E+00
 2.24699E+00  5.55078E-01  3.43097E+00  3.11873E+00
 2.24699E+00  6.47962E-01  3.41127E+00  3.09387E+00
 2.24699E+00  7.41093E-01  3.39132E+00  3.07399E+00
 2.24699E+00  8.34545E-01  3.37222E+00  3.08086E+00
 2.24699E+00  9.28407E-01  3.35512E+00  3.08688E+00
 2.24699E+00  1.02278E+00  3.34119E+00  3.06316E+00
 2.24699E+00  1.11776E+00  3.33149E+00  3.01397E+00
 2.24699E+00  1.21348E+00  3.32679E+00  2.95323E+00
 2.24699E+00  1.31006E+00  3.32739E+00  2.90498E+00
 2.24699E+00  1.40766E+00  3.33267E+00  2.89542E+00
 2.24699E+00  1.50643E+00  3.34063E+00  2.91523E+00
 2.24699E+00  1.60653E+00  3.34731E+00  2.92554E+00
 2.24699E+00  1.70817E+00  3.34602E+00  2.89828E+00
 2.24699E+00  1.81154E+00  3.32682E+00  2.82575E+00
 2.24699E+00  1.91686E+00  3.27596E+00  2.70639E+00
 2.24699E+00  2.02437E+00  3.17533E+00  2.55935E+00
 2.24699E+00  2.13432E+00  3.00136E+00  2.39949E+00
 2.24699E+00  2.24699E+00  2.72377E+00  2.18819E+00
 2.24699E+00  2.36268E+00  2.30934E+00  1.86358E+00
 2.24699E+00  2.48171E+00  1.74333E+00  1.39255E+00
 2.24699E+00  2.60444E+00  1.07907E+00  8.16357E-01
 2.24699E+00  2.73122E+00  4.78902E-01  2.79819E-01
 2.24699E+00  2.86248E+00  1.24100E-01 -5.74816E-02
 2.24699E+00  2.99863E+00  1.37629E-02 -1.76734E-01
 2.24699E+00  3.14015E+00  4.08449E-04 -1.63066E-01
 2.24699E+00  3.28752E+00  1.64362E-06 -1.04838E-01
 2.24699E+00  3.44128E+00  1.71514E-10 -7.55042E-02
 2.24699E+00  3.60199E+00  9.33395E-13 -6.88058E-02
 2.24699E+00  3.77026E+00  0.00000E+00 -4.95366E-02
 2.24699E+00  3.94671E+00  0.00000E+00 -2.82754E-02
 2.24699E+00  4.13201E+00  0.00000E+00 -1.59387E-02
 2.24699E+00  4.32686E+00  0.00000E+00 -8.05865E-03
 2.24699E+00  4.53200E+00  0.00000E+00 -3.50358E-03
 2.24699E+00  4.74818E+00  0.00000E+00 -1.60422E-03

 2.36268E+00  0.00000E+00  3.90514E+00  3.51677E+00
 2.36268E+00  9.24235E-02  3.90253E+00  3.51788E+00
 2.36268E+00  1.84853E-01  3.89334E+00  3.52416E+00
 2.36268E+00  2.77303E-01  3.87785E+00  3.51959E+00
 2.36268E+00  3.69799E-01  3.85648E+00  3.50646E+00
 2.36268E+00  4.62376E-01  3.82966E+00  3.50122E+00
 2.36268E+00  5.55078E-01  3.79795E+00  3.49315E+00
 2.36268E+00  6.47962E-01  3.76196E+00  3.47061E+00
 2.36268E+00  7.41093E-01  3.72242E+00  3.44631E+00
 2.36268E+00  8.34545E-01  3.68011E+00  3.43139E+00
 2.36268E+00  9.28407E-01  3.63584E+00  3.41762E+00
 2.36268E+00  1.02278E+00  3.59042E+00  3.39249E+00
 2.36268E+00  1.11776E+00  3.54453E+00  3.34156E+00
 2.36268E+00  1.21348E+00  3.49859E+00  3.25480E+00
 2.36268E+00  1.31006E+00  3.45251E+00  3.15900E+00
 2.36268E+00  1.40766E+00  3.40539E+00  3.09387E+00
 2.36268E+00  1.50643E+00  3.35505E+00  3.05338E+00
 2.36268E+00  1.60653E+00  3.29759E+00  2.99394E+00
 2.36268E+00  1.70817E+00  3.22694E+00  2.88867E+00
 2.36268E+00  1.81154E+00  3.13465E+00  2.74111E+00
 2.36268E+00  1.91686E+00  3.01013E+00  2.55830E+00
 2.36268E+00  2.02437E+00  2.84099E+00  2.35254E+00
 2.36268E+00  2.13432E+00  2.61301E+00  2.13194E+00
 2.36268E+00  2.24699E+00  2.30934E+00  1.86358E+00
 2.36268E+00  2.36268E+00  1.91196E+00  1.49916E+00
 2.36268E+00  2.48171E+00  1.41549E+00  1.04863E+00
 2.36268E+00  2.60444E+00  8.63247E-01  6.01186E-01
 2.36268E+00  2.73122E+00  3.78942E-01  2.43208E-01
 2.36268E+00  2.86248E+00  9.73992E-02 -9.16803E-03
 2.36268E+00  2.99863E+00  1.07361E-02 -1.60755E-01
 2.36268E+00  3.14015E+00  3.17331E-04 -1.94196E-01
 2.36268E+00  3.28752E+00  1.27341E-06 -1.50191E-01
 2.36268E+00  3.44128E+00  1.35260E-10 -1.13207E-01
 2.36268E+00  3.60199E+00  1.38754E-13 -9.07945E-02
 2.36268E+00  3.77026E+00  0.00000E+00 -5.95796E-02
 2.36268E+00  3.94671E+00  0.00000E+00 -3.23825E-02
 2.36268E+00  4.13201E+00  0.00000E+00 -1.84779E-02
 2.36268E+00  4.32686E+00  0.00000E+00 -9.81044E-03
 2.36268E+00  4.53200E+00  0.00000E+00 -4.36765E-03
 2.36268E+00  4.74818E+00  0.00000E+00 -1.82033E-03

 2.48171E+00  0.00000E+00  3.44437E+00  3.12543E+00
 2.48171E+00  9.24235E-02  3.44175E+00  3.12035E+00
 2.48171E+00  1.84853E-01  3.43285E+00  3.11244E+00
 2.48171E+00  2.77303E-01  3.41784E+00  3.10937E+00
 2.48171E+00  3.69799E-01  3.39698E+00  3.10859E+00
 2.48171E+00  4.62376E-01  3.37057E+00  3.10037E+00
 2.48171E+00  5.55078E-01  3.33895E+00  3.08318E+00
 2.48171E+00  6.47962E-01  3.30249E+00  3.06006E+00
 2.48171E+00  7.41093E-01  3.26163E+00  3.03996E+00
 2.48171E+00  8.34545E-01  3.21687E+00  3.02684E+00
 2.48171E+00  9.28407E-01  3.16868E+00  3.00584E+00
 2.48171E+00  1.02278E+00  3.11754E+00  2.96354E+00
 2.48171E+00  1.11776E+00  3.06381E+00  2.90679E+00
 2.48171E+00  1.21348E+00  3.00763E+00  2.84595E+00
 2.48171E+00  1.31006E+00  2.94873E+00  2.78067E+00
 2.48171E+00  1.40766E+00  2.88619E+00  2.70565E+00
 2.48171E+00  1.50643E+00  2.81808E+00  2.61588E+00
 2.48171E+00  1.60653E+00  2.74116E+00  2.50615E+00
 2.48171E+00  1.70817E+00  2.65063E+00  2.37543E+00
 2.48171E+00  1.81154E+00  2.54011E+00  2.23047E+00
 2.48171E+00  1.91686E+00  2.40209E+00  2.07382E+00
 2.48171E+00  2.02437E+00  2.22864E+00  1.89252E+00
 2.48171E+00  2.13432E+00  2.01180E+00  1.67035E+00
 2.48171E+00  2.24699E+00  1.74333E+00  1.39255E+00
 2.48171E+00  2.36268E+00  1.41549E+00  1.04863E+00
 2.48171E+00  2.48171E+00  1.02939E+00  6.77701E-01
 2.48171E+00  2.60444E+00  6.18339E-01  3.77307E-01
 2.48171E+00  2.73122E+00  2.68119E-01  1.79996E-01
 2.48171E+00  2.86248E+00  6.82456E-02  6.87207E-03
 2.48171E+00  2.99863E+00  7.46440E-03 -1.57191E-01
 2.48171E+00  3.14015E+00  2.19387E-04 -2.20955E-01
 2.48171E+00  3.28752E+00  8.76514E-07 -1.88997E-01
 2.48171E+00  3.44128E+00  9.48407E-11 -1.50008E-01
 2.48171E+00  3.60199E+00  3.76248E-13 -1.15823E-01
 2.48171E+00  3.77026E+00  0.00000E+00 -6.81081E-02
 2.48171E+00  3.94671E+00  0.00000E+00 -3.30457E-02
 2.48171E+00  4.13201E+00  0.00000E+00 -2.21968E-02
 2.48171E+00  4.32686E+00  0.00000E+00 -1.29933E-02
 2.48171E+00  4.53200E+00  0.00000E+00 -5.11036E-03
 2.48171E+00  4.74818E+00  0.00000E+00 -2.11803E-03

 2.60444E+00  0.00000E+00  2.32959E+00  2.10072E+00
 2.60444E+00  9.24235E-02  2.32774E+00  2.09525E+00
 2.60444E+00  1.84853E-01  2.32157E+00  2.08094E+00
 2.60444E+00  2.77303E-01  2.31118E+00  2.07917E+00
 2.60444E+00  3.69799E-01  2.29669E+00  2.08655E+00
 2.60444E+00  4.62376E-01  2.27826E+00  2.08053E+00
 2.60444E+00  5.55078E-01  2.25606E+00  2.06444E+00
 2.60444E+00  6.47962E-01  2.23027E+00  2.04851E+00
 2.60444E+00  7.41093E-01  2.20111E+00  2.03836E+00
 2.60444E+00  8.34545E-01  2.16882E+00  2.03347E+00
 2.60444E+00  9.28407E-01  2.13362E+00  2.01722E+00
 2.60444E+00  1.02278E+00  2.09574E+00  1.97758E+00
 2.60444E+00  1.11776E+00  2.05531E+00  1.93333E+00
 2.60444E+00  1.21348E+00  2.01232E+00  1.90569E+00
 2.60444E+00  1.31006E+00  1.96651E+00  1.87816E+00
 2.60444E+00  1.40766E+00  1.91718E+00  1.81936E+00
 2.60444E+00  1.50643E+00  1.86302E+00  1.72734E+00
 2.60444E+00  1.60653E+00  1.80190E+00  1.62347E+00
 2.60444E+00  1.70817E+00  1.73074E+00  1.52027E+00
 2.60444E+00  1.81154E+00  1.64560E+00  1.41502E+00
 2.60444E+00  1.91686E+00  1.54202E+00  1.30180E+00
 2.60444E+00  2.02437E+00  1.41558E+00  1.16958E+00
 2.60444E+00  2.13432E+00  1.26240E+00  1.00780E+00
 2.60444E+00  2.24699E+00  1.07907E+00  8.16357E-01
 2.60444E+00  2.36268E+00  8.63247E-01  6.01186E-01
 2.60444E+00  2.48171E+00  6.18339E-01  3.77307E-01
 2.60444E+00  2.60444E+00  3.66092E-01  1.79092E-01
 2.60444E+00  2.73122E+00  1.56699E-01  2.98790E-02
 2.60444E+00  2.86248E+00  3.94485E-02 -8.61740E-02
 2.60444E+00  2.99863E+00  4.27508E-03 -1.78051E-01
 2.60444E+00  3.14015E+00  1.24760E-04 -2.22695E-01
 2.60444E+00  3.28752E+00  4.95522E-07 -2.18743E-01
 2.60444E+00  3.44128E+00  5.47229E-11 -1.85622E-01
 2.60444E+00  3.60199E+00  3.06432E-13 -1.31573E-01
 2.60444E+00  3.77026E+00  0.00000E+00 -6.77864E-02
 2.60444E+00  3.94671E+00  0.00000E+00 -3.21228E-02
 2.60444E+00  4.13201E+00  0.00000E+00 -3.00372E-02
 2.60444E+00  4.32686E+00  0.00000E+00 -1.79798E-02
 2.60444E+00  4.53200E+00  0.00000E+00 -4.88285E-03
 2.60444E+00  4.74818E+00  0.00000E+00 -2.61608E-03

 2.73122E+00  0.00000E+00  1.08776E+00  9.39045E-01
 2.73122E+00  9.24235E-02  1.08689E+00  9.36971E-01
 2.73122E+00  1.84853E-01  1.08402E+00  9.31748E-01
 2.73122E+00  2.77303E-01  1.07918E+00  9.31261E-01
 2.73122E+00  3.69799E-01  1.07244E+00  9.33609E-01
 2.73122E+00  4.62376E-01  1.06384E+00  9.29923E-01
 2.73122E+00  5.55078E-01  1.05344E+00  9.23557E-01
 2.73122E+00  6.47962E-01  1.04131E+00  9.19995E-01
 2.73122E+00  7.41093E-01  1.02752E+00  9.19099E-01
 2.73122E+00  8.34545E-01  1.01214E+00  9.18427E-01
 2.73122E+00  9.28407E-01  9.95268E-01  9.11928E-01
 2.73122E+00  1.02278E+00  9.76953E-01  8.95832E-01
 2.73122E+00  1.11776E+00  9.57232E-01  8.78415E-01
 2.73122E+00  1.21348E+00  9.36066E-01  8.68223E-01
 2.73122E+00  1.31006E+00  9.13296E-01  8.54347E-01
 2.73122E+00  1.40766E+00  8.88573E-01  8.18574E-01
 2.73122E+00  1.50643E+00  8.61275E-01  7.63927E-01
 2.73122E+00  1.60653E+00  8.30413E-01  7.10350E-01
 2.73122E+00  1.70817E+00  7.94595E-01  6.62523E-01
 2.73122E+00  1.81154E+00  7.52060E-01  5.99688E-01
 2.73122E+00  1.91686E+00  7.00870E-01  5.08428E-01
 2.73122E+00  2.02437E+00  6.39191E-01  4.10267E-01
 2.73122E+00  2.13432E+00  5.65550E-01  3.32707E-01
 2.73122E+00  2.24699E+00  4.78902E-01  2.79819E-01
 2.73122E+00  2.36268E+00  3.78942E-01  2.43208E-01
 2.73122E+00  2.48171E+00  2.68119E-01  1.79996E-01
 2.73122E+00  2.60444E+00  1.56699E-01  2.98790E-02
 2.73122E+00  2.73122E+00  6.62254E-02 -1.58074E-01
 2.73122E+00  2.86248E+00  1.64797E-02 -2.39568E-01
 2.73122E+00  2.99863E+00  1.76777E-03 -2.08711E-01
 2.73122E+00  3.14015E+00  5.11708E-05 -1.99535E-01
 2.73122E+00  3.28752E+00  2.01837E-07 -2.29162E-01
 2.73122E+00  3.44128E+00  2.28893E-11 -2.10823E-01
 2.73122E+00  3.60199E+00 -2.38835E-13 -1.41740E-01
 2.73122E+00  3.77026E+00  0.00000E+00 -6.94021E-02
 2.73122E+00  3.94671E+00  0.00000E+00 -3.65446E-02
 2.73122E+00  4.13201E+00  0.00000E+00 -4.00888E-02
 2.73122E+00  4.32686E+00  0.00000E+00 -2.32433E-02
 2.73122E+00  4.53200E+00  0.00000E+00 -4.74985E-03
 2.73122E+00  4.74818E+00  0.00000E+00 -3.20099E-03

 2.86248E+00  0.00000E+00  2.90215E-01  2.04550E-01
 2.86248E+00  9.24235E-02  2.89983E-01  2.04878E-01
 2.86248E+00  1.84853E-01  2.89230E-01  2.07322E-01
 2.86248E+00  2.77303E-01  2.87964E-01  2.07222E-01
 2.86248E+00  3.69799E-01  2.86195E-01  2.04260E-01
 2.86248E+00  4.62376E-01  2.83935E-01  2.02323E-01
 2.86248E+00  5.55078E-01  2.81195E-01  2.02461E-01
 2.86248E+00  6.47962E-01  2.77988E-01  2.04398E-01
 2.86248E+00  7.41093E-01  2.74330E-01  2.06575E-01
 2.86248E+00  8.34545E-01  2.70234E-01  2.07699E-01
 2.86248E+00  9.28407E-01  2.65716E-01  2.08066E-01
 2.86248E+00  1.02278E+00  2.60786E-01  2.08083E-01
 2.86248E+00  1.11776E+00  2.55444E-01  2.07427E-01
 2.86248E+00  1.21348E+00  2.49674E-01  2.05168E-01
 2.86248E+00  1.31006E+00  2.43426E-01  1.97710E-01
 2.86248E+00  1.40766E+00  2.36601E-01  1.80844E-01
 2.86248E+00  1.50643E+00  2.29029E-01  1.60376E-01
 2.86248E+00  1.60653E+00  2.20446E-01  1.50032E-01
 2.86248E+00  1.70817E+00  2.10483E-01  1.45392E-01
 2.86248E+00  1.81154E+00  1.98682E-01  1.12305E-01
 2.86248E+00  1.91686E+00  1.84542E-01  3.19249E-02
 2.86248E+00  2.02437E+00  1.67603E-01 -5.03476E-02
 2.86248E+00  2.13432E+00  1.47521E-01 -8.00922E-02
 2.86248E+00  2.24699E+00  1.24100E-01 -5.74816E-02
 2.86248E+00  2.36268E+00  9.73992E-02 -9.16803E-03
 2.86248E+00  2.48171E+00  6.82456E-02  6.87207E-03
 2.86248E+00  2.60444E+00  3.94485E-02 -8.61740E-02
 2.86248E+00  2.73122E+00  1.64797E-02 -2.39568E-01
 2.86248E+00  2.86248E+00  4.05435E-03 -2.84252E-01
 2.86248E+00  2.99863E+00  4.30284E-04 -2.09079E-01
 2.86248E+00  3.14015E+00  1.23460E-05 -1.73119E-01
 2.86248E+00  3.28752E+00  4.83294E-08 -2.03843E-01
 2.86248E+00  3.44128E+00  5.67380E-12 -2.08328E-01
 2.86248E+00  3.60199E+00  1.56415E-15 -1.65255E-01
 2.86248E+00  3.77026E+00  0.00000E+00 -1.00559E-01
 2.86248E+00  3.94671E+00  0.00000E+00 -5.76031E-02
 2.86248E+00  4.13201E+00  0.00000E+00 -4.57191E-02
 2.86248E+00  4.32686E+00  0.00000E+00 -2.54728E-02
 2.86248E+00  4.53200E+00  0.00000E+00 -7.59355E-03
 2.86248E+00  4.74818E+00  0.00000E+00 -3.54342E-03

 2.99863E+00  0.00000E+00  3.26696E-02 -1.05477E-02
 2.99863E+00  9.24235E-02  3.26437E-02 -1.00546E-02
 2.99863E+00  1.84853E-01  3.25611E-02 -7.73091E-03
 2.99863E+00  2.77303E-01  3.24221E-02 -8.22507E-03
 2.99863E+00  3.69799E-01  3.22279E-02 -1.09903E-02
 2.99863E+00  4.62376E-01  3.19794E-02 -1.13859E-02
 2.99863E+00  5.55078E-01  3.16776E-02 -1.08488E-02
 2.99863E+00  6.47962E-01  3.13236E-02 -1.15043E-02
 2.99863E+00  7.41093E-01  3.09186E-02 -1.15064E-02
 2.99863E+00  8.34545E-01  3.04638E-02 -9.36158E-03
 2.99863E+00  9.28407E-01  2.99603E-02 -7.02161E-03
 2.99863E+00  1.02278E+00  2.94085E-02 -6.33186E-03
 2.99863E+00  1.11776E+00  2.88080E-02 -6.06054E-03
 2.99863E+00  1.21348E+00  2.81562E-02 -4.77907E-03
 2.99863E+00  1.31006E+00  2.74468E-02 -5.08285E-03
 2.99863E+00  1.40766E+00  2.66682E-02 -1.07914E-02
 2.99863E+00  1.50643E+00  2.58006E-02 -1.72021E-02
 2.99863E+00  1.60653E+00  2.48141E-02 -1.28854E-02
 2.99863E+00  1.70817E+00  2.36672E-02 -3.29004E-03
 2.99863E+00  1.81154E+00  2.23084E-02 -2.15248E-02
 2.99863E+00  1.91686E+00  2.06817E-02 -8.65056E-02
 2.99863E+00  2.02437E+00  1.87363E-02 -1.57310E-01
 2.99863E+00  2.13432E+00  1.64355E-02 -1.85405E-01
 2.99863E+00  2.24699E+00  1.37629E-02 -1.76734E-01
 2.99863E+00  2.36268E+00  1.07361E-02 -1.60755E-01
 2.99863E+00  2.48171E+00  7.46440E-03 -1.57191E-01
 2.99863E+00  2.60444E+00  4.27508E-03 -1.78051E-01
 2.99863E+00  2.73122E+00  1.76777E-03 -2.08711E-01
 2.99863E+00  2.86248E+00  4.30284E-04 -2.09079E-01
 2.99863E+00  2.99863E+00  4.51767E-05 -1.78876E-01
 2.99863E+00  3.14015E+00  1.28409E-06 -1.61324E-01
 2.99863E+00  3.28752E+00  4.98502E-09 -1.70642E-01
 2.99863E+00  3.44128E+00  5.06369E-13 -1.90824E-01
 2.99863E+00  3.60199E+00  1.07591E-13 -1.90379E-01
 2.99863E+00  3.77026E+00  0.00000E+00 -1.43562E-01
 2.99863E+00  3.94671E+00  0.00000E+00 -8.60908E-02
 2.99863E+00  4.13201E+00  0.00000E+00 -4.77345E-02
 2.99863E+00  4.32686E+00  0.00000E+00 -2.57112E-02
 2.99863E+00  4.53200E+00  0.00000E+00 -1.23810E-02
 2.99863E+00  4.74818E+00  0.00000E+00 -3.87798E-03

 3.14015E+00  0.00000E+00  9.72760E-04 -2.01893E-02
 3.14015E+00  9.24235E-02  9.72000E-04 -1.92451E-02
 3.14015E+00  1.84853E-01  9.69602E-04 -1.91854E-02
 3.14015E+00  2.77303E-01  9.65581E-04 -2.04210E-02
 3.14015E+00  3.69799E-01  9.59962E-04 -2.15650E-02
 3.14015E+00  4.62376E-01  9.52764E-04 -2.07690E-02
 3.14015E+00  5.55078E-01  9.44012E-04 -2.05618E-02
 3.14015E+00  6.47962E-01  9.33731E-04 -2.31032E-02
 3.14015E+00  7.41093E-01  9.21947E-04 -2.50143E-02
 3.14015E+00  8.34545E-01  9.08686E-04 -2.37134E-02
 3.14015E+00  9.28407E-01  8.93967E-04 -2.23559E-02
 3.14015E+00  1.02278E+00  8.77793E-04 -2.38658E-02
 3.14015E+00  1.11776E+00  8.60134E-04 -2.58346E-02
 3.14015E+00  1.21348E+00  8.40897E-04 -2.51691E-02
 3.14015E+00  1.31006E+00  8.19885E-04 -2.35197E-02
 3.14015E+00  1.40766E+00  7.96736E-04 -2.43002E-02
 3.14015E+00  1.50643E+00  7.70851E-04 -2.64277E-02
 3.14015E+00  1.60653E+00  7.41329E-04 -2.52652E-02
 3.14015E+00  1.70817E+00  7.06922E-04 -2.30267E-02
 3.14015E+00  1.81154E+00  6.66081E-04 -3.31863E-02
 3.14015E+00  1.91686E+00  6.17118E-04 -6.43639E-02
 3.14015E+00  2.02437E+00  5.58487E-04 -1.03790E-01
 3.14015E+00  2.13432E+00  4.89078E-04 -1.35905E-01
 3.14015E+00  2.24699E+00  4.08449E-04 -1.63066E-01
 3.14015E+00  2.36268E+00  3.17331E-04 -1.94196E-01
 3.14015E+00  2.48171E+00  2.19387E-04 -2.20955E-01
 3.14015E+00  2.60444E+00  1.24760E-04 -2.22695E-01
 3.14015E+00  2.73122E+00  5.11708E-05 -1.99535E-01
 3.14015E+00  2.86248E+00  1.23460E-05 -1.73119E-01
 3.14015E+00  2.99863E+00  1.28409E-06 -1.61324E-01
 3.14015E+00  3.14015E+00  3.61766E-08 -1.75479E-01
 3.14015E+00  3.28752E+00  1.39347E-10 -2.00744E-01
 3.14015E+00  3.44128E+00 -7.34980E-14 -2.01192E-01
 3.14015E+00  3.60199E+00 -1.77109E-13 -1.74158E-01
 3.14015E+00  3.77026E+00  0.00000E+00 -1.34905E-01
 3.14015E+00  3.94671E+00  0.00000E+00 -9.23297E-02
 3.14015E+00  4.13201E+00  0.00000E+00 -5.46860E-02
 3.14015E+00  4.32686E+00  0.00000E+00 -2.93940E-02
 3.14015E+00  4.53200E+00  0.00000E+00 -1.40226E-02
 3.14015E+00  4.74818E+00  0.00000E+00 -5.02109E-03

 3.28752E+00  0.00000E+00  3.89881E-06 -1.33909E-02
 3.28752E+00  9.24235E-02  3.89552E-06 -1.17423E-02
 3.28752E+00  1.84853E-01  3.88620E-06 -1.27539E-02
 3.28752E+00  2.77303E-01  3.87058E-06 -1.42692E-02
 3.28752E+00  3.69799E-01  3.84875E-06 -1.45132E-02
 3.28752E+00  4.62376E-01  3.82076E-06 -1.32972E-02
 3.28752E+00  5.55078E-01  3.78672E-06 -1.24378E-02
 3.28752E+00  6.47962E-01  3.74668E-06 -1.34385E-02
 3.28752E+00  7.41093E-01  3.70072E-06 -1.48525E-02
 3.28752E+00  8.34545E-01  3.64892E-06 -1.53451E-02
 3.28752E+00  9.28407E-01  3.59132E-06 -1.56870E-02
 3.28752E+00  1.02278E+00  3.52790E-06 -1.67720E-02
 3.28752E+00  1.11776E+00  3.45848E-06 -1.83759E-02
 3.28752E+00  1.21348E+00  3.38266E-06 -1.99735E-02
 3.28752E+00  1.31006E+00  3.29960E-06 -2.09248E-02
 3.28752E+00  1.40766E+00  3.20781E-06 -2.07036E-02
 3.28752E+00  1.50643E+00  3.10486E-06 -2.14918E-02
 3.28752E+00  1.60653E+00  2.98709E-06 -2.76275E-02
 3.28752E+00  1.70817E+00  2.84945E-06 -3.79835E-02
 3.28752E+00  1.81154E+00  2.68561E-06 -4.24544E-02
 3.28752E+00  1.91686E+00  2.48862E-06 -3.62582E-02
 3.28752E+00  2.02437E+00  2.25200E-06 -3.61997E-02
 3.28752E+00  2.13432E+00  1.97097E-06 -6.11510E-02
 3.28752E+00  2.24699E+00  1.64362E-06 -1.04838E-01
 3.28752E+00  2.36268E+00  1.27341E-06 -1.50191E-01
 3.28752E+00  2.48171E+00  8.76514E-07 -1.88997E-01
 3.28752E+00  2.60444E+00  4.95522E-07 -2.18743E-01
 3.28752E+00  2.73122E+00  2.01837E-07 -2.29162E-01
 3.28752E+00  2.86248E+00  4.83295E-08 -2.03843E-01
 3.28752E+00  2.99863E+00  4.98516E-09 -1.70642E-01
 3.28752E+00  3.14015E+00  1.39249E-10 -2.00744E-01
 3.28752E+00  3.28752E+00  1.23952E-12 -2.57967E-01
 3.28752E+00  3.44128E+00  4.75457E-14 -2.21464E-01
 3.28752E+00  3.60199E+00  1.88631E-13 -1.34374E-01
 3.28752E+00  3.77026E+00  0.00000E+00 -1.02357E-01
 3.28752E+00  3.94671E+00  0.00000E+00 -9.04315E-02
 3.28752E+00  4.13201E+00  0.00000E+00 -6.28042E-02
 3.28752E+00  4.32686E+00  0.00000E+00 -3.30452E-02
 3.28752E+00  4.53200E+00  0.00000E+00 -1.39811E-02
 3.28752E+00  4.74818E+00  0.00000E+00 -6.82232E-03

 3.44128E+00  0.00000E+00 -2.08438E-10 -9.07849E-03
 3.44128E+00  9.24235E-02  3.73386E-10 -8.63553E-03
 3.44128E+00  1.84853E-01  3.90039E-10 -8.97449E-03
 3.44128E+00  2.77303E-01  3.86149E-10 -9.48922E-03
 3.44128E+00  3.69799E-01  3.83894E-10 -9.70614E-03
 3.44128E+00  4.62376E-01  3.81901E-10 -9.54116E-03
 3.44128E+00  5.55078E-01  3.76274E-10 -9.05877E-03
 3.44128E+00  6.47962E-01  3.72776E-10 -8.51727E-03
 3.44128E+00  7.41093E-01  3.67508E-10 -8.64913E-03
 3.44128E+00  8.34545E-01  3.62425E-10 -9.82361E-03
 3.44128E+00  9.28407E-01  3.55953E-10 -1.10217E-02
 3.44128E+00  1.02278E+00  3.49947E-10 -1.14301E-02
 3.44128E+00  1.11776E+00  3.42727E-10 -1.21298E-02
 3.44128E+00  1.21348E+00  3.35342E-10 -1.43578E-02
 3.44128E+00  1.31006E+00  3.27280E-10 -1.70383E-02
 3.44128E+00  1.40766E+00  3.18252E-10 -1.83087E-02
 3.44128E+00  1.50643E+00  3.08665E-10 -1.97079E-02
 3.44128E+00  1.60653E+00  2.97729E-10 -2.54808E-02
 3.44128E+00  1.70817E+00  2.84705E-10 -3.46514E-02
 3.44128E+00  1.81154E+00  2.69639E-10 -3.76396E-02
 3.44128E+00  1.91686E+00  2.51198E-10 -2.96377E-02
 3.44128E+00  2.02437E+00  2.29336E-10 -2.54483E-02
 3.44128E+00  2.13432E+00  2.02678E-10 -4.20265E-02
 3.44128E+00  2.24699E+00  1.71278E-10 -7.55042E-02
 3.44128E+00  2.36268E+00  1.35080E-10 -1.13207E-01
 3.44128E+00  2.48171E+00  9.50308E-11 -1.50008E-01
 3.44128E+00  2.60444E+00  5.51888E-11 -1.85622E-01
 3.44128E+00  2.73122E+00  2.29574E-11 -2.10823E-01
 3.44128E+00  2.86248E+00  5.78424E-12 -2.08328E-01
 3.44128E+00  2.99863E+00  4.58059E-13 -1.90824E-01
 3.44128E+00  3.14015E+00  1.52945E-15 -2.01192E-01
 3.44128E+00  3.28752E+00  4.35625E-14 -2.21464E-01
 3.44128E+00  3.44128E+00  1.57662E-12 -1.87076E-01
 3.44128E+00  3.60199E+00  3.14692E-13 -1.38719E-01
 3.44128E+00  3.77026E+00  0.00000E+00 -1.43462E-01
 3.44128E+00  3.94671E+00  0.00000E+00 -1.25323E-01
 3.44128E+00  4.13201E+00  0.00000E+00 -5.87455E-02
 3.44128E+00  4.32686E+00  0.00000E+00 -2.78943E-02
 3.44128E+00  4.53200E+00  0.00000E+00 -1.95627E-02
 3.44128E+00  4.74818E+00  0.00000E+00 -7.96227E-03

 3.60199E+00  0.00000E+00 -1.32213E-09 -5.48729E-03
 3.60199E+00  9.24235E-02 -1.39578E-11 -6.61490E-03
 3.60199E+00  1.84853E-01  5.36127E-12 -5.92500E-03
 3.60199E+00  2.77303E-01 -5.04563E-14 -5.25456E-03
 3.60199E+00  3.69799E-01  1.45686E-12 -5.64442E-03
 3.60199E+00  4.62376E-01  5.65880E-13 -6.67613E-03
 3.60199E+00  5.55078E-01  1.44355E-12 -7.13586E-03
 3.60199E+00  6.47962E-01  1.69840E-12 -6.29207E-03
 3.60199E+00  7.41093E-01  8.11313E-13 -5.69568E-03
 3.60199E+00  8.34545E-01  1.12909E-12 -6.55560E-03
 3.60199E+00  9.28407E-01  2.42440E-13 -7.67320E-03
 3.60199E+00  1.02278E+00  1.54808E-12 -7.90420E-03
 3.60199E+00  1.11776E+00  9.07725E-13 -8.16503E-03
 3.60199E+00  1.21348E+00 -6.07995E-14 -9.69572E-03
 3.60199E+00  1.31006E+00  3.39218E-13 -1.22955E-02
 3.60199E+00  1.40766E+00  6.16885E-13 -1.51497E-02
 3.60199E+00  1.50643E+00  6.79462E-13 -1.74898E-02
 3.60199E+00  1.60653E+00  4.48675E-13 -1.85941E-02
 3.60199E+00  1.70817E+00  6.88293E-13 -1.93200E-02
 3.60199E+00  1.81154E+00  9.15580E-13 -2.30790E-02
 3.60199E+00  1.91686E+00  6.21208E-13 -3.21486E-02
 3.60199E+00  2.02437E+00  6.28647E-13 -4.37823E-02
 3.60199E+00  2.13432E+00  5.00654E-13 -5.49243E-02
 3.60199E+00  2.24699E+00  3.35851E-13 -6.88058E-02
 3.60199E+00  2.36268E+00 -2.17585E-13 -9.07945E-02
 3.60199E+00  2.48171E+00  2.18669E-14 -1.15823E-01
 3.60199E+00  2.60444E+00  3.75190E-13 -1.31573E-01
 3.60199E+00  2.73122E+00  2.24148E-13 -1.41740E-01
 3.60199E+00  2.86248E+00 -3.23379E-13 -1.65255E-01
 3.60199E+00  2.99863E+00  2.48159E-13 -1.90379E-01
 3.60199E+00  3.14015E+00 -2.09733E-13 -1.74158E-01
 3.60199E+00  3.28752E+00  1.61107E-13 -1.34374E-01
 3.60199E+00  3.44128E+00  3.48197E-13 -1.38719E-01
 3.60199E+00  3.60199E+00  3.94696E-12 -1.77773E-01
 3.60199E+00  3.77026E+00  0.00000E+00 -1.96239E-01
 3.60199E+00  3.94671E+00  0.00000E+00 -1.43393E-01
 3.60199E+00  4.13201E+00  0.00000E+00 -4.97961E-02
 3.60199E+00  4.32686E+00  0.00000E+00 -3.36120E-02
 3.60199E+00  4.53200E+00  0.00000E+00 -3.35559E-02
 3.60199E+00  4.74818E+00  0.00000E+00 -5.20459E-03

 3.77026E+00  0.00000E+00  0.00000E+00 -3.84860E-03
 3.77026E+00  9.24235E-02  0.00000E+00 -4.29174E-03
 3.77026E+00  1.84853E-01  0.00000E+00 -3.97350E-03
 3.77026E+00  2.77303E-01  0.00000E+00 -3.48432E-03
 3.77026E+00  3.69799E-01  0.00000E+00 -3.41819E-03
 3.77026E+00  4.62376E-01  0.00000E+00 -3.94815E-03
 3.77026E+00  5.55078E-01  0.00000E+00 -4.36796E-03
 3.77026E+00  6.47962E-01  0.00000E+00 -4.11500E-03
 3.77026E+00  7.41093E-01  0.00000E+00 -3.94634E-03
 3.77026E+00  8.34545E-01  0.00000E+00 -4.47698E-03
 3.77026E+00  9.28407E-01  0.00000E+00 -5.10008E-03
 3.77026E+00  1.02278E+00  0.00000E+00 -5.26033E-03
 3.77026E+00  1.11776E+00  0.00000E+00 -5.54304E-03
 3.77026E+00  1.21348E+00  0.00000E+00 -6.70259E-03
 3.77026E+00  1.31006E+00  0.00000E+00 -8.61440E-03
 3.77026E+00  1.40766E+00  0.00000E+00 -1.07733E-02
 3.77026E+00  1.50643E+00  0.00000E+00 -1.26086E-02
 3.77026E+00  1.60653E+00  0.00000E+00 -1.35058E-02
 3.77026E+00  1.70817E+00  0.00000E+00 -1.41281E-02
 3.77026E+00  1.81154E+00  0.00000E+00 -1.72096E-02
 3.77026E+00  1.91686E+00  0.00000E+00 -2.45231E-02
 3.77026E+00  2.02437E+00  0.00000E+00 -3.36394E-02
 3.77026E+00  2.13432E+00  0.00000E+00 -4.16473E-02
 3.77026E+00  2.24699E+00  0.00000E+00 -4.95366E-02
 3.77026E+00  2.36268E+00  0.00000E+00 -5.95796E-02
 3.77026E+00  2.48171E+00  0.00000E+00 -6.81081E-02
 3.77026E+00  2.60444E+00  0.00000E+00 -6.77864E-02
 3.77026E+00  2.73122E+00  0.00000E+00 -6.94021E-02
 3.77026E+00  2.86248E+00  0.00000E+00 -1.00559E-01
 3.77026E+00  2.99863E+00  0.00000E+00 -1.43562E-01
 3.77026E+00  3.14015E+00  0.00000E+00 -1.34905E-01
 3.77026E+00  3.28752E+00  0.00000E+00 -1.02357E-01
 3.77026E+00  3.44128E+00  0.00000E+00 -1.43462E-01
 3.77026E+00  3.60199E+00  0.00000E+00 -1.96239E-01
 3.77026E+00  3.77026E+00  0.00000E+00 -1.49600E-01
 3.77026E+00  3.94671E+00  0.00000E+00 -7.71077E-02
 3.77026E+00  4.13201E+00  0.00000E+00 -5.13643E-02
 3.77026E+00  4.32686E+00  0.00000E+00 -6.48027E-02
 3.77026E+00  4.53200E+00  0.00000E+00 -4.73951E-02
 3.77026E+00  4.74818E+00  0.00000E+00  1.16322E-03

 3.94671E+00  0.00000E+00  0.00000E+00 -2.96008E-03
 3.94671E+00  9.24235E-02  0.00000E+00 -2.46553E-03
 3.94671E+00  1.84853E-01  0.00000E+00 -2.73597E-03
 3.94671E+00  2.77303E-01  0.00000E+00 -2.79746E-03
 3.94671E+00  3.69799E-01  0.00000E+00 -2.39825E-03
 3.94671E+00  4.62376E-01  0.00000E+00 -2.10199E-03
 3.94671E+00  5.55078E-01  0.00000E+00 -2.09693E-03
 3.94671E+00  6.47962E-01  0.00000E+00 -2.38118E-03
 3.94671E+00  7.41093E-01  0.00000E+00 -2.74448E-03
 3.94671E+00  8.34545E-01  0.00000E+00 -2.99973E-03
 3.94671E+00  9.28407E-01  0.00000E+00 -3.15620E-03
 3.94671E+00  1.02278E+00  0.00000E+00 -3.30182E-03
 3.94671E+00  1.11776E+00  0.00000E+00 -3.68931E-03
 3.94671E+00  1.21348E+00  0.00000E+00 -4.54888E-03
 3.94671E+00  1.31006E+00  0.00000E+00 -5.63862E-03
 3.94671E+00  1.40766E+00  0.00000E+00 -6.55201E-03
 3.94671E+00  1.50643E+00  0.00000E+00 -7.52267E-03
 3.94671E+00  1.60653E+00  0.00000E+00 -9.29571E-03
 3.94671E+00  1.70817E+00  0.00000E+00 -1.18234E-02
 3.94671E+00  1.81154E+00  0.00000E+00 -1.37447E-02
 3.94671E+00  1.91686E+00  0.00000E+00 -1.44265E-02
 3.94671E+00  2.02437E+00  0.00000E+00 -1.62065E-02
 3.94671E+00  2.13432E+00  0.00000E+00 -2.15340E-02
 3.94671E+00  2.24699E+00  0.00000E+00 -2.82754E-02
 3.94671E+00  2.36268E+00  0.00000E+00 -3.23825E-02
 3.94671E+00  2.48171E+00  0.00000E+00 -3.30457E-02
 3.94671E+00  2.60444E+00  0.00000E+00 -3.21228E-02
 3.94671E+00  2.73122E+00  0.00000E+00 -3.65446E-02
 3.94671E+00  2.86248E+00  0.00000E+00 -5.76031E-02
 3.94671E+00  2.99863E+00  0.00000E+00 -8.60908E-02
 3.94671E+00  3.14015E+00  0.00000E+00 -9.23297E-02
 3.94671E+00  3.28752E+00  0.00000E+00 -9.04315E-02
 3.94671E+00  3.44128E+00  0.00000E+00 -1.25323E-01
 3.94671E+00  3.60199E+00  0.00000E+00 -1.43393E-01
 3.94671E+00  3.77026E+00  0.00000E+00 -7.71077E-02
 3.94671E+00  3.94671E+00  0.00000E+00 -3.55969E-02
 3.94671E+00  4.13201E+00  0.00000E+00 -6.10466E-02
 3.94671E+00  4.32686E+00  0.00000E+00 -5.17630E-02
 3.94671E+00  4.53200E+00  0.00000E+00 -2.14539E-02
 3.94671E+00  4.74818E+00  0.00000E+00 -6.51436E-03

 4.13201E+00  0.00000E+00  0.00000E+00 -1.89719E-03
 4.13201E+00  9.24235E-02  0.00000E+00 -1.59487E-03
 4.13201E+00  1.84853E-01  0.00000E+00 -1.78129E-03
 4.13201E+00  2.77303E-01  0.00000E+00 -1.91675E-03
 4.13201E+00  3.69799E-01  0.00000E+00 -1.72803E-03
 4.13201E+00  4.62376E-01  0.00000E+00 -1.37976E-03
 4.13201E+00  5.55078E-01  0.00000E+00 -1.22859E-03
 4.13201E+00  6.47962E-01  0.00000E+00 -1.49839E-03
 4.13201E+00  7.41093E-01  0.00000E+00 -1.81189E-03
 4.13201E+00  8.34545E-01  0.00000E+00 -1.84880E-03
 4.13201E+00  9.28407E-01  0.00000E+00 -1.82232E-03
 4.13201E+00  1.02278E+00  0.00000E+00 -1.97954E-03
 4.13201E+00  1.11776E+00  0.00000E+00 -2.29503E-03
 4.13201E+00  1.21348E+00  0.00000E+00 -2.68387E-03
 4.13201E+00  1.31006E+00  0.00000E+00 -3.12186E-03
 4.13201E+00  1.40766E+00  0.00000E+00 -3.61503E-03
 4.13201E+00  1.50643E+00  0.00000E+00 -4.24477E-03
 4.13201E+00  1.60653E+00  0.00000E+00 -5.15342E-03
 4.13201E+00  1.70817E+00  0.00000E+00 -6.35186E-03
 4.13201E+00  1.81154E+00  0.00000E+00 -7.63336E-03
 4.13201E+00  1.91686E+00  0.00000E+00 -8.91250E-03
 4.13201E+00  2.02437E+00  0.00000E+00 -1.05935E-02
 4.13201E+00  2.13432E+00  0.00000E+00 -1.30851E-02
 4.13201E+00  2.24699E+00  0.00000E+00 -1.59387E-02
 4.13201E+00  2.36268E+00  0.00000E+00 -1.84779E-02
 4.13201E+00  2.48171E+00  0.00000E+00 -2.21968E-02
 4.13201E+00  2.60444E+00  0.00000E+00 -3.00372E-02
 4.13201E+00  2.73122E+00  0.00000E+00 -4.00888E-02
 4.13201E+00  2.86248E+00  0.00000E+00 -4.57191E-02
 4.13201E+00  2.99863E+00  0.00000E+00 -4.77345E-02
 4.13201E+00  3.14015E+00  0.00000E+00 -5.46860E-02
 4.13201E+00  3.28752E+00  0.00000E+00 -6.28042E-02
 4.13201E+00  3.44128E+00  0.00000E+00 -5.87455E-02
 4.13201E+00  3.60199E+00  0.00000E+00 -4.97961E-02
 4.13201E+00  3.77026E+00  0.00000E+00 -5.13643E-02
 4.13201E+00  3.94671E+00  0.00000E+00 -6.10466E-02
 4.13201E+00  4.13201E+00  0.00000E+00 -5.34667E-02
 4.13201E+00  4.32686E+00  0.00000E+00  2.70667E-03
 4.13201E+00  4.53200E+00  0.00000E+00  1.81422E-02
 4.13201E+00  4.74818E+00  0.00000E+00 -1.99899E-02

 4.32686E+00  0.00000E+00  0.00000E+00 -1.01285E-03
 4.32686E+00  9.24235E-02  0.00000E+00 -9.58693E-04
 4.32686E+00  1.84853E-01  0.00000E+00 -9.51932E-04
 4.32686E+00  2.77303E-01  0.00000E+00 -9.80741E-04
 4.32686E+00  3.69799E-01  0.00000E+00 -9.77162E-04
 4.32686E+00  4.62376E-01  0.00000E+00 -8.78160E-04
 4.32686E+00  5.55078E-01  0.00000E+00 -8.13282E-04
 4.32686E+00  6.47962E-01  0.00000E+00 -8.98218E-04
 4.32686E+00  7.41093E-01  0.00000E+00 -1.01300E-03
 4.32686E+00  8.34545E-01  0.00000E+00 -1.05022E-03
 4.32686E+00  9.28407E-01  0.00000E+00 -1.08170E-03
 4.32686E+00  1.02278E+00  0.00000E+00 -1.18533E-03
 4.32686E+00  1.11776E+00  0.00000E+00 -1.32626E-03
 4.32686E+00  1.21348E+00  0.00000E+00 -1.45635E-03
 4.32686E+00  1.31006E+00  0.00000E+00 -1.63241E-03
 4.32686E+00  1.40766E+00  0.00000E+00 -1.94836E-03
 4.32686E+00  1.50643E+00  0.00000E+00 -2.35838E-03
 4.32686E+00  1.60653E+00  0.00000E+00 -2.70565E-03
 4.32686E+00  1.70817E+00  0.00000E+00 -3.03004E-03
 4.32686E+00  1.81154E+00  0.00000E+00 -3.69547E-03
 4.32686E+00  1.91686E+00  0.00000E+00 -4.91030E-03
 4.32686E+00  2.02437E+00  0.00000E+00 -6.22059E-03
 4.32686E+00  2.13432E+00  0.00000E+00 -7.13447E-03
 4.32686E+00  2.24699E+00  0.00000E+00 -8.05865E-03
 4.32686E+00  2.36268E+00  0.00000E+00 -9.81044E-03
 4.32686E+00  2.48171E+00  0.00000E+00 -1.29933E-02
 4.32686E+00  2.60444E+00  0.00000E+00 -1.79798E-02
 4.32686E+00  2.73122E+00  0.00000E+00 -2.32433E-02
 4.32686E+00  2.86248E+00  0.00000E+00 -2.54728E-02
 4.32686E+00  2.99863E+00  0.00000E+00 -2.57112E-02
 4.32686E+00  3.14015E+00  0.00000E+00 -2.93940E-02
 4.32686E+00  3.28752E+00  0.00000E+00 -3.30452E-02
 4.32686E+00  3.44128E+00  0.00000E+00 -2.78943E-02
 4.32686E+00  3.60199E+00  0.00000E+00 -3.36120E-02
 4.32686E+00  3.77026E+00  0.00000E+00 -6.48027E-02
 4.32686E+00  3.94671E+00  0.00000E+00 -5.17630E-02
 4.32686E+00  4.13201E+00  0.00000E+00  2.70667E-03
 4.32686E+00  4.32686E+00  0.00000E+00 -1.13757E-02
 4.32686E+00  4.53200E+00  0.00000E+00 -2.72118E-02
 4.32686E+00  4.74818E+00  0.00000E+00 -2.48961E-03

 4.53200E+00  0.00000E+00  0.00000E+00 -4.47086E-04
 4.53200E+00  9.24235E-02  0.00000E+00 -4.59985E-04
 4.53200E+00  1.84853E-01  0.00000E+00 -4.10980E-04
 4.53200E+00  2.77303E-01  0.00000E+00 -3.84112E-04
 4.53200E+00  3.69799E-01  0.00000E+00 -4.14724E-04
 4.53200E+00  4.62376E-01  0.00000E+00 -4.69391E-04
 4.53200E+00  5.55078E-01  0.00000E+00 -4.97302E-04
 4.53200E+00  6.47962E-01  0.00000E+00 -4.72606E-04
 4.53200E+00  7.41093E-01  0.00000E+00 -4.64108E-04
 4.53200E+00  8.34545E-01  0.00000E+00 -5.25210E-04
 4.53200E+00  9.28407E-01  0.00000E+00 -6.05725E-04
 4.53200E+00  1.02278E+00  0.00000E+00 -6.53061E-04
 4.53200E+00  1.11776E+00  0.00000E+00 -6.84468E-04
 4.53200E+00  1.21348E+00  0.00000E+00 -7.34275E-04
 4.53200E+00  1.31006E+00  0.00000E+00 -8.31334E-04
 4.53200E+00  1.40766E+00  0.00000E+00 -1.00024E-03
 4.53200E+00  1.50643E+00  0.00000E+00 -1.22148E-03
 4.53200E+00  1.60653E+00  0.00000E+00 -1.44007E-03
 4.53200E+00  1.70817E+00  0.00000E+00 -1.64326E-03
 4.53200E+00  1.81154E+00  0.00000E+00 -1.88890E-03
 4.53200E+00  1.91686E+00  0.00000E+00 -2.21859E-03
 4.53200E+00  2.02437E+00  0.00000E+00 -2.59093E-03
 4.53200E+00  2.13432E+00  0.00000E+00 -2.97132E-03
 4.53200E+00  2.24699E+00  0.00000E+00 -3.50358E-03
 4.53200E+00  2.36268E+00  0.00000E+00 -4.36765E-03
 4.53200E+00  2.48171E+00  0.00000E+00 -5.11036E-03
 4.53200E+00  2.60444E+00  0.00000E+00 -4.88285E-03
 4.53200E+00  2.73122E+00  0.00000E+00 -4.74985E-03
 4.53200E+00  2.86248E+00  0.00000E+00 -7.59355E-03
 4.53200E+00  2.99863E+00  0.00000E+00 -1.23810E-02
 4.53200E+00  3.14015E+00  0.00000E+00 -1.40226E-02
 4.53200E+00  3.28752E+00  0.00000E+00 -1.39811E-02
 4.53200E+00  3.44128E+00  0.00000E+00 -1.95627E-02
 4.53200E+00  3.60199E+00  0.00000E+00 -3.35559E-02
 4.53200E+00  3.77026E+00  0.00000E+00 -4.73951E-02
 4.53200E+00  3.94671E+00  0.00000E+00 -2.14539E-02
 4.53200E+00  4.13201E+00  0.00000E+00  1.81422E-02
 4.53200E+00  4.32686E+00  0.00000E+00 -2.72118E-02
 4.53200E+00  4.53200E+00  0.00000E+00 -5.11354E-02
 4.53200E+00  4.74818E+00  0.00000E+00 -8.32110E-03

 4.74818E+00  0.00000E+00  0.00000E+00 -1.59103E-04
 4.74818E+00  9.24235E-02  0.00000E+00 -1.72057E-04
 4.74818E+00  1.84853E-01  0.00000E+00 -1.86224E-04
 4.74818E+00  2.77303E-01  0.00000E+00 -1.90764E-04
 4.74818E+00  3.69799E-01  0.00000E+00 -1.96939E-04
 4.74818E+00  4.62376E-01  0.00000E+00 -2.25403E-04
 4.74818E+00  5.55078E-01  0.00000E+00 -2.45251E-04
 4.74818E+00  6.47962E-01  0.00000E+00 -2.28254E-04
 4.74818E+00  7.41093E-01  0.00000E+00 -2.06294E-04
 4.74818E+00  8.34545E-01  0.00000E+00 -2.10489E-04
 4.74818E+00  9.28407E-01  0.00000E+00 -2.33565E-04
 4.74818E+00  1.02278E+00  0.00000E+00 -2.62079E-04
 4.74818E+00  1.11776E+00  0.00000E+00 -2.86961E-04
 4.74818E+00  1.21348E+00  0.00000E+00 -3.03507E-04
 4.74818E+00  1.31006E+00  0.00000E+00 -3.30369E-04
 4.74818E+00  1.40766E+00  0.00000E+00 -3.94769E-04
 4.74818E+00  1.50643E+00  0.00000E+00 -4.94441E-04
 4.74818E+00  1.60653E+00  0.00000E+00 -6.03451E-04
 4.74818E+00  1.70817E+00  0.00000E+00 -7.12607E-04
 4.74818E+00  1.81154E+00  0.00000E+00 -8.41173E-04
 4.74818E+00  1.91686E+00  0.00000E+00 -1.00454E-03
 4.74818E+00  2.02437E+00  0.00000E+00 -1.19400E-03
 4.74818E+00  2.13432E+00  0.00000E+00 -1.39610E-03
 4.74818E+00  2.24699E+00  0.00000E+00 -1.60422E-03
 4.74818E+00  2.36268E+00  0.00000E+00 -1.82033E-03
 4.74818E+00  2.48171E+00  0.00000E+00 -2.11803E-03
 4.74818E+00  2.60444E+00  0.00000E+00 -2.61608E-03
 4.74818E+00  2.73122E+00  0.00000E+00 -3.20099E-03
 4.74818E+00  2.86248E+00  0.00000E+00 -3.54342E-03
 4.74818E+00  2.99863E+00  0.00000E+00 -3.87798E-03
 4.74818E+00  3.14015E+00  0.00000E+00 -5.02109E-03
 4.74818E+00  3.28752E+00  0.00000E+00 -6.82232E-03
 4.74818E+00  3.44128E+00  0.00000E+00 -7.96227E-03
 4.74818E+00  3.60199E+00  0.00000E+00 -5.20459E-03
 4.74818E+00  3.77026E+00  0.00000E+00  1.16322E-03
 4.74818E+00  3.94671E+00  0.00000E+00 -6.51436E-03
 4.74818E+00  4.13201E+00  0.00000E+00 -1.99899E-02
 4.74818E+00  4.32686E+00  0.00000E+00 -2.48961E-03
 4.74818E+00  4.53200E+00  0.00000E+00 -8.32110E-03
 4.74818E+00  4.74818E+00  0.00000E+00 -3.85190E-02



==> anc/V_Lambda2.5kF_kF1.04 <==
 0.00000E+00  0.00000E+00 -7.97067E+01 -1.07030E+02
 0.00000E+00  9.61205E-02 -7.88804E+01 -1.06199E+02
 0.00000E+00  1.92247E-01 -7.65304E+01 -1.03725E+02
 0.00000E+00  2.88395E-01 -7.29864E+01 -9.96834E+01
 0.00000E+00  3.84591E-01 -6.86473E+01 -9.41843E+01
 0.00000E+00  4.80871E-01 -6.38612E+01 -8.73533E+01
 0.00000E+00  5.77282E-01 -5.88735E+01 -7.95584E+01
 0.00000E+00  6.73881E-01 -5.38349E+01 -7.12027E+01
 0.00000E+00  7.70736E-01 -4.88316E+01 -6.26939E+01
 0.00000E+00  8.67927E-01 -4.39118E+01 -5.43942E+01
 0.00000E+00  9.65544E-01 -3.91020E+01 -4.65776E+01
 0.00000E+00  1.06369E+00 -3.44189E+01 -3.94584E+01
 0.00000E+00  1.16247E+00 -2.98759E+01 -3.30852E+01
 0.00000E+00  1.26202E+00 -2.54849E+01 -2.74504E+01
 0.00000E+00  1.36246E+00 -2.12564E+01 -2.24354E+01
 0.00000E+00  1.46396E+00 -1.72013E+01 -1.78779E+01
 0.00000E+00  1.56668E+00 -1.33329E+01 -1.37012E+01
 0.00000E+00  1.67080E+00 -9.67037E+00 -9.89954E+00
 0.00000E+00  1.77650E+00 -6.24403E+00 -6.46233E+00
 0.00000E+00  1.88400E+00 -3.10285E+00 -3.37022E+00
 0.00000E+00  1.99353E+00 -3.22392E-01 -6.41573E-01
 0.00000E+00  2.10534E+00  1.99143E+00  1.61901E+00
 0.00000E+00  2.21969E+00  3.70559E+00  3.27376E+00
 0.00000E+00  2.33687E+00  4.67501E+00  4.20959E+00
 0.00000E+00  2.45719E+00  4.78183E+00  4.35461E+00
 0.00000E+00  2.58098E+00  4.02213E+00  3.69354E+00
 0.00000E+00  2.70861E+00  2.64350E+00  2.42026E+00
 0.00000E+00  2.84047E+00  1.21162E+00  1.07257E+00
 0.00000E+00  2.97698E+00  3.19135E-01  2.41884E-01
 0.00000E+00  3.11858E+00  3.55990E-02 -1.69142E-03
 0.00000E+00  3.26575E+00  1.05430E-03 -1.62593E-02
 0.00000E+00  3.41902E+00  4.21675E-06 -1.09735E-02
 0.00000E+00  3.57893E+00 -1.54006E-09 -8.28708E-03
 0.00000E+00  3.74607E+00  2.57677E-09 -5.95321E-03
 0.00000E+00  3.92107E+00  0.00000E+00 -4.26796E-03
 0.00000E+00  4.10458E+00  0.00000E+00 -2.97285E-03
 0.00000E+00  4.29729E+00  0.00000E+00 -1.89330E-03
 0.00000E+00  4.49994E+00  0.00000E+00 -1.14570E-03
 0.00000E+00  4.71328E+00  0.00000E+00 -6.00808E-04
 0.00000E+00  4.93810E+00  0.00000E+00 -1.98569E-04

 9.61205E-02  0.00000E+00 -7.88804E+01 -1.06199E+02
 9.61205E-02  9.61205E-02 -7.80906E+01 -1.05238E+02
 9.61205E-02  1.92247E-01 -7.58359E+01 -1.02979E+02
 9.61205E-02  2.88395E-01 -7.24141E+01 -9.91677E+01
 9.61205E-02  3.84591E-01 -6.81928E+01 -9.37513E+01
 9.61205E-02  4.80871E-01 -6.35034E+01 -8.69320E+01
 9.61205E-02  5.77282E-01 -5.85890E+01 -7.90877E+01
 9.61205E-02  6.73881E-01 -5.36050E+01 -7.06452E+01
 9.61205E-02  7.70736E-01 -4.86429E+01 -6.21458E+01
 9.61205E-02  8.67927E-01 -4.37549E+01 -5.40318E+01
 9.61205E-02  9.65544E-01 -3.89706E+01 -4.64336E+01
 9.61205E-02  1.06369E+00 -3.43091E+01 -3.94181E+01
 9.61205E-02  1.16247E+00 -2.97846E+01 -3.30468E+01
 9.61205E-02  1.26202E+00 -2.54096E+01 -2.73645E+01
 9.61205E-02  1.36246E+00 -2.11953E+01 -2.23002E+01
 9.61205E-02  1.46396E+00 -1.71528E+01 -1.77353E+01
 9.61205E-02  1.56668E+00 -1.32954E+01 -1.35969E+01
 9.61205E-02  1.67080E+00 -9.64249E+00 -9.85076E+00
 9.61205E-02  1.77650E+00 -6.22445E+00 -6.46502E+00
 9.61205E-02  1.88400E+00 -3.09038E+00 -3.41181E+00
 9.61205E-02  1.99353E+00 -3.15791E-01 -7.02609E-01
 9.61205E-02  2.10534E+00  1.99347E+00  1.56120E+00
 9.61205E-02  2.21969E+00  3.70434E+00  3.24175E+00
 9.61205E-02  2.33687E+00  4.67178E+00  4.20785E+00
 9.61205E-02  2.45719E+00  4.77793E+00  4.36239E+00
 9.61205E-02  2.58098E+00  4.01867E+00  3.69223E+00
 9.61205E-02  2.70861E+00  2.64119E+00  2.41320E+00
 9.61205E-02  2.84047E+00  1.21057E+00  1.06915E+00
 9.61205E-02  2.97698E+00  3.18861E-01  2.41604E-01
 9.61205E-02  3.11858E+00  3.55688E-02 -2.79308E-03
 9.61205E-02  3.26575E+00  1.05342E-03 -1.81531E-02
 9.61205E-02  3.41902E+00  4.21097E-06 -1.23507E-02
 9.61205E-02  3.57893E+00  4.22322E-10 -9.20213E-03
 9.61205E-02  3.74607E+00  3.23313E-11 -6.59995E-03
 9.61205E-02  3.92107E+00  0.00000E+00 -4.43807E-03
 9.61205E-02  4.10458E+00  0.00000E+00 -2.84515E-03
 9.61205E-02  4.29729E+00  0.00000E+00 -1.81821E-03
 9.61205E-02  4.49994E+00  0.00000E+00 -1.10305E-03
 9.61205E-02  4.71328E+00  0.00000E+00 -5.75409E-04
 9.61205E-02  4.93810E+00  0.00000E+00 -2.15707E-04

 1.92247E-01  0.00000E+00 -7.65304E+01 -1.03725E+02
 1.92247E-01  9.61205E-02 -7.58359E+01 -1.02979E+02
 1.92247E-01  1.92247E-01 -7.38339E+01 -1.00527E+02
 1.92247E-01  2.88395E-01 -7.07423E+01 -9.66514E+01
 1.92247E-01  3.84591E-01 -6.68485E+01 -9.14769E+01
 1.92247E-01  4.80871E-01 -6.24362E+01 -8.49517E+01
 1.92247E-01  5.77282E-01 -5.77371E+01 -7.74366E+01
 1.92247E-01  6.73881E-01 -5.29156E+01 -6.93903E+01
 1.92247E-01  7.70736E-01 -4.80768E+01 -6.12685E+01
 1.92247E-01  8.67927E-01 -4.32844E+01 -5.34345E+01
 1.92247E-01  9.65544E-01 -3.85772E+01 -4.60347E+01
 1.92247E-01  1.06369E+00 -3.39802E+01 -3.91667E+01
 1.92247E-01  1.16247E+00 -2.95113E+01 -3.29172E+01
 1.92247E-01  1.26202E+00 -2.51847E+01 -2.73483E+01
 1.92247E-01  1.36246E+00 -2.10129E+01 -2.23642E+01
 1.92247E-01  1.46396E+00 -1.70080E+01 -1.78070E+01
 1.92247E-01  1.56668E+00 -1.31838E+01 -1.36240E+01
 1.92247E-01  1.67080E+00 -9.55983E+00 -9.84901E+00
 1.92247E-01  1.77650E+00 -6.16686E+00 -6.47851E+00
 1.92247E-01  1.88400E+00 -3.05424E+00 -3.44473E+00
 1.92247E-01  1.99353E+00 -2.97384E-01 -7.26612E-01
 1.92247E-01  2.10534E+00  1.99799E+00  1.55576E+00
 1.92247E-01  2.21969E+00  3.69888E+00  3.23842E+00
 1.92247E-01  2.33687E+00  4.66037E+00  4.19713E+00
 1.92247E-01  2.45719E+00  4.76467E+00  4.35483E+00
 1.92247E-01  2.58098E+00  4.00712E+00  3.69678E+00
 1.92247E-01  2.70861E+00  2.63360E+00  2.42137E+00
 1.92247E-01  2.84047E+00  1.20715E+00  1.07003E+00
 1.92247E-01  2.97698E+00  3.17984E-01  2.37919E-01
 1.92247E-01  3.11858E+00  3.54737E-02 -4.15814E-03
 1.92247E-01  3.26575E+00  1.05069E-03 -1.77455E-02
 1.92247E-01  3.41902E+00  4.20037E-06 -1.25496E-02
 1.92247E-01  3.57893E+00  4.33255E-10 -9.08149E-03
 1.92247E-01  3.74607E+00  3.91213E-12 -5.62664E-03
 1.92247E-01  3.92107E+00  0.00000E+00 -3.89331E-03
 1.92247E-01  4.10458E+00  0.00000E+00 -2.84950E-03
 1.92247E-01  4.29729E+00  0.00000E+00 -1.72749E-03
 1.92247E-01  4.49994E+00  0.00000E+00 -1.03563E-03
 1.92247E-01  4.71328E+00  0.00000E+00 -5.90204E-04
 1.92247E-01  4.93810E+00  0.00000E+00 -2.10835E-04

 2.88395E-01  0.00000E+00 -7.29864E+01 -9.96834E+01
 2.88395E-01  9.61205E-02 -7.24141E+01 -9.91677E+01
 2.88395E-01  1.92247E-01 -7.07423E+01 -9.66514E+01
 2.88395E-01  2.88395E-01 -6.80995E+01 -9.27851E+01
 2.88395E-01  3.84591E-01 -6.46743E+01 -8.78774E+01
 2.88395E-01  4.80871E-01 -6.06813E+01 -8.17778E+01
 2.88395E-01  5.77282E-01 -5.63236E+01 -7.47965E+01
 2.88395E-01  6.73881E-01 -5.17673E+01 -6.73538E+01
 2.88395E-01  7.70736E-01 -4.71328E+01 -5.98059E+01
 2.88395E-01  8.67927E-01 -4.25004E+01 -5.24309E+01
 2.88395E-01  9.65544E-01 -3.79224E+01 -4.53680E+01
 2.88395E-01  1.06369E+00 -3.34332E+01 -3.87265E+01
 2.88395E-01  1.16247E+00 -2.90567E+01 -3.26306E+01
 2.88395E-01  1.26202E+00 -2.48106E+01 -2.71799E+01
 2.88395E-01  1.36246E+00 -2.07095E+01 -2.22810E+01
 2.88395E-01  1.46396E+00 -1.67669E+01 -1.77639E+01
 2.88395E-01  1.56668E+00 -1.29977E+01 -1.35835E+01
 2.88395E-01  1.67080E+00 -9.42196E+00 -9.79728E+00
 2.88395E-01  1.77650E+00 -6.07078E+00 -6.42037E+00
 2.88395E-01  1.88400E+00 -2.99384E+00 -3.39487E+00
 2.88395E-01  1.99353E+00 -2.66561E-01 -7.02634E-01
 2.88395E-01  2.10534E+00  2.00553E+00  1.55455E+00
 2.88395E-01  2.21969E+00  3.68966E+00  3.23261E+00
 2.88395E-01  2.33687E+00  4.64120E+00  4.19892E+00
 2.88395E-01  2.45719E+00  4.74237E+00  4.35639E+00
 2.88395E-01  2.58098E+00  3.98768E+00  3.69012E+00
 2.88395E-01  2.70861E+00  2.62084E+00  2.41199E+00
 2.88395E-01  2.84047E+00  1.20141E+00  1.06528E+00
 2.88395E-01  2.97698E+00  3.16511E-01  2.36793E-01
 2.88395E-01  3.11858E+00  3.53144E-02 -5.07530E-03
 2.88395E-01  3.26575E+00  1.04612E-03 -1.85405E-02
 2.88395E-01  3.41902E+00  4.18270E-06 -1.23730E-02
 2.88395E-01  3.57893E+00  4.27902E-10 -8.48819E-03
 2.88395E-01  3.74607E+00  7.08201E-13 -5.32951E-03
 2.88395E-01  3.92107E+00  0.00000E+00 -3.99842E-03
 2.88395E-01  4.10458E+00  0.00000E+00 -3.05950E-03
 2.88395E-01  4.29729E+00  0.00000E+00 -1.73487E-03
 2.88395E-01  4.49994E+00  0.00000E+00 -9.66207E-04
 2.88395E-01  4.71328E+00  0.00000E+00 -5.66359E-04
 2.88395E-01  4.93810E+00  0.00000E+00 -2.24059E-04

 3.84591E-01  0.00000E+00 -6.86473E+01 -9.41843E+01
 3.84591E-01  9.61205E-02 -6.81928E+01 -9.37513E+01
 3.84591E-01  1.92247E-01 -6.68485E+01 -9.14769E+01
 3.84591E-01  2.88395E-01 -6.46743E+01 -8.78774E+01
 3.84591E-01  3.84591E-01 -6.17732E+01 -8.32920E+01
 3.84591E-01  4.80871E-01 -5.82840E+01 -7.77090E+01
 3.84591E-01  5.77282E-01 -5.43636E+01 -7.13681E+01
 3.84591E-01  6.73881E-01 -5.01636E+01 -6.45890E+01
 3.84591E-01  7.70736E-01 -4.58113E+01 -5.76972E+01
 3.84591E-01  8.67927E-01 -4.14032E+01 -5.09412E+01
 3.84591E-01  9.65544E-01 -3.70071E+01 -4.43842E+01
 3.84591E-01  1.06369E+00 -3.26692E+01 -3.80717E+01
 3.84591E-01  1.16247E+00 -2.84218E+01 -3.21671E+01
 3.84591E-01  1.26202E+00 -2.42878E+01 -2.68302E+01
 3.84591E-01  1.36246E+00 -2.02852E+01 -2.20052E+01
 3.84591E-01  1.46396E+00 -1.64295E+01 -1.75497E+01
 3.84591E-01  1.56668E+00 -1.27368E+01 -1.34219E+01
 3.84591E-01  1.67080E+00 -9.22821E+00 -9.66388E+00
 3.84591E-01  1.77650E+00 -5.93538E+00 -6.29395E+00
 3.84591E-01  1.88400E+00 -2.90829E+00 -3.28921E+00
 3.84591E-01  1.99353E+00 -2.22426E-01 -6.52895E-01
 3.84591E-01  2.10534E+00  2.01691E+00  1.55084E+00
 3.84591E-01  2.21969E+00  3.67743E+00  3.22140E+00
 3.84591E-01  2.33687E+00  4.61489E+00  4.20557E+00
 3.84591E-01  2.45719E+00  4.71147E+00  4.35968E+00
 3.84591E-01  2.58098E+00  3.96063E+00  3.67105E+00
 3.84591E-01  2.70861E+00  2.60306E+00  2.38786E+00
 3.84591E-01  2.84047E+00  1.19340E+00  1.05726E+00
 3.84591E-01  2.97698E+00  3.14453E-01  2.39451E-01
 3.84591E-01  3.11858E+00  3.50918E-02 -4.57574E-03
 3.84591E-01  3.26575E+00  1.03974E-03 -2.00044E-02
 3.84591E-01  3.41902E+00  4.15802E-06 -1.20458E-02
 3.84591E-01  3.57893E+00  4.29278E-10 -8.01456E-03
 3.84591E-01  3.74607E+00  3.19746E-12 -6.11804E-03
 3.84591E-01  3.92107E+00  0.00000E+00 -4.68414E-03
 3.84591E-01  4.10458E+00  0.00000E+00 -3.20149E-03
 3.84591E-01  4.29729E+00  0.00000E+00 -1.78526E-03
 3.84591E-01  4.49994E+00  0.00000E+00 -9.61248E-04
 3.84591E-01  4.71328E+00  0.00000E+00 -5.44720E-04
 3.84591E-01  4.93810E+00  0.00000E+00 -2.52368E-04

 4.80871E-01  0.00000E+00 -6.38612E+01 -8.73533E+01
 4.80871E-01  9.61205E-02 -6.35034E+01 -8.69320E+01
 4.80871E-01  1.92247E-01 -6.24362E+01 -8.49517E+01
 4.80871E-01  2.88395E-01 -6.06813E+01 -8.17778E+01
 4.80871E-01  3.84591E-01 -5.82840E+01 -7.77090E+01
 4.80871E-01  4.80871E-01 -5.53190E+01 -7.28011E+01
 4.80871E-01  5.77282E-01 -5.18894E+01 -6.72288E+01
 4.80871E-01  6.73881E-01 -4.81149E+01 -6.12288E+01
 4.80871E-01  7.70736E-01 -4.41150E+01 -5.50822E+01
 4.80871E-01  8.67927E-01 -3.99936E+01 -4.90063E+01
 4.80871E-01  9.65544E-01 -3.58319E+01 -4.30223E+01
 4.80871E-01  1.06369E+00 -3.16893E+01 -3.71441E+01
 4.80871E-01  1.16247E+00 -2.76078E+01 -3.15565E+01
 4.80871E-01  1.26202E+00 -2.36174E+01 -2.64492E+01
 4.80871E-01  1.36246E+00 -1.97406E+01 -2.17708E+01
 4.80871E-01  1.46396E+00 -1.59957E+01 -1.73746E+01
 4.80871E-01  1.56668E+00 -1.24006E+01 -1.32511E+01
 4.80871E-01  1.67080E+00 -8.97775E+00 -9.50485E+00
 4.80871E-01  1.77650E+00 -5.75961E+00 -6.18117E+00
 4.80871E-01  1.88400E+00 -2.79649E+00 -3.22508E+00
 4.80871E-01  1.99353E+00 -1.63900E-01 -6.12991E-01
 4.80871E-01  2.10534E+00  2.03317E+00  1.57762E+00
 4.80871E-01  2.21969E+00  3.66305E+00  3.22731E+00
 4.80871E-01  2.33687E+00  4.58208E+00  4.18905E+00
 4.80871E-01  2.45719E+00  4.67246E+00  4.33505E+00
 4.80871E-01  2.58098E+00  3.92628E+00  3.65350E+00
 4.80871E-01  2.70861E+00  2.58040E+00  2.38113E+00
 4.80871E-01  2.84047E+00  1.18317E+00  1.05742E+00
 4.80871E-01  2.97698E+00  3.11823E-01  2.42027E-01
 4.80871E-01  3.11858E+00  3.48069E-02 -2.25600E-03
 4.80871E-01  3.26575E+00  1.03156E-03 -1.85572E-02
 4.80871E-01  3.41902E+00  4.12640E-06 -1.12326E-02
 4.80871E-01  3.57893E+00  4.22829E-10 -7.92055E-03
 4.80871E-01  3.74607E+00  1.24380E-12 -6.47322E-03
 4.80871E-01  3.92107E+00  0.00000E+00 -4.68561E-03
 4.80871E-01  4.10458E+00  0.00000E+00 -2.90926E-03
 4.80871E-01  4.29729E+00  0.00000E+00 -1.72030E-03
 4.80871E-01  4.49994E+00  0.00000E+00 -1.06878E-03
 4.80871E-01  4.71328E+00  0.00000E+00 -6.32682E-04
 4.80871E-01  4.93810E+00  0.00000E+00 -2.59172E-04

 5.77282E-01  0.00000E+00 -5.88735E+01 -7.95584E+01
 5.77282E-01  9.61205E-02 -5.85890E+01 -7.90877E+01
 5.77282E-01  1.92247E-01 -5.77371E+01 -7.74366E+01
 5.77282E-01  2.88395E-01 -5.63236E+01 -7.47965E+01
 5.77282E-01  3.84591E-01 -5.43636E+01 -7.13681E+01
 5.77282E-01  4.80871E-01 -5.18894E+01 -6.72288E+01
 5.77282E-01  5.77282E-01 -4.89569E+01 -6.25109E+01
 5.77282E-01  6.73881E-01 -4.56459E+01 -5.73860E+01
 5.77282E-01  7.70736E-01 -4.20523E+01 -5.20534E+01
 5.77282E-01  8.67927E-01 -3.82738E+01 -4.66776E+01
 5.77282E-01  9.65544E-01 -3.43977E+01 -4.12917E+01
 5.77282E-01  1.06369E+00 -3.04940E+01 -3.59268E+01
 5.77282E-01  1.16247E+00 -2.66154E+01 -3.07467E+01
 5.77282E-01  1.26202E+00 -2.27999E+01 -2.59148E+01
 5.77282E-01  1.36246E+00 -1.90758E+01 -2.14047E+01
 5.77282E-01  1.46396E+00 -1.54651E+01 -1.71146E+01
 5.77282E-01  1.56668E+00 -1.19884E+01 -1.30641E+01
 5.77282E-01  1.67080E+00 -8.66957E+00 -9.37414E+00
 5.77282E-01  1.77650E+00 -5.54219E+00 -6.09717E+00
 5.77282E-01  1.88400E+00 -2.65705E+00 -3.17035E+00
 5.77282E-01  1.99353E+00 -8.96458E-02 -5.67462E-01
 5.77282E-01  2.10534E+00  2.05554E+00  1.61295E+00
 5.77282E-01  2.21969E+00  3.64759E+00  3.22996E+00
 5.77282E-01  2.33687E+00  4.54360E+00  4.15537E+00
 5.77282E-01  2.45719E+00  4.62591E+00  4.29577E+00
 5.77282E-01  2.58098E+00  3.88498E+00  3.63613E+00
 5.77282E-01  2.70861E+00  2.55304E+00  2.38123E+00
 5.77282E-01  2.84047E+00  1.17079E+00  1.05895E+00
 5.77282E-01  2.97698E+00  3.08631E-01  2.41952E-01
 5.77282E-01  3.11858E+00  3.44607E-02 -7.31761E-04
 5.77282E-01  3.26575E+00  1.02161E-03 -1.66970E-02
 5.77282E-01  3.41902E+00  4.08792E-06 -1.09085E-02
 5.77282E-01  3.57893E+00  4.19400E-10 -8.15691E-03
 5.77282E-01  3.74607E+00  5.11720E-13 -6.28998E-03
 5.77282E-01  3.92107E+00  0.00000E+00 -4.34082E-03
 5.77282E-01  4.10458E+00  0.00000E+00 -2.67442E-03
 5.77282E-01  4.29729E+00  0.00000E+00 -1.65207E-03
 5.77282E-01  4.49994E+00  0.00000E+00 -1.11466E-03
 5.77282E-01  4.71328E+00  0.00000E+00 -6.87419E-04
 5.77282E-01  4.93810E+00  0.00000E+00 -2.67577E-04

 6.73881E-01  0.00000E+00 -5.38349E+01 -7.12027E+01
 6.73881E-01  9.61205E-02 -5.36050E+01 -7.06452E+01
 6.73881E-01  1.92247E-01 -5.29156E+01 -6.93903E+01
 6.73881E-01  2.88395E-01 -5.17673E+01 -6.73538E+01
 6.73881E-01  3.84591E-01 -5.01636E+01 -6.45890E+01
 6.73881E-01  4.80871E-01 -4.81149E+01 -6.12288E+01
 6.73881E-01  5.77282E-01 -4.56459E+01 -5.73860E+01
 6.73881E-01  6.73881E-01 -4.28003E+01 -5.31706E+01
 6.73881E-01  7.70736E-01 -3.96423E+01 -4.86772E+01
 6.73881E-01  8.67927E-01 -3.62503E+01 -4.40012E+01
 6.73881E-01  9.65544E-01 -3.27060E+01 -3.92213E+01
 6.73881E-01  1.06369E+00 -2.90839E+01 -3.44132E+01
 6.73881E-01  1.16247E+00 -2.54449E+01 -2.96723E+01
 6.73881E-01  1.26202E+00 -2.18356E+01 -2.50866E+01
 6.73881E-01  1.36246E+00 -1.82908E+01 -2.07212E+01
 6.73881E-01  1.46396E+00 -1.48374E+01 -1.66276E+01
 6.73881E-01  1.56668E+00 -1.14993E+01 -1.28189E+01
 6.73881E-01  1.67080E+00 -8.30243E+00 -9.28183E+00
 6.73881E-01  1.77650E+00 -5.28165E+00 -6.02095E+00
 6.73881E-01  1.88400E+00 -2.48839E+00 -3.07320E+00
 6.73881E-01  1.99353E+00  1.92771E-03 -4.97174E-01
 6.73881E-01  2.10534E+00  2.08545E+00  1.63018E+00
 6.73881E-01  2.21969E+00  3.63226E+00  3.20890E+00
 6.73881E-01  2.33687E+00  4.50041E+00  4.11908E+00
 6.73881E-01  2.45719E+00  4.57248E+00  4.26123E+00
 6.73881E-01  2.58098E+00  3.83714E+00  3.61316E+00
 6.73881E-01  2.70861E+00  2.52118E+00  2.36970E+00
 6.73881E-01  2.84047E+00  1.15632E+00  1.05301E+00
 6.73881E-01  2.97698E+00  3.04893E-01  2.38632E-01
 6.73881E-01  3.11858E+00  3.40544E-02 -1.92066E-03
 6.73881E-01  3.26575E+00  1.00992E-03 -1.73200E-02
 6.73881E-01  3.41902E+00  4.04266E-06 -1.19007E-02
 6.73881E-01  3.57893E+00  4.14731E-10 -8.61725E-03
 6.73881E-01  3.74607E+00 -1.18832E-12 -5.95476E-03
 6.73881E-01  3.92107E+00  0.00000E+00 -4.28979E-03
 6.73881E-01  4.10458E+00  0.00000E+00 -2.97101E-03
 6.73881E-01  4.29729E+00  0.00000E+00 -1.70009E-03
 6.73881E-01  4.49994E+00  0.00000E+00 -9.68847E-04
 6.73881E-01  4.71328E+00  0.00000E+00 -5.90196E-04
 6.73881E-01  4.93810E+00  0.00000E+00 -2.99515E-04

 7.70736E-01  0.00000E+00 -4.88316E+01 -6.26939E+01
 7.70736E-01  9.61205E-02 -4.86429E+01 -6.21458E+01
 7.70736E-01  1.92247E-01 -4.80768E+01 -6.12685E+01
 7.70736E-01  2.88395E-01 -4.71328E+01 -5.98059E+01
 7.70736E-01  3.84591E-01 -4.58113E+01 -5.76972E+01
 7.70736E-01  4.80871E-01 -4.41150E+01 -5.50822E+01
 7.70736E-01  5.77282E-01 -4.20523E+01 -5.20534E+01
 7.70736E-01  6.73881E-01 -3.96423E+01 -4.86772E+01
 7.70736E-01  7.70736E-01 -3.69201E+01 -4.49770E+01
 7.70736E-01  8.67927E-01 -3.39382E+01 -4.09958E+01
 7.70736E-01  9.65544E-01 -3.07618E+01 -3.68322E+01
 7.70736E-01  1.06369E+00 -2.74598E+01 -3.25862E+01
 7.70736E-01  1.16247E+00 -2.40961E+01 -2.83086E+01
 7.70736E-01  1.26202E+00 -2.07240E+01 -2.40424E+01
 7.70736E-01  1.36246E+00 -1.73850E+01 -1.99096E+01
 7.70736E-01  1.46396E+00 -1.41118E+01 -1.60554E+01
 7.70736E-01  1.56668E+00 -1.09322E+01 -1.24867E+01
 7.70736E-01  1.67080E+00 -7.87489E+00 -9.10354E+00
 7.70736E-01  1.77650E+00 -4.97633E+00 -5.88545E+00
 7.70736E-01  1.88400E+00 -2.28871E+00 -2.95026E+00
 7.70736E-01  1.99353E+00  1.12605E-01 -4.22833E-01
 7.70736E-01  2.10534E+00  2.12454E+00  1.64335E+00
 7.70736E-01  2.21969E+00  3.61843E+00  3.18688E+00
 7.70736E-01  2.33687E+00  4.45358E+00  4.08706E+00
 7.70736E-01  2.45719E+00  4.51295E+00  4.22679E+00
 7.70736E-01  2.58098E+00  3.78322E+00  3.58023E+00
 7.70736E-01  2.70861E+00  2.48504E+00  2.34638E+00
 7.70736E-01  2.84047E+00  1.13983E+00  1.04272E+00
 7.70736E-01  2.97698E+00  3.00622E-01  2.36301E-01
 7.70736E-01  3.11858E+00  3.35892E-02 -2.53598E-03
 7.70736E-01  3.26575E+00  9.96523E-04 -1.84504E-02
 7.70736E-01  3.41902E+00  3.99072E-06 -1.32464E-02
 7.70736E-01  3.57893E+00  4.07713E-10 -9.31241E-03
 7.70736E-01  3.74607E+00  1.07473E-12 -5.95340E-03
 7.70736E-01  3.92107E+00  0.00000E+00 -4.50192E-03
 7.70736E-01  4.10458E+00  0.00000E+00 -3.36019E-03
 7.70736E-01  4.29729E+00  0.00000E+00 -1.73549E-03
 7.70736E-01  4.49994E+00  0.00000E+00 -8.61867E-04
 7.70736E-01  4.71328E+00  0.00000E+00 -5.49440E-04
 7.70736E-01  4.93810E+00  0.00000E+00 -3.12941E-04

 8.67927E-01  0.00000E+00 -4.39118E+01 -5.43942E+01
 8.67927E-01  9.61205E-02 -4.37549E+01 -5.40318E+01
 8.67927E-01  1.92247E-01 -4.32844E+01 -5.34345E+01
 8.67927E-01  2.88395E-01 -4.25004E+01 -5.24309E+01
 8.67927E-01  3.84591E-01 -4.14032E+01 -5.09412E+01
 8.67927E-01  4.80871E-01 -3.99936E+01 -4.90063E+01
 8.67927E-01  5.77282E-01 -3.82738E+01 -4.66776E+01
 8.67927E-01  6.73881E-01 -3.62503E+01 -4.40012E+01
 8.67927E-01  7.70736E-01 -3.39382E+01 -4.09958E+01
 8.67927E-01  8.67927E-01 -3.13660E+01 -3.76914E+01
 8.67927E-01  9.65544E-01 -2.85767E+01 -3.41495E+01
 8.67927E-01  1.06369E+00 -2.56247E+01 -3.04458E+01
 8.67927E-01  1.16247E+00 -2.25688E+01 -2.66569E+01
 8.67927E-01  1.26202E+00 -1.94640E+01 -2.28567E+01
 8.67927E-01  1.36246E+00 -1.63574E+01 -1.91171E+01
 8.67927E-01  1.46396E+00 -1.32871E+01 -1.55035E+01
 8.67927E-01  1.56668E+00 -1.02857E+01 -1.20460E+01
 8.67927E-01  1.67080E+00 -7.38528E+00 -8.75085E+00
 8.67927E-01  1.77650E+00 -4.62436E+00 -5.65033E+00
 8.67927E-01  1.88400E+00 -2.05606E+00 -2.82350E+00
 8.67927E-01  1.99353E+00  2.44313E-01 -3.60798E-01
 8.67927E-01  2.10534E+00  2.17458E+00  1.67022E+00
 8.67927E-01  2.21969E+00  3.60763E+00  3.18588E+00
 8.67927E-01  2.33687E+00  4.40431E+00  4.06201E+00
 8.67927E-01  2.45719E+00  4.44813E+00  4.18517E+00
 8.67927E-01  2.58098E+00  3.72371E+00  3.53498E+00
 8.67927E-01  2.70861E+00  2.44486E+00  2.31449E+00
 8.67927E-01  2.84047E+00  1.12142E+00  1.03208E+00
 8.67927E-01  2.97698E+00  2.95834E-01  2.38223E-01
 8.67927E-01  3.11858E+00  3.30664E-02  2.10778E-04
 8.67927E-01  3.26575E+00  9.81435E-04 -1.80557E-02
 8.67927E-01  3.41902E+00  3.93216E-06 -1.39842E-02
 8.67927E-01  3.57893E+00  4.01539E-10 -1.01970E-02
 8.67927E-01  3.74607E+00  6.19867E-14 -6.56834E-03
 8.67927E-01  3.92107E+00  0.00000E+00 -4.84856E-03
 8.67927E-01  4.10458E+00  0.00000E+00 -3.45314E-03
 8.67927E-01  4.29729E+00  0.00000E+00 -1.68015E-03
 8.67927E-01  4.49994E+00  0.00000E+00 -9.87224E-04
 8.67927E-01  4.71328E+00  0.00000E+00 -7.20888E-04
 8.67927E-01  4.93810E+00  0.00000E+00 -2.79782E-04

 9.65544E-01  0.00000E+00 -3.91020E+01 -4.65776E+01
 9.65544E-01  9.61205E-02 -3.89706E+01 -4.64336E+01
 9.65544E-01  1.92247E-01 -3.85772E+01 -4.60347E+01
 9.65544E-01  2.88395E-01 -3.79224E+01 -4.53680E+01
 9.65544E-01  3.84591E-01 -3.70071E+01 -4.43842E+01
 9.65544E-01  4.80871E-01 -3.58319E+01 -4.30223E+01
 9.65544E-01  5.77282E-01 -3.43977E+01 -4.12917E+01
 9.65544E-01  6.73881E-01 -3.27060E+01 -3.92213E+01
 9.65544E-01  7.70736E-01 -3.07618E+01 -3.68322E+01
 9.65544E-01  8.67927E-01 -2.85767E+01 -3.41495E+01
 9.65544E-01  9.65544E-01 -2.61735E+01 -3.12053E+01
 9.65544E-01  1.06369E+00 -2.35874E+01 -2.80504E+01
 9.65544E-01  1.16247E+00 -2.08644E+01 -2.47731E+01
 9.65544E-01  1.26202E+00 -1.80544E+01 -2.14637E+01
 9.65544E-01  1.36246E+00 -1.52059E+01 -1.81426E+01
 9.65544E-01  1.46396E+00 -1.23613E+01 -1.47996E+01
 9.65544E-01  1.56668E+00 -9.55792E+00 -1.14902E+01
 9.65544E-01  1.67080E+00 -6.83165E+00 -8.32571E+00
 9.65544E-01  1.77650E+00 -4.22366E+00 -5.38423E+00
 9.65544E-01  1.88400E+00 -1.78831E+00 -2.69025E+00
 9.65544E-01  1.99353E+00  3.99097E-01 -2.90488E-01
 9.65544E-01  2.10534E+00  2.23746E+00  1.71527E+00
 9.65544E-01  2.21969E+00  3.60145E+00  3.19956E+00
 9.65544E-01  2.33687E+00  4.35381E+00  4.03822E+00
 9.65544E-01  2.45719E+00  4.37889E+00  4.13534E+00
 9.65544E-01  2.58098E+00  3.65912E+00  3.48018E+00
 9.65544E-01  2.70861E+00  2.40088E+00  2.27667E+00
 9.65544E-01  2.84047E+00  1.10115E+00  1.02041E+00
 9.65544E-01  2.97698E+00  2.90544E-01  2.41808E-01
 9.65544E-01  3.11858E+00  3.24869E-02  4.46856E-03
 9.65544E-01  3.26575E+00  9.64679E-04 -1.68506E-02
 9.65544E-01  3.41902E+00  3.86702E-06 -1.42331E-02
 9.65544E-01  3.57893E+00  3.93997E-10 -1.09863E-02
 9.65544E-01  3.74607E+00  1.03239E-12 -7.40168E-03
 9.65544E-01  3.92107E+00  0.00000E+00 -5.30260E-03
 9.65544E-01  4.10458E+00  0.00000E+00 -3.55916E-03
 9.65544E-01  4.29729E+00  0.00000E+00 -1.75772E-03
 9.65544E-01  4.49994E+00  0.00000E+00 -1.20948E-03
 9.65544E-01  4.71328E+00  0.00000E+00 -9.04290E-04
 9.65544E-01  4.93810E+00  0.00000E+00 -2.52666E-04

 1.06369E+00  0.00000E+00 -3.44189E+01 -3.94584E+01
 1.06369E+00  9.61205E-02 -3.43091E+01 -3.94181E+01
 1.06369E+00  1.92247E-01 -3.39802E+01 -3.91667E+01
 1.06369E+00  2.88395E-01 -3.34332E+01 -3.87265E+01
 1.06369E+00  3.84591E-01 -3.26692E+01 -3.80717E+01
 1.06369E+00  4.80871E-01 -3.16893E+01 -3.71441E+01
 1.06369E+00  5.77282E-01 -3.04940E+01 -3.59268E+01
 1.06369E+00  6.73881E-01 -2.90839E+01 -3.44132E+01
 1.06369E+00  7.70736E-01 -2.74598E+01 -3.25862E+01
 1.06369E+00  8.67927E-01 -2.56247E+01 -3.04458E+01
 1.06369E+00  9.65544E-01 -2.35874E+01 -2.80504E+01
 1.06369E+00  1.06369E+00 -2.13658E+01 -2.54636E+01
 1.06369E+00  1.16247E+00 -1.89889E+01 -2.27053E+01
 1.06369E+00  1.26202E+00 -1.64952E+01 -1.97961E+01
 1.06369E+00  1.36246E+00 -1.39284E+01 -1.67973E+01
 1.06369E+00  1.46396E+00 -1.13318E+01 -1.37845E+01
 1.06369E+00  1.56668E+00 -8.74629E+00 -1.08113E+01
 1.06369E+00  1.67080E+00 -6.21162E+00 -7.91511E+00
 1.06369E+00  1.77650E+00 -3.77193E+00 -5.13821E+00
 1.06369E+00  1.88400E+00 -1.48322E+00 -2.53601E+00
 1.06369E+00  1.99353E+00  5.79086E-01 -1.89496E-01
 1.06369E+00  2.10534E+00  2.31508E+00  1.77689E+00
 1.06369E+00  2.21969E+00  3.60149E+00  3.21557E+00
 1.06369E+00  2.33687E+00  4.30332E+00  4.00875E+00
 1.06369E+00  2.45719E+00  4.30604E+00  4.07718E+00
 1.06369E+00  2.58098E+00  3.58993E+00  3.41818E+00
 1.06369E+00  2.70861E+00  2.35331E+00  2.23406E+00
 1.06369E+00  2.84047E+00  1.07909E+00  1.00592E+00
 1.06369E+00  2.97698E+00  2.84761E-01  2.43780E-01
 1.06369E+00  3.11858E+00  3.18513E-02  7.74465E-03
 1.06369E+00  3.26575E+00  9.46254E-04 -1.60788E-02
 1.06369E+00  3.41902E+00  3.79527E-06 -1.43675E-02
 1.06369E+00  3.57893E+00  3.86650E-10 -1.14867E-02
 1.06369E+00  3.74607E+00  1.77867E-12 -8.11051E-03
 1.06369E+00  3.92107E+00  0.00000E+00 -5.87130E-03
 1.06369E+00  4.10458E+00  0.00000E+00 -3.98448E-03
 1.06369E+00  4.29729E+00  0.00000E+00 -2.15362E-03
 1.06369E+00  4.49994E+00  0.00000E+00 -1.37295E-03
 1.06369E+00  4.71328E+00  0.00000E+00 -9.02063E-04
 1.06369E+00  4.93810E+00  0.00000E+00 -2.83768E-04

 1.16247E+00  0.00000E+00 -2.98759E+01 -3.30852E+01
 1.16247E+00  9.61205E-02 -2.97846E+01 -3.30468E+01
 1.16247E+00  1.92247E-01 -2.95113E+01 -3.29172E+01
 1.16247E+00  2.88395E-01 -2.90567E+01 -3.26306E+01
 1.16247E+00  3.84591E-01 -2.84218E+01 -3.21671E+01
 1.16247E+00  4.80871E-01 -2.76078E+01 -3.15565E+01
 1.16247E+00  5.77282E-01 -2.66154E+01 -3.07467E+01
 1.16247E+00  6.73881E-01 -2.54449E+01 -2.96723E+01
 1.16247E+00  7.70736E-01 -2.40961E+01 -2.83086E+01
 1.16247E+00  8.67927E-01 -2.25688E+01 -2.66569E+01
 1.16247E+00  9.65544E-01 -2.08644E+01 -2.47731E+01
 1.16247E+00  1.06369E+00 -1.89889E+01 -2.27053E+01
 1.16247E+00  1.16247E+00 -1.69561E+01 -2.04189E+01
 1.16247E+00  1.26202E+00 -1.47898E+01 -1.78851E+01
 1.16247E+00  1.36246E+00 -1.25233E+01 -1.52134E+01
 1.16247E+00  1.46396E+00 -1.01955E+01 -1.25682E+01
 1.16247E+00  1.56668E+00 -7.84756E+00 -9.98624E+00
 1.16247E+00  1.67080E+00 -5.52224E+00 -7.40135E+00
 1.16247E+00  1.77650E+00 -3.26659E+00 -4.80974E+00
 1.16247E+00  1.88400E+00 -1.13844E+00 -2.31806E+00
 1.16247E+00  1.99353E+00  7.86405E-01 -5.66942E-02
 1.16247E+00  2.10534E+00  2.40926E+00  1.83903E+00
 1.16247E+00  2.21969E+00  3.60922E+00  3.21928E+00
 1.16247E+00  2.33687E+00  4.25391E+00  3.96821E+00
 1.16247E+00  2.45719E+00  4.23026E+00  4.00958E+00
 1.16247E+00  2.58098E+00  3.51648E+00  3.34588E+00
 1.16247E+00  2.70861E+00  2.30227E+00  2.18233E+00
 1.16247E+00  2.84047E+00  1.05526E+00  9.85816E-01
 1.16247E+00  2.97698E+00  2.78483E-01  2.42626E-01
 1.16247E+00  3.11858E+00  3.11588E-02  8.54302E-03
 1.16247E+00  3.26575E+00  9.26125E-04 -1.70026E-02
 1.16247E+00  3.41902E+00  3.71673E-06 -1.49654E-02
 1.16247E+00  3.57893E+00  3.78649E-10 -1.20575E-02
 1.16247E+00  3.74607E+00  2.16842E-13 -9.09240E-03
 1.16247E+00  3.92107E+00  0.00000E+00 -6.62271E-03
 1.16247E+00  4.10458E+00  0.00000E+00 -4.48888E-03
 1.16247E+00  4.29729E+00  0.00000E+00 -2.66575E-03
 1.16247E+00  4.49994E+00  0.00000E+00 -1.49239E-03
 1.16247E+00  4.71328E+00  0.00000E+00 -8.01663E-04
 1.16247E+00  4.93810E+00  0.00000E+00 -3.60777E-04

 1.26202E+00  0.00000E+00 -2.54849E+01 -2.74504E+01
 1.26202E+00  9.61205E-02 -2.54096E+01 -2.73645E+01
 1.26202E+00  1.92247E-01 -2.51847E+01 -2.73483E+01
 1.26202E+00  2.88395E-01 -2.48106E+01 -2.71799E+01
 1.26202E+00  3.84591E-01 -2.42878E+01 -2.68302E+01
 1.26202E+00  4.80871E-01 -2.36174E+01 -2.64492E+01
 1.26202E+00  5.77282E-01 -2.27999E+01 -2.59148E+01
 1.26202E+00  6.73881E-01 -2.18356E+01 -2.50866E+01
 1.26202E+00  7.70736E-01 -2.07240E+01 -2.40424E+01
 1.26202E+00  8.67927E-01 -1.94640E+01 -2.28567E+01
 1.26202E+00  9.65544E-01 -1.80544E+01 -2.14637E+01
 1.26202E+00  1.06369E+00 -1.64952E+01 -1.97961E+01
 1.26202E+00  1.16247E+00 -1.47898E+01 -1.78851E+01
 1.26202E+00  1.26202E+00 -1.29489E+01 -1.57919E+01
 1.26202E+00  1.36246E+00 -1.09924E+01 -1.35763E+01
 1.26202E+00  1.46396E+00 -8.94982E+00 -1.13014E+01
 1.26202E+00  1.56668E+00 -6.85813E+00 -8.99168E+00
 1.26202E+00  1.67080E+00 -4.76006E+00 -6.64070E+00
 1.26202E+00  1.77650E+00 -2.70465E+00 -4.27744E+00
 1.26202E+00  1.88400E+00 -7.51526E-01 -1.99120E+00
 1.26202E+00  1.99353E+00  1.02306E+00  1.06740E-01
 1.26202E+00  2.10534E+00  2.52161E+00  1.88580E+00
 1.26202E+00  2.21969E+00  3.62580E+00  3.19692E+00
 1.26202E+00  2.33687E+00  4.20631E+00  3.91077E+00
 1.26202E+00  2.45719E+00  4.15192E+00  3.93074E+00
 1.26202E+00  2.58098E+00  3.43886E+00  3.26058E+00
 1.26202E+00  2.70861E+00  2.24773E+00  2.11806E+00
 1.26202E+00  2.84047E+00  1.02962E+00  9.57851E-01
 1.26202E+00  2.97698E+00  2.71690E-01  2.37150E-01
 1.26202E+00  3.11858E+00  3.04063E-02  5.90848E-03
 1.26202E+00  3.26575E+00  9.04188E-04 -2.04241E-02
 1.26202E+00  3.41902E+00  3.63094E-06 -1.65736E-02
 1.26202E+00  3.57893E+00  3.69905E-10 -1.32031E-02
 1.26202E+00  3.74607E+00  5.50010E-13 -1.08082E-02
 1.26202E+00  3.92107E+00  0.00000E+00 -7.62424E-03
 1.26202E+00  4.10458E+00  0.00000E+00 -4.79226E-03
 1.26202E+00  4.29729E+00  0.00000E+00 -3.04495E-03
 1.26202E+00  4.49994E+00  0.00000E+00 -1.62343E-03
 1.26202E+00  4.71328E+00  0.00000E+00 -7.50343E-04
 1.26202E+00  4.93810E+00  0.00000E+00 -4.53672E-04

 1.36246E+00  0.00000E+00 -2.12564E+01 -2.24354E+01
 1.36246E+00  9.61205E-02 -2.11953E+01 -2.23002E+01
 1.36246E+00  1.92247E-01 -2.10129E+01 -2.23642E+01
 1.36246E+00  2.88395E-01 -2.07095E+01 -2.22810E+01
 1.36246E+00  3.84591E-01 -2.02852E+01 -2.20052E+01
 1.36246E+00  4.80871E-01 -1.97406E+01 -2.17708E+01
 1.36246E+00  5.77282E-01 -1.90758E+01 -2.14047E+01
 1.36246E+00  6.73881E-01 -1.82908E+01 -2.07212E+01
 1.36246E+00  7.70736E-01 -1.73850E+01 -1.99096E+01
 1.36246E+00  8.67927E-01 -1.63574E+01 -1.91171E+01
 1.36246E+00  9.65544E-01 -1.52059E+01 -1.81426E+01
 1.36246E+00  1.06369E+00 -1.39284E+01 -1.67973E+01
 1.36246E+00  1.16247E+00 -1.25233E+01 -1.52134E+01
 1.36246E+00  1.26202E+00 -1.09924E+01 -1.35763E+01
 1.36246E+00  1.36246E+00 -9.34396E+00 -1.18534E+01
 1.36246E+00  1.46396E+00 -7.59544E+00 -9.93307E+00
 1.36246E+00  1.56668E+00 -5.77512E+00 -7.83374E+00
 1.36246E+00  1.67080E+00 -3.92146E+00 -5.67999E+00
 1.36246E+00  1.77650E+00 -2.08295E+00 -3.56985E+00
 1.36246E+00  1.88400E+00 -3.20051E-01 -1.54877E+00
 1.36246E+00  1.99353E+00  1.29074E+00  3.20473E-01
 1.36246E+00  2.10534E+00  2.65321E+00  1.93067E+00
 1.36246E+00  2.21969E+00  3.65181E+00  3.14855E+00
 1.36246E+00  2.33687E+00  4.16064E+00  3.82733E+00
 1.36246E+00  2.45719E+00  4.07080E+00  3.83745E+00
 1.36246E+00  2.58098E+00  3.35671E+00  3.17319E+00
 1.36246E+00  2.70861E+00  2.18936E+00  2.05498E+00
 1.36246E+00  2.84047E+00  1.00197E+00  9.25893E-01
 1.36246E+00  2.97698E+00  2.64326E-01  2.25682E-01
 1.36246E+00  3.11858E+00  2.95871E-02  1.12328E-03
 1.36246E+00  3.26575E+00  8.80229E-04 -2.38107E-02
 1.36246E+00  3.41902E+00  3.53700E-06 -1.90850E-02
 1.36246E+00  3.57893E+00  3.60697E-10 -1.54100E-02
 1.36246E+00  3.74607E+00  6.64044E-13 -1.28318E-02
 1.36246E+00  3.92107E+00  0.00000E+00 -8.82302E-03
 1.36246E+00  4.10458E+00  0.00000E+00 -5.30039E-03
 1.36246E+00  4.29729E+00  0.00000E+00 -3.40750E-03
 1.36246E+00  4.49994E+00  0.00000E+00 -1.80753E-03
 1.36246E+00  4.71328E+00  0.00000E+00 -8.04800E-04
 1.36246E+00  4.93810E+00  0.00000E+00 -5.23381E-04

 1.46396E+00  0.00000E+00 -1.72013E+01 -1.78779E+01
 1.46396E+00  9.61205E-02 -1.71528E+01 -1.77353E+01
 1.46396E+00  1.92247E-01 -1.70080E+01 -1.78070E+01
 1.46396E+00  2.88395E-01 -1.67669E+01 -1.77639E+01
 1.46396E+00  3.84591E-01 -1.64295E+01 -1.75497E+01
 1.46396E+00  4.80871E-01 -1.59957E+01 -1.73746E+01
 1.46396E+00  5.77282E-01 -1.54651E+01 -1.71146E+01
 1.46396E+00  6.73881E-01 -1.48374E+01 -1.66276E+01
 1.46396E+00  7.70736E-01 -1.41118E+01 -1.60554E+01
 1.46396E+00  8.67927E-01 -1.32871E+01 -1.55035E+01
 1.46396E+00  9.65544E-01 -1.23613E+01 -1.47996E+01
 1.46396E+00  1.06369E+00 -1.13318E+01 -1.37845E+01
 1.46396E+00  1.16247E+00 -1.01955E+01 -1.25682E+01
 1.46396E+00  1.26202E+00 -8.94982E+00 -1.13014E+01
 1.46396E+00  1.36246E+00 -7.59544E+00 -9.93307E+00
 1.46396E+00  1.46396E+00 -6.13939E+00 -8.33933E+00
 1.46396E+00  1.56668E+00 -4.59892E+00 -6.53318E+00
 1.46396E+00  1.67080E+00 -3.00408E+00 -4.64270E+00
 1.46396E+00  1.77650E+00 -1.39881E+00 -2.77739E+00
 1.46396E+00  1.88400E+00  1.57972E-01 -1.00294E+00
 1.46396E+00  1.99353E+00  1.59053E+00  6.10502E-01
 1.46396E+00  2.10534E+00  2.80431E+00  1.99940E+00
 1.46396E+00  2.21969E+00  3.68681E+00  3.08149E+00
 1.46396E+00  2.33687E+00  4.11599E+00  3.70863E+00
 1.46396E+00  2.45719E+00  3.98577E+00  3.72535E+00
 1.46396E+00  2.58098E+00  3.26895E+00  3.09784E+00
 1.46396E+00  2.70861E+00  2.12638E+00  2.01156E+00
 1.46396E+00  2.84047E+00  9.71934E-01  8.95714E-01
 1.46396E+00  2.97698E+00  2.56286E-01  2.06580E-01
 1.46396E+00  3.11858E+00  2.86886E-02 -3.85242E-03
 1.46396E+00  3.26575E+00  8.53863E-04 -2.37045E-02
 1.46396E+00  3.41902E+00  3.43334E-06 -2.21960E-02
 1.46396E+00  3.57893E+00  3.49763E-10 -1.91212E-02
 1.46396E+00  3.74607E+00  1.09880E-12 -1.44604E-02
 1.46396E+00  3.92107E+00  0.00000E+00 -1.01478E-02
 1.46396E+00  4.10458E+00  0.00000E+00 -6.65953E-03
 1.46396E+00  4.29729E+00  0.00000E+00 -4.01153E-03
 1.46396E+00  4.49994E+00  0.00000E+00 -2.08148E-03
 1.46396E+00  4.71328E+00  0.00000E+00 -9.80772E-04
 1.46396E+00  4.93810E+00  0.00000E+00 -5.30615E-04

 1.56668E+00  0.00000E+00 -1.33329E+01 -1.37012E+01
 1.56668E+00  9.61205E-02 -1.32954E+01 -1.35969E+01
 1.56668E+00  1.92247E-01 -1.31838E+01 -1.36240E+01
 1.56668E+00  2.88395E-01 -1.29977E+01 -1.35835E+01
 1.56668E+00  3.84591E-01 -1.27368E+01 -1.34219E+01
 1.56668E+00  4.80871E-01 -1.24006E+01 -1.32511E+01
 1.56668E+00  5.77282E-01 -1.19884E+01 -1.30641E+01
 1.56668E+00  6.73881E-01 -1.14993E+01 -1.28189E+01
 1.56668E+00  7.70736E-01 -1.09322E+01 -1.24867E+01
 1.56668E+00  8.67927E-01 -1.02857E+01 -1.20460E+01
 1.56668E+00  9.65544E-01 -9.55792E+00 -1.14902E+01
 1.56668E+00  1.06369E+00 -8.74629E+00 -1.08113E+01
 1.56668E+00  1.16247E+00 -7.84756E+00 -9.98624E+00
 1.56668E+00  1.26202E+00 -6.85813E+00 -8.99168E+00
 1.56668E+00  1.36246E+00 -5.77512E+00 -7.83374E+00
 1.56668E+00  1.46396E+00 -4.59892E+00 -6.53318E+00
 1.56668E+00  1.56668E+00 -3.33723E+00 -5.10254E+00
 1.56668E+00  1.67080E+00 -2.00968E+00 -3.55446E+00
 1.56668E+00  1.77650E+00 -6.51726E-01 -1.94650E+00
 1.56668E+00  1.88400E+00  6.83096E-01 -4.01842E-01
 1.56668E+00  1.99353E+00  1.92215E+00  9.62470E-01
 1.56668E+00  2.10534E+00  2.97365E+00  2.11829E+00
 1.56668E+00  2.21969E+00  3.72880E+00  3.03429E+00
 1.56668E+00  2.33687E+00  4.06995E+00  3.57816E+00
 1.56668E+00  2.45719E+00  3.89436E+00  3.59238E+00
 1.56668E+00  2.58098E+00  3.17347E+00  3.01246E+00
 1.56668E+00  2.70861E+00  2.05739E+00  1.96649E+00
 1.56668E+00  2.84047E+00  9.38857E-01  8.62674E-01
 1.56668E+00  2.97698E+00  2.47390E-01  1.83091E-01
 1.56668E+00  3.11858E+00  2.76905E-02 -1.15623E-02
 1.56668E+00  3.26575E+00  8.24472E-04 -2.51015E-02
 1.56668E+00  3.41902E+00  3.31745E-06 -2.68123E-02
 1.56668E+00  3.57893E+00  3.38368E-10 -2.39807E-02
 1.56668E+00  3.74607E+00  4.15138E-13 -1.66576E-02
 1.56668E+00  3.92107E+00  0.00000E+00 -1.20248E-02
 1.56668E+00  4.10458E+00  0.00000E+00 -8.56288E-03
 1.56668E+00  4.29729E+00  0.00000E+00 -4.86112E-03
 1.56668E+00  4.49994E+00  0.00000E+00 -2.47997E-03
 1.56668E+00  4.71328E+00  0.00000E+00 -1.22622E-03
 1.56668E+00  4.93810E+00  0.00000E+00 -5.09268E-04

 1.67080E+00  0.00000E+00 -9.67037E+00 -9.89954E+00
 1.67080E+00  9.61205E-02 -9.64249E+00 -9.85076E+00
 1.67080E+00  1.92247E-01 -9.55983E+00 -9.84901E+00
 1.67080E+00  2.88395E-01 -9.42196E+00 -9.79728E+00
 1.67080E+00  3.84591E-01 -9.22821E+00 -9.66388E+00
 1.67080E+00  4.80871E-01 -8.97775E+00 -9.50485E+00
 1.67080E+00  5.77282E-01 -8.66957E+00 -9.37414E+00
 1.67080E+00  6.73881E-01 -8.30243E+00 -9.28183E+00
 1.67080E+00  7.70736E-01 -7.87489E+00 -9.10354E+00
 1.67080E+00  8.67927E-01 -7.38528E+00 -8.75085E+00
 1.67080E+00  9.65544E-01 -6.83165E+00 -8.32571E+00
 1.67080E+00  1.06369E+00 -6.21162E+00 -7.91511E+00
 1.67080E+00  1.16247E+00 -5.52224E+00 -7.40135E+00
 1.67080E+00  1.26202E+00 -4.76006E+00 -6.64070E+00
 1.67080E+00  1.36246E+00 -3.92146E+00 -5.67999E+00
 1.67080E+00  1.46396E+00 -3.00408E+00 -4.64270E+00
 1.67080E+00  1.56668E+00 -2.00968E+00 -3.55446E+00
 1.67080E+00  1.67080E+00 -9.48877E-01 -2.36823E+00
 1.67080E+00  1.77650E+00  1.53225E-01 -1.09239E+00
 1.67080E+00  1.88400E+00  1.25232E+00  1.75015E-01
 1.67080E+00  1.99353E+00  2.28263E+00  1.32798E+00
 1.67080E+00  2.10534E+00  3.15762E+00  2.31280E+00
 1.67080E+00  2.21969E+00  3.77355E+00  3.06976E+00
 1.67080E+00  2.33687E+00  4.01804E+00  3.48513E+00
 1.67080E+00  2.45719E+00  3.79236E+00  3.43786E+00
 1.67080E+00  2.58098E+00  3.06687E+00  2.86547E+00
 1.67080E+00  2.70861E+00  1.98017E+00  1.86621E+00
 1.67080E+00  2.84047E+00  9.01724E-01  8.13613E-01
 1.67080E+00  2.97698E+00  2.37369E-01  1.62365E-01
 1.67080E+00  3.11858E+00  2.65621E-02 -2.81652E-02
 1.67080E+00  3.26575E+00  7.91138E-04 -3.97941E-02
 1.67080E+00  3.41902E+00  3.18560E-06 -3.48178E-02
 1.67080E+00  3.57893E+00  3.25559E-10 -2.89914E-02
 1.67080E+00  3.74607E+00  6.86475E-13 -2.17206E-02
 1.67080E+00  3.92107E+00  0.00000E+00 -1.52800E-02
 1.67080E+00  4.10458E+00  0.00000E+00 -9.94178E-03
 1.67080E+00  4.29729E+00  0.00000E+00 -5.75733E-03
 1.67080E+00  4.49994E+00  0.00000E+00 -3.03560E-03
 1.67080E+00  4.71328E+00  0.00000E+00 -1.43467E-03
 1.67080E+00  4.93810E+00  0.00000E+00 -5.52384E-04

 1.77650E+00  0.00000E+00 -6.24403E+00 -6.46233E+00
 1.77650E+00  9.61205E-02 -6.22445E+00 -6.46502E+00
 1.77650E+00  1.92247E-01 -6.16686E+00 -6.47851E+00
 1.77650E+00  2.88395E-01 -6.07078E+00 -6.42037E+00
 1.77650E+00  3.84591E-01 -5.93538E+00 -6.29395E+00
 1.77650E+00  4.80871E-01 -5.75961E+00 -6.18117E+00
 1.77650E+00  5.77282E-01 -5.54219E+00 -6.09717E+00
 1.77650E+00  6.73881E-01 -5.28165E+00 -6.02095E+00
 1.77650E+00  7.70736E-01 -4.97633E+00 -5.88545E+00
 1.77650E+00  8.67927E-01 -4.62436E+00 -5.65033E+00
 1.77650E+00  9.65544E-01 -4.22366E+00 -5.38423E+00
 1.77650E+00  1.06369E+00 -3.77193E+00 -5.13821E+00
 1.77650E+00  1.16247E+00 -3.26659E+00 -4.80974E+00
 1.77650E+00  1.26202E+00 -2.70465E+00 -4.27744E+00
 1.77650E+00  1.36246E+00 -2.08295E+00 -3.56985E+00
 1.77650E+00  1.46396E+00 -1.39881E+00 -2.77739E+00
 1.77650E+00  1.56668E+00 -6.51726E-01 -1.94650E+00
 1.77650E+00  1.67080E+00  1.53225E-01 -1.09239E+00
 1.77650E+00  1.77650E+00  9.99958E-01 -2.13381E-01
 1.77650E+00  1.88400E+00  1.85521E+00  7.18652E-01
 1.77650E+00  1.99353E+00  2.66397E+00  1.68847E+00
 1.77650E+00  2.10534E+00  3.34882E+00  2.56475E+00
 1.77650E+00  2.21969E+00  3.81372E+00  3.18389E+00
 1.77650E+00  2.33687E+00  3.95320E+00  3.44096E+00
 1.77650E+00  2.45719E+00  3.67352E+00  3.27090E+00
 1.77650E+00  2.58098E+00  2.94431E+00  2.65088E+00
 1.77650E+00  2.70861E+00  1.89167E+00  1.69873E+00
 1.77650E+00  2.84047E+00  8.59153E-01  7.43589E-01
 1.77650E+00  2.97698E+00  2.25860E-01  1.45072E-01
 1.77650E+00  3.11858E+00  2.52625E-02 -5.37057E-02
 1.77650E+00  3.26575E+00  7.52624E-04 -6.88309E-02
 1.77650E+00  3.41902E+00  3.03275E-06 -4.65414E-02
 1.77650E+00  3.57893E+00  3.10346E-10 -3.39876E-02
 1.77650E+00  3.74607E+00  8.26233E-13 -2.95449E-02
 1.77650E+00  3.92107E+00  0.00000E+00 -1.98833E-02
 1.77650E+00  4.10458E+00  0.00000E+00 -1.07781E-02
 1.77650E+00  4.29729E+00  0.00000E+00 -6.66604E-03
 1.77650E+00  4.49994E+00  0.00000E+00 -3.70608E-03
 1.77650E+00  4.71328E+00  0.00000E+00 -1.59651E-03
 1.77650E+00  4.93810E+00  0.00000E+00 -6.93693E-04

 1.88400E+00  0.00000E+00 -3.10285E+00 -3.37022E+00
 1.88400E+00  9.61205E-02 -3.09038E+00 -3.41181E+00
 1.88400E+00  1.92247E-01 -3.05424E+00 -3.44473E+00
 1.88400E+00  2.88395E-01 -2.99384E+00 -3.39487E+00
 1.88400E+00  3.84591E-01 -2.90829E+00 -3.28921E+00
 1.88400E+00  4.80871E-01 -2.79649E+00 -3.22508E+00
 1.88400E+00  5.77282E-01 -2.65705E+00 -3.17035E+00
 1.88400E+00  6.73881E-01 -2.48839E+00 -3.07320E+00
 1.88400E+00  7.70736E-01 -2.28871E+00 -2.95026E+00
 1.88400E+00  8.67927E-01 -2.05606E+00 -2.82350E+00
 1.88400E+00  9.65544E-01 -1.78831E+00 -2.69025E+00
 1.88400E+00  1.06369E+00 -1.48322E+00 -2.53601E+00
 1.88400E+00  1.16247E+00 -1.13844E+00 -2.31806E+00
 1.88400E+00  1.26202E+00 -7.51526E-01 -1.99120E+00
 1.88400E+00  1.36246E+00 -3.20051E-01 -1.54877E+00
 1.88400E+00  1.46396E+00  1.57972E-01 -1.00294E+00
 1.88400E+00  1.56668E+00  6.83096E-01 -4.01842E-01
 1.88400E+00  1.67080E+00  1.25232E+00  1.75015E-01
 1.88400E+00  1.77650E+00  1.85521E+00  7.18652E-01
 1.88400E+00  1.88400E+00  2.46831E+00  1.33526E+00
 1.88400E+00  1.99353E+00  3.04931E+00  2.07491E+00
 1.88400E+00  2.10534E+00  3.53394E+00  2.78514E+00
 1.88400E+00  2.21969E+00  3.83793E+00  3.26343E+00
 1.88400E+00  2.33687E+00  3.86551E+00  3.39511E+00
 1.88400E+00  2.45719E+00  3.52962E+00  3.11745E+00
 1.88400E+00  2.58098E+00  2.79965E+00  2.43920E+00
 1.88400E+00  2.70861E+00  1.78812E+00  1.52209E+00
 1.88400E+00  2.84047E+00  8.09468E-01  6.61798E-01
 1.88400E+00  2.97698E+00  2.12422E-01  1.21220E-01
 1.88400E+00  3.11858E+00  2.37420E-02 -7.80963E-02
 1.88400E+00  3.26575E+00  7.07430E-04 -9.54318E-02
 1.88400E+00  3.41902E+00  2.85274E-06 -5.97239E-02
 1.88400E+00  3.57893E+00  2.93129E-10 -4.01882E-02
 1.88400E+00  3.74607E+00  6.19932E-13 -3.60567E-02
 1.88400E+00  3.92107E+00  0.00000E+00 -2.43920E-02
 1.88400E+00  4.10458E+00  0.00000E+00 -1.27967E-02
 1.88400E+00  4.29729E+00  0.00000E+00 -7.83042E-03
 1.88400E+00  4.49994E+00  0.00000E+00 -4.32806E-03
 1.88400E+00  4.71328E+00  0.00000E+00 -1.86228E-03
 1.88400E+00  4.93810E+00  0.00000E+00 -8.66960E-04

 1.99353E+00  0.00000E+00 -3.22392E-01 -6.41573E-01
 1.99353E+00  9.61205E-02 -3.15791E-01 -7.02609E-01
 1.99353E+00  1.92247E-01 -2.97384E-01 -7.26612E-01
 1.99353E+00  2.88395E-01 -2.66561E-01 -7.02634E-01
 1.99353E+00  3.84591E-01 -2.22426E-01 -6.52895E-01
 1.99353E+00  4.80871E-01 -1.63900E-01 -6.12991E-01
 1.99353E+00  5.77282E-01 -8.96458E-02 -5.67462E-01
 1.99353E+00  6.73881E-01  1.92771E-03 -4.97174E-01
 1.99353E+00  7.70736E-01  1.12605E-01 -4.22833E-01
 1.99353E+00  8.67927E-01  2.44313E-01 -3.60798E-01
 1.99353E+00  9.65544E-01  3.99097E-01 -2.90488E-01
 1.99353E+00  1.06369E+00  5.79086E-01 -1.89496E-01
 1.99353E+00  1.16247E+00  7.86405E-01 -5.66942E-02
 1.99353E+00  1.26202E+00  1.02306E+00  1.06740E-01
 1.99353E+00  1.36246E+00  1.29074E+00  3.20473E-01
 1.99353E+00  1.46396E+00  1.59053E+00  6.10502E-01
 1.99353E+00  1.56668E+00  1.92215E+00  9.62470E-01
 1.99353E+00  1.67080E+00  2.28263E+00  1.32798E+00
 1.99353E+00  1.77650E+00  2.66397E+00  1.68847E+00
 1.99353E+00  1.88400E+00  3.04931E+00  2.07491E+00
 1.99353E+00  1.99353E+00  3.40792E+00  2.49882E+00
 1.99353E+00  2.10534E+00  3.69074E+00  2.91007E+00
 1.99353E+00  2.21969E+00  3.82945E+00  3.22356E+00
 1.99353E+00  2.33687E+00  3.74208E+00  3.29852E+00
 1.99353E+00  2.45719E+00  3.35089E+00  2.98359E+00
 1.99353E+00  2.58098E+00  2.62607E+00  2.27711E+00
 1.99353E+00  2.70861E+00  1.66547E+00  1.37794E+00
 1.99353E+00  2.84047E+00  7.50897E-01  5.72143E-01
 1.99353E+00  2.97698E+00  1.96594E-01  8.09418E-02
 1.99353E+00  3.11858E+00  2.19486E-02 -9.25969E-02
 1.99353E+00  3.26575E+00  6.53956E-04 -1.04902E-01
 1.99353E+00  3.41902E+00  2.63885E-06 -7.27633E-02
 1.99353E+00  3.57893E+00  2.72150E-10 -4.99034E-02
 1.99353E+00  3.74607E+00  6.17061E-13 -3.92541E-02
 1.99353E+00  3.92107E+00  0.00000E+00 -2.79298E-02
 1.99353E+00  4.10458E+00  0.00000E+00 -1.71034E-02
 1.99353E+00  4.29729E+00  0.00000E+00 -9.47052E-03
 1.99353E+00  4.49994E+00  0.00000E+00 -4.84595E-03
 1.99353E+00  4.71328E+00  0.00000E+00 -2.33074E-03
 1.99353E+00  4.93810E+00  0.00000E+00 -1.02132E-03

 2.10534E+00  0.00000E+00  1.99143E+00  1.61901E+00
 2.10534E+00  9.61205E-02  1.99347E+00  1.56120E+00
 2.10534E+00  1.92247E-01  1.99799E+00  1.55576E+00
 2.10534E+00  2.88395E-01  2.00553E+00  1.55455E+00
 2.10534E+00  3.84591E-01  2.01691E+00  1.55084E+00
 2.10534E+00  4.80871E-01  2.03317E+00  1.57762E+00
 2.10534E+00  5.77282E-01  2.05554E+00  1.61295E+00
 2.10534E+00  6.73881E-01  2.08545E+00  1.63018E+00
 2.10534E+00  7.70736E-01  2.12454E+00  1.64335E+00
 2.10534E+00  8.67927E-01  2.17458E+00  1.67022E+00
 2.10534E+00  9.65544E-01  2.23746E+00  1.71527E+00
 2.10534E+00  1.06369E+00  2.31508E+00  1.77689E+00
 2.10534E+00  1.16247E+00  2.40926E+00  1.83903E+00
 2.10534E+00  1.26202E+00  2.52161E+00  1.88580E+00
 2.10534E+00  1.36246E+00  2.65321E+00  1.93067E+00
 2.10534E+00  1.46396E+00  2.80431E+00  1.99940E+00
 2.10534E+00  1.56668E+00  2.97365E+00  2.11829E+00
 2.10534E+00  1.67080E+00  3.15762E+00  2.31280E+00
 2.10534E+00  1.77650E+00  3.34882E+00  2.56475E+00
 2.10534E+00  1.88400E+00  3.53394E+00  2.78514E+00
 2.10534E+00  1.99353E+00  3.69074E+00  2.91007E+00
 2.10534E+00  2.10534E+00  3.78434E+00  3.00522E+00
 2.10534E+00  2.21969E+00  3.76439E+00  3.12962E+00
 2.10534E+00  2.33687E+00  3.56671E+00  3.13707E+00
 2.10534E+00  2.45719E+00  3.12655E+00  2.80337E+00
 2.10534E+00  2.58098E+00  2.41676E+00  2.10050E+00
 2.10534E+00  2.70861E+00  1.51993E+00  1.22492E+00
 2.10534E+00  2.84047E+00  6.81844E-01  4.55911E-01
 2.10534E+00  2.97698E+00  1.77969E-01  1.96544E-02
 2.10534E+00  3.11858E+00  1.98358E-02 -9.75280E-02
 2.10534E+00  3.26575E+00  5.90752E-04 -9.73877E-02
 2.10534E+00  3.41902E+00  2.38483E-06 -8.73107E-02
 2.10534E+00  3.57893E+00  2.48003E-10 -6.83430E-02
 2.10534E+00  3.74607E+00  2.25985E-13 -4.56958E-02
 2.10534E+00  3.92107E+00  0.00000E+00 -3.21104E-02
 2.10534E+00  4.10458E+00  0.00000E+00 -2.19904E-02
 2.10534E+00  4.29729E+00  0.00000E+00 -1.16073E-02
 2.10534E+00  4.49994E+00  0.00000E+00 -5.61669E-03
 2.10534E+00  4.71328E+00  0.00000E+00 -2.86008E-03
 2.10534E+00  4.93810E+00  0.00000E+00 -1.19545E-03

 2.21969E+00  0.00000E+00  3.70559E+00  3.27376E+00
 2.21969E+00  9.61205E-02  3.70434E+00  3.24175E+00
 2.21969E+00  1.92247E-01  3.69888E+00  3.23842E+00
 2.21969E+00  2.88395E-01  3.68966E+00  3.23261E+00
 2.21969E+00  3.84591E-01  3.67743E+00  3.22140E+00
 2.21969E+00  4.80871E-01  3.66305E+00  3.22731E+00
 2.21969E+00  5.77282E-01  3.64759E+00  3.22996E+00
 2.21969E+00  6.73881E-01  3.63226E+00  3.20890E+00
 2.21969E+00  7.70736E-01  3.61843E+00  3.18688E+00
 2.21969E+00  8.67927E-01  3.60763E+00  3.18588E+00
 2.21969E+00  9.65544E-01  3.60145E+00  3.19956E+00
 2.21969E+00  1.06369E+00  3.60149E+00  3.21557E+00
 2.21969E+00  1.16247E+00  3.60922E+00  3.21928E+00
 2.21969E+00  1.26202E+00  3.62580E+00  3.19692E+00
 2.21969E+00  1.36246E+00  3.65181E+00  3.14855E+00
 2.21969E+00  1.46396E+00  3.68681E+00  3.08149E+00
 2.21969E+00  1.56668E+00  3.72880E+00  3.03429E+00
 2.21969E+00  1.67080E+00  3.77355E+00  3.06976E+00
 2.21969E+00  1.77650E+00  3.81372E+00  3.18389E+00
 2.21969E+00  1.88400E+00  3.83793E+00  3.26343E+00
 2.21969E+00  1.99353E+00  3.82945E+00  3.22356E+00
 2.21969E+00  2.10534E+00  3.76439E+00  3.12962E+00
 2.21969E+00  2.21969E+00  3.60901E+00  3.05351E+00
 2.21969E+00  2.33687E+00  3.31849E+00  2.89940E+00
 2.21969E+00  2.45719E+00  2.84441E+00  2.50357E+00
 2.21969E+00  2.58098E+00  2.16504E+00  1.83139E+00
 2.21969E+00  2.70861E+00  1.34823E+00  1.01290E+00
 2.21969E+00  2.84047E+00  6.01034E-01  2.97771E-01
 2.21969E+00  2.97698E+00  1.56236E-01 -6.15915E-02
 2.21969E+00  3.11858E+00  1.73693E-02 -9.62417E-02
 2.21969E+00  3.26575E+00  5.16732E-04 -7.88900E-02
 2.21969E+00  3.41902E+00  2.08579E-06 -1.05718E-01
 2.21969E+00  3.57893E+00  2.19249E-10 -9.92299E-02
 2.21969E+00  3.74607E+00  6.81161E-13 -6.17943E-02
 2.21969E+00  3.92107E+00  0.00000E+00 -3.88575E-02
 2.21969E+00  4.10458E+00  0.00000E+00 -2.58337E-02
 2.21969E+00  4.29729E+00  0.00000E+00 -1.42297E-02
 2.21969E+00  4.49994E+00  0.00000E+00 -6.96635E-03
 2.21969E+00  4.71328E+00  0.00000E+00 -3.30964E-03
 2.21969E+00  4.93810E+00  0.00000E+00 -1.43728E-03

 2.33687E+00  0.00000E+00  4.67501E+00  4.20959E+00
 2.33687E+00  9.61205E-02  4.67178E+00  4.20785E+00
 2.33687E+00  1.92247E-01  4.66037E+00  4.19713E+00
 2.33687E+00  2.88395E-01  4.64120E+00  4.19892E+00
 2.33687E+00  3.84591E-01  4.61489E+00  4.20557E+00
 2.33687E+00  4.80871E-01  4.58208E+00  4.18905E+00
 2.33687E+00  5.77282E-01  4.54360E+00  4.15537E+00
 2.33687E+00  6.73881E-01  4.50041E+00  4.11908E+00
 2.33687E+00  7.70736E-01  4.45358E+00  4.08706E+00
 2.33687E+00  8.67927E-01  4.40431E+00  4.06201E+00
 2.33687E+00  9.65544E-01  4.35381E+00  4.03822E+00
 2.33687E+00  1.06369E+00  4.30332E+00  4.00875E+00
 2.33687E+00  1.16247E+00  4.25391E+00  3.96821E+00
 2.33687E+00  1.26202E+00  4.20631E+00  3.91077E+00
 2.33687E+00  1.36246E+00  4.16064E+00  3.82733E+00
 2.33687E+00  1.46396E+00  4.11599E+00  3.70863E+00
 2.33687E+00  1.56668E+00  4.06995E+00  3.57816E+00
 2.33687E+00  1.67080E+00  4.01804E+00  3.48513E+00
 2.33687E+00  1.77650E+00  3.95320E+00  3.44096E+00
 2.33687E+00  1.88400E+00  3.86551E+00  3.39511E+00
 2.33687E+00  1.99353E+00  3.74208E+00  3.29852E+00
 2.33687E+00  2.10534E+00  3.56671E+00  3.13707E+00
 2.33687E+00  2.21969E+00  3.31849E+00  2.89940E+00
 2.33687E+00  2.33687E+00  2.96984E+00  2.56238E+00
 2.33687E+00  2.45719E+00  2.48945E+00  2.09663E+00
 2.33687E+00  2.58098E+00  1.86364E+00  1.48261E+00
 2.33687E+00  2.70861E+00  1.14731E+00  7.65414E-01
 2.33687E+00  2.84047E+00  5.07485E-01  1.42641E-01
 2.33687E+00  2.97698E+00  1.31198E-01 -1.30830E-01
 2.33687E+00  3.11858E+00  1.45306E-02 -9.92503E-02
 2.33687E+00  3.26575E+00  4.31352E-04 -7.29020E-02
 2.33687E+00  3.41902E+00  1.73927E-06 -1.29505E-01
 2.33687E+00  3.57893E+00  1.84942E-10 -1.29908E-01
 2.33687E+00  3.74607E+00 -3.70370E-14 -7.78228E-02
 2.33687E+00  3.92107E+00  0.00000E+00 -4.78221E-02
 2.33687E+00  4.10458E+00  0.00000E+00 -3.22860E-02
 2.33687E+00  4.29729E+00  0.00000E+00 -1.73769E-02
 2.33687E+00  4.49994E+00  0.00000E+00 -8.26754E-03
 2.33687E+00  4.71328E+00  0.00000E+00 -3.94902E-03
 2.33687E+00  4.93810E+00  0.00000E+00 -1.71135E-03

 2.45719E+00  0.00000E+00  4.78183E+00  4.35461E+00
 2.45719E+00  9.61205E-02  4.77793E+00  4.36239E+00
 2.45719E+00  1.92247E-01  4.76467E+00  4.35483E+00
 2.45719E+00  2.88395E-01  4.74237E+00  4.35639E+00
 2.45719E+00  3.84591E-01  4.71147E+00  4.35968E+00
 2.45719E+00  4.80871E-01  4.67246E+00  4.33505E+00
 2.45719E+00  5.77282E-01  4.62591E+00  4.29577E+00
 2.45719E+00  6.73881E-01  4.57248E+00  4.26123E+00
 2.45719E+00  7.70736E-01  4.51295E+00  4.22679E+00
 2.45719E+00  8.67927E-01  4.44813E+00  4.18517E+00
 2.45719E+00  9.65544E-01  4.37889E+00  4.13534E+00
 2.45719E+00  1.06369E+00  4.30604E+00  4.07718E+00
 2.45719E+00  1.16247E+00  4.23026E+00  4.00958E+00
 2.45719E+00  1.26202E+00  4.15192E+00  3.93074E+00
 2.45719E+00  1.36246E+00  4.07080E+00  3.83745E+00
 2.45719E+00  1.46396E+00  3.98577E+00  3.72535E+00
 2.45719E+00  1.56668E+00  3.89436E+00  3.59238E+00
 2.45719E+00  1.67080E+00  3.79236E+00  3.43786E+00
 2.45719E+00  1.77650E+00  3.67352E+00  3.27090E+00
 2.45719E+00  1.88400E+00  3.52962E+00  3.11745E+00
 2.45719E+00  1.99353E+00  3.35089E+00  2.98359E+00
 2.45719E+00  2.10534E+00  3.12655E+00  2.80337E+00
 2.45719E+00  2.21969E+00  2.84441E+00  2.50357E+00
 2.45719E+00  2.33687E+00  2.48945E+00  2.09663E+00
 2.45719E+00  2.45719E+00  2.04473E+00  1.62944E+00
 2.45719E+00  2.58098E+00  1.50518E+00  1.10513E+00
 2.45719E+00  2.70861E+00  9.14814E-01  5.36748E-01
 2.45719E+00  2.84047E+00  4.00804E-01  5.88759E-02
 2.45719E+00  2.97698E+00  1.02878E-01 -1.44809E-01
 2.45719E+00  3.11858E+00  1.13323E-02 -1.19449E-01
 2.45719E+00  3.26575E+00  3.35178E-04 -1.08265E-01
 2.45719E+00  3.41902E+00  1.34802E-06 -1.58540E-01
 2.45719E+00  3.57893E+00  1.45860E-10 -1.41220E-01
 2.45719E+00  3.74607E+00 -1.35452E-13 -7.84776E-02
 2.45719E+00  3.92107E+00  0.00000E+00 -5.75637E-02
 2.45719E+00  4.10458E+00  0.00000E+00 -4.63506E-02
 2.45719E+00  4.29729E+00  0.00000E+00 -2.11801E-02
 2.45719E+00  4.49994E+00  0.00000E+00 -8.68421E-03
 2.45719E+00  4.71328E+00  0.00000E+00 -5.15264E-03
 2.45719E+00  4.93810E+00  0.00000E+00 -1.95541E-03

 2.58098E+00  0.00000E+00  4.02213E+00  3.69354E+00
 2.58098E+00  9.61205E-02  4.01867E+00  3.69223E+00
 2.58098E+00  1.92247E-01  4.00712E+00  3.69678E+00
 2.58098E+00  2.88395E-01  3.98768E+00  3.69012E+00
 2.58098E+00  3.84591E-01  3.96063E+00  3.67105E+00
 2.58098E+00  4.80871E-01  3.92628E+00  3.65350E+00
 2.58098E+00  5.77282E-01  3.88498E+00  3.63613E+00
 2.58098E+00  6.73881E-01  3.83714E+00  3.61316E+00
 2.58098E+00  7.70736E-01  3.78322E+00  3.58023E+00
 2.58098E+00  8.67927E-01  3.72371E+00  3.53498E+00
 2.58098E+00  9.65544E-01  3.65912E+00  3.48018E+00
 2.58098E+00  1.06369E+00  3.58993E+00  3.41818E+00
 2.58098E+00  1.16247E+00  3.51648E+00  3.34588E+00
 2.58098E+00  1.26202E+00  3.43886E+00  3.26058E+00
 2.58098E+00  1.36246E+00  3.35671E+00  3.17319E+00
 2.58098E+00  1.46396E+00  3.26895E+00  3.09784E+00
 2.58098E+00  1.56668E+00  3.17347E+00  3.01246E+00
 2.58098E+00  1.67080E+00  3.06687E+00  2.86547E+00
 2.58098E+00  1.77650E+00  2.94431E+00  2.65088E+00
 2.58098E+00  1.88400E+00  2.79965E+00  2.43920E+00
 2.58098E+00  1.99353E+00  2.62607E+00  2.27711E+00
 2.58098E+00  2.10534E+00  2.41676E+00  2.10050E+00
 2.58098E+00  2.21969E+00  2.16504E+00  1.83139E+00
 2.58098E+00  2.33687E+00  1.86364E+00  1.48261E+00
 2.58098E+00  2.45719E+00  1.50518E+00  1.10513E+00
 2.58098E+00  2.58098E+00  1.09073E+00  7.16086E-01
 2.58098E+00  2.70861E+00  6.53989E-01  3.34326E-01
 2.58098E+00  2.84047E+00  2.83352E-01  3.09522E-02
 2.58098E+00  2.97698E+00  7.20801E-02 -1.20514E-01
 2.58098E+00  3.11858E+00  7.88227E-03 -1.50500E-01
 2.58098E+00  3.26575E+00  2.31867E-04 -1.63002E-01
 2.58098E+00  3.41902E+00  9.28440E-07 -1.76114E-01
 2.58098E+00  3.57893E+00  1.02320E-10 -1.34770E-01
 2.58098E+00  3.74607E+00  3.65328E-13 -7.57802E-02
 2.58098E+00  3.92107E+00  0.00000E+00 -6.58961E-02
 2.58098E+00  4.10458E+00  0.00000E+00 -5.81182E-02
 2.58098E+00  4.29729E+00  0.00000E+00 -2.65489E-02
 2.58098E+00  4.49994E+00  0.00000E+00 -1.04541E-02
 2.58098E+00  4.71328E+00  0.00000E+00 -6.14831E-03
 2.58098E+00  4.93810E+00  0.00000E+00 -2.25694E-03

 2.70861E+00  0.00000E+00  2.64350E+00  2.42026E+00
 2.70861E+00  9.61205E-02  2.64119E+00  2.41320E+00
 2.70861E+00  1.92247E-01  2.63360E+00  2.42137E+00
 2.70861E+00  2.88395E-01  2.62084E+00  2.41199E+00
 2.70861E+00  3.84591E-01  2.60306E+00  2.38786E+00
 2.70861E+00  4.80871E-01  2.58040E+00  2.38113E+00
 2.70861E+00  5.77282E-01  2.55304E+00  2.38123E+00
 2.70861E+00  6.73881E-01  2.52118E+00  2.36970E+00
 2.70861E+00  7.70736E-01  2.48504E+00  2.34638E+00
 2.70861E+00  8.67927E-01  2.44486E+00  2.31449E+00
 2.70861E+00  9.65544E-01  2.40088E+00  2.27667E+00
 2.70861E+00  1.06369E+00  2.35331E+00  2.23406E+00
 2.70861E+00  1.16247E+00  2.30227E+00  2.18233E+00
 2.70861E+00  1.26202E+00  2.24773E+00  2.11806E+00
 2.70861E+00  1.36246E+00  2.18936E+00  2.05498E+00
 2.70861E+00  1.46396E+00  2.12638E+00  2.01156E+00
 2.70861E+00  1.56668E+00  2.05739E+00  1.96649E+00
 2.70861E+00  1.67080E+00  1.98017E+00  1.86621E+00
 2.70861E+00  1.77650E+00  1.89167E+00  1.69873E+00
 2.70861E+00  1.88400E+00  1.78812E+00  1.52209E+00
 2.70861E+00  1.99353E+00  1.66547E+00  1.37794E+00
 2.70861E+00  2.10534E+00  1.51993E+00  1.22492E+00
 2.70861E+00  2.21969E+00  1.34823E+00  1.01290E+00
 2.70861E+00  2.33687E+00  1.14731E+00  7.65414E-01
 2.70861E+00  2.45719E+00  9.14814E-01  5.36748E-01
 2.70861E+00  2.58098E+00  6.53989E-01  3.34326E-01
 2.70861E+00  2.70861E+00  3.86939E-01  1.45293E-01
 2.70861E+00  2.84047E+00  1.65622E-01 -1.20605E-02
 2.70861E+00  2.97698E+00  4.16928E-02 -1.16777E-01
 2.70861E+00  3.11858E+00  4.51877E-03 -1.70959E-01
 2.70861E+00  3.26575E+00  1.31988E-04 -1.78306E-01
 2.70861E+00  3.41902E+00  5.25300E-07 -1.54980E-01
 2.70861E+00  3.57893E+00  5.93820E-11 -1.27438E-01
 2.70861E+00  3.74607E+00  1.38621E-13 -1.00176E-01
 2.70861E+00  3.92107E+00  0.00000E+00 -7.04031E-02
 2.70861E+00  4.10458E+00  0.00000E+00 -4.81918E-02
 2.70861E+00  4.29729E+00  0.00000E+00 -3.48708E-02
 2.70861E+00  4.49994E+00  0.00000E+00 -1.77729E-02
 2.70861E+00  4.71328E+00  0.00000E+00 -5.44302E-03
 2.70861E+00  4.93810E+00  0.00000E+00 -2.80392E-03

 2.84047E+00  0.00000E+00  1.21162E+00  1.07257E+00
 2.84047E+00  9.61205E-02  1.21057E+00  1.06915E+00
 2.84047E+00  1.92247E-01  1.20715E+00  1.07003E+00
 2.84047E+00  2.88395E-01  1.20141E+00  1.06528E+00
 2.84047E+00  3.84591E-01  1.19340E+00  1.05726E+00
 2.84047E+00  4.80871E-01  1.18317E+00  1.05742E+00
 2.84047E+00  5.77282E-01  1.17079E+00  1.05895E+00
 2.84047E+00  6.73881E-01  1.15632E+00  1.05301E+00
 2.84047E+00  7.70736E-01  1.13983E+00  1.04272E+00
 2.84047E+00  8.67927E-01  1.12142E+00  1.03208E+00
 2.84047E+00  9.65544E-01  1.10115E+00  1.02041E+00
 2.84047E+00  1.06369E+00  1.07909E+00  1.00592E+00
 2.84047E+00  1.16247E+00  1.05526E+00  9.85816E-01
 2.84047E+00  1.26202E+00  1.02962E+00  9.57851E-01
 2.84047E+00  1.36246E+00  1.00197E+00  9.25893E-01
 2.84047E+00  1.46396E+00  9.71934E-01  8.95714E-01
 2.84047E+00  1.56668E+00  9.38857E-01  8.62674E-01
 2.84047E+00  1.67080E+00  9.01724E-01  8.13613E-01
 2.84047E+00  1.77650E+00  8.59153E-01  7.43589E-01
 2.84047E+00  1.88400E+00  8.09468E-01  6.61798E-01
 2.84047E+00  1.99353E+00  7.50897E-01  5.72143E-01
 2.84047E+00  2.10534E+00  6.81844E-01  4.55911E-01
 2.84047E+00  2.21969E+00  6.01034E-01  2.97771E-01
 2.84047E+00  2.33687E+00  5.07485E-01  1.42641E-01
 2.84047E+00  2.45719E+00  4.00804E-01  5.88759E-02
 2.84047E+00  2.58098E+00  2.83352E-01  3.09522E-02
 2.84047E+00  2.70861E+00  1.65622E-01 -1.20605E-02
 2.84047E+00  2.84047E+00  7.00351E-02 -8.03782E-02
 2.84047E+00  2.97698E+00  1.74337E-02 -1.34886E-01
 2.84047E+00  3.11858E+00  1.87070E-03 -1.57340E-01
 2.84047E+00  3.26575E+00  5.41972E-05 -1.44271E-01
 2.84047E+00  3.41902E+00  2.14162E-07 -1.20314E-01
 2.84047E+00  3.57893E+00  2.47856E-11 -1.28285E-01
 2.84047E+00  3.74607E+00 -1.76299E-13 -1.31159E-01
 2.84047E+00  3.92107E+00  0.00000E+00 -7.69821E-02
 2.84047E+00  4.10458E+00  0.00000E+00 -3.87662E-02
 2.84047E+00  4.29729E+00  0.00000E+00 -4.46430E-02
 2.84047E+00  4.49994E+00  0.00000E+00 -2.61089E-02
 2.84047E+00  4.71328E+00  0.00000E+00 -4.90785E-03
 2.84047E+00  4.93810E+00  0.00000E+00 -3.47449E-03

 2.97698E+00  0.00000E+00  3.19135E-01  2.41884E-01
 2.97698E+00  9.61205E-02  3.18861E-01  2.41604E-01
 2.97698E+00  1.92247E-01  3.17984E-01  2.37919E-01
 2.97698E+00  2.88395E-01  3.16511E-01  2.36793E-01
 2.97698E+00  3.84591E-01  3.14453E-01  2.39451E-01
 2.97698E+00  4.80871E-01  3.11823E-01  2.42027E-01
 2.97698E+00  5.77282E-01  3.08631E-01  2.41952E-01
 2.97698E+00  6.73881E-01  3.04893E-01  2.38632E-01
 2.97698E+00  7.70736E-01  3.00622E-01  2.36301E-01
 2.97698E+00  8.67927E-01  2.95834E-01  2.38223E-01
 2.97698E+00  9.65544E-01  2.90544E-01  2.41808E-01
 2.97698E+00  1.06369E+00  2.84761E-01  2.43780E-01
 2.97698E+00  1.16247E+00  2.78483E-01  2.42626E-01
 2.97698E+00  1.26202E+00  2.71690E-01  2.37150E-01
 2.97698E+00  1.36246E+00  2.64326E-01  2.25682E-01
 2.97698E+00  1.46396E+00  2.56286E-01  2.06580E-01
 2.97698E+00  1.56668E+00  2.47390E-01  1.83091E-01
 2.97698E+00  1.67080E+00  2.37369E-01  1.62365E-01
 2.97698E+00  1.77650E+00  2.25860E-01  1.45072E-01
 2.97698E+00  1.88400E+00  2.12422E-01  1.21220E-01
 2.97698E+00  1.99353E+00  1.96594E-01  8.09418E-02
 2.97698E+00  2.10534E+00  1.77969E-01  1.96544E-02
 2.97698E+00  2.21969E+00  1.56236E-01 -6.15915E-02
 2.97698E+00  2.33687E+00  1.31198E-01 -1.30830E-01
 2.97698E+00  2.45719E+00  1.02878E-01 -1.44809E-01
 2.97698E+00  2.58098E+00  7.20801E-02 -1.20514E-01
 2.97698E+00  2.70861E+00  4.16928E-02 -1.16777E-01
 2.97698E+00  2.84047E+00  1.74337E-02 -1.34886E-01
 2.97698E+00  2.97698E+00  4.29185E-03 -1.22460E-01
 2.97698E+00  3.11858E+00  4.55734E-04 -8.82158E-02
 2.97698E+00  3.26575E+00  1.30879E-05 -1.02581E-01
 2.97698E+00  3.41902E+00  5.13188E-08 -1.48672E-01
 2.97698E+00  3.57893E+00  6.11382E-12 -1.38449E-01
 2.97698E+00  3.74607E+00 -1.60269E-13 -9.94132E-02
 2.97698E+00  3.92107E+00  0.00000E+00 -9.91266E-02
 2.97698E+00  4.10458E+00  0.00000E+00 -9.13677E-02
 2.97698E+00  4.29729E+00  0.00000E+00 -5.16948E-02
 2.97698E+00  4.49994E+00  0.00000E+00 -2.27312E-02
 2.97698E+00  4.71328E+00  0.00000E+00 -9.61464E-03
 2.97698E+00  4.93810E+00  0.00000E+00 -3.84695E-03

 3.11858E+00  0.00000E+00  3.55990E-02 -1.69142E-03
 3.11858E+00  9.61205E-02  3.55688E-02 -2.79308E-03
 3.11858E+00  1.92247E-01  3.54737E-02 -4.15814E-03
 3.11858E+00  2.88395E-01  3.53144E-02 -5.07530E-03
 3.11858E+00  3.84591E-01  3.50918E-02 -4.57574E-03
 3.11858E+00  4.80871E-01  3.48069E-02 -2.25600E-03
 3.11858E+00  5.77282E-01  3.44607E-02 -7.31761E-04
 3.11858E+00  6.73881E-01  3.40544E-02 -1.92066E-03
 3.11858E+00  7.70736E-01  3.35892E-02 -2.53598E-03
 3.11858E+00  8.67927E-01  3.30664E-02  2.10778E-04
 3.11858E+00  9.65544E-01  3.24869E-02  4.46856E-03
 3.11858E+00  1.06369E+00  3.18513E-02  7.74465E-03
 3.11858E+00  1.16247E+00  3.11588E-02  8.54302E-03
 3.11858E+00  1.26202E+00  3.04063E-02  5.90848E-03
 3.11858E+00  1.36246E+00  2.95871E-02  1.12328E-03
 3.11858E+00  1.46396E+00  2.86886E-02 -3.85242E-03
 3.11858E+00  1.56668E+00  2.76905E-02 -1.15623E-02
 3.11858E+00  1.67080E+00  2.65621E-02 -2.81652E-02
 3.11858E+00  1.77650E+00  2.52625E-02 -5.37057E-02
 3.11858E+00  1.88400E+00  2.37420E-02 -7.80963E-02
 3.11858E+00  1.99353E+00  2.19486E-02 -9.25969E-02
 3.11858E+00  2.10534E+00  1.98358E-02 -9.75280E-02
 3.11858E+00  2.21969E+00  1.73693E-02 -9.62417E-02
 3.11858E+00  2.33687E+00  1.45306E-02 -9.92503E-02
 3.11858E+00  2.45719E+00  1.13323E-02 -1.19449E-01
 3.11858E+00  2.58098E+00  7.88227E-03 -1.50500E-01
 3.11858E+00  2.70861E+00  4.51877E-03 -1.70959E-01
 3.11858E+00  2.84047E+00  1.87070E-03 -1.57340E-01
 3.11858E+00  2.97698E+00  4.55734E-04 -8.82158E-02
 3.11858E+00  3.11858E+00  4.78826E-05 -2.49271E-02
 3.11858E+00  3.26575E+00  1.36228E-06 -1.06958E-01
 3.11858E+00  3.41902E+00  5.29691E-09 -2.41609E-01
 3.11858E+00  3.57893E+00  7.86762E-13 -1.62049E-01
 3.11858E+00  3.74607E+00 -1.67635E-13 -3.08776E-02
 3.11858E+00  3.92107E+00  0.00000E+00 -1.26994E-01
 3.11858E+00  4.10458E+00  0.00000E+00 -1.78394E-01
 3.11858E+00  4.29729E+00  0.00000E+00 -5.93205E-02
 3.11858E+00  4.49994E+00  0.00000E+00 -1.46368E-02
 3.11858E+00  4.71328E+00  0.00000E+00 -1.77884E-02
 3.11858E+00  4.93810E+00  0.00000E+00 -4.01701E-03

 3.26575E+00  0.00000E+00  1.05430E-03 -1.62593E-02
 3.26575E+00  9.61205E-02  1.05342E-03 -1.81531E-02
 3.26575E+00  1.92247E-01  1.05069E-03 -1.77455E-02
 3.26575E+00  2.88395E-01  1.04612E-03 -1.85405E-02
 3.26575E+00  3.84591E-01  1.03974E-03 -2.00044E-02
 3.26575E+00  4.80871E-01  1.03156E-03 -1.85572E-02
 3.26575E+00  5.77282E-01  1.02161E-03 -1.66970E-02
 3.26575E+00  6.73881E-01  1.00992E-03 -1.73200E-02
 3.26575E+00  7.70736E-01  9.96523E-04 -1.84504E-02
 3.26575E+00  8.67927E-01  9.81435E-04 -1.80557E-02
 3.26575E+00  9.65544E-01  9.64679E-04 -1.68506E-02
 3.26575E+00  1.06369E+00  9.46254E-04 -1.60788E-02
 3.26575E+00  1.16247E+00  9.26125E-04 -1.70026E-02
 3.26575E+00  1.26202E+00  9.04188E-04 -2.04241E-02
 3.26575E+00  1.36246E+00  8.80229E-04 -2.38107E-02
 3.26575E+00  1.46396E+00  8.53863E-04 -2.37045E-02
 3.26575E+00  1.56668E+00  8.24472E-04 -2.51015E-02
 3.26575E+00  1.67080E+00  7.91138E-04 -3.97941E-02
 3.26575E+00  1.77650E+00  7.52624E-04 -6.88309E-02
 3.26575E+00  1.88400E+00  7.07430E-04 -9.54318E-02
 3.26575E+00  1.99353E+00  6.53956E-04 -1.04902E-01
 3.26575E+00  2.10534E+00  5.90752E-04 -9.73877E-02
 3.26575E+00  2.21969E+00  5.16732E-04 -7.88900E-02
 3.26575E+00  2.33687E+00  4.31352E-04 -7.29020E-02
 3.26575E+00  2.45719E+00  3.35178E-04 -1.08265E-01
 3.26575E+00  2.58098E+00  2.31867E-04 -1.63002E-01
 3.26575E+00  2.70861E+00  1.31988E-04 -1.78306E-01
 3.26575E+00  2.84047E+00  5.41972E-05 -1.44271E-01
 3.26575E+00  2.97698E+00  1.30879E-05 -1.02581E-01
 3.26575E+00  3.11858E+00  1.36228E-06 -1.06958E-01
 3.26575E+00  3.26575E+00  3.84140E-08 -2.12867E-01
 3.26575E+00  3.41902E+00  1.48090E-10 -3.16316E-01
 3.26575E+00  3.57893E+00  2.66256E-13 -2.04892E-01
 3.26575E+00  3.74607E+00  2.35660E-13 -5.13087E-02
 3.26575E+00  3.92107E+00  0.00000E+00 -1.26328E-01
 3.26575E+00  4.10458E+00  0.00000E+00 -1.78503E-01
 3.26575E+00  4.29729E+00  0.00000E+00 -7.81216E-02
 3.26575E+00  4.49994E+00  0.00000E+00 -2.91874E-02
 3.26575E+00  4.71328E+00  0.00000E+00 -2.04530E-02
 3.26575E+00  4.93810E+00  0.00000E+00 -4.68424E-03

 3.41902E+00  0.00000E+00  4.21376E-06 -1.09735E-02
 3.41902E+00  9.61205E-02  4.21096E-06 -1.23507E-02
 3.41902E+00  1.92247E-01  4.20037E-06 -1.25496E-02
 3.41902E+00  2.88395E-01  4.18270E-06 -1.23730E-02
 3.41902E+00  3.84591E-01  4.15802E-06 -1.20458E-02
 3.41902E+00  4.80871E-01  4.12640E-06 -1.12326E-02
 3.41902E+00  5.77282E-01  4.08792E-06 -1.09085E-02
 3.41902E+00  6.73881E-01  4.04266E-06 -1.19007E-02
 3.41902E+00  7.70736E-01  3.99072E-06 -1.32464E-02
 3.41902E+00  8.67927E-01  3.93216E-06 -1.39842E-02
 3.41902E+00  9.65544E-01  3.86702E-06 -1.42331E-02
 3.41902E+00  1.06369E+00  3.79527E-06 -1.43675E-02
 3.41902E+00  1.16247E+00  3.71673E-06 -1.49654E-02
 3.41902E+00  1.26202E+00  3.63094E-06 -1.65736E-02
 3.41902E+00  1.36246E+00  3.53700E-06 -1.90850E-02
 3.41902E+00  1.46396E+00  3.43334E-06 -2.21960E-02
 3.41902E+00  1.56668E+00  3.31745E-06 -2.68123E-02
 3.41902E+00  1.67080E+00  3.18560E-06 -3.48178E-02
 3.41902E+00  1.77650E+00  3.03275E-06 -4.65414E-02
 3.41902E+00  1.88400E+00  2.85274E-06 -5.97239E-02
 3.41902E+00  1.99353E+00  2.63885E-06 -7.27633E-02
 3.41902E+00  2.10534E+00  2.38483E-06 -8.73107E-02
 3.41902E+00  2.21969E+00  2.08579E-06 -1.05718E-01
 3.41902E+00  2.33687E+00  1.73927E-06 -1.29505E-01
 3.41902E+00  2.45719E+00  1.34802E-06 -1.58540E-01
 3.41902E+00  2.58098E+00  9.28440E-07 -1.76114E-01
 3.41902E+00  2.70861E+00  5.25301E-07 -1.54980E-01
 3.41902E+00  2.84047E+00  2.14162E-07 -1.20314E-01
 3.41902E+00  2.97698E+00  5.13190E-08 -1.48672E-01
 3.41902E+00  3.11858E+00  5.29690E-09 -2.41609E-01
 3.41902E+00  3.26575E+00  1.48124E-10 -3.16316E-01
 3.41902E+00  3.41902E+00  4.00914E-13 -3.20975E-01
 3.41902E+00  3.57893E+00 -3.54128E-13 -2.42852E-01
 3.41902E+00  3.74607E+00 -1.82921E-13 -1.41397E-01
 3.41902E+00  3.92107E+00  0.00000E+00 -9.72858E-02
 3.41902E+00  4.10458E+00  0.00000E+00 -9.82293E-02
 3.41902E+00  4.29729E+00  0.00000E+00 -1.00064E-01
 3.41902E+00  4.49994E+00  0.00000E+00 -5.98442E-02
 3.41902E+00  4.71328E+00  0.00000E+00 -1.84992E-02
 3.41902E+00  4.93810E+00  0.00000E+00 -6.67562E-03

 3.57893E+00  0.00000E+00  1.39624E-10 -8.28708E-03
 3.57893E+00  9.61205E-02  4.35318E-10 -9.20213E-03
 3.57893E+00  1.92247E-01  4.31604E-10 -9.08149E-03
 3.57893E+00  2.88395E-01  4.29636E-10 -8.48819E-03
 3.57893E+00  3.84591E-01  4.27439E-10 -8.01456E-03
 3.57893E+00  4.80871E-01  4.22623E-10 -7.92055E-03
 3.57893E+00  5.77282E-01  4.18391E-10 -8.15691E-03
 3.57893E+00  6.73881E-01  4.12405E-10 -8.61725E-03
 3.57893E+00  7.70736E-01  4.07736E-10 -9.31241E-03
 3.57893E+00  8.67927E-01  4.01699E-10 -1.01970E-02
 3.57893E+00  9.65544E-01  3.94783E-10 -1.09863E-02
 3.57893E+00  1.06369E+00  3.87401E-10 -1.14867E-02
 3.57893E+00  1.16247E+00  3.79246E-10 -1.20575E-02
 3.57893E+00  1.26202E+00  3.70114E-10 -1.32031E-02
 3.57893E+00  1.36246E+00  3.60204E-10 -1.54100E-02
 3.57893E+00  1.46396E+00  3.49771E-10 -1.91212E-02
 3.57893E+00  1.56668E+00  3.38383E-10 -2.39807E-02
 3.57893E+00  1.67080E+00  3.25273E-10 -2.89914E-02
 3.57893E+00  1.77650E+00  3.10413E-10 -3.39876E-02
 3.57893E+00  1.88400E+00  2.93216E-10 -4.01882E-02
 3.57893E+00  1.99353E+00  2.72394E-10 -4.99034E-02
 3.57893E+00  2.10534E+00  2.47993E-10 -6.83430E-02
 3.57893E+00  2.21969E+00  2.19057E-10 -9.92299E-02
 3.57893E+00  2.33687E+00  1.84561E-10 -1.29908E-01
 3.57893E+00  2.45719E+00  1.45686E-10 -1.41220E-01
 3.57893E+00  2.58098E+00  1.02255E-10 -1.34770E-01
 3.57893E+00  2.70861E+00  5.91935E-11 -1.27438E-01
 3.57893E+00  2.84047E+00  2.47783E-11 -1.28285E-01
 3.57893E+00  2.97698E+00  6.01240E-12 -1.38449E-01
 3.57893E+00  3.11858E+00  4.61232E-13 -1.62049E-01
 3.57893E+00  3.26575E+00  5.04136E-13 -2.04892E-01
 3.57893E+00  3.41902E+00 -3.63848E-13 -2.42852E-01
 3.57893E+00  3.57893E+00 -2.03044E-12 -2.28034E-01
 3.57893E+00  3.74607E+00 -4.13424E-13 -1.57952E-01
 3.57893E+00  3.92107E+00  0.00000E+00 -7.08777E-02
 3.57893E+00  4.10458E+00  0.00000E+00 -5.45108E-02
 3.57893E+00  4.29729E+00  0.00000E+00 -1.00179E-01
 3.57893E+00  4.49994E+00  0.00000E+00 -7.10102E-02
 3.57893E+00  4.71328E+00  0.00000E+00 -2.18343E-02
 3.57893E+00  4.93810E+00  0.00000E+00 -1.03333E-02

 3.74607E+00  0.00000E+00 -8.98473E-10 -5.95322E-03
 3.74607E+00  9.61205E-02  2.10121E-12 -6.59995E-03
 3.74607E+00  1.92247E-01 -7.80119E-13 -5.62664E-03
 3.74607E+00  2.88395E-01 -1.60046E-13 -5.32951E-03
 3.74607E+00  3.84591E-01  2.32201E-12 -6.11804E-03
 3.74607E+00  4.80871E-01  1.26839E-12 -6.47322E-03
 3.74607E+00  5.77282E-01  1.39923E-12 -6.28998E-03
 3.74607E+00  6.73881E-01  2.62688E-12 -5.95476E-03
 3.74607E+00  7.70736E-01  2.05258E-13 -5.95340E-03
 3.74607E+00  8.67927E-01  1.06994E-12 -6.56834E-03
 3.74607E+00  9.65544E-01  9.88725E-13 -7.40168E-03
 3.74607E+00  1.06369E+00  5.17022E-13 -8.11051E-03
 3.74607E+00  1.16247E+00  8.45262E-13 -9.09240E-03
 3.74607E+00  1.26202E+00  5.90184E-13 -1.08082E-02
 3.74607E+00  1.36246E+00  1.02053E-12 -1.28318E-02
 3.74607E+00  1.46396E+00  7.00132E-13 -1.44604E-02
 3.74607E+00  1.56668E+00  3.08594E-13 -1.66576E-02
 3.74607E+00  1.67080E+00  1.00518E-12 -2.17206E-02
 3.74607E+00  1.77650E+00  7.97504E-13 -2.95449E-02
 3.74607E+00  1.88400E+00  4.26512E-13 -3.60567E-02
 3.74607E+00  1.99353E+00  5.24027E-13 -3.92541E-02
 3.74607E+00  2.10534E+00  1.04794E-12 -4.56958E-02
 3.74607E+00  2.21969E+00  3.51558E-13 -6.17943E-02
 3.74607E+00  2.33687E+00  6.53939E-13 -7.78228E-02
 3.74607E+00  2.45719E+00  5.67725E-13 -7.84776E-02
 3.74607E+00  2.58098E+00  2.04806E-13 -7.57802E-02
 3.74607E+00  2.70861E+00  2.15758E-13 -1.00176E-01
 3.74607E+00  2.84047E+00 -1.38986E-13 -1.31159E-01
 3.74607E+00  2.97698E+00  4.15858E-14 -9.94132E-02
 3.74607E+00  3.11858E+00 -1.00032E-13 -3.08776E-02
 3.74607E+00  3.26575E+00  2.29401E-13 -5.13087E-02
 3.74607E+00  3.41902E+00 -3.73758E-13 -1.41397E-01
 3.74607E+00  3.57893E+00 -9.15677E-14 -1.57952E-01
 3.74607E+00  3.74607E+00 -9.51361E-14 -1.03757E-01
 3.74607E+00  3.92107E+00  0.00000E+00 -5.65711E-02
 3.74607E+00  4.10458E+00  0.00000E+00 -4.67807E-02
 3.74607E+00  4.29729E+00  0.00000E+00 -6.36852E-02
 3.74607E+00  4.49994E+00  0.00000E+00 -6.00651E-02
 3.74607E+00  4.71328E+00  0.00000E+00 -3.53823E-02
 3.74607E+00  4.93810E+00  0.00000E+00 -1.08866E-02

 3.92107E+00  0.00000E+00  0.00000E+00 -4.26796E-03
 3.92107E+00  9.61205E-02  0.00000E+00 -4.43807E-03
 3.92107E+00  1.92247E-01  0.00000E+00 -3.89331E-03
 3.92107E+00  2.88395E-01  0.00000E+00 -3.99842E-03
 3.92107E+00  3.84591E-01  0.00000E+00 -4.68414E-03
 3.92107E+00  4.80871E-01  0.00000E+00 -4.68561E-03
 3.92107E+00  5.77282E-01  0.00000E+00 -4.34082E-03
 3.92107E+00  6.73881E-01  0.00000E+00 -4.28979E-03
 3.92107E+00  7.70736E-01  0.00000E+00 -4.50192E-03
 3.92107E+00  8.67927E-01  0.00000E+00 -4.84856E-03
 3.92107E+00  9.65544E-01  0.00000E+00 -5.30260E-03
 3.92107E+00  1.06369E+00  0.00000E+00 -5.87130E-03
 3.92107E+00  1.16247E+00  0.00000E+00 -6.62271E-03
 3.92107E+00  1.26202E+00  0.00000E+00 -7.62424E-03
 3.92107E+00  1.36246E+00  0.00000E+00 -8.82302E-03
 3.92107E+00  1.46396E+00  0.00000E+00 -1.01478E-02
 3.92107E+00  1.56668E+00  0.00000E+00 -1.20248E-02
 3.92107E+00  1.67080E+00  0.00000E+00 -1.52800E-02
 3.92107E+00  1.77650E+00  0.00000E+00 -1.98833E-02
 3.92107E+00  1.88400E+00  0.00000E+00 -2.43920E-02
 3.92107E+00  1.99353E+00  0.00000E+00 -2.79298E-02
 3.92107E+00  2.10534E+00  0.00000E+00 -3.21104E-02
 3.92107E+00  2.21969E+00  0.00000E+00 -3.88575E-02
 3.92107E+00  2.33687E+00  0.00000E+00 -4.78221E-02
 3.92107E+00  2.45719E+00  0.00000E+00 -5.75637E-02
 3.92107E+00  2.58098E+00  0.00000E+00 -6.58961E-02
 3.92107E+00  2.70861E+00  0.00000E+00 -7.04031E-02
 3.92107E+00  2.84047E+00  0.00000E+00 -7.69821E-02
 3.92107E+00  2.97698E+00  0.00000E+00 -9.91266E-02
 3.92107E+00  3.11858E+00  0.00000E+00 -1.26994E-01
 3.92107E+00  3.26575E+00  0.00000E+00 -1.26328E-01
 3.92107E+00  3.41902E+00  0.00000E+00 -9.72858E-02
 3.92107E+00  3.57893E+00  0.00000E+00 -7.08777E-02
 3.92107E+00  3.74607E+00  0.00000E+00 -5.65711E-02
 3.92107E+00  3.92107E+00  0.00000E+00 -4.74066E-02
 3.92107E+00  4.10458E+00  0.00000E+00 -2.24083E-02
 3.92107E+00  4.29729E+00  0.00000E+00 -1.43053E-03
 3.92107E+00  4.49994E+00  0.00000E+00 -4.29601E-02
 3.92107E+00  4.71328E+00  0.00000E+00 -5.29598E-02
 3.92107E+00  4.93810E+00  0.00000E+00 -5.10360E-03

 4.10458E+00  0.00000E+00  0.00000E+00 -2.97285E-03
 4.10458E+00  9.61205E-02  0.00000E+00 -2.84515E-03
 4.10458E+00  1.92247E-01  0.00000E+00 -2.84950E-03
 4.10458E+00  2.88395E-01  0.00000E+00 -3.05950E-03
 4.10458E+00  3.84591E-01  0.00000E+00 -3.20149E-03
 4.10458E+00  4.80871E-01  0.00000E+00 -2.90926E-03
 4.10458E+00  5.77282E-01  0.00000E+00 -2.67442E-03
 4.10458E+00  6.73881E-01  0.00000E+00 -2.97101E-03
 4.10458E+00  7.70736E-01  0.00000E+00 -3.36019E-03
 4.10458E+00  8.67927E-01  0.00000E+00 -3.45314E-03
 4.10458E+00  9.65544E-01  0.00000E+00 -3.55916E-03
 4.10458E+00  1.06369E+00  0.00000E+00 -3.98448E-03
 4.10458E+00  1.16247E+00  0.00000E+00 -4.48888E-03
 4.10458E+00  1.26202E+00  0.00000E+00 -4.79226E-03
 4.10458E+00  1.36246E+00  0.00000E+00 -5.30039E-03
 4.10458E+00  1.46396E+00  0.00000E+00 -6.65953E-03
 4.10458E+00  1.56668E+00  0.00000E+00 -8.56288E-03
 4.10458E+00  1.67080E+00  0.00000E+00 -9.94178E-03
 4.10458E+00  1.77650E+00  0.00000E+00 -1.07781E-02
 4.10458E+00  1.88400E+00  0.00000E+00 -1.27967E-02
 4.10458E+00  1.99353E+00  0.00000E+00 -1.71034E-02
 4.10458E+00  2.10534E+00  0.00000E+00 -2.19904E-02
 4.10458E+00  2.21969E+00  0.00000E+00 -2.58337E-02
 4.10458E+00  2.33687E+00  0.00000E+00 -3.22860E-02
 4.10458E+00  2.45719E+00  0.00000E+00 -4.63506E-02
 4.10458E+00  2.58098E+00  0.00000E+00 -5.81182E-02
 4.10458E+00  2.70861E+00  0.00000E+00 -4.81918E-02
 4.10458E+00  2.84047E+00  0.00000E+00 -3.87662E-02
 4.10458E+00  2.97698E+00  0.00000E+00 -9.13677E-02
 4.10458E+00  3.11858E+00  0.00000E+00 -1.78394E-01
 4.10458E+00  3.26575E+00  0.00000E+00 -1.78503E-01
 4.10458E+00  3.41902E+00  0.00000E+00 -9.82293E-02
 4.10458E+00  3.57893E+00  0.00000E+00 -5.45108E-02
 4.10458E+00  3.74607E+00  0.00000E+00 -4.67807E-02
 4.10458E+00  3.92107E+00  0.00000E+00 -2.24083E-02
 4.10458E+00  4.10458E+00  0.00000E+00  2.82944E-03
 4.10458E+00  4.29729E+00  0.00000E+00  1.97543E-03
 4.10458E+00  4.49994E+00  0.00000E+00 -3.18168E-02
 4.10458E+00  4.71328E+00  0.00000E+00 -3.83496E-02
 4.10458E+00  4.93810E+00  0.00000E+00 -7.40722E-03

 4.29729E+00  0.00000E+00  0.00000E+00 -1.89330E-03
 4.29729E+00  9.61205E-02  0.00000E+00 -1.81821E-03
 4.29729E+00  1.92247E-01  0.00000E+00 -1.72749E-03
 4.29729E+00  2.88395E-01  0.00000E+00 -1.73487E-03
 4.29729E+00  3.84591E-01  0.00000E+00 -1.78526E-03
 4.29729E+00  4.80871E-01  0.00000E+00 -1.72030E-03
 4.29729E+00  5.77282E-01  0.00000E+00 -1.65207E-03
 4.29729E+00  6.73881E-01  0.00000E+00 -1.70009E-03
 4.29729E+00  7.70736E-01  0.00000E+00 -1.73549E-03
 4.29729E+00  8.67927E-01  0.00000E+00 -1.68015E-03
 4.29729E+00  9.65544E-01  0.00000E+00 -1.75772E-03
 4.29729E+00  1.06369E+00  0.00000E+00 -2.15362E-03
 4.29729E+00  1.16247E+00  0.00000E+00 -2.66575E-03
 4.29729E+00  1.26202E+00  0.00000E+00 -3.04495E-03
 4.29729E+00  1.36246E+00  0.00000E+00 -3.40750E-03
 4.29729E+00  1.46396E+00  0.00000E+00 -4.01153E-03
 4.29729E+00  1.56668E+00  0.00000E+00 -4.86112E-03
 4.29729E+00  1.67080E+00  0.00000E+00 -5.75733E-03
 4.29729E+00  1.77650E+00  0.00000E+00 -6.66604E-03
 4.29729E+00  1.88400E+00  0.00000E+00 -7.83042E-03
 4.29729E+00  1.99353E+00  0.00000E+00 -9.47052E-03
 4.29729E+00  2.10534E+00  0.00000E+00 -1.16073E-02
 4.29729E+00  2.21969E+00  0.00000E+00 -1.42297E-02
 4.29729E+00  2.33687E+00  0.00000E+00 -1.73769E-02
 4.29729E+00  2.45719E+00  0.00000E+00 -2.11801E-02
 4.29729E+00  2.58098E+00  0.00000E+00 -2.65489E-02
 4.29729E+00  2.70861E+00  0.00000E+00 -3.48708E-02
 4.29729E+00  2.84047E+00  0.00000E+00 -4.46430E-02
 4.29729E+00  2.97698E+00  0.00000E+00 -5.16948E-02
 4.29729E+00  3.11858E+00  0.00000E+00 -5.93205E-02
 4.29729E+00  3.26575E+00  0.00000E+00 -7.81216E-02
 4.29729E+00  3.41902E+00  0.00000E+00 -1.00064E-01
 4.29729E+00  3.57893E+00  0.00000E+00 -1.00179E-01
 4.29729E+00  3.74607E+00  0.00000E+00 -6.36852E-02
 4.29729E+00  3.92107E+00  0.00000E+00 -1.43053E-03
 4.29729E+00  4.10458E+00  0.00000E+00  1.97543E-03
 4.29729E+00  4.29729E+00  0.00000E+00 -5.01936E-02
 4.29729E+00  4.49994E+00  0.00000E+00 -3.05880E-02
 4.29729E+00  4.71328E+00  0.00000E+00 -3.93260E-03
 4.29729E+00  4.93810E+00  0.00000E+00 -1.59956E-02

 4.49994E+00  0.00000E+00  0.00000E+00 -1.14570E-03
 4.49994E+00  9.61205E-02  0.00000E+00 -1.10305E-03
 4.49994E+00  1.92247E-01  0.00000E+00 -1.03563E-03
 4.49994E+00  2.88395E-01  0.00000E+00 -9.66207E-04
 4.49994E+00  3.84591E-01  0.00000E+00 -9.61248E-04
 4.49994E+00  4.80871E-01  0.00000E+00 -1.06878E-03
 4.49994E+00  5.77282E-01  0.00000E+00 -1.11466E-03
 4.49994E+00  6.73881E-01  0.00000E+00 -9.68847E-04
 4.49994E+00  7.70736E-01  0.00000E+00 -8.61867E-04
 4.49994E+00  8.67927E-01  0.00000E+00 -9.87224E-04
 4.49994E+00  9.65544E-01  0.00000E+00 -1.20948E-03
 4.49994E+00  1.06369E+00  0.00000E+00 -1.37295E-03
 4.49994E+00  1.16247E+00  0.00000E+00 -1.49239E-03
 4.49994E+00  1.26202E+00  0.00000E+00 -1.62343E-03
 4.49994E+00  1.36246E+00  0.00000E+00 -1.80753E-03
 4.49994E+00  1.46396E+00  0.00000E+00 -2.08148E-03
 4.49994E+00  1.56668E+00  0.00000E+00 -2.47997E-03
 4.49994E+00  1.67080E+00  0.00000E+00 -3.03560E-03
 4.49994E+00  1.77650E+00  0.00000E+00 -3.70608E-03
 4.49994E+00  1.88400E+00  0.00000E+00 -4.32806E-03
 4.49994E+00  1.99353E+00  0.00000E+00 -4.84595E-03
 4.49994E+00  2.10534E+00  0.00000E+00 -5.61669E-03
 4.49994E+00  2.21969E+00  0.00000E+00 -6.96635E-03
 4.49994E+00  2.33687E+00  0.00000E+00 -8.26754E-03
 4.49994E+00  2.45719E+00  0.00000E+00 -8.68421E-03
 4.49994E+00  2.58098E+00  0.00000E+00 -1.04541E-02
 4.49994E+00  2.70861E+00  0.00000E+00 -1.77729E-02
 4.49994E+00  2.84047E+00  0.00000E+00 -2.61089E-02
 4.49994E+00  2.97698E+00  0.00000E+00 -2.27312E-02
 4.49994E+00  3.11858E+00  0.00000E+00 -1.46368E-02
 4.49994E+00  3.26575E+00  0.00000E+00 -2.91874E-02
 4.49994E+00  3.41902E+00  0.00000E+00 -5.98442E-02
 4.49994E+00  3.57893E+00  0.00000E+00 -7.10102E-02
 4.49994E+00  3.74607E+00  0.00000E+00 -6.00651E-02
 4.49994E+00  3.92107E+00  0.00000E+00 -4.29601E-02
 4.49994E+00  4.10458E+00  0.00000E+00 -3.18168E-02
 4.49994E+00  4.29729E+00  0.00000E+00 -3.05880E-02
 4.49994E+00  4.49994E+00  0.00000E+00 -3.14065E-02
 4.49994E+00  4.71328E+00  0.00000E+00 -2.24523E-02
 4.49994E+00  4.93810E+00  0.00000E+00 -8.17893E-03

 4.71328E+00  0.00000E+00  0.00000E+00 -6.00808E-04
 4.71328E+00  9.61205E-02  0.00000E+00 -5.75409E-04
 4.71328E+00  1.92247E-01  0.00000E+00 -5.90204E-04
 4.71328E+00  2.88395E-01  0.00000E+00 -5.66359E-04
 4.71328E+00  3.84591E-01  0.00000E+00 -5.44720E-04
 4.71328E+00  4.80871E-01  0.00000E+00 -6.32682E-04
 4.71328E+00  5.77282E-01  0.00000E+00 -6.87419E-04
 4.71328E+00  6.73881E-01  0.00000E+00 -5.90196E-04
 4.71328E+00  7.70736E-01  0.00000E+00 -5.49440E-04
 4.71328E+00  8.67927E-01  0.00000E+00 -7.20888E-04
 4.71328E+00  9.65544E-01  0.00000E+00 -9.04290E-04
 4.71328E+00  1.06369E+00  0.00000E+00 -9.02063E-04
 4.71328E+00  1.16247E+00  0.00000E+00 -8.01663E-04
 4.71328E+00  1.26202E+00  0.00000E+00 -7.50343E-04
 4.71328E+00  1.36246E+00  0.00000E+00 -8.04800E-04
 4.71328E+00  1.46396E+00  0.00000E+00 -9.80772E-04
 4.71328E+00  1.56668E+00  0.00000E+00 -1.22622E-03
 4.71328E+00  1.67080E+00  0.00000E+00 -1.43467E-03
 4.71328E+00  1.77650E+00  0.00000E+00 -1.59651E-03
 4.71328E+00  1.88400E+00  0.00000E+00 -1.86228E-03
 4.71328E+00  1.99353E+00  0.00000E+00 -2.33074E-03
 4.71328E+00  2.10534E+00  0.00000E+00 -2.86008E-03
 4.71328E+00  2.21969E+00  0.00000E+00 -3.30964E-03
 4.71328E+00  2.33687E+00  0.00000E+00 -3.94902E-03
 4.71328E+00  2.45719E+00  0.00000E+00 -5.15264E-03
 4.71328E+00  2.58098E+00  0.00000E+00 -6.14831E-03
 4.71328E+00  2.70861E+00  0.00000E+00 -5.44302E-03
 4.71328E+00  2.84047E+00  0.00000E+00 -4.90785E-03
 4.71328E+00  2.97698E+00  0.00000E+00 -9.61464E-03
 4.71328E+00  3.11858E+00  0.00000E+00 -1.77884E-02
 4.71328E+00  3.26575E+00  0.00000E+00 -2.04530E-02
 4.71328E+00  3.41902E+00  0.00000E+00 -1.84992E-02
 4.71328E+00  3.57893E+00  0.00000E+00 -2.18343E-02
 4.71328E+00  3.74607E+00  0.00000E+00 -3.53823E-02
 4.71328E+00  3.92107E+00  0.00000E+00 -5.29598E-02
 4.71328E+00  4.10458E+00  0.00000E+00 -3.83496E-02
 4.71328E+00  4.29729E+00  0.00000E+00 -3.93260E-03
 4.71328E+00  4.49994E+00  0.00000E+00 -2.24523E-02
 4.71328E+00  4.71328E+00  0.00000E+00 -3.74009E-02
 4.71328E+00  4.93810E+00  0.00000E+00 -1.55274E-02

 4.93810E+00  0.00000E+00  0.00000E+00 -1.98569E-04
 4.93810E+00  9.61205E-02  0.00000E+00 -2.15707E-04
 4.93810E+00  1.92247E-01  0.00000E+00 -2.10835E-04
 4.93810E+00  2.88395E-01  0.00000E+00 -2.24059E-04
 4.93810E+00  3.84591E-01  0.00000E+00 -2.52368E-04
 4.93810E+00  4.80871E-01  0.00000E+00 -2.59172E-04
 4.93810E+00  5.77282E-01  0.00000E+00 -2.67577E-04
 4.93810E+00  6.73881E-01  0.00000E+00 -2.99515E-04
 4.93810E+00  7.70736E-01  0.00000E+00 -3.12941E-04
 4.93810E+00  8.67927E-01  0.00000E+00 -2.79782E-04
 4.93810E+00  9.65544E-01  0.00000E+00 -2.52666E-04
 4.93810E+00  1.06369E+00  0.00000E+00 -2.83768E-04
 4.93810E+00  1.16247E+00  0.00000E+00 -3.60777E-04
 4.93810E+00  1.26202E+00  0.00000E+00 -4.53672E-04
 4.93810E+00  1.36246E+00  0.00000E+00 -5.23381E-04
 4.93810E+00  1.46396E+00  0.00000E+00 -5.30615E-04
 4.93810E+00  1.56668E+00  0.00000E+00 -5.09268E-04
 4.93810E+00  1.67080E+00  0.00000E+00 -5.52384E-04
 4.93810E+00  1.77650E+00  0.00000E+00 -6.93693E-04
 4.93810E+00  1.88400E+00  0.00000E+00 -8.66960E-04
 4.93810E+00  1.99353E+00  0.00000E+00 -1.02132E-03
 4.93810E+00  2.10534E+00  0.00000E+00 -1.19545E-03
 4.93810E+00  2.21969E+00  0.00000E+00 -1.43728E-03
 4.93810E+00  2.33687E+00  0.00000E+00 -1.71135E-03
 4.93810E+00  2.45719E+00  0.00000E+00 -1.95541E-03
 4.93810E+00  2.58098E+00  0.00000E+00 -2.25694E-03
 4.93810E+00  2.70861E+00  0.00000E+00 -2.80392E-03
 4.93810E+00  2.84047E+00  0.00000E+00 -3.47449E-03
 4.93810E+00  2.97698E+00  0.00000E+00 -3.84695E-03
 4.93810E+00  3.11858E+00  0.00000E+00 -4.01701E-03
 4.93810E+00  3.26575E+00  0.00000E+00 -4.68424E-03
 4.93810E+00  3.41902E+00  0.00000E+00 -6.67562E-03
 4.93810E+00  3.57893E+00  0.00000E+00 -1.03333E-02
 4.93810E+00  3.74607E+00  0.00000E+00 -1.08866E-02
 4.93810E+00  3.92107E+00  0.00000E+00 -5.10360E-03
 4.93810E+00  4.10458E+00  0.00000E+00 -7.40722E-03
 4.93810E+00  4.29729E+00  0.00000E+00 -1.59956E-02
 4.93810E+00  4.49994E+00  0.00000E+00 -8.17893E-03
 4.93810E+00  4.71328E+00  0.00000E+00 -1.55274E-02
 4.93810E+00  4.93810E+00  0.00000E+00 -3.36329E-02



==> anc/V_Lambda2.5kF_kF1.08 <==
 0.00000E+00  0.00000E+00 -7.96164E+01 -1.05024E+02
 0.00000E+00  9.98174E-02 -7.87263E+01 -1.04215E+02
 0.00000E+00  1.99641E-01 -7.62049E+01 -1.01701E+02
 0.00000E+00  2.99487E-01 -7.24289E+01 -9.75057E+01
 0.00000E+00  3.99383E-01 -6.78432E+01 -9.17837E+01
 0.00000E+00  4.99366E-01 -6.28236E+01 -8.47612E+01
 0.00000E+00  5.99485E-01 -5.76250E+01 -7.67309E+01
 0.00000E+00  6.99799E-01 -5.23986E+01 -6.80399E+01
 0.00000E+00  8.00380E-01 -4.72287E+01 -5.92857E+01
 0.00000E+00  9.01309E-01 -4.21611E+01 -5.09887E+01
 0.00000E+00  1.00268E+00 -3.72213E+01 -4.33368E+01
 0.00000E+00  1.10460E+00 -3.24266E+01 -3.64251E+01
 0.00000E+00  1.20718E+00 -2.77922E+01 -3.02337E+01
 0.00000E+00  1.31055E+00 -2.33314E+01 -2.47134E+01
 0.00000E+00  1.41487E+00 -1.90568E+01 -1.98150E+01
 0.00000E+00  1.52027E+00 -1.49818E+01 -1.54851E+01
 0.00000E+00  1.62694E+00 -1.11228E+01 -1.16054E+01
 0.00000E+00  1.73506E+00 -7.50255E+00 -8.00730E+00
 0.00000E+00  1.84483E+00 -4.15526E+00 -4.63138E+00
 0.00000E+00  1.95646E+00 -1.13412E+00 -1.60081E+00
 0.00000E+00  2.07021E+00  1.48302E+00  9.54312E-01
 0.00000E+00  2.18631E+00  3.59160E+00  2.99323E+00
 0.00000E+00  2.30506E+00  5.06411E+00  4.46918E+00
 0.00000E+00  2.42675E+00  5.76513E+00  5.24426E+00
 0.00000E+00  2.55169E+00  5.59064E+00  5.17625E+00
 0.00000E+00  2.68025E+00  4.55579E+00  4.25378E+00
 0.00000E+00  2.81279E+00  2.93535E+00  2.73275E+00
 0.00000E+00  2.94972E+00  1.32822E+00  1.20301E+00
 0.00000E+00  3.09148E+00  3.46812E-01  2.77681E-01
 0.00000E+00  3.23852E+00  3.84615E-02  5.20862E-03
 0.00000E+00  3.39136E+00  1.13601E-03 -1.49032E-02
 0.00000E+00  3.55052E+00  4.53988E-06 -1.14079E-02
 0.00000E+00  3.71658E+00  8.74223E-10 -9.54117E-03
 0.00000E+00  3.89015E+00  1.70511E-09 -7.07132E-03
 0.00000E+00  4.07188E+00  0.00000E+00 -4.43244E-03
 0.00000E+00  4.26244E+00  0.00000E+00 -2.72570E-03
 0.00000E+00  4.46257E+00  0.00000E+00 -2.13580E-03
 0.00000E+00  4.67301E+00  0.00000E+00 -1.45361E-03
 0.00000E+00  4.89456E+00  0.00000E+00 -7.20785E-04
 0.00000E+00  5.12803E+00  0.00000E+00 -2.62315E-04

 9.98174E-02  0.00000E+00 -7.87263E+01 -1.04215E+02
 9.98174E-02  9.98174E-02 -7.78783E+01 -1.03461E+02
 9.98174E-02  1.99641E-01 -7.54661E+01 -1.01055E+02
 9.98174E-02  2.99487E-01 -7.18274E+01 -9.68918E+01
 9.98174E-02  3.99383E-01 -6.73709E+01 -9.11100E+01
 9.98174E-02  4.99366E-01 -6.24548E+01 -8.40308E+01
 9.98174E-02  5.99485E-01 -5.73333E+01 -7.60478E+01
 9.98174E-02  6.99799E-01 -5.21638E+01 -6.75570E+01
 9.98174E-02  8.00380E-01 -4.70366E+01 -5.90339E+01
 9.98174E-02  9.01309E-01 -4.20019E+01 -5.08800E+01
 9.98174E-02  1.00268E+00 -3.70888E+01 -4.32789E+01
 9.98174E-02  1.10460E+00 -3.23168E+01 -3.63526E+01
 9.98174E-02  1.20718E+00 -2.77018E+01 -3.01472E+01
 9.98174E-02  1.31055E+00 -2.32579E+01 -2.46750E+01
 9.98174E-02  1.41487E+00 -1.89981E+01 -1.98380E+01
 9.98174E-02  1.52027E+00 -1.49361E+01 -1.54935E+01
 9.98174E-02  1.62694E+00 -1.10885E+01 -1.15504E+01
 9.98174E-02  1.73506E+00 -7.47797E+00 -7.96055E+00
 9.98174E-02  1.84483E+00 -4.13903E+00 -4.68959E+00
 9.98174E-02  1.95646E+00 -1.12487E+00 -1.72477E+00
 9.98174E-02  2.07021E+00  1.48668E+00  9.00504E-01
 9.98174E-02  2.18631E+00  3.59103E+00  3.04520E+00
 9.98174E-02  2.30506E+00  5.06063E+00  4.53559E+00
 9.98174E-02  2.42675E+00  5.76015E+00  5.25648E+00
 9.98174E-02  2.55169E+00  5.58546E+00  5.15038E+00
 9.98174E-02  2.68025E+00  4.55148E+00  4.22797E+00
 9.98174E-02  2.81279E+00  2.93258E+00  2.72185E+00
 9.98174E-02  2.94972E+00  1.32698E+00  1.20544E+00
 9.98174E-02  3.09148E+00  3.46495E-01  2.83678E-01
 9.98174E-02  3.23852E+00  3.84269E-02  6.13255E-03
 9.98174E-02  3.39136E+00  1.13500E-03 -1.70544E-02
 9.98174E-02  3.55052E+00  4.53648E-06 -1.18828E-02
 9.98174E-02  3.71658E+00  4.77840E-10 -8.18680E-03
 9.98174E-02  3.89015E+00  2.43756E-11 -5.52629E-03
 9.98174E-02  4.07188E+00  0.00000E+00 -4.08563E-03
 9.98174E-02  4.26244E+00  0.00000E+00 -3.22419E-03
 9.98174E-02  4.46257E+00  0.00000E+00 -2.37818E-03
 9.98174E-02  4.67301E+00  0.00000E+00 -1.46791E-03
 9.98174E-02  4.89456E+00  0.00000E+00 -7.12820E-04
 9.98174E-02  5.12803E+00  0.00000E+00 -2.68300E-04

 1.99641E-01  0.00000E+00 -7.62049E+01 -1.01701E+02
 1.99641E-01  9.98174E-02 -7.54661E+01 -1.01055E+02
 1.99641E-01  1.99641E-01 -7.33408E+01 -9.85827E+01
 1.99641E-01  2.99487E-01 -7.00712E+01 -9.44024E+01
 1.99641E-01  3.99383E-01 -6.59732E+01 -8.87895E+01
 1.99641E-01  4.99366E-01 -6.13541E+01 -8.20357E+01
 1.99641E-01  5.99485E-01 -5.64596E+01 -7.44498E+01
 1.99641E-01  6.99799E-01 -5.14596E+01 -6.63474E+01
 1.99641E-01  8.00380E-01 -4.64603E+01 -5.81670E+01
 1.99641E-01  9.01309E-01 -4.15249E+01 -5.02897E+01
 1.99641E-01  1.00268E+00 -3.66923E+01 -4.29135E+01
 1.99641E-01  1.10460E+00 -3.19881E+01 -3.61700E+01
 1.99641E-01  1.20718E+00 -2.74315E+01 -3.00829E+01
 1.99641E-01  1.31055E+00 -2.30383E+01 -2.46408E+01
 1.99641E-01  1.41487E+00 -1.88230E+01 -1.97809E+01
 1.99641E-01  1.52027E+00 -1.48001E+01 -1.54181E+01
 1.99641E-01  1.62694E+00 -1.09865E+01 -1.14804E+01
 1.99641E-01  1.73506E+00 -7.40534E+00 -7.90902E+00
 1.99641E-01  1.84483E+00 -4.09158E+00 -4.66191E+00
 1.99641E-01  1.95646E+00 -1.09852E+00 -1.72477E+00
 1.99641E-01  2.07021E+00  1.49607E+00  8.73145E-01
 1.99641E-01  2.18631E+00  3.58752E+00  3.00400E+00
 1.99641E-01  2.30506E+00  5.04832E+00  4.50620E+00
 1.99641E-01  2.42675E+00  5.74331E+00  5.24950E+00
 1.99641E-01  2.55169E+00  5.56822E+00  5.15012E+00
 1.99641E-01  2.68025E+00  4.53732E+00  4.21935E+00
 1.99641E-01  2.81279E+00  2.92360E+00  2.70947E+00
 1.99641E-01  2.94972E+00  1.32303E+00  1.19866E+00
 1.99641E-01  3.09148E+00  3.45492E-01  2.82412E-01
 1.99641E-01  3.23852E+00  3.83193E-02  6.74276E-03
 1.99641E-01  3.39136E+00  1.13193E-03 -1.57027E-02
 1.99641E-01  3.55052E+00  4.52457E-06 -1.01484E-02
 1.99641E-01  3.71658E+00  4.73968E-10 -7.28083E-03
 1.99641E-01  3.89015E+00  1.62654E-12 -5.84592E-03
 1.99641E-01  4.07188E+00  0.00000E+00 -4.61287E-03
 1.99641E-01  4.26244E+00  0.00000E+00 -3.39191E-03
 1.99641E-01  4.46257E+00  0.00000E+00 -2.26802E-03
 1.99641E-01  4.67301E+00  0.00000E+00 -1.35967E-03
 1.99641E-01  4.89456E+00  0.00000E+00 -7.02930E-04
 1.99641E-01  5.12803E+00  0.00000E+00 -2.84827E-04

 2.99487E-01  0.00000E+00 -7.24289E+01 -9.75057E+01
 2.99487E-01  9.98174E-02 -7.18274E+01 -9.68918E+01
 2.99487E-01  1.99641E-01 -7.00712E+01 -9.44024E+01
 2.99487E-01  2.99487E-01 -6.72979E+01 -9.03827E+01
 2.99487E-01  3.99383E-01 -6.37111E+01 -8.51646E+01
 2.99487E-01  4.99366E-01 -5.95421E+01 -7.89004E+01
 2.99487E-01  5.99485E-01 -5.50087E+01 -7.18563E+01
 2.99487E-01  6.99799E-01 -5.02862E+01 -6.43342E+01
 2.99487E-01  8.00380E-01 -4.54994E+01 -5.66982E+01
 2.99487E-01  9.01309E-01 -4.07305E+01 -4.92650E+01
 2.99487E-01  1.00268E+00 -3.60328E+01 -4.22356E+01
 2.99487E-01  1.10460E+00 -3.14416E+01 -3.57527E+01
 2.99487E-01  1.20718E+00 -2.69818E+01 -2.98424E+01
 2.99487E-01  1.31055E+00 -2.26729E+01 -2.44966E+01
 2.99487E-01  1.41487E+00 -1.85315E+01 -1.96836E+01
 2.99487E-01  1.52027E+00 -1.45733E+01 -1.53595E+01
 2.99487E-01  1.62694E+00 -1.08163E+01 -1.14548E+01
 2.99487E-01  1.73506E+00 -7.28412E+00 -7.88241E+00
 2.99487E-01  1.84483E+00 -4.01225E+00 -4.60088E+00
 2.99487E-01  1.95646E+00 -1.05432E+00 -1.64553E+00
 2.99487E-01  2.07021E+00  1.51185E+00  9.19623E-01
 2.99487E-01  2.18631E+00  3.58165E+00  3.00207E+00
 2.99487E-01  2.30506E+00  5.02772E+00  4.48557E+00
 2.99487E-01  2.42675E+00  5.71506E+00  5.23537E+00
 2.99487E-01  2.55169E+00  5.53925E+00  5.14223E+00
 2.99487E-01  2.68025E+00  4.51354E+00  4.21138E+00
 2.99487E-01  2.81279E+00  2.90852E+00  2.70236E+00
 2.99487E-01  2.94972E+00  1.31639E+00  1.19490E+00
 2.99487E-01  3.09148E+00  3.43811E-01  2.82026E-01
 2.99487E-01  3.23852E+00  3.81392E-02  8.58490E-03
 2.99487E-01  3.39136E+00  1.12679E-03 -1.37065E-02
 2.99487E-01  3.55052E+00  4.50475E-06 -9.47996E-03
 2.99487E-01  3.71658E+00  4.68339E-10 -7.57166E-03
 2.99487E-01  3.89015E+00  1.60566E-12 -6.33189E-03
 2.99487E-01  4.07188E+00  0.00000E+00 -4.89676E-03
 2.99487E-01  4.26244E+00  0.00000E+00 -3.41874E-03
 2.99487E-01  4.46257E+00  0.00000E+00 -2.19083E-03
 2.99487E-01  4.67301E+00  0.00000E+00 -1.31802E-03
 2.99487E-01  4.89456E+00  0.00000E+00 -7.09282E-04
 2.99487E-01  5.12803E+00  0.00000E+00 -2.89637E-04

 3.99383E-01  0.00000E+00 -6.78432E+01 -9.17837E+01
 3.99383E-01  9.98174E-02 -6.73709E+01 -9.11100E+01
 3.99383E-01  1.99641E-01 -6.59732E+01 -8.87895E+01
 3.99383E-01  2.99487E-01 -6.37111E+01 -8.51646E+01
 3.99383E-01  3.99383E-01 -6.06921E+01 -8.04819E+01
 3.99383E-01  4.99366E-01 -5.70638E+01 -7.47797E+01
 3.99383E-01  5.99485E-01 -5.29946E+01 -6.83609E+01
 3.99383E-01  6.99799E-01 -4.86463E+01 -6.15759E+01
 3.99383E-01  8.00380E-01 -4.41543E+01 -5.46677E+01
 3.99383E-01  9.01309E-01 -3.96192E+01 -4.78352E+01
 3.99383E-01  1.00268E+00 -3.51113E+01 -4.12637E+01
 3.99383E-01  1.10460E+00 -3.06784E+01 -3.51036E+01
 3.99383E-01  1.20718E+00 -2.63539E+01 -2.94200E+01
 3.99383E-01  1.31055E+00 -2.21625E+01 -2.42454E+01
 3.99383E-01  1.41487E+00 -1.81238E+01 -1.95534E+01
 3.99383E-01  1.52027E+00 -1.42557E+01 -1.52919E+01
 3.99383E-01  1.62694E+00 -1.05773E+01 -1.14006E+01
 3.99383E-01  1.73506E+00 -7.11341E+00 -7.81605E+00
 3.99383E-01  1.84483E+00 -3.90004E+00 -4.51775E+00
 3.99383E-01  1.95646E+00 -9.91226E-01 -1.55595E+00
 3.99383E-01  2.07021E+00  1.53507E+00  9.94862E-01
 3.99383E-01  2.18631E+00  3.57438E+00  3.04722E+00
 3.99383E-01  2.30506E+00  4.99965E+00  4.49428E+00
 3.99383E-01  2.42675E+00  5.67607E+00  5.21475E+00
 3.99383E-01  2.55169E+00  5.49902E+00  5.11401E+00
 3.99383E-01  2.68025E+00  4.48043E+00  4.19408E+00
 3.99383E-01  2.81279E+00  2.88749E+00  2.69718E+00
 3.99383E-01  2.94972E+00  1.30712E+00  1.19471E+00
 3.99383E-01  3.09148E+00  3.41465E-01  2.83334E-01
 3.99383E-01  3.23852E+00  3.78877E-02  1.04718E-02
 3.99383E-01  3.39136E+00  1.11961E-03 -1.29597E-02
 3.99383E-01  3.55052E+00  4.47708E-06 -1.05367E-02
 3.99383E-01  3.71658E+00  4.66616E-10 -8.55927E-03
 3.99383E-01  3.89015E+00 -9.99655E-13 -6.20103E-03
 3.99383E-01  4.07188E+00  0.00000E+00 -4.65027E-03
 3.99383E-01  4.26244E+00  0.00000E+00 -3.45059E-03
 3.99383E-01  4.46257E+00  0.00000E+00 -2.24464E-03
 3.99383E-01  4.67301E+00  0.00000E+00 -1.35314E-03
 3.99383E-01  4.89456E+00  0.00000E+00 -7.23920E-04
 3.99383E-01  5.12803E+00  0.00000E+00 -2.82393E-04

 4.99366E-01  0.00000E+00 -6.28236E+01 -8.47612E+01
 4.99366E-01  9.98174E-02 -6.24548E+01 -8.40308E+01
 4.99366E-01  1.99641E-01 -6.13541E+01 -8.20357E+01
 4.99366E-01  2.99487E-01 -5.95421E+01 -7.89004E+01
 4.99366E-01  3.99383E-01 -5.70638E+01 -7.47797E+01
 4.99366E-01  4.99366E-01 -5.39964E+01 -6.97753E+01
 4.99366E-01  5.99485E-01 -5.04490E+01 -6.41554E+01
 4.99366E-01  6.99799E-01 -4.65500E+01 -5.82111E+01
 4.99366E-01  8.00380E-01 -4.24275E+01 -5.21079E+01
 4.99366E-01  9.01309E-01 -3.81920E+01 -4.59862E+01
 4.99366E-01  1.00268E+00 -3.39289E+01 -4.00111E+01
 4.99366E-01  1.10460E+00 -2.96999E+01 -3.43189E+01
 4.99366E-01  1.20718E+00 -2.55490E+01 -2.89657E+01
 4.99366E-01  1.31055E+00 -2.15076E+01 -2.39781E+01
 4.99366E-01  1.41487E+00 -1.76000E+01 -1.93574E+01
 4.99366E-01  1.52027E+00 -1.38467E+01 -1.50941E+01
 4.99366E-01  1.62694E+00 -1.02687E+01 -1.11795E+01
 4.99366E-01  1.73506E+00 -6.89207E+00 -7.60998E+00
 4.99366E-01  1.84483E+00 -3.75365E+00 -4.38327E+00
 4.99366E-01  1.95646E+00 -9.07933E-01 -1.50057E+00
 4.99366E-01  2.07021E+00  1.56698E+00  1.00551E+00
 4.99366E-01  2.18631E+00  3.56684E+00  3.03740E+00
 4.99366E-01  2.30506E+00  4.96503E+00  4.46933E+00
 4.99366E-01  2.42675E+00  5.62704E+00  5.17943E+00
 4.99366E-01  2.55169E+00  5.44805E+00  5.07946E+00
 4.99366E-01  2.68025E+00  4.43830E+00  4.16988E+00
 4.99366E-01  2.81279E+00  2.86068E+00  2.68419E+00
 4.99366E-01  2.94972E+00  1.29527E+00  1.18840E+00
 4.99366E-01  3.09148E+00  3.38463E-01  2.80514E-01
 4.99366E-01  3.23852E+00  3.75658E-02  9.78353E-03
 4.99366E-01  3.39136E+00  1.11042E-03 -1.32287E-02
 4.99366E-01  3.55052E+00  4.44163E-06 -1.12957E-02
 4.99366E-01  3.71658E+00  4.61598E-10 -9.01772E-03
 4.99366E-01  3.89015E+00  9.36615E-14 -5.98340E-03
 4.99366E-01  4.07188E+00  0.00000E+00 -4.48846E-03
 4.99366E-01  4.26244E+00  0.00000E+00 -3.49324E-03
 4.99366E-01  4.46257E+00  0.00000E+00 -2.21122E-03
 4.99366E-01  4.67301E+00  0.00000E+00 -1.31129E-03
 4.99366E-01  4.89456E+00  0.00000E+00 -7.20504E-04
 4.99366E-01  5.12803E+00  0.00000E+00 -2.83623E-04

 5.99485E-01  0.00000E+00 -5.76250E+01 -7.67309E+01
 5.99485E-01  9.98174E-02 -5.73333E+01 -7.60478E+01
 5.99485E-01  1.99641E-01 -5.64596E+01 -7.44498E+01
 5.99485E-01  2.99487E-01 -5.50087E+01 -7.18563E+01
 5.99485E-01  3.99383E-01 -5.29946E+01 -6.83609E+01
 5.99485E-01  4.99366E-01 -5.04490E+01 -6.41554E+01
 5.99485E-01  5.99485E-01 -4.74297E+01 -5.94385E+01
 5.99485E-01  6.99799E-01 -4.40215E+01 -5.43968E+01
 5.99485E-01  8.00380E-01 -4.03269E+01 -4.91317E+01
 5.99485E-01  9.01309E-01 -3.64509E+01 -4.37488E+01
 5.99485E-01  1.00268E+00 -3.24863E+01 -3.84088E+01
 5.99485E-01  1.10460E+00 -2.85070E+01 -3.32445E+01
 5.99485E-01  1.20718E+00 -2.45679E+01 -2.82820E+01
 5.99485E-01  1.31055E+00 -2.07089E+01 -2.35181E+01
 5.99485E-01  1.41487E+00 -1.69601E+01 -1.89913E+01
 5.99485E-01  1.52027E+00 -1.33458E+01 -1.47569E+01
 5.99485E-01  1.62694E+00 -9.88948E+00 -1.08613E+01
 5.99485E-01  1.73506E+00 -6.61872E+00 -7.34897E+00
 5.99485E-01  1.84483E+00 -3.57150E+00 -4.22771E+00
 5.99485E-01  1.95646E+00 -8.02830E-01 -1.44603E+00
 5.99485E-01  2.07021E+00  1.60913E+00  1.00677E+00
 5.99485E-01  2.18631E+00  3.56042E+00  3.01838E+00
 5.99485E-01  2.30506E+00  4.92499E+00  4.43818E+00
 5.99485E-01  2.42675E+00  5.56885E+00  5.14010E+00
 5.99485E-01  2.55169E+00  5.38696E+00  5.03954E+00
 5.99485E-01  2.68025E+00  4.38753E+00  4.13737E+00
 5.99485E-01  2.81279E+00  2.82825E+00  2.66348E+00
 5.99485E-01  2.94972E+00  1.28092E+00  1.17839E+00
 5.99485E-01  3.09148E+00  3.34820E-01  2.77054E-01
 5.99485E-01  3.23852E+00  3.71746E-02  9.18934E-03
 5.99485E-01  3.39136E+00  1.09925E-03 -1.32923E-02
 5.99485E-01  3.55052E+00  4.39850E-06 -1.17024E-02
 5.99485E-01  3.71658E+00  4.56041E-10 -9.30187E-03
 5.99485E-01  3.89015E+00  1.78602E-12 -5.88516E-03
 5.99485E-01  4.07188E+00  0.00000E+00 -4.42532E-03
 5.99485E-01  4.26244E+00  0.00000E+00 -3.50387E-03
 5.99485E-01  4.46257E+00  0.00000E+00 -2.10561E-03
 5.99485E-01  4.67301E+00  0.00000E+00 -1.21275E-03
 5.99485E-01  4.89456E+00  0.00000E+00 -7.02505E-04
 5.99485E-01  5.12803E+00  0.00000E+00 -3.01409E-04

 6.99799E-01  0.00000E+00 -5.23986E+01 -6.80399E+01
 6.99799E-01  9.98174E-02 -5.21638E+01 -6.75570E+01
 6.99799E-01  1.99641E-01 -5.14596E+01 -6.63474E+01
 6.99799E-01  2.99487E-01 -5.02862E+01 -6.43342E+01
 6.99799E-01  3.99383E-01 -4.86463E+01 -6.15759E+01
 6.99799E-01  4.99366E-01 -4.65500E+01 -5.82111E+01
 6.99799E-01  5.99485E-01 -4.40215E+01 -5.43968E+01
 6.99799E-01  6.99799E-01 -4.11061E+01 -5.02678E+01
 6.99799E-01  8.00380E-01 -3.78716E+01 -4.58414E+01
 6.99799E-01  9.01309E-01 -3.44022E+01 -4.11639E+01
 6.99799E-01  1.00268E+00 -3.07852E+01 -3.64091E+01
 6.99799E-01  1.10460E+00 -2.71001E+01 -3.17363E+01
 6.99799E-01  1.20718E+00 -2.34109E+01 -2.71699E+01
 6.99799E-01  1.31055E+00 -1.97666E+01 -2.27001E+01
 6.99799E-01  1.41487E+00 -1.62040E+01 -1.83865E+01
 6.99799E-01  1.52027E+00 -1.27524E+01 -1.43152E+01
 6.99799E-01  1.62694E+00 -9.43841E+00 -1.05486E+01
 6.99799E-01  1.73506E+00 -6.29180E+00 -7.13562E+00
 6.99799E-01  1.84483E+00 -3.35178E+00 -4.08775E+00
 6.99799E-01  1.95646E+00 -6.74016E-01 -1.35705E+00
 6.99799E-01  2.07021E+00  1.66331E+00  1.06204E+00
 6.99799E-01  2.18631E+00  3.55672E+00  3.04605E+00
 6.99799E-01  2.30506E+00  4.88088E+00  4.43383E+00
 6.99799E-01  2.42675E+00  5.50252E+00  5.10629E+00
 6.99799E-01  2.55169E+00  5.31644E+00  4.99247E+00
 6.99799E-01  2.68025E+00  4.32854E+00  4.09564E+00
 6.99799E-01  2.81279E+00  2.79042E+00  2.63787E+00
 6.99799E-01  2.94972E+00  1.26413E+00  1.16939E+00
 6.99799E-01  3.09148E+00  3.30549E-01  2.77434E-01
 6.99799E-01  3.23852E+00  3.67153E-02  1.14419E-02
 6.99799E-01  3.39136E+00  1.08611E-03 -1.22789E-02
 6.99799E-01  3.55052E+00  4.34777E-06 -1.20607E-02
 6.99799E-01  3.71658E+00  4.50477E-10 -9.88696E-03
 6.99799E-01  3.89015E+00  1.13888E-12 -6.01003E-03
 6.99799E-01  4.07188E+00  0.00000E+00 -4.39138E-03
 6.99799E-01  4.26244E+00  0.00000E+00 -3.46094E-03
 6.99799E-01  4.46257E+00  0.00000E+00 -2.00621E-03
 6.99799E-01  4.67301E+00  0.00000E+00 -1.12753E-03
 6.99799E-01  4.89456E+00  0.00000E+00 -6.86484E-04
 6.99799E-01  5.12803E+00  0.00000E+00 -3.33293E-04

 8.00380E-01  0.00000E+00 -4.72287E+01 -5.92857E+01
 8.00380E-01  9.98174E-02 -4.70366E+01 -5.90339E+01
 8.00380E-01  1.99641E-01 -4.64603E+01 -5.81670E+01
 8.00380E-01  2.99487E-01 -4.54994E+01 -5.66982E+01
 8.00380E-01  3.99383E-01 -4.41543E+01 -5.46677E+01
 8.00380E-01  4.99366E-01 -4.24275E+01 -5.21079E+01
 8.00380E-01  5.99485E-01 -4.03269E+01 -4.91317E+01
 8.00380E-01  6.99799E-01 -3.78716E+01 -4.58414E+01
 8.00380E-01  8.00380E-01 -3.50978E+01 -4.22135E+01
 8.00380E-01  9.01309E-01 -3.20608E+01 -3.82559E+01
 8.00380E-01  1.00268E+00 -2.88302E+01 -3.41131E+01
 8.00380E-01  1.10460E+00 -2.54798E+01 -2.99351E+01
 8.00380E-01  1.20718E+00 -2.20776E+01 -2.57761E+01
 8.00380E-01  1.31055E+00 -1.86799E+01 -2.16629E+01
 8.00380E-01  1.41487E+00 -1.53308E+01 -1.76570E+01
 8.00380E-01  1.52027E+00 -1.20653E+01 -1.38305E+01
 8.00380E-01  1.62694E+00 -8.91402E+00 -1.02420E+01
 8.00380E-01  1.73506E+00 -5.90948E+00 -6.94402E+00
 8.00380E-01  1.84483E+00 -3.09246E+00 -3.96022E+00
 8.00380E-01  1.95646E+00 -5.19382E-01 -1.26956E+00
 8.00380E-01  2.07021E+00  1.73156E+00  1.11120E+00
 8.00380E-01  2.18631E+00  3.55753E+00  3.05817E+00
 8.00380E-01  2.30506E+00  4.83421E+00  4.41444E+00
 8.00380E-01  2.42675E+00  5.42921E+00  5.06477E+00
 8.00380E-01  2.55169E+00  5.23728E+00  4.94128E+00
 8.00380E-01  2.68025E+00  4.26180E+00  4.04915E+00
 8.00380E-01  2.81279E+00  2.74741E+00  2.60891E+00
 8.00380E-01  2.94972E+00  1.24499E+00  1.16090E+00
 8.00380E-01  3.09148E+00  3.25666E-01  2.79813E-01
 8.00380E-01  3.23852E+00  3.61893E-02  1.42507E-02
 8.00380E-01  3.39136E+00  1.07105E-03 -1.13527E-02
 8.00380E-01  3.55052E+00  4.28956E-06 -1.17839E-02
 8.00380E-01  3.71658E+00  4.44433E-10 -1.00388E-02
 8.00380E-01  3.89015E+00  1.88163E-12 -6.49222E-03
 8.00380E-01  4.07188E+00  0.00000E+00 -4.67317E-03
 8.00380E-01  4.26244E+00  0.00000E+00 -3.45499E-03
 8.00380E-01  4.46257E+00  0.00000E+00 -1.95150E-03
 8.00380E-01  4.67301E+00  0.00000E+00 -1.10561E-03
 8.00380E-01  4.89456E+00  0.00000E+00 -7.00264E-04
 8.00380E-01  5.12803E+00  0.00000E+00 -3.56354E-04

 9.01309E-01  0.00000E+00 -4.21611E+01 -5.09887E+01
 9.01309E-01  9.98174E-02 -4.20019E+01 -5.08800E+01
 9.01309E-01  1.99641E-01 -4.15249E+01 -5.02897E+01
 9.01309E-01  2.99487E-01 -4.07305E+01 -4.92650E+01
 9.01309E-01  3.99383E-01 -3.96192E+01 -4.78352E+01
 9.01309E-01  4.99366E-01 -3.81920E+01 -4.59862E+01
 9.01309E-01  5.99485E-01 -3.64509E+01 -4.37488E+01
 9.01309E-01  6.99799E-01 -3.44022E+01 -4.11639E+01
 9.01309E-01  8.00380E-01 -3.20608E+01 -3.82559E+01
 9.01309E-01  9.01309E-01 -2.94558E+01 -3.50565E+01
 9.01309E-01  1.00268E+00 -2.66324E+01 -3.16076E+01
 9.01309E-01  1.10460E+00 -2.36488E+01 -2.79714E+01
 9.01309E-01  1.20718E+00 -2.05677E+01 -2.42479E+01
 9.01309E-01  1.31055E+00 -1.74479E+01 -2.05364E+01
 9.01309E-01  1.41487E+00 -1.43393E+01 -1.68865E+01
 9.01309E-01  1.52027E+00 -1.12830E+01 -1.33240E+01
 9.01309E-01  1.62694E+00 -8.31459E+00 -9.90689E+00
 9.01309E-01  1.73506E+00 -5.46974E+00 -6.72385E+00
 9.01309E-01  1.84483E+00 -2.79132E+00 -3.82655E+00
 9.01309E-01  1.95646E+00 -3.36663E-01 -1.20746E+00
 9.01309E-01  2.07021E+00  1.81607E+00  1.10947E+00
 9.01309E-01  2.18631E+00  3.56484E+00  3.01019E+00
 9.01309E-01  2.30506E+00  4.78662E+00  4.34917E+00
 9.01309E-01  2.42675E+00  5.35017E+00  5.00239E+00
 9.01309E-01  2.55169E+00  5.15036E+00  4.88420E+00
 9.01309E-01  2.68025E+00  4.18784E+00  3.99915E+00
 9.01309E-01  2.81279E+00  2.69948E+00  2.57679E+00
 9.01309E-01  2.94972E+00  1.22356E+00  1.15109E+00
 9.01309E-01  3.09148E+00  3.20188E-01  2.81306E-01
 9.01309E-01  3.23852E+00  3.55977E-02  1.52319E-02
 9.01309E-01  3.39136E+00  1.05409E-03 -1.15741E-02
 9.01309E-01  3.55052E+00  4.22393E-06 -1.06979E-02
 9.01309E-01  3.71658E+00  4.37498E-10 -9.35538E-03
 9.01309E-01  3.89015E+00  2.00075E-12 -7.33765E-03
 9.01309E-01  4.07188E+00  0.00000E+00 -5.42303E-03
 9.01309E-01  4.26244E+00  0.00000E+00 -3.57965E-03
 9.01309E-01  4.46257E+00  0.00000E+00 -1.97313E-03
 9.01309E-01  4.67301E+00  0.00000E+00 -1.17154E-03
 9.01309E-01  4.89456E+00  0.00000E+00 -7.58636E-04
 9.01309E-01  5.12803E+00  0.00000E+00 -3.55602E-04

 1.00268E+00  0.00000E+00 -3.72213E+01 -4.33368E+01
 1.00268E+00  9.98174E-02 -3.70888E+01 -4.32789E+01
 1.00268E+00  1.99641E-01 -3.66923E+01 -4.29135E+01
 1.00268E+00  2.99487E-01 -3.60328E+01 -4.22356E+01
 1.00268E+00  3.99383E-01 -3.51113E+01 -4.12637E+01
 1.00268E+00  4.99366E-01 -3.39289E+01 -4.00111E+01
 1.00268E+00  5.99485E-01 -3.24863E+01 -3.84088E+01
 1.00268E+00  6.99799E-01 -3.07852E+01 -3.64091E+01
 1.00268E+00  8.00380E-01 -2.88302E+01 -3.41131E+01
 1.00268E+00  9.01309E-01 -2.66324E+01 -3.16076E+01
 1.00268E+00  1.00268E+00 -2.42151E+01 -2.88394E+01
 1.00268E+00  1.10460E+00 -2.16154E+01 -2.57746E+01
 1.00268E+00  1.20718E+00 -1.88820E+01 -2.25283E+01
 1.00268E+00  1.31055E+00 -1.60687E+01 -1.92423E+01
 1.00268E+00  1.41487E+00 -1.32272E+01 -1.59592E+01
 1.00268E+00  1.52027E+00 -1.04035E+01 -1.26786E+01
 1.00268E+00  1.62694E+00 -7.63794E+00 -9.46282E+00
 1.00268E+00  1.73506E+00 -4.97031E+00 -6.42787E+00
 1.00268E+00  1.84483E+00 -2.44598E+00 -3.64546E+00
 1.00268E+00  1.95646E+00 -1.23457E-01 -1.11569E+00
 1.00268E+00  2.07021E+00  1.91913E+00  1.13220E+00
 1.00268E+00  2.18631E+00  3.58071E+00  2.98149E+00
 1.00268E+00  2.30506E+00  4.73981E+00  4.28506E+00
 1.00268E+00  2.42675E+00  5.26672E+00  4.92005E+00
 1.00268E+00  2.55169E+00  5.05658E+00  4.80198E+00
 1.00268E+00  2.68025E+00  4.10717E+00  3.93381E+00
 1.00268E+00  2.81279E+00  2.64686E+00  2.53828E+00
 1.00268E+00  2.94972E+00  1.19994E+00  1.13724E+00
 1.00268E+00  3.09148E+00  3.14127E-01  2.79652E-01
 1.00268E+00  3.23852E+00  3.49417E-02  1.47430E-02
 1.00268E+00  3.39136E+00  1.03525E-03 -1.24666E-02
 1.00268E+00  3.55052E+00  4.15093E-06 -1.04088E-02
 1.00268E+00  3.71658E+00  4.29164E-10 -9.16382E-03
 1.00268E+00  3.89015E+00 -1.16139E-12 -8.14468E-03
 1.00268E+00  4.07188E+00  0.00000E+00 -6.17287E-03
 1.00268E+00  4.26244E+00  0.00000E+00 -3.86965E-03
 1.00268E+00  4.46257E+00  0.00000E+00 -2.10504E-03
 1.00268E+00  4.67301E+00  0.00000E+00 -1.28416E-03
 1.00268E+00  4.89456E+00  0.00000E+00 -8.29951E-04
 1.00268E+00  5.12803E+00  0.00000E+00 -3.52451E-04

 1.10460E+00  0.00000E+00 -3.24266E+01 -3.64251E+01
 1.10460E+00  9.98174E-02 -3.23168E+01 -3.63526E+01
 1.10460E+00  1.99641E-01 -3.19881E+01 -3.61700E+01
 1.10460E+00  2.99487E-01 -3.14416E+01 -3.57527E+01
 1.10460E+00  3.99383E-01 -3.06784E+01 -3.51036E+01
 1.10460E+00  4.99366E-01 -2.96999E+01 -3.43189E+01
 1.10460E+00  5.99485E-01 -2.85070E+01 -3.32445E+01
 1.10460E+00  6.99799E-01 -2.71001E+01 -3.17363E+01
 1.10460E+00  8.00380E-01 -2.54798E+01 -2.99351E+01
 1.10460E+00  9.01309E-01 -2.36488E+01 -2.79714E+01
 1.10460E+00  1.00268E+00 -2.16154E+01 -2.57746E+01
 1.10460E+00  1.10460E+00 -1.93977E+01 -2.32760E+01
 1.10460E+00  1.20718E+00 -1.70261E+01 -2.05459E+01
 1.10460E+00  1.31055E+00 -1.45419E+01 -1.76894E+01
 1.10460E+00  1.41487E+00 -1.19921E+01 -1.47592E+01
 1.10460E+00  1.52027E+00 -9.42374E+00 -1.17867E+01
 1.10460E+00  1.62694E+00 -6.88134E+00 -8.83906E+00
 1.10460E+00  1.73506E+00 -4.40860E+00 -6.01397E+00
 1.10460E+00  1.84483E+00 -2.05390E+00 -3.37633E+00
 1.10460E+00  1.95646E+00  1.22731E-01 -9.39806E-01
 1.10460E+00  2.07021E+00  2.04308E+00  1.24790E+00
 1.10460E+00  2.18631E+00  3.60722E+00  3.04039E+00
 1.10460E+00  2.30506E+00  4.69552E+00  4.26464E+00
 1.10460E+00  2.42675E+00  5.18012E+00  4.82488E+00
 1.10460E+00  2.55169E+00  4.95678E+00  4.68410E+00
 1.10460E+00  2.68025E+00  4.02027E+00  3.84454E+00
 1.10460E+00  2.81279E+00  2.58977E+00  2.48973E+00
 1.10460E+00  2.94972E+00  1.17418E+00  1.11697E+00
 1.10460E+00  3.09148E+00  3.07494E-01  2.73700E-01
 1.10460E+00  3.23852E+00  3.42216E-02  1.35137E-02
 1.10460E+00  3.39136E+00  1.01452E-03 -1.35281E-02
 1.10460E+00  3.55052E+00  4.07053E-06 -1.21419E-02
 1.10460E+00  3.71658E+00  4.20364E-10 -1.05217E-02
 1.10460E+00  3.89015E+00  8.92980E-14 -8.64047E-03
 1.10460E+00  4.07188E+00  0.00000E+00 -6.54936E-03
 1.10460E+00  4.26244E+00  0.00000E+00 -4.31605E-03
 1.10460E+00  4.46257E+00  0.00000E+00 -2.36383E-03
 1.10460E+00  4.67301E+00  0.00000E+00 -1.40480E-03
 1.10460E+00  4.89456E+00  0.00000E+00 -8.82707E-04
 1.10460E+00  5.12803E+00  0.00000E+00 -3.68513E-04

 1.20718E+00  0.00000E+00 -2.77922E+01 -3.02337E+01
 1.20718E+00  9.98174E-02 -2.77018E+01 -3.01472E+01
 1.20718E+00  1.99641E-01 -2.74315E+01 -3.00829E+01
 1.20718E+00  2.99487E-01 -2.69818E+01 -2.98424E+01
 1.20718E+00  3.99383E-01 -2.63539E+01 -2.94200E+01
 1.20718E+00  4.99366E-01 -2.55490E+01 -2.89657E+01
 1.20718E+00  5.99485E-01 -2.45679E+01 -2.82820E+01
 1.20718E+00  6.99799E-01 -2.34109E+01 -2.71699E+01
 1.20718E+00  8.00380E-01 -2.20776E+01 -2.57761E+01
 1.20718E+00  9.01309E-01 -2.05677E+01 -2.42479E+01
 1.20718E+00  1.00268E+00 -1.88820E+01 -2.25283E+01
 1.20718E+00  1.10460E+00 -1.70261E+01 -2.05459E+01
 1.20718E+00  1.20718E+00 -1.50139E+01 -1.83181E+01
 1.20718E+00  1.31055E+00 -1.28706E+01 -1.58931E+01
 1.20718E+00  1.41487E+00 -1.06320E+01 -1.33285E+01
 1.20718E+00  1.52027E+00 -8.34048E+00 -1.06887E+01
 1.20718E+00  1.62694E+00 -6.04140E+00 -8.04235E+00
 1.20718E+00  1.73506E+00 -3.78155E+00 -5.46119E+00
 1.20718E+00  1.84483E+00 -1.61233E+00 -3.00008E+00
 1.20718E+00  1.95646E+00  4.04400E-01 -6.89097E-01
 1.20718E+00  2.07021E+00  2.19018E+00  1.40510E+00
 1.20718E+00  2.18631E+00  3.64628E+00  3.11549E+00
 1.20718E+00  2.30506E+00  4.65526E+00  4.25233E+00
 1.20718E+00  2.42675E+00  5.09150E+00  4.73846E+00
 1.20718E+00  2.55169E+00  4.85162E+00  4.56869E+00
 1.20718E+00  2.68025E+00  3.92747E+00  3.74609E+00
 1.20718E+00  2.81279E+00  2.52832E+00  2.42851E+00
 1.20718E+00  2.94972E+00  1.14630E+00  1.09005E+00
 1.20718E+00  3.09148E+00  3.00285E-01  2.66386E-01
 1.20718E+00  3.23852E+00  3.34366E-02  1.17006E-02
 1.20718E+00  3.39136E+00  9.91880E-04 -1.53148E-02
 1.20718E+00  3.55052E+00  3.98253E-06 -1.42109E-02
 1.20718E+00  3.71658E+00  4.10872E-10 -1.20685E-02
 1.20718E+00  3.89015E+00  5.78638E-13 -9.38369E-03
 1.20718E+00  4.07188E+00  0.00000E+00 -7.03714E-03
 1.20718E+00  4.26244E+00  0.00000E+00 -4.77822E-03
 1.20718E+00  4.46257E+00  0.00000E+00 -2.69324E-03
 1.20718E+00  4.67301E+00  0.00000E+00 -1.55493E-03
 1.20718E+00  4.89456E+00  0.00000E+00 -9.21980E-04
 1.20718E+00  5.12803E+00  0.00000E+00 -3.98085E-04

 1.31055E+00  0.00000E+00 -2.33314E+01 -2.47134E+01
 1.31055E+00  9.98174E-02 -2.32579E+01 -2.46750E+01
 1.31055E+00  1.99641E-01 -2.30383E+01 -2.46408E+01
 1.31055E+00  2.99487E-01 -2.26729E+01 -2.44966E+01
 1.31055E+00  3.99383E-01 -2.21625E+01 -2.42454E+01
 1.31055E+00  4.99366E-01 -2.15076E+01 -2.39781E+01
 1.31055E+00  5.99485E-01 -2.07089E+01 -2.35181E+01
 1.31055E+00  6.99799E-01 -1.97666E+01 -2.27001E+01
 1.31055E+00  8.00380E-01 -1.86799E+01 -2.16629E+01
 1.31055E+00  9.01309E-01 -1.74479E+01 -2.05364E+01
 1.31055E+00  1.00268E+00 -1.60687E+01 -1.92423E+01
 1.31055E+00  1.10460E+00 -1.45419E+01 -1.76894E+01
 1.31055E+00  1.20718E+00 -1.28706E+01 -1.58931E+01
 1.31055E+00  1.31055E+00 -1.10657E+01 -1.38991E+01
 1.31055E+00  1.41487E+00 -9.14841E+00 -1.17400E+01
 1.31055E+00  1.52027E+00 -7.15104E+00 -9.45090E+00
 1.31055E+00  1.62694E+00 -5.11444E+00 -7.09488E+00
 1.31055E+00  1.73506E+00 -3.08571E+00 -4.75722E+00
 1.31055E+00  1.84483E+00 -1.11835E+00 -2.50728E+00
 1.31055E+00  1.95646E+00  7.23975E-01 -3.86997E-01
 1.31055E+00  2.07021E+00  2.36242E+00  1.53466E+00
 1.31055E+00  2.18631E+00  3.69950E+00  3.11763E+00
 1.31055E+00  2.30506E+00  4.62018E+00  4.19981E+00
 1.31055E+00  2.42675E+00  5.00153E+00  4.67703E+00
 1.31055E+00  2.55169E+00  4.74145E+00  4.49377E+00
 1.31055E+00  2.68025E+00  3.82883E+00  3.65502E+00
 1.31055E+00  2.81279E+00  2.46244E+00  2.35367E+00
 1.31055E+00  2.94972E+00  1.11624E+00  1.05702E+00
 1.31055E+00  3.09148E+00  2.92477E-01  2.60555E-01
 1.31055E+00  3.23852E+00  3.25833E-02  9.10083E-03
 1.31055E+00  3.39136E+00  9.67202E-04 -1.85557E-02
 1.31055E+00  3.55052E+00  3.88644E-06 -1.47836E-02
 1.31055E+00  3.71658E+00  4.00480E-10 -1.23100E-02
 1.31055E+00  3.89015E+00  4.28965E-13 -1.10026E-02
 1.31055E+00  4.07188E+00  0.00000E+00 -8.20855E-03
 1.31055E+00  4.26244E+00  0.00000E+00 -5.13760E-03
 1.31055E+00  4.46257E+00  0.00000E+00 -3.03673E-03
 1.31055E+00  4.67301E+00  0.00000E+00 -1.76409E-03
 1.31055E+00  4.89456E+00  0.00000E+00 -9.62406E-04
 1.31055E+00  5.12803E+00  0.00000E+00 -4.30920E-04

 1.41487E+00  0.00000E+00 -1.90568E+01 -1.98150E+01
 1.41487E+00  9.98174E-02 -1.89981E+01 -1.98380E+01
 1.41487E+00  1.99641E-01 -1.88230E+01 -1.97809E+01
 1.41487E+00  2.99487E-01 -1.85315E+01 -1.96836E+01
 1.41487E+00  3.99383E-01 -1.81238E+01 -1.95534E+01
 1.41487E+00  4.99366E-01 -1.76000E+01 -1.93574E+01
 1.41487E+00  5.99485E-01 -1.69601E+01 -1.89913E+01
 1.41487E+00  6.99799E-01 -1.62040E+01 -1.83865E+01
 1.41487E+00  8.00380E-01 -1.53308E+01 -1.76570E+01
 1.41487E+00  9.01309E-01 -1.43393E+01 -1.68865E+01
 1.41487E+00  1.00268E+00 -1.32272E+01 -1.59592E+01
 1.41487E+00  1.10460E+00 -1.19921E+01 -1.47592E+01
 1.41487E+00  1.20718E+00 -1.06320E+01 -1.33285E+01
 1.41487E+00  1.31055E+00 -9.14841E+00 -1.17400E+01
 1.41487E+00  1.41487E+00 -7.55000E+00 -9.99092E+00
 1.41487E+00  1.52027E+00 -5.85598E+00 -8.05779E+00
 1.41487E+00  1.62694E+00 -4.09765E+00 -5.99433E+00
 1.41487E+00  1.73506E+00 -2.31764E+00 -3.91824E+00
 1.41487E+00  1.84483E+00 -5.69038E-01 -1.92106E+00
 1.41487E+00  1.95646E+00  1.08364E+00 -4.30058E-02
 1.41487E+00  2.07021E+00  2.56133E+00  1.65955E+00
 1.41487E+00  2.18631E+00  3.76781E+00  3.08603E+00
 1.41487E+00  2.30506E+00  4.59072E+00  4.11200E+00
 1.41487E+00  2.42675E+00  4.91023E+00  4.59543E+00
 1.41487E+00  2.55169E+00  4.62594E+00  4.41077E+00
 1.41487E+00  2.68025E+00  3.72392E+00  3.55975E+00
 1.41487E+00  2.81279E+00  2.39176E+00  2.27517E+00
 1.41487E+00  2.94972E+00  1.08379E+00  1.02022E+00
 1.41487E+00  3.09148E+00  2.84011E-01  2.51266E-01
 1.41487E+00  3.23852E+00  3.16544E-02  4.06122E-03
 1.41487E+00  3.39136E+00  9.40264E-04 -2.32592E-02
 1.41487E+00  3.55052E+00  3.78132E-06 -1.61927E-02
 1.41487E+00  3.71658E+00  3.89556E-10 -1.31220E-02
 1.41487E+00  3.89015E+00  7.13429E-13 -1.31048E-02
 1.41487E+00  4.07188E+00  0.00000E+00 -9.70519E-03
 1.41487E+00  4.26244E+00  0.00000E+00 -5.66546E-03
 1.41487E+00  4.46257E+00  0.00000E+00 -3.46530E-03
 1.41487E+00  4.67301E+00  0.00000E+00 -2.01091E-03
 1.41487E+00  4.89456E+00  0.00000E+00 -1.02065E-03
 1.41487E+00  5.12803E+00  0.00000E+00 -4.72822E-04

 1.52027E+00  0.00000E+00 -1.49818E+01 -1.54851E+01
 1.52027E+00  9.98174E-02 -1.49361E+01 -1.54935E+01
 1.52027E+00  1.99641E-01 -1.48001E+01 -1.54181E+01
 1.52027E+00  2.99487E-01 -1.45733E+01 -1.53595E+01
 1.52027E+00  3.99383E-01 -1.42557E+01 -1.52919E+01
 1.52027E+00  4.99366E-01 -1.38467E+01 -1.50941E+01
 1.52027E+00  5.99485E-01 -1.33458E+01 -1.47569E+01
 1.52027E+00  6.99799E-01 -1.27524E+01 -1.43152E+01
 1.52027E+00  8.00380E-01 -1.20653E+01 -1.38305E+01
 1.52027E+00  9.01309E-01 -1.12830E+01 -1.33240E+01
 1.52027E+00  1.00268E+00 -1.04035E+01 -1.26786E+01
 1.52027E+00  1.10460E+00 -9.42374E+00 -1.17867E+01
 1.52027E+00  1.20718E+00 -8.34048E+00 -1.06887E+01
 1.52027E+00  1.31055E+00 -7.15104E+00 -9.45090E+00
 1.52027E+00  1.41487E+00 -5.85598E+00 -8.05779E+00
 1.52027E+00  1.52027E+00 -4.46314E+00 -6.46956E+00
 1.52027E+00  1.62694E+00 -2.99180E+00 -4.73382E+00
 1.52027E+00  1.73506E+00 -1.47539E+00 -2.97374E+00
 1.52027E+00  1.84483E+00  3.78301E-02 -1.27686E+00
 1.52027E+00  1.95646E+00  1.48492E+00  3.40439E-01
 1.52027E+00  2.07021E+00  2.78754E+00  1.83935E+00
 1.52027E+00  2.18631E+00  3.85109E+00  3.10970E+00
 1.52027E+00  2.30506E+00  4.56617E+00  4.01560E+00
 1.52027E+00  2.42675E+00  4.81648E+00  4.42752E+00
 1.52027E+00  2.55169E+00  4.50380E+00  4.23951E+00
 1.52027E+00  2.68025E+00  3.61154E+00  3.43708E+00
 1.52027E+00  2.81279E+00  2.31546E+00  2.20534E+00
 1.52027E+00  2.94972E+00  1.04856E+00  9.81874E-01
 1.52027E+00  3.09148E+00  2.74773E-01  2.30649E-01
 1.52027E+00  3.23852E+00  3.06370E-02 -5.56751E-03
 1.52027E+00  3.39136E+00  9.10667E-04 -2.91409E-02
 1.52027E+00  3.55052E+00  3.66554E-06 -2.22226E-02
 1.52027E+00  3.71658E+00  3.77231E-10 -1.75756E-02
 1.52027E+00  3.89015E+00  8.77879E-13 -1.49531E-02
 1.52027E+00  4.07188E+00  0.00000E+00 -1.08509E-02
 1.52027E+00  4.26244E+00  0.00000E+00 -6.77515E-03
 1.52027E+00  4.46257E+00  0.00000E+00 -4.09922E-03
 1.52027E+00  4.67301E+00  0.00000E+00 -2.25883E-03
 1.52027E+00  4.89456E+00  0.00000E+00 -1.11467E-03
 1.52027E+00  5.12803E+00  0.00000E+00 -5.35524E-04

 1.62694E+00  0.00000E+00 -1.11228E+01 -1.16054E+01
 1.62694E+00  9.98174E-02 -1.10885E+01 -1.15504E+01
 1.62694E+00  1.99641E-01 -1.09865E+01 -1.14804E+01
 1.62694E+00  2.99487E-01 -1.08163E+01 -1.14548E+01
 1.62694E+00  3.99383E-01 -1.05773E+01 -1.14006E+01
 1.62694E+00  4.99366E-01 -1.02687E+01 -1.11795E+01
 1.62694E+00  5.99485E-01 -9.88948E+00 -1.08613E+01
 1.62694E+00  6.99799E-01 -9.43841E+00 -1.05486E+01
 1.62694E+00  8.00380E-01 -8.91402E+00 -1.02420E+01
 1.62694E+00  9.01309E-01 -8.31459E+00 -9.90689E+00
 1.62694E+00  1.00268E+00 -7.63794E+00 -9.46282E+00
 1.62694E+00  1.10460E+00 -6.88134E+00 -8.83906E+00
 1.62694E+00  1.20718E+00 -6.04140E+00 -8.04235E+00
 1.62694E+00  1.31055E+00 -5.11444E+00 -7.09488E+00
 1.62694E+00  1.41487E+00 -4.09765E+00 -5.99433E+00
 1.62694E+00  1.52027E+00 -2.99180E+00 -4.73382E+00
 1.62694E+00  1.62694E+00 -1.80576E+00 -3.35554E+00
 1.62694E+00  1.73506E+00 -5.61508E-01 -1.94804E+00
 1.62694E+00  1.84483E+00  7.02034E-01 -5.68153E-01
 1.62694E+00  1.95646E+00  1.92763E+00  7.90132E-01
 1.62694E+00  2.07021E+00  3.04009E+00  2.09517E+00
 1.62694E+00  2.18631E+00  3.94756E+00  3.20064E+00
 1.62694E+00  2.30506E+00  4.54414E+00  3.93542E+00
 1.62694E+00  2.42675E+00  4.71758E+00  4.21507E+00
 1.62694E+00  2.55169E+00  4.37238E+00  4.00834E+00
 1.62694E+00  2.68025E+00  3.48949E+00  3.28081E+00
 1.62694E+00  2.81279E+00  2.23206E+00  2.12295E+00
 1.62694E+00  2.94972E+00  1.00985E+00  9.32134E-01
 1.62694E+00  3.09148E+00  2.64582E-01  1.99393E-01
 1.62694E+00  3.23852E+00  2.95100E-02 -1.92403E-02
 1.62694E+00  3.39136E+00  8.77777E-04 -3.60493E-02
 1.62694E+00  3.55052E+00  3.53651E-06 -3.08451E-02
 1.62694E+00  3.71658E+00  3.63966E-10 -2.43439E-02
 1.62694E+00  3.89015E+00  7.87628E-14 -1.72915E-02
 1.62694E+00  4.07188E+00  0.00000E+00 -1.22697E-02
 1.62694E+00  4.26244E+00  0.00000E+00 -8.39662E-03
 1.62694E+00  4.46257E+00  0.00000E+00 -4.94927E-03
 1.62694E+00  4.67301E+00  0.00000E+00 -2.57513E-03
 1.62694E+00  4.89456E+00  0.00000E+00 -1.26006E-03
 1.62694E+00  5.12803E+00  0.00000E+00 -6.14625E-04

 1.73506E+00  0.00000E+00 -7.50255E+00 -8.00730E+00
 1.73506E+00  9.98174E-02 -7.47797E+00 -7.96055E+00
 1.73506E+00  1.99641E-01 -7.40534E+00 -7.90902E+00
 1.73506E+00  2.99487E-01 -7.28412E+00 -7.88241E+00
 1.73506E+00  3.99383E-01 -7.11341E+00 -7.81605E+00
 1.73506E+00  4.99366E-01 -6.89207E+00 -7.60998E+00
 1.73506E+00  5.99485E-01 -6.61872E+00 -7.34897E+00
 1.73506E+00  6.99799E-01 -6.29180E+00 -7.13562E+00
 1.73506E+00  8.00380E-01 -5.90948E+00 -6.94402E+00
 1.73506E+00  9.01309E-01 -5.46974E+00 -6.72385E+00
 1.73506E+00  1.00268E+00 -4.97031E+00 -6.42787E+00
 1.73506E+00  1.10460E+00 -4.40860E+00 -6.01397E+00
 1.73506E+00  1.20718E+00 -3.78155E+00 -5.46119E+00
 1.73506E+00  1.31055E+00 -3.08571E+00 -4.75722E+00
 1.73506E+00  1.41487E+00 -2.31764E+00 -3.91824E+00
 1.73506E+00  1.52027E+00 -1.47539E+00 -2.97374E+00
 1.73506E+00  1.62694E+00 -5.61508E-01 -1.94804E+00
 1.73506E+00  1.73506E+00  4.11923E-01 -8.67361E-01
 1.73506E+00  1.84483E+00  1.41743E+00  2.41132E-01
 1.73506E+00  1.95646E+00  2.40785E+00  1.35383E+00
 1.73506E+00  2.07021E+00  3.31524E+00  2.41575E+00
 1.73506E+00  2.18631E+00  4.05295E+00  3.30814E+00
 1.73506E+00  2.30506E+00  4.51992E+00  3.89415E+00
 1.73506E+00  2.42675E+00  4.60877E+00  4.08599E+00
 1.73506E+00  2.55169E+00  4.22735E+00  3.83233E+00
 1.73506E+00  2.68025E+00  3.35431E+00  3.09806E+00
 1.73506E+00  2.81279E+00  2.13936E+00  1.97962E+00
 1.73506E+00  2.94972E+00  9.66671E-01  8.51446E-01
 1.73506E+00  3.09148E+00  2.53167E-01  1.65116E-01
 1.73506E+00  3.23852E+00  2.82430E-02 -3.41786E-02
 1.73506E+00  3.39136E+00  8.40672E-04 -4.39224E-02
 1.73506E+00  3.55052E+00  3.39050E-06 -3.54115E-02
 1.73506E+00  3.71658E+00  3.49182E-10 -2.86142E-02
 1.73506E+00  3.89015E+00  1.16713E-12 -2.20586E-02
 1.73506E+00  4.07188E+00  0.00000E+00 -1.56249E-02
 1.73506E+00  4.26244E+00  0.00000E+00 -1.00717E-02
 1.73506E+00  4.46257E+00  0.00000E+00 -5.93849E-03
 1.73506E+00  4.67301E+00  0.00000E+00 -3.11061E-03
 1.73506E+00  4.89456E+00  0.00000E+00 -1.47087E-03
 1.73506E+00  5.12803E+00  0.00000E+00 -6.92886E-04

 1.84483E+00  0.00000E+00 -4.15526E+00 -4.63138E+00
 1.84483E+00  9.98174E-02 -4.13903E+00 -4.68959E+00
 1.84483E+00  1.99641E-01 -4.09158E+00 -4.66191E+00
 1.84483E+00  2.99487E-01 -4.01225E+00 -4.60088E+00
 1.84483E+00  3.99383E-01 -3.90004E+00 -4.51775E+00
 1.84483E+00  4.99366E-01 -3.75365E+00 -4.38327E+00
 1.84483E+00  5.99485E-01 -3.57150E+00 -4.22771E+00
 1.84483E+00  6.99799E-01 -3.35178E+00 -4.08775E+00
 1.84483E+00  8.00380E-01 -3.09246E+00 -3.96022E+00
 1.84483E+00  9.01309E-01 -2.79132E+00 -3.82655E+00
 1.84483E+00  1.00268E+00 -2.44598E+00 -3.64546E+00
 1.84483E+00  1.10460E+00 -2.05390E+00 -3.37633E+00
 1.84483E+00  1.20718E+00 -1.61233E+00 -3.00008E+00
 1.84483E+00  1.31055E+00 -1.11835E+00 -2.50728E+00
 1.84483E+00  1.41487E+00 -5.69038E-01 -1.92106E+00
 1.84483E+00  1.52027E+00  3.78301E-02 -1.27686E+00
 1.84483E+00  1.62694E+00  7.02034E-01 -5.68153E-01
 1.84483E+00  1.73506E+00  1.41743E+00  2.41132E-01
 1.84483E+00  1.84483E+00  2.16649E+00  1.13506E+00
 1.84483E+00  1.95646E+00  2.91423E+00  2.01242E+00
 1.84483E+00  2.07021E+00  3.60428E+00  2.77414E+00
 1.84483E+00  2.18631E+00  4.15937E+00  3.40713E+00
 1.84483E+00  2.30506E+00  4.48593E+00  3.89008E+00
 1.84483E+00  2.42675E+00  4.48295E+00  4.06591E+00
 1.84483E+00  2.55169E+00  4.06252E+00  3.73956E+00
 1.84483E+00  2.68025E+00  3.20127E+00  2.89873E+00
 1.84483E+00  2.81279E+00  2.03437E+00  1.77486E+00
 1.84483E+00  2.94972E+00  9.17665E-01  7.43495E-01
 1.84483E+00  3.09148E+00  2.40175E-01  1.35219E-01
 1.84483E+00  3.23852E+00  2.67957E-02 -4.55705E-02
 1.84483E+00  3.39136E+00  7.98136E-04 -5.18393E-02
 1.84483E+00  3.55052E+00  3.22248E-06 -3.72564E-02
 1.84483E+00  3.71658E+00  3.32312E-10 -3.18376E-02
 1.84483E+00  3.89015E+00  1.15463E-12 -2.97131E-02
 1.84483E+00  4.07188E+00  0.00000E+00 -2.08235E-02
 1.84483E+00  4.26244E+00  0.00000E+00 -1.16433E-02
 1.84483E+00  4.46257E+00  0.00000E+00 -7.02851E-03
 1.84483E+00  4.67301E+00  0.00000E+00 -3.87798E-03
 1.84483E+00  4.89456E+00  0.00000E+00 -1.75453E-03
 1.84483E+00  5.12803E+00  0.00000E+00 -7.72973E-04

 1.95646E+00  0.00000E+00 -1.13412E+00 -1.60081E+00
 1.95646E+00  9.98174E-02 -1.12487E+00 -1.72477E+00
 1.95646E+00  1.99641E-01 -1.09852E+00 -1.72477E+00
 1.95646E+00  2.99487E-01 -1.05432E+00 -1.64553E+00
 1.95646E+00  3.99383E-01 -9.91226E-01 -1.55595E+00
 1.95646E+00  4.99366E-01 -9.07933E-01 -1.50057E+00
 1.95646E+00  5.99485E-01 -8.02830E-01 -1.44603E+00
 1.95646E+00  6.99799E-01 -6.74016E-01 -1.35705E+00
 1.95646E+00  8.00380E-01 -5.19382E-01 -1.26956E+00
 1.95646E+00  9.01309E-01 -3.36663E-01 -1.20746E+00
 1.95646E+00  1.00268E+00 -1.23457E-01 -1.11569E+00
 1.95646E+00  1.10460E+00  1.22731E-01 -9.39806E-01
 1.95646E+00  1.20718E+00  4.04400E-01 -6.89097E-01
 1.95646E+00  1.31055E+00  7.23975E-01 -3.86997E-01
 1.95646E+00  1.41487E+00  1.08364E+00 -4.30058E-02
 1.95646E+00  1.52027E+00  1.48492E+00  3.40439E-01
 1.95646E+00  1.62694E+00  1.92763E+00  7.90132E-01
 1.95646E+00  1.73506E+00  2.40785E+00  1.35383E+00
 1.95646E+00  1.84483E+00  2.91423E+00  2.01242E+00
 1.95646E+00  1.95646E+00  3.42251E+00  2.63607E+00
 1.95646E+00  2.07021E+00  3.89012E+00  3.11891E+00
 1.95646E+00  2.18631E+00  4.25359E+00  3.51785E+00
 1.95646E+00  2.30506E+00  4.43105E+00  3.88264E+00
 1.95646E+00  2.42675E+00  4.33065E+00  4.01056E+00
 1.95646E+00  2.55169E+00  3.87020E+00  3.61298E+00
 1.95646E+00  2.68025E+00  3.02470E+00  2.69740E+00
 1.95646E+00  2.81279E+00  1.91362E+00  1.58806E+00
 1.95646E+00  2.94972E+00  8.61271E-01  6.50493E-01
 1.95646E+00  3.09148E+00  2.25191E-01  1.16347E-01
 1.95646E+00  3.23852E+00  2.51210E-02 -4.54918E-02
 1.95646E+00  3.39136E+00  7.48719E-04 -5.74970E-02
 1.95646E+00  3.55052E+00  3.02643E-06 -5.08955E-02
 1.95646E+00  3.71658E+00  3.12944E-10 -4.57898E-02
 1.95646E+00  3.89015E+00  9.98360E-13 -3.82339E-02
 1.95646E+00  4.07188E+00  0.00000E+00 -2.48642E-02
 1.95646E+00  4.26244E+00  0.00000E+00 -1.34659E-02
 1.95646E+00  4.46257E+00  0.00000E+00 -8.24807E-03
 1.95646E+00  4.67301E+00  0.00000E+00 -4.66050E-03
 1.95646E+00  4.89456E+00  0.00000E+00 -2.10748E-03
 1.95646E+00  5.12803E+00  0.00000E+00 -8.90469E-04

 2.07021E+00  0.00000E+00  1.48302E+00  9.54312E-01
 2.07021E+00  9.98174E-02  1.48668E+00  9.00504E-01
 2.07021E+00  1.99641E-01  1.49607E+00  8.73145E-01
 2.07021E+00  2.99487E-01  1.51185E+00  9.19623E-01
 2.07021E+00  3.99383E-01  1.53507E+00  9.94862E-01
 2.07021E+00  4.99366E-01  1.56698E+00  1.00551E+00
 2.07021E+00  5.99485E-01  1.60913E+00  1.00677E+00
 2.07021E+00  6.99799E-01  1.66331E+00  1.06204E+00
 2.07021E+00  8.00380E-01  1.73156E+00  1.11120E+00
 2.07021E+00  9.01309E-01  1.81607E+00  1.10947E+00
 2.07021E+00  1.00268E+00  1.91913E+00  1.13220E+00
 2.07021E+00  1.10460E+00  2.04308E+00  1.24790E+00
 2.07021E+00  1.20718E+00  2.19018E+00  1.40510E+00
 2.07021E+00  1.31055E+00  2.36242E+00  1.53466E+00
 2.07021E+00  1.41487E+00  2.56133E+00  1.65955E+00
 2.07021E+00  1.52027E+00  2.78754E+00  1.83935E+00
 2.07021E+00  1.62694E+00  3.04009E+00  2.09517E+00
 2.07021E+00  1.73506E+00  3.31524E+00  2.41575E+00
 2.07021E+00  1.84483E+00  3.60428E+00  2.77414E+00
 2.07021E+00  1.95646E+00  3.89012E+00  3.11891E+00
 2.07021E+00  2.07021E+00  4.14265E+00  3.40510E+00
 2.07021E+00  2.18631E+00  4.31443E+00  3.64420E+00
 2.07021E+00  2.30506E+00  4.33980E+00  3.82879E+00
 2.07021E+00  2.42675E+00  4.14021E+00  3.80205E+00
 2.07021E+00  2.55169E+00  3.64172E+00  3.35879E+00
 2.07021E+00  2.68025E+00  2.81859E+00  2.50121E+00
 2.07021E+00  2.81279E+00  1.77351E+00  1.47495E+00
 2.07021E+00  2.94972E+00  7.95905E-01  5.98562E-01
 2.07021E+00  3.09148E+00  2.07795E-01  1.06541E-01
 2.07021E+00  3.23852E+00  2.31702E-02 -3.41323E-02
 2.07021E+00  3.39136E+00  6.90898E-04 -6.07866E-02
 2.07021E+00  3.55052E+00  2.79580E-06 -8.35501E-02
 2.07021E+00  3.71658E+00  2.89914E-10 -7.57952E-02
 2.07021E+00  3.89015E+00  7.06632E-13 -4.60421E-02
 2.07021E+00  4.07188E+00  0.00000E+00 -2.65819E-02
 2.07021E+00  4.26244E+00  0.00000E+00 -1.64474E-02
 2.07021E+00  4.46257E+00  0.00000E+00 -9.75804E-03
 2.07021E+00  4.67301E+00  0.00000E+00 -5.28517E-03
 2.07021E+00  4.89456E+00  0.00000E+00 -2.53486E-03
 2.07021E+00  5.12803E+00  0.00000E+00 -1.06817E-03

 2.18631E+00  0.00000E+00  3.59160E+00  2.99323E+00
 2.18631E+00  9.98174E-02  3.59103E+00  3.04520E+00
 2.18631E+00  1.99641E-01  3.58752E+00  3.00400E+00
 2.18631E+00  2.99487E-01  3.58165E+00  3.00207E+00
 2.18631E+00  3.99383E-01  3.57438E+00  3.04722E+00
 2.18631E+00  4.99366E-01  3.56684E+00  3.03740E+00
 2.18631E+00  5.99485E-01  3.56042E+00  3.01838E+00
 2.18631E+00  6.99799E-01  3.55672E+00  3.04605E+00
 2.18631E+00  8.00380E-01  3.55753E+00  3.05817E+00
 2.18631E+00  9.01309E-01  3.56484E+00  3.01019E+00
 2.18631E+00  1.00268E+00  3.58071E+00  2.98149E+00
 2.18631E+00  1.10460E+00  3.60722E+00  3.04039E+00
 2.18631E+00  1.20718E+00  3.64628E+00  3.11549E+00
 2.18631E+00  1.31055E+00  3.69950E+00  3.11763E+00
 2.18631E+00  1.41487E+00  3.76781E+00  3.08603E+00
 2.18631E+00  1.52027E+00  3.85109E+00  3.10970E+00
 2.18631E+00  1.62694E+00  3.94756E+00  3.20064E+00
 2.18631E+00  1.73506E+00  4.05295E+00  3.30814E+00
 2.18631E+00  1.84483E+00  4.15937E+00  3.40713E+00
 2.18631E+00  1.95646E+00  4.25359E+00  3.51785E+00
 2.18631E+00  2.07021E+00  4.31443E+00  3.64420E+00
 2.18631E+00  2.18631E+00  4.30924E+00  3.73115E+00
 2.18631E+00  2.30506E+00  4.19064E+00  3.70066E+00
 2.18631E+00  2.42675E+00  3.89754E+00  3.48395E+00
 2.18631E+00  2.55169E+00  3.36798E+00  3.02083E+00
 2.18631E+00  2.68025E+00  2.57727E+00  2.28911E+00
 2.18631E+00  2.81279E+00  1.61088E+00  1.37755E+00
 2.18631E+00  2.94972E+00  7.20183E-01  5.43130E-01
 2.18631E+00  3.09148E+00  1.87620E-01  7.49622E-02
 2.18631E+00  3.23852E+00  2.09003E-02 -4.02589E-02
 2.18631E+00  3.39136E+00  6.23280E-04 -6.95006E-02
 2.18631E+00  3.55052E+00  2.52436E-06 -1.12478E-01
 2.18631E+00  3.71658E+00  2.63659E-10 -1.01245E-01
 2.18631E+00  3.89015E+00  2.61542E-13 -5.40433E-02
 2.18631E+00  4.07188E+00  0.00000E+00 -3.21063E-02
 2.18631E+00  4.26244E+00  0.00000E+00 -2.30706E-02
 2.18631E+00  4.46257E+00  0.00000E+00 -1.21201E-02
 2.18631E+00  4.67301E+00  0.00000E+00 -5.82419E-03
 2.18631E+00  4.89456E+00  0.00000E+00 -3.07307E-03
 2.18631E+00  5.12803E+00  0.00000E+00 -1.27164E-03

 2.30506E+00  0.00000E+00  5.06411E+00  4.46918E+00
 2.30506E+00  9.98174E-02  5.06063E+00  4.53559E+00
 2.30506E+00  1.99641E-01  5.04832E+00  4.50620E+00
 2.30506E+00  2.99487E-01  5.02772E+00  4.48557E+00
 2.30506E+00  3.99383E-01  4.99965E+00  4.49428E+00
 2.30506E+00  4.99366E-01  4.96503E+00  4.46933E+00
 2.30506E+00  5.99485E-01  4.92499E+00  4.43818E+00
 2.30506E+00  6.99799E-01  4.88088E+00  4.43383E+00
 2.30506E+00  8.00380E-01  4.83421E+00  4.41444E+00
 2.30506E+00  9.01309E-01  4.78662E+00  4.34917E+00
 2.30506E+00  1.00268E+00  4.73981E+00  4.28506E+00
 2.30506E+00  1.10460E+00  4.69552E+00  4.26464E+00
 2.30506E+00  1.20718E+00  4.65526E+00  4.25233E+00
 2.30506E+00  1.31055E+00  4.62018E+00  4.19981E+00
 2.30506E+00  1.41487E+00  4.59072E+00  4.11200E+00
 2.30506E+00  1.52027E+00  4.56617E+00  4.01560E+00
 2.30506E+00  1.62694E+00  4.54414E+00  3.93542E+00
 2.30506E+00  1.73506E+00  4.51992E+00  3.89415E+00
 2.30506E+00  1.84483E+00  4.48593E+00  3.89008E+00
 2.30506E+00  1.95646E+00  4.43105E+00  3.88264E+00
 2.30506E+00  2.07021E+00  4.33980E+00  3.82879E+00
 2.30506E+00  2.18631E+00  4.19064E+00  3.70066E+00
 2.30506E+00  2.30506E+00  3.95282E+00  3.46981E+00
 2.30506E+00  2.42675E+00  3.58435E+00  3.12613E+00
 2.30506E+00  2.55169E+00  3.03869E+00  2.66455E+00
 2.30506E+00  2.68025E+00  2.29521E+00  2.03332E+00
 2.30506E+00  2.81279E+00  1.42295E+00  1.21858E+00
 2.30506E+00  2.94972E+00  6.32987E-01  4.30949E-01
 2.30506E+00  3.09148E+00  1.64381E-01 -8.73667E-03
 2.30506E+00  3.23852E+00  1.82777E-02 -9.29048E-02
 2.30506E+00  3.39136E+00  5.44749E-04 -9.17598E-02
 2.30506E+00  3.55052E+00  2.20693E-06 -1.12762E-01
 2.30506E+00  3.71658E+00  2.32400E-10 -1.00268E-01
 2.30506E+00  3.89015E+00  7.15171E-13 -6.43067E-02
 2.30506E+00  4.07188E+00  0.00000E+00 -4.79605E-02
 2.30506E+00  4.26244E+00  0.00000E+00 -3.51628E-02
 2.30506E+00  4.46257E+00  0.00000E+00 -1.58175E-02
 2.30506E+00  4.67301E+00  0.00000E+00 -6.46741E-03
 2.30506E+00  4.89456E+00  0.00000E+00 -3.74716E-03
 2.30506E+00  5.12803E+00  0.00000E+00 -1.46409E-03

 2.42675E+00  0.00000E+00  5.76513E+00  5.24426E+00
 2.42675E+00  9.98174E-02  5.76015E+00  5.25648E+00
 2.42675E+00  1.99641E-01  5.74331E+00  5.24950E+00
 2.42675E+00  2.99487E-01  5.71506E+00  5.23537E+00
 2.42675E+00  3.99383E-01  5.67607E+00  5.21475E+00
 2.42675E+00  4.99366E-01  5.62704E+00  5.17943E+00
 2.42675E+00  5.99485E-01  5.56885E+00  5.14010E+00
 2.42675E+00  6.99799E-01  5.50252E+00  5.10629E+00
 2.42675E+00  8.00380E-01  5.42921E+00  5.06477E+00
 2.42675E+00  9.01309E-01  5.35017E+00  5.00239E+00
 2.42675E+00  1.00268E+00  5.26672E+00  4.92005E+00
 2.42675E+00  1.10460E+00  5.18012E+00  4.82488E+00
 2.42675E+00  1.20718E+00  5.09150E+00  4.73846E+00
 2.42675E+00  1.31055E+00  5.00153E+00  4.67703E+00
 2.42675E+00  1.41487E+00  4.91023E+00  4.59543E+00
 2.42675E+00  1.52027E+00  4.81648E+00  4.42752E+00
 2.42675E+00  1.62694E+00  4.71758E+00  4.21507E+00
 2.42675E+00  1.73506E+00  4.60877E+00  4.08599E+00
 2.42675E+00  1.84483E+00  4.48295E+00  4.06591E+00
 2.42675E+00  1.95646E+00  4.33065E+00  4.01056E+00
 2.42675E+00  2.07021E+00  4.14021E+00  3.80205E+00
 2.42675E+00  2.18631E+00  3.89754E+00  3.48395E+00
 2.42675E+00  2.30506E+00  3.58435E+00  3.12613E+00
 2.42675E+00  2.42675E+00  3.17530E+00  2.73429E+00
 2.42675E+00  2.55169E+00  2.64032E+00  2.28244E+00
 2.42675E+00  2.68025E+00  1.96586E+00  1.70767E+00
 2.42675E+00  2.81279E+00  1.20688E+00  9.77790E-01
 2.42675E+00  2.94972E+00  5.33337E-01  2.71038E-01
 2.42675E+00  3.09148E+00  1.37864E-01 -1.16253E-01
 2.42675E+00  3.23852E+00  1.52806E-02 -1.68344E-01
 2.42675E+00  3.39136E+00  4.54622E-04 -1.22798E-01
 2.42675E+00  3.55052E+00  1.84031E-06 -9.85373E-02
 2.42675E+00  3.71658E+00  1.95787E-10 -8.92931E-02
 2.42675E+00  3.89015E+00 -4.92782E-13 -8.25082E-02
 2.42675E+00  4.07188E+00  0.00000E+00 -6.99380E-02
 2.42675E+00  4.26244E+00  0.00000E+00 -4.68265E-02
 2.42675E+00  4.46257E+00  0.00000E+00 -1.99725E-02
 2.42675E+00  4.67301E+00  0.00000E+00 -7.78958E-03
 2.42675E+00  4.89456E+00  0.00000E+00 -4.44624E-03
 2.42675E+00  5.12803E+00  0.00000E+00 -1.69001E-03

 2.55169E+00  0.00000E+00  5.59064E+00  5.17625E+00
 2.55169E+00  9.98174E-02  5.58546E+00  5.15038E+00
 2.55169E+00  1.99641E-01  5.56822E+00  5.15012E+00
 2.55169E+00  2.99487E-01  5.53925E+00  5.14223E+00
 2.55169E+00  3.99383E-01  5.49902E+00  5.11401E+00
 2.55169E+00  4.99366E-01  5.44805E+00  5.07946E+00
 2.55169E+00  5.99485E-01  5.38696E+00  5.03954E+00
 2.55169E+00  6.99799E-01  5.31644E+00  4.99247E+00
 2.55169E+00  8.00380E-01  5.23728E+00  4.94128E+00
 2.55169E+00  9.01309E-01  5.15036E+00  4.88420E+00
 2.55169E+00  1.00268E+00  5.05658E+00  4.80198E+00
 2.55169E+00  1.10460E+00  4.95678E+00  4.68410E+00
 2.55169E+00  1.20718E+00  4.85162E+00  4.56869E+00
 2.55169E+00  1.31055E+00  4.74145E+00  4.49377E+00
 2.55169E+00  1.41487E+00  4.62594E+00  4.41077E+00
 2.55169E+00  1.52027E+00  4.50380E+00  4.23951E+00
 2.55169E+00  1.62694E+00  4.37238E+00  4.00834E+00
 2.55169E+00  1.73506E+00  4.22735E+00  3.83233E+00
 2.55169E+00  1.84483E+00  4.06252E+00  3.73956E+00
 2.55169E+00  1.95646E+00  3.87020E+00  3.61298E+00
 2.55169E+00  2.07021E+00  3.64172E+00  3.35879E+00
 2.55169E+00  2.18631E+00  3.36798E+00  3.02083E+00
 2.55169E+00  2.30506E+00  3.03869E+00  2.66455E+00
 2.55169E+00  2.42675E+00  2.64032E+00  2.28244E+00
 2.55169E+00  2.55169E+00  2.15653E+00  1.83403E+00
 2.55169E+00  2.68025E+00  1.58191E+00  1.28815E+00
 2.55169E+00  2.81279E+00  9.60159E-01  6.62330E-01
 2.55169E+00  2.94972E+00  4.20706E-01  1.01427E-01
 2.55169E+00  3.09148E+00  1.08047E-01 -1.93377E-01
 2.55169E+00  3.23852E+00  1.19160E-02 -2.20917E-01
 2.55169E+00  3.39136E+00  3.53301E-04 -1.53827E-01
 2.55169E+00  3.55052E+00  1.42660E-06 -1.02001E-01
 2.55169E+00  3.71658E+00  1.54711E-10 -1.01089E-01
 2.55169E+00  3.89015E+00  3.91493E-13 -1.14748E-01
 2.55169E+00  4.07188E+00  0.00000E+00 -8.91105E-02
 2.55169E+00  4.26244E+00  0.00000E+00 -4.95413E-02
 2.55169E+00  4.46257E+00  0.00000E+00 -2.32946E-02
 2.55169E+00  4.67301E+00  0.00000E+00 -1.04865E-02
 2.55169E+00  4.89456E+00  0.00000E+00 -5.01926E-03
 2.55169E+00  5.12803E+00  0.00000E+00 -2.02414E-03

 2.68025E+00  0.00000E+00  4.55579E+00  4.25378E+00
 2.68025E+00  9.98174E-02  4.55148E+00  4.22797E+00
 2.68025E+00  1.99641E-01  4.53732E+00  4.21935E+00
 2.68025E+00  2.99487E-01  4.51354E+00  4.21138E+00
 2.68025E+00  3.99383E-01  4.48043E+00  4.19408E+00
 2.68025E+00  4.99366E-01  4.43830E+00  4.16988E+00
 2.68025E+00  5.99485E-01  4.38753E+00  4.13737E+00
 2.68025E+00  6.99799E-01  4.32854E+00  4.09564E+00
 2.68025E+00  8.00380E-01  4.26180E+00  4.04915E+00
 2.68025E+00  9.01309E-01  4.18784E+00  3.99915E+00
 2.68025E+00  1.00268E+00  4.10717E+00  3.93381E+00
 2.68025E+00  1.10460E+00  4.02027E+00  3.84454E+00
 2.68025E+00  1.20718E+00  3.92747E+00  3.74609E+00
 2.68025E+00  1.31055E+00  3.82883E+00  3.65502E+00
 2.68025E+00  1.41487E+00  3.72392E+00  3.55975E+00
 2.68025E+00  1.52027E+00  3.61154E+00  3.43708E+00
 2.68025E+00  1.62694E+00  3.48949E+00  3.28081E+00
 2.68025E+00  1.73506E+00  3.35431E+00  3.09806E+00
 2.68025E+00  1.84483E+00  3.20127E+00  2.89873E+00
 2.68025E+00  1.95646E+00  3.02470E+00  2.69740E+00
 2.68025E+00  2.07021E+00  2.81859E+00  2.50121E+00
 2.68025E+00  2.18631E+00  2.57727E+00  2.28911E+00
 2.68025E+00  2.30506E+00  2.29521E+00  2.03332E+00
 2.68025E+00  2.42675E+00  1.96586E+00  1.70767E+00
 2.68025E+00  2.55169E+00  1.58191E+00  1.28815E+00
 2.68025E+00  2.68025E+00  1.14403E+00  7.98841E-01
 2.68025E+00  2.81279E+00  6.85754E-01  3.25816E-01
 2.68025E+00  2.94972E+00  2.97348E-01 -3.20782E-02
 2.68025E+00  3.09148E+00  7.57158E-02 -2.13806E-01
 2.68025E+00  3.23852E+00  8.29153E-03 -2.43300E-01
 2.68025E+00  3.39136E+00  2.44495E-04 -1.99876E-01
 2.68025E+00  3.55052E+00  9.82751E-07 -1.51834E-01
 2.68025E+00  3.71658E+00  1.08455E-10 -1.46387E-01
 2.68025E+00  3.89015E+00  6.14786E-13 -1.47911E-01
 2.68025E+00  4.07188E+00  0.00000E+00 -1.00650E-01
 2.68025E+00  4.26244E+00  0.00000E+00 -4.96723E-02
 2.68025E+00  4.46257E+00  0.00000E+00 -2.75258E-02
 2.68025E+00  4.67301E+00  0.00000E+00 -1.41156E-02
 2.68025E+00  4.89456E+00  0.00000E+00 -5.65489E-03
 2.68025E+00  5.12803E+00  0.00000E+00 -2.43352E-03

 2.81279E+00  0.00000E+00  2.93535E+00  2.73275E+00
 2.81279E+00  9.98174E-02  2.93258E+00  2.72185E+00
 2.81279E+00  1.99641E-01  2.92360E+00  2.70947E+00
 2.81279E+00  2.99487E-01  2.90852E+00  2.70236E+00
 2.81279E+00  3.99383E-01  2.88749E+00  2.69718E+00
 2.81279E+00  4.99366E-01  2.86068E+00  2.68419E+00
 2.81279E+00  5.99485E-01  2.82825E+00  2.66348E+00
 2.81279E+00  6.99799E-01  2.79042E+00  2.63787E+00
 2.81279E+00  8.00380E-01  2.74741E+00  2.60891E+00
 2.81279E+00  9.01309E-01  2.69948E+00  2.57679E+00
 2.81279E+00  1.00268E+00  2.64686E+00  2.53828E+00
 2.81279E+00  1.10460E+00  2.58977E+00  2.48973E+00
 2.81279E+00  1.20718E+00  2.52832E+00  2.42851E+00
 2.81279E+00  1.31055E+00  2.46244E+00  2.35367E+00
 2.81279E+00  1.41487E+00  2.39176E+00  2.27517E+00
 2.81279E+00  1.52027E+00  2.31546E+00  2.20534E+00
 2.81279E+00  1.62694E+00  2.23206E+00  2.12295E+00
 2.81279E+00  1.73506E+00  2.13936E+00  1.97962E+00
 2.81279E+00  1.84483E+00  2.03437E+00  1.77486E+00
 2.81279E+00  1.95646E+00  1.91362E+00  1.58806E+00
 2.81279E+00  2.07021E+00  1.77351E+00  1.47495E+00
 2.81279E+00  2.18631E+00  1.61088E+00  1.37755E+00
 2.81279E+00  2.30506E+00  1.42295E+00  1.21858E+00
 2.81279E+00  2.42675E+00  1.20688E+00  9.77790E-01
 2.81279E+00  2.55169E+00  9.60159E-01  6.62330E-01
 2.81279E+00  2.68025E+00  6.85754E-01  3.25816E-01
 2.81279E+00  2.81279E+00  4.05886E-01  6.94082E-02
 2.81279E+00  2.94972E+00  1.73934E-01 -7.44193E-02
 2.81279E+00  3.09148E+00  4.38369E-02 -1.71990E-01
 2.81279E+00  3.23852E+00  4.75784E-03 -2.55285E-01
 2.81279E+00  3.39136E+00  1.39276E-04 -2.90543E-01
 2.81279E+00  3.55052E+00  5.56203E-07 -2.71179E-01
 2.81279E+00  3.71658E+00  6.27316E-11 -2.18861E-01
 2.81279E+00  3.89015E+00  1.71140E-13 -1.55854E-01
 2.81279E+00  4.07188E+00  0.00000E+00 -1.03197E-01
 2.81279E+00  4.26244E+00  0.00000E+00 -6.40992E-02
 2.81279E+00  4.46257E+00  0.00000E+00 -3.65330E-02
 2.81279E+00  4.67301E+00  0.00000E+00 -1.74539E-02
 2.81279E+00  4.89456E+00  0.00000E+00 -6.79523E-03
 2.81279E+00  5.12803E+00  0.00000E+00 -2.81346E-03

 2.94972E+00  0.00000E+00  1.32822E+00  1.20301E+00
 2.94972E+00  9.98174E-02  1.32698E+00  1.20544E+00
 2.94972E+00  1.99641E-01  1.32303E+00  1.19866E+00
 2.94972E+00  2.99487E-01  1.31639E+00  1.19490E+00
 2.94972E+00  3.99383E-01  1.30712E+00  1.19471E+00
 2.94972E+00  4.99366E-01  1.29527E+00  1.18840E+00
 2.94972E+00  5.99485E-01  1.28092E+00  1.17839E+00
 2.94972E+00  6.99799E-01  1.26413E+00  1.16939E+00
 2.94972E+00  8.00380E-01  1.24499E+00  1.16090E+00
 2.94972E+00  9.01309E-01  1.22356E+00  1.15109E+00
 2.94972E+00  1.00268E+00  1.19994E+00  1.13724E+00
 2.94972E+00  1.10460E+00  1.17418E+00  1.11697E+00
 2.94972E+00  1.20718E+00  1.14630E+00  1.09005E+00
 2.94972E+00  1.31055E+00  1.11624E+00  1.05702E+00
 2.94972E+00  1.41487E+00  1.08379E+00  1.02022E+00
 2.94972E+00  1.52027E+00  1.04856E+00  9.81874E-01
 2.94972E+00  1.62694E+00  1.00985E+00  9.32134E-01
 2.94972E+00  1.73506E+00  9.66671E-01  8.51446E-01
 2.94972E+00  1.84483E+00  9.17665E-01  7.43495E-01
 2.94972E+00  1.95646E+00  8.61271E-01  6.50493E-01
 2.94972E+00  2.07021E+00  7.95905E-01  5.98562E-01
 2.94972E+00  2.18631E+00  7.20183E-01  5.43130E-01
 2.94972E+00  2.30506E+00  6.32987E-01  4.30949E-01
 2.94972E+00  2.42675E+00  5.33337E-01  2.71038E-01
 2.94972E+00  2.55169E+00  4.20706E-01  1.01427E-01
 2.94972E+00  2.68025E+00  2.97348E-01 -3.20782E-02
 2.94972E+00  2.81279E+00  1.73934E-01 -7.44193E-02
 2.94972E+00  2.94972E+00  7.36463E-02 -5.73263E-02
 2.94972E+00  3.09148E+00  1.83553E-02 -1.11243E-01
 2.94972E+00  3.23852E+00  1.97220E-03 -2.57317E-01
 2.94972E+00  3.39136E+00  5.72474E-05 -3.80141E-01
 2.94972E+00  3.55052E+00  2.26886E-07 -4.00628E-01
 2.94972E+00  3.71658E+00  2.63466E-11 -2.91705E-01
 2.94972E+00  3.89015E+00 -1.32582E-13 -1.51834E-01
 2.94972E+00  4.07188E+00  0.00000E+00 -1.07630E-01
 2.94972E+00  4.26244E+00  0.00000E+00 -9.08251E-02
 2.94972E+00  4.46257E+00  0.00000E+00 -4.95638E-02
 2.94972E+00  4.67301E+00  0.00000E+00 -2.11041E-02
 2.94972E+00  4.89456E+00  0.00000E+00 -8.64669E-03
 2.94972E+00  5.12803E+00  0.00000E+00 -3.26079E-03

 3.09148E+00  0.00000E+00  3.46812E-01  2.77681E-01
 3.09148E+00  9.98174E-02  3.46495E-01  2.83678E-01
 3.09148E+00  1.99641E-01  3.45492E-01  2.82412E-01
 3.09148E+00  2.99487E-01  3.43811E-01  2.82026E-01
 3.09148E+00  3.99383E-01  3.41465E-01  2.83334E-01
 3.09148E+00  4.99366E-01  3.38463E-01  2.80514E-01
 3.09148E+00  5.99485E-01  3.34820E-01  2.77054E-01
 3.09148E+00  6.99799E-01  3.30549E-01  2.77434E-01
 3.09148E+00  8.00380E-01  3.25666E-01  2.79813E-01
 3.09148E+00  9.01309E-01  3.20188E-01  2.81306E-01
 3.09148E+00  1.00268E+00  3.14127E-01  2.79652E-01
 3.09148E+00  1.10460E+00  3.07494E-01  2.73700E-01
 3.09148E+00  1.20718E+00  3.00285E-01  2.66386E-01
 3.09148E+00  1.31055E+00  2.92477E-01  2.60555E-01
 3.09148E+00  1.41487E+00  2.84011E-01  2.51266E-01
 3.09148E+00  1.52027E+00  2.74773E-01  2.30649E-01
 3.09148E+00  1.62694E+00  2.64582E-01  1.99393E-01
 3.09148E+00  1.73506E+00  2.53167E-01  1.65116E-01
 3.09148E+00  1.84483E+00  2.40175E-01  1.35219E-01
 3.09148E+00  1.95646E+00  2.25191E-01  1.16347E-01
 3.09148E+00  2.07021E+00  2.07795E-01  1.06541E-01
 3.09148E+00  2.18631E+00  1.87620E-01  7.49622E-02
 3.09148E+00  2.30506E+00  1.64381E-01 -8.73667E-03
 3.09148E+00  2.42675E+00  1.37864E-01 -1.16253E-01
 3.09148E+00  2.55169E+00  1.08047E-01 -1.93377E-01
 3.09148E+00  2.68025E+00  7.57158E-02 -2.13806E-01
 3.09148E+00  2.81279E+00  4.38369E-02 -1.71990E-01
 3.09148E+00  2.94972E+00  1.83553E-02 -1.11243E-01
 3.09148E+00  3.09148E+00  4.52437E-03 -1.25932E-01
 3.09148E+00  3.23852E+00  4.81033E-04 -2.31834E-01
 3.09148E+00  3.39136E+00  1.38381E-05 -3.50738E-01
 3.09148E+00  3.55052E+00  5.44006E-08 -4.01499E-01
 3.09148E+00  3.71658E+00  6.49381E-12 -3.18844E-01
 3.09148E+00  3.89015E+00  4.65224E-14 -1.87459E-01
 3.09148E+00  4.07188E+00  0.00000E+00 -1.36157E-01
 3.09148E+00  4.26244E+00  0.00000E+00 -1.08909E-01
 3.09148E+00  4.46257E+00  0.00000E+00 -6.12689E-02
 3.09148E+00  4.67301E+00  0.00000E+00 -2.74327E-02
 3.09148E+00  4.89456E+00  0.00000E+00 -1.11127E-02
 3.09148E+00  5.12803E+00  0.00000E+00 -4.06246E-03

 3.23852E+00  0.00000E+00  3.84615E-02  5.20862E-03
 3.23852E+00  9.98174E-02  3.84269E-02  6.13255E-03
 3.23852E+00  1.99641E-01  3.83193E-02  6.74276E-03
 3.23852E+00  2.99487E-01  3.81392E-02  8.58490E-03
 3.23852E+00  3.99383E-01  3.78877E-02  1.04718E-02
 3.23852E+00  4.99366E-01  3.75658E-02  9.78353E-03
 3.23852E+00  5.99485E-01  3.71746E-02  9.18934E-03
 3.23852E+00  6.99799E-01  3.67153E-02  1.14419E-02
 3.23852E+00  8.00380E-01  3.61893E-02  1.42507E-02
 3.23852E+00  9.01309E-01  3.55977E-02  1.52319E-02
 3.23852E+00  1.00268E+00  3.49417E-02  1.47430E-02
 3.23852E+00  1.10460E+00  3.42216E-02  1.35137E-02
 3.23852E+00  1.20718E+00  3.34366E-02  1.17006E-02
 3.23852E+00  1.31055E+00  3.25833E-02  9.10083E-03
 3.23852E+00  1.41487E+00  3.16544E-02  4.06122E-03
 3.23852E+00  1.52027E+00  3.06370E-02 -5.56751E-03
 3.23852E+00  1.62694E+00  2.95100E-02 -1.92403E-02
 3.23852E+00  1.73506E+00  2.82430E-02 -3.41786E-02
 3.23852E+00  1.84483E+00  2.67957E-02 -4.55705E-02
 3.23852E+00  1.95646E+00  2.51210E-02 -4.54918E-02
 3.23852E+00  2.07021E+00  2.31702E-02 -3.41323E-02
 3.23852E+00  2.18631E+00  2.09003E-02 -4.02589E-02
 3.23852E+00  2.30506E+00  1.82777E-02 -9.29048E-02
 3.23852E+00  2.42675E+00  1.52806E-02 -1.68344E-01
 3.23852E+00  2.55169E+00  1.19160E-02 -2.20917E-01
 3.23852E+00  2.68025E+00  8.29153E-03 -2.43300E-01
 3.23852E+00  2.81279E+00  4.75784E-03 -2.55285E-01
 3.23852E+00  2.94972E+00  1.97220E-03 -2.57317E-01
 3.23852E+00  3.09148E+00  4.81033E-04 -2.31834E-01
 3.23852E+00  3.23852E+00  5.06007E-05 -2.00733E-01
 3.23852E+00  3.39136E+00  1.44182E-06 -2.25584E-01
 3.23852E+00  3.55052E+00  5.61845E-09 -2.88209E-01
 3.23852E+00  3.71658E+00  4.31866E-13 -3.02011E-01
 3.23852E+00  3.89015E+00 -4.05676E-13 -2.54873E-01
 3.23852E+00  4.07188E+00  0.00000E+00 -1.79728E-01
 3.23852E+00  4.26244E+00  0.00000E+00 -1.13510E-01
 3.23852E+00  4.46257E+00  0.00000E+00 -7.10554E-02
 3.23852E+00  4.67301E+00  0.00000E+00 -3.57799E-02
 3.23852E+00  4.89456E+00  0.00000E+00 -1.29033E-02
 3.23852E+00  5.12803E+00  0.00000E+00 -5.07035E-03

 3.39136E+00  0.00000E+00  1.13601E-03 -1.49032E-02
 3.39136E+00  9.98174E-02  1.13500E-03 -1.70544E-02
 3.39136E+00  1.99641E-01  1.13193E-03 -1.57027E-02
 3.39136E+00  2.99487E-01  1.12679E-03 -1.37065E-02
 3.39136E+00  3.99383E-01  1.11961E-03 -1.29597E-02
 3.39136E+00  4.99366E-01  1.11042E-03 -1.32287E-02
 3.39136E+00  5.99485E-01  1.09925E-03 -1.32923E-02
 3.39136E+00  6.99799E-01  1.08611E-03 -1.22789E-02
 3.39136E+00  8.00380E-01  1.07105E-03 -1.13527E-02
 3.39136E+00  9.01309E-01  1.05409E-03 -1.15741E-02
 3.39136E+00  1.00268E+00  1.03525E-03 -1.24666E-02
 3.39136E+00  1.10460E+00  1.01452E-03 -1.35281E-02
 3.39136E+00  1.20718E+00  9.91880E-04 -1.53148E-02
 3.39136E+00  1.31055E+00  9.67202E-04 -1.85557E-02
 3.39136E+00  1.41487E+00  9.40264E-04 -2.32592E-02
 3.39136E+00  1.52027E+00  9.10667E-04 -2.91409E-02
 3.39136E+00  1.62694E+00  8.77777E-04 -3.60493E-02
 3.39136E+00  1.73506E+00  8.40672E-04 -4.39224E-02
 3.39136E+00  1.84483E+00  7.98136E-04 -5.18393E-02
 3.39136E+00  1.95646E+00  7.48719E-04 -5.74970E-02
 3.39136E+00  2.07021E+00  6.90898E-04 -6.07866E-02
 3.39136E+00  2.18631E+00  6.23280E-04 -6.95006E-02
 3.39136E+00  2.30506E+00  5.44749E-04 -9.17598E-02
 3.39136E+00  2.42675E+00  4.54622E-04 -1.22798E-01
 3.39136E+00  2.55169E+00  3.53301E-04 -1.53827E-01
 3.39136E+00  2.68025E+00  2.44495E-04 -1.99876E-01
 3.39136E+00  2.81279E+00  1.39276E-04 -2.90543E-01
 3.39136E+00  2.94972E+00  5.72474E-05 -3.80141E-01
 3.39136E+00  3.09148E+00  1.38381E-05 -3.50738E-01
 3.39136E+00  3.23852E+00  1.44182E-06 -2.25584E-01
 3.39136E+00  3.39136E+00  4.07119E-08 -1.80087E-01
 3.39136E+00  3.55052E+00  1.56960E-10 -2.40505E-01
 3.39136E+00  3.71658E+00 -2.04287E-13 -2.94193E-01
 3.39136E+00  3.89015E+00 -4.52248E-13 -2.81467E-01
 3.39136E+00  4.07188E+00  0.00000E+00 -1.95435E-01
 3.39136E+00  4.26244E+00  0.00000E+00 -1.17317E-01
 3.39136E+00  4.46257E+00  0.00000E+00 -8.34782E-02
 3.39136E+00  4.67301E+00  0.00000E+00 -4.25495E-02
 3.39136E+00  4.89456E+00  0.00000E+00 -1.18892E-02
 3.39136E+00  5.12803E+00  0.00000E+00 -5.75359E-03

 3.55052E+00  0.00000E+00  4.54109E-06 -1.14079E-02
 3.55052E+00  9.98174E-02  4.53649E-06 -1.18828E-02
 3.55052E+00  1.99641E-01  4.52457E-06 -1.01484E-02
 3.55052E+00  2.99487E-01  4.50475E-06 -9.47996E-03
 3.55052E+00  3.99383E-01  4.47708E-06 -1.05367E-02
 3.55052E+00  4.99366E-01  4.44163E-06 -1.12957E-02
 3.55052E+00  5.99485E-01  4.39850E-06 -1.17024E-02
 3.55052E+00  6.99799E-01  4.34777E-06 -1.20607E-02
 3.55052E+00  8.00380E-01  4.28956E-06 -1.17839E-02
 3.55052E+00  9.01309E-01  4.22393E-06 -1.06979E-02
 3.55052E+00  1.00268E+00  4.15093E-06 -1.04088E-02
 3.55052E+00  1.10460E+00  4.07053E-06 -1.21419E-02
 3.55052E+00  1.20718E+00  3.98253E-06 -1.42109E-02
 3.55052E+00  1.31055E+00  3.88644E-06 -1.47836E-02
 3.55052E+00  1.41487E+00  3.78132E-06 -1.61927E-02
 3.55052E+00  1.52027E+00  3.66554E-06 -2.22226E-02
 3.55052E+00  1.62694E+00  3.53651E-06 -3.08451E-02
 3.55052E+00  1.73506E+00  3.39050E-06 -3.54115E-02
 3.55052E+00  1.84483E+00  3.22248E-06 -3.72564E-02
 3.55052E+00  1.95646E+00  3.02643E-06 -5.08955E-02
 3.55052E+00  2.07021E+00  2.79580E-06 -8.35501E-02
 3.55052E+00  2.18631E+00  2.52436E-06 -1.12478E-01
 3.55052E+00  2.30506E+00  2.20693E-06 -1.12762E-01
 3.55052E+00  2.42675E+00  1.84031E-06 -9.85373E-02
 3.55052E+00  2.55169E+00  1.42660E-06 -1.02001E-01
 3.55052E+00  2.68025E+00  9.82752E-07 -1.51834E-01
 3.55052E+00  2.81279E+00  5.56203E-07 -2.71179E-01
 3.55052E+00  2.94972E+00  2.26886E-07 -4.00628E-01
 3.55052E+00  3.09148E+00  5.44006E-08 -4.01499E-01
 3.55052E+00  3.23852E+00  5.61849E-09 -2.88209E-01
 3.55052E+00  3.39136E+00  1.56933E-10 -2.40505E-01
 3.55052E+00  3.55052E+00  1.10375E-12 -2.82674E-01
 3.55052E+00  3.71658E+00  2.73041E-13 -2.97348E-01
 3.55052E+00  3.89015E+00  1.55499E-12 -2.50900E-01
 3.55052E+00  4.07188E+00  0.00000E+00 -1.68873E-01
 3.55052E+00  4.26244E+00  0.00000E+00 -1.14433E-01
 3.55052E+00  4.46257E+00  0.00000E+00 -9.75582E-02
 3.55052E+00  4.67301E+00  0.00000E+00 -5.23633E-02
 3.55052E+00  4.89456E+00  0.00000E+00 -1.35908E-02
 3.55052E+00  5.12803E+00  0.00000E+00 -7.32766E-03

 3.71658E+00  0.00000E+00  8.65782E-10 -9.54117E-03
 3.71658E+00  9.98174E-02  4.77809E-10 -8.18680E-03
 3.71658E+00  1.99641E-01  4.69117E-10 -7.28083E-03
 3.71658E+00  2.99487E-01  4.68579E-10 -7.57166E-03
 3.71658E+00  3.99383E-01  4.65015E-10 -8.55927E-03
 3.71658E+00  4.99366E-01  4.61512E-10 -9.01772E-03
 3.71658E+00  5.99485E-01  4.56897E-10 -9.30187E-03
 3.71658E+00  6.99799E-01  4.50623E-10 -9.88696E-03
 3.71658E+00  8.00380E-01  4.44146E-10 -1.00388E-02
 3.71658E+00  9.01309E-01  4.36954E-10 -9.35538E-03
 3.71658E+00  1.00268E+00  4.29608E-10 -9.16382E-03
 3.71658E+00  1.10460E+00  4.20166E-10 -1.05217E-02
 3.71658E+00  1.20718E+00  4.10757E-10 -1.20685E-02
 3.71658E+00  1.31055E+00  4.00619E-10 -1.23100E-02
 3.71658E+00  1.41487E+00  3.89260E-10 -1.31220E-02
 3.71658E+00  1.52027E+00  3.77769E-10 -1.75756E-02
 3.71658E+00  1.62694E+00  3.64010E-10 -2.43439E-02
 3.71658E+00  1.73506E+00  3.48911E-10 -2.86142E-02
 3.71658E+00  1.84483E+00  3.32335E-10 -3.18376E-02
 3.71658E+00  1.95646E+00  3.13027E-10 -4.57898E-02
 3.71658E+00  2.07021E+00  2.90095E-10 -7.57952E-02
 3.71658E+00  2.18631E+00  2.63649E-10 -1.01245E-01
 3.71658E+00  2.30506E+00  2.31808E-10 -1.00268E-01
 3.71658E+00  2.42675E+00  1.96084E-10 -8.92931E-02
 3.71658E+00  2.55169E+00  1.54313E-10 -1.01089E-01
 3.71658E+00  2.68025E+00  1.08586E-10 -1.46387E-01
 3.71658E+00  2.81279E+00  6.27835E-11 -2.18861E-01
 3.71658E+00  2.94972E+00  2.62100E-11 -2.91705E-01
 3.71658E+00  3.09148E+00  6.48112E-12 -3.18844E-01
 3.71658E+00  3.23852E+00  6.11431E-13 -3.02011E-01
 3.71658E+00  3.39136E+00 -2.36398E-13 -2.94193E-01
 3.71658E+00  3.55052E+00  1.96501E-13 -2.97348E-01
 3.71658E+00  3.71658E+00  4.27122E-13 -2.67974E-01
 3.71658E+00  3.89015E+00  4.82862E-13 -1.99234E-01
 3.71658E+00  4.07188E+00  0.00000E+00 -1.17144E-01
 3.71658E+00  4.26244E+00  0.00000E+00 -8.74823E-02
 3.71658E+00  4.46257E+00  0.00000E+00 -1.05912E-01
 3.71658E+00  4.67301E+00  0.00000E+00 -7.31546E-02
 3.71658E+00  4.89456E+00  0.00000E+00 -2.77467E-02
 3.71658E+00  5.12803E+00  0.00000E+00 -1.18839E-02

 3.89015E+00  0.00000E+00 -1.97075E-09 -7.07132E-03
 3.89015E+00  9.98174E-02 -3.21187E-11 -5.52629E-03
 3.89015E+00  1.99641E-01  1.52092E-12 -5.84592E-03
 3.89015E+00  2.99487E-01  3.23497E-12 -6.33189E-03
 3.89015E+00  3.99383E-01  3.41193E-12 -6.20103E-03
 3.89015E+00  4.99366E-01  9.97545E-13 -5.98340E-03
 3.89015E+00  5.99485E-01  1.22921E-12 -5.88516E-03
 3.89015E+00  6.99799E-01  1.67242E-13 -6.01003E-03
 3.89015E+00  8.00380E-01  1.80090E-12 -6.49222E-03
 3.89015E+00  9.01309E-01  1.00716E-12 -7.33765E-03
 3.89015E+00  1.00268E+00  1.15409E-12 -8.14468E-03
 3.89015E+00  1.10460E+00  1.04219E-12 -8.64047E-03
 3.89015E+00  1.20718E+00  4.72092E-13 -9.38369E-03
 3.89015E+00  1.31055E+00  2.62955E-13 -1.10026E-02
 3.89015E+00  1.41487E+00  8.72647E-13 -1.31048E-02
 3.89015E+00  1.52027E+00  8.82910E-13 -1.49531E-02
 3.89015E+00  1.62694E+00  9.62271E-13 -1.72915E-02
 3.89015E+00  1.73506E+00  9.67614E-13 -2.20586E-02
 3.89015E+00  1.84483E+00  7.04086E-13 -2.97131E-02
 3.89015E+00  1.95646E+00  4.39326E-13 -3.82339E-02
 3.89015E+00  2.07021E+00  9.24708E-13 -4.60421E-02
 3.89015E+00  2.18631E+00  6.52029E-13 -5.40433E-02
 3.89015E+00  2.30506E+00  7.73456E-13 -6.43067E-02
 3.89015E+00  2.42675E+00  3.53872E-14 -8.25082E-02
 3.89015E+00  2.55169E+00  5.59166E-14 -1.14748E-01
 3.89015E+00  2.68025E+00  3.15901E-13 -1.47911E-01
 3.89015E+00  2.81279E+00  1.66176E-13 -1.55854E-01
 3.89015E+00  2.94972E+00  7.45494E-14 -1.51834E-01
 3.89015E+00  3.09148E+00  1.26042E-13 -1.87459E-01
 3.89015E+00  3.23852E+00 -3.62287E-13 -2.54873E-01
 3.89015E+00  3.39136E+00 -5.50892E-13 -2.81467E-01
 3.89015E+00  3.55052E+00  1.26184E-12 -2.50900E-01
 3.89015E+00  3.71658E+00  3.69348E-13 -1.99234E-01
 3.89015E+00  3.89015E+00 -3.60622E-12 -1.42009E-01
 3.89015E+00  4.07188E+00  0.00000E+00 -8.97460E-02
 3.89015E+00  4.26244E+00  0.00000E+00 -7.64076E-02
 3.89015E+00  4.46257E+00  0.00000E+00 -9.30598E-02
 3.89015E+00  4.67301E+00  0.00000E+00 -7.34761E-02
 3.89015E+00  4.89456E+00  0.00000E+00 -3.71155E-02
 3.89015E+00  5.12803E+00  0.00000E+00 -1.45891E-02

 4.07188E+00  0.00000E+00  0.00000E+00 -4.43244E-03
 4.07188E+00  9.98174E-02  0.00000E+00 -4.08563E-03
 4.07188E+00  1.99641E-01  0.00000E+00 -4.61287E-03
 4.07188E+00  2.99487E-01  0.00000E+00 -4.89676E-03
 4.07188E+00  3.99383E-01  0.00000E+00 -4.65027E-03
 4.07188E+00  4.99366E-01  0.00000E+00 -4.48846E-03
 4.07188E+00  5.99485E-01  0.00000E+00 -4.42532E-03
 4.07188E+00  6.99799E-01  0.00000E+00 -4.39138E-03
 4.07188E+00  8.00380E-01  0.00000E+00 -4.67317E-03
 4.07188E+00  9.01309E-01  0.00000E+00 -5.42303E-03
 4.07188E+00  1.00268E+00  0.00000E+00 -6.17287E-03
 4.07188E+00  1.10460E+00  0.00000E+00 -6.54936E-03
 4.07188E+00  1.20718E+00  0.00000E+00 -7.03714E-03
 4.07188E+00  1.31055E+00  0.00000E+00 -8.20855E-03
 4.07188E+00  1.41487E+00  0.00000E+00 -9.70519E-03
 4.07188E+00  1.52027E+00  0.00000E+00 -1.08509E-02
 4.07188E+00  1.62694E+00  0.00000E+00 -1.22697E-02
 4.07188E+00  1.73506E+00  0.00000E+00 -1.56249E-02
 4.07188E+00  1.84483E+00  0.00000E+00 -2.08235E-02
 4.07188E+00  1.95646E+00  0.00000E+00 -2.48642E-02
 4.07188E+00  2.07021E+00  0.00000E+00 -2.65819E-02
 4.07188E+00  2.18631E+00  0.00000E+00 -3.21063E-02
 4.07188E+00  2.30506E+00  0.00000E+00 -4.79605E-02
 4.07188E+00  2.42675E+00  0.00000E+00 -6.99380E-02
 4.07188E+00  2.55169E+00  0.00000E+00 -8.91105E-02
 4.07188E+00  2.68025E+00  0.00000E+00 -1.00650E-01
 4.07188E+00  2.81279E+00  0.00000E+00 -1.03197E-01
 4.07188E+00  2.94972E+00  0.00000E+00 -1.07630E-01
 4.07188E+00  3.09148E+00  0.00000E+00 -1.36157E-01
 4.07188E+00  3.23852E+00  0.00000E+00 -1.79728E-01
 4.07188E+00  3.39136E+00  0.00000E+00 -1.95435E-01
 4.07188E+00  3.55052E+00  0.00000E+00 -1.68873E-01
 4.07188E+00  3.71658E+00  0.00000E+00 -1.17144E-01
 4.07188E+00  3.89015E+00  0.00000E+00 -8.97460E-02
 4.07188E+00  4.07188E+00  0.00000E+00 -1.22741E-01
 4.07188E+00  4.26244E+00  0.00000E+00 -1.21977E-01
 4.07188E+00  4.46257E+00  0.00000E+00 -5.90458E-02
 4.07188E+00  4.67301E+00  0.00000E+00 -3.13717E-02
 4.07188E+00  4.89456E+00  0.00000E+00 -2.39724E-02
 4.07188E+00  5.12803E+00  0.00000E+00 -9.91881E-03

 4.26244E+00  0.00000E+00  0.00000E+00 -2.72570E-03
 4.26244E+00  9.98174E-02  0.00000E+00 -3.22419E-03
 4.26244E+00  1.99641E-01  0.00000E+00 -3.39191E-03
 4.26244E+00  2.99487E-01  0.00000E+00 -3.41874E-03
 4.26244E+00  3.99383E-01  0.00000E+00 -3.45059E-03
 4.26244E+00  4.99366E-01  0.00000E+00 -3.49324E-03
 4.26244E+00  5.99485E-01  0.00000E+00 -3.50387E-03
 4.26244E+00  6.99799E-01  0.00000E+00 -3.46094E-03
 4.26244E+00  8.00380E-01  0.00000E+00 -3.45499E-03
 4.26244E+00  9.01309E-01  0.00000E+00 -3.57965E-03
 4.26244E+00  1.00268E+00  0.00000E+00 -3.86965E-03
 4.26244E+00  1.10460E+00  0.00000E+00 -4.31605E-03
 4.26244E+00  1.20718E+00  0.00000E+00 -4.77822E-03
 4.26244E+00  1.31055E+00  0.00000E+00 -5.13760E-03
 4.26244E+00  1.41487E+00  0.00000E+00 -5.66546E-03
 4.26244E+00  1.52027E+00  0.00000E+00 -6.77515E-03
 4.26244E+00  1.62694E+00  0.00000E+00 -8.39662E-03
 4.26244E+00  1.73506E+00  0.00000E+00 -1.00717E-02
 4.26244E+00  1.84483E+00  0.00000E+00 -1.16433E-02
 4.26244E+00  1.95646E+00  0.00000E+00 -1.34659E-02
 4.26244E+00  2.07021E+00  0.00000E+00 -1.64474E-02
 4.26244E+00  2.18631E+00  0.00000E+00 -2.30706E-02
 4.26244E+00  2.30506E+00  0.00000E+00 -3.51628E-02
 4.26244E+00  2.42675E+00  0.00000E+00 -4.68265E-02
 4.26244E+00  2.55169E+00  0.00000E+00 -4.95413E-02
 4.26244E+00  2.68025E+00  0.00000E+00 -4.96723E-02
 4.26244E+00  2.81279E+00  0.00000E+00 -6.40992E-02
 4.26244E+00  2.94972E+00  0.00000E+00 -9.08251E-02
 4.26244E+00  3.09148E+00  0.00000E+00 -1.08909E-01
 4.26244E+00  3.23852E+00  0.00000E+00 -1.13510E-01
 4.26244E+00  3.39136E+00  0.00000E+00 -1.17317E-01
 4.26244E+00  3.55052E+00  0.00000E+00 -1.14433E-01
 4.26244E+00  3.71658E+00  0.00000E+00 -8.74823E-02
 4.26244E+00  3.89015E+00  0.00000E+00 -7.64076E-02
 4.26244E+00  4.07188E+00  0.00000E+00 -1.21977E-01
 4.26244E+00  4.26244E+00  0.00000E+00 -1.33652E-01
 4.26244E+00  4.46257E+00  0.00000E+00 -8.06971E-02
 4.26244E+00  4.67301E+00  0.00000E+00 -5.13904E-02
 4.26244E+00  4.89456E+00  0.00000E+00 -3.10743E-02
 4.26244E+00  5.12803E+00  0.00000E+00 -6.19414E-03

 4.46257E+00  0.00000E+00  0.00000E+00 -2.13580E-03
 4.46257E+00  9.98174E-02  0.00000E+00 -2.37818E-03
 4.46257E+00  1.99641E-01  0.00000E+00 -2.26802E-03
 4.46257E+00  2.99487E-01  0.00000E+00 -2.19083E-03
 4.46257E+00  3.99383E-01  0.00000E+00 -2.24464E-03
 4.46257E+00  4.99366E-01  0.00000E+00 -2.21122E-03
 4.46257E+00  5.99485E-01  0.00000E+00 -2.10561E-03
 4.46257E+00  6.99799E-01  0.00000E+00 -2.00621E-03
 4.46257E+00  8.00380E-01  0.00000E+00 -1.95150E-03
 4.46257E+00  9.01309E-01  0.00000E+00 -1.97313E-03
 4.46257E+00  1.00268E+00  0.00000E+00 -2.10504E-03
 4.46257E+00  1.10460E+00  0.00000E+00 -2.36383E-03
 4.46257E+00  1.20718E+00  0.00000E+00 -2.69324E-03
 4.46257E+00  1.31055E+00  0.00000E+00 -3.03673E-03
 4.46257E+00  1.41487E+00  0.00000E+00 -3.46530E-03
 4.46257E+00  1.52027E+00  0.00000E+00 -4.09922E-03
 4.46257E+00  1.62694E+00  0.00000E+00 -4.94927E-03
 4.46257E+00  1.73506E+00  0.00000E+00 -5.93849E-03
 4.46257E+00  1.84483E+00  0.00000E+00 -7.02851E-03
 4.46257E+00  1.95646E+00  0.00000E+00 -8.24807E-03
 4.46257E+00  2.07021E+00  0.00000E+00 -9.75804E-03
 4.46257E+00  2.18631E+00  0.00000E+00 -1.21201E-02
 4.46257E+00  2.30506E+00  0.00000E+00 -1.58175E-02
 4.46257E+00  2.42675E+00  0.00000E+00 -1.99725E-02
 4.46257E+00  2.55169E+00  0.00000E+00 -2.32946E-02
 4.46257E+00  2.68025E+00  0.00000E+00 -2.75258E-02
 4.46257E+00  2.81279E+00  0.00000E+00 -3.65330E-02
 4.46257E+00  2.94972E+00  0.00000E+00 -4.95638E-02
 4.46257E+00  3.09148E+00  0.00000E+00 -6.12689E-02
 4.46257E+00  3.23852E+00  0.00000E+00 -7.10554E-02
 4.46257E+00  3.39136E+00  0.00000E+00 -8.34782E-02
 4.46257E+00  3.55052E+00  0.00000E+00 -9.75582E-02
 4.46257E+00  3.71658E+00  0.00000E+00 -1.05912E-01
 4.46257E+00  3.89015E+00  0.00000E+00 -9.30598E-02
 4.46257E+00  4.07188E+00  0.00000E+00 -5.90458E-02
 4.46257E+00  4.26244E+00  0.00000E+00 -8.06971E-02
 4.46257E+00  4.46257E+00  0.00000E+00 -1.48151E-01
 4.46257E+00  4.67301E+00  0.00000E+00 -1.25739E-01
 4.46257E+00  4.89456E+00  0.00000E+00 -5.48377E-02
 4.46257E+00  5.12803E+00  0.00000E+00 -1.22738E-02

 4.67301E+00  0.00000E+00  0.00000E+00 -1.45361E-03
 4.67301E+00  9.98174E-02  0.00000E+00 -1.46791E-03
 4.67301E+00  1.99641E-01  0.00000E+00 -1.35967E-03
 4.67301E+00  2.99487E-01  0.00000E+00 -1.31802E-03
 4.67301E+00  3.99383E-01  0.00000E+00 -1.35314E-03
 4.67301E+00  4.99366E-01  0.00000E+00 -1.31129E-03
 4.67301E+00  5.99485E-01  0.00000E+00 -1.21275E-03
 4.67301E+00  6.99799E-01  0.00000E+00 -1.12753E-03
 4.67301E+00  8.00380E-01  0.00000E+00 -1.10561E-03
 4.67301E+00  9.01309E-01  0.00000E+00 -1.17154E-03
 4.67301E+00  1.00268E+00  0.00000E+00 -1.28416E-03
 4.67301E+00  1.10460E+00  0.00000E+00 -1.40480E-03
 4.67301E+00  1.20718E+00  0.00000E+00 -1.55493E-03
 4.67301E+00  1.31055E+00  0.00000E+00 -1.76409E-03
 4.67301E+00  1.41487E+00  0.00000E+00 -2.01091E-03
 4.67301E+00  1.52027E+00  0.00000E+00 -2.25883E-03
 4.67301E+00  1.62694E+00  0.00000E+00 -2.57513E-03
 4.67301E+00  1.73506E+00  0.00000E+00 -3.11061E-03
 4.67301E+00  1.84483E+00  0.00000E+00 -3.87798E-03
 4.67301E+00  1.95646E+00  0.00000E+00 -4.66050E-03
 4.67301E+00  2.07021E+00  0.00000E+00 -5.28517E-03
 4.67301E+00  2.18631E+00  0.00000E+00 -5.82419E-03
 4.67301E+00  2.30506E+00  0.00000E+00 -6.46741E-03
 4.67301E+00  2.42675E+00  0.00000E+00 -7.78958E-03
 4.67301E+00  2.55169E+00  0.00000E+00 -1.04865E-02
 4.67301E+00  2.68025E+00  0.00000E+00 -1.41156E-02
 4.67301E+00  2.81279E+00  0.00000E+00 -1.74539E-02
 4.67301E+00  2.94972E+00  0.00000E+00 -2.11041E-02
 4.67301E+00  3.09148E+00  0.00000E+00 -2.74327E-02
 4.67301E+00  3.23852E+00  0.00000E+00 -3.57799E-02
 4.67301E+00  3.39136E+00  0.00000E+00 -4.25495E-02
 4.67301E+00  3.55052E+00  0.00000E+00 -5.23633E-02
 4.67301E+00  3.71658E+00  0.00000E+00 -7.31546E-02
 4.67301E+00  3.89015E+00  0.00000E+00 -7.34761E-02
 4.67301E+00  4.07188E+00  0.00000E+00 -3.13717E-02
 4.67301E+00  4.26244E+00  0.00000E+00 -5.13904E-02
 4.67301E+00  4.46257E+00  0.00000E+00 -1.25739E-01
 4.67301E+00  4.67301E+00  0.00000E+00 -8.23114E-02
 4.67301E+00  4.89456E+00  0.00000E+00 -2.53003E-02
 4.67301E+00  5.12803E+00  0.00000E+00 -2.83189E-02

 4.89456E+00  0.00000E+00  0.00000E+00 -7.20785E-04
 4.89456E+00  9.98174E-02  0.00000E+00 -7.12820E-04
 4.89456E+00  1.99641E-01  0.00000E+00 -7.02930E-04
 4.89456E+00  2.99487E-01  0.00000E+00 -7.09282E-04
 4.89456E+00  3.99383E-01  0.00000E+00 -7.23920E-04
 4.89456E+00  4.99366E-01  0.00000E+00 -7.20504E-04
 4.89456E+00  5.99485E-01  0.00000E+00 -7.02505E-04
 4.89456E+00  6.99799E-01  0.00000E+00 -6.86484E-04
 4.89456E+00  8.00380E-01  0.00000E+00 -7.00264E-04
 4.89456E+00  9.01309E-01  0.00000E+00 -7.58636E-04
 4.89456E+00  1.00268E+00  0.00000E+00 -8.29951E-04
 4.89456E+00  1.10460E+00  0.00000E+00 -8.82707E-04
 4.89456E+00  1.20718E+00  0.00000E+00 -9.21980E-04
 4.89456E+00  1.31055E+00  0.00000E+00 -9.62406E-04
 4.89456E+00  1.41487E+00  0.00000E+00 -1.02065E-03
 4.89456E+00  1.52027E+00  0.00000E+00 -1.11467E-03
 4.89456E+00  1.62694E+00  0.00000E+00 -1.26006E-03
 4.89456E+00  1.73506E+00  0.00000E+00 -1.47087E-03
 4.89456E+00  1.84483E+00  0.00000E+00 -1.75453E-03
 4.89456E+00  1.95646E+00  0.00000E+00 -2.10748E-03
 4.89456E+00  2.07021E+00  0.00000E+00 -2.53486E-03
 4.89456E+00  2.18631E+00  0.00000E+00 -3.07307E-03
 4.89456E+00  2.30506E+00  0.00000E+00 -3.74716E-03
 4.89456E+00  2.42675E+00  0.00000E+00 -4.44624E-03
 4.89456E+00  2.55169E+00  0.00000E+00 -5.01926E-03
 4.89456E+00  2.68025E+00  0.00000E+00 -5.65489E-03
 4.89456E+00  2.81279E+00  0.00000E+00 -6.79523E-03
 4.89456E+00  2.94972E+00  0.00000E+00 -8.64669E-03
 4.89456E+00  3.09148E+00  0.00000E+00 -1.11127E-02
 4.89456E+00  3.23852E+00  0.00000E+00 -1.29033E-02
 4.89456E+00  3.39136E+00  0.00000E+00 -1.18892E-02
 4.89456E+00  3.55052E+00  0.00000E+00 -1.35908E-02
 4.89456E+00  3.71658E+00  0.00000E+00 -2.77467E-02
 4.89456E+00  3.89015E+00  0.00000E+00 -3.71155E-02
 4.89456E+00  4.07188E+00  0.00000E+00 -2.39724E-02
 4.89456E+00  4.26244E+00  0.00000E+00 -3.10743E-02
 4.89456E+00  4.46257E+00  0.00000E+00 -5.48377E-02
 4.89456E+00  4.67301E+00  0.00000E+00 -2.53003E-02
 4.89456E+00  4.89456E+00  0.00000E+00 -1.05175E-02
 4.89456E+00  5.12803E+00  0.00000E+00 -3.00780E-02

 5.12803E+00  0.00000E+00  0.00000E+00 -2.62315E-04
 5.12803E+00  9.98174E-02  0.00000E+00 -2.68300E-04
 5.12803E+00  1.99641E-01  0.00000E+00 -2.84827E-04
 5.12803E+00  2.99487E-01  0.00000E+00 -2.89637E-04
 5.12803E+00  3.99383E-01  0.00000E+00 -2.82393E-04
 5.12803E+00  4.99366E-01  0.00000E+00 -2.83623E-04
 5.12803E+00  5.99485E-01  0.00000E+00 -3.01409E-04
 5.12803E+00  6.99799E-01  0.00000E+00 -3.33293E-04
 5.12803E+00  8.00380E-01  0.00000E+00 -3.56354E-04
 5.12803E+00  9.01309E-01  0.00000E+00 -3.55602E-04
 5.12803E+00  1.00268E+00  0.00000E+00 -3.52451E-04
 5.12803E+00  1.10460E+00  0.00000E+00 -3.68513E-04
 5.12803E+00  1.20718E+00  0.00000E+00 -3.98085E-04
 5.12803E+00  1.31055E+00  0.00000E+00 -4.30920E-04
 5.12803E+00  1.41487E+00  0.00000E+00 -4.72822E-04
 5.12803E+00  1.52027E+00  0.00000E+00 -5.35524E-04
 5.12803E+00  1.62694E+00  0.00000E+00 -6.14625E-04
 5.12803E+00  1.73506E+00  0.00000E+00 -6.92886E-04
 5.12803E+00  1.84483E+00  0.00000E+00 -7.72973E-04
 5.12803E+00  1.95646E+00  0.00000E+00 -8.90469E-04
 5.12803E+00  2.07021E+00  0.00000E+00 -1.06817E-03
 5.12803E+00  2.18631E+00  0.00000E+00 -1.27164E-03
 5.12803E+00  2.30506E+00  0.00000E+00 -1.46409E-03
 5.12803E+00  2.42675E+00  0.00000E+00 -1.69001E-03
 5.12803E+00  2.55169E+00  0.00000E+00 -2.02414E-03
 5.12803E+00  2.68025E+00  0.00000E+00 -2.43352E-03
 5.12803E+00  2.81279E+00  0.00000E+00 -2.81346E-03
 5.12803E+00  2.94972E+00  0.00000E+00 -3.26079E-03
 5.12803E+00  3.09148E+00  0.00000E+00 -4.06246E-03
 5.12803E+00  3.23852E+00  0.00000E+00 -5.07035E-03
 5.12803E+00  3.39136E+00  0.00000E+00 -5.75359E-03
 5.12803E+00  3.55052E+00  0.00000E+00 -7.32766E-03
 5.12803E+00  3.71658E+00  0.00000E+00 -1.18839E-02
 5.12803E+00  3.89015E+00  0.00000E+00 -1.45891E-02
 5.12803E+00  4.07188E+00  0.00000E+00 -9.91881E-03
 5.12803E+00  4.26244E+00  0.00000E+00 -6.19414E-03
 5.12803E+00  4.46257E+00  0.00000E+00 -1.22738E-02
 5.12803E+00  4.67301E+00  0.00000E+00 -2.83189E-02
 5.12803E+00  4.89456E+00  0.00000E+00 -3.00780E-02
 5.12803E+00  5.12803E+00  0.00000E+00 -1.32762E-02



==> anc/V_Lambda2.5kF_kF1.12 <==
 0.00000E+00  0.00000E+00 -7.94982E+01 -1.01887E+02
 0.00000E+00  1.03514E-01 -7.85420E+01 -1.01009E+02
 0.00000E+00  2.07035E-01 -7.58447E+01 -9.84392E+01
 0.00000E+00  3.10579E-01 -7.18337E+01 -9.41979E+01
 0.00000E+00  4.14175E-01 -6.70023E+01 -8.83968E+01
 0.00000E+00  5.17861E-01 -6.17528E+01 -8.12292E+01
 0.00000E+00  6.21688E-01 -5.63483E+01 -7.30834E+01
 0.00000E+00  7.25718E-01 -5.09398E+01 -6.43925E+01
 0.00000E+00  8.30024E-01 -4.56090E+01 -5.56906E+01
 0.00000E+00  9.34691E-01 -4.03995E+01 -4.74415E+01
 0.00000E+00  1.03982E+00 -3.53363E+01 -3.98875E+01
 0.00000E+00  1.14551E+00 -3.04380E+01 -3.31806E+01
 0.00000E+00  1.25189E+00 -2.57212E+01 -2.72767E+01
 0.00000E+00  1.35909E+00 -2.12011E+01 -2.20780E+01
 0.00000E+00  1.46727E+00 -1.68920E+01 -1.74662E+01
 0.00000E+00  1.57658E+00 -1.28099E+01 -1.33154E+01
 0.00000E+00  1.68720E+00 -8.97363E+00 -9.54165E+00
 0.00000E+00  1.79932E+00 -5.40871E+00 -6.09713E+00
 0.00000E+00  1.91315E+00 -2.15263E+00 -2.95346E+00
 0.00000E+00  2.02892E+00  7.38728E-01 -1.13224E-01
 0.00000E+00  2.14688E+00  3.18716E+00  2.37826E+00
 0.00000E+00  2.26729E+00  5.09087E+00  4.37931E+00
 0.00000E+00  2.39043E+00  6.32865E+00  5.71738E+00
 0.00000E+00  2.51663E+00  6.77491E+00  6.26182E+00
 0.00000E+00  2.64620E+00  6.33817E+00  5.93442E+00
 0.00000E+00  2.77952E+00  5.04997E+00  4.76225E+00
 0.00000E+00  2.91697E+00  3.20797E+00  3.02520E+00
 0.00000E+00  3.05897E+00  1.43888E+00  1.33785E+00
 0.00000E+00  3.20598E+00  3.73630E-01  3.25123E-01
 0.00000E+00  3.35847E+00  4.13068E-02  1.80845E-02
 0.00000E+00  3.51696E+00  1.21964E-03 -1.32577E-02
 0.00000E+00  3.68202E+00  4.88578E-06 -1.27287E-02
 0.00000E+00  3.85423E+00  1.85497E-09 -1.03442E-02
 0.00000E+00  4.03423E+00 -3.55089E-11 -6.91015E-03
 0.00000E+00  4.22269E+00  0.00000E+00 -5.18748E-03
 0.00000E+00  4.42031E+00  0.00000E+00 -4.09720E-03
 0.00000E+00  4.62785E+00  0.00000E+00 -2.71535E-03
 0.00000E+00  4.84609E+00  0.00000E+00 -1.63707E-03
 0.00000E+00  5.07584E+00  0.00000E+00 -8.84696E-04
 0.00000E+00  5.31796E+00  0.00000E+00 -3.49609E-04

 1.03514E-01  0.00000E+00 -7.85420E+01 -1.01009E+02
 1.03514E-01  1.03514E-01 -7.76343E+01 -1.00210E+02
 1.03514E-01  2.07035E-01 -7.50613E+01 -9.76528E+01
 1.03514E-01  3.10579E-01 -7.12036E+01 -9.34845E+01
 1.03514E-01  4.14175E-01 -6.65128E+01 -8.77884E+01
 1.03514E-01  5.17861E-01 -6.13735E+01 -8.06135E+01
 1.03514E-01  6.21688E-01 -5.60499E+01 -7.24589E+01
 1.03514E-01  7.25718E-01 -5.07004E+01 -6.38844E+01
 1.03514E-01  8.30024E-01 -4.54137E+01 -5.53415E+01
 1.03514E-01  9.34691E-01 -4.02384E+01 -4.71983E+01
 1.03514E-01  1.03982E+00 -3.52032E+01 -3.96901E+01
 1.03514E-01  1.14551E+00 -3.03287E+01 -3.29852E+01
 1.03514E-01  1.25189E+00 -2.56322E+01 -2.70875E+01
 1.03514E-01  1.35909E+00 -2.11297E+01 -2.19457E+01
 1.03514E-01  1.46727E+00 -1.68361E+01 -1.74146E+01
 1.03514E-01  1.57658E+00 -1.27674E+01 -1.33110E+01
 1.03514E-01  1.68720E+00 -8.94271E+00 -9.53095E+00
 1.03514E-01  1.79932E+00 -5.38763E+00 -6.03592E+00
 1.03514E-01  1.91315E+00 -2.13987E+00 -2.82517E+00
 1.03514E-01  2.02892E+00  7.44714E-01  4.32242E-02
 1.03514E-01  2.14688E+00  3.18786E+00  2.48815E+00
 1.03514E-01  2.26729E+00  5.08768E+00  4.41430E+00
 1.03514E-01  2.39043E+00  6.32300E+00  5.70816E+00
 1.03514E-01  2.51663E+00  6.76822E+00  6.24176E+00
 1.03514E-01  2.64620E+00  6.33172E+00  5.91592E+00
 1.03514E-01  2.77952E+00  5.04483E+00  4.74810E+00
 1.03514E-01  2.91697E+00  3.20475E+00  3.01624E+00
 1.03514E-01  3.05897E+00  1.43747E+00  1.33295E+00
 1.03514E-01  3.20598E+00  3.73269E-01  3.21422E-01
 1.03514E-01  3.35847E+00  4.12677E-02  1.38833E-02
 1.03514E-01  3.51696E+00  1.21850E-03 -1.57943E-02
 1.03514E-01  3.68202E+00  4.88109E-06 -1.19369E-02
 1.03514E-01  3.85423E+00  5.30951E-10 -8.74206E-03
 1.03514E-01  4.03423E+00  2.33594E-11 -6.43563E-03
 1.03514E-01  4.22269E+00  0.00000E+00 -5.09815E-03
 1.03514E-01  4.42031E+00  0.00000E+00 -3.95725E-03
 1.03514E-01  4.62785E+00  0.00000E+00 -2.65054E-03
 1.03514E-01  4.84609E+00  0.00000E+00 -1.65364E-03
 1.03514E-01  5.07584E+00  0.00000E+00 -9.08422E-04
 1.03514E-01  5.31796E+00  0.00000E+00 -3.37417E-04

 2.07035E-01  0.00000E+00 -7.58447E+01 -9.84392E+01
 2.07035E-01  1.03514E-01 -7.50613E+01 -9.76528E+01
 2.07035E-01  2.07035E-01 -7.28120E+01 -9.51403E+01
 2.07035E-01  3.10579E-01 -6.93642E+01 -9.10200E+01
 2.07035E-01  4.14175E-01 -6.50635E+01 -8.54360E+01
 2.07035E-01  5.17861E-01 -6.02409E+01 -7.85342E+01
 2.07035E-01  6.21688E-01 -5.51555E+01 -7.07853E+01
 2.07035E-01  7.25718E-01 -4.99822E+01 -6.26786E+01
 2.07035E-01  8.30024E-01 -4.48280E+01 -5.45673E+01
 2.07035E-01  9.34691E-01 -3.97559E+01 -4.67445E+01
 2.07035E-01  1.03982E+00 -3.48049E+01 -3.94657E+01
 2.07035E-01  1.14551E+00 -3.00015E+01 -3.29245E+01
 2.07035E-01  1.25189E+00 -2.53661E+01 -2.71088E+01
 2.07035E-01  1.35909E+00 -2.09166E+01 -2.19502E+01
 2.07035E-01  1.46727E+00 -1.66694E+01 -1.73537E+01
 2.07035E-01  1.57658E+00 -1.26410E+01 -1.32117E+01
 2.07035E-01  1.68720E+00 -8.85102E+00 -9.43735E+00
 2.07035E-01  1.79932E+00 -5.32563E+00 -5.96250E+00
 2.07035E-01  1.91315E+00 -2.10295E+00 -2.76841E+00
 2.07035E-01  2.02892E+00  7.61122E-01  8.41876E-02
 2.07035E-01  2.14688E+00  3.18816E+00  2.51138E+00
 2.07035E-01  2.26729E+00  5.07613E+00  4.42143E+00
 2.07035E-01  2.39043E+00  6.30395E+00  5.70548E+00
 2.07035E-01  2.51663E+00  6.74607E+00  6.23509E+00
 2.07035E-01  2.64620E+00  6.31056E+00  5.90819E+00
 2.07035E-01  2.77952E+00  5.02812E+00  4.74122E+00
 2.07035E-01  2.91697E+00  3.19440E+00  3.01187E+00
 2.07035E-01  3.05897E+00  1.43297E+00  1.33149E+00
 2.07035E-01  3.20598E+00  3.72139E-01  3.22275E-01
 2.07035E-01  3.35847E+00  4.11471E-02  1.60758E-02
 2.07035E-01  3.51696E+00  1.21506E-03 -1.38204E-02
 2.07035E-01  3.68202E+00  4.86777E-06 -1.12647E-02
 2.07035E-01  3.85423E+00  5.21822E-10 -9.04943E-03
 2.07035E-01  4.03423E+00 -4.16262E-13 -6.91779E-03
 2.07035E-01  4.22269E+00  0.00000E+00 -5.13414E-03
 2.07035E-01  4.42031E+00  0.00000E+00 -3.82218E-03
 2.07035E-01  4.62785E+00  0.00000E+00 -2.84516E-03
 2.07035E-01  4.84609E+00  0.00000E+00 -1.82604E-03
 2.07035E-01  5.07584E+00  0.00000E+00 -9.26392E-04
 2.07035E-01  5.31796E+00  0.00000E+00 -3.57518E-04

 3.10579E-01  0.00000E+00 -7.18337E+01 -9.41979E+01
 3.10579E-01  1.03514E-01 -7.12036E+01 -9.34845E+01
 3.10579E-01  2.07035E-01 -6.93642E+01 -9.10200E+01
 3.10579E-01  3.10579E-01 -6.64623E+01 -8.69827E+01
 3.10579E-01  4.14175E-01 -6.27161E+01 -8.16551E+01
 3.10579E-01  5.17861E-01 -5.83742E+01 -7.52874E+01
 3.10579E-01  6.21688E-01 -5.36691E+01 -6.82019E+01
 3.10579E-01  7.25718E-01 -4.87852E+01 -6.07206E+01
 3.10579E-01  8.30024E-01 -4.38518E+01 -5.31716E+01
 3.10579E-01  9.34691E-01 -3.89528E+01 -4.58413E+01
 3.10579E-01  1.03982E+00 -3.41425E+01 -3.89550E+01
 3.10579E-01  1.14551E+00 -2.94574E+01 -3.26763E+01
 3.10579E-01  1.25189E+00 -2.49235E+01 -2.69976E+01
 3.10579E-01  1.35909E+00 -2.05621E+01 -2.18673E+01
 3.10579E-01  1.46727E+00 -1.63917E+01 -1.72388E+01
 3.10579E-01  1.57658E+00 -1.24301E+01 -1.30662E+01
 3.10579E-01  1.68720E+00 -8.69794E+00 -9.29494E+00
 3.10579E-01  1.79932E+00 -5.22199E+00 -5.86619E+00
 3.10579E-01  1.91315E+00 -2.04100E+00 -2.74761E+00
 3.10579E-01  2.02892E+00  7.88804E-01  4.95515E-02
 3.10579E-01  2.14688E+00  3.18882E+00  2.47617E+00
 3.10579E-01  2.26729E+00  5.05693E+00  4.40810E+00
 3.10579E-01  2.39043E+00  6.27214E+00  5.69469E+00
 3.10579E-01  2.51663E+00  6.70893E+00  6.21316E+00
 3.10579E-01  2.64620E+00  6.27506E+00  5.88617E+00
 3.10579E-01  2.77952E+00  5.00009E+00  4.73186E+00
 3.10579E-01  2.91697E+00  3.17704E+00  3.01224E+00
 3.10579E-01  3.05897E+00  1.42543E+00  1.33304E+00
 3.10579E-01  3.20598E+00  3.70249E-01  3.23296E-01
 3.10579E-01  3.35847E+00  4.09458E-02  1.81787E-02
 3.10579E-01  3.51696E+00  1.20933E-03 -1.15949E-02
 3.10579E-01  3.68202E+00  4.84564E-06 -1.03729E-02
 3.10579E-01  3.85423E+00  5.15628E-10 -9.37549E-03
 3.10579E-01  4.03423E+00  1.79818E-12 -7.63703E-03
 3.10579E-01  4.22269E+00  0.00000E+00 -5.38451E-03
 3.10579E-01  4.42031E+00  0.00000E+00 -3.69031E-03
 3.10579E-01  4.62785E+00  0.00000E+00 -2.83010E-03
 3.10579E-01  4.84609E+00  0.00000E+00 -1.80051E-03
 3.10579E-01  5.07584E+00  0.00000E+00 -8.73425E-04
 3.10579E-01  5.31796E+00  0.00000E+00 -3.84056E-04

 4.14175E-01  0.00000E+00 -6.70023E+01 -8.83968E+01
 4.14175E-01  1.03514E-01 -6.65128E+01 -8.77884E+01
 4.14175E-01  2.07035E-01 -6.50635E+01 -8.54360E+01
 4.14175E-01  3.10579E-01 -6.27161E+01 -8.16551E+01
 4.14175E-01  4.14175E-01 -5.95820E+01 -7.68204E+01
 4.14175E-01  5.17861E-01 -5.58179E+01 -7.11541E+01
 4.14175E-01  6.21688E-01 -5.16035E+01 -6.48348E+01
 4.14175E-01  7.25718E-01 -4.71117E+01 -5.80639E+01
 4.14175E-01  8.30024E-01 -4.24855E+01 -5.11685E+01
 4.14175E-01  9.34691E-01 -3.78299E+01 -4.44401E+01
 4.14175E-01  1.03982E+00 -3.32176E+01 -3.80490E+01
 4.14175E-01  1.14551E+00 -2.86978E+01 -3.21074E+01
 4.14175E-01  1.25189E+00 -2.43055E+01 -2.66342E+01
 4.14175E-01  1.35909E+00 -2.00667E+01 -2.16195E+01
 4.14175E-01  1.46727E+00 -1.60030E+01 -1.70479E+01
 4.14175E-01  1.57658E+00 -1.21343E+01 -1.29003E+01
 4.14175E-01  1.68720E+00 -8.48256E+00 -9.14815E+00
 4.14175E-01  1.79932E+00 -5.07560E+00 -5.75832E+00
 4.14175E-01  1.91315E+00 -1.95282E+00 -2.70204E+00
 4.14175E-01  2.02892E+00  8.28978E-01  4.20685E-02
 4.14175E-01  2.14688E+00  3.19098E+00  2.44979E+00
 4.14175E-01  2.26729E+00  5.03110E+00  4.37994E+00
 4.14175E-01  2.39043E+00  6.22844E+00  5.65881E+00
 4.14175E-01  2.51663E+00  6.65751E+00  6.16811E+00
 4.14175E-01  2.64620E+00  6.22572E+00  5.84576E+00
 4.14175E-01  2.77952E+00  4.96105E+00  4.70856E+00
 4.14175E-01  2.91697E+00  3.15282E+00  3.00417E+00
 4.14175E-01  3.05897E+00  1.41491E+00  1.33133E+00
 4.14175E-01  3.20598E+00  3.67611E-01  3.22679E-01
 4.14175E-01  3.35847E+00  4.06647E-02  1.73647E-02
 4.14175E-01  3.51696E+00  1.20133E-03 -1.21983E-02
 4.14175E-01  3.68202E+00  4.81476E-06 -1.02481E-02
 4.14175E-01  3.85423E+00  5.10430E-10 -9.11787E-03
 4.14175E-01  4.03423E+00  4.55210E-12 -7.69997E-03
 4.14175E-01  4.22269E+00  0.00000E+00 -5.44381E-03
 4.14175E-01  4.42031E+00  0.00000E+00 -3.55232E-03
 4.14175E-01  4.62785E+00  0.00000E+00 -2.56698E-03
 4.14175E-01  4.84609E+00  0.00000E+00 -1.58926E-03
 4.14175E-01  5.07584E+00  0.00000E+00 -7.98297E-04
 4.14175E-01  5.31796E+00  0.00000E+00 -3.99724E-04

 5.17861E-01  0.00000E+00 -6.17528E+01 -8.12292E+01
 5.17861E-01  1.03514E-01 -6.13735E+01 -8.06135E+01
 5.17861E-01  2.07035E-01 -6.02409E+01 -7.85342E+01
 5.17861E-01  3.10579E-01 -5.83742E+01 -7.52874E+01
 5.17861E-01  4.14175E-01 -5.58179E+01 -7.11541E+01
 5.17861E-01  5.17861E-01 -5.26514E+01 -6.62427E+01
 5.17861E-01  6.21688E-01 -4.89900E+01 -6.07270E+01
 5.17861E-01  7.25718E-01 -4.49710E+01 -5.48169E+01
 5.17861E-01  8.30024E-01 -4.07315E+01 -4.87322E+01
 5.17861E-01  9.34691E-01 -3.63884E+01 -4.26770E+01
 5.17861E-01  1.03982E+00 -3.20313E+01 -3.68333E+01
 5.17861E-01  1.14551E+00 -2.77244E+01 -3.13310E+01
 5.17861E-01  1.25189E+00 -2.35132E+01 -2.61673E+01
 5.17861E-01  1.35909E+00 -1.94308E+01 -2.13100E+01
 5.17861E-01  1.46727E+00 -1.55031E+01 -1.68013E+01
 5.17861E-01  1.57658E+00 -1.17528E+01 -1.27106E+01
 5.17861E-01  1.68720E+00 -8.20373E+00 -9.02360E+00
 5.17861E-01  1.79932E+00 -4.88498E+00 -5.66232E+00
 5.17861E-01  1.91315E+00 -1.83689E+00 -2.59224E+00
 5.17861E-01  2.02892E+00  8.83159E-01  1.47121E-01
 5.17861E-01  2.14688E+00  3.19609E+00  2.48971E+00
 5.17861E-01  2.26729E+00  4.99988E+00  4.34362E+00
 5.17861E-01  2.39043E+00  6.17383E+00  5.59645E+00
 5.17861E-01  2.51663E+00  6.59258E+00  6.11811E+00
 5.17861E-01  2.64620E+00  6.16308E+00  5.80440E+00
 5.17861E-01  2.77952E+00  4.91132E+00  4.66684E+00
 5.17861E-01  2.91697E+00  3.12192E+00  2.97267E+00
 5.17861E-01  3.05897E+00  1.40146E+00  1.31965E+00
 5.17861E-01  3.20598E+00  3.64236E-01  3.22163E-01
 5.17861E-01  3.35847E+00  4.03049E-02  1.61059E-02
 5.17861E-01  3.51696E+00  1.19108E-03 -1.52988E-02
 5.17861E-01  3.68202E+00  4.77523E-06 -1.21502E-02
 5.17861E-01  3.85423E+00  5.05407E-10 -9.14182E-03
 5.17861E-01  4.03423E+00  1.24839E-12 -6.71390E-03
 5.17861E-01  4.22269E+00  0.00000E+00 -4.80282E-03
 5.17861E-01  4.42031E+00  0.00000E+00 -3.41653E-03
 5.17861E-01  4.62785E+00  0.00000E+00 -2.41891E-03
 5.17861E-01  4.84609E+00  0.00000E+00 -1.51220E-03
 5.17861E-01  5.07584E+00  0.00000E+00 -8.14875E-04
 5.17861E-01  5.31796E+00  0.00000E+00 -4.05670E-04

 6.21688E-01  0.00000E+00 -5.63483E+01 -7.30834E+01
 6.21688E-01  1.03514E-01 -5.60499E+01 -7.24589E+01
 6.21688E-01  2.07035E-01 -5.51555E+01 -7.07853E+01
 6.21688E-01  3.10579E-01 -5.36691E+01 -6.82019E+01
 6.21688E-01  4.14175E-01 -5.16035E+01 -6.48348E+01
 6.21688E-01  5.17861E-01 -4.89900E+01 -6.07270E+01
 6.21688E-01  6.21688E-01 -4.58880E+01 -5.60669E+01
 6.21688E-01  7.25718E-01 -4.23873E+01 -5.10720E+01
 6.21688E-01  8.30024E-01 -3.85973E+01 -4.58569E+01
 6.21688E-01  9.34691E-01 -3.46303E+01 -4.05416E+01
 6.21688E-01  1.03982E+00 -3.05847E+01 -3.53152E+01
 6.21688E-01  1.14551E+00 -2.65380E+01 -3.03237E+01
 6.21688E-01  1.25189E+00 -2.25475E+01 -2.55390E+01
 6.21688E-01  1.35909E+00 -1.86549E+01 -2.09017E+01
 6.21688E-01  1.46727E+00 -1.48918E+01 -1.65031E+01
 6.21688E-01  1.57658E+00 -1.12848E+01 -1.24906E+01
 6.21688E-01  1.68720E+00 -7.86005E+00 -8.87017E+00
 6.21688E-01  1.79932E+00 -4.64840E+00 -5.53913E+00
 6.21688E-01  1.91315E+00 -1.69131E+00 -2.46470E+00
 6.21688E-01  2.02892E+00  9.53216E-01  2.66257E-01
 6.21688E-01  2.14688E+00  3.20588E+00  2.55468E+00
 6.21688E-01  2.26729E+00  4.96477E+00  4.34263E+00
 6.21688E-01  2.39043E+00  6.10954E+00  5.56138E+00
 6.21688E-01  2.51663E+00  6.51506E+00  6.07619E+00
 6.21688E-01  2.64620E+00  6.08776E+00  5.75815E+00
 6.21688E-01  2.77952E+00  4.85128E+00  4.61771E+00
 6.21688E-01  2.91697E+00  3.08451E+00  2.93597E+00
 6.21688E-01  3.05897E+00  1.38516E+00  1.30577E+00
 6.21688E-01  3.20598E+00  3.60138E-01  3.22125E-01
 6.21688E-01  3.35847E+00  3.98677E-02  1.70224E-02
 6.21688E-01  3.51696E+00  1.17863E-03 -1.62003E-02
 6.21688E-01  3.68202E+00  4.72714E-06 -1.30316E-02
 6.21688E-01  3.85423E+00  5.01740E-10 -9.06364E-03
 6.21688E-01  4.03423E+00  1.96041E-12 -5.94104E-03
 6.21688E-01  4.22269E+00  0.00000E+00 -4.35888E-03
 6.21688E-01  4.42031E+00  0.00000E+00 -3.40389E-03
 6.21688E-01  4.62785E+00  0.00000E+00 -2.38483E-03
 6.21688E-01  4.84609E+00  0.00000E+00 -1.51243E-03
 6.21688E-01  5.07584E+00  0.00000E+00 -8.57116E-04
 6.21688E-01  5.31796E+00  0.00000E+00 -4.08167E-04

 7.25718E-01  0.00000E+00 -5.09398E+01 -6.43925E+01
 7.25718E-01  1.03514E-01 -5.07004E+01 -6.38844E+01
 7.25718E-01  2.07035E-01 -4.99822E+01 -6.26786E+01
 7.25718E-01  3.10579E-01 -4.87852E+01 -6.07206E+01
 7.25718E-01  4.14175E-01 -4.71117E+01 -5.80639E+01
 7.25718E-01  5.17861E-01 -4.49710E+01 -5.48169E+01
 7.25718E-01  6.21688E-01 -4.23873E+01 -5.10720E+01
 7.25718E-01  7.25718E-01 -3.94070E+01 -4.69348E+01
 7.25718E-01  8.30024E-01 -3.61018E+01 -4.25361E+01
 7.25718E-01  9.34691E-01 -3.25614E+01 -3.80152E+01
 7.25718E-01  1.03982E+00 -2.88792E+01 -3.34858E+01
 7.25718E-01  1.14551E+00 -2.51391E+01 -2.90298E+01
 7.25718E-01  1.25189E+00 -2.14086E+01 -2.46454E+01
 7.25718E-01  1.35909E+00 -1.77388E+01 -2.03146E+01
 7.25718E-01  1.46727E+00 -1.41685E+01 -1.61283E+01
 7.25718E-01  1.57658E+00 -1.07291E+01 -1.22178E+01
 7.25718E-01  1.68720E+00 -7.44989E+00 -8.62922E+00
 7.25718E-01  1.79932E+00 -4.36389E+00 -5.34521E+00
 7.25718E-01  1.91315E+00 -1.51391E+00 -2.36163E+00
 7.25718E-01  2.02892E+00  1.04133E+00  3.00612E-01
 7.25718E-01  2.14688E+00  3.22237E+00  2.58984E+00
 7.25718E-01  2.26729E+00  4.92754E+00  4.39557E+00
 7.25718E-01  2.39043E+00  6.03701E+00  5.58450E+00
 7.25718E-01  2.51663E+00  6.42601E+00  6.04324E+00
 7.25718E-01  2.64620E+00  6.00051E+00  5.69894E+00
 7.25718E-01  2.77952E+00  4.78138E+00  4.57057E+00
 7.25718E-01  2.91697E+00  3.04081E+00  2.91136E+00
 7.25718E-01  3.05897E+00  1.36607E+00  1.29706E+00
 7.25718E-01  3.20598E+00  3.55332E-01  3.22288E-01
 7.25718E-01  3.35847E+00  3.93542E-02  2.13974E-02
 7.25718E-01  3.51696E+00  1.16399E-03 -1.14983E-02
 7.25718E-01  3.68202E+00  4.67059E-06 -1.03405E-02
 7.25718E-01  3.85423E+00  4.94723E-10 -8.46346E-03
 7.25718E-01  4.03423E+00  9.25814E-13 -6.51838E-03
 7.25718E-01  4.22269E+00  0.00000E+00 -4.94999E-03
 7.25718E-01  4.42031E+00  0.00000E+00 -3.60726E-03
 7.25718E-01  4.62785E+00  0.00000E+00 -2.39213E-03
 7.25718E-01  4.84609E+00  0.00000E+00 -1.46969E-03
 7.25718E-01  5.07584E+00  0.00000E+00 -8.36631E-04
 7.25718E-01  5.31796E+00  0.00000E+00 -4.14996E-04

 8.30024E-01  0.00000E+00 -4.56090E+01 -5.56906E+01
 8.30024E-01  1.03514E-01 -4.54137E+01 -5.53415E+01
 8.30024E-01  2.07035E-01 -4.48280E+01 -5.45673E+01
 8.30024E-01  3.10579E-01 -4.38518E+01 -5.31716E+01
 8.30024E-01  4.14175E-01 -4.24855E+01 -5.11685E+01
 8.30024E-01  5.17861E-01 -4.07315E+01 -4.87322E+01
 8.30024E-01  6.21688E-01 -3.85973E+01 -4.58569E+01
 8.30024E-01  7.25718E-01 -3.61018E+01 -4.25361E+01
 8.30024E-01  8.30024E-01 -3.32821E+01 -3.89312E+01
 8.30024E-01  9.34691E-01 -3.01965E+01 -3.52026E+01
 8.30024E-01  1.03982E+00 -2.69190E+01 -3.13687E+01
 8.30024E-01  1.14551E+00 -2.35282E+01 -2.74350E+01
 8.30024E-01  1.25189E+00 -2.00961E+01 -2.34527E+01
 8.30024E-01  1.35909E+00 -1.66820E+01 -1.94762E+01
 8.30024E-01  1.46727E+00 -1.33323E+01 -1.55748E+01
 8.30024E-01  1.57658E+00 -1.00843E+01 -1.18218E+01
 8.30024E-01  1.68720E+00 -6.97136E+00 -8.29586E+00
 8.30024E-01  1.79932E+00 -4.02922E+00 -5.08578E+00
 8.30024E-01  1.91315E+00 -1.30226E+00 -2.22681E+00
 8.30024E-01  2.02892E+00  1.14994E+00  3.32309E-01
 8.30024E-01  2.14688E+00  3.24782E+00  2.59509E+00
 8.30024E-01  2.26729E+00  4.89018E+00  4.40517E+00
 8.30024E-01  2.39043E+00  5.95786E+00  5.56951E+00
 8.30024E-01  2.51663E+00  6.32668E+00  5.98728E+00
 8.30024E-01  2.64620E+00  5.90216E+00  5.62719E+00
 8.30024E-01  2.77952E+00  4.70211E+00  4.51437E+00
 8.30024E-01  2.91697E+00  2.99105E+00  2.88018E+00
 8.30024E-01  3.05897E+00  1.34428E+00  1.28512E+00
 8.30024E-01  3.20598E+00  3.49835E-01  3.21768E-01
 8.30024E-01  3.35847E+00  3.87661E-02  2.62612E-02
 8.30024E-01  3.51696E+00  1.14720E-03 -6.14540E-03
 8.30024E-01  3.68202E+00  4.60570E-06 -7.39556E-03
 8.30024E-01  3.85423E+00  4.87007E-10 -8.08823E-03
 8.30024E-01  4.03423E+00  8.90048E-13 -7.54891E-03
 8.30024E-01  4.22269E+00  0.00000E+00 -5.82146E-03
 8.30024E-01  4.42031E+00  0.00000E+00 -3.91848E-03
 8.30024E-01  4.62785E+00  0.00000E+00 -2.51413E-03
 8.30024E-01  4.84609E+00  0.00000E+00 -1.44575E-03
 8.30024E-01  5.07584E+00  0.00000E+00 -7.75217E-04
 8.30024E-01  5.31796E+00  0.00000E+00 -4.34044E-04

 9.34691E-01  0.00000E+00 -4.03995E+01 -4.74415E+01
 9.34691E-01  1.03514E-01 -4.02384E+01 -4.71983E+01
 9.34691E-01  2.07035E-01 -3.97559E+01 -4.67445E+01
 9.34691E-01  3.10579E-01 -3.89528E+01 -4.58413E+01
 9.34691E-01  4.14175E-01 -3.78299E+01 -4.44401E+01
 9.34691E-01  5.17861E-01 -3.63884E+01 -4.26770E+01
 9.34691E-01  6.21688E-01 -3.46303E+01 -4.05416E+01
 9.34691E-01  7.25718E-01 -3.25614E+01 -3.80152E+01
 9.34691E-01  8.30024E-01 -3.01965E+01 -3.52026E+01
 9.34691E-01  9.34691E-01 -2.75652E+01 -3.22002E+01
 9.34691E-01  1.03982E+00 -2.47149E+01 -2.89816E+01
 9.34691E-01  1.14551E+00 -2.17073E+01 -2.55335E+01
 9.34691E-01  1.25189E+00 -1.86092E+01 -2.19500E+01
 9.34691E-01  1.35909E+00 -1.54830E+01 -1.83406E+01
 9.34691E-01  1.46727E+00 -1.23816E+01 -1.47627E+01
 9.34691E-01  1.57658E+00 -9.34855E+00 -1.12498E+01
 9.34691E-01  1.68720E+00 -6.42234E+00 -7.88200E+00
 9.34691E-01  1.79932E+00 -3.64195E+00 -4.78184E+00
 9.34691E-01  1.91315E+00 -1.05380E+00 -2.01535E+00
 9.34691E-01  2.02892E+00  1.28163E+00  4.44191E-01
 9.34691E-01  2.14688E+00  3.28471E+00  2.59081E+00
 9.34691E-01  2.26729E+00  4.85483E+00  4.30834E+00
 9.34691E-01  2.39043E+00  5.87386E+00  5.44778E+00
 9.34691E-01  2.51663E+00  6.21839E+00  5.88670E+00
 9.34691E-01  2.64620E+00  5.79361E+00  5.54443E+00
 9.34691E-01  2.77952E+00  4.61400E+00  4.44001E+00
 9.34691E-01  2.91697E+00  2.93550E+00  2.82700E+00
 9.34691E-01  3.05897E+00  1.31987E+00  1.26315E+00
 9.34691E-01  3.20598E+00  3.43663E-01  3.19756E-01
 9.34691E-01  3.35847E+00  3.81045E-02  2.86790E-02
 9.34691E-01  3.51696E+00  1.12829E-03 -4.83480E-03
 9.34691E-01  3.68202E+00  4.53257E-06 -7.28159E-03
 9.34691E-01  3.85423E+00  4.79053E-10 -8.54929E-03
 9.34691E-01  4.03423E+00  5.19001E-13 -8.09140E-03
 9.34691E-01  4.22269E+00  0.00000E+00 -6.23392E-03
 9.34691E-01  4.42031E+00  0.00000E+00 -4.23303E-03
 9.34691E-01  4.62785E+00  0.00000E+00 -2.78329E-03
 9.34691E-01  4.84609E+00  0.00000E+00 -1.50395E-03
 9.34691E-01  5.07584E+00  0.00000E+00 -7.22182E-04
 9.34691E-01  5.31796E+00  0.00000E+00 -4.63570E-04

 1.03982E+00  0.00000E+00 -3.53363E+01 -3.98875E+01
 1.03982E+00  1.03514E-01 -3.52032E+01 -3.96901E+01
 1.03982E+00  2.07035E-01 -3.48049E+01 -3.94657E+01
 1.03982E+00  3.10579E-01 -3.41425E+01 -3.89550E+01
 1.03982E+00  4.14175E-01 -3.32176E+01 -3.80490E+01
 1.03982E+00  5.17861E-01 -3.20313E+01 -3.68333E+01
 1.03982E+00  6.21688E-01 -3.05847E+01 -3.53152E+01
 1.03982E+00  7.25718E-01 -2.88792E+01 -3.34858E+01
 1.03982E+00  8.30024E-01 -2.69190E+01 -3.13687E+01
 1.03982E+00  9.34691E-01 -2.47149E+01 -2.89816E+01
 1.03982E+00  1.03982E+00 -2.22905E+01 -2.62981E+01
 1.03982E+00  1.14551E+00 -1.96843E+01 -2.33201E+01
 1.03982E+00  1.25189E+00 -1.69483E+01 -2.01578E+01
 1.03982E+00  1.35909E+00 -1.41397E+01 -1.69417E+01
 1.03982E+00  1.46727E+00 -1.13138E+01 -1.37267E+01
 1.03982E+00  1.57658E+00 -8.51947E+00 -1.05334E+01
 1.03982E+00  1.68720E+00 -5.80035E+00 -7.41881E+00
 1.03982E+00  1.79932E+00 -3.19947E+00 -4.47329E+00
 1.03982E+00  1.91315E+00 -7.65776E-01 -1.77583E+00
 1.03982E+00  2.02892E+00  1.43913E+00  6.12589E-01
 1.03982E+00  2.14688E+00  3.33557E+00  2.62634E+00
 1.03982E+00  2.26729E+00  4.82377E+00  4.21484E+00
 1.03982E+00  2.39043E+00  5.78684E+00  5.31090E+00
 1.03982E+00  2.51663E+00  6.10253E+00  5.77105E+00
 1.03982E+00  2.64620E+00  5.67579E+00  5.45023E+00
 1.03982E+00  2.77952E+00  4.51759E+00  4.35659E+00
 1.03982E+00  2.91697E+00  2.87441E+00  2.76785E+00
 1.03982E+00  3.05897E+00  1.29293E+00  1.23847E+00
 1.03982E+00  3.20598E+00  3.36831E-01  3.16039E-01
 1.03982E+00  3.35847E+00  3.73706E-02  2.83887E-02
 1.03982E+00  3.51696E+00  1.10729E-03 -6.44959E-03
 1.03982E+00  3.68202E+00  4.45126E-06 -8.84753E-03
 1.03982E+00  3.85423E+00  4.70084E-10 -9.34572E-03
 1.03982E+00  4.03423E+00  1.38553E-12 -8.28963E-03
 1.03982E+00  4.22269E+00  0.00000E+00 -6.44889E-03
 1.03982E+00  4.42031E+00  0.00000E+00 -4.57772E-03
 1.03982E+00  4.62785E+00  0.00000E+00 -3.02113E-03
 1.03982E+00  4.84609E+00  0.00000E+00 -1.60334E-03
 1.03982E+00  5.07584E+00  0.00000E+00 -7.44126E-04
 1.03982E+00  5.31796E+00  0.00000E+00 -4.72640E-04

 1.14551E+00  0.00000E+00 -3.04380E+01 -3.31806E+01
 1.14551E+00  1.03514E-01 -3.03287E+01 -3.29852E+01
 1.14551E+00  2.07035E-01 -3.00015E+01 -3.29245E+01
 1.14551E+00  3.10579E-01 -2.94574E+01 -3.26763E+01
 1.14551E+00  4.14175E-01 -2.86978E+01 -3.21074E+01
 1.14551E+00  5.17861E-01 -2.77244E+01 -3.13310E+01
 1.14551E+00  6.21688E-01 -2.65380E+01 -3.03237E+01
 1.14551E+00  7.25718E-01 -2.51391E+01 -2.90298E+01
 1.14551E+00  8.30024E-01 -2.35282E+01 -2.74350E+01
 1.14551E+00  9.34691E-01 -2.17073E+01 -2.55335E+01
 1.14551E+00  1.03982E+00 -1.96843E+01 -2.33201E+01
 1.14551E+00  1.14551E+00 -1.74774E+01 -2.08147E+01
 1.14551E+00  1.25189E+00 -1.51184E+01 -1.81126E+01
 1.14551E+00  1.35909E+00 -1.26511E+01 -1.53281E+01
 1.14551E+00  1.46727E+00 -1.01261E+01 -1.25155E+01
 1.14551E+00  1.57658E+00 -7.59391E+00 -9.70132E+00
 1.14551E+00  1.68720E+00 -5.10242E+00 -6.91066E+00
 1.14551E+00  1.79932E+00 -2.69892E+00 -4.16921E+00
 1.14551E+00  1.91315E+00 -4.35356E-01 -1.54944E+00
 1.14551E+00  2.02892E+00  1.62519E+00  7.96840E-01
 1.14551E+00  2.14688E+00  3.40298E+00  2.73029E+00
 1.14551E+00  2.26729E+00  4.79922E+00  4.22259E+00
 1.14551E+00  2.39043E+00  5.69864E+00  5.24665E+00
 1.14551E+00  2.51663E+00  5.98042E+00  5.66999E+00
 1.14551E+00  2.64620E+00  5.54958E+00  5.34520E+00
 1.14551E+00  2.77952E+00  4.41336E+00  4.27336E+00
 1.14551E+00  2.91697E+00  2.80797E+00  2.71789E+00
 1.14551E+00  3.05897E+00  1.26351E+00  1.21725E+00
 1.14551E+00  3.20598E+00  3.29348E-01  3.09905E-01
 1.14551E+00  3.35847E+00  3.65649E-02  2.57927E-02
 1.14551E+00  3.51696E+00  1.08420E-03 -8.82449E-03
 1.14551E+00  3.68202E+00  4.36173E-06 -1.04201E-02
 1.14551E+00  3.85423E+00  4.59060E-10 -9.99627E-03
 1.14551E+00  4.03423E+00  3.41521E-13 -8.50882E-03
 1.14551E+00  4.22269E+00  0.00000E+00 -6.83811E-03
 1.14551E+00  4.42031E+00  0.00000E+00 -4.98192E-03
 1.14551E+00  4.62785E+00  0.00000E+00 -3.08057E-03
 1.14551E+00  4.84609E+00  0.00000E+00 -1.69901E-03
 1.14551E+00  5.07584E+00  0.00000E+00 -8.83185E-04
 1.14551E+00  5.31796E+00  0.00000E+00 -4.44011E-04

 1.25189E+00  0.00000E+00 -2.57212E+01 -2.72767E+01
 1.25189E+00  1.03514E-01 -2.56322E+01 -2.70875E+01
 1.25189E+00  2.07035E-01 -2.53661E+01 -2.71088E+01
 1.25189E+00  3.10579E-01 -2.49235E+01 -2.69976E+01
 1.25189E+00  4.14175E-01 -2.43055E+01 -2.66342E+01
 1.25189E+00  5.17861E-01 -2.35132E+01 -2.61673E+01
 1.25189E+00  6.21688E-01 -2.25475E+01 -2.55390E+01
 1.25189E+00  7.25718E-01 -2.14086E+01 -2.46454E+01
 1.25189E+00  8.30024E-01 -2.00961E+01 -2.34527E+01
 1.25189E+00  9.34691E-01 -1.86092E+01 -2.19500E+01
 1.25189E+00  1.03982E+00 -1.69483E+01 -2.01578E+01
 1.25189E+00  1.14551E+00 -1.51184E+01 -1.81126E+01
 1.25189E+00  1.25189E+00 -1.31335E+01 -1.58827E+01
 1.25189E+00  1.35909E+00 -1.10200E+01 -1.35481E+01
 1.25189E+00  1.46727E+00 -8.81629E+00 -1.11488E+01
 1.25189E+00  1.57658E+00 -6.56827E+00 -8.70977E+00
 1.25189E+00  1.68720E+00 -4.32500E+00 -6.24124E+00
 1.25189E+00  1.79932E+00 -2.13710E+00 -3.74096E+00
 1.25189E+00  1.91315E+00 -5.96381E-02 -1.27621E+00
 1.25189E+00  2.02892E+00  1.84249E+00  9.69250E-01
 1.25189E+00  2.14688E+00  3.48933E+00  2.82529E+00
 1.25189E+00  2.26729E+00  4.78324E+00  4.24880E+00
 1.25189E+00  2.39043E+00  5.61086E+00  5.20416E+00
 1.25189E+00  2.51663E+00  5.85321E+00  5.57430E+00
 1.25189E+00  2.64620E+00  5.41566E+00  5.23549E+00
 1.25189E+00  2.77952E+00  4.30165E+00  4.18633E+00
 1.25189E+00  2.91697E+00  2.73630E+00  2.66470E+00
 1.25189E+00  3.05897E+00  1.23163E+00  1.19013E+00
 1.25189E+00  3.20598E+00  3.21210E-01  2.98260E-01
 1.25189E+00  3.35847E+00  3.56863E-02  2.19682E-02
 1.25189E+00  3.51696E+00  1.05896E-03 -1.00040E-02
 1.25189E+00  3.68202E+00  4.26377E-06 -1.14547E-02
 1.25189E+00  3.85423E+00  4.48471E-10 -1.09459E-02
 1.25189E+00  4.03423E+00  2.67933E-13 -9.17813E-03
 1.25189E+00  4.22269E+00  0.00000E+00 -7.45355E-03
 1.25189E+00  4.42031E+00  0.00000E+00 -5.38598E-03
 1.25189E+00  4.62785E+00  0.00000E+00 -3.10432E-03
 1.25189E+00  4.84609E+00  0.00000E+00 -1.80954E-03
 1.25189E+00  5.07584E+00  0.00000E+00 -1.06808E-03
 1.25189E+00  5.31796E+00  0.00000E+00 -4.37864E-04

 1.35909E+00  0.00000E+00 -2.12011E+01 -2.20780E+01
 1.35909E+00  1.03514E-01 -2.11297E+01 -2.19457E+01
 1.35909E+00  2.07035E-01 -2.09166E+01 -2.19502E+01
 1.35909E+00  3.10579E-01 -2.05621E+01 -2.18673E+01
 1.35909E+00  4.14175E-01 -2.00667E+01 -2.16195E+01
 1.35909E+00  5.17861E-01 -1.94308E+01 -2.13100E+01
 1.35909E+00  6.21688E-01 -1.86549E+01 -2.09017E+01
 1.35909E+00  7.25718E-01 -1.77388E+01 -2.03146E+01
 1.35909E+00  8.30024E-01 -1.66820E+01 -1.94762E+01
 1.35909E+00  9.34691E-01 -1.54830E+01 -1.83406E+01
 1.35909E+00  1.03982E+00 -1.41397E+01 -1.69417E+01
 1.35909E+00  1.14551E+00 -1.26511E+01 -1.53281E+01
 1.35909E+00  1.25189E+00 -1.10200E+01 -1.35481E+01
 1.35909E+00  1.35909E+00 -9.25726E+00 -1.16496E+01
 1.35909E+00  1.46727E+00 -7.38550E+00 -9.63740E+00
 1.35909E+00  1.57658E+00 -5.43967E+00 -7.50641E+00
 1.35909E+00  1.68720E+00 -3.46431E+00 -5.29079E+00
 1.35909E+00  1.79932E+00 -1.51052E+00 -3.05518E+00
 1.35909E+00  1.91315E+00  3.64313E-01 -8.82608E-01
 1.35909E+00  2.02892E+00  2.09349E+00  1.11624E+00
 1.35909E+00  2.14688E+00  3.59668E+00  2.83022E+00
 1.35909E+00  2.26729E+00  4.77745E+00  4.18792E+00
 1.35909E+00  2.39043E+00  5.52465E+00  5.10979E+00
 1.35909E+00  2.51663E+00  5.72159E+00  5.46417E+00
 1.35909E+00  2.64620E+00  5.27433E+00  5.12319E+00
 1.35909E+00  2.77952E+00  4.18247E+00  4.08610E+00
 1.35909E+00  2.91697E+00  2.65932E+00  2.59052E+00
 1.35909E+00  3.05897E+00  1.19721E+00  1.14606E+00
 1.35909E+00  3.20598E+00  3.12392E-01  2.78439E-01
 1.35909E+00  3.35847E+00  3.47313E-02  1.76460E-02
 1.35909E+00  3.51696E+00  1.03147E-03 -9.01853E-03
 1.35909E+00  3.68202E+00  4.15689E-06 -1.19561E-02
 1.35909E+00  3.85423E+00  4.37095E-10 -1.27356E-02
 1.35909E+00  4.03423E+00  9.67123E-13 -1.06629E-02
 1.35909E+00  4.22269E+00  0.00000E+00 -8.28881E-03
 1.35909E+00  4.42031E+00  0.00000E+00 -5.74374E-03
 1.35909E+00  4.62785E+00  0.00000E+00 -3.29414E-03
 1.35909E+00  4.84609E+00  0.00000E+00 -1.96986E-03
 1.35909E+00  5.07584E+00  0.00000E+00 -1.20988E-03
 1.35909E+00  5.31796E+00  0.00000E+00 -5.17990E-04

 1.46727E+00  0.00000E+00 -1.68920E+01 -1.74662E+01
 1.46727E+00  1.03514E-01 -1.68361E+01 -1.74146E+01
 1.46727E+00  2.07035E-01 -1.66694E+01 -1.73537E+01
 1.46727E+00  3.10579E-01 -1.63917E+01 -1.72388E+01
 1.46727E+00  4.14175E-01 -1.60030E+01 -1.70479E+01
 1.46727E+00  5.17861E-01 -1.55031E+01 -1.68013E+01
 1.46727E+00  6.21688E-01 -1.48918E+01 -1.65031E+01
 1.46727E+00  7.25718E-01 -1.41685E+01 -1.61283E+01
 1.46727E+00  8.30024E-01 -1.33323E+01 -1.55748E+01
 1.46727E+00  9.34691E-01 -1.23816E+01 -1.47627E+01
 1.46727E+00  1.03982E+00 -1.13138E+01 -1.37267E+01
 1.46727E+00  1.14551E+00 -1.01261E+01 -1.25155E+01
 1.46727E+00  1.25189E+00 -8.81629E+00 -1.11488E+01
 1.46727E+00  1.35909E+00 -7.38550E+00 -9.63740E+00
 1.46727E+00  1.46727E+00 -5.84270E+00 -7.96309E+00
 1.46727E+00  1.57658E+00 -4.20864E+00 -6.10780E+00
 1.46727E+00  1.68720E+00 -2.51754E+00 -4.14027E+00
 1.46727E+00  1.79932E+00 -8.15904E-01 -2.20079E+00
 1.46727E+00  1.91315E+00  8.39244E-01 -3.83329E-01
 1.46727E+00  2.02892E+00  2.38021E+00  1.30347E+00
 1.46727E+00  2.14688E+00  3.72644E+00  2.83171E+00
 1.46727E+00  2.26729E+00  4.78271E+00  4.10053E+00
 1.46727E+00  2.39043E+00  5.44037E+00  4.98010E+00
 1.46727E+00  2.51663E+00  5.58549E+00  5.31757E+00
 1.46727E+00  2.64620E+00  5.12520E+00  4.97433E+00
 1.46727E+00  2.77952E+00  4.05535E+00  3.95117E+00
 1.46727E+00  2.91697E+00  2.57662E+00  2.49112E+00
 1.46727E+00  3.05897E+00  1.16005E+00  1.09083E+00
 1.46727E+00  3.20598E+00  3.02831E-01  2.55342E-01
 1.46727E+00  3.35847E+00  3.36923E-02  9.96438E-03
 1.46727E+00  3.51696E+00  1.00149E-03 -1.14735E-02
 1.46727E+00  3.68202E+00  4.04010E-06 -1.38079E-02
 1.46727E+00  3.85423E+00  4.23863E-10 -1.49196E-02
 1.46727E+00  4.03423E+00  1.02597E-12 -1.27167E-02
 1.46727E+00  4.22269E+00  0.00000E+00 -9.47044E-03
 1.46727E+00  4.42031E+00  0.00000E+00 -6.25780E-03
 1.46727E+00  4.62785E+00  0.00000E+00 -3.73769E-03
 1.46727E+00  4.84609E+00  0.00000E+00 -2.21450E-03
 1.46727E+00  5.07584E+00  0.00000E+00 -1.30266E-03
 1.46727E+00  5.31796E+00  0.00000E+00 -6.32345E-04

 1.57658E+00  0.00000E+00 -1.28099E+01 -1.33154E+01
 1.57658E+00  1.03514E-01 -1.27674E+01 -1.33110E+01
 1.57658E+00  2.07035E-01 -1.26410E+01 -1.32117E+01
 1.57658E+00  3.10579E-01 -1.24301E+01 -1.30662E+01
 1.57658E+00  4.14175E-01 -1.21343E+01 -1.29003E+01
 1.57658E+00  5.17861E-01 -1.17528E+01 -1.27106E+01
 1.57658E+00  6.21688E-01 -1.12848E+01 -1.24906E+01
 1.57658E+00  7.25718E-01 -1.07291E+01 -1.22178E+01
 1.57658E+00  8.30024E-01 -1.00843E+01 -1.18218E+01
 1.57658E+00  9.34691E-01 -9.34855E+00 -1.12498E+01
 1.57658E+00  1.03982E+00 -8.51947E+00 -1.05334E+01
 1.57658E+00  1.14551E+00 -7.59391E+00 -9.70132E+00
 1.57658E+00  1.25189E+00 -6.56827E+00 -8.70977E+00
 1.57658E+00  1.35909E+00 -5.43967E+00 -7.50641E+00
 1.57658E+00  1.46727E+00 -4.20864E+00 -6.10780E+00
 1.57658E+00  1.57658E+00 -2.88365E+00 -4.56687E+00
 1.57658E+00  1.68720E+00 -1.48578E+00 -2.95294E+00
 1.57658E+00  1.79932E+00 -5.15842E-02 -1.35417E+00
 1.57658E+00  1.91315E+00  1.36700E+00  1.71119E-01
 1.57658E+00  2.02892E+00  2.70379E+00  1.62464E+00
 1.57658E+00  2.14688E+00  3.87889E+00  2.97909E+00
 1.57658E+00  2.26729E+00  4.79864E+00  4.11064E+00
 1.57658E+00  2.39043E+00  5.35715E+00  4.86675E+00
 1.57658E+00  2.51663E+00  5.44366E+00  5.11253E+00
 1.57658E+00  2.64620E+00  4.96690E+00  4.74233E+00
 1.57658E+00  2.77952E+00  3.91905E+00  3.75667E+00
 1.57658E+00  2.91697E+00  2.48735E+00  2.36806E+00
 1.57658E+00  3.05897E+00  1.11973E+00  1.03639E+00
 1.57658E+00  3.20598E+00  2.92413E-01  2.36302E-01
 1.57658E+00  3.35847E+00  3.25560E-02 -5.14854E-03
 1.57658E+00  3.51696E+00  9.68615E-04 -2.51165E-02
 1.57658E+00  3.68202E+00  3.91174E-06 -1.96015E-02
 1.57658E+00  3.85423E+00  4.10223E-10 -1.68191E-02
 1.57658E+00  4.03423E+00  7.68963E-13 -1.49054E-02
 1.57658E+00  4.22269E+00  0.00000E+00 -1.11784E-02
 1.57658E+00  4.42031E+00  0.00000E+00 -7.22453E-03
 1.57658E+00  4.62785E+00  0.00000E+00 -4.46986E-03
 1.57658E+00  4.84609E+00  0.00000E+00 -2.57610E-03
 1.57658E+00  5.07584E+00  0.00000E+00 -1.37698E-03
 1.57658E+00  5.31796E+00  0.00000E+00 -6.85078E-04

 1.68720E+00  0.00000E+00 -8.97363E+00 -9.54165E+00
 1.68720E+00  1.03514E-01 -8.94271E+00 -9.53095E+00
 1.68720E+00  2.07035E-01 -8.85102E+00 -9.43735E+00
 1.68720E+00  3.10579E-01 -8.69794E+00 -9.29494E+00
 1.68720E+00  4.14175E-01 -8.48256E+00 -9.14815E+00
 1.68720E+00  5.17861E-01 -8.20373E+00 -9.02360E+00
 1.68720E+00  6.21688E-01 -7.86005E+00 -8.87017E+00
 1.68720E+00  7.25718E-01 -7.44989E+00 -8.62922E+00
 1.68720E+00  8.30024E-01 -6.97136E+00 -8.29586E+00
 1.68720E+00  9.34691E-01 -6.42234E+00 -7.88200E+00
 1.68720E+00  1.03982E+00 -5.80035E+00 -7.41881E+00
 1.68720E+00  1.14551E+00 -5.10242E+00 -6.91066E+00
 1.68720E+00  1.25189E+00 -4.32500E+00 -6.24124E+00
 1.68720E+00  1.35909E+00 -3.46431E+00 -5.29079E+00
 1.68720E+00  1.46727E+00 -2.51754E+00 -4.14027E+00
 1.68720E+00  1.57658E+00 -1.48578E+00 -2.95294E+00
 1.68720E+00  1.68720E+00 -3.78846E-01 -1.76707E+00
 1.68720E+00  1.79932E+00  7.79293E-01 -5.27930E-01
 1.68720E+00  1.91315E+00  1.94680E+00  7.71871E-01
 1.68720E+00  2.02892E+00  3.06349E+00  2.06782E+00
 1.68720E+00  2.14688E+00  4.05262E+00  3.26415E+00
 1.68720E+00  2.26729E+00  4.82310E+00  4.21874E+00
 1.68720E+00  2.39043E+00  5.27234E+00  4.77899E+00
 1.68720E+00  2.51663E+00  5.29326E+00  4.86526E+00
 1.68720E+00  2.64620E+00  4.79671E+00  4.44764E+00
 1.68720E+00  2.77952E+00  3.77130E+00  3.52209E+00
 1.68720E+00  2.91697E+00  2.39002E+00  2.23102E+00
 1.68720E+00  3.05897E+00  1.07556E+00  9.79146E-01
 1.68720E+00  3.20598E+00  2.80951E-01  2.15328E-01
 1.68720E+00  3.35847E+00  3.13013E-02 -2.55325E-02
 1.68720E+00  3.51696E+00  9.32196E-04 -4.52164E-02
 1.68720E+00  3.68202E+00  3.76917E-06 -2.96142E-02
 1.68720E+00  3.85423E+00  3.95624E-10 -2.06939E-02
 1.68720E+00  4.03423E+00  4.01756E-13 -1.79639E-02
 1.68720E+00  4.22269E+00  0.00000E+00 -1.34722E-02
 1.68720E+00  4.42031E+00  0.00000E+00 -8.65809E-03
 1.68720E+00  4.62785E+00  0.00000E+00 -5.41212E-03
 1.68720E+00  4.84609E+00  0.00000E+00 -3.04221E-03
 1.68720E+00  5.07584E+00  0.00000E+00 -1.48490E-03
 1.68720E+00  5.31796E+00  0.00000E+00 -6.84994E-04

 1.79932E+00  0.00000E+00 -5.40871E+00 -6.09713E+00
 1.79932E+00  1.03514E-01 -5.38763E+00 -6.03592E+00
 1.79932E+00  2.07035E-01 -5.32563E+00 -5.96250E+00
 1.79932E+00  3.10579E-01 -5.22199E+00 -5.86619E+00
 1.79932E+00  4.14175E-01 -5.07560E+00 -5.75832E+00
 1.79932E+00  5.17861E-01 -4.88498E+00 -5.66232E+00
 1.79932E+00  6.21688E-01 -4.64840E+00 -5.53913E+00
 1.79932E+00  7.25718E-01 -4.36389E+00 -5.34521E+00
 1.79932E+00  8.30024E-01 -4.02922E+00 -5.08578E+00
 1.79932E+00  9.34691E-01 -3.64195E+00 -4.78184E+00
 1.79932E+00  1.03982E+00 -3.19947E+00 -4.47329E+00
 1.79932E+00  1.14551E+00 -2.69892E+00 -4.16921E+00
 1.79932E+00  1.25189E+00 -2.13710E+00 -3.74096E+00
 1.79932E+00  1.35909E+00 -1.51052E+00 -3.05518E+00
 1.79932E+00  1.46727E+00 -8.15904E-01 -2.20079E+00
 1.79932E+00  1.57658E+00 -5.15842E-02 -1.35417E+00
 1.79932E+00  1.68720E+00  7.79293E-01 -5.27930E-01
 1.79932E+00  1.79932E+00  1.66351E+00  3.90696E-01
 1.79932E+00  1.91315E+00  2.57178E+00  1.43967E+00
 1.79932E+00  2.02892E+00  3.45481E+00  2.53403E+00
 1.79932E+00  2.14688E+00  4.24337E+00  3.55055E+00
 1.79932E+00  2.26729E+00  4.85146E+00  4.32494E+00
 1.79932E+00  2.39043E+00  5.18105E+00  4.69133E+00
 1.79932E+00  2.51663E+00  5.12949E+00  4.62235E+00
 1.79932E+00  2.64620E+00  4.61031E+00  4.16449E+00
 1.79932E+00  2.77952E+00  3.60873E+00  3.30233E+00
 1.79932E+00  2.91697E+00  2.28246E+00  2.09594E+00
 1.79932E+00  3.05897E+00  1.02654E+00  9.02954E-01
 1.79932E+00  3.20598E+00  2.68182E-01  1.75695E-01
 1.79932E+00  3.35847E+00  2.98979E-02 -4.40930E-02
 1.79932E+00  3.51696E+00  8.91318E-04 -5.71012E-02
 1.79932E+00  3.68202E+00  3.60865E-06 -4.22980E-02
 1.79932E+00  3.85423E+00  3.78667E-10 -3.11729E-02
 1.79932E+00  4.03423E+00  3.61842E-13 -2.35769E-02
 1.79932E+00  4.22269E+00  0.00000E+00 -1.63239E-02
 1.79932E+00  4.42031E+00  0.00000E+00 -1.03497E-02
 1.79932E+00  4.62785E+00  0.00000E+00 -6.39499E-03
 1.79932E+00  4.84609E+00  0.00000E+00 -3.56418E-03
 1.79932E+00  5.07584E+00  0.00000E+00 -1.69634E-03
 1.79932E+00  5.31796E+00  0.00000E+00 -7.25075E-04

 1.91315E+00  0.00000E+00 -2.15263E+00 -2.95346E+00
 1.91315E+00  1.03514E-01 -2.13987E+00 -2.82517E+00
 1.91315E+00  2.07035E-01 -2.10295E+00 -2.76841E+00
 1.91315E+00  3.10579E-01 -2.04100E+00 -2.74761E+00
 1.91315E+00  4.14175E-01 -1.95282E+00 -2.70204E+00
 1.91315E+00  5.17861E-01 -1.83689E+00 -2.59224E+00
 1.91315E+00  6.21688E-01 -1.69131E+00 -2.46470E+00
 1.91315E+00  7.25718E-01 -1.51391E+00 -2.36163E+00
 1.91315E+00  8.30024E-01 -1.30226E+00 -2.22681E+00
 1.91315E+00  9.34691E-01 -1.05380E+00 -2.01535E+00
 1.91315E+00  1.03982E+00 -7.65776E-01 -1.77583E+00
 1.91315E+00  1.14551E+00 -4.35356E-01 -1.54944E+00
 1.91315E+00  1.25189E+00 -5.96381E-02 -1.27621E+00
 1.91315E+00  1.35909E+00  3.64313E-01 -8.82608E-01
 1.91315E+00  1.46727E+00  8.39244E-01 -3.83329E-01
 1.91315E+00  1.57658E+00  1.36700E+00  1.71119E-01
 1.91315E+00  1.68720E+00  1.94680E+00  7.71871E-01
 1.91315E+00  1.79932E+00  2.57178E+00  1.43967E+00
 1.91315E+00  1.91315E+00  3.22349E+00  2.18119E+00
 1.91315E+00  2.02892E+00  3.86592E+00  2.97935E+00
 1.91315E+00  2.14688E+00  4.44216E+00  3.76788E+00
 1.91315E+00  2.26729E+00  4.87574E+00  4.36743E+00
 1.91315E+00  2.39043E+00  5.07577E+00  4.58532E+00
 1.91315E+00  2.51663E+00  4.94546E+00  4.41301E+00
 1.91315E+00  2.64620E+00  4.40183E+00  3.93161E+00
 1.91315E+00  2.77952E+00  3.42687E+00  3.11205E+00
 1.91315E+00  2.91697E+00  2.16187E+00  1.95825E+00
 1.91315E+00  3.05897E+00  9.71412E-01  8.01747E-01
 1.91315E+00  3.20598E+00  2.53766E-01  1.14339E-01
 1.91315E+00  3.35847E+00  2.83068E-02 -6.29351E-02
 1.91315E+00  3.51696E+00  8.44790E-04 -6.22289E-02
 1.91315E+00  3.68202E+00  3.42519E-06 -5.82897E-02
 1.91315E+00  3.85423E+00  3.59588E-10 -4.87533E-02
 1.91315E+00  4.03423E+00  4.25039E-13 -3.24344E-02
 1.91315E+00  4.22269E+00  0.00000E+00 -2.01524E-02
 1.91315E+00  4.42031E+00  0.00000E+00 -1.23712E-02
 1.91315E+00  4.62785E+00  0.00000E+00 -7.39926E-03
 1.91315E+00  4.84609E+00  0.00000E+00 -4.12607E-03
 1.91315E+00  5.07584E+00  0.00000E+00 -2.03104E-03
 1.91315E+00  5.31796E+00  0.00000E+00 -8.46791E-04

 2.02892E+00  0.00000E+00  7.38728E-01 -1.13224E-01
 2.02892E+00  1.03514E-01  7.44714E-01  4.32242E-02
 2.02892E+00  2.07035E-01  7.61122E-01  8.41876E-02
 2.02892E+00  3.10579E-01  7.88804E-01  4.95515E-02
 2.02892E+00  4.14175E-01  8.28978E-01  4.20685E-02
 2.02892E+00  5.17861E-01  8.83159E-01  1.47121E-01
 2.02892E+00  6.21688E-01  9.53216E-01  2.66257E-01
 2.02892E+00  7.25718E-01  1.04133E+00  3.00612E-01
 2.02892E+00  8.30024E-01  1.14994E+00  3.32309E-01
 2.02892E+00  9.34691E-01  1.28163E+00  4.44191E-01
 2.02892E+00  1.03982E+00  1.43913E+00  6.12589E-01
 2.02892E+00  1.14551E+00  1.62519E+00  7.96840E-01
 2.02892E+00  1.25189E+00  1.84249E+00  9.69250E-01
 2.02892E+00  1.35909E+00  2.09349E+00  1.11624E+00
 2.02892E+00  1.46727E+00  2.38021E+00  1.30347E+00
 2.02892E+00  1.57658E+00  2.70379E+00  1.62464E+00
 2.02892E+00  1.68720E+00  3.06349E+00  2.06782E+00
 2.02892E+00  1.79932E+00  3.45481E+00  2.53403E+00
 2.02892E+00  1.91315E+00  3.86592E+00  2.97935E+00
 2.02892E+00  2.02892E+00  4.27246E+00  3.45305E+00
 2.02892E+00  2.14688E+00  4.63228E+00  3.95959E+00
 2.02892E+00  2.26729E+00  4.88326E+00  4.35260E+00
 2.02892E+00  2.39043E+00  4.94609E+00  4.45697E+00
 2.02892E+00  2.51663E+00  4.73249E+00  4.23737E+00
 2.02892E+00  2.64620E+00  4.16429E+00  3.72795E+00
 2.02892E+00  2.77952E+00  3.22059E+00  2.89940E+00
 2.02892E+00  2.91697E+00  2.02507E+00  1.78033E+00
 2.02892E+00  3.05897E+00  9.08724E-01  6.86830E-01
 2.02892E+00  3.20598E+00  2.37315E-01  5.10699E-02
 2.02892E+00  3.35847E+00  2.64832E-02 -9.92948E-02
 2.02892E+00  3.51696E+00  7.91207E-04 -8.87211E-02
 2.02892E+00  3.68202E+00  3.21283E-06 -8.18355E-02
 2.02892E+00  3.85423E+00  3.37917E-10 -6.70754E-02
 2.02892E+00  4.03423E+00  3.26444E-13 -4.35440E-02
 2.02892E+00  4.22269E+00  0.00000E+00 -2.60964E-02
 2.02892E+00  4.42031E+00  0.00000E+00 -1.52576E-02
 2.02892E+00  4.62785E+00  0.00000E+00 -8.65474E-03
 2.02892E+00  4.84609E+00  0.00000E+00 -4.76693E-03
 2.02892E+00  5.07584E+00  0.00000E+00 -2.42550E-03
 2.02892E+00  5.31796E+00  0.00000E+00 -1.00317E-03

 2.14688E+00  0.00000E+00  3.18716E+00  2.37826E+00
 2.14688E+00  1.03514E-01  3.18786E+00  2.48815E+00
 2.14688E+00  2.07035E-01  3.18816E+00  2.51138E+00
 2.14688E+00  3.10579E-01  3.18882E+00  2.47617E+00
 2.14688E+00  4.14175E-01  3.19098E+00  2.44979E+00
 2.14688E+00  5.17861E-01  3.19609E+00  2.48971E+00
 2.14688E+00  6.21688E-01  3.20588E+00  2.55468E+00
 2.14688E+00  7.25718E-01  3.22237E+00  2.58984E+00
 2.14688E+00  8.30024E-01  3.24782E+00  2.59509E+00
 2.14688E+00  9.34691E-01  3.28471E+00  2.59081E+00
 2.14688E+00  1.03982E+00  3.33557E+00  2.62634E+00
 2.14688E+00  1.14551E+00  3.40298E+00  2.73029E+00
 2.14688E+00  1.25189E+00  3.48933E+00  2.82529E+00
 2.14688E+00  1.35909E+00  3.59668E+00  2.83022E+00
 2.14688E+00  1.46727E+00  3.72644E+00  2.83171E+00
 2.14688E+00  1.57658E+00  3.87889E+00  2.97909E+00
 2.14688E+00  1.68720E+00  4.05262E+00  3.26415E+00
 2.14688E+00  1.79932E+00  4.24337E+00  3.55055E+00
 2.14688E+00  1.91315E+00  4.44216E+00  3.76788E+00
 2.14688E+00  2.02892E+00  4.63228E+00  3.95959E+00
 2.14688E+00  2.14688E+00  4.78482E+00  4.15187E+00
 2.14688E+00  2.26729E+00  4.85443E+00  4.29326E+00
 2.14688E+00  2.39043E+00  4.77815E+00  4.30057E+00
 2.14688E+00  2.51663E+00  4.48042E+00  4.07412E+00
 2.14688E+00  2.64620E+00  3.89033E+00  3.51844E+00
 2.14688E+00  2.77952E+00  2.98482E+00  2.62549E+00
 2.14688E+00  2.91697E+00  1.86901E+00  1.54389E+00
 2.14688E+00  3.05897E+00  8.37082E-01  5.71938E-01
 2.14688E+00  3.20598E+00  2.18447E-01  3.41360E-03
 2.14688E+00  3.35847E+00  2.43817E-02 -1.59675E-01
 2.14688E+00  3.51696E+00  7.29100E-04 -1.50845E-01
 2.14688E+00  3.68202E+00  2.96509E-06 -1.13656E-01
 2.14688E+00  3.85423E+00  3.12688E-10 -8.17915E-02
 2.14688E+00  4.03423E+00  6.62898E-13 -5.69066E-02
 2.14688E+00  4.22269E+00  0.00000E+00 -3.52669E-02
 2.14688E+00  4.42031E+00  0.00000E+00 -1.93447E-02
 2.14688E+00  4.62785E+00  0.00000E+00 -1.03589E-02
 2.14688E+00  4.84609E+00  0.00000E+00 -5.54979E-03
 2.14688E+00  5.07584E+00  0.00000E+00 -2.82138E-03
 2.14688E+00  5.31796E+00  0.00000E+00 -1.15838E-03

 2.26729E+00  0.00000E+00  5.09087E+00  4.37931E+00
 2.26729E+00  1.03514E-01  5.08768E+00  4.41430E+00
 2.26729E+00  2.07035E-01  5.07613E+00  4.42143E+00
 2.26729E+00  3.10579E-01  5.05693E+00  4.40810E+00
 2.26729E+00  4.14175E-01  5.03110E+00  4.37994E+00
 2.26729E+00  5.17861E-01  4.99988E+00  4.34362E+00
 2.26729E+00  6.21688E-01  4.96477E+00  4.34263E+00
 2.26729E+00  7.25718E-01  4.92754E+00  4.39557E+00
 2.26729E+00  8.30024E-01  4.89018E+00  4.40517E+00
 2.26729E+00  9.34691E-01  4.85483E+00  4.30834E+00
 2.26729E+00  1.03982E+00  4.82377E+00  4.21484E+00
 2.26729E+00  1.14551E+00  4.79922E+00  4.22259E+00
 2.26729E+00  1.25189E+00  4.78324E+00  4.24880E+00
 2.26729E+00  1.35909E+00  4.77745E+00  4.18792E+00
 2.26729E+00  1.46727E+00  4.78271E+00  4.10053E+00
 2.26729E+00  1.57658E+00  4.79864E+00  4.11064E+00
 2.26729E+00  1.68720E+00  4.82310E+00  4.21874E+00
 2.26729E+00  1.79932E+00  4.85146E+00  4.32494E+00
 2.26729E+00  1.91315E+00  4.87574E+00  4.36743E+00
 2.26729E+00  2.02892E+00  4.88326E+00  4.35260E+00
 2.26729E+00  2.14688E+00  4.85443E+00  4.29326E+00
 2.26729E+00  2.26729E+00  4.75912E+00  4.21132E+00
 2.26729E+00  2.39043E+00  4.55291E+00  4.10483E+00
 2.26729E+00  2.51663E+00  4.17737E+00  3.84128E+00
 2.26729E+00  2.64620E+00  3.57253E+00  3.24241E+00
 2.26729E+00  2.77952E+00  2.71499E+00  2.32072E+00
 2.26729E+00  2.91697E+00  1.69105E+00  1.30877E+00
 2.26729E+00  3.05897E+00  7.55293E-01  4.71507E-01
 2.26729E+00  3.20598E+00  1.96832E-01 -2.85928E-02
 2.26729E+00  3.35847E+00  2.19611E-02 -2.08412E-01
 2.26729E+00  3.51696E+00  6.57091E-04 -2.05360E-01
 2.26729E+00  3.68202E+00  2.67558E-06 -1.41248E-01
 2.26729E+00  3.85423E+00  2.83956E-10 -9.81320E-02
 2.26729E+00  4.03423E+00  5.71734E-13 -7.63639E-02
 2.26729E+00  4.22269E+00  0.00000E+00 -4.82568E-02
 2.26729E+00  4.42031E+00  0.00000E+00 -2.40898E-02
 2.26729E+00  4.62785E+00  0.00000E+00 -1.24910E-02
 2.26729E+00  4.84609E+00  0.00000E+00 -6.59184E-03
 2.26729E+00  5.07584E+00  0.00000E+00 -3.21155E-03
 2.26729E+00  5.31796E+00  0.00000E+00 -1.34565E-03

 2.39043E+00  0.00000E+00  6.32865E+00  5.71738E+00
 2.39043E+00  1.03514E-01  6.32300E+00  5.70816E+00
 2.39043E+00  2.07035E-01  6.30395E+00  5.70548E+00
 2.39043E+00  3.10579E-01  6.27214E+00  5.69469E+00
 2.39043E+00  4.14175E-01  6.22844E+00  5.65881E+00
 2.39043E+00  5.17861E-01  6.17383E+00  5.59645E+00
 2.39043E+00  6.21688E-01  6.10954E+00  5.56138E+00
 2.39043E+00  7.25718E-01  6.03701E+00  5.58450E+00
 2.39043E+00  8.30024E-01  5.95786E+00  5.56951E+00
 2.39043E+00  9.34691E-01  5.87386E+00  5.44778E+00
 2.39043E+00  1.03982E+00  5.78684E+00  5.31090E+00
 2.39043E+00  1.14551E+00  5.69864E+00  5.24665E+00
 2.39043E+00  1.25189E+00  5.61086E+00  5.20416E+00
 2.39043E+00  1.35909E+00  5.52465E+00  5.10979E+00
 2.39043E+00  1.46727E+00  5.44037E+00  4.98010E+00
 2.39043E+00  1.57658E+00  5.35715E+00  4.86675E+00
 2.39043E+00  1.68720E+00  5.27234E+00  4.77899E+00
 2.39043E+00  1.79932E+00  5.18105E+00  4.69133E+00
 2.39043E+00  1.91315E+00  5.07577E+00  4.58532E+00
 2.39043E+00  2.02892E+00  4.94609E+00  4.45697E+00
 2.39043E+00  2.14688E+00  4.77815E+00  4.30057E+00
 2.39043E+00  2.26729E+00  4.55291E+00  4.10483E+00
 2.39043E+00  2.39043E+00  4.24256E+00  3.84525E+00
 2.39043E+00  2.51663E+00  3.80744E+00  3.45338E+00
 2.39043E+00  2.64620E+00  3.20229E+00  2.84432E+00
 2.39043E+00  2.77952E+00  2.40656E+00  2.02499E+00
 2.39043E+00  2.91697E+00  1.48885E+00  1.13902E+00
 2.39043E+00  3.05897E+00  6.62341E-01  3.93772E-01
 2.39043E+00  3.20598E+00  1.72190E-01 -5.22685E-02
 2.39043E+00  3.35847E+00  1.91872E-02 -2.08820E-01
 2.39043E+00  3.51696E+00  5.73988E-04 -2.05130E-01
 2.39043E+00  3.68202E+00  2.33858E-06 -1.52447E-01
 2.39043E+00  3.85423E+00  2.49699E-10 -1.22657E-01
 2.39043E+00  4.03423E+00  7.98636E-13 -1.05121E-01
 2.39043E+00  4.22269E+00  0.00000E+00 -6.50779E-02
 2.39043E+00  4.42031E+00  0.00000E+00 -2.90914E-02
 2.39043E+00  4.62785E+00  0.00000E+00 -1.51457E-02
 2.39043E+00  4.84609E+00  0.00000E+00 -8.03596E-03
 2.39043E+00  5.07584E+00  0.00000E+00 -3.60300E-03
 2.39043E+00  5.31796E+00  0.00000E+00 -1.60569E-03

 2.51663E+00  0.00000E+00  6.77491E+00  6.26182E+00
 2.51663E+00  1.03514E-01  6.76822E+00  6.24176E+00
 2.51663E+00  2.07035E-01  6.74607E+00  6.23509E+00
 2.51663E+00  3.10579E-01  6.70893E+00  6.21316E+00
 2.51663E+00  4.14175E-01  6.65751E+00  6.16811E+00
 2.51663E+00  5.17861E-01  6.59258E+00  6.11811E+00
 2.51663E+00  6.21688E-01  6.51506E+00  6.07619E+00
 2.51663E+00  7.25718E-01  6.42601E+00  6.04324E+00
 2.51663E+00  8.30024E-01  6.32668E+00  5.98728E+00
 2.51663E+00  9.34691E-01  6.21839E+00  5.88670E+00
 2.51663E+00  1.03982E+00  6.10253E+00  5.77105E+00
 2.51663E+00  1.14551E+00  5.98042E+00  5.66999E+00
 2.51663E+00  1.25189E+00  5.85321E+00  5.57430E+00
 2.51663E+00  1.35909E+00  5.72159E+00  5.46417E+00
 2.51663E+00  1.46727E+00  5.58549E+00  5.31757E+00
 2.51663E+00  1.57658E+00  5.44366E+00  5.11253E+00
 2.51663E+00  1.68720E+00  5.29326E+00  4.86526E+00
 2.51663E+00  1.79932E+00  5.12949E+00  4.62235E+00
 2.51663E+00  1.91315E+00  4.94546E+00  4.41301E+00
 2.51663E+00  2.02892E+00  4.73249E+00  4.23737E+00
 2.51663E+00  2.14688E+00  4.48042E+00  4.07412E+00
 2.51663E+00  2.26729E+00  4.17737E+00  3.84128E+00
 2.51663E+00  2.39043E+00  3.80744E+00  3.45338E+00
 2.51663E+00  2.51663E+00  3.34719E+00  2.93880E+00
 2.51663E+00  2.64620E+00  2.76724E+00  2.36870E+00
 2.51663E+00  2.77952E+00  2.05345E+00  1.72542E+00
 2.51663E+00  2.91697E+00  1.25963E+00  9.84233E-01
 2.51663E+00  3.05897E+00  5.57198E-01  2.96660E-01
 2.51663E+00  3.20598E+00  1.44281E-01 -9.90185E-02
 2.51663E+00  3.35847E+00  1.60335E-02 -1.94323E-01
 2.51663E+00  3.51696E+00  4.78932E-04 -1.79531E-01
 2.51663E+00  3.68202E+00  1.95004E-06 -1.61987E-01
 2.51663E+00  3.85423E+00  2.10932E-10 -1.54623E-01
 2.51663E+00  4.03423E+00  4.87692E-13 -1.34955E-01
 2.51663E+00  4.22269E+00  0.00000E+00 -8.23632E-02
 2.51663E+00  4.42031E+00  0.00000E+00 -3.63340E-02
 2.51663E+00  4.62785E+00  0.00000E+00 -1.94604E-02
 2.51663E+00  4.84609E+00  0.00000E+00 -1.00505E-02
 2.51663E+00  5.07584E+00  0.00000E+00 -4.02794E-03
 2.51663E+00  5.31796E+00  0.00000E+00 -1.91519E-03

 2.64620E+00  0.00000E+00  6.33817E+00  5.93442E+00
 2.64620E+00  1.03514E-01  6.33172E+00  5.91592E+00
 2.64620E+00  2.07035E-01  6.31056E+00  5.90819E+00
 2.64620E+00  3.10579E-01  6.27506E+00  5.88617E+00
 2.64620E+00  4.14175E-01  6.22572E+00  5.84576E+00
 2.64620E+00  5.17861E-01  6.16308E+00  5.80440E+00
 2.64620E+00  6.21688E-01  6.08776E+00  5.75815E+00
 2.64620E+00  7.25718E-01  6.00051E+00  5.69894E+00
 2.64620E+00  8.30024E-01  5.90216E+00  5.62719E+00
 2.64620E+00  9.34691E-01  5.79361E+00  5.54443E+00
 2.64620E+00  1.03982E+00  5.67579E+00  5.45023E+00
 2.64620E+00  1.14551E+00  5.54958E+00  5.34520E+00
 2.64620E+00  1.25189E+00  5.41566E+00  5.23549E+00
 2.64620E+00  1.35909E+00  5.27433E+00  5.12319E+00
 2.64620E+00  1.46727E+00  5.12520E+00  4.97433E+00
 2.64620E+00  1.57658E+00  4.96690E+00  4.74233E+00
 2.64620E+00  1.68720E+00  4.79671E+00  4.44764E+00
 2.64620E+00  1.79932E+00  4.61031E+00  4.16449E+00
 2.64620E+00  1.91315E+00  4.40183E+00  3.93161E+00
 2.64620E+00  2.02892E+00  4.16429E+00  3.72795E+00
 2.64620E+00  2.14688E+00  3.89033E+00  3.51844E+00
 2.64620E+00  2.26729E+00  3.57253E+00  3.24241E+00
 2.64620E+00  2.39043E+00  3.20229E+00  2.84432E+00
 2.64620E+00  2.51663E+00  2.76724E+00  2.36870E+00
 2.64620E+00  2.64620E+00  2.25128E+00  1.89551E+00
 2.64620E+00  2.77952E+00  1.64822E+00  1.38339E+00
 2.64620E+00  2.91697E+00  1.00063E+00  7.46497E-01
 2.64620E+00  3.05897E+00  4.39182E-01  1.20513E-01
 2.64620E+00  3.20598E+00  1.13037E-01 -2.06654E-01
 2.64620E+00  3.35847E+00  1.25019E-02 -2.25946E-01
 2.64620E+00  3.51696E+00  3.72177E-04 -1.89428E-01
 2.64620E+00  3.68202E+00  1.51152E-06 -1.95410E-01
 2.64620E+00  3.85423E+00  1.66058E-10 -1.90312E-01
 2.64620E+00  4.03423E+00 -8.36304E-14 -1.53625E-01
 2.64620E+00  4.22269E+00  0.00000E+00 -9.58870E-02
 2.64620E+00  4.42031E+00  0.00000E+00 -4.88597E-02
 2.64620E+00  4.62785E+00  0.00000E+00 -2.68764E-02
 2.64620E+00  4.84609E+00  0.00000E+00 -1.27560E-02
 2.64620E+00  5.07584E+00  0.00000E+00 -4.55294E-03
 2.64620E+00  5.31796E+00  0.00000E+00 -2.22312E-03

 2.77952E+00  0.00000E+00  5.04997E+00  4.76225E+00
 2.77952E+00  1.03514E-01  5.04483E+00  4.74810E+00
 2.77952E+00  2.07035E-01  5.02812E+00  4.74122E+00
 2.77952E+00  3.10579E-01  5.00009E+00  4.73186E+00
 2.77952E+00  4.14175E-01  4.96105E+00  4.70856E+00
 2.77952E+00  5.17861E-01  4.91132E+00  4.66684E+00
 2.77952E+00  6.21688E-01  4.85128E+00  4.61771E+00
 2.77952E+00  7.25718E-01  4.78138E+00  4.57057E+00
 2.77952E+00  8.30024E-01  4.70211E+00  4.51437E+00
 2.77952E+00  9.34691E-01  4.61400E+00  4.44001E+00
 2.77952E+00  1.03982E+00  4.51759E+00  4.35659E+00
 2.77952E+00  1.14551E+00  4.41336E+00  4.27336E+00
 2.77952E+00  1.25189E+00  4.30165E+00  4.18633E+00
 2.77952E+00  1.35909E+00  4.18247E+00  4.08610E+00
 2.77952E+00  1.46727E+00  4.05535E+00  3.95117E+00
 2.77952E+00  1.57658E+00  3.91905E+00  3.75667E+00
 2.77952E+00  1.68720E+00  3.77130E+00  3.52209E+00
 2.77952E+00  1.79932E+00  3.60873E+00  3.30233E+00
 2.77952E+00  1.91315E+00  3.42687E+00  3.11205E+00
 2.77952E+00  2.02892E+00  3.22059E+00  2.89940E+00
 2.77952E+00  2.14688E+00  2.98482E+00  2.62549E+00
 2.77952E+00  2.26729E+00  2.71499E+00  2.32072E+00
 2.77952E+00  2.39043E+00  2.40656E+00  2.02499E+00
 2.77952E+00  2.51663E+00  2.05345E+00  1.72542E+00
 2.77952E+00  2.64620E+00  1.64822E+00  1.38339E+00
 2.77952E+00  2.77952E+00  1.19091E+00  9.52374E-01
 2.77952E+00  2.91697E+00  7.14487E-01  4.10256E-01
 2.77952E+00  3.05897E+00  3.10443E-01 -1.02431E-01
 2.77952E+00  3.20598E+00  7.92339E-02 -3.34303E-01
 2.77952E+00  3.35847E+00  8.70120E-03 -2.95017E-01
 2.77952E+00  3.51696E+00  2.57564E-04 -2.42478E-01
 2.77952E+00  3.68202E+00  1.04092E-06 -2.52030E-01
 2.77952E+00  3.85423E+00  1.17001E-10 -2.29423E-01
 2.77952E+00  4.03423E+00  7.31264E-13 -1.68687E-01
 2.77952E+00  4.22269E+00  0.00000E+00 -1.12069E-01
 2.77952E+00  4.42031E+00  0.00000E+00 -6.78486E-02
 2.77952E+00  4.62785E+00  0.00000E+00 -3.59038E-02
 2.77952E+00  4.84609E+00  0.00000E+00 -1.54199E-02
 2.77952E+00  5.07584E+00  0.00000E+00 -5.48364E-03
 2.77952E+00  5.31796E+00  0.00000E+00 -2.50595E-03

 2.91697E+00  0.00000E+00  3.20797E+00  3.02520E+00
 2.91697E+00  1.03514E-01  3.20475E+00  3.01624E+00
 2.91697E+00  2.07035E-01  3.19440E+00  3.01187E+00
 2.91697E+00  3.10579E-01  3.17704E+00  3.01224E+00
 2.91697E+00  4.14175E-01  3.15282E+00  3.00417E+00
 2.91697E+00  5.17861E-01  3.12192E+00  2.97267E+00
 2.91697E+00  6.21688E-01  3.08451E+00  2.93597E+00
 2.91697E+00  7.25718E-01  3.04081E+00  2.91136E+00
 2.91697E+00  8.30024E-01  2.99105E+00  2.88018E+00
 2.91697E+00  9.34691E-01  2.93550E+00  2.82700E+00
 2.91697E+00  1.03982E+00  2.87441E+00  2.76785E+00
 2.91697E+00  1.14551E+00  2.80797E+00  2.71789E+00
 2.91697E+00  1.25189E+00  2.73630E+00  2.66470E+00
 2.91697E+00  1.35909E+00  2.65932E+00  2.59052E+00
 2.91697E+00  1.46727E+00  2.57662E+00  2.49112E+00
 2.91697E+00  1.57658E+00  2.48735E+00  2.36806E+00
 2.91697E+00  1.68720E+00  2.39002E+00  2.23102E+00
 2.91697E+00  1.79932E+00  2.28246E+00  2.09594E+00
 2.91697E+00  1.91315E+00  2.16187E+00  1.95825E+00
 2.91697E+00  2.02892E+00  2.02507E+00  1.78033E+00
 2.91697E+00  2.14688E+00  1.86901E+00  1.54389E+00
 2.91697E+00  2.26729E+00  1.69105E+00  1.30877E+00
 2.91697E+00  2.39043E+00  1.48885E+00  1.13902E+00
 2.91697E+00  2.51663E+00  1.25963E+00  9.84233E-01
 2.91697E+00  2.64620E+00  1.00063E+00  7.46497E-01
 2.91697E+00  2.77952E+00  7.14487E-01  4.10256E-01
 2.91697E+00  2.91697E+00  4.23377E-01  3.69040E-02
 2.91697E+00  3.05897E+00  1.81803E-01 -2.66897E-01
 2.91697E+00  3.20598E+00  4.59211E-02 -3.82948E-01
 2.91697E+00  3.35847E+00  4.99670E-03 -3.41431E-01
 2.91697E+00  3.51696E+00  1.46765E-04 -3.06335E-01
 2.91697E+00  3.68202E+00  5.88948E-07 -3.11036E-01
 2.91697E+00  3.85423E+00  6.75449E-11 -2.73159E-01
 2.91697E+00  4.03423E+00  2.58037E-13 -2.01047E-01
 2.91697E+00  4.22269E+00  0.00000E+00 -1.44370E-01
 2.91697E+00  4.42031E+00  0.00000E+00 -9.29155E-02
 2.91697E+00  4.62785E+00  0.00000E+00 -4.29901E-02
 2.91697E+00  4.84609E+00  0.00000E+00 -1.67660E-02
 2.91697E+00  5.07584E+00  0.00000E+00 -7.31098E-03
 2.91697E+00  5.31796E+00  0.00000E+00 -2.76668E-03

 3.05897E+00  0.00000E+00  1.43888E+00  1.33785E+00
 3.05897E+00  1.03514E-01  1.43747E+00  1.33295E+00
 3.05897E+00  2.07035E-01  1.43297E+00  1.33149E+00
 3.05897E+00  3.10579E-01  1.42543E+00  1.33304E+00
 3.05897E+00  4.14175E-01  1.41491E+00  1.33133E+00
 3.05897E+00  5.17861E-01  1.40146E+00  1.31965E+00
 3.05897E+00  6.21688E-01  1.38516E+00  1.30577E+00
 3.05897E+00  7.25718E-01  1.36607E+00  1.29706E+00
 3.05897E+00  8.30024E-01  1.34428E+00  1.28512E+00
 3.05897E+00  9.34691E-01  1.31987E+00  1.26315E+00
 3.05897E+00  1.03982E+00  1.29293E+00  1.23847E+00
 3.05897E+00  1.14551E+00  1.26351E+00  1.21725E+00
 3.05897E+00  1.25189E+00  1.23163E+00  1.19013E+00
 3.05897E+00  1.35909E+00  1.19721E+00  1.14606E+00
 3.05897E+00  1.46727E+00  1.16005E+00  1.09083E+00
 3.05897E+00  1.57658E+00  1.11973E+00  1.03639E+00
 3.05897E+00  1.68720E+00  1.07556E+00  9.79146E-01
 3.05897E+00  1.79932E+00  1.02654E+00  9.02954E-01
 3.05897E+00  1.91315E+00  9.71412E-01  8.01747E-01
 3.05897E+00  2.02892E+00  9.08724E-01  6.86830E-01
 3.05897E+00  2.14688E+00  8.37082E-01  5.71938E-01
 3.05897E+00  2.26729E+00  7.55293E-01  4.71507E-01
 3.05897E+00  2.39043E+00  6.62341E-01  3.93772E-01
 3.05897E+00  2.51663E+00  5.57198E-01  2.96660E-01
 3.05897E+00  2.64620E+00  4.39182E-01  1.20513E-01
 3.05897E+00  2.77952E+00  3.10443E-01 -1.02431E-01
 3.05897E+00  2.91697E+00  1.81803E-01 -2.66897E-01
 3.05897E+00  3.05897E+00  7.71225E-02 -3.32631E-01
 3.05897E+00  3.20598E+00  1.92592E-02 -3.40458E-01
 3.05897E+00  3.35847E+00  2.07385E-03 -3.33457E-01
 3.05897E+00  3.51696E+00  6.03714E-05 -3.39580E-01
 3.05897E+00  3.68202E+00  2.40259E-07 -3.44903E-01
 3.05897E+00  3.85423E+00  2.82864E-11 -3.04270E-01
 3.05897E+00  4.03423E+00  9.38451E-15 -2.36331E-01
 3.05897E+00  4.22269E+00  0.00000E+00 -1.82371E-01
 3.05897E+00  4.42031E+00  0.00000E+00 -1.19484E-01
 3.05897E+00  4.62785E+00  0.00000E+00 -4.87075E-02
 3.05897E+00  4.84609E+00  0.00000E+00 -1.80617E-02
 3.05897E+00  5.07584E+00  0.00000E+00 -1.02985E-02
 3.05897E+00  5.31796E+00  0.00000E+00 -3.13857E-03

 3.20598E+00  0.00000E+00  3.73630E-01  3.25123E-01
 3.20598E+00  1.03514E-01  3.73269E-01  3.21422E-01
 3.20598E+00  2.07035E-01  3.72139E-01  3.22275E-01
 3.20598E+00  3.10579E-01  3.70249E-01  3.23296E-01
 3.20598E+00  4.14175E-01  3.67611E-01  3.22679E-01
 3.20598E+00  5.17861E-01  3.64236E-01  3.22163E-01
 3.20598E+00  6.21688E-01  3.60138E-01  3.22125E-01
 3.20598E+00  7.25718E-01  3.55332E-01  3.22288E-01
 3.20598E+00  8.30024E-01  3.49835E-01  3.21768E-01
 3.20598E+00  9.34691E-01  3.43663E-01  3.19756E-01
 3.20598E+00  1.03982E+00  3.36831E-01  3.16039E-01
 3.20598E+00  1.14551E+00  3.29348E-01  3.09905E-01
 3.20598E+00  1.25189E+00  3.21210E-01  2.98260E-01
 3.20598E+00  1.35909E+00  3.12392E-01  2.78439E-01
 3.20598E+00  1.46727E+00  3.02831E-01  2.55342E-01
 3.20598E+00  1.57658E+00  2.92413E-01  2.36302E-01
 3.20598E+00  1.68720E+00  2.80951E-01  2.15328E-01
 3.20598E+00  1.79932E+00  2.68182E-01  1.75695E-01
 3.20598E+00  1.91315E+00  2.53766E-01  1.14339E-01
 3.20598E+00  2.02892E+00  2.37315E-01  5.10699E-02
 3.20598E+00  2.14688E+00  2.18447E-01  3.41360E-03
 3.20598E+00  2.26729E+00  1.96832E-01 -2.85928E-02
 3.20598E+00  2.39043E+00  1.72190E-01 -5.22685E-02
 3.20598E+00  2.51663E+00  1.44281E-01 -9.90185E-02
 3.20598E+00  2.64620E+00  1.13037E-01 -2.06654E-01
 3.20598E+00  2.77952E+00  7.92339E-02 -3.34303E-01
 3.20598E+00  2.91697E+00  4.59211E-02 -3.82948E-01
 3.20598E+00  3.05897E+00  1.92592E-02 -3.40458E-01
 3.20598E+00  3.20598E+00  4.75522E-03 -2.87306E-01
 3.20598E+00  3.35847E+00  5.06524E-04 -2.71413E-01
 3.20598E+00  3.51696E+00  1.46071E-05 -2.95148E-01
 3.20598E+00  3.68202E+00  5.76270E-08 -3.21604E-01
 3.20598E+00  3.85423E+00  6.40235E-12 -2.88379E-01
 3.20598E+00  4.03423E+00 -4.49942E-13 -2.25799E-01
 3.20598E+00  4.22269E+00  0.00000E+00 -1.92222E-01
 3.20598E+00  4.42031E+00  0.00000E+00 -1.38819E-01
 3.20598E+00  4.62785E+00  0.00000E+00 -5.75855E-02
 3.20598E+00  4.84609E+00  0.00000E+00 -2.30251E-02
 3.20598E+00  5.07584E+00  0.00000E+00 -1.44840E-02
 3.20598E+00  5.31796E+00  0.00000E+00 -3.87119E-03

 3.35847E+00  0.00000E+00  4.13068E-02  1.80845E-02
 3.35847E+00  1.03514E-01  4.12677E-02  1.38833E-02
 3.35847E+00  2.07035E-01  4.11471E-02  1.60758E-02
 3.35847E+00  3.10579E-01  4.09458E-02  1.81787E-02
 3.35847E+00  4.14175E-01  4.06647E-02  1.73647E-02
 3.35847E+00  5.17861E-01  4.03049E-02  1.61059E-02
 3.35847E+00  6.21688E-01  3.98677E-02  1.70224E-02
 3.35847E+00  7.25718E-01  3.93542E-02  2.13974E-02
 3.35847E+00  8.30024E-01  3.87661E-02  2.62612E-02
 3.35847E+00  9.34691E-01  3.81045E-02  2.86790E-02
 3.35847E+00  1.03982E+00  3.73706E-02  2.83887E-02
 3.35847E+00  1.14551E+00  3.65649E-02  2.57927E-02
 3.35847E+00  1.25189E+00  3.56863E-02  2.19682E-02
 3.35847E+00  1.35909E+00  3.47313E-02  1.76460E-02
 3.35847E+00  1.46727E+00  3.36923E-02  9.96438E-03
 3.35847E+00  1.57658E+00  3.25560E-02 -5.14854E-03
 3.35847E+00  1.68720E+00  3.13013E-02 -2.55325E-02
 3.35847E+00  1.79932E+00  2.98979E-02 -4.40930E-02
 3.35847E+00  1.91315E+00  2.83068E-02 -6.29351E-02
 3.35847E+00  2.02892E+00  2.64832E-02 -9.92948E-02
 3.35847E+00  2.14688E+00  2.43817E-02 -1.59675E-01
 3.35847E+00  2.26729E+00  2.19611E-02 -2.08412E-01
 3.35847E+00  2.39043E+00  1.91872E-02 -2.08820E-01
 3.35847E+00  2.51663E+00  1.60335E-02 -1.94323E-01
 3.35847E+00  2.64620E+00  1.25019E-02 -2.25946E-01
 3.35847E+00  2.77952E+00  8.70120E-03 -2.95017E-01
 3.35847E+00  2.91697E+00  4.99670E-03 -3.41431E-01
 3.35847E+00  3.05897E+00  2.07385E-03 -3.33457E-01
 3.35847E+00  3.20598E+00  5.06524E-04 -2.71413E-01
 3.35847E+00  3.35847E+00  5.33651E-05 -2.01076E-01
 3.35847E+00  3.51696E+00  1.52371E-06 -2.10447E-01
 3.35847E+00  3.68202E+00  5.95564E-09 -2.66484E-01
 3.35847E+00  3.85423E+00  8.83446E-13 -2.39925E-01
 3.35847E+00  4.03423E+00 -4.25815E-13 -1.75531E-01
 3.35847E+00  4.22269E+00  0.00000E+00 -1.73858E-01
 3.35847E+00  4.42031E+00  0.00000E+00 -1.47918E-01
 3.35847E+00  4.62785E+00  0.00000E+00 -6.69781E-02
 3.35847E+00  4.84609E+00  0.00000E+00 -3.08755E-02
 3.35847E+00  5.07584E+00  0.00000E+00 -2.00392E-02
 3.35847E+00  5.31796E+00  0.00000E+00 -4.78183E-03

 3.51696E+00  0.00000E+00  1.21964E-03 -1.32577E-02
 3.51696E+00  1.03514E-01  1.21851E-03 -1.57943E-02
 3.51696E+00  2.07035E-01  1.21506E-03 -1.38204E-02
 3.51696E+00  3.10579E-01  1.20933E-03 -1.15949E-02
 3.51696E+00  4.14175E-01  1.20133E-03 -1.21983E-02
 3.51696E+00  5.17861E-01  1.19108E-03 -1.52988E-02
 3.51696E+00  6.21688E-01  1.17863E-03 -1.62003E-02
 3.51696E+00  7.25718E-01  1.16399E-03 -1.14983E-02
 3.51696E+00  8.30024E-01  1.14720E-03 -6.14540E-03
 3.51696E+00  9.34691E-01  1.12829E-03 -4.83480E-03
 3.51696E+00  1.03982E+00  1.10729E-03 -6.44959E-03
 3.51696E+00  1.14551E+00  1.08420E-03 -8.82449E-03
 3.51696E+00  1.25189E+00  1.05896E-03 -1.00040E-02
 3.51696E+00  1.35909E+00  1.03147E-03 -9.01853E-03
 3.51696E+00  1.46727E+00  1.00149E-03 -1.14735E-02
 3.51696E+00  1.57658E+00  9.68615E-04 -2.51165E-02
 3.51696E+00  1.68720E+00  9.32196E-04 -4.52164E-02
 3.51696E+00  1.79932E+00  8.91318E-04 -5.71012E-02
 3.51696E+00  1.91315E+00  8.44790E-04 -6.22289E-02
 3.51696E+00  2.02892E+00  7.91207E-04 -8.87211E-02
 3.51696E+00  2.14688E+00  7.29100E-04 -1.50845E-01
 3.51696E+00  2.26729E+00  6.57091E-04 -2.05360E-01
 3.51696E+00  2.39043E+00  5.73988E-04 -2.05130E-01
 3.51696E+00  2.51663E+00  4.78932E-04 -1.79531E-01
 3.51696E+00  2.64620E+00  3.72177E-04 -1.89428E-01
 3.51696E+00  2.77952E+00  2.57564E-04 -2.42478E-01
 3.51696E+00  2.91697E+00  1.46765E-04 -3.06335E-01
 3.51696E+00  3.05897E+00  6.03714E-05 -3.39580E-01
 3.51696E+00  3.20598E+00  1.46071E-05 -2.95148E-01
 3.51696E+00  3.35847E+00  1.52371E-06 -2.10447E-01
 3.51696E+00  3.51696E+00  4.30934E-08 -2.08794E-01
 3.51696E+00  3.68202E+00  1.66499E-10 -2.63146E-01
 3.51696E+00  3.85423E+00 -1.82131E-13 -2.25032E-01
 3.51696E+00  4.03423E+00  2.19803E-13 -1.51945E-01
 3.51696E+00  4.22269E+00  0.00000E+00 -1.64679E-01
 3.51696E+00  4.42031E+00  0.00000E+00 -1.50607E-01
 3.51696E+00  4.62785E+00  0.00000E+00 -6.75680E-02
 3.51696E+00  4.84609E+00  0.00000E+00 -3.63713E-02
 3.51696E+00  5.07584E+00  0.00000E+00 -2.70948E-02
 3.51696E+00  5.31796E+00  0.00000E+00 -5.29053E-03

 3.68202E+00  0.00000E+00  4.88493E-06 -1.27287E-02
 3.68202E+00  1.03514E-01  4.88107E-06 -1.19369E-02
 3.68202E+00  2.07035E-01  4.86777E-06 -1.12647E-02
 3.68202E+00  3.10579E-01  4.84565E-06 -1.03729E-02
 3.68202E+00  4.14175E-01  4.81476E-06 -1.02481E-02
 3.68202E+00  5.17861E-01  4.77523E-06 -1.21502E-02
 3.68202E+00  6.21688E-01  4.72714E-06 -1.30316E-02
 3.68202E+00  7.25718E-01  4.67059E-06 -1.03405E-02
 3.68202E+00  8.30024E-01  4.60570E-06 -7.39556E-03
 3.68202E+00  9.34691E-01  4.53257E-06 -7.28159E-03
 3.68202E+00  1.03982E+00  4.45126E-06 -8.84753E-03
 3.68202E+00  1.14551E+00  4.36173E-06 -1.04201E-02
 3.68202E+00  1.25189E+00  4.26377E-06 -1.14547E-02
 3.68202E+00  1.35909E+00  4.15689E-06 -1.19561E-02
 3.68202E+00  1.46727E+00  4.04010E-06 -1.38079E-02
 3.68202E+00  1.57658E+00  3.91174E-06 -1.96015E-02
 3.68202E+00  1.68720E+00  3.76917E-06 -2.96142E-02
 3.68202E+00  1.79932E+00  3.60865E-06 -4.22980E-02
 3.68202E+00  1.91315E+00  3.42519E-06 -5.82897E-02
 3.68202E+00  2.02892E+00  3.21283E-06 -8.18355E-02
 3.68202E+00  2.14688E+00  2.96509E-06 -1.13656E-01
 3.68202E+00  2.26729E+00  2.67558E-06 -1.41248E-01
 3.68202E+00  2.39043E+00  2.33858E-06 -1.52447E-01
 3.68202E+00  2.51663E+00  1.95004E-06 -1.61987E-01
 3.68202E+00  2.64620E+00  1.51152E-06 -1.95410E-01
 3.68202E+00  2.77952E+00  1.04092E-06 -2.52030E-01
 3.68202E+00  2.91697E+00  5.88948E-07 -3.11036E-01
 3.68202E+00  3.05897E+00  2.40259E-07 -3.44903E-01
 3.68202E+00  3.20598E+00  5.76269E-08 -3.21604E-01
 3.68202E+00  3.35847E+00  5.95573E-09 -2.66484E-01
 3.68202E+00  3.51696E+00  1.66457E-10 -2.63146E-01
 3.68202E+00  3.68202E+00  8.80583E-13 -2.91151E-01
 3.68202E+00  3.85423E+00  2.82114E-13 -2.47135E-01
 3.68202E+00  4.03423E+00 -6.95154E-13 -1.79433E-01
 3.68202E+00  4.22269E+00  0.00000E+00 -1.79711E-01
 3.68202E+00  4.42031E+00  0.00000E+00 -1.54480E-01
 3.68202E+00  4.62785E+00  0.00000E+00 -7.38908E-02
 3.68202E+00  4.84609E+00  0.00000E+00 -4.49349E-02
 3.68202E+00  5.07584E+00  0.00000E+00 -3.27851E-02
 3.68202E+00  5.31796E+00  0.00000E+00 -6.26662E-03

 3.85423E+00  0.00000E+00 -5.84096E-10 -1.03442E-02
 3.85423E+00  1.03514E-01  5.09333E-10 -8.74206E-03
 3.85423E+00  2.07035E-01  5.20022E-10 -9.04943E-03
 3.85423E+00  3.10579E-01  5.16390E-10 -9.37549E-03
 3.85423E+00  4.14175E-01  5.09222E-10 -9.11787E-03
 3.85423E+00  5.17861E-01  5.06826E-10 -9.14182E-03
 3.85423E+00  6.21688E-01  5.01790E-10 -9.06364E-03
 3.85423E+00  7.25718E-01  4.95094E-10 -8.46346E-03
 3.85423E+00  8.30024E-01  4.88021E-10 -8.08823E-03
 3.85423E+00  9.34691E-01  4.79056E-10 -8.54929E-03
 3.85423E+00  1.03982E+00  4.69668E-10 -9.34572E-03
 3.85423E+00  1.14551E+00  4.59268E-10 -9.99627E-03
 3.85423E+00  1.25189E+00  4.48797E-10 -1.09459E-02
 3.85423E+00  1.35909E+00  4.36740E-10 -1.27356E-02
 3.85423E+00  1.46727E+00  4.24125E-10 -1.49196E-02
 3.85423E+00  1.57658E+00  4.11144E-10 -1.68191E-02
 3.85423E+00  1.68720E+00  3.95402E-10 -2.06939E-02
 3.85423E+00  1.79932E+00  3.78564E-10 -3.11729E-02
 3.85423E+00  1.91315E+00  3.59556E-10 -4.87533E-02
 3.85423E+00  2.02892E+00  3.37616E-10 -6.70754E-02
 3.85423E+00  2.14688E+00  3.12747E-10 -8.17915E-02
 3.85423E+00  2.26729E+00  2.84109E-10 -9.81320E-02
 3.85423E+00  2.39043E+00  2.50273E-10 -1.22657E-01
 3.85423E+00  2.51663E+00  2.10845E-10 -1.54623E-01
 3.85423E+00  2.64620E+00  1.66137E-10 -1.90312E-01
 3.85423E+00  2.77952E+00  1.16810E-10 -2.29423E-01
 3.85423E+00  2.91697E+00  6.75640E-11 -2.73159E-01
 3.85423E+00  3.05897E+00  2.82682E-11 -3.04270E-01
 3.85423E+00  3.20598E+00  6.72202E-12 -2.88379E-01
 3.85423E+00  3.35847E+00  8.80350E-13 -2.39925E-01
 3.85423E+00  3.51696E+00 -7.71094E-14 -2.25032E-01
 3.85423E+00  3.68202E+00  2.86228E-13 -2.47135E-01
 3.85423E+00  3.85423E+00 -3.89814E-13 -2.53958E-01
 3.85423E+00  4.03423E+00 -6.71022E-13 -2.36874E-01
 3.85423E+00  4.22269E+00  0.00000E+00 -2.08832E-01
 3.85423E+00  4.42031E+00  0.00000E+00 -1.67273E-01
 3.85423E+00  4.62785E+00  0.00000E+00 -1.15413E-01
 3.85423E+00  4.84609E+00  0.00000E+00 -6.86333E-02
 3.85423E+00  5.07584E+00  0.00000E+00 -3.23608E-02
 3.85423E+00  5.31796E+00  0.00000E+00 -9.73609E-03

 4.03423E+00  0.00000E+00 -9.23286E-10 -6.91015E-03
 4.03423E+00  1.03514E-01 -5.58575E-12 -6.43563E-03
 4.03423E+00  2.07035E-01  1.72577E-12 -6.91779E-03
 4.03423E+00  3.10579E-01 -7.53618E-13 -7.63703E-03
 4.03423E+00  4.14175E-01  8.36982E-13 -7.69997E-03
 4.03423E+00  5.17861E-01  2.05975E-12 -6.71390E-03
 4.03423E+00  6.21688E-01  9.43813E-13 -5.94104E-03
 4.03423E+00  7.25718E-01  8.99972E-13 -6.51838E-03
 4.03423E+00  8.30024E-01  1.29285E-12 -7.54891E-03
 4.03423E+00  9.34691E-01  7.96513E-13 -8.09140E-03
 4.03423E+00  1.03982E+00  8.14695E-13 -8.28963E-03
 4.03423E+00  1.14551E+00  1.19516E-12 -8.50882E-03
 4.03423E+00  1.25189E+00  6.48903E-13 -9.17813E-03
 4.03423E+00  1.35909E+00  8.27286E-13 -1.06629E-02
 4.03423E+00  1.46727E+00  6.32005E-13 -1.27167E-02
 4.03423E+00  1.57658E+00  7.35628E-13 -1.49054E-02
 4.03423E+00  1.68720E+00  1.25561E-12 -1.79639E-02
 4.03423E+00  1.79932E+00  1.02007E-12 -2.35769E-02
 4.03423E+00  1.91315E+00  5.99496E-13 -3.24344E-02
 4.03423E+00  2.02892E+00  6.01677E-13 -4.35440E-02
 4.03423E+00  2.14688E+00  8.08962E-13 -5.69066E-02
 4.03423E+00  2.26729E+00  4.72269E-13 -7.63639E-02
 4.03423E+00  2.39043E+00  1.72831E-13 -1.05121E-01
 4.03423E+00  2.51663E+00  1.33728E-13 -1.34955E-01
 4.03423E+00  2.64620E+00  1.50339E-13 -1.53625E-01
 4.03423E+00  2.77952E+00  2.92590E-13 -1.68687E-01
 4.03423E+00  2.91697E+00 -3.17451E-15 -2.01047E-01
 4.03423E+00  3.05897E+00 -1.48483E-13 -2.36331E-01
 4.03423E+00  3.20598E+00 -3.05147E-13 -2.25799E-01
 4.03423E+00  3.35847E+00 -2.03969E-13 -1.75531E-01
 4.03423E+00  3.51696E+00  1.69985E-13 -1.51945E-01
 4.03423E+00  3.68202E+00 -7.38264E-13 -1.79433E-01
 4.03423E+00  3.85423E+00 -4.90088E-13 -2.36874E-01
 4.03423E+00  4.03423E+00 -1.15751E-12 -2.65087E-01
 4.03423E+00  4.22269E+00  0.00000E+00 -2.14738E-01
 4.03423E+00  4.42031E+00  0.00000E+00 -1.67831E-01
 4.03423E+00  4.62785E+00  0.00000E+00 -1.51796E-01
 4.03423E+00  4.84609E+00  0.00000E+00 -8.79934E-02
 4.03423E+00  5.07584E+00  0.00000E+00 -2.98276E-02
 4.03423E+00  5.31796E+00  0.00000E+00 -1.55837E-02

 4.22269E+00  0.00000E+00  0.00000E+00 -5.18748E-03
 4.22269E+00  1.03514E-01  0.00000E+00 -5.09815E-03
 4.22269E+00  2.07035E-01  0.00000E+00 -5.13414E-03
 4.22269E+00  3.10579E-01  0.00000E+00 -5.38451E-03
 4.22269E+00  4.14175E-01  0.00000E+00 -5.44381E-03
 4.22269E+00  5.17861E-01  0.00000E+00 -4.80282E-03
 4.22269E+00  6.21688E-01  0.00000E+00 -4.35888E-03
 4.22269E+00  7.25718E-01  0.00000E+00 -4.94999E-03
 4.22269E+00  8.30024E-01  0.00000E+00 -5.82146E-03
 4.22269E+00  9.34691E-01  0.00000E+00 -6.23392E-03
 4.22269E+00  1.03982E+00  0.00000E+00 -6.44889E-03
 4.22269E+00  1.14551E+00  0.00000E+00 -6.83811E-03
 4.22269E+00  1.25189E+00  0.00000E+00 -7.45355E-03
 4.22269E+00  1.35909E+00  0.00000E+00 -8.28881E-03
 4.22269E+00  1.46727E+00  0.00000E+00 -9.47044E-03
 4.22269E+00  1.57658E+00  0.00000E+00 -1.11784E-02
 4.22269E+00  1.68720E+00  0.00000E+00 -1.34722E-02
 4.22269E+00  1.79932E+00  0.00000E+00 -1.63239E-02
 4.22269E+00  1.91315E+00  0.00000E+00 -2.01524E-02
 4.22269E+00  2.02892E+00  0.00000E+00 -2.60964E-02
 4.22269E+00  2.14688E+00  0.00000E+00 -3.52669E-02
 4.22269E+00  2.26729E+00  0.00000E+00 -4.82568E-02
 4.22269E+00  2.39043E+00  0.00000E+00 -6.50779E-02
 4.22269E+00  2.51663E+00  0.00000E+00 -8.23632E-02
 4.22269E+00  2.64620E+00  0.00000E+00 -9.58870E-02
 4.22269E+00  2.77952E+00  0.00000E+00 -1.12069E-01
 4.22269E+00  2.91697E+00  0.00000E+00 -1.44370E-01
 4.22269E+00  3.05897E+00  0.00000E+00 -1.82371E-01
 4.22269E+00  3.20598E+00  0.00000E+00 -1.92222E-01
 4.22269E+00  3.35847E+00  0.00000E+00 -1.73858E-01
 4.22269E+00  3.51696E+00  0.00000E+00 -1.64679E-01
 4.22269E+00  3.68202E+00  0.00000E+00 -1.79711E-01
 4.22269E+00  3.85423E+00  0.00000E+00 -2.08832E-01
 4.22269E+00  4.03423E+00  0.00000E+00 -2.14738E-01
 4.22269E+00  4.22269E+00  0.00000E+00 -1.67679E-01
 4.22269E+00  4.42031E+00  0.00000E+00 -1.32449E-01
 4.22269E+00  4.62785E+00  0.00000E+00 -1.26009E-01
 4.22269E+00  4.84609E+00  0.00000E+00 -7.91173E-02
 4.22269E+00  5.07584E+00  0.00000E+00 -3.39346E-02
 4.22269E+00  5.31796E+00  0.00000E+00 -2.05726E-02

 4.42031E+00  0.00000E+00  0.00000E+00 -4.09720E-03
 4.42031E+00  1.03514E-01  0.00000E+00 -3.95725E-03
 4.42031E+00  2.07035E-01  0.00000E+00 -3.82218E-03
 4.42031E+00  3.10579E-01  0.00000E+00 -3.69031E-03
 4.42031E+00  4.14175E-01  0.00000E+00 -3.55232E-03
 4.42031E+00  5.17861E-01  0.00000E+00 -3.41653E-03
 4.42031E+00  6.21688E-01  0.00000E+00 -3.40389E-03
 4.42031E+00  7.25718E-01  0.00000E+00 -3.60726E-03
 4.42031E+00  8.30024E-01  0.00000E+00 -3.91848E-03
 4.42031E+00  9.34691E-01  0.00000E+00 -4.23303E-03
 4.42031E+00  1.03982E+00  0.00000E+00 -4.57772E-03
 4.42031E+00  1.14551E+00  0.00000E+00 -4.98192E-03
 4.42031E+00  1.25189E+00  0.00000E+00 -5.38598E-03
 4.42031E+00  1.35909E+00  0.00000E+00 -5.74374E-03
 4.42031E+00  1.46727E+00  0.00000E+00 -6.25780E-03
 4.42031E+00  1.57658E+00  0.00000E+00 -7.22453E-03
 4.42031E+00  1.68720E+00  0.00000E+00 -8.65809E-03
 4.42031E+00  1.79932E+00  0.00000E+00 -1.03497E-02
 4.42031E+00  1.91315E+00  0.00000E+00 -1.23712E-02
 4.42031E+00  2.02892E+00  0.00000E+00 -1.52576E-02
 4.42031E+00  2.14688E+00  0.00000E+00 -1.93447E-02
 4.42031E+00  2.26729E+00  0.00000E+00 -2.40898E-02
 4.42031E+00  2.39043E+00  0.00000E+00 -2.90914E-02
 4.42031E+00  2.51663E+00  0.00000E+00 -3.63340E-02
 4.42031E+00  2.64620E+00  0.00000E+00 -4.88597E-02
 4.42031E+00  2.77952E+00  0.00000E+00 -6.78486E-02
 4.42031E+00  2.91697E+00  0.00000E+00 -9.29155E-02
 4.42031E+00  3.05897E+00  0.00000E+00 -1.19484E-01
 4.42031E+00  3.20598E+00  0.00000E+00 -1.38819E-01
 4.42031E+00  3.35847E+00  0.00000E+00 -1.47918E-01
 4.42031E+00  3.51696E+00  0.00000E+00 -1.50607E-01
 4.42031E+00  3.68202E+00  0.00000E+00 -1.54480E-01
 4.42031E+00  3.85423E+00  0.00000E+00 -1.67273E-01
 4.42031E+00  4.03423E+00  0.00000E+00 -1.67831E-01
 4.42031E+00  4.22269E+00  0.00000E+00 -1.32449E-01
 4.42031E+00  4.42031E+00  0.00000E+00 -9.61637E-02
 4.42031E+00  4.62785E+00  0.00000E+00 -8.26148E-02
 4.42031E+00  4.84609E+00  0.00000E+00 -7.53633E-02
 4.42031E+00  5.07584E+00  0.00000E+00 -5.04392E-02
 4.42031E+00  5.31796E+00  0.00000E+00 -1.51812E-02

 4.62785E+00  0.00000E+00  0.00000E+00 -2.71535E-03
 4.62785E+00  1.03514E-01  0.00000E+00 -2.65054E-03
 4.62785E+00  2.07035E-01  0.00000E+00 -2.84516E-03
 4.62785E+00  3.10579E-01  0.00000E+00 -2.83010E-03
 4.62785E+00  4.14175E-01  0.00000E+00 -2.56698E-03
 4.62785E+00  5.17861E-01  0.00000E+00 -2.41891E-03
 4.62785E+00  6.21688E-01  0.00000E+00 -2.38483E-03
 4.62785E+00  7.25718E-01  0.00000E+00 -2.39213E-03
 4.62785E+00  8.30024E-01  0.00000E+00 -2.51413E-03
 4.62785E+00  9.34691E-01  0.00000E+00 -2.78329E-03
 4.62785E+00  1.03982E+00  0.00000E+00 -3.02113E-03
 4.62785E+00  1.14551E+00  0.00000E+00 -3.08057E-03
 4.62785E+00  1.25189E+00  0.00000E+00 -3.10432E-03
 4.62785E+00  1.35909E+00  0.00000E+00 -3.29414E-03
 4.62785E+00  1.46727E+00  0.00000E+00 -3.73769E-03
 4.62785E+00  1.57658E+00  0.00000E+00 -4.46986E-03
 4.62785E+00  1.68720E+00  0.00000E+00 -5.41212E-03
 4.62785E+00  1.79932E+00  0.00000E+00 -6.39499E-03
 4.62785E+00  1.91315E+00  0.00000E+00 -7.39926E-03
 4.62785E+00  2.02892E+00  0.00000E+00 -8.65474E-03
 4.62785E+00  2.14688E+00  0.00000E+00 -1.03589E-02
 4.62785E+00  2.26729E+00  0.00000E+00 -1.24910E-02
 4.62785E+00  2.39043E+00  0.00000E+00 -1.51457E-02
 4.62785E+00  2.51663E+00  0.00000E+00 -1.94604E-02
 4.62785E+00  2.64620E+00  0.00000E+00 -2.68764E-02
 4.62785E+00  2.77952E+00  0.00000E+00 -3.59038E-02
 4.62785E+00  2.91697E+00  0.00000E+00 -4.29901E-02
 4.62785E+00  3.05897E+00  0.00000E+00 -4.87075E-02
 4.62785E+00  3.20598E+00  0.00000E+00 -5.75855E-02
 4.62785E+00  3.35847E+00  0.00000E+00 -6.69781E-02
 4.62785E+00  3.51696E+00  0.00000E+00 -6.75680E-02
 4.62785E+00  3.68202E+00  0.00000E+00 -7.38908E-02
 4.62785E+00  3.85423E+00  0.00000E+00 -1.15413E-01
 4.62785E+00  4.03423E+00  0.00000E+00 -1.51796E-01
 4.62785E+00  4.22269E+00  0.00000E+00 -1.26009E-01
 4.62785E+00  4.42031E+00  0.00000E+00 -8.26148E-02
 4.62785E+00  4.62785E+00  0.00000E+00 -6.97459E-02
 4.62785E+00  4.84609E+00  0.00000E+00 -8.98856E-02
 4.62785E+00  5.07584E+00  0.00000E+00 -6.98649E-02
 4.62785E+00  5.31796E+00  0.00000E+00 -1.08719E-02

 4.84609E+00  0.00000E+00  0.00000E+00 -1.63707E-03
 4.84609E+00  1.03514E-01  0.00000E+00 -1.65364E-03
 4.84609E+00  2.07035E-01  0.00000E+00 -1.82604E-03
 4.84609E+00  3.10579E-01  0.00000E+00 -1.80051E-03
 4.84609E+00  4.14175E-01  0.00000E+00 -1.58926E-03
 4.84609E+00  5.17861E-01  0.00000E+00 -1.51220E-03
 4.84609E+00  6.21688E-01  0.00000E+00 -1.51243E-03
 4.84609E+00  7.25718E-01  0.00000E+00 -1.46969E-03
 4.84609E+00  8.30024E-01  0.00000E+00 -1.44575E-03
 4.84609E+00  9.34691E-01  0.00000E+00 -1.50395E-03
 4.84609E+00  1.03982E+00  0.00000E+00 -1.60334E-03
 4.84609E+00  1.14551E+00  0.00000E+00 -1.69901E-03
 4.84609E+00  1.25189E+00  0.00000E+00 -1.80954E-03
 4.84609E+00  1.35909E+00  0.00000E+00 -1.96986E-03
 4.84609E+00  1.46727E+00  0.00000E+00 -2.21450E-03
 4.84609E+00  1.57658E+00  0.00000E+00 -2.57610E-03
 4.84609E+00  1.68720E+00  0.00000E+00 -3.04221E-03
 4.84609E+00  1.79932E+00  0.00000E+00 -3.56418E-03
 4.84609E+00  1.91315E+00  0.00000E+00 -4.12607E-03
 4.84609E+00  2.02892E+00  0.00000E+00 -4.76693E-03
 4.84609E+00  2.14688E+00  0.00000E+00 -5.54979E-03
 4.84609E+00  2.26729E+00  0.00000E+00 -6.59184E-03
 4.84609E+00  2.39043E+00  0.00000E+00 -8.03596E-03
 4.84609E+00  2.51663E+00  0.00000E+00 -1.00505E-02
 4.84609E+00  2.64620E+00  0.00000E+00 -1.27560E-02
 4.84609E+00  2.77952E+00  0.00000E+00 -1.54199E-02
 4.84609E+00  2.91697E+00  0.00000E+00 -1.67660E-02
 4.84609E+00  3.05897E+00  0.00000E+00 -1.80617E-02
 4.84609E+00  3.20598E+00  0.00000E+00 -2.30251E-02
 4.84609E+00  3.35847E+00  0.00000E+00 -3.08755E-02
 4.84609E+00  3.51696E+00  0.00000E+00 -3.63713E-02
 4.84609E+00  3.68202E+00  0.00000E+00 -4.49349E-02
 4.84609E+00  3.85423E+00  0.00000E+00 -6.86333E-02
 4.84609E+00  4.03423E+00  0.00000E+00 -8.79934E-02
 4.84609E+00  4.22269E+00  0.00000E+00 -7.91173E-02
 4.84609E+00  4.42031E+00  0.00000E+00 -7.53633E-02
 4.84609E+00  4.62785E+00  0.00000E+00 -8.98856E-02
 4.84609E+00  4.84609E+00  0.00000E+00 -8.94258E-02
 4.84609E+00  5.07584E+00  0.00000E+00 -6.69086E-02
 4.84609E+00  5.31796E+00  0.00000E+00 -3.64387E-02

 5.07584E+00  0.00000E+00  0.00000E+00 -8.84696E-04
 5.07584E+00  1.03514E-01  0.00000E+00 -9.08422E-04
 5.07584E+00  2.07035E-01  0.00000E+00 -9.26392E-04
 5.07584E+00  3.10579E-01  0.00000E+00 -8.73425E-04
 5.07584E+00  4.14175E-01  0.00000E+00 -7.98297E-04
 5.07584E+00  5.17861E-01  0.00000E+00 -8.14875E-04
 5.07584E+00  6.21688E-01  0.00000E+00 -8.57116E-04
 5.07584E+00  7.25718E-01  0.00000E+00 -8.36631E-04
 5.07584E+00  8.30024E-01  0.00000E+00 -7.75217E-04
 5.07584E+00  9.34691E-01  0.00000E+00 -7.22182E-04
 5.07584E+00  1.03982E+00  0.00000E+00 -7.44126E-04
 5.07584E+00  1.14551E+00  0.00000E+00 -8.83185E-04
 5.07584E+00  1.25189E+00  0.00000E+00 -1.06808E-03
 5.07584E+00  1.35909E+00  0.00000E+00 -1.20988E-03
 5.07584E+00  1.46727E+00  0.00000E+00 -1.30266E-03
 5.07584E+00  1.57658E+00  0.00000E+00 -1.37698E-03
 5.07584E+00  1.68720E+00  0.00000E+00 -1.48490E-03
 5.07584E+00  1.79932E+00  0.00000E+00 -1.69634E-03
 5.07584E+00  1.91315E+00  0.00000E+00 -2.03104E-03
 5.07584E+00  2.02892E+00  0.00000E+00 -2.42550E-03
 5.07584E+00  2.14688E+00  0.00000E+00 -2.82138E-03
 5.07584E+00  2.26729E+00  0.00000E+00 -3.21155E-03
 5.07584E+00  2.39043E+00  0.00000E+00 -3.60300E-03
 5.07584E+00  2.51663E+00  0.00000E+00 -4.02794E-03
 5.07584E+00  2.64620E+00  0.00000E+00 -4.55294E-03
 5.07584E+00  2.77952E+00  0.00000E+00 -5.48364E-03
 5.07584E+00  2.91697E+00  0.00000E+00 -7.31098E-03
 5.07584E+00  3.05897E+00  0.00000E+00 -1.02985E-02
 5.07584E+00  3.20598E+00  0.00000E+00 -1.44840E-02
 5.07584E+00  3.35847E+00  0.00000E+00 -2.00392E-02
 5.07584E+00  3.51696E+00  0.00000E+00 -2.70948E-02
 5.07584E+00  3.68202E+00  0.00000E+00 -3.27851E-02
 5.07584E+00  3.85423E+00  0.00000E+00 -3.23608E-02
 5.07584E+00  4.03423E+00  0.00000E+00 -2.98276E-02
 5.07584E+00  4.22269E+00  0.00000E+00 -3.39346E-02
 5.07584E+00  4.42031E+00  0.00000E+00 -5.04392E-02
 5.07584E+00  4.62785E+00  0.00000E+00 -6.98649E-02
 5.07584E+00  4.84609E+00  0.00000E+00 -6.69086E-02
 5.07584E+00  5.07584E+00  0.00000E+00 -4.83964E-02
 5.07584E+00  5.31796E+00  0.00000E+00 -3.06102E-02

 5.31796E+00  0.00000E+00  0.00000E+00 -3.49609E-04
 5.31796E+00  1.03514E-01  0.00000E+00 -3.37417E-04
 5.31796E+00  2.07035E-01  0.00000E+00 -3.57518E-04
 5.31796E+00  3.10579E-01  0.00000E+00 -3.84056E-04
 5.31796E+00  4.14175E-01  0.00000E+00 -3.99724E-04
 5.31796E+00  5.17861E-01  0.00000E+00 -4.05670E-04
 5.31796E+00  6.21688E-01  0.00000E+00 -4.08167E-04
 5.31796E+00  7.25718E-01  0.00000E+00 -4.14996E-04
 5.31796E+00  8.30024E-01  0.00000E+00 -4.34044E-04
 5.31796E+00  9.34691E-01  0.00000E+00 -4.63570E-04
 5.31796E+00  1.03982E+00  0.00000E+00 -4.72640E-04
 5.31796E+00  1.14551E+00  0.00000E+00 -4.44011E-04
 5.31796E+00  1.25189E+00  0.00000E+00 -4.37864E-04
 5.31796E+00  1.35909E+00  0.00000E+00 -5.17990E-04
 5.31796E+00  1.46727E+00  0.00000E+00 -6.32345E-04
 5.31796E+00  1.57658E+00  0.00000E+00 -6.85078E-04
 5.31796E+00  1.68720E+00  0.00000E+00 -6.84994E-04
 5.31796E+00  1.79932E+00  0.00000E+00 -7.25075E-04
 5.31796E+00  1.91315E+00  0.00000E+00 -8.46791E-04
 5.31796E+00  2.02892E+00  0.00000E+00 -1.00317E-03
 5.31796E+00  2.14688E+00  0.00000E+00 -1.15838E-03
 5.31796E+00  2.26729E+00  0.00000E+00 -1.34565E-03
 5.31796E+00  2.39043E+00  0.00000E+00 -1.60569E-03
 5.31796E+00  2.51663E+00  0.00000E+00 -1.91519E-03
 5.31796E+00  2.64620E+00  0.00000E+00 -2.22312E-03
 5.31796E+00  2.77952E+00  0.00000E+00 -2.50595E-03
 5.31796E+00  2.91697E+00  0.00000E+00 -2.76668E-03
 5.31796E+00  3.05897E+00  0.00000E+00 -3.13857E-03
 5.31796E+00  3.20598E+00  0.00000E+00 -3.87119E-03
 5.31796E+00  3.35847E+00  0.00000E+00 -4.78183E-03
 5.31796E+00  3.51696E+00  0.00000E+00 -5.29053E-03
 5.31796E+00  3.68202E+00  0.00000E+00 -6.26662E-03
 5.31796E+00  3.85423E+00  0.00000E+00 -9.73609E-03
 5.31796E+00  4.03423E+00  0.00000E+00 -1.55837E-02
 5.31796E+00  4.22269E+00  0.00000E+00 -2.05726E-02
 5.31796E+00  4.42031E+00  0.00000E+00 -1.51812E-02
 5.31796E+00  4.62785E+00  0.00000E+00 -1.08719E-02
 5.31796E+00  4.84609E+00  0.00000E+00 -3.64387E-02
 5.31796E+00  5.07584E+00  0.00000E+00 -3.06102E-02
 5.31796E+00  5.31796E+00  0.00000E+00  5.78463E-03



==> anc/V_Lambda2.5kF_kF1.16 <==
 0.00000E+00  0.00000E+00 -7.93479E+01 -9.78056E+01
 0.00000E+00  1.07211E-01 -7.83234E+01 -9.68784E+01
 0.00000E+00  2.14429E-01 -7.54457E+01 -9.43668E+01
 0.00000E+00  3.21672E-01 -7.11973E+01 -9.01257E+01
 0.00000E+00  4.28967E-01 -6.61212E+01 -8.42313E+01
 0.00000E+00  5.36356E-01 -6.06458E+01 -7.69928E+01
 0.00000E+00  6.43891E-01 -5.50405E+01 -6.88451E+01
 0.00000E+00  7.51636E-01 -4.94553E+01 -6.02349E+01
 0.00000E+00  8.59667E-01 -4.39692E+01 -5.16826E+01
 0.00000E+00  9.68073E-01 -3.86238E+01 -4.36359E+01
 0.00000E+00  1.07695E+00 -3.34441E+01 -3.63289E+01
 0.00000E+00  1.18642E+00 -2.84503E+01 -2.99038E+01
 0.00000E+00  1.29660E+00 -2.36605E+01 -2.42882E+01
 0.00000E+00  1.40763E+00 -1.90915E+01 -1.93550E+01
 0.00000E+00  1.51967E+00 -1.47597E+01 -1.49849E+01
 0.00000E+00  1.63288E+00 -1.06829E+01 -1.10618E+01
 0.00000E+00  1.74745E+00 -6.88220E+00 -7.50435E+00
 0.00000E+00  1.86358E+00 -3.38503E+00 -4.26077E+00
 0.00000E+00  1.98148E+00 -2.31396E-01 -1.29423E+00
 0.00000E+00  2.10139E+00  2.52171E+00  1.41015E+00
 0.00000E+00  2.22356E+00  4.79719E+00  3.81066E+00
 0.00000E+00  2.34826E+00  6.49702E+00  5.71383E+00
 0.00000E+00  2.47581E+00  7.50710E+00  6.89128E+00
 0.00000E+00  2.60651E+00  7.71158E+00  7.22093E+00
 0.00000E+00  2.74071E+00  7.03021E+00  6.66028E+00
 0.00000E+00  2.87879E+00  5.50888E+00  5.26011E+00
 0.00000E+00  3.02115E+00  3.46402E+00  3.31778E+00
 0.00000E+00  3.16822E+00  1.54491E+00  1.47132E+00
 0.00000E+00  3.32047E+00  3.99982E-01  3.66589E-01
 0.00000E+00  3.47841E+00  4.41879E-02  2.51649E-02
 0.00000E+00  3.64257E+00  1.30714E-03 -1.29404E-02
 0.00000E+00  3.81352E+00  5.25948E-06 -1.10393E-02
 0.00000E+00  3.99188E+00  5.90859E-10 -9.12537E-03
 0.00000E+00  4.17831E+00  5.36189E-10 -7.76473E-03
 0.00000E+00  4.37350E+00  0.00000E+00 -6.15096E-03
 0.00000E+00  4.57818E+00  0.00000E+00 -4.70550E-03
 0.00000E+00  4.79313E+00  0.00000E+00 -3.59204E-03
 0.00000E+00  5.01916E+00  0.00000E+00 -2.29430E-03
 0.00000E+00  5.25712E+00  0.00000E+00 -1.12483E-03
 0.00000E+00  5.50788E+00  0.00000E+00 -4.21317E-04

 1.07211E-01  0.00000E+00 -7.83234E+01 -9.68784E+01
 1.07211E-01  1.07211E-01 -7.73543E+01 -9.59621E+01
 1.07211E-01  2.14429E-01 -7.46173E+01 -9.34875E+01
 1.07211E-01  3.21672E-01 -7.05391E+01 -8.92571E+01
 1.07211E-01  4.28967E-01 -6.56154E+01 -8.34043E+01
 1.07211E-01  5.36356E-01 -6.02565E+01 -7.63479E+01
 1.07211E-01  6.43891E-01 -5.47356E+01 -6.84256E+01
 1.07211E-01  7.51636E-01 -4.92116E+01 -5.99585E+01
 1.07211E-01  8.59667E-01 -4.37710E+01 -5.14588E+01
 1.07211E-01  9.68073E-01 -3.84612E+01 -4.34025E+01
 1.07211E-01  1.07695E+00 -3.33108E+01 -3.60929E+01
 1.07211E-01  1.18642E+00 -2.83418E+01 -2.97282E+01
 1.07211E-01  1.29660E+00 -2.35733E+01 -2.42084E+01
 1.07211E-01  1.40763E+00 -1.90227E+01 -1.93602E+01
 1.07211E-01  1.51967E+00 -1.47069E+01 -1.50342E+01
 1.07211E-01  1.63288E+00 -1.06440E+01 -1.10931E+01
 1.07211E-01  1.74745E+00 -6.85492E+00 -7.48662E+00
 1.07211E-01  1.86358E+00 -3.36765E+00 -4.23647E+00
 1.07211E-01  1.98148E+00 -2.22201E-01 -1.32340E+00
 1.07211E-01  2.10139E+00  2.52441E+00  1.34294E+00
 1.07211E-01  2.22356E+00  4.79490E+00  3.77571E+00
 1.07211E-01  2.34826E+00  6.49123E+00  5.73027E+00
 1.07211E-01  2.47581E+00  7.49932E+00  6.91314E+00
 1.07211E-01  2.60651E+00  7.70320E+00  7.21853E+00
 1.07211E-01  2.74071E+00  7.02251E+00  6.65336E+00
 1.07211E-01  2.87879E+00  5.50293E+00  5.27038E+00
 1.07211E-01  3.02115E+00  3.46035E+00  3.33452E+00
 1.07211E-01  3.16822E+00  1.54331E+00  1.47729E+00
 1.07211E-01  3.32047E+00  3.99576E-01  3.64765E-01
 1.07211E-01  3.47841E+00  4.41439E-02  2.48867E-02
 1.07211E-01  3.64257E+00  1.30587E-03 -1.22117E-02
 1.07211E-01  3.81352E+00  5.25445E-06 -1.21011E-02
 1.07211E-01  3.99188E+00  5.57363E-10 -1.00106E-02
 1.07211E-01  4.17831E+00 -4.51820E-12 -7.19796E-03
 1.07211E-01  4.37350E+00  0.00000E+00 -5.72500E-03
 1.07211E-01  4.57818E+00  0.00000E+00 -4.62421E-03
 1.07211E-01  4.79313E+00  0.00000E+00 -3.19292E-03
 1.07211E-01  5.01916E+00  0.00000E+00 -2.08238E-03
 1.07211E-01  5.25712E+00  0.00000E+00 -1.18093E-03
 1.07211E-01  5.50788E+00  0.00000E+00 -4.19907E-04

 2.14429E-01  0.00000E+00 -7.54457E+01 -9.43668E+01
 2.14429E-01  1.07211E-01 -7.46173E+01 -9.34875E+01
 2.14429E-01  2.14429E-01 -7.22436E+01 -9.10253E+01
 2.14429E-01  3.21672E-01 -6.86180E+01 -8.68718E+01
 2.14429E-01  4.28967E-01 -6.41163E+01 -8.11707E+01
 2.14429E-01  5.36356E-01 -5.90934E+01 -7.42779E+01
 2.14429E-01  6.43891E-01 -5.38216E+01 -6.66306E+01
 2.14429E-01  7.51636E-01 -4.84804E+01 -5.86319E+01
 2.14429E-01  8.59667E-01 -4.31769E+01 -5.06432E+01
 2.14429E-01  9.68073E-01 -3.79743E+01 -4.29865E+01
 2.14429E-01  1.07695E+00 -3.29119E+01 -3.59533E+01
 2.14429E-01  1.18642E+00 -2.80174E+01 -2.97501E+01
 2.14429E-01  1.29660E+00 -2.33127E+01 -2.42783E+01
 2.14429E-01  1.40763E+00 -1.88174E+01 -1.93736E+01
 2.14429E-01  1.51967E+00 -1.45496E+01 -1.49615E+01
 2.14429E-01  1.63288E+00 -1.05280E+01 -1.10024E+01
 2.14429E-01  1.74745E+00 -6.77423E+00 -7.43184E+00
 2.14429E-01  1.86358E+00 -3.31680E+00 -4.16777E+00
 2.14429E-01  1.98148E+00 -1.96060E-01 -1.17063E+00
 2.14429E-01  2.10139E+00  2.53077E+00  1.52921E+00
 2.14429E-01  2.22356E+00  4.78608E+00  3.86163E+00
 2.14429E-01  2.34826E+00  6.47172E+00  5.68255E+00
 2.14429E-01  2.47581E+00  7.47369E+00  6.82416E+00
 2.14429E-01  2.60651E+00  7.67583E+00  7.16282E+00
 2.14429E-01  2.74071E+00  6.99751E+00  6.62819E+00
 2.14429E-01  2.87879E+00  5.48373E+00  5.25350E+00
 2.14429E-01  3.02115E+00  3.44864E+00  3.32492E+00
 2.14429E-01  3.16822E+00  1.53827E+00  1.47890E+00
 2.14429E-01  3.32047E+00  3.98317E-01  3.70861E-01
 2.14429E-01  3.47841E+00  4.40098E-02  2.77354E-02
 2.14429E-01  3.64257E+00  1.30204E-03 -1.14533E-02
 2.14429E-01  3.81352E+00  5.23958E-06 -1.03550E-02
 2.14429E-01  3.99188E+00  5.53082E-10 -8.55061E-03
 2.14429E-01  4.17831E+00  2.74645E-12 -7.06187E-03
 2.14429E-01  4.37350E+00  0.00000E+00 -5.72355E-03
 2.14429E-01  4.57818E+00  0.00000E+00 -4.51160E-03
 2.14429E-01  4.79313E+00  0.00000E+00 -3.35628E-03
 2.14429E-01  5.01916E+00  0.00000E+00 -2.13522E-03
 2.14429E-01  5.25712E+00  0.00000E+00 -1.09212E-03
 2.14429E-01  5.50788E+00  0.00000E+00 -4.33375E-04

 3.21672E-01  0.00000E+00 -7.11973E+01 -9.01257E+01
 3.21672E-01  1.07211E-01 -7.05391E+01 -8.92571E+01
 3.21672E-01  2.14429E-01 -6.86180E+01 -8.68718E+01
 3.21672E-01  3.21672E-01 -6.55893E+01 -8.28752E+01
 3.21672E-01  4.28967E-01 -6.16860E+01 -7.74699E+01
 3.21672E-01  5.36356E-01 -5.71744E+01 -7.10596E+01
 3.21672E-01  6.43891E-01 -5.23017E+01 -6.40111E+01
 3.21672E-01  7.51636E-01 -4.72614E+01 -5.66453E+01
 3.21672E-01  8.59667E-01 -4.21870E+01 -4.92725E+01
 3.21672E-01  9.68073E-01 -3.71643E+01 -4.21610E+01
 3.21672E-01  1.07695E+00 -3.22488E+01 -3.55328E+01
 3.21672E-01  1.18642E+00 -2.74779E+01 -2.95447E+01
 3.21672E-01  1.29660E+00 -2.28793E+01 -2.41549E+01
 3.21672E-01  1.40763E+00 -1.84757E+01 -1.92760E+01
 3.21672E-01  1.51967E+00 -1.42875E+01 -1.48670E+01
 3.21672E-01  1.63288E+00 -1.03345E+01 -1.09029E+01
 3.21672E-01  1.74745E+00 -6.63938E+00 -7.32312E+00
 3.21672E-01  1.86358E+00 -3.23154E+00 -4.04100E+00
 3.21672E-01  1.98148E+00 -1.51958E-01 -1.02648E+00
 3.21672E-01  2.10139E+00  2.54173E+00  1.65761E+00
 3.21672E-01  2.22356E+00  4.77158E+00  3.92380E+00
 3.21672E-01  2.34826E+00  6.43931E+00  5.67206E+00
 3.21672E-01  2.47581E+00  7.43087E+00  6.78570E+00
 3.21672E-01  2.60651E+00  7.63000E+00  7.13019E+00
 3.21672E-01  2.74071E+00  6.95565E+00  6.59867E+00
 3.21672E-01  2.87879E+00  5.45155E+00  5.22004E+00
 3.21672E-01  3.02115E+00  3.42903E+00  3.29827E+00
 3.21672E-01  3.16822E+00  1.52983E+00  1.46953E+00
 3.21672E-01  3.32047E+00  3.96214E-01  3.72685E-01
 3.21672E-01  3.47841E+00  4.37864E-02  3.04621E-02
 3.21672E-01  3.64257E+00  1.29567E-03 -1.00056E-02
 3.21672E-01  3.81352E+00  5.21494E-06 -9.12340E-03
 3.21672E-01  3.99188E+00  5.52633E-10 -7.86245E-03
 3.21672E-01  4.17831E+00 -2.55504E-12 -7.03281E-03
 3.21672E-01  4.37350E+00  0.00000E+00 -5.59000E-03
 3.21672E-01  4.57818E+00  0.00000E+00 -4.26284E-03
 3.21672E-01  4.79313E+00  0.00000E+00 -3.36533E-03
 3.21672E-01  5.01916E+00  0.00000E+00 -2.15627E-03
 3.21672E-01  5.25712E+00  0.00000E+00 -1.05798E-03
 3.21672E-01  5.50788E+00  0.00000E+00 -4.60307E-04

 4.28967E-01  0.00000E+00 -6.61212E+01 -8.42313E+01
 4.28967E-01  1.07211E-01 -6.56154E+01 -8.34043E+01
 4.28967E-01  2.14429E-01 -6.41163E+01 -8.11707E+01
 4.28967E-01  3.21672E-01 -6.16860E+01 -7.74699E+01
 4.28967E-01  4.28967E-01 -5.84398E+01 -7.25905E+01
 4.28967E-01  5.36356E-01 -5.45431E+01 -6.69851E+01
 4.28967E-01  6.43891E-01 -5.01873E+01 -6.07983E+01
 4.28967E-01  7.51636E-01 -4.55567E+01 -5.41487E+01
 4.28967E-01  8.59667E-01 -4.08019E+01 -4.73974E+01
 4.28967E-01  9.68073E-01 -3.60325E+01 -4.08696E+01
 4.28967E-01  1.07695E+00 -3.13232E+01 -3.47067E+01
 4.28967E-01  1.18642E+00 -2.67249E+01 -2.89916E+01
 4.28967E-01  1.29660E+00 -2.22739E+01 -2.37628E+01
 4.28967E-01  1.40763E+00 -1.79979E+01 -1.90333E+01
 4.28967E-01  1.51967E+00 -1.39201E+01 -1.47412E+01
 4.28967E-01  1.63288E+00 -1.00625E+01 -1.07959E+01
 4.28967E-01  1.74745E+00 -6.44915E+00 -7.16845E+00
 4.28967E-01  1.86358E+00 -3.11053E+00 -3.88332E+00
 4.28967E-01  1.98148E+00 -8.84873E-02 -9.47884E-01
 4.28967E-01  2.10139E+00  2.55866E+00  1.66150E+00
 4.28967E-01  2.22356E+00  4.75268E+00  3.92530E+00
 4.28967E-01  2.34826E+00  6.39510E+00  5.69975E+00
 4.28967E-01  2.47581E+00  7.37179E+00  6.80762E+00
 4.28967E-01  2.60651E+00  7.56643E+00  7.12070E+00
 4.28967E-01  2.74071E+00  6.89743E+00  6.56605E+00
 4.28967E-01  2.87879E+00  5.40671E+00  5.18351E+00
 4.28967E-01  3.02115E+00  3.40167E+00  3.27036E+00
 4.28967E-01  3.16822E+00  1.51806E+00  1.45452E+00
 4.28967E-01  3.32047E+00  3.93280E-01  3.68325E-01
 4.28967E-01  3.47841E+00  4.34747E-02  3.20066E-02
 4.28967E-01  3.64257E+00  1.28680E-03 -7.80095E-03
 4.28967E-01  3.81352E+00  5.18059E-06 -9.20445E-03
 4.28967E-01  3.99188E+00  5.50575E-10 -8.66646E-03
 4.28967E-01  4.17831E+00  1.07042E-12 -7.03544E-03
 4.28967E-01  4.37350E+00  0.00000E+00 -5.28488E-03
 4.28967E-01  4.57818E+00  0.00000E+00 -3.96745E-03
 4.28967E-01  4.79313E+00  0.00000E+00 -3.07674E-03
 4.28967E-01  5.01916E+00  0.00000E+00 -2.04968E-03
 4.28967E-01  5.25712E+00  0.00000E+00 -1.10162E-03
 4.28967E-01  5.50788E+00  0.00000E+00 -4.94187E-04

 5.36356E-01  0.00000E+00 -6.06458E+01 -7.69928E+01
 5.36356E-01  1.07211E-01 -6.02565E+01 -7.63479E+01
 5.36356E-01  2.14429E-01 -5.90934E+01 -7.42779E+01
 5.36356E-01  3.21672E-01 -5.71744E+01 -7.10596E+01
 5.36356E-01  4.28967E-01 -5.45431E+01 -6.69851E+01
 5.36356E-01  5.36356E-01 -5.12808E+01 -6.21959E+01
 5.36356E-01  6.43891E-01 -4.75093E+01 -5.68089E+01
 5.36356E-01  7.51636E-01 -4.33751E+01 -5.09910E+01
 5.36356E-01  8.59667E-01 -3.90241E+01 -4.50460E+01
 5.36356E-01  9.68073E-01 -3.45801E+01 -3.92349E+01
 5.36356E-01  1.07695E+00 -3.01365E+01 -3.36407E+01
 5.36356E-01  1.18642E+00 -2.57601E+01 -2.83058E+01
 5.36356E-01  1.29660E+00 -2.14978E+01 -2.33074E+01
 5.36356E-01  1.40763E+00 -1.73843E+01 -1.87124E+01
 5.36356E-01  1.51967E+00 -1.34471E+01 -1.44952E+01
 5.36356E-01  1.63288E+00 -9.71099E+00 -1.05936E+01
 5.36356E-01  1.74745E+00 -6.20201E+00 -6.99716E+00
 5.36356E-01  1.86358E+00 -2.95200E+00 -3.74119E+00
 5.36356E-01  1.98148E+00 -3.87239E-03 -8.40155E-01
 5.36356E-01  2.10139E+00  2.58333E+00  1.72834E+00
 5.36356E-01  2.22356E+00  4.73096E+00  3.94656E+00
 5.36356E-01  2.34826E+00  6.34040E+00  5.68043E+00
 5.36356E-01  2.47581E+00  7.29753E+00  6.76351E+00
 5.36356E-01  2.60651E+00  7.48594E+00  7.06876E+00
 5.36356E-01  2.74071E+00  6.82339E+00  6.51968E+00
 5.36356E-01  2.87879E+00  5.34955E+00  5.15104E+00
 5.36356E-01  3.02115E+00  3.36674E+00  3.25228E+00
 5.36356E-01  3.16822E+00  1.50302E+00  1.44608E+00
 5.36356E-01  3.32047E+00  3.89526E-01  3.66048E-01
 5.36356E-01  3.47841E+00  4.30758E-02  3.38904E-02
 5.36356E-01  3.64257E+00  1.27544E-03 -5.37371E-03
 5.36356E-01  3.81352E+00  5.13662E-06 -8.74924E-03
 5.36356E-01  3.99188E+00  5.44115E-10 -9.16122E-03
 5.36356E-01  4.17831E+00  9.53964E-13 -7.24294E-03
 5.36356E-01  4.37350E+00  0.00000E+00 -5.24555E-03
 5.36356E-01  4.57818E+00  0.00000E+00 -3.84669E-03
 5.36356E-01  4.79313E+00  0.00000E+00 -2.94521E-03
 5.36356E-01  5.01916E+00  0.00000E+00 -1.96015E-03
 5.36356E-01  5.25712E+00  0.00000E+00 -1.08087E-03
 5.36356E-01  5.50788E+00  0.00000E+00 -5.24451E-04

 6.43891E-01  0.00000E+00 -5.50405E+01 -6.88451E+01
 6.43891E-01  1.07211E-01 -5.47356E+01 -6.84256E+01
 6.43891E-01  2.14429E-01 -5.38216E+01 -6.66306E+01
 6.43891E-01  3.21672E-01 -5.23017E+01 -6.40111E+01
 6.43891E-01  4.28967E-01 -5.01873E+01 -6.07983E+01
 6.43891E-01  5.36356E-01 -4.75093E+01 -5.68089E+01
 6.43891E-01  6.43891E-01 -4.43288E+01 -5.22250E+01
 6.43891E-01  7.51636E-01 -4.07403E+01 -4.73291E+01
 6.43891E-01  8.59667E-01 -3.68607E+01 -4.22961E+01
 6.43891E-01  9.68073E-01 -3.28092E+01 -3.72593E+01
 6.43891E-01  1.07695E+00 -2.86901E+01 -3.22813E+01
 6.43891E-01  1.18642E+00 -2.45844E+01 -2.74068E+01
 6.43891E-01  1.29660E+00 -2.05515E+01 -2.27223E+01
 6.43891E-01  1.40763E+00 -1.66349E+01 -1.83083E+01
 6.43891E-01  1.51967E+00 -1.28677E+01 -1.41864E+01
 6.43891E-01  1.63288E+00 -9.27866E+00 -1.03535E+01
 6.43891E-01  1.74745E+00 -5.89614E+00 -6.81650E+00
 6.43891E-01  1.86358E+00 -2.75384E+00 -3.59454E+00
 6.43891E-01  1.98148E+00  1.04095E-01 -7.06158E-01
 6.43891E-01  2.10139E+00  2.61785E+00  1.83233E+00
 6.43891E-01  2.22356E+00  4.70833E+00  3.97834E+00
 6.43891E-01  2.34826E+00  6.27684E+00  5.63407E+00
 6.43891E-01  2.47581E+00  7.20938E+00  6.67834E+00
 6.43891E-01  2.60651E+00  7.38950E+00  6.98355E+00
 6.43891E-01  2.74071E+00  6.73420E+00  6.45277E+00
 6.43891E-01  2.87879E+00  5.28046E+00  5.10840E+00
 6.43891E-01  3.02115E+00  3.32443E+00  3.23137E+00
 6.43891E-01  3.16822E+00  1.48477E+00  1.43852E+00
 6.43891E-01  3.32047E+00  3.84967E-01  3.65109E-01
 6.43891E-01  3.47841E+00  4.25909E-02  3.59470E-02
 6.43891E-01  3.64257E+00  1.26163E-03 -3.35234E-03
 6.43891E-01  3.81352E+00  5.08315E-06 -8.28796E-03
 6.43891E-01  3.99188E+00  5.36721E-10 -9.43033E-03
 6.43891E-01  4.17831E+00  1.27327E-12 -7.39518E-03
 6.43891E-01  4.37350E+00  0.00000E+00 -5.34700E-03
 6.43891E-01  4.57818E+00  0.00000E+00 -3.94439E-03
 6.43891E-01  4.79313E+00  0.00000E+00 -2.97320E-03
 6.43891E-01  5.01916E+00  0.00000E+00 -1.92574E-03
 6.43891E-01  5.25712E+00  0.00000E+00 -1.04187E-03
 6.43891E-01  5.50788E+00  0.00000E+00 -5.25439E-04

 7.51636E-01  0.00000E+00 -4.94553E+01 -6.02349E+01
 7.51636E-01  1.07211E-01 -4.92116E+01 -5.99585E+01
 7.51636E-01  2.14429E-01 -4.84804E+01 -5.86319E+01
 7.51636E-01  3.21672E-01 -4.72614E+01 -5.66453E+01
 7.51636E-01  4.28967E-01 -4.55567E+01 -5.41487E+01
 7.51636E-01  5.36356E-01 -4.33751E+01 -5.09910E+01
 7.51636E-01  6.43891E-01 -4.07403E+01 -4.73291E+01
 7.51636E-01  7.51636E-01 -3.77002E+01 -4.33837E+01
 7.51636E-01  8.59667E-01 -3.43301E+01 -3.92284E+01
 7.51636E-01  9.68073E-01 -3.07254E+01 -3.49247E+01
 7.51636E-01  1.07695E+00 -2.69853E+01 -3.05462E+01
 7.51636E-01  1.18642E+00 -2.31984E+01 -2.61669E+01
 7.51636E-01  1.29660E+00 -1.94354E+01 -2.18827E+01
 7.51636E-01  1.40763E+00 -1.57494E+01 -1.77750E+01
 7.51636E-01  1.51967E+00 -1.21812E+01 -1.38604E+01
 7.51636E-01  1.63288E+00 -8.76390E+00 -1.01290E+01
 7.51636E-01  1.74745E+00 -5.52945E+00 -6.61967E+00
 7.51636E-01  1.86358E+00 -2.51363E+00 -3.41583E+00
 7.51636E-01  1.98148E+00  2.37976E-01 -5.71984E-01
 7.51636E-01  2.10139E+00  2.66467E+00  1.90739E+00
 7.51636E-01  2.22356E+00  4.68702E+00  3.99438E+00
 7.51636E-01  2.34826E+00  6.20635E+00  5.59855E+00
 7.51636E-01  2.47581E+00  7.10887E+00  6.60505E+00
 7.51636E-01  2.60651E+00  7.27823E+00  6.89147E+00
 7.51636E-01  2.74071E+00  6.63062E+00  6.36465E+00
 7.51636E-01  2.87879E+00  5.19989E+00  5.04274E+00
 7.51636E-01  3.02115E+00  3.27495E+00  3.19417E+00
 7.51636E-01  3.16822E+00  1.46339E+00  1.42416E+00
 7.51636E-01  3.32047E+00  3.79620E-01  3.63160E-01
 7.51636E-01  3.47841E+00  4.20216E-02  3.77580E-02
 7.51636E-01  3.64257E+00  1.24540E-03 -2.08752E-03
 7.51636E-01  3.81352E+00  5.02030E-06 -8.51780E-03
 7.51636E-01  3.99188E+00  5.29826E-10 -9.84870E-03
 7.51636E-01  4.17831E+00  4.63750E-13 -7.26972E-03
 7.51636E-01  4.37350E+00  0.00000E+00 -5.39347E-03
 7.51636E-01  4.57818E+00  0.00000E+00 -4.19752E-03
 7.51636E-01  4.79313E+00  0.00000E+00 -3.02617E-03
 7.51636E-01  5.01916E+00  0.00000E+00 -1.93589E-03
 7.51636E-01  5.25712E+00  0.00000E+00 -1.06145E-03
 7.51636E-01  5.50788E+00  0.00000E+00 -4.89183E-04

 8.59667E-01  0.00000E+00 -4.39692E+01 -5.16826E+01
 8.59667E-01  1.07211E-01 -4.37710E+01 -5.14588E+01
 8.59667E-01  2.14429E-01 -4.31769E+01 -5.06432E+01
 8.59667E-01  3.21672E-01 -4.21870E+01 -4.92725E+01
 8.59667E-01  4.28967E-01 -4.08019E+01 -4.73974E+01
 8.59667E-01  5.36356E-01 -3.90241E+01 -4.50460E+01
 8.59667E-01  6.43891E-01 -3.68607E+01 -4.22961E+01
 8.59667E-01  7.51636E-01 -3.43301E+01 -3.92284E+01
 8.59667E-01  8.59667E-01 -3.14705E+01 -3.58726E+01
 8.59667E-01  9.68073E-01 -2.83428E+01 -3.22706E+01
 8.59667E-01  1.07695E+00 -2.50256E+01 -2.84900E+01
 8.59667E-01  1.18642E+00 -2.16022E+01 -2.46146E+01
 8.59667E-01  1.29660E+00 -1.81487E+01 -2.07569E+01
 8.59667E-01  1.40763E+00 -1.47271E+01 -1.70127E+01
 8.59667E-01  1.51967E+00 -1.13860E+01 -1.33793E+01
 8.59667E-01  1.63288E+00 -8.16487E+00 -9.81404E+00
 8.59667E-01  1.74745E+00 -5.09960E+00 -6.37802E+00
 8.59667E-01  1.86358E+00 -2.22869E+00 -3.22106E+00
 8.59667E-01  1.98148E+00  4.00571E-01 -4.36692E-01
 8.59667E-01  2.10139E+00  2.72655E+00  1.97827E+00
 8.59667E-01  2.22356E+00  4.66954E+00  4.00648E+00
 8.59667E-01  2.34826E+00  6.13106E+00  5.56131E+00
 8.59667E-01  2.47581E+00  6.99772E+00  6.53091E+00
 8.59667E-01  2.60651E+00  7.15341E+00  6.79691E+00
 8.59667E-01  2.74071E+00  6.51352E+00  6.26981E+00
 8.59667E-01  2.87879E+00  5.10837E+00  4.96659E+00
 8.59667E-01  3.02115E+00  3.21856E+00  3.14825E+00
 8.59667E-01  3.16822E+00  1.43897E+00  1.40713E+00
 8.59667E-01  3.32047E+00  3.73501E-01  3.62001E-01
 8.59667E-01  3.47841E+00  4.13695E-02  3.98511E-02
 8.59667E-01  3.64257E+00  1.22679E-03 -9.69991E-04
 8.59667E-01  3.81352E+00  4.94821E-06 -8.22936E-03
 8.59667E-01  3.99188E+00  5.20774E-10 -9.77440E-03
 8.59667E-01  4.17831E+00  8.19748E-13 -7.20163E-03
 8.59667E-01  4.37350E+00  0.00000E+00 -5.53688E-03
 8.59667E-01  4.57818E+00  0.00000E+00 -4.38467E-03
 8.59667E-01  4.79313E+00  0.00000E+00 -3.00134E-03
 8.59667E-01  5.01916E+00  0.00000E+00 -1.93840E-03
 8.59667E-01  5.25712E+00  0.00000E+00 -1.12184E-03
 8.59667E-01  5.50788E+00  0.00000E+00 -4.78653E-04

 9.68073E-01  0.00000E+00 -3.86238E+01 -4.36359E+01
 9.68073E-01  1.07211E-01 -3.84612E+01 -4.34025E+01
 9.68073E-01  2.14429E-01 -3.79743E+01 -4.29865E+01
 9.68073E-01  3.21672E-01 -3.71643E+01 -4.21610E+01
 9.68073E-01  4.28967E-01 -3.60325E+01 -4.08696E+01
 9.68073E-01  5.36356E-01 -3.45801E+01 -3.92349E+01
 9.68073E-01  6.43891E-01 -3.28092E+01 -3.72593E+01
 9.68073E-01  7.51636E-01 -3.07254E+01 -3.49247E+01
 9.68073E-01  8.59667E-01 -2.83428E+01 -3.22706E+01
 9.68073E-01  9.68073E-01 -2.56917E+01 -2.93460E+01
 9.68073E-01  1.07695E+00 -2.28215E+01 -2.61718E+01
 9.68073E-01  1.18642E+00 -1.97974E+01 -2.27947E+01
 9.68073E-01  1.29660E+00 -1.66902E+01 -1.93450E+01
 9.68073E-01  1.40763E+00 -1.35660E+01 -1.59521E+01
 9.68073E-01  1.51967E+00 -1.04803E+01 -1.26213E+01
 9.68073E-01  1.63288E+00 -7.47937E+00 -9.30560E+00
 9.68073E-01  1.74745E+00 -4.60401E+00 -6.05862E+00
 9.68073E-01  1.86358E+00 -1.89616E+00 -3.02038E+00
 9.68073E-01  1.98148E+00  5.94863E-01 -2.95993E-01
 9.68073E-01  2.10139E+00  2.80643E+00  2.07014E+00
 9.68073E-01  2.22356E+00  4.65862E+00  4.02584E+00
 9.68073E-01  2.34826E+00  6.05332E+00  5.50812E+00
 9.68073E-01  2.47581E+00  6.87783E+00  6.43794E+00
 9.68073E-01  2.60651E+00  7.01645E+00  6.69537E+00
 9.68073E-01  2.74071E+00  6.38383E+00  6.17448E+00
 9.68073E-01  2.87879E+00  5.00644E+00  4.88832E+00
 9.68073E-01  3.02115E+00  3.15553E+00  3.09987E+00
 9.68073E-01  3.16822E+00  1.41159E+00  1.39053E+00
 9.68073E-01  3.32047E+00  3.66630E-01  3.62547E-01
 9.68073E-01  3.47841E+00  4.06359E-02  4.25234E-02
 9.68073E-01  3.64257E+00  1.20584E-03  5.47863E-04
 9.68073E-01  3.81352E+00  4.86699E-06 -6.60427E-03
 9.68073E-01  3.99188E+00  5.11670E-10 -8.89250E-03
 9.68073E-01  4.17831E+00  1.52903E-12 -7.53193E-03
 9.68073E-01  4.37350E+00  0.00000E+00 -5.91663E-03
 9.68073E-01  4.57818E+00  0.00000E+00 -4.36554E-03
 9.68073E-01  4.79313E+00  0.00000E+00 -2.87420E-03
 9.68073E-01  5.01916E+00  0.00000E+00 -1.90026E-03
 9.68073E-01  5.25712E+00  0.00000E+00 -1.18158E-03
 9.68073E-01  5.50788E+00  0.00000E+00 -5.38283E-04

 1.07695E+00  0.00000E+00 -3.34441E+01 -3.63289E+01
 1.07695E+00  1.07211E-01 -3.33108E+01 -3.60929E+01
 1.07695E+00  2.14429E-01 -3.29119E+01 -3.59533E+01
 1.07695E+00  3.21672E-01 -3.22488E+01 -3.55328E+01
 1.07695E+00  4.28967E-01 -3.13232E+01 -3.47067E+01
 1.07695E+00  5.36356E-01 -3.01365E+01 -3.36407E+01
 1.07695E+00  6.43891E-01 -2.86901E+01 -3.22813E+01
 1.07695E+00  7.51636E-01 -2.69853E+01 -3.05462E+01
 1.07695E+00  8.59667E-01 -2.50256E+01 -2.84900E+01
 1.07695E+00  9.68073E-01 -2.28215E+01 -2.61718E+01
 1.07695E+00  1.07695E+00 -2.03966E+01 -2.35760E+01
 1.07695E+00  1.18642E+00 -1.77912E+01 -2.07102E+01
 1.07695E+00  1.29660E+00 -1.50599E+01 -1.76911E+01
 1.07695E+00  1.40763E+00 -1.22638E+01 -1.46518E+01
 1.07695E+00  1.51967E+00 -9.46146E+00 -1.16269E+01
 1.07695E+00  1.63288E+00 -6.70464E+00 -8.60606E+00
 1.07695E+00  1.74745E+00 -4.03984E+00 -5.62911E+00
 1.07695E+00  1.86358E+00 -1.51302E+00 -2.78050E+00
 1.07695E+00  1.98148E+00  8.23974E-01 -1.51657E-01
 1.07695E+00  2.10139E+00  2.90736E+00  2.15493E+00
 1.07695E+00  2.22356E+00  4.65706E+00  4.03890E+00
 1.07695E+00  2.34826E+00  5.97558E+00  5.44956E+00
 1.07695E+00  2.47581E+00  6.75115E+00  6.33121E+00
 1.07695E+00  2.60651E+00  6.86881E+00  6.56840E+00
 1.07695E+00  2.74071E+00  6.24254E+00  6.05086E+00
 1.07695E+00  2.87879E+00  4.89465E+00  4.78857E+00
 1.07695E+00  3.02115E+00  3.08610E+00  3.03871E+00
 1.07695E+00  3.16822E+00  1.38135E+00  1.36742E+00
 1.07695E+00  3.32047E+00  3.59020E-01  3.60545E-01
 1.07695E+00  3.47841E+00  3.98221E-02  4.48069E-02
 1.07695E+00  3.64257E+00  1.18258E-03  2.24987E-03
 1.07695E+00  3.81352E+00  4.77672E-06 -5.15151E-03
 1.07695E+00  3.99188E+00  5.02407E-10 -8.48616E-03
 1.07695E+00  4.17831E+00  8.03875E-13 -8.28353E-03
 1.07695E+00  4.37350E+00  0.00000E+00 -6.42543E-03
 1.07695E+00  4.57818E+00  0.00000E+00 -4.34156E-03
 1.07695E+00  4.79313E+00  0.00000E+00 -2.83869E-03
 1.07695E+00  5.01916E+00  0.00000E+00 -1.87188E-03
 1.07695E+00  5.25712E+00  0.00000E+00 -1.18416E-03
 1.07695E+00  5.50788E+00  0.00000E+00 -6.13566E-04

 1.18642E+00  0.00000E+00 -2.84503E+01 -2.99038E+01
 1.18642E+00  1.07211E-01 -2.83418E+01 -2.97282E+01
 1.18642E+00  2.14429E-01 -2.80174E+01 -2.97501E+01
 1.18642E+00  3.21672E-01 -2.74779E+01 -2.95447E+01
 1.18642E+00  4.28967E-01 -2.67249E+01 -2.89916E+01
 1.18642E+00  5.36356E-01 -2.57601E+01 -2.83058E+01
 1.18642E+00  6.43891E-01 -2.45844E+01 -2.74068E+01
 1.18642E+00  7.51636E-01 -2.31984E+01 -2.61669E+01
 1.18642E+00  8.59667E-01 -2.16022E+01 -2.46146E+01
 1.18642E+00  9.68073E-01 -1.97974E+01 -2.27947E+01
 1.18642E+00  1.07695E+00 -1.77912E+01 -2.07102E+01
 1.18642E+00  1.18642E+00 -1.56017E+01 -1.83730E+01
 1.18642E+00  1.29660E+00 -1.32621E+01 -1.58372E+01
 1.18642E+00  1.40763E+00 -1.08190E+01 -1.31757E+01
 1.18642E+00  1.51967E+00 -8.32604E+00 -1.04550E+01
 1.18642E+00  1.63288E+00 -5.83726E+00 -7.73575E+00
 1.18642E+00  1.74745E+00 -3.40382E+00 -5.06024E+00
 1.18642E+00  1.86358E+00 -1.07610E+00 -2.45821E+00
 1.18642E+00  1.98148E+00  1.09106E+00  6.70046E-03
 1.18642E+00  2.10139E+00  3.03239E+00  2.21201E+00
 1.18642E+00  2.22356E+00  4.66768E+00  4.03293E+00
 1.18642E+00  2.34826E+00  5.90025E+00  5.39337E+00
 1.18642E+00  2.47581E+00  6.61963E+00  6.21619E+00
 1.18642E+00  2.60651E+00  6.71188E+00  6.40385E+00
 1.18642E+00  2.74071E+00  6.09054E+00  5.87882E+00
 1.18642E+00  2.87879E+00  4.77351E+00  4.65227E+00
 1.18642E+00  3.02115E+00  3.01049E+00  2.95575E+00
 1.18642E+00  3.16822E+00  1.34830E+00  1.33130E+00
 1.18642E+00  3.32047E+00  3.50683E-01  3.51733E-01
 1.18642E+00  3.47841E+00  3.89287E-02  4.50850E-02
 1.18642E+00  3.64257E+00  1.15700E-03  3.31020E-03
 1.18642E+00  3.81352E+00  4.67738E-06 -5.37603E-03
 1.18642E+00  3.99188E+00  4.90542E-10 -9.59668E-03
 1.18642E+00  4.17831E+00  6.69999E-13 -9.39411E-03
 1.18642E+00  4.37350E+00  0.00000E+00 -6.98172E-03
 1.18642E+00  4.57818E+00  0.00000E+00 -4.53291E-03
 1.18642E+00  4.79313E+00  0.00000E+00 -3.05865E-03
 1.18642E+00  5.01916E+00  0.00000E+00 -1.90993E-03
 1.18642E+00  5.25712E+00  0.00000E+00 -1.10575E-03
 1.18642E+00  5.50788E+00  0.00000E+00 -6.47964E-04

 1.29660E+00  0.00000E+00 -2.36605E+01 -2.42882E+01
 1.29660E+00  1.07211E-01 -2.35733E+01 -2.42084E+01
 1.29660E+00  2.14429E-01 -2.33127E+01 -2.42783E+01
 1.29660E+00  3.21672E-01 -2.28793E+01 -2.41549E+01
 1.29660E+00  4.28967E-01 -2.22739E+01 -2.37628E+01
 1.29660E+00  5.36356E-01 -2.14978E+01 -2.33074E+01
 1.29660E+00  6.43891E-01 -2.05515E+01 -2.27223E+01
 1.29660E+00  7.51636E-01 -1.94354E+01 -2.18827E+01
 1.29660E+00  8.59667E-01 -1.81487E+01 -2.07569E+01
 1.29660E+00  9.68073E-01 -1.66902E+01 -1.93450E+01
 1.29660E+00  1.07695E+00 -1.50599E+01 -1.76911E+01
 1.29660E+00  1.18642E+00 -1.32621E+01 -1.58372E+01
 1.29660E+00  1.29660E+00 -1.13109E+01 -1.37767E+01
 1.29660E+00  1.40763E+00 -9.23368E+00 -1.15111E+01
 1.29660E+00  1.51967E+00 -7.07139E+00 -9.11843E+00
 1.29660E+00  1.63288E+00 -4.87337E+00 -6.70971E+00
 1.29660E+00  1.74745E+00 -2.69222E+00 -4.33721E+00
 1.29660E+00  1.86358E+00 -5.81987E-01 -2.00518E+00
 1.29660E+00  1.98148E+00  1.39924E+00  2.42294E-01
 1.29660E+00  2.10139E+00  3.18440E+00  2.29137E+00
 1.29660E+00  2.22356E+00  4.69306E+00  4.01780E+00
 1.29660E+00  2.34826E+00  5.82953E+00  5.31728E+00
 1.29660E+00  2.47581E+00  6.48495E+00  6.08261E+00
 1.29660E+00  2.60651E+00  6.54685E+00  6.22620E+00
 1.29660E+00  2.74071E+00  5.92853E+00  5.69553E+00
 1.29660E+00  2.87879E+00  4.64334E+00  4.50307E+00
 1.29660E+00  3.02115E+00  2.92882E+00  2.86006E+00
 1.29660E+00  3.16822E+00  1.31246E+00  1.28535E+00
 1.29660E+00  3.32047E+00  3.41613E-01  3.35893E-01
 1.29660E+00  3.47841E+00  3.79545E-02  4.01777E-02
 1.29660E+00  3.64257E+00  1.12906E-03  1.07571E-03
 1.29660E+00  3.81352E+00  4.56877E-06 -6.95963E-03
 1.29660E+00  3.99188E+00  4.78745E-10 -1.10546E-02
 1.29660E+00  4.17831E+00  4.30300E-13 -1.06964E-02
 1.29660E+00  4.37350E+00  0.00000E+00 -7.79265E-03
 1.29660E+00  4.57818E+00  0.00000E+00 -4.96957E-03
 1.29660E+00  4.79313E+00  0.00000E+00 -3.40606E-03
 1.29660E+00  5.01916E+00  0.00000E+00 -2.03119E-03
 1.29660E+00  5.25712E+00  0.00000E+00 -1.06608E-03
 1.29660E+00  5.50788E+00  0.00000E+00 -6.53045E-04

 1.40763E+00  0.00000E+00 -1.90915E+01 -1.93550E+01
 1.40763E+00  1.07211E-01 -1.90227E+01 -1.93602E+01
 1.40763E+00  2.14429E-01 -1.88174E+01 -1.93736E+01
 1.40763E+00  3.21672E-01 -1.84757E+01 -1.92760E+01
 1.40763E+00  4.28967E-01 -1.79979E+01 -1.90333E+01
 1.40763E+00  5.36356E-01 -1.73843E+01 -1.87124E+01
 1.40763E+00  6.43891E-01 -1.66349E+01 -1.83083E+01
 1.40763E+00  7.51636E-01 -1.57494E+01 -1.77750E+01
 1.40763E+00  8.59667E-01 -1.47271E+01 -1.70127E+01
 1.40763E+00  9.68073E-01 -1.35660E+01 -1.59521E+01
 1.40763E+00  1.07695E+00 -1.22638E+01 -1.46518E+01
 1.40763E+00  1.18642E+00 -1.08190E+01 -1.31757E+01
 1.40763E+00  1.29660E+00 -9.23368E+00 -1.15111E+01
 1.40763E+00  1.40763E+00 -7.51885E+00 -9.64219E+00
 1.40763E+00  1.51967E+00 -5.69838E+00 -7.62277E+00
 1.40763E+00  1.63288E+00 -3.80979E+00 -5.54204E+00
 1.40763E+00  1.74745E+00 -1.90113E+00 -3.45415E+00
 1.40763E+00  1.86358E+00 -2.71625E-02 -1.38353E+00
 1.40763E+00  1.98148E+00  1.75151E+00  6.17543E-01
 1.40763E+00  2.10139E+00  3.36596E+00  2.45080E+00
 1.40763E+00  2.22356E+00  4.73535E+00  4.00944E+00
 1.40763E+00  2.34826E+00  5.76511E+00  5.19966E+00
 1.40763E+00  2.47581E+00  6.34834E+00  5.92052E+00
 1.40763E+00  2.60651E+00  6.37442E+00  6.06363E+00
 1.40763E+00  2.74071E+00  5.75680E+00  5.54318E+00
 1.40763E+00  2.87879E+00  4.50415E+00  4.36799E+00
 1.40763E+00  3.02115E+00  2.84098E+00  2.76233E+00
 1.40763E+00  3.16822E+00  1.27375E+00  1.23357E+00
 1.40763E+00  3.32047E+00  3.31785E-01  3.13224E-01
 1.40763E+00  3.47841E+00  3.68961E-02  2.70750E-02
 1.40763E+00  3.64257E+00  1.09865E-03 -6.98109E-03
 1.40763E+00  3.81352E+00  4.45038E-06 -9.40664E-03
 1.40763E+00  3.99188E+00  4.65570E-10 -1.15977E-02
 1.40763E+00  4.17831E+00  1.94100E-12 -1.20629E-02
 1.40763E+00  4.37350E+00  0.00000E+00 -9.08479E-03
 1.40763E+00  4.57818E+00  0.00000E+00 -5.64199E-03
 1.40763E+00  4.79313E+00  0.00000E+00 -3.71437E-03
 1.40763E+00  5.01916E+00  0.00000E+00 -2.23660E-03
 1.40763E+00  5.25712E+00  0.00000E+00 -1.19256E-03
 1.40763E+00  5.50788E+00  0.00000E+00 -6.55931E-04

 1.51967E+00  0.00000E+00 -1.47597E+01 -1.49849E+01
 1.51967E+00  1.07211E-01 -1.47069E+01 -1.50342E+01
 1.51967E+00  2.14429E-01 -1.45496E+01 -1.49615E+01
 1.51967E+00  3.21672E-01 -1.42875E+01 -1.48670E+01
 1.51967E+00  4.28967E-01 -1.39201E+01 -1.47412E+01
 1.51967E+00  5.36356E-01 -1.34471E+01 -1.44952E+01
 1.51967E+00  6.43891E-01 -1.28677E+01 -1.41864E+01
 1.51967E+00  7.51636E-01 -1.21812E+01 -1.38604E+01
 1.51967E+00  8.59667E-01 -1.13860E+01 -1.33793E+01
 1.51967E+00  9.68073E-01 -1.04803E+01 -1.26213E+01
 1.51967E+00  1.07695E+00 -9.46146E+00 -1.16269E+01
 1.51967E+00  1.18642E+00 -8.32604E+00 -1.04550E+01
 1.51967E+00  1.29660E+00 -7.07139E+00 -9.11843E+00
 1.51967E+00  1.40763E+00 -5.69838E+00 -7.62277E+00
 1.51967E+00  1.51967E+00 -4.21619E+00 -5.98713E+00
 1.51967E+00  1.63288E+00 -2.64698E+00 -4.24575E+00
 1.51967E+00  1.74745E+00 -1.02771E+00 -2.44514E+00
 1.51967E+00  1.86358E+00  5.91584E-01 -6.43081E-01
 1.51967E+00  1.98148E+00  2.15050E+00  1.09095E+00
 1.51967E+00  2.10139E+00  3.57898E+00  2.67586E+00
 1.51967E+00  2.22356E+00  4.79590E+00  4.02769E+00
 1.51967E+00  2.34826E+00  5.70781E+00  5.07957E+00
 1.51967E+00  2.47581E+00  6.21011E+00  5.75273E+00
 1.51967E+00  2.60651E+00  6.19450E+00  5.90618E+00
 1.51967E+00  2.74071E+00  5.57494E+00  5.39737E+00
 1.51967E+00  2.87879E+00  4.35545E+00  4.22958E+00
 1.51967E+00  3.02115E+00  2.74656E+00  2.65325E+00
 1.51967E+00  3.16822E+00  1.23195E+00  1.16909E+00
 1.51967E+00  3.32047E+00  3.21135E-01  2.80163E-01
 1.51967E+00  3.47841E+00  3.57456E-02  7.14307E-03
 1.51967E+00  3.64257E+00  1.06553E-03 -1.89959E-02
 1.51967E+00  3.81352E+00  4.32121E-06 -1.41164E-02
 1.51967E+00  3.99188E+00  4.51231E-10 -1.32307E-02
 1.51967E+00  4.17831E+00  6.92750E-13 -1.38322E-02
 1.51967E+00  4.37350E+00  0.00000E+00 -1.06925E-02
 1.51967E+00  4.57818E+00  0.00000E+00 -6.58609E-03
 1.51967E+00  4.79313E+00  0.00000E+00 -4.06661E-03
 1.51967E+00  5.01916E+00  0.00000E+00 -2.48406E-03
 1.51967E+00  5.25712E+00  0.00000E+00 -1.40325E-03
 1.51967E+00  5.50788E+00  0.00000E+00 -6.72175E-04

 1.63288E+00  0.00000E+00 -1.06829E+01 -1.10618E+01
 1.63288E+00  1.07211E-01 -1.06440E+01 -1.10931E+01
 1.63288E+00  2.14429E-01 -1.05280E+01 -1.10024E+01
 1.63288E+00  3.21672E-01 -1.03345E+01 -1.09029E+01
 1.63288E+00  4.28967E-01 -1.00625E+01 -1.07959E+01
 1.63288E+00  5.36356E-01 -9.71099E+00 -1.05936E+01
 1.63288E+00  6.43891E-01 -9.27866E+00 -1.03535E+01
 1.63288E+00  7.51636E-01 -8.76390E+00 -1.01290E+01
 1.63288E+00  8.59667E-01 -8.16487E+00 -9.81404E+00
 1.63288E+00  9.68073E-01 -7.47937E+00 -9.30560E+00
 1.63288E+00  1.07695E+00 -6.70464E+00 -8.60606E+00
 1.63288E+00  1.18642E+00 -5.83726E+00 -7.73575E+00
 1.63288E+00  1.29660E+00 -4.87337E+00 -6.70971E+00
 1.63288E+00  1.40763E+00 -3.80979E+00 -5.54204E+00
 1.63288E+00  1.51967E+00 -2.64698E+00 -4.24575E+00
 1.63288E+00  1.63288E+00 -1.39389E+00 -2.84081E+00
 1.63288E+00  1.74745E+00 -7.32347E-02 -1.36354E+00
 1.63288E+00  1.86358E+00  1.27571E+00  1.30927E-01
 1.63288E+00  1.98148E+00  2.59777E+00  1.58037E+00
 1.63288E+00  2.10139E+00  3.82434E+00  2.92377E+00
 1.63288E+00  2.22356E+00  4.87481E+00  4.09286E+00
 1.63288E+00  2.34826E+00  5.65716E+00  5.01778E+00
 1.63288E+00  2.47581E+00  6.06931E+00  5.61296E+00
 1.63288E+00  2.60651E+00  6.00580E+00  5.72775E+00
 1.63288E+00  2.74071E+00  5.38156E+00  5.20708E+00
 1.63288E+00  2.87879E+00  4.19596E+00  4.05280E+00
 1.63288E+00  3.02115E+00  2.64469E+00  2.51601E+00
 1.63288E+00  3.16822E+00  1.18665E+00  1.08154E+00
 1.63288E+00  3.32047E+00  3.09546E-01  2.32350E-01
 1.63288E+00  3.47841E+00  3.44896E-02 -1.64892E-02
 1.63288E+00  3.64257E+00  1.02927E-03 -3.15677E-02
 1.63288E+00  3.81352E+00  4.17955E-06 -2.31747E-02
 1.63288E+00  3.99188E+00  4.36793E-10 -1.91052E-02
 1.63288E+00  4.17831E+00  1.18599E-12 -1.65023E-02
 1.63288E+00  4.37350E+00  0.00000E+00 -1.23093E-02
 1.63288E+00  4.57818E+00  0.00000E+00 -7.85830E-03
 1.63288E+00  4.79313E+00  0.00000E+00 -4.64632E-03
 1.63288E+00  5.01916E+00  0.00000E+00 -2.71926E-03
 1.63288E+00  5.25712E+00  0.00000E+00 -1.53708E-03
 1.63288E+00  5.50788E+00  0.00000E+00 -7.12278E-04

 1.74745E+00  0.00000E+00 -6.88220E+00 -7.50435E+00
 1.74745E+00  1.07211E-01 -6.85492E+00 -7.48662E+00
 1.74745E+00  2.14429E-01 -6.77423E+00 -7.43184E+00
 1.74745E+00  3.21672E-01 -6.63938E+00 -7.32312E+00
 1.74745E+00  4.28967E-01 -6.44915E+00 -7.16845E+00
 1.74745E+00  5.36356E-01 -6.20201E+00 -6.99716E+00
 1.74745E+00  6.43891E-01 -5.89614E+00 -6.81650E+00
 1.74745E+00  7.51636E-01 -5.52945E+00 -6.61967E+00
 1.74745E+00  8.59667E-01 -5.09960E+00 -6.37802E+00
 1.74745E+00  9.68073E-01 -4.60401E+00 -6.05862E+00
 1.74745E+00  1.07695E+00 -4.03984E+00 -5.62911E+00
 1.74745E+00  1.18642E+00 -3.40382E+00 -5.06024E+00
 1.74745E+00  1.29660E+00 -2.69222E+00 -4.33721E+00
 1.74745E+00  1.40763E+00 -1.90113E+00 -3.45415E+00
 1.74745E+00  1.51967E+00 -1.02771E+00 -2.44514E+00
 1.74745E+00  1.63288E+00 -7.32347E-02 -1.36354E+00
 1.74745E+00  1.74745E+00  9.51766E-01 -2.36172E-01
 1.74745E+00  1.86358E+00  2.02166E+00  9.23689E-01
 1.74745E+00  1.98148E+00  3.09218E+00  2.08583E+00
 1.74745E+00  2.10139E+00  4.10093E+00  3.20319E+00
 1.74745E+00  2.22356E+00  4.97036E+00  4.20942E+00
 1.74745E+00  2.34826E+00  5.61080E+00  5.00948E+00
 1.74745E+00  2.47581E+00  5.92322E+00  5.49163E+00
 1.74745E+00  2.60651E+00  5.80546E+00  5.51937E+00
 1.74745E+00  2.74071E+00  5.17394E+00  4.96674E+00
 1.74745E+00  2.87879E+00  4.02348E+00  3.83731E+00
 1.74745E+00  3.02115E+00  2.53392E+00  2.35743E+00
 1.74745E+00  3.16822E+00  1.13716E+00  9.83350E-01
 1.74745E+00  3.32047E+00  2.96835E-01  1.79684E-01
 1.74745E+00  3.47841E+00  3.31070E-02 -4.25098E-02
 1.74745E+00  3.64257E+00  9.89243E-04 -4.69094E-02
 1.74745E+00  3.81352E+00  4.02276E-06 -3.61531E-02
 1.74745E+00  3.99188E+00  4.19185E-10 -2.77977E-02
 1.74745E+00  4.17831E+00  8.54733E-13 -1.98275E-02
 1.74745E+00  4.37350E+00  0.00000E+00 -1.40784E-02
 1.74745E+00  4.57818E+00  0.00000E+00 -9.50508E-03
 1.74745E+00  4.79313E+00  0.00000E+00 -5.51059E-03
 1.74745E+00  5.01916E+00  0.00000E+00 -2.99598E-03
 1.74745E+00  5.25712E+00  0.00000E+00 -1.61531E-03
 1.74745E+00  5.50788E+00  0.00000E+00 -7.76750E-04

 1.86358E+00  0.00000E+00 -3.38503E+00 -4.26077E+00
 1.86358E+00  1.07211E-01 -3.36765E+00 -4.23647E+00
 1.86358E+00  2.14429E-01 -3.31680E+00 -4.16777E+00
 1.86358E+00  3.21672E-01 -3.23154E+00 -4.04100E+00
 1.86358E+00  4.28967E-01 -3.11053E+00 -3.88332E+00
 1.86358E+00  5.36356E-01 -2.95200E+00 -3.74119E+00
 1.86358E+00  6.43891E-01 -2.75384E+00 -3.59454E+00
 1.86358E+00  7.51636E-01 -2.51363E+00 -3.41583E+00
 1.86358E+00  8.59667E-01 -2.22869E+00 -3.22106E+00
 1.86358E+00  9.68073E-01 -1.89616E+00 -3.02038E+00
 1.86358E+00  1.07695E+00 -1.51302E+00 -2.78050E+00
 1.86358E+00  1.18642E+00 -1.07610E+00 -2.45821E+00
 1.86358E+00  1.29660E+00 -5.81987E-01 -2.00518E+00
 1.86358E+00  1.40763E+00 -2.71625E-02 -1.38353E+00
 1.86358E+00  1.51967E+00  5.91584E-01 -6.43081E-01
 1.86358E+00  1.63288E+00  1.27571E+00  1.30927E-01
 1.86358E+00  1.74745E+00  2.02166E+00  9.23689E-01
 1.86358E+00  1.86358E+00  2.81543E+00  1.77043E+00
 1.86358E+00  1.98148E+00  3.62645E+00  2.66931E+00
 1.86358E+00  2.10139E+00  4.40394E+00  3.56179E+00
 1.86358E+00  2.22356E+00  5.07804E+00  4.36784E+00
 1.86358E+00  2.34826E+00  5.56402E+00  4.99636E+00
 1.86358E+00  2.47581E+00  5.76701E+00  5.34368E+00
 1.86358E+00  2.60651E+00  5.58883E+00  5.28518E+00
 1.86358E+00  2.74071E+00  4.94797E+00  4.70671E+00
 1.86358E+00  2.87879E+00  3.83477E+00  3.61028E+00
 1.86358E+00  3.02115E+00  2.41216E+00  2.20303E+00
 1.86358E+00  3.16822E+00  1.08253E+00  9.05035E-01
 1.86358E+00  3.32047E+00  2.82745E-01  1.43412E-01
 1.86358E+00  3.47841E+00  3.15681E-02 -7.11560E-02
 1.86358E+00  3.64257E+00  9.44533E-04 -7.18265E-02
 1.86358E+00  3.81352E+00  3.84706E-06 -5.06699E-02
 1.86358E+00  3.99188E+00  4.00280E-10 -3.42652E-02
 1.86358E+00  4.17831E+00  7.39558E-13 -2.30065E-02
 1.86358E+00  4.37350E+00  0.00000E+00 -1.65195E-02
 1.86358E+00  4.57818E+00  0.00000E+00 -1.15632E-02
 1.86358E+00  4.79313E+00  0.00000E+00 -6.61592E-03
 1.86358E+00  5.01916E+00  0.00000E+00 -3.45611E-03
 1.86358E+00  5.25712E+00  0.00000E+00 -1.80538E-03
 1.86358E+00  5.50788E+00  0.00000E+00 -8.58264E-04

 1.98148E+00  0.00000E+00 -2.31396E-01 -1.29423E+00
 1.98148E+00  1.07211E-01 -2.22201E-01 -1.32340E+00
 1.98148E+00  2.14429E-01 -1.96060E-01 -1.17063E+00
 1.98148E+00  3.21672E-01 -1.51958E-01 -1.02648E+00
 1.98148E+00  4.28967E-01 -8.84873E-02 -9.47884E-01
 1.98148E+00  5.36356E-01 -3.87239E-03 -8.40155E-01
 1.98148E+00  6.43891E-01  1.04095E-01 -7.06158E-01
 1.98148E+00  7.51636E-01  2.37976E-01 -5.71984E-01
 1.98148E+00  8.59667E-01  4.00571E-01 -4.36692E-01
 1.98148E+00  9.68073E-01  5.94863E-01 -2.95993E-01
 1.98148E+00  1.07695E+00  8.23974E-01 -1.51657E-01
 1.98148E+00  1.18642E+00  1.09106E+00  6.70046E-03
 1.98148E+00  1.29660E+00  1.39924E+00  2.42294E-01
 1.98148E+00  1.40763E+00  1.75151E+00  6.17543E-01
 1.98148E+00  1.51967E+00  2.15050E+00  1.09095E+00
 1.98148E+00  1.63288E+00  2.59777E+00  1.58037E+00
 1.98148E+00  1.74745E+00  3.09218E+00  2.08583E+00
 1.98148E+00  1.86358E+00  3.62645E+00  2.66931E+00
 1.98148E+00  1.98148E+00  4.18169E+00  3.33574E+00
 1.98148E+00  2.10139E+00  4.72151E+00  3.99499E+00
 1.98148E+00  2.22356E+00  5.18904E+00  4.54870E+00
 1.98148E+00  2.34826E+00  5.50908E+00  4.95120E+00
 1.98148E+00  2.47581E+00  5.59353E+00  5.15088E+00
 1.98148E+00  2.60651E+00  5.34951E+00  5.02354E+00
 1.98148E+00  2.74071E+00  4.69824E+00  4.43245E+00
 1.98148E+00  2.87879E+00  3.62573E+00  3.37377E+00
 1.98148E+00  3.02115E+00  2.27682E+00  2.05147E+00
 1.98148E+00  3.16822E+00  1.02156E+00  8.44952E-01
 1.98148E+00  3.32047E+00  2.66952E-01  1.20469E-01
 1.98148E+00  3.47841E+00  2.98354E-02 -1.08229E-01
 1.98148E+00  3.64257E+00  8.93970E-04 -1.11842E-01
 1.98148E+00  3.81352E+00  3.64750E-06 -6.93875E-02
 1.98148E+00  3.99188E+00  3.80017E-10 -4.02606E-02
 1.98148E+00  4.17831E+00  6.79414E-13 -2.81237E-02
 1.98148E+00  4.37350E+00  0.00000E+00 -2.05561E-02
 1.98148E+00  4.57818E+00  0.00000E+00 -1.38987E-02
 1.98148E+00  4.79313E+00  0.00000E+00 -7.93095E-03
 1.98148E+00  5.01916E+00  0.00000E+00 -4.18408E-03
 1.98148E+00  5.25712E+00  0.00000E+00 -2.14888E-03
 1.98148E+00  5.50788E+00  0.00000E+00 -9.60837E-04

 2.10139E+00  0.00000E+00  2.52171E+00  1.41015E+00
 2.10139E+00  1.07211E-01  2.52441E+00  1.34294E+00
 2.10139E+00  2.14429E-01  2.53077E+00  1.52921E+00
 2.10139E+00  3.21672E-01  2.54173E+00  1.65761E+00
 2.10139E+00  4.28967E-01  2.55866E+00  1.66150E+00
 2.10139E+00  5.36356E-01  2.58333E+00  1.72834E+00
 2.10139E+00  6.43891E-01  2.61785E+00  1.83233E+00
 2.10139E+00  7.51636E-01  2.66467E+00  1.90739E+00
 2.10139E+00  8.59667E-01  2.72655E+00  1.97827E+00
 2.10139E+00  9.68073E-01  2.80643E+00  2.07014E+00
 2.10139E+00  1.07695E+00  2.90736E+00  2.15493E+00
 2.10139E+00  1.18642E+00  3.03239E+00  2.21201E+00
 2.10139E+00  1.29660E+00  3.18440E+00  2.29137E+00
 2.10139E+00  1.40763E+00  3.36596E+00  2.45080E+00
 2.10139E+00  1.51967E+00  3.57898E+00  2.67586E+00
 2.10139E+00  1.63288E+00  3.82434E+00  2.92377E+00
 2.10139E+00  1.74745E+00  4.10093E+00  3.20319E+00
 2.10139E+00  1.86358E+00  4.40394E+00  3.56179E+00
 2.10139E+00  1.98148E+00  4.72151E+00  3.99499E+00
 2.10139E+00  2.10139E+00  5.02973E+00  4.41030E+00
 2.10139E+00  2.22356E+00  5.28745E+00  4.71709E+00
 2.10139E+00  2.34826E+00  5.43427E+00  4.90101E+00
 2.10139E+00  2.47581E+00  5.39341E+00  4.94189E+00
 2.10139E+00  2.60651E+00  5.07982E+00  4.72421E+00
 2.10139E+00  2.74071E+00  4.41867E+00  4.10843E+00
 2.10139E+00  2.87879E+00  3.39190E+00  3.08863E+00
 2.10139E+00  3.02115E+00  2.12510E+00  1.85730E+00
 2.10139E+00  3.16822E+00  9.52955E-01  7.48441E-01
 2.10139E+00  3.32047E+00  2.49098E-01  6.77483E-02
 2.10139E+00  3.47841E+00  2.78662E-02 -1.68383E-01
 2.10139E+00  3.64257E+00  8.36186E-04 -1.70032E-01
 2.10139E+00  3.81352E+00  3.41810E-06 -1.03205E-01
 2.10139E+00  3.99188E+00  3.56013E-10 -5.87324E-02
 2.10139E+00  4.17831E+00  6.55287E-13 -4.19426E-02
 2.10139E+00  4.37350E+00  0.00000E+00 -2.77304E-02
 2.10139E+00  4.57818E+00  0.00000E+00 -1.61028E-02
 2.10139E+00  4.79313E+00  0.00000E+00 -9.44836E-03
 2.10139E+00  5.01916E+00  0.00000E+00 -5.16447E-03
 2.10139E+00  5.25712E+00  0.00000E+00 -2.47492E-03
 2.10139E+00  5.50788E+00  0.00000E+00 -1.10716E-03

 2.22356E+00  0.00000E+00  4.79719E+00  3.81066E+00
 2.22356E+00  1.07211E-01  4.79490E+00  3.77571E+00
 2.22356E+00  2.14429E-01  4.78608E+00  3.86163E+00
 2.22356E+00  3.21672E-01  4.77158E+00  3.92380E+00
 2.22356E+00  4.28967E-01  4.75268E+00  3.92530E+00
 2.22356E+00  5.36356E-01  4.73096E+00  3.94656E+00
 2.22356E+00  6.43891E-01  4.70833E+00  3.97834E+00
 2.22356E+00  7.51636E-01  4.68702E+00  3.99438E+00
 2.22356E+00  8.59667E-01  4.66954E+00  4.00648E+00
 2.22356E+00  9.68073E-01  4.65862E+00  4.02584E+00
 2.22356E+00  1.07695E+00  4.65706E+00  4.03890E+00
 2.22356E+00  1.18642E+00  4.66768E+00  4.03293E+00
 2.22356E+00  1.29660E+00  4.69306E+00  4.01780E+00
 2.22356E+00  1.40763E+00  4.73535E+00  4.00944E+00
 2.22356E+00  1.51967E+00  4.79590E+00  4.02769E+00
 2.22356E+00  1.63288E+00  4.87481E+00  4.09286E+00
 2.22356E+00  1.74745E+00  4.97036E+00  4.20942E+00
 2.22356E+00  1.86358E+00  5.07804E+00  4.36784E+00
 2.22356E+00  1.98148E+00  5.18904E+00  4.54870E+00
 2.22356E+00  2.10139E+00  5.28745E+00  4.71709E+00
 2.22356E+00  2.22356E+00  5.34608E+00  4.83109E+00
 2.22356E+00  2.34826E+00  5.32193E+00  4.85281E+00
 2.22356E+00  2.47581E+00  5.15465E+00  4.72897E+00
 2.22356E+00  2.60651E+00  4.77129E+00  4.37698E+00
 2.22356E+00  2.74071E+00  4.10328E+00  3.71342E+00
 2.22356E+00  2.87879E+00  3.12917E+00  2.73683E+00
 2.22356E+00  3.02115E+00  1.95445E+00  1.59713E+00
 2.22356E+00  3.16822E+00  8.75488E-01  5.80241E-01
 2.22356E+00  3.32047E+00  2.28834E-01 -4.16018E-02
 2.22356E+00  3.47841E+00  2.56171E-02 -2.52686E-01
 2.22356E+00  3.64257E+00  7.69739E-04 -2.39142E-01
 2.22356E+00  3.81352E+00  3.15231E-06 -1.56151E-01
 2.22356E+00  3.99188E+00  3.29127E-10 -9.78997E-02
 2.22356E+00  4.17831E+00  6.71111E-13 -6.81226E-02
 2.22356E+00  4.37350E+00  0.00000E+00 -3.89281E-02
 2.22356E+00  4.57818E+00  0.00000E+00 -1.83403E-02
 2.22356E+00  4.79313E+00  0.00000E+00 -1.11503E-02
 2.22356E+00  5.01916E+00  0.00000E+00 -6.28847E-03
 2.22356E+00  5.25712E+00  0.00000E+00 -2.69192E-03
 2.22356E+00  5.50788E+00  0.00000E+00 -1.30310E-03

 2.34826E+00  0.00000E+00  6.49702E+00  5.71383E+00
 2.34826E+00  1.07211E-01  6.49123E+00  5.73027E+00
 2.34826E+00  2.14429E-01  6.47172E+00  5.68255E+00
 2.34826E+00  3.21672E-01  6.43931E+00  5.67206E+00
 2.34826E+00  4.28967E-01  6.39510E+00  5.69975E+00
 2.34826E+00  5.36356E-01  6.34040E+00  5.68043E+00
 2.34826E+00  6.43891E-01  6.27684E+00  5.63407E+00
 2.34826E+00  7.51636E-01  6.20635E+00  5.59855E+00
 2.34826E+00  8.59667E-01  6.13106E+00  5.56131E+00
 2.34826E+00  9.68073E-01  6.05332E+00  5.50812E+00
 2.34826E+00  1.07695E+00  5.97558E+00  5.44956E+00
 2.34826E+00  1.18642E+00  5.90025E+00  5.39337E+00
 2.34826E+00  1.29660E+00  5.82953E+00  5.31728E+00
 2.34826E+00  1.40763E+00  5.76511E+00  5.19966E+00
 2.34826E+00  1.51967E+00  5.70781E+00  5.07957E+00
 2.34826E+00  1.63288E+00  5.65716E+00  5.01778E+00
 2.34826E+00  1.74745E+00  5.61080E+00  5.00948E+00
 2.34826E+00  1.86358E+00  5.56402E+00  4.99636E+00
 2.34826E+00  1.98148E+00  5.50908E+00  4.95120E+00
 2.34826E+00  2.10139E+00  5.43427E+00  4.90101E+00
 2.34826E+00  2.22356E+00  5.32193E+00  4.85281E+00
 2.34826E+00  2.34826E+00  5.14465E+00  4.73499E+00
 2.34826E+00  2.47581E+00  4.86081E+00  4.45459E+00
 2.34826E+00  2.60651E+00  4.41421E+00  3.97550E+00
 2.34826E+00  2.74071E+00  3.74628E+00  3.28925E+00
 2.34826E+00  2.87879E+00  2.83399E+00  2.38624E+00
 2.34826E+00  3.02115E+00  1.76272E+00  1.33878E+00
 2.34826E+00  3.16822E+00  7.88125E-01  3.92602E-01
 2.34826E+00  3.32047E+00  2.05853E-01 -1.62589E-01
 2.34826E+00  3.47841E+00  2.30482E-02 -3.12974E-01
 2.34826E+00  3.64257E+00  6.93218E-04 -2.78542E-01
 2.34826E+00  3.81352E+00  2.84337E-06 -2.05634E-01
 2.34826E+00  3.99188E+00  2.98181E-10 -1.45074E-01
 2.34826E+00  4.17831E+00  4.16226E-13 -9.76684E-02
 2.34826E+00  4.37350E+00  0.00000E+00 -5.24312E-02
 2.34826E+00  4.57818E+00  0.00000E+00 -2.27840E-02
 2.34826E+00  4.79313E+00  0.00000E+00 -1.29780E-02
 2.34826E+00  5.01916E+00  0.00000E+00 -7.17476E-03
 2.34826E+00  5.25712E+00  0.00000E+00 -3.05567E-03
 2.34826E+00  5.50788E+00  0.00000E+00 -1.49047E-03

 2.47581E+00  0.00000E+00  7.50710E+00  6.89128E+00
 2.47581E+00  1.07211E-01  7.49932E+00  6.91314E+00
 2.47581E+00  2.14429E-01  7.47369E+00  6.82416E+00
 2.47581E+00  3.21672E-01  7.43087E+00  6.78570E+00
 2.47581E+00  4.28967E-01  7.37179E+00  6.80762E+00
 2.47581E+00  5.36356E-01  7.29753E+00  6.76351E+00
 2.47581E+00  6.43891E-01  7.20938E+00  6.67834E+00
 2.47581E+00  7.51636E-01  7.10887E+00  6.60505E+00
 2.47581E+00  8.59667E-01  6.99772E+00  6.53091E+00
 2.47581E+00  9.68073E-01  6.87783E+00  6.43794E+00
 2.47581E+00  1.07695E+00  6.75115E+00  6.33121E+00
 2.47581E+00  1.18642E+00  6.61963E+00  6.21619E+00
 2.47581E+00  1.29660E+00  6.48495E+00  6.08261E+00
 2.47581E+00  1.40763E+00  6.34834E+00  5.92052E+00
 2.47581E+00  1.51967E+00  6.21011E+00  5.75273E+00
 2.47581E+00  1.63288E+00  6.06931E+00  5.61296E+00
 2.47581E+00  1.74745E+00  5.92322E+00  5.49163E+00
 2.47581E+00  1.86358E+00  5.76701E+00  5.34368E+00
 2.47581E+00  1.98148E+00  5.59353E+00  5.15088E+00
 2.47581E+00  2.10139E+00  5.39341E+00  4.94189E+00
 2.47581E+00  2.22356E+00  5.15465E+00  4.72897E+00
 2.47581E+00  2.34826E+00  4.86081E+00  4.45459E+00
 2.47581E+00  2.47581E+00  4.48678E+00  4.04870E+00
 2.47581E+00  2.60651E+00  3.99488E+00  3.51517E+00
 2.47581E+00  2.74071E+00  3.34054E+00  2.88386E+00
 2.47581E+00  2.87879E+00  2.50261E+00  2.10745E+00
 2.47581E+00  3.02115E+00  1.54787E+00  1.15537E+00
 2.47581E+00  3.16822E+00  6.89902E-01  2.50863E-01
 2.47581E+00  3.32047E+00  1.79872E-01 -2.38420E-01
 2.47581E+00  3.47841E+00  2.01228E-02 -2.99572E-01
 2.47581E+00  3.64257E+00  6.05308E-04 -2.49218E-01
 2.47581E+00  3.81352E+00  2.48481E-06 -2.25734E-01
 2.47581E+00  3.99188E+00  2.62499E-10 -1.83741E-01
 2.47581E+00  4.17831E+00  3.07382E-13 -1.21116E-01
 2.47581E+00  4.37350E+00  0.00000E+00 -6.68997E-02
 2.47581E+00  4.57818E+00  0.00000E+00 -3.17033E-02
 2.47581E+00  4.79313E+00  0.00000E+00 -1.51442E-02
 2.47581E+00  5.01916E+00  0.00000E+00 -7.60748E-03
 2.47581E+00  5.25712E+00  0.00000E+00 -3.81423E-03
 2.47581E+00  5.50788E+00  0.00000E+00 -1.61774E-03

 2.60651E+00  0.00000E+00  7.71158E+00  7.22093E+00
 2.60651E+00  1.07211E-01  7.70320E+00  7.21853E+00
 2.60651E+00  2.14429E-01  7.67583E+00  7.16282E+00
 2.60651E+00  3.21672E-01  7.63000E+00  7.13019E+00
 2.60651E+00  4.28967E-01  7.56643E+00  7.12070E+00
 2.60651E+00  5.36356E-01  7.48594E+00  7.06876E+00
 2.60651E+00  6.43891E-01  7.38950E+00  6.98355E+00
 2.60651E+00  7.51636E-01  7.27823E+00  6.89147E+00
 2.60651E+00  8.59667E-01  7.15341E+00  6.79691E+00
 2.60651E+00  9.68073E-01  7.01645E+00  6.69537E+00
 2.60651E+00  1.07695E+00  6.86881E+00  6.56840E+00
 2.60651E+00  1.18642E+00  6.71188E+00  6.40385E+00
 2.60651E+00  1.29660E+00  6.54685E+00  6.22620E+00
 2.60651E+00  1.40763E+00  6.37442E+00  6.06363E+00
 2.60651E+00  1.51967E+00  6.19450E+00  5.90618E+00
 2.60651E+00  1.63288E+00  6.00580E+00  5.72775E+00
 2.60651E+00  1.74745E+00  5.80546E+00  5.51937E+00
 2.60651E+00  1.86358E+00  5.58883E+00  5.28518E+00
 2.60651E+00  1.98148E+00  5.34951E+00  5.02354E+00
 2.60651E+00  2.10139E+00  5.07982E+00  4.72421E+00
 2.60651E+00  2.22356E+00  4.77129E+00  4.37698E+00
 2.60651E+00  2.34826E+00  4.41421E+00  3.97550E+00
 2.60651E+00  2.47581E+00  3.99488E+00  3.51517E+00
 2.60651E+00  2.60651E+00  3.49135E+00  3.01104E+00
 2.60651E+00  2.74071E+00  2.87456E+00  2.47719E+00
 2.60651E+00  2.87879E+00  2.12925E+00  1.83341E+00
 2.60651E+00  3.02115E+00  1.30710E+00  9.90985E-01
 2.60651E+00  3.16822E+00  5.79704E-01  1.56301E-01
 2.60651E+00  3.32047E+00  1.50614E-01 -2.58769E-01
 2.60651E+00  3.47841E+00  1.68088E-02 -2.46376E-01
 2.60651E+00  3.64257E+00  5.04952E-04 -1.90145E-01
 2.60651E+00  3.81352E+00  2.07164E-06 -2.17656E-01
 2.60651E+00  3.99188E+00  2.21220E-10 -2.08039E-01
 2.60651E+00  4.17831E+00  2.61960E-13 -1.48028E-01
 2.60651E+00  4.37350E+00  0.00000E+00 -8.78640E-02
 2.60651E+00  4.57818E+00  0.00000E+00 -4.40646E-02
 2.60651E+00  4.79313E+00  0.00000E+00 -1.96892E-02
 2.60651E+00  5.01916E+00  0.00000E+00 -9.01125E-03
 2.60651E+00  5.25712E+00  0.00000E+00 -4.55449E-03
 2.60651E+00  5.50788E+00  0.00000E+00 -1.79461E-03

 2.74071E+00  0.00000E+00  7.03021E+00  6.66028E+00
 2.74071E+00  1.07211E-01  7.02251E+00  6.65336E+00
 2.74071E+00  2.14429E-01  6.99751E+00  6.62819E+00
 2.74071E+00  3.21672E-01  6.95565E+00  6.59867E+00
 2.74071E+00  4.28967E-01  6.89743E+00  6.56605E+00
 2.74071E+00  5.36356E-01  6.82339E+00  6.51968E+00
 2.74071E+00  6.43891E-01  6.73420E+00  6.45277E+00
 2.74071E+00  7.51636E-01  6.63062E+00  6.36465E+00
 2.74071E+00  8.59667E-01  6.51352E+00  6.26981E+00
 2.74071E+00  9.68073E-01  6.38383E+00  6.17448E+00
 2.74071E+00  1.07695E+00  6.24254E+00  6.05086E+00
 2.74071E+00  1.18642E+00  6.09054E+00  5.87882E+00
 2.74071E+00  1.29660E+00  5.92853E+00  5.69553E+00
 2.74071E+00  1.40763E+00  5.75680E+00  5.54318E+00
 2.74071E+00  1.51967E+00  5.57494E+00  5.39737E+00
 2.74071E+00  1.63288E+00  5.38156E+00  5.20708E+00
 2.74071E+00  1.74745E+00  5.17394E+00  4.96674E+00
 2.74071E+00  1.86358E+00  4.94797E+00  4.70671E+00
 2.74071E+00  1.98148E+00  4.69824E+00  4.43245E+00
 2.74071E+00  2.10139E+00  4.41867E+00  4.10843E+00
 2.74071E+00  2.22356E+00  4.10328E+00  3.71342E+00
 2.74071E+00  2.34826E+00  3.74628E+00  3.28925E+00
 2.74071E+00  2.47581E+00  3.34054E+00  2.88386E+00
 2.74071E+00  2.60651E+00  2.87456E+00  2.47719E+00
 2.74071E+00  2.74071E+00  2.33220E+00  2.01493E+00
 2.74071E+00  2.87879E+00  1.70619E+00  1.44023E+00
 2.74071E+00  3.02115E+00  1.03735E+00  7.38267E-01
 2.74071E+00  3.16822E+00  4.56686E-01  8.24764E-02
 2.74071E+00  3.32047E+00  1.17964E-01 -2.35035E-01
 2.74071E+00  3.47841E+00  1.31036E-02 -2.22445E-01
 2.74071E+00  3.64257E+00  3.92281E-04 -1.72954E-01
 2.74071E+00  3.81352E+00  1.60502E-06 -1.95748E-01
 2.74071E+00  3.99188E+00  1.74148E-10 -2.17431E-01
 2.74071E+00  4.17831E+00  5.86834E-13 -1.94738E-01
 2.74071E+00  4.37350E+00  0.00000E+00 -1.23142E-01
 2.74071E+00  4.57818E+00  0.00000E+00 -5.76986E-02
 2.74071E+00  4.79313E+00  0.00000E+00 -2.92256E-02
 2.74071E+00  5.01916E+00  0.00000E+00 -1.33444E-02
 2.74071E+00  5.25712E+00  0.00000E+00 -4.64954E-03
 2.74071E+00  5.50788E+00  0.00000E+00 -2.18801E-03

 2.87879E+00  0.00000E+00  5.50888E+00  5.26011E+00
 2.87879E+00  1.07211E-01  5.50293E+00  5.27038E+00
 2.87879E+00  2.14429E-01  5.48373E+00  5.25350E+00
 2.87879E+00  3.21672E-01  5.45155E+00  5.22004E+00
 2.87879E+00  4.28967E-01  5.40671E+00  5.18351E+00
 2.87879E+00  5.36356E-01  5.34955E+00  5.15104E+00
 2.87879E+00  6.43891E-01  5.28046E+00  5.10840E+00
 2.87879E+00  7.51636E-01  5.19989E+00  5.04274E+00
 2.87879E+00  8.59667E-01  5.10837E+00  4.96659E+00
 2.87879E+00  9.68073E-01  5.00644E+00  4.88832E+00
 2.87879E+00  1.07695E+00  4.89465E+00  4.78857E+00
 2.87879E+00  1.18642E+00  4.77351E+00  4.65227E+00
 2.87879E+00  1.29660E+00  4.64334E+00  4.50307E+00
 2.87879E+00  1.40763E+00  4.50415E+00  4.36799E+00
 2.87879E+00  1.51967E+00  4.35545E+00  4.22958E+00
 2.87879E+00  1.63288E+00  4.19596E+00  4.05280E+00
 2.87879E+00  1.74745E+00  4.02348E+00  3.83731E+00
 2.87879E+00  1.86358E+00  3.83477E+00  3.61028E+00
 2.87879E+00  1.98148E+00  3.62573E+00  3.37377E+00
 2.87879E+00  2.10139E+00  3.39190E+00  3.08863E+00
 2.87879E+00  2.22356E+00  3.12917E+00  2.73683E+00
 2.87879E+00  2.34826E+00  2.83399E+00  2.38624E+00
 2.87879E+00  2.47581E+00  2.50261E+00  2.10745E+00
 2.87879E+00  2.60651E+00  2.12925E+00  1.83341E+00
 2.87879E+00  2.74071E+00  1.70619E+00  1.44023E+00
 2.87879E+00  2.87879E+00  1.23271E+00  9.26473E-01
 2.87879E+00  3.02115E+00  7.40891E-01  4.07183E-01
 2.87879E+00  3.16822E+00  3.22915E-01  3.72326E-03
 2.87879E+00  3.32047E+00  8.27050E-02 -2.06247E-01
 2.87879E+00  3.47841E+00  9.11961E-03 -2.45612E-01
 2.87879E+00  3.64257E+00  2.71360E-04 -2.11902E-01
 2.87879E+00  3.81352E+00  1.10429E-06 -1.87836E-01
 2.87879E+00  3.99188E+00  1.22302E-10 -2.24962E-01
 2.87879E+00  4.17831E+00  2.64610E-13 -2.49635E-01
 2.87879E+00  4.37350E+00  0.00000E+00 -1.66515E-01
 2.87879E+00  4.57818E+00  0.00000E+00 -7.51245E-02
 2.87879E+00  4.79313E+00  0.00000E+00 -4.16320E-02
 2.87879E+00  5.01916E+00  0.00000E+00 -1.89609E-02
 2.87879E+00  5.25712E+00  0.00000E+00 -4.77777E-03
 2.87879E+00  5.50788E+00  0.00000E+00 -2.69672E-03

 3.02115E+00  0.00000E+00  3.46402E+00  3.31778E+00
 3.02115E+00  1.07211E-01  3.46035E+00  3.33452E+00
 3.02115E+00  2.14429E-01  3.44864E+00  3.32492E+00
 3.02115E+00  3.21672E-01  3.42903E+00  3.29827E+00
 3.02115E+00  4.28967E-01  3.40167E+00  3.27036E+00
 3.02115E+00  5.36356E-01  3.36674E+00  3.25228E+00
 3.02115E+00  6.43891E-01  3.32443E+00  3.23137E+00
 3.02115E+00  7.51636E-01  3.27495E+00  3.19417E+00
 3.02115E+00  8.59667E-01  3.21856E+00  3.14825E+00
 3.02115E+00  9.68073E-01  3.15553E+00  3.09987E+00
 3.02115E+00  1.07695E+00  3.08610E+00  3.03871E+00
 3.02115E+00  1.18642E+00  3.01049E+00  2.95575E+00
 3.02115E+00  1.29660E+00  2.92882E+00  2.86006E+00
 3.02115E+00  1.40763E+00  2.84098E+00  2.76233E+00
 3.02115E+00  1.51967E+00  2.74656E+00  2.65325E+00
 3.02115E+00  1.63288E+00  2.64469E+00  2.51601E+00
 3.02115E+00  1.74745E+00  2.53392E+00  2.35743E+00
 3.02115E+00  1.86358E+00  2.41216E+00  2.20303E+00
 3.02115E+00  1.98148E+00  2.27682E+00  2.05147E+00
 3.02115E+00  2.10139E+00  2.12510E+00  1.85730E+00
 3.02115E+00  2.22356E+00  1.95445E+00  1.59713E+00
 3.02115E+00  2.34826E+00  1.76272E+00  1.33878E+00
 3.02115E+00  2.47581E+00  1.54787E+00  1.15537E+00
 3.02115E+00  2.60651E+00  1.30710E+00  9.90985E-01
 3.02115E+00  2.74071E+00  1.03735E+00  7.38267E-01
 3.02115E+00  2.87879E+00  7.40891E-01  4.07183E-01
 3.02115E+00  3.02115E+00  4.39772E-01  1.07582E-01
 3.02115E+00  3.16822E+00  1.89370E-01 -9.89733E-02
 3.02115E+00  3.32047E+00  4.79801E-02 -2.29739E-01
 3.02115E+00  3.47841E+00  5.23936E-03 -2.95848E-01
 3.02115E+00  3.64257E+00  1.54594E-04 -2.78490E-01
 3.02115E+00  3.81352E+00  6.24173E-07 -2.30051E-01
 3.02115E+00  3.99188E+00  7.05813E-11 -2.52901E-01
 3.02115E+00  4.17831E+00 -1.07178E-13 -2.81225E-01
 3.02115E+00  4.37350E+00  0.00000E+00 -2.01725E-01
 3.02115E+00  4.57818E+00  0.00000E+00 -1.02144E-01
 3.02115E+00  4.79313E+00  0.00000E+00 -5.15900E-02
 3.02115E+00  5.01916E+00  0.00000E+00 -2.17588E-02
 3.02115E+00  5.25712E+00  0.00000E+00 -6.52990E-03
 3.02115E+00  5.50788E+00  0.00000E+00 -3.03404E-03

 3.16822E+00  0.00000E+00  1.54491E+00  1.47132E+00
 3.16822E+00  1.07211E-01  1.54331E+00  1.47729E+00
 3.16822E+00  2.14429E-01  1.53827E+00  1.47890E+00
 3.16822E+00  3.21672E-01  1.52983E+00  1.46953E+00
 3.16822E+00  4.28967E-01  1.51806E+00  1.45452E+00
 3.16822E+00  5.36356E-01  1.50302E+00  1.44608E+00
 3.16822E+00  6.43891E-01  1.48477E+00  1.43852E+00
 3.16822E+00  7.51636E-01  1.46339E+00  1.42416E+00
 3.16822E+00  8.59667E-01  1.43897E+00  1.40713E+00
 3.16822E+00  9.68073E-01  1.41159E+00  1.39053E+00
 3.16822E+00  1.07695E+00  1.38135E+00  1.36742E+00
 3.16822E+00  1.18642E+00  1.34830E+00  1.33130E+00
 3.16822E+00  1.29660E+00  1.31246E+00  1.28535E+00
 3.16822E+00  1.40763E+00  1.27375E+00  1.23357E+00
 3.16822E+00  1.51967E+00  1.23195E+00  1.16909E+00
 3.16822E+00  1.63288E+00  1.18665E+00  1.08154E+00
 3.16822E+00  1.74745E+00  1.13716E+00  9.83350E-01
 3.16822E+00  1.86358E+00  1.08253E+00  9.05035E-01
 3.16822E+00  1.98148E+00  1.02156E+00  8.44952E-01
 3.16822E+00  2.10139E+00  9.52955E-01  7.48441E-01
 3.16822E+00  2.22356E+00  8.75488E-01  5.80241E-01
 3.16822E+00  2.34826E+00  7.88125E-01  3.92602E-01
 3.16822E+00  2.47581E+00  6.89902E-01  2.50863E-01
 3.16822E+00  2.60651E+00  5.79704E-01  1.56301E-01
 3.16822E+00  2.74071E+00  4.56686E-01  8.24764E-02
 3.16822E+00  2.87879E+00  3.22915E-01  3.72326E-03
 3.16822E+00  3.02115E+00  1.89370E-01 -9.89733E-02
 3.16822E+00  3.16822E+00  8.05164E-02 -2.11953E-01
 3.16822E+00  3.32047E+00  2.01580E-02 -3.01754E-01
 3.16822E+00  3.47841E+00  2.17702E-03 -3.47926E-01
 3.16822E+00  3.64257E+00  6.36152E-05 -3.35618E-01
 3.16822E+00  3.81352E+00  2.54491E-07 -2.95575E-01
 3.16822E+00  3.99188E+00  2.95558E-11 -2.91633E-01
 3.16822E+00  4.17831E+00  3.86290E-14 -2.90974E-01
 3.16822E+00  4.37350E+00  0.00000E+00 -2.28603E-01
 3.16822E+00  4.57818E+00  0.00000E+00 -1.37574E-01
 3.16822E+00  4.79313E+00  0.00000E+00 -6.26004E-02
 3.16822E+00  5.01916E+00  0.00000E+00 -2.39675E-02
 3.16822E+00  5.25712E+00  0.00000E+00 -9.52802E-03
 3.16822E+00  5.50788E+00  0.00000E+00 -3.31201E-03

 3.32047E+00  0.00000E+00  3.99982E-01  3.66589E-01
 3.32047E+00  1.07211E-01  3.99576E-01  3.64765E-01
 3.32047E+00  2.14429E-01  3.98317E-01  3.70861E-01
 3.32047E+00  3.21672E-01  3.96214E-01  3.72685E-01
 3.32047E+00  4.28967E-01  3.93280E-01  3.68325E-01
 3.32047E+00  5.36356E-01  3.89526E-01  3.66048E-01
 3.32047E+00  6.43891E-01  3.84967E-01  3.65109E-01
 3.32047E+00  7.51636E-01  3.79620E-01  3.63160E-01
 3.32047E+00  8.59667E-01  3.73501E-01  3.62001E-01
 3.32047E+00  9.68073E-01  3.66630E-01  3.62547E-01
 3.32047E+00  1.07695E+00  3.59020E-01  3.60545E-01
 3.32047E+00  1.18642E+00  3.50683E-01  3.51733E-01
 3.32047E+00  1.29660E+00  3.41613E-01  3.35893E-01
 3.32047E+00  1.40763E+00  3.31785E-01  3.13224E-01
 3.32047E+00  1.51967E+00  3.21135E-01  2.80163E-01
 3.32047E+00  1.63288E+00  3.09546E-01  2.32350E-01
 3.32047E+00  1.74745E+00  2.96835E-01  1.79684E-01
 3.32047E+00  1.86358E+00  2.82745E-01  1.43412E-01
 3.32047E+00  1.98148E+00  2.66952E-01  1.20469E-01
 3.32047E+00  2.10139E+00  2.49098E-01  6.77483E-02
 3.32047E+00  2.22356E+00  2.28834E-01 -4.16018E-02
 3.32047E+00  2.34826E+00  2.05853E-01 -1.62589E-01
 3.32047E+00  2.47581E+00  1.79872E-01 -2.38420E-01
 3.32047E+00  2.60651E+00  1.50614E-01 -2.58769E-01
 3.32047E+00  2.74071E+00  1.17964E-01 -2.35035E-01
 3.32047E+00  2.87879E+00  8.27050E-02 -2.06247E-01
 3.32047E+00  3.02115E+00  4.79801E-02 -2.29739E-01
 3.32047E+00  3.16822E+00  2.01580E-02 -3.01754E-01
 3.32047E+00  3.32047E+00  4.98725E-03 -3.60109E-01
 3.32047E+00  3.47841E+00  5.32508E-04 -3.72227E-01
 3.32047E+00  3.64257E+00  1.54043E-05 -3.39251E-01
 3.32047E+00  3.81352E+00  6.10384E-08 -2.96447E-01
 3.32047E+00  3.99188E+00  7.33991E-12 -3.00422E-01
 3.32047E+00  4.17831E+00  7.16675E-14 -3.12806E-01
 3.32047E+00  4.37350E+00  0.00000E+00 -2.62281E-01
 3.32047E+00  4.57818E+00  0.00000E+00 -1.72655E-01
 3.32047E+00  4.79313E+00  0.00000E+00 -8.65852E-02
 3.32047E+00  5.01916E+00  0.00000E+00 -3.40256E-02
 3.32047E+00  5.25712E+00  0.00000E+00 -1.14613E-02
 3.32047E+00  5.50788E+00  0.00000E+00 -4.05006E-03

 3.47841E+00  0.00000E+00  4.41879E-02  2.51649E-02
 3.47841E+00  1.07211E-01  4.41439E-02  2.48867E-02
 3.47841E+00  2.14429E-01  4.40098E-02  2.77354E-02
 3.47841E+00  3.21672E-01  4.37864E-02  3.04621E-02
 3.47841E+00  4.28967E-01  4.34747E-02  3.20066E-02
 3.47841E+00  5.36356E-01  4.30758E-02  3.38904E-02
 3.47841E+00  6.43891E-01  4.25909E-02  3.59470E-02
 3.47841E+00  7.51636E-01  4.20216E-02  3.77580E-02
 3.47841E+00  8.59667E-01  4.13695E-02  3.98511E-02
 3.47841E+00  9.68073E-01  4.06359E-02  4.25234E-02
 3.47841E+00  1.07695E+00  3.98221E-02  4.48069E-02
 3.47841E+00  1.18642E+00  3.89287E-02  4.50850E-02
 3.47841E+00  1.29660E+00  3.79545E-02  4.01777E-02
 3.47841E+00  1.40763E+00  3.68961E-02  2.70750E-02
 3.47841E+00  1.51967E+00  3.57456E-02  7.14307E-03
 3.47841E+00  1.63288E+00  3.44896E-02 -1.64892E-02
 3.47841E+00  1.74745E+00  3.31070E-02 -4.25098E-02
 3.47841E+00  1.86358E+00  3.15681E-02 -7.11560E-02
 3.47841E+00  1.98148E+00  2.98354E-02 -1.08229E-01
 3.47841E+00  2.10139E+00  2.78662E-02 -1.68383E-01
 3.47841E+00  2.22356E+00  2.56171E-02 -2.52686E-01
 3.47841E+00  2.34826E+00  2.30482E-02 -3.12974E-01
 3.47841E+00  2.47581E+00  2.01228E-02 -2.99572E-01
 3.47841E+00  2.60651E+00  1.68088E-02 -2.46376E-01
 3.47841E+00  2.74071E+00  1.31036E-02 -2.22445E-01
 3.47841E+00  2.87879E+00  9.11961E-03 -2.45612E-01
 3.47841E+00  3.02115E+00  5.23936E-03 -2.95848E-01
 3.47841E+00  3.16822E+00  2.17702E-03 -3.47926E-01
 3.47841E+00  3.32047E+00  5.32508E-04 -3.72227E-01
 3.47841E+00  3.47841E+00  5.62056E-05 -3.52751E-01
 3.47841E+00  3.64257E+00  1.60883E-06 -2.91758E-01
 3.47841E+00  3.81352E+00  6.31103E-09 -2.41510E-01
 3.47841E+00  3.99188E+00  7.88310E-13 -2.83760E-01
 3.47841E+00  4.17831E+00 -3.26155E-13 -3.40925E-01
 3.47841E+00  4.37350E+00  0.00000E+00 -2.88149E-01
 3.47841E+00  4.57818E+00  0.00000E+00 -1.93485E-01
 3.47841E+00  4.79313E+00  0.00000E+00 -1.18706E-01
 3.47841E+00  5.01916E+00  0.00000E+00 -5.16513E-02
 3.47841E+00  5.25712E+00  0.00000E+00 -1.25880E-02
 3.47841E+00  5.50788E+00  0.00000E+00 -5.54891E-03

 3.64257E+00  0.00000E+00  1.30715E-03 -1.29404E-02
 3.64257E+00  1.07211E-01  1.30587E-03 -1.22117E-02
 3.64257E+00  2.14429E-01  1.30204E-03 -1.14533E-02
 3.64257E+00  3.21672E-01  1.29567E-03 -1.00056E-02
 3.64257E+00  4.28967E-01  1.28680E-03 -7.80095E-03
 3.64257E+00  5.36356E-01  1.27544E-03 -5.37371E-03
 3.64257E+00  6.43891E-01  1.26163E-03 -3.35234E-03
 3.64257E+00  7.51636E-01  1.24540E-03 -2.08752E-03
 3.64257E+00  8.59667E-01  1.22679E-03 -9.69991E-04
 3.64257E+00  9.68073E-01  1.20584E-03  5.47863E-04
 3.64257E+00  1.07695E+00  1.18258E-03  2.24987E-03
 3.64257E+00  1.18642E+00  1.15700E-03  3.31020E-03
 3.64257E+00  1.29660E+00  1.12906E-03  1.07571E-03
 3.64257E+00  1.40763E+00  1.09865E-03 -6.98109E-03
 3.64257E+00  1.51967E+00  1.06553E-03 -1.89959E-02
 3.64257E+00  1.63288E+00  1.02927E-03 -3.15677E-02
 3.64257E+00  1.74745E+00  9.89243E-04 -4.69094E-02
 3.64257E+00  1.86358E+00  9.44533E-04 -7.18265E-02
 3.64257E+00  1.98148E+00  8.93970E-04 -1.11842E-01
 3.64257E+00  2.10139E+00  8.36186E-04 -1.70032E-01
 3.64257E+00  2.22356E+00  7.69739E-04 -2.39142E-01
 3.64257E+00  2.34826E+00  6.93218E-04 -2.78542E-01
 3.64257E+00  2.47581E+00  6.05308E-04 -2.49218E-01
 3.64257E+00  2.60651E+00  5.04952E-04 -1.90145E-01
 3.64257E+00  2.74071E+00  3.92281E-04 -1.72954E-01
 3.64257E+00  2.87879E+00  2.71360E-04 -2.11902E-01
 3.64257E+00  3.02115E+00  1.54594E-04 -2.78490E-01
 3.64257E+00  3.16822E+00  6.36152E-05 -3.35618E-01
 3.64257E+00  3.32047E+00  1.54043E-05 -3.39251E-01
 3.64257E+00  3.47841E+00  1.60883E-06 -2.91758E-01
 3.64257E+00  3.64257E+00  4.55850E-08 -2.47112E-01
 3.64257E+00  3.81352E+00  1.77271E-10 -2.43686E-01
 3.64257E+00  3.99188E+00 -1.09951E-13 -2.94509E-01
 3.64257E+00  4.17831E+00  2.30703E-14 -3.27650E-01
 3.64257E+00  4.37350E+00  0.00000E+00 -2.61853E-01
 3.64257E+00  4.57818E+00  0.00000E+00 -1.82690E-01
 3.64257E+00  4.79313E+00  0.00000E+00 -1.36407E-01
 3.64257E+00  5.01916E+00  0.00000E+00 -6.69238E-02
 3.64257E+00  5.25712E+00  0.00000E+00 -1.58465E-02
 3.64257E+00  5.50788E+00  0.00000E+00 -7.81641E-03

 3.81352E+00  0.00000E+00  5.25994E-06 -1.10393E-02
 3.81352E+00  1.07211E-01  5.25446E-06 -1.21011E-02
 3.81352E+00  2.14429E-01  5.23958E-06 -1.03550E-02
 3.81352E+00  3.21672E-01  5.21494E-06 -9.12340E-03
 3.81352E+00  4.28967E-01  5.18059E-06 -9.20445E-03
 3.81352E+00  5.36356E-01  5.13662E-06 -8.74924E-03
 3.81352E+00  6.43891E-01  5.08314E-06 -8.28796E-03
 3.81352E+00  7.51636E-01  5.02030E-06 -8.51780E-03
 3.81352E+00  8.59667E-01  4.94821E-06 -8.22936E-03
 3.81352E+00  9.68073E-01  4.86699E-06 -6.60427E-03
 3.81352E+00  1.07695E+00  4.77672E-06 -5.15151E-03
 3.81352E+00  1.18642E+00  4.67738E-06 -5.37603E-03
 3.81352E+00  1.29660E+00  4.56877E-06 -6.95963E-03
 3.81352E+00  1.40763E+00  4.45038E-06 -9.40664E-03
 3.81352E+00  1.51967E+00  4.32121E-06 -1.41164E-02
 3.81352E+00  1.63288E+00  4.17955E-06 -2.31747E-02
 3.81352E+00  1.74745E+00  4.02276E-06 -3.61531E-02
 3.81352E+00  1.86358E+00  3.84706E-06 -5.06699E-02
 3.81352E+00  1.98148E+00  3.64750E-06 -6.93875E-02
 3.81352E+00  2.10139E+00  3.41810E-06 -1.03205E-01
 3.81352E+00  2.22356E+00  3.15231E-06 -1.56151E-01
 3.81352E+00  2.34826E+00  2.84337E-06 -2.05634E-01
 3.81352E+00  2.47581E+00  2.48481E-06 -2.25734E-01
 3.81352E+00  2.60651E+00  2.07164E-06 -2.17656E-01
 3.81352E+00  2.74071E+00  1.60502E-06 -1.95748E-01
 3.81352E+00  2.87879E+00  1.10429E-06 -1.87836E-01
 3.81352E+00  3.02115E+00  6.24173E-07 -2.30051E-01
 3.81352E+00  3.16822E+00  2.54491E-07 -2.95575E-01
 3.81352E+00  3.32047E+00  6.10384E-08 -2.96447E-01
 3.81352E+00  3.47841E+00  6.31106E-09 -2.41510E-01
 3.81352E+00  3.64257E+00  1.76942E-10 -2.43686E-01
 3.81352E+00  3.81352E+00  1.05724E-12 -3.05185E-01
 3.81352E+00  3.99188E+00  2.17234E-14 -3.28491E-01
 3.81352E+00  4.17831E+00 -5.37594E-13 -2.86850E-01
 3.81352E+00  4.37350E+00  0.00000E+00 -2.06440E-01
 3.81352E+00  4.57818E+00  0.00000E+00 -1.56103E-01
 3.81352E+00  4.79313E+00  0.00000E+00 -1.40349E-01
 3.81352E+00  5.01916E+00  0.00000E+00 -7.62946E-02
 3.81352E+00  5.25712E+00  0.00000E+00 -1.98483E-02
 3.81352E+00  5.50788E+00  0.00000E+00 -1.03400E-02

 3.99188E+00  0.00000E+00  1.59488E-09 -9.12537E-03
 3.99188E+00  1.07211E-01  5.65307E-10 -1.00106E-02
 3.99188E+00  2.14429E-01  5.58433E-10 -8.55061E-03
 3.99188E+00  3.21672E-01  5.52340E-10 -7.86245E-03
 3.99188E+00  4.28967E-01  5.46939E-10 -8.66646E-03
 3.99188E+00  5.36356E-01  5.43263E-10 -9.16122E-03
 3.99188E+00  6.43891E-01  5.36561E-10 -9.43033E-03
 3.99188E+00  7.51636E-01  5.30869E-10 -9.84870E-03
 3.99188E+00  8.59667E-01  5.22266E-10 -9.77440E-03
 3.99188E+00  9.68073E-01  5.12990E-10 -8.89250E-03
 3.99188E+00  1.07695E+00  5.02081E-10 -8.48616E-03
 3.99188E+00  1.18642E+00  4.91164E-10 -9.59668E-03
 3.99188E+00  1.29660E+00  4.78547E-10 -1.10546E-02
 3.99188E+00  1.40763E+00  4.65551E-10 -1.15977E-02
 3.99188E+00  1.51967E+00  4.51612E-10 -1.32307E-02
 3.99188E+00  1.63288E+00  4.35669E-10 -1.91052E-02
 3.99188E+00  1.74745E+00  4.19010E-10 -2.77977E-02
 3.99188E+00  1.86358E+00  4.00621E-10 -3.42652E-02
 3.99188E+00  1.98148E+00  3.80205E-10 -4.02606E-02
 3.99188E+00  2.10139E+00  3.56191E-10 -5.87324E-02
 3.99188E+00  2.22356E+00  3.29189E-10 -9.78997E-02
 3.99188E+00  2.34826E+00  2.98570E-10 -1.45074E-01
 3.99188E+00  2.47581E+00  2.62623E-10 -1.83741E-01
 3.99188E+00  2.60651E+00  2.21260E-10 -2.08039E-01
 3.99188E+00  2.74071E+00  1.74120E-10 -2.17431E-01
 3.99188E+00  2.87879E+00  1.22444E-10 -2.24962E-01
 3.99188E+00  3.02115E+00  7.07216E-11 -2.52901E-01
 3.99188E+00  3.16822E+00  2.93734E-11 -2.91633E-01
 3.99188E+00  3.32047E+00  7.31702E-12 -3.00422E-01
 3.99188E+00  3.47841E+00  7.49081E-13 -2.83760E-01
 3.99188E+00  3.64257E+00 -3.85287E-14 -2.94509E-01
 3.99188E+00  3.81352E+00  2.67137E-14 -3.28491E-01
 3.99188E+00  3.99188E+00  1.48867E-12 -3.30222E-01
 3.99188E+00  4.17831E+00  2.13296E-13 -2.81210E-01
 3.99188E+00  4.37350E+00  0.00000E+00 -1.99315E-01
 3.99188E+00  4.57818E+00  0.00000E+00 -1.57042E-01
 3.99188E+00  4.79313E+00  0.00000E+00 -1.52630E-01
 3.99188E+00  5.01916E+00  0.00000E+00 -8.39290E-02
 3.99188E+00  5.25712E+00  0.00000E+00 -2.09456E-02
 3.99188E+00  5.50788E+00  0.00000E+00 -1.25569E-02

 4.17831E+00  0.00000E+00  5.71811E-10 -7.76473E-03
 4.17831E+00  1.07211E-01  2.77951E-12 -7.19796E-03
 4.17831E+00  2.14429E-01  1.05086E-12 -7.06187E-03
 4.17831E+00  3.21672E-01  2.61405E-12 -7.03281E-03
 4.17831E+00  4.28967E-01 -8.60503E-13 -7.03544E-03
 4.17831E+00  5.36356E-01  7.24485E-13 -7.24294E-03
 4.17831E+00  6.43891E-01  8.20083E-13 -7.39518E-03
 4.17831E+00  7.51636E-01  9.54190E-13 -7.26972E-03
 4.17831E+00  8.59667E-01  1.38631E-12 -7.20163E-03
 4.17831E+00  9.68073E-01  4.26194E-13 -7.53193E-03
 4.17831E+00  1.07695E+00  4.75985E-13 -8.28353E-03
 4.17831E+00  1.18642E+00  1.03912E-12 -9.39411E-03
 4.17831E+00  1.29660E+00  1.01942E-12 -1.06964E-02
 4.17831E+00  1.40763E+00  3.42970E-13 -1.20629E-02
 4.17831E+00  1.51967E+00  1.36811E-12 -1.38322E-02
 4.17831E+00  1.63288E+00  8.89566E-13 -1.65023E-02
 4.17831E+00  1.74745E+00  7.09159E-13 -1.98275E-02
 4.17831E+00  1.86358E+00  7.39224E-13 -2.30065E-02
 4.17831E+00  1.98148E+00  9.51624E-13 -2.81237E-02
 4.17831E+00  2.10139E+00  9.53190E-13 -4.19426E-02
 4.17831E+00  2.22356E+00  7.75182E-13 -6.81226E-02
 4.17831E+00  2.34826E+00  5.03826E-13 -9.76684E-02
 4.17831E+00  2.47581E+00  6.36157E-13 -1.21116E-01
 4.17831E+00  2.60651E+00  5.71508E-13 -1.48028E-01
 4.17831E+00  2.74071E+00  6.22359E-13 -1.94738E-01
 4.17831E+00  2.87879E+00  4.16734E-13 -2.49635E-01
 4.17831E+00  3.02115E+00 -2.04500E-13 -2.81225E-01
 4.17831E+00  3.16822E+00  8.56513E-14 -2.90974E-01
 4.17831E+00  3.32047E+00  2.72521E-13 -3.12806E-01
 4.17831E+00  3.47841E+00 -1.90739E-13 -3.40925E-01
 4.17831E+00  3.64257E+00 -1.47391E-13 -3.27650E-01
 4.17831E+00  3.81352E+00 -4.75787E-13 -2.86850E-01
 4.17831E+00  3.99188E+00  2.35735E-13 -2.81210E-01
 4.17831E+00  4.17831E+00  1.96043E-12 -2.78668E-01
 4.17831E+00  4.37350E+00  0.00000E+00 -2.23854E-01
 4.17831E+00  4.57818E+00  0.00000E+00 -1.90232E-01
 4.17831E+00  4.79313E+00  0.00000E+00 -1.85696E-01
 4.17831E+00  5.01916E+00  0.00000E+00 -1.06384E-01
 4.17831E+00  5.25712E+00  0.00000E+00 -3.19888E-02
 4.17831E+00  5.50788E+00  0.00000E+00 -1.76758E-02

 4.37350E+00  0.00000E+00  0.00000E+00 -6.15096E-03
 4.37350E+00  1.07211E-01  0.00000E+00 -5.72500E-03
 4.37350E+00  2.14429E-01  0.00000E+00 -5.72355E-03
 4.37350E+00  3.21672E-01  0.00000E+00 -5.59000E-03
 4.37350E+00  4.28967E-01  0.00000E+00 -5.28488E-03
 4.37350E+00  5.36356E-01  0.00000E+00 -5.24555E-03
 4.37350E+00  6.43891E-01  0.00000E+00 -5.34700E-03
 4.37350E+00  7.51636E-01  0.00000E+00 -5.39347E-03
 4.37350E+00  8.59667E-01  0.00000E+00 -5.53688E-03
 4.37350E+00  9.68073E-01  0.00000E+00 -5.91663E-03
 4.37350E+00  1.07695E+00  0.00000E+00 -6.42543E-03
 4.37350E+00  1.18642E+00  0.00000E+00 -6.98172E-03
 4.37350E+00  1.29660E+00  0.00000E+00 -7.79265E-03
 4.37350E+00  1.40763E+00  0.00000E+00 -9.08479E-03
 4.37350E+00  1.51967E+00  0.00000E+00 -1.06925E-02
 4.37350E+00  1.63288E+00  0.00000E+00 -1.23093E-02
 4.37350E+00  1.74745E+00  0.00000E+00 -1.40784E-02
 4.37350E+00  1.86358E+00  0.00000E+00 -1.65195E-02
 4.37350E+00  1.98148E+00  0.00000E+00 -2.05561E-02
 4.37350E+00  2.10139E+00  0.00000E+00 -2.77304E-02
 4.37350E+00  2.22356E+00  0.00000E+00 -3.89281E-02
 4.37350E+00  2.34826E+00  0.00000E+00 -5.24312E-02
 4.37350E+00  2.47581E+00  0.00000E+00 -6.68997E-02
 4.37350E+00  2.60651E+00  0.00000E+00 -8.78640E-02
 4.37350E+00  2.74071E+00  0.00000E+00 -1.23142E-01
 4.37350E+00  2.87879E+00  0.00000E+00 -1.66515E-01
 4.37350E+00  3.02115E+00  0.00000E+00 -2.01725E-01
 4.37350E+00  3.16822E+00  0.00000E+00 -2.28603E-01
 4.37350E+00  3.32047E+00  0.00000E+00 -2.62281E-01
 4.37350E+00  3.47841E+00  0.00000E+00 -2.88149E-01
 4.37350E+00  3.64257E+00  0.00000E+00 -2.61853E-01
 4.37350E+00  3.81352E+00  0.00000E+00 -2.06440E-01
 4.37350E+00  3.99188E+00  0.00000E+00 -1.99315E-01
 4.37350E+00  4.17831E+00  0.00000E+00 -2.23854E-01
 4.37350E+00  4.37350E+00  0.00000E+00 -2.26874E-01
 4.37350E+00  4.57818E+00  0.00000E+00 -2.30392E-01
 4.37350E+00  4.79313E+00  0.00000E+00 -2.23468E-01
 4.37350E+00  5.01916E+00  0.00000E+00 -1.43306E-01
 4.37350E+00  5.25712E+00  0.00000E+00 -6.16674E-02
 4.37350E+00  5.50788E+00  0.00000E+00 -2.90267E-02

 4.57818E+00  0.00000E+00  0.00000E+00 -4.70550E-03
 4.57818E+00  1.07211E-01  0.00000E+00 -4.62421E-03
 4.57818E+00  2.14429E-01  0.00000E+00 -4.51160E-03
 4.57818E+00  3.21672E-01  0.00000E+00 -4.26284E-03
 4.57818E+00  4.28967E-01  0.00000E+00 -3.96745E-03
 4.57818E+00  5.36356E-01  0.00000E+00 -3.84669E-03
 4.57818E+00  6.43891E-01  0.00000E+00 -3.94439E-03
 4.57818E+00  7.51636E-01  0.00000E+00 -4.19752E-03
 4.57818E+00  8.59667E-01  0.00000E+00 -4.38467E-03
 4.57818E+00  9.68073E-01  0.00000E+00 -4.36554E-03
 4.57818E+00  1.07695E+00  0.00000E+00 -4.34156E-03
 4.57818E+00  1.18642E+00  0.00000E+00 -4.53291E-03
 4.57818E+00  1.29660E+00  0.00000E+00 -4.96957E-03
 4.57818E+00  1.40763E+00  0.00000E+00 -5.64199E-03
 4.57818E+00  1.51967E+00  0.00000E+00 -6.58609E-03
 4.57818E+00  1.63288E+00  0.00000E+00 -7.85830E-03
 4.57818E+00  1.74745E+00  0.00000E+00 -9.50508E-03
 4.57818E+00  1.86358E+00  0.00000E+00 -1.15632E-02
 4.57818E+00  1.98148E+00  0.00000E+00 -1.38987E-02
 4.57818E+00  2.10139E+00  0.00000E+00 -1.61028E-02
 4.57818E+00  2.22356E+00  0.00000E+00 -1.83403E-02
 4.57818E+00  2.34826E+00  0.00000E+00 -2.27840E-02
 4.57818E+00  2.47581E+00  0.00000E+00 -3.17033E-02
 4.57818E+00  2.60651E+00  0.00000E+00 -4.40646E-02
 4.57818E+00  2.74071E+00  0.00000E+00 -5.76986E-02
 4.57818E+00  2.87879E+00  0.00000E+00 -7.51245E-02
 4.57818E+00  3.02115E+00  0.00000E+00 -1.02144E-01
 4.57818E+00  3.16822E+00  0.00000E+00 -1.37574E-01
 4.57818E+00  3.32047E+00  0.00000E+00 -1.72655E-01
 4.57818E+00  3.47841E+00  0.00000E+00 -1.93485E-01
 4.57818E+00  3.64257E+00  0.00000E+00 -1.82690E-01
 4.57818E+00  3.81352E+00  0.00000E+00 -1.56103E-01
 4.57818E+00  3.99188E+00  0.00000E+00 -1.57042E-01
 4.57818E+00  4.17831E+00  0.00000E+00 -1.90232E-01
 4.57818E+00  4.37350E+00  0.00000E+00 -2.30392E-01
 4.57818E+00  4.57818E+00  0.00000E+00 -2.25946E-01
 4.57818E+00  4.79313E+00  0.00000E+00 -1.65663E-01
 4.57818E+00  5.01916E+00  0.00000E+00 -1.03539E-01
 4.57818E+00  5.25712E+00  0.00000E+00 -6.51177E-02
 4.57818E+00  5.50788E+00  0.00000E+00 -4.11708E-02

 4.79313E+00  0.00000E+00  0.00000E+00 -3.59204E-03
 4.79313E+00  1.07211E-01  0.00000E+00 -3.19292E-03
 4.79313E+00  2.14429E-01  0.00000E+00 -3.35628E-03
 4.79313E+00  3.21672E-01  0.00000E+00 -3.36533E-03
 4.79313E+00  4.28967E-01  0.00000E+00 -3.07674E-03
 4.79313E+00  5.36356E-01  0.00000E+00 -2.94521E-03
 4.79313E+00  6.43891E-01  0.00000E+00 -2.97320E-03
 4.79313E+00  7.51636E-01  0.00000E+00 -3.02617E-03
 4.79313E+00  8.59667E-01  0.00000E+00 -3.00134E-03
 4.79313E+00  9.68073E-01  0.00000E+00 -2.87420E-03
 4.79313E+00  1.07695E+00  0.00000E+00 -2.83869E-03
 4.79313E+00  1.18642E+00  0.00000E+00 -3.05865E-03
 4.79313E+00  1.29660E+00  0.00000E+00 -3.40606E-03
 4.79313E+00  1.40763E+00  0.00000E+00 -3.71437E-03
 4.79313E+00  1.51967E+00  0.00000E+00 -4.06661E-03
 4.79313E+00  1.63288E+00  0.00000E+00 -4.64632E-03
 4.79313E+00  1.74745E+00  0.00000E+00 -5.51059E-03
 4.79313E+00  1.86358E+00  0.00000E+00 -6.61592E-03
 4.79313E+00  1.98148E+00  0.00000E+00 -7.93095E-03
 4.79313E+00  2.10139E+00  0.00000E+00 -9.44836E-03
 4.79313E+00  2.22356E+00  0.00000E+00 -1.11503E-02
 4.79313E+00  2.34826E+00  0.00000E+00 -1.29780E-02
 4.79313E+00  2.47581E+00  0.00000E+00 -1.51442E-02
 4.79313E+00  2.60651E+00  0.00000E+00 -1.96892E-02
 4.79313E+00  2.74071E+00  0.00000E+00 -2.92256E-02
 4.79313E+00  2.87879E+00  0.00000E+00 -4.16320E-02
 4.79313E+00  3.02115E+00  0.00000E+00 -5.15900E-02
 4.79313E+00  3.16822E+00  0.00000E+00 -6.26004E-02
 4.79313E+00  3.32047E+00  0.00000E+00 -8.65852E-02
 4.79313E+00  3.47841E+00  0.00000E+00 -1.18706E-01
 4.79313E+00  3.64257E+00  0.00000E+00 -1.36407E-01
 4.79313E+00  3.81352E+00  0.00000E+00 -1.40349E-01
 4.79313E+00  3.99188E+00  0.00000E+00 -1.52630E-01
 4.79313E+00  4.17831E+00  0.00000E+00 -1.85696E-01
 4.79313E+00  4.37350E+00  0.00000E+00 -2.23468E-01
 4.79313E+00  4.57818E+00  0.00000E+00 -1.65663E-01
 4.79313E+00  4.79313E+00  0.00000E+00 -3.30396E-02
 4.79313E+00  5.01916E+00  0.00000E+00 -1.34033E-02
 4.79313E+00  5.25712E+00  0.00000E+00 -4.74749E-02
 4.79313E+00  5.50788E+00  0.00000E+00 -4.26774E-02

 5.01916E+00  0.00000E+00  0.00000E+00 -2.29430E-03
 5.01916E+00  1.07211E-01  0.00000E+00 -2.08238E-03
 5.01916E+00  2.14429E-01  0.00000E+00 -2.13522E-03
 5.01916E+00  3.21672E-01  0.00000E+00 -2.15627E-03
 5.01916E+00  4.28967E-01  0.00000E+00 -2.04968E-03
 5.01916E+00  5.36356E-01  0.00000E+00 -1.96015E-03
 5.01916E+00  6.43891E-01  0.00000E+00 -1.92574E-03
 5.01916E+00  7.51636E-01  0.00000E+00 -1.93589E-03
 5.01916E+00  8.59667E-01  0.00000E+00 -1.93840E-03
 5.01916E+00  9.68073E-01  0.00000E+00 -1.90026E-03
 5.01916E+00  1.07695E+00  0.00000E+00 -1.87188E-03
 5.01916E+00  1.18642E+00  0.00000E+00 -1.90993E-03
 5.01916E+00  1.29660E+00  0.00000E+00 -2.03119E-03
 5.01916E+00  1.40763E+00  0.00000E+00 -2.23660E-03
 5.01916E+00  1.51967E+00  0.00000E+00 -2.48406E-03
 5.01916E+00  1.63288E+00  0.00000E+00 -2.71926E-03
 5.01916E+00  1.74745E+00  0.00000E+00 -2.99598E-03
 5.01916E+00  1.86358E+00  0.00000E+00 -3.45611E-03
 5.01916E+00  1.98148E+00  0.00000E+00 -4.18408E-03
 5.01916E+00  2.10139E+00  0.00000E+00 -5.16447E-03
 5.01916E+00  2.22356E+00  0.00000E+00 -6.28847E-03
 5.01916E+00  2.34826E+00  0.00000E+00 -7.17476E-03
 5.01916E+00  2.47581E+00  0.00000E+00 -7.60748E-03
 5.01916E+00  2.60651E+00  0.00000E+00 -9.01125E-03
 5.01916E+00  2.74071E+00  0.00000E+00 -1.33444E-02
 5.01916E+00  2.87879E+00  0.00000E+00 -1.89609E-02
 5.01916E+00  3.02115E+00  0.00000E+00 -2.17588E-02
 5.01916E+00  3.16822E+00  0.00000E+00 -2.39675E-02
 5.01916E+00  3.32047E+00  0.00000E+00 -3.40256E-02
 5.01916E+00  3.47841E+00  0.00000E+00 -5.16513E-02
 5.01916E+00  3.64257E+00  0.00000E+00 -6.69238E-02
 5.01916E+00  3.81352E+00  0.00000E+00 -7.62946E-02
 5.01916E+00  3.99188E+00  0.00000E+00 -8.39290E-02
 5.01916E+00  4.17831E+00  0.00000E+00 -1.06384E-01
 5.01916E+00  4.37350E+00  0.00000E+00 -1.43306E-01
 5.01916E+00  4.57818E+00  0.00000E+00 -1.03539E-01
 5.01916E+00  4.79313E+00  0.00000E+00 -1.34033E-02
 5.01916E+00  5.01916E+00  0.00000E+00 -5.11375E-02
 5.01916E+00  5.25712E+00  0.00000E+00 -8.09809E-02
 5.01916E+00  5.50788E+00  0.00000E+00 -2.59756E-02

 5.25712E+00  0.00000E+00  0.00000E+00 -1.12483E-03
 5.25712E+00  1.07211E-01  0.00000E+00 -1.18093E-03
 5.25712E+00  2.14429E-01  0.00000E+00 -1.09212E-03
 5.25712E+00  3.21672E-01  0.00000E+00 -1.05798E-03
 5.25712E+00  4.28967E-01  0.00000E+00 -1.10162E-03
 5.25712E+00  5.36356E-01  0.00000E+00 -1.08087E-03
 5.25712E+00  6.43891E-01  0.00000E+00 -1.04187E-03
 5.25712E+00  7.51636E-01  0.00000E+00 -1.06145E-03
 5.25712E+00  8.59667E-01  0.00000E+00 -1.12184E-03
 5.25712E+00  9.68073E-01  0.00000E+00 -1.18158E-03
 5.25712E+00  1.07695E+00  0.00000E+00 -1.18416E-03
 5.25712E+00  1.18642E+00  0.00000E+00 -1.10575E-03
 5.25712E+00  1.29660E+00  0.00000E+00 -1.06608E-03
 5.25712E+00  1.40763E+00  0.00000E+00 -1.19256E-03
 5.25712E+00  1.51967E+00  0.00000E+00 -1.40325E-03
 5.25712E+00  1.63288E+00  0.00000E+00 -1.53708E-03
 5.25712E+00  1.74745E+00  0.00000E+00 -1.61531E-03
 5.25712E+00  1.86358E+00  0.00000E+00 -1.80538E-03
 5.25712E+00  1.98148E+00  0.00000E+00 -2.14888E-03
 5.25712E+00  2.10139E+00  0.00000E+00 -2.47492E-03
 5.25712E+00  2.22356E+00  0.00000E+00 -2.69192E-03
 5.25712E+00  2.34826E+00  0.00000E+00 -3.05567E-03
 5.25712E+00  2.47581E+00  0.00000E+00 -3.81423E-03
 5.25712E+00  2.60651E+00  0.00000E+00 -4.55449E-03
 5.25712E+00  2.74071E+00  0.00000E+00 -4.64954E-03
 5.25712E+00  2.87879E+00  0.00000E+00 -4.77777E-03
 5.25712E+00  3.02115E+00  0.00000E+00 -6.52990E-03
 5.25712E+00  3.16822E+00  0.00000E+00 -9.52802E-03
 5.25712E+00  3.32047E+00  0.00000E+00 -1.14613E-02
 5.25712E+00  3.47841E+00  0.00000E+00 -1.25880E-02
 5.25712E+00  3.64257E+00  0.00000E+00 -1.58465E-02
 5.25712E+00  3.81352E+00  0.00000E+00 -1.98483E-02
 5.25712E+00  3.99188E+00  0.00000E+00 -2.09456E-02
 5.25712E+00  4.17831E+00  0.00000E+00 -3.19888E-02
 5.25712E+00  4.37350E+00  0.00000E+00 -6.16674E-02
 5.25712E+00  4.57818E+00  0.00000E+00 -6.51177E-02
 5.25712E+00  4.79313E+00  0.00000E+00 -4.74749E-02
 5.25712E+00  5.01916E+00  0.00000E+00 -8.09809E-02
 5.25712E+00  5.25712E+00  0.00000E+00 -8.70595E-02
 5.25712E+00  5.50788E+00  0.00000E+00 -3.56391E-02

 5.50788E+00  0.00000E+00  0.00000E+00 -4.21317E-04
 5.50788E+00  1.07211E-01  0.00000E+00 -4.19907E-04
 5.50788E+00  2.14429E-01  0.00000E+00 -4.33375E-04
 5.50788E+00  3.21672E-01  0.00000E+00 -4.60307E-04
 5.50788E+00  4.28967E-01  0.00000E+00 -4.94187E-04
 5.50788E+00  5.36356E-01  0.00000E+00 -5.24451E-04
 5.50788E+00  6.43891E-01  0.00000E+00 -5.25439E-04
 5.50788E+00  7.51636E-01  0.00000E+00 -4.89183E-04
 5.50788E+00  8.59667E-01  0.00000E+00 -4.78653E-04
 5.50788E+00  9.68073E-01  0.00000E+00 -5.38283E-04
 5.50788E+00  1.07695E+00  0.00000E+00 -6.13566E-04
 5.50788E+00  1.18642E+00  0.00000E+00 -6.47964E-04
 5.50788E+00  1.29660E+00  0.00000E+00 -6.53045E-04
 5.50788E+00  1.40763E+00  0.00000E+00 -6.55931E-04
 5.50788E+00  1.51967E+00  0.00000E+00 -6.72175E-04
 5.50788E+00  1.63288E+00  0.00000E+00 -7.12278E-04
 5.50788E+00  1.74745E+00  0.00000E+00 -7.76750E-04
 5.50788E+00  1.86358E+00  0.00000E+00 -8.58264E-04
 5.50788E+00  1.98148E+00  0.00000E+00 -9.60837E-04
 5.50788E+00  2.10139E+00  0.00000E+00 -1.10716E-03
 5.50788E+00  2.22356E+00  0.00000E+00 -1.30310E-03
 5.50788E+00  2.34826E+00  0.00000E+00 -1.49047E-03
 5.50788E+00  2.47581E+00  0.00000E+00 -1.61774E-03
 5.50788E+00  2.60651E+00  0.00000E+00 -1.79461E-03
 5.50788E+00  2.74071E+00  0.00000E+00 -2.18801E-03
 5.50788E+00  2.87879E+00  0.00000E+00 -2.69672E-03
 5.50788E+00  3.02115E+00  0.00000E+00 -3.03404E-03
 5.50788E+00  3.16822E+00  0.00000E+00 -3.31201E-03
 5.50788E+00  3.32047E+00  0.00000E+00 -4.05006E-03
 5.50788E+00  3.47841E+00  0.00000E+00 -5.54891E-03
 5.50788E+00  3.64257E+00  0.00000E+00 -7.81641E-03
 5.50788E+00  3.81352E+00  0.00000E+00 -1.03400E-02
 5.50788E+00  3.99188E+00  0.00000E+00 -1.25569E-02
 5.50788E+00  4.17831E+00  0.00000E+00 -1.76758E-02
 5.50788E+00  4.37350E+00  0.00000E+00 -2.90267E-02
 5.50788E+00  4.57818E+00  0.00000E+00 -4.11708E-02
 5.50788E+00  4.79313E+00  0.00000E+00 -4.26774E-02
 5.50788E+00  5.01916E+00  0.00000E+00 -2.59756E-02
 5.50788E+00  5.25712E+00  0.00000E+00 -3.56391E-02
 5.50788E+00  5.50788E+00  0.00000E+00 -5.45689E-02



==> anc/V_Lambda2.5kF_kF1.20 <==
 0.00000E+00  0.00000E+00 -7.91618E+01 -9.30372E+01
 0.00000E+00  1.10908E-01 -7.80668E+01 -9.21467E+01
 0.00000E+00  2.21823E-01 -7.50044E+01 -8.96686E+01
 0.00000E+00  3.32764E-01 -7.05166E+01 -8.55009E+01
 0.00000E+00  4.43759E-01 -6.51975E+01 -7.96955E+01
 0.00000E+00  5.54851E-01 -5.95002E+01 -7.25042E+01
 0.00000E+00  6.66094E-01 -5.36992E+01 -6.43731E+01
 0.00000E+00  7.77555E-01 -4.79426E+01 -5.57987E+01
 0.00000E+00  8.89311E-01 -4.23068E+01 -4.74047E+01
 0.00000E+00  1.00145E+00 -3.68315E+01 -3.96904E+01
 0.00000E+00  1.11409E+00 -3.15423E+01 -3.27501E+01
 0.00000E+00  1.22733E+00 -2.64613E+01 -2.65998E+01
 0.00000E+00  1.34131E+00 -2.16080E+01 -2.12424E+01
 0.00000E+00  1.45617E+00 -1.70008E+01 -1.66558E+01
 0.00000E+00  1.57207E+00 -1.26580E+01 -1.26730E+01
 0.00000E+00  1.68919E+00 -8.59893E+00 -9.06721E+00
 0.00000E+00  1.80771E+00 -4.84592E+00 -5.70369E+00
 0.00000E+00  1.92784E+00 -1.42826E+00 -2.52409E+00
 0.00000E+00  2.04981E+00  1.61274E+00  4.60387E-01
 0.00000E+00  2.17385E+00  4.22033E+00  3.13088E+00
 0.00000E+00  2.30023E+00  6.31949E+00  5.35090E+00
 0.00000E+00  2.42924E+00  7.81701E+00  7.00408E+00
 0.00000E+00  2.56118E+00  8.60657E+00  7.96720E+00
 0.00000E+00  2.69639E+00  8.58152E+00  8.11683E+00
 0.00000E+00  2.83521E+00  7.67197E+00  7.36518E+00
 0.00000E+00  2.97806E+00  5.93641E+00  5.75767E+00
 0.00000E+00  3.12532E+00  3.70601E+00  3.61581E+00
 0.00000E+00  3.27747E+00  1.64759E+00  1.60713E+00
 0.00000E+00  3.43497E+00  4.26280E-01  4.08279E-01
 0.00000E+00  3.59836E+00  4.71624E-02  3.51565E-02
 0.00000E+00  3.76817E+00  1.40075E-03 -1.14381E-02
 0.00000E+00  3.94502E+00  5.67493E-06 -1.39059E-02
 0.00000E+00  4.12953E+00  9.01471E-10 -1.18443E-02
 0.00000E+00  4.32239E+00 -1.01487E-09 -8.39876E-03
 0.00000E+00  4.52431E+00  0.00000E+00 -7.03318E-03
 0.00000E+00  4.73605E+00  0.00000E+00 -6.02896E-03
 0.00000E+00  4.95841E+00  0.00000E+00 -4.17963E-03
 0.00000E+00  5.19224E+00  0.00000E+00 -2.68675E-03
 0.00000E+00  5.43840E+00  0.00000E+00 -1.49064E-03
 0.00000E+00  5.69781E+00  0.00000E+00 -4.97512E-04

 1.10908E-01  0.00000E+00 -7.80668E+01 -9.21467E+01
 1.10908E-01  1.10908E-01 -7.70348E+01 -9.13205E+01
 1.10908E-01  2.21823E-01 -7.41310E+01 -8.88565E+01
 1.10908E-01  3.32764E-01 -6.98308E+01 -8.46818E+01
 1.10908E-01  4.43759E-01 -6.46758E+01 -7.88656E+01
 1.10908E-01  5.54851E-01 -5.91014E+01 -7.16682E+01
 1.10908E-01  6.66094E-01 -5.33881E+01 -6.36626E+01
 1.10908E-01  7.77555E-01 -4.76948E+01 -5.54092E+01
 1.10908E-01  8.89311E-01 -4.21060E+01 -4.72819E+01
 1.10908E-01  1.00145E+00 -3.66677E+01 -3.95899E+01
 1.10908E-01  1.11409E+00 -3.14093E+01 -3.26090E+01
 1.10908E-01  1.22733E+00 -2.63541E+01 -2.65368E+01
 1.10908E-01  1.34131E+00 -2.15231E+01 -2.12794E+01
 1.10908E-01  1.45617E+00 -1.69350E+01 -1.66730E+01
 1.10908E-01  1.57207E+00 -1.26087E+01 -1.25910E+01
 1.10908E-01  1.68919E+00 -8.56368E+00 -8.92070E+00
 1.10908E-01  1.80771E+00 -4.82249E+00 -5.56891E+00
 1.10908E-01  1.92784E+00 -1.41471E+00 -2.46060E+00
 1.10908E-01  2.04981E+00  1.61832E+00  4.30430E-01
 1.10908E-01  2.17385E+00  4.21969E+00  3.05277E+00
 1.10908E-01  2.30023E+00  6.31421E+00  5.31154E+00
 1.10908E-01  2.42924E+00  7.80868E+00  7.02741E+00
 1.10908E-01  2.56118E+00  8.59668E+00  8.00069E+00
 1.10908E-01  2.69639E+00  8.57147E+00  8.12134E+00
 1.10908E-01  2.83521E+00  7.66306E+00  7.35219E+00
 1.10908E-01  2.97806E+00  5.92965E+00  5.74865E+00
 1.10908E-01  3.12532E+00  3.70189E+00  3.61281E+00
 1.10908E-01  3.27747E+00  1.64580E+00  1.60446E+00
 1.10908E-01  3.43497E+00  4.25827E-01  4.05016E-01
 1.10908E-01  3.59836E+00  4.71131E-02  3.31054E-02
 1.10908E-01  3.76817E+00  1.39932E-03 -1.08531E-02
 1.10908E-01  3.94502E+00  5.66904E-06 -1.13104E-02
 1.10908E-01  4.12953E+00  6.18316E-10 -1.07802E-02
 1.10908E-01  4.32239E+00 -9.14632E-12 -9.66633E-03
 1.10908E-01  4.52431E+00  0.00000E+00 -7.22805E-03
 1.10908E-01  4.73605E+00  0.00000E+00 -5.22942E-03
 1.10908E-01  4.95841E+00  0.00000E+00 -4.29679E-03
 1.10908E-01  5.19224E+00  0.00000E+00 -2.81976E-03
 1.10908E-01  5.43840E+00  0.00000E+00 -1.33382E-03
 1.10908E-01  5.69781E+00  0.00000E+00 -5.22576E-04

 2.21823E-01  0.00000E+00 -7.50044E+01 -8.96686E+01
 2.21823E-01  1.10908E-01 -7.41310E+01 -8.88565E+01
 2.21823E-01  2.21823E-01 -7.16325E+01 -8.63346E+01
 2.21823E-01  3.32764E-01 -6.78295E+01 -8.21984E+01
 2.21823E-01  4.43759E-01 -6.31288E+01 -7.66005E+01
 2.21823E-01  5.54851E-01 -5.79092E+01 -6.97438E+01
 2.21823E-01  6.66094E-01 -5.24556E+01 -6.21212E+01
 2.21823E-01  7.77555E-01 -4.69514E+01 -5.42282E+01
 2.21823E-01  8.89311E-01 -4.15044E+01 -4.64362E+01
 2.21823E-01  1.00145E+00 -3.61776E+01 -3.90524E+01
 2.21823E-01  1.11409E+00 -3.10111E+01 -3.23274E+01
 2.21823E-01  1.22733E+00 -2.60337E+01 -2.64325E+01
 2.21823E-01  1.34131E+00 -2.12692E+01 -2.12756E+01
 2.21823E-01  1.45617E+00 -1.67387E+01 -1.67019E+01
 2.21823E-01  1.57207E+00 -1.24619E+01 -1.25963E+01
 2.21823E-01  1.68919E+00 -8.45900E+00 -8.86049E+00
 2.21823E-01  1.80771E+00 -4.75344E+00 -5.44071E+00
 2.21823E-01  1.92784E+00 -1.37540E+00 -2.32121E+00
 2.21823E-01  2.04981E+00  1.63350E+00  5.08142E-01
 2.21823E-01  2.17385E+00  4.21591E+00  3.05095E+00
 2.21823E-01  2.30023E+00  6.29628E+00  5.26249E+00
 2.21823E-01  2.42924E+00  7.78135E+00  6.96800E+00
 2.21823E-01  2.56118E+00  8.56457E+00  7.96072E+00
 2.21823E-01  2.69639E+00  8.53897E+00  8.10888E+00
 2.21823E-01  2.83521E+00  7.63434E+00  7.34795E+00
 2.21823E-01  2.97806E+00  5.90801E+00  5.73599E+00
 2.21823E-01  3.12532E+00  3.68883E+00  3.59906E+00
 2.21823E-01  3.27747E+00  1.64021E+00  1.60124E+00
 2.21823E-01  3.43497E+00  4.24434E-01  4.09343E-01
 2.21823E-01  3.59836E+00  4.69649E-02  3.70758E-02
 2.21823E-01  3.76817E+00  1.39508E-03 -9.85363E-03
 2.21823E-01  3.94502E+00  5.65244E-06 -1.23298E-02
 2.21823E-01  4.12953E+00  6.00218E-10 -1.14470E-02
 2.21823E-01  4.32239E+00  4.31352E-12 -9.14442E-03
 2.21823E-01  4.52431E+00  0.00000E+00 -6.97717E-03
 2.21823E-01  4.73605E+00  0.00000E+00 -5.33998E-03
 2.21823E-01  4.95841E+00  0.00000E+00 -4.06139E-03
 2.21823E-01  5.19224E+00  0.00000E+00 -2.65781E-03
 2.21823E-01  5.43840E+00  0.00000E+00 -1.37581E-03
 2.21823E-01  5.69781E+00  0.00000E+00 -5.36683E-04

 3.32764E-01  0.00000E+00 -7.05166E+01 -8.55009E+01
 3.32764E-01  1.10908E-01 -6.98308E+01 -8.46818E+01
 3.32764E-01  2.21823E-01 -6.78295E+01 -8.21984E+01
 3.32764E-01  3.32764E-01 -6.46760E+01 -7.82165E+01
 3.32764E-01  4.43759E-01 -6.06183E+01 -7.29537E+01
 3.32764E-01  5.54851E-01 -5.59401E+01 -6.66175E+01
 3.32764E-01  6.66094E-01 -5.09039E+01 -5.96193E+01
 3.32764E-01  7.77555E-01 -4.57122E+01 -5.23719E+01
 3.32764E-01  8.89311E-01 -4.05025E+01 -4.51892E+01
 3.32764E-01  1.00145E+00 -3.53627E+01 -3.83194E+01
 3.32764E-01  1.11409E+00 -3.03494E+01 -3.19468E+01
 3.32764E-01  1.22733E+00 -2.55010E+01 -2.62041E+01
 3.32764E-01  1.34131E+00 -2.08470E+01 -2.10937E+01
 3.32764E-01  1.45617E+00 -1.64117E+01 -1.65730E+01
 3.32764E-01  1.57207E+00 -1.22169E+01 -1.25267E+01
 3.32764E-01  1.68919E+00 -8.28407E+00 -8.81132E+00
 3.32764E-01  1.80771E+00 -4.63779E+00 -5.36971E+00
 3.32764E-01  1.92784E+00 -1.30918E+00 -2.21662E+00
 3.32764E-01  2.04981E+00  1.65940E+00  6.31038E-01
 3.32764E-01  2.17385E+00  4.21002E+00  3.15751E+00
 3.32764E-01  2.30023E+00  6.26670E+00  5.31136E+00
 3.32764E-01  2.42924E+00  7.73592E+00  6.95363E+00
 3.32764E-01  2.56118E+00  8.51097E+00  7.91825E+00
 3.32764E-01  2.69639E+00  8.48465E+00  8.06857E+00
 3.32764E-01  2.83521E+00  7.58627E+00  7.31602E+00
 3.32764E-01  2.97806E+00  5.87176E+00  5.71147E+00
 3.32764E-01  3.12532E+00  3.66699E+00  3.58489E+00
 3.32764E-01  3.27747E+00  1.63087E+00  1.59823E+00
 3.32764E-01  3.43497E+00  4.22114E-01  4.12334E-01
 3.32764E-01  3.59836E+00  4.67184E-02  4.02599E-02
 3.32764E-01  3.76817E+00  1.38804E-03 -8.81442E-03
 3.32764E-01  3.94502E+00  5.62502E-06 -1.30655E-02
 3.32764E-01  4.12953E+00  5.98700E-10 -1.19028E-02
 3.32764E-01  4.32239E+00  5.50658E-12 -8.58060E-03
 3.32764E-01  4.52431E+00  0.00000E+00 -6.77935E-03
 3.32764E-01  4.73605E+00  0.00000E+00 -5.58740E-03
 3.32764E-01  4.95841E+00  0.00000E+00 -4.02962E-03
 3.32764E-01  5.19224E+00  0.00000E+00 -2.60917E-03
 3.32764E-01  5.43840E+00  0.00000E+00 -1.43123E-03
 3.32764E-01  5.69781E+00  0.00000E+00 -5.58448E-04

 4.43759E-01  0.00000E+00 -6.51975E+01 -7.96955E+01
 4.43759E-01  1.10908E-01 -6.46758E+01 -7.88656E+01
 4.43759E-01  2.21823E-01 -6.31288E+01 -7.66005E+01
 4.43759E-01  3.32764E-01 -6.06183E+01 -7.29537E+01
 4.43759E-01  4.43759E-01 -5.72628E+01 -6.81483E+01
 4.43759E-01  5.54851E-01 -5.32366E+01 -6.24823E+01
 4.43759E-01  6.66094E-01 -4.87434E+01 -5.63084E+01
 4.43759E-01  7.77555E-01 -4.39788E+01 -4.99471E+01
 4.43759E-01  8.89311E-01 -3.91013E+01 -4.35824E+01
 4.43759E-01  1.00145E+00 -3.42247E+01 -3.73501E+01
 4.43759E-01  1.11409E+00 -2.94259E+01 -3.13971E+01
 4.43759E-01  1.22733E+00 -2.47575E+01 -2.58521E+01
 4.43759E-01  1.34131E+00 -2.02573E+01 -2.08120E+01
 4.43759E-01  1.45617E+00 -1.59542E+01 -1.63414E+01
 4.43759E-01  1.57207E+00 -1.18731E+01 -1.23544E+01
 4.43759E-01  1.68919E+00 -8.03772E+00 -8.70352E+00
 4.43759E-01  1.80771E+00 -4.47405E+00 -5.31076E+00
 4.43759E-01  1.92784E+00 -1.21445E+00 -2.15718E+00
 4.43759E-01  2.04981E+00  1.69764E+00  7.36774E-01
 4.43759E-01  2.17385E+00  4.20356E+00  3.29058E+00
 4.43759E-01  2.30023E+00  6.22683E+00  5.40471E+00
 4.43759E-01  2.42924E+00  7.67355E+00  6.97428E+00
 4.43759E-01  2.56118E+00  8.43682E+00  7.88226E+00
 4.43759E-01  2.69639E+00  8.40924E+00  8.00595E+00
 4.43759E-01  2.83521E+00  7.51938E+00  7.25545E+00
 4.43759E-01  2.97806E+00  5.82125E+00  5.67162E+00
 4.43759E-01  3.12532E+00  3.63653E+00  3.56662E+00
 4.43759E-01  3.27747E+00  1.61785E+00  1.59260E+00
 4.43759E-01  3.43497E+00  4.18876E-01  4.11996E-01
 4.43759E-01  3.59836E+00  4.63745E-02  4.14178E-02
 4.43759E-01  3.76817E+00  1.37822E-03 -7.53403E-03
 4.43759E-01  3.94502E+00  5.58683E-06 -1.20209E-02
 4.43759E-01  4.12953E+00  5.93694E-10 -1.14969E-02
 4.43759E-01  4.32239E+00  1.13130E-12 -8.72817E-03
 4.43759E-01  4.52431E+00  0.00000E+00 -6.77292E-03
 4.43759E-01  4.73605E+00  0.00000E+00 -5.45346E-03
 4.43759E-01  4.95841E+00  0.00000E+00 -4.12562E-03
 4.43759E-01  5.19224E+00  0.00000E+00 -2.67420E-03
 4.43759E-01  5.43840E+00  0.00000E+00 -1.40843E-03
 4.43759E-01  5.69781E+00  0.00000E+00 -5.89307E-04

 5.54851E-01  0.00000E+00 -5.95002E+01 -7.25042E+01
 5.54851E-01  1.10908E-01 -5.91014E+01 -7.16682E+01
 5.54851E-01  2.21823E-01 -5.79092E+01 -6.97438E+01
 5.54851E-01  3.32764E-01 -5.59401E+01 -6.66175E+01
 5.54851E-01  4.43759E-01 -5.32366E+01 -6.24823E+01
 5.54851E-01  5.54851E-01 -4.98820E+01 -5.77162E+01
 5.54851E-01  6.66094E-01 -4.60044E+01 -5.25014E+01
 5.54851E-01  7.77555E-01 -4.17597E+01 -4.69897E+01
 5.54851E-01  8.89311E-01 -3.73031E+01 -4.13901E+01
 5.54851E-01  1.00145E+00 -3.27649E+01 -3.58787E+01
 5.54851E-01  1.11409E+00 -2.82425E+01 -3.05397E+01
 5.54851E-01  1.22733E+00 -2.38049E+01 -2.54294E+01
 5.54851E-01  1.34131E+00 -1.95007E+01 -2.06302E+01
 5.54851E-01  1.45617E+00 -1.53659E+01 -1.62153E+01
 5.54851E-01  1.57207E+00 -1.14296E+01 -1.21884E+01
 5.54851E-01  1.68919E+00 -7.71843E+00 -8.52183E+00
 5.54851E-01  1.80771E+00 -4.26029E+00 -5.16611E+00
 5.54851E-01  1.92784E+00 -1.08917E+00 -2.05739E+00
 5.54851E-01  2.04981E+00  1.75029E+00  8.05956E-01
 5.54851E-01  2.17385E+00  4.19849E+00  3.32462E+00
 5.54851E-01  2.30023E+00  6.17835E+00  5.38672E+00
 5.54851E-01  2.42924E+00  7.59566E+00  6.91002E+00
 5.54851E-01  2.56118E+00  8.34329E+00  7.80403E+00
 5.54851E-01  2.69639E+00  8.31357E+00  7.93726E+00
 5.54851E-01  2.83521E+00  7.43423E+00  7.19621E+00
 5.54851E-01  2.97806E+00  5.75683E+00  5.61972E+00
 5.54851E-01  3.12532E+00  3.59762E+00  3.53174E+00
 5.54851E-01  3.27747E+00  1.60120E+00  1.58069E+00
 5.54851E-01  3.43497E+00  4.14735E-01  4.13805E-01
 5.54851E-01  3.59836E+00  4.59346E-02  4.51722E-02
 5.54851E-01  3.76817E+00  1.36566E-03 -5.21879E-03
 5.54851E-01  3.94502E+00  5.53796E-06 -1.06848E-02
 5.54851E-01  4.12953E+00  5.87695E-10 -1.11065E-02
 5.54851E-01  4.32239E+00 -2.41913E-13 -8.95284E-03
 5.54851E-01  4.52431E+00  0.00000E+00 -6.69185E-03
 5.54851E-01  4.73605E+00  0.00000E+00 -5.00578E-03
 5.54851E-01  4.95841E+00  0.00000E+00 -3.78787E-03
 5.54851E-01  5.19224E+00  0.00000E+00 -2.50231E-03
 5.54851E-01  5.43840E+00  0.00000E+00 -1.35857E-03
 5.54851E-01  5.69781E+00  0.00000E+00 -6.15889E-04

 6.66094E-01  0.00000E+00 -5.36992E+01 -6.43731E+01
 6.66094E-01  1.10908E-01 -5.33881E+01 -6.36626E+01
 6.66094E-01  2.21823E-01 -5.24556E+01 -6.21212E+01
 6.66094E-01  3.32764E-01 -5.09039E+01 -5.96193E+01
 6.66094E-01  4.43759E-01 -4.87434E+01 -5.63084E+01
 6.66094E-01  5.54851E-01 -4.60044E+01 -5.25014E+01
 6.66094E-01  6.66094E-01 -4.27496E+01 -4.82467E+01
 6.66094E-01  7.77555E-01 -3.90783E+01 -4.35863E+01
 6.66094E-01  8.89311E-01 -3.51147E+01 -3.87496E+01
 6.66094E-01  1.00145E+00 -3.09856E+01 -3.39548E+01
 6.66094E-01  1.11409E+00 -2.68006E+01 -2.92622E+01
 6.66094E-01  1.22733E+00 -2.26442E+01 -2.46878E+01
 6.66094E-01  1.34131E+00 -1.85779E+01 -2.02560E+01
 6.66094E-01  1.45617E+00 -1.46467E+01 -1.59910E+01
 6.66094E-01  1.57207E+00 -1.08854E+01 -1.19704E+01
 6.66094E-01  1.68919E+00 -7.32440E+00 -8.28910E+00
 6.66094E-01  1.80771E+00 -3.99423E+00 -4.95257E+00
 6.66094E-01  1.92784E+00 -9.30812E-01 -1.89814E+00
 6.66094E-01  2.04981E+00  1.81985E+00  8.85167E-01
 6.66094E-01  2.17385E+00  4.19716E+00  3.32182E+00
 6.66094E-01  2.30023E+00  6.12338E+00  5.32212E+00
 6.66094E-01  2.42924E+00  7.50399E+00  6.81173E+00
 6.66094E-01  2.56118E+00  8.23173E+00  7.70326E+00
 6.66094E-01  2.69639E+00  8.19864E+00  7.85169E+00
 6.66094E-01  2.83521E+00  7.33151E+00  7.12293E+00
 6.66094E-01  2.97806E+00  5.67889E+00  5.55633E+00
 6.66094E-01  3.12532E+00  3.55047E+00  3.48960E+00
 6.66094E-01  3.27747E+00  1.58100E+00  1.56675E+00
 6.66094E-01  3.43497E+00  4.09705E-01  4.17144E-01
 6.66094E-01  3.59836E+00  4.54000E-02  5.15653E-02
 6.66094E-01  3.76817E+00  1.35039E-03 -1.12087E-03
 6.66094E-01  3.94502E+00  5.47854E-06 -9.07489E-03
 6.66094E-01  4.12953E+00  5.82039E-10 -1.07697E-02
 6.66094E-01  4.32239E+00  1.08683E-12 -8.86149E-03
 6.66094E-01  4.52431E+00  0.00000E+00 -6.54147E-03
 6.66094E-01  4.73605E+00  0.00000E+00 -4.68781E-03
 6.66094E-01  4.95841E+00  0.00000E+00 -3.36129E-03
 6.66094E-01  5.19224E+00  0.00000E+00 -2.24776E-03
 6.66094E-01  5.43840E+00  0.00000E+00 -1.32352E-03
 6.66094E-01  5.69781E+00  0.00000E+00 -6.45858E-04

 7.77555E-01  0.00000E+00 -4.79426E+01 -5.57987E+01
 7.77555E-01  1.10908E-01 -4.76948E+01 -5.54092E+01
 7.77555E-01  2.21823E-01 -4.69514E+01 -5.42282E+01
 7.77555E-01  3.32764E-01 -4.57122E+01 -5.23719E+01
 7.77555E-01  4.43759E-01 -4.39788E+01 -4.99471E+01
 7.77555E-01  5.54851E-01 -4.17597E+01 -4.69897E+01
 7.77555E-01  6.66094E-01 -3.90783E+01 -4.35863E+01
 7.77555E-01  7.77555E-01 -3.59835E+01 -3.98444E+01
 7.77555E-01  8.89311E-01 -3.25544E+01 -3.58496E+01
 7.77555E-01  1.00145E+00 -2.88919E+01 -3.17042E+01
 7.77555E-01  1.11409E+00 -2.51014E+01 -2.75287E+01
 7.77555E-01  1.22733E+00 -2.12759E+01 -2.34185E+01
 7.77555E-01  1.34131E+00 -1.74890E+01 -1.93880E+01
 7.77555E-01  1.45617E+00 -1.37959E+01 -1.54290E+01
 7.77555E-01  1.57207E+00 -1.02391E+01 -1.16080E+01
 7.77555E-01  1.68919E+00 -6.85355E+00 -8.01933E+00
 7.77555E-01  1.80771E+00 -3.67330E+00 -4.70887E+00
 7.77555E-01  1.92784E+00 -7.36486E-01 -1.68904E+00
 7.77555E-01  2.04981E+00  1.90926E+00  1.01722E+00
 7.77555E-01  2.17385E+00  4.20230E+00  3.36929E+00
 7.77555E-01  2.30023E+00  6.06434E+00  5.30891E+00
 7.77555E-01  2.42924E+00  7.40059E+00  6.75557E+00
 7.77555E-01  2.56118E+00  8.10374E+00  7.61039E+00
 7.77555E-01  2.69639E+00  8.06565E+00  7.73641E+00
 7.77555E-01  2.83521E+00  7.21201E+00  7.01460E+00
 7.77555E-01  2.97806E+00  5.58790E+00  5.48025E+00
 7.77555E-01  3.12532E+00  3.49530E+00  3.45063E+00
 7.77555E-01  3.27747E+00  1.55733E+00  1.55498E+00
 7.77555E-01  3.43497E+00  4.03805E-01  4.19873E-01
 7.77555E-01  3.59836E+00  4.47724E-02  5.88937E-02
 7.77555E-01  3.76817E+00  1.33246E-03  4.61359E-03
 7.77555E-01  3.94502E+00  5.40874E-06 -7.04480E-03
 7.77555E-01  4.12953E+00  5.74867E-10 -1.03422E-02
 7.77555E-01  4.32239E+00  2.33513E-13 -8.35529E-03
 7.77555E-01  4.52431E+00  0.00000E+00 -6.43831E-03
 7.77555E-01  4.73605E+00  0.00000E+00 -4.85957E-03
 7.77555E-01  4.95841E+00  0.00000E+00 -3.27884E-03
 7.77555E-01  5.19224E+00  0.00000E+00 -2.13532E-03
 7.77555E-01  5.43840E+00  0.00000E+00 -1.32729E-03
 7.77555E-01  5.69781E+00  0.00000E+00 -6.81519E-04

 8.89311E-01  0.00000E+00 -4.23068E+01 -4.74047E+01
 8.89311E-01  1.10908E-01 -4.21060E+01 -4.72819E+01
 8.89311E-01  2.21823E-01 -4.15044E+01 -4.64362E+01
 8.89311E-01  3.32764E-01 -4.05025E+01 -4.51892E+01
 8.89311E-01  4.43759E-01 -3.91013E+01 -4.35824E+01
 8.89311E-01  5.54851E-01 -3.73031E+01 -4.13901E+01
 8.89311E-01  6.66094E-01 -3.51147E+01 -3.87496E+01
 8.89311E-01  7.77555E-01 -3.25544E+01 -3.58496E+01
 8.89311E-01  8.89311E-01 -2.96608E+01 -3.26614E+01
 8.89311E-01  1.00145E+00 -2.64976E+01 -2.91748E+01
 8.89311E-01  1.11409E+00 -2.31478E+01 -2.55212E+01
 8.89311E-01  1.22733E+00 -1.96996E+01 -2.18417E+01
 8.89311E-01  1.34131E+00 -1.62329E+01 -1.81907E+01
 8.89311E-01  1.45617E+00 -1.28124E+01 -1.45905E+01
 8.89311E-01  1.57207E+00 -9.48882E+00 -1.10708E+01
 8.89311E-01  1.68919E+00 -6.30352E+00 -7.66235E+00
 8.89311E-01  1.80771E+00 -3.29464E+00 -4.42816E+00
 8.89311E-01  1.92784E+00 -5.03064E-01 -1.46255E+00
 8.89311E-01  2.04981E+00  2.02172E+00  1.16793E+00
 8.89311E-01  2.17385E+00  4.21700E+00  3.44444E+00
 8.89311E-01  2.30023E+00  6.00397E+00  5.32783E+00
 8.89311E-01  2.42924E+00  7.28776E+00  6.72436E+00
 8.89311E-01  2.56118E+00  7.96115E+00  7.51988E+00
 8.89311E-01  2.69639E+00  7.91593E+00  7.59905E+00
 8.89311E-01  2.83521E+00  7.07663E+00  6.87836E+00
 8.89311E-01  2.97806E+00  5.48441E+00  5.38769E+00
 8.89311E-01  3.12532E+00  3.43238E+00  3.40646E+00
 8.89311E-01  3.27747E+00  1.53028E+00  1.54174E+00
 8.89311E-01  3.43497E+00  3.97054E-01  4.21304E-01
 8.89311E-01  3.59836E+00  4.40535E-02  6.46366E-02
 8.89311E-01  3.76817E+00  1.31191E-03  9.06931E-03
 8.89311E-01  3.94502E+00  5.32872E-06 -5.46802E-03
 8.89311E-01  4.12953E+00  5.65112E-10 -9.97754E-03
 8.89311E-01  4.32239E+00  7.15538E-13 -7.99186E-03
 8.89311E-01  4.52431E+00  0.00000E+00 -6.57011E-03
 8.89311E-01  4.73605E+00  0.00000E+00 -5.25656E-03
 8.89311E-01  4.95841E+00  0.00000E+00 -3.33713E-03
 8.89311E-01  5.19224E+00  0.00000E+00 -2.10137E-03
 8.89311E-01  5.43840E+00  0.00000E+00 -1.35028E-03
 8.89311E-01  5.69781E+00  0.00000E+00 -6.86982E-04

 1.00145E+00  0.00000E+00 -3.68315E+01 -3.96904E+01
 1.00145E+00  1.10908E-01 -3.66677E+01 -3.95899E+01
 1.00145E+00  2.21823E-01 -3.61776E+01 -3.90524E+01
 1.00145E+00  3.32764E-01 -3.53627E+01 -3.83194E+01
 1.00145E+00  4.43759E-01 -3.42247E+01 -3.73501E+01
 1.00145E+00  5.54851E-01 -3.27649E+01 -3.58787E+01
 1.00145E+00  6.66094E-01 -3.09856E+01 -3.39548E+01
 1.00145E+00  7.77555E-01 -2.88919E+01 -3.17042E+01
 1.00145E+00  8.89311E-01 -2.64976E+01 -2.91748E+01
 1.00145E+00  1.00145E+00 -2.38331E+01 -2.63984E+01
 1.00145E+00  1.11409E+00 -2.09499E+01 -2.33819E+01
 1.00145E+00  1.22733E+00 -1.79166E+01 -2.01595E+01
 1.00145E+00  1.34131E+00 -1.48082E+01 -1.68492E+01
 1.00145E+00  1.45617E+00 -1.16940E+01 -1.35713E+01
 1.00145E+00  1.57207E+00 -8.63237E+00 -1.03511E+01
 1.00145E+00  1.68919E+00 -5.67167E+00 -7.17256E+00
 1.00145E+00  1.80771E+00 -2.85517E+00 -4.09410E+00
 1.00145E+00  1.92784E+00 -2.27213E-01 -1.23924E+00
 1.00145E+00  2.04981E+00  2.16065E+00  1.30494E+00
 1.00145E+00  2.17385E+00  4.24455E+00  3.51369E+00
 1.00145E+00  2.30023E+00  5.94526E+00  5.34190E+00
 1.00145E+00  2.42924E+00  7.16804E+00  6.68475E+00
 1.00145E+00  2.56118E+00  7.80598E+00  7.41957E+00
 1.00145E+00  2.69639E+00  7.75095E+00  7.45146E+00
 1.00145E+00  2.83521E+00  6.92635E+00  6.72800E+00
 1.00145E+00  2.97806E+00  5.36899E+00  5.27663E+00
 1.00145E+00  3.12532E+00  3.36198E+00  3.34662E+00
 1.00145E+00  3.27747E+00  1.49994E+00  1.52148E+00
 1.00145E+00  3.43497E+00  3.89470E-01  4.20362E-01
 1.00145E+00  3.59836E+00  4.32450E-02  6.70188E-02
 1.00145E+00  3.76817E+00  1.28878E-03  1.01946E-02
 1.00145E+00  3.94502E+00  5.23860E-06 -4.94783E-03
 1.00145E+00  4.12953E+00  5.54167E-10 -9.85559E-03
 1.00145E+00  4.32239E+00  1.58395E-12 -8.28107E-03
 1.00145E+00  4.52431E+00  0.00000E+00 -7.02194E-03
 1.00145E+00  4.73605E+00  0.00000E+00 -5.53861E-03
 1.00145E+00  4.95841E+00  0.00000E+00 -3.31479E-03
 1.00145E+00  5.19224E+00  0.00000E+00 -2.07105E-03
 1.00145E+00  5.43840E+00  0.00000E+00 -1.36778E-03
 1.00145E+00  5.69781E+00  0.00000E+00 -6.46591E-04

 1.11409E+00  0.00000E+00 -3.15423E+01 -3.27501E+01
 1.11409E+00  1.10908E-01 -3.14093E+01 -3.26090E+01
 1.11409E+00  2.21823E-01 -3.10111E+01 -3.23274E+01
 1.11409E+00  3.32764E-01 -3.03494E+01 -3.19468E+01
 1.11409E+00  4.43759E-01 -2.94259E+01 -3.13971E+01
 1.11409E+00  5.54851E-01 -2.82425E+01 -3.05397E+01
 1.11409E+00  6.66094E-01 -2.68006E+01 -2.92622E+01
 1.11409E+00  7.77555E-01 -2.51014E+01 -2.75287E+01
 1.11409E+00  8.89311E-01 -2.31478E+01 -2.55212E+01
 1.11409E+00  1.00145E+00 -2.09499E+01 -2.33819E+01
 1.11409E+00  1.11409E+00 -1.85311E+01 -2.09946E+01
 1.11409E+00  1.22733E+00 -1.59333E+01 -1.82647E+01
 1.11409E+00  1.34131E+00 -1.32141E+01 -1.53357E+01
 1.11409E+00  1.45617E+00 -1.04379E+01 -1.23935E+01
 1.11409E+00  1.57207E+00 -7.66661E+00 -9.47595E+00
 1.11409E+00  1.68919E+00 -4.95485E+00 -6.55718E+00
 1.11409E+00  1.80771E+00 -2.35163E+00 -3.68896E+00
 1.11409E+00  1.92784E+00  9.45396E-02 -9.89980E-01
 1.11409E+00  2.04981E+00  2.32956E+00  1.44738E+00
 1.11409E+00  2.17385E+00  4.28832E+00  3.57534E+00
 1.11409E+00  2.30023E+00  5.89129E+00  5.33018E+00
 1.11409E+00  2.42924E+00  7.04404E+00  6.60979E+00
 1.11409E+00  2.56118E+00  7.64030E+00  7.29859E+00
 1.11409E+00  2.69639E+00  7.57224E+00  7.30569E+00
 1.11409E+00  2.83521E+00  6.76218E+00  6.58064E+00
 1.11409E+00  2.97806E+00  5.24220E+00  5.15196E+00
 1.11409E+00  3.12532E+00  3.28437E+00  3.26556E+00
 1.11409E+00  3.27747E+00  1.46641E+00  1.48748E+00
 1.11409E+00  3.43497E+00  3.81072E-01  4.13966E-01
 1.11409E+00  3.59836E+00  4.23484E-02  6.70400E-02
 1.11409E+00  3.76817E+00  1.26311E-03  1.02293E-02
 1.11409E+00  3.94502E+00  5.13851E-06 -4.65453E-03
 1.11409E+00  4.12953E+00  5.43255E-10 -1.00570E-02
 1.11409E+00  4.32239E+00  8.31400E-13 -9.19035E-03
 1.11409E+00  4.52431E+00  0.00000E+00 -7.52383E-03
 1.11409E+00  4.73605E+00  0.00000E+00 -5.51135E-03
 1.11409E+00  4.95841E+00  0.00000E+00 -3.31597E-03
 1.11409E+00  5.19224E+00  0.00000E+00 -2.10715E-03
 1.11409E+00  5.43840E+00  0.00000E+00 -1.36581E-03
 1.11409E+00  5.69781E+00  0.00000E+00 -6.28900E-04

 1.22733E+00  0.00000E+00 -2.64613E+01 -2.65998E+01
 1.22733E+00  1.10908E-01 -2.63541E+01 -2.65368E+01
 1.22733E+00  2.21823E-01 -2.60337E+01 -2.64325E+01
 1.22733E+00  3.32764E-01 -2.55010E+01 -2.62041E+01
 1.22733E+00  4.43759E-01 -2.47575E+01 -2.58521E+01
 1.22733E+00  5.54851E-01 -2.38049E+01 -2.54294E+01
 1.22733E+00  6.66094E-01 -2.26442E+01 -2.46878E+01
 1.22733E+00  7.77555E-01 -2.12759E+01 -2.34185E+01
 1.22733E+00  8.89311E-01 -1.96996E+01 -2.18417E+01
 1.22733E+00  1.00145E+00 -1.79166E+01 -2.01595E+01
 1.22733E+00  1.11409E+00 -1.59333E+01 -1.82647E+01
 1.22733E+00  1.22733E+00 -1.37678E+01 -1.60476E+01
 1.22733E+00  1.34131E+00 -1.14542E+01 -1.35989E+01
 1.22733E+00  1.45617E+00 -9.04189E+00 -1.10561E+01
 1.22733E+00  1.57207E+00 -6.58783E+00 -8.46230E+00
 1.22733E+00  1.68919E+00 -4.14930E+00 -5.82082E+00
 1.22733E+00  1.80771E+00 -1.78042E+00 -3.19114E+00
 1.22733E+00  1.92784E+00  4.65737E-01 -6.79819E-01
 1.22733E+00  2.04981E+00  2.53198E+00  1.61938E+00
 1.22733E+00  2.17385E+00  4.35170E+00  3.63360E+00
 1.22733E+00  2.30023E+00  5.84512E+00  5.28280E+00
 1.22733E+00  2.42924E+00  6.91839E+00  6.48501E+00
 1.22733E+00  2.56118E+00  7.46617E+00  7.14791E+00
 1.22733E+00  2.69639E+00  7.38126E+00  7.16204E+00
 1.22733E+00  2.83521E+00  6.58504E+00  6.44068E+00
 1.22733E+00  2.97806E+00  5.10456E+00  5.01583E+00
 1.22733E+00  3.12532E+00  3.19977E+00  3.16158E+00
 1.22733E+00  3.27747E+00  1.42976E+00  1.43579E+00
 1.22733E+00  3.43497E+00  3.71869E-01  3.99140E-01
 1.22733E+00  3.59836E+00  4.13641E-02  6.48685E-02
 1.22733E+00  3.76817E+00  1.23489E-03  1.06976E-02
 1.22733E+00  3.94502E+00  5.02843E-06 -3.96035E-03
 1.22733E+00  4.12953E+00  5.30518E-10 -1.04950E-02
 1.22733E+00  4.32239E+00  1.68457E-12 -1.05033E-02
 1.22733E+00  4.52431E+00  0.00000E+00 -7.88594E-03
 1.22733E+00  4.73605E+00  0.00000E+00 -5.16961E-03
 1.22733E+00  4.95841E+00  0.00000E+00 -3.46916E-03
 1.22733E+00  5.19224E+00  0.00000E+00 -2.26192E-03
 1.22733E+00  5.43840E+00  0.00000E+00 -1.34207E-03
 1.22733E+00  5.69781E+00  0.00000E+00 -6.88463E-04

 1.34131E+00  0.00000E+00 -2.16080E+01 -2.12424E+01
 1.34131E+00  1.10908E-01 -2.15231E+01 -2.12794E+01
 1.34131E+00  2.21823E-01 -2.12692E+01 -2.12756E+01
 1.34131E+00  3.32764E-01 -2.08470E+01 -2.10937E+01
 1.34131E+00  4.43759E-01 -2.02573E+01 -2.08120E+01
 1.34131E+00  5.54851E-01 -1.95007E+01 -2.06302E+01
 1.34131E+00  6.66094E-01 -1.85779E+01 -2.02560E+01
 1.34131E+00  7.77555E-01 -1.74890E+01 -1.93880E+01
 1.34131E+00  8.89311E-01 -1.62329E+01 -1.81907E+01
 1.34131E+00  1.00145E+00 -1.48082E+01 -1.68492E+01
 1.34131E+00  1.11409E+00 -1.32141E+01 -1.53357E+01
 1.34131E+00  1.22733E+00 -1.14542E+01 -1.35989E+01
 1.34131E+00  1.34131E+00 -9.54254E+00 -1.16489E+01
 1.34131E+00  1.45617E+00 -7.50767E+00 -9.52236E+00
 1.34131E+00  1.57207E+00 -5.39289E+00 -7.26250E+00
 1.34131E+00  1.68919E+00 -3.25087E+00 -4.91994E+00
 1.34131E+00  1.80771E+00 -1.13756E+00 -2.56628E+00
 1.34131E+00  1.92784E+00  8.90004E-01 -2.88914E-01
 1.34131E+00  2.04981E+00  2.77128E+00  1.82593E+00
 1.34131E+00  2.17385E+00  4.43782E+00  3.69289E+00
 1.34131E+00  2.30023E+00  5.80955E+00  5.22312E+00
 1.34131E+00  2.42924E+00  6.79343E+00  6.34196E+00
 1.34131E+00  2.56118E+00  7.28539E+00  6.96560E+00
 1.34131E+00  2.69639E+00  7.17926E+00  6.97356E+00
 1.34131E+00  2.83521E+00  6.39568E+00  6.25901E+00
 1.34131E+00  2.97806E+00  4.95642E+00  4.85447E+00
 1.34131E+00  3.12532E+00  3.10829E+00  3.04495E+00
 1.34131E+00  3.27747E+00  1.38999E+00  1.37442E+00
 1.34131E+00  3.43497E+00  3.61859E-01  3.75022E-01
 1.34131E+00  3.59836E+00  4.02913E-02  5.53043E-02
 1.34131E+00  3.76817E+00  1.20409E-03  7.00995E-03
 1.34131E+00  3.94502E+00  4.90819E-06 -4.13897E-03
 1.34131E+00  4.12953E+00  5.16992E-10 -1.04910E-02
 1.34131E+00  4.32239E+00  1.06370E-12 -1.16777E-02
 1.34131E+00  4.52431E+00  0.00000E+00 -8.51159E-03
 1.34131E+00  4.73605E+00  0.00000E+00 -5.15901E-03
 1.34131E+00  4.95841E+00  0.00000E+00 -3.75147E-03
 1.34131E+00  5.19224E+00  0.00000E+00 -2.44010E-03
 1.34131E+00  5.43840E+00  0.00000E+00 -1.33315E-03
 1.34131E+00  5.69781E+00  0.00000E+00 -7.58363E-04

 1.45617E+00  0.00000E+00 -1.70008E+01 -1.66558E+01
 1.45617E+00  1.10908E-01 -1.69350E+01 -1.66730E+01
 1.45617E+00  2.21823E-01 -1.67387E+01 -1.67019E+01
 1.45617E+00  3.32764E-01 -1.64117E+01 -1.65730E+01
 1.45617E+00  4.43759E-01 -1.59542E+01 -1.63414E+01
 1.45617E+00  5.54851E-01 -1.53659E+01 -1.62153E+01
 1.45617E+00  6.66094E-01 -1.46467E+01 -1.59910E+01
 1.45617E+00  7.77555E-01 -1.37959E+01 -1.54290E+01
 1.45617E+00  8.89311E-01 -1.28124E+01 -1.45905E+01
 1.45617E+00  1.00145E+00 -1.16940E+01 -1.35713E+01
 1.45617E+00  1.11409E+00 -1.04379E+01 -1.23935E+01
 1.45617E+00  1.22733E+00 -9.04189E+00 -1.10561E+01
 1.45617E+00  1.34131E+00 -7.50767E+00 -9.52236E+00
 1.45617E+00  1.45617E+00 -5.84611E+00 -7.76335E+00
 1.45617E+00  1.57207E+00 -4.08225E+00 -5.82914E+00
 1.45617E+00  1.68919E+00 -2.25608E+00 -3.81103E+00
 1.45617E+00  1.80771E+00 -4.18984E-01 -1.78260E+00
 1.45617E+00  1.92784E+00  1.37098E+00  1.98988E-01
 1.45617E+00  2.04981E+00  3.05057E+00  2.07062E+00
 1.45617E+00  2.17385E+00  4.54938E+00  3.75982E+00
 1.45617E+00  2.30023E+00  5.78688E+00  5.17963E+00
 1.45617E+00  2.42924E+00  6.67096E+00  6.21828E+00
 1.45617E+00  2.56118E+00  7.09924E+00  6.75416E+00
 1.45617E+00  2.69639E+00  6.96698E+00  6.69484E+00
 1.45617E+00  2.83521E+00  6.19438E+00  5.98625E+00
 1.45617E+00  2.97806E+00  4.79778E+00  4.65358E+00
 1.45617E+00  3.12532E+00  3.00983E+00  2.92594E+00
 1.45617E+00  3.27747E+00  1.34703E+00  1.31193E+00
 1.45617E+00  3.43497E+00  3.51015E-01  3.41348E-01
 1.45617E+00  3.59836E+00  3.91265E-02  3.33606E-02
 1.45617E+00  3.76817E+00  1.17060E-03 -5.58094E-03
 1.45617E+00  3.94502E+00  4.77727E-06 -6.75109E-03
 1.45617E+00  4.12953E+00  5.01628E-10 -9.58137E-03
 1.45617E+00  4.32239E+00  1.39558E-12 -1.22537E-02
 1.45617E+00  4.52431E+00  0.00000E+00 -9.83813E-03
 1.45617E+00  4.73605E+00  0.00000E+00 -6.13280E-03
 1.45617E+00  4.95841E+00  0.00000E+00 -4.11102E-03
 1.45617E+00  5.19224E+00  0.00000E+00 -2.53652E-03
 1.45617E+00  5.43840E+00  0.00000E+00 -1.38020E-03
 1.45617E+00  5.69781E+00  0.00000E+00 -7.58594E-04

 1.57207E+00  0.00000E+00 -1.26580E+01 -1.26730E+01
 1.57207E+00  1.10908E-01 -1.26087E+01 -1.25910E+01
 1.57207E+00  2.21823E-01 -1.24619E+01 -1.25963E+01
 1.57207E+00  3.32764E-01 -1.22169E+01 -1.25267E+01
 1.57207E+00  4.43759E-01 -1.18731E+01 -1.23544E+01
 1.57207E+00  5.54851E-01 -1.14296E+01 -1.21884E+01
 1.57207E+00  6.66094E-01 -1.08854E+01 -1.19704E+01
 1.57207E+00  7.77555E-01 -1.02391E+01 -1.16080E+01
 1.57207E+00  8.89311E-01 -9.48882E+00 -1.10708E+01
 1.57207E+00  1.00145E+00 -8.63237E+00 -1.03511E+01
 1.57207E+00  1.11409E+00 -7.66661E+00 -9.47595E+00
 1.57207E+00  1.22733E+00 -6.58783E+00 -8.46230E+00
 1.57207E+00  1.34131E+00 -5.39289E+00 -7.26250E+00
 1.57207E+00  1.45617E+00 -4.08225E+00 -5.82914E+00
 1.57207E+00  1.57207E+00 -2.66521E+00 -4.21820E+00
 1.57207E+00  1.68919E+00 -1.16521E+00 -2.53750E+00
 1.57207E+00  1.80771E+00  3.78220E-01 -8.53860E-01
 1.57207E+00  1.92784E+00  1.91186E+00  7.97949E-01
 1.57207E+00  2.04981E+00  3.37245E+00  2.38051E+00
 1.57207E+00  2.17385E+00  4.68829E+00  3.85751E+00
 1.57207E+00  2.30023E+00  5.77846E+00  5.15853E+00
 1.57207E+00  2.42924E+00  6.55186E+00  6.11312E+00
 1.57207E+00  2.56118E+00  6.90810E+00  6.53709E+00
 1.57207E+00  2.69639E+00  6.74436E+00  6.38027E+00
 1.57207E+00  2.83521E+00  5.98077E+00  5.67106E+00
 1.57207E+00  2.97806E+00  4.62815E+00  4.42599E+00
 1.57207E+00  3.12532E+00  2.90399E+00  2.79389E+00
 1.57207E+00  3.27747E+00  1.30066E+00  1.23939E+00
 1.57207E+00  3.43497E+00  3.39272E-01  2.98709E-01
 1.57207E+00  3.59836E+00  3.78618E-02  5.44769E-03
 1.57207E+00  3.76817E+00  1.13417E-03 -2.18201E-02
 1.57207E+00  3.94502E+00  4.63467E-06 -1.18663E-02
 1.57207E+00  4.12953E+00  4.86284E-10 -9.84934E-03
 1.57207E+00  4.32239E+00  1.31315E-12 -1.29577E-02
 1.57207E+00  4.52431E+00  0.00000E+00 -1.14667E-02
 1.57207E+00  4.73605E+00  0.00000E+00 -7.59424E-03
 1.57207E+00  4.95841E+00  0.00000E+00 -4.55699E-03
 1.57207E+00  5.19224E+00  0.00000E+00 -2.64168E-03
 1.57207E+00  5.43840E+00  0.00000E+00 -1.48316E-03
 1.57207E+00  5.69781E+00  0.00000E+00 -7.35929E-04

 1.68919E+00  0.00000E+00 -8.59893E+00 -9.06721E+00
 1.68919E+00  1.10908E-01 -8.56368E+00 -8.92070E+00
 1.68919E+00  2.21823E-01 -8.45900E+00 -8.86049E+00
 1.68919E+00  3.32764E-01 -8.28407E+00 -8.81132E+00
 1.68919E+00  4.43759E-01 -8.03772E+00 -8.70352E+00
 1.68919E+00  5.54851E-01 -7.71843E+00 -8.52183E+00
 1.68919E+00  6.66094E-01 -7.32440E+00 -8.28910E+00
 1.68919E+00  7.77555E-01 -6.85355E+00 -8.01933E+00
 1.68919E+00  8.89311E-01 -6.30352E+00 -7.66235E+00
 1.68919E+00  1.00145E+00 -5.67167E+00 -7.17256E+00
 1.68919E+00  1.11409E+00 -4.95485E+00 -6.55718E+00
 1.68919E+00  1.22733E+00 -4.14930E+00 -5.82082E+00
 1.68919E+00  1.34131E+00 -3.25087E+00 -4.91994E+00
 1.68919E+00  1.45617E+00 -2.25608E+00 -3.81103E+00
 1.68919E+00  1.57207E+00 -1.16521E+00 -2.53750E+00
 1.68919E+00  1.68919E+00  1.24240E-02 -1.18576E+00
 1.68919E+00  1.80771E+00  1.25273E+00  1.81947E-01
 1.68919E+00  1.92784E+00  2.51398E+00  1.51707E+00
 1.68919E+00  2.04981E+00  3.73830E+00  2.79028E+00
 1.68919E+00  2.17385E+00  4.85528E+00  4.01553E+00
 1.68919E+00  2.30023E+00  5.78435E+00  5.15683E+00
 1.68919E+00  2.42924E+00  6.43563E+00  6.00884E+00
 1.68919E+00  2.56118E+00  6.71103E+00  6.34387E+00
 1.68919E+00  2.69639E+00  6.51013E+00  6.12143E+00
 1.68919E+00  2.83521E+00  5.75346E+00  5.39947E+00
 1.68919E+00  2.97806E+00  4.44629E+00  4.19509E+00
 1.68919E+00  3.12532E+00  2.78991E+00  2.63054E+00
 1.68919E+00  3.27747E+00  1.25048E+00  1.14184E+00
 1.68919E+00  3.43497E+00  3.26517E-01  2.48337E-01
 1.68919E+00  3.59836E+00  3.64839E-02 -1.80090E-02
 1.68919E+00  3.76817E+00  1.09438E-03 -3.31614E-02
 1.68919E+00  3.94502E+00  4.47867E-06 -1.91991E-02
 1.68919E+00  4.12953E+00  4.69324E-10 -1.43752E-02
 1.68919E+00  4.32239E+00  7.86552E-13 -1.50003E-02
 1.68919E+00  4.52431E+00  0.00000E+00 -1.27076E-02
 1.68919E+00  4.73605E+00  0.00000E+00 -8.61863E-03
 1.68919E+00  4.95841E+00  0.00000E+00 -5.12496E-03
 1.68919E+00  5.19224E+00  0.00000E+00 -2.91975E-03
 1.68919E+00  5.43840E+00  0.00000E+00 -1.62448E-03
 1.68919E+00  5.69781E+00  0.00000E+00 -7.85470E-04

 1.80771E+00  0.00000E+00 -4.84592E+00 -5.70369E+00
 1.80771E+00  1.10908E-01 -4.82249E+00 -5.56891E+00
 1.80771E+00  2.21823E-01 -4.75344E+00 -5.44071E+00
 1.80771E+00  3.32764E-01 -4.63779E+00 -5.36971E+00
 1.80771E+00  4.43759E-01 -4.47405E+00 -5.31076E+00
 1.80771E+00  5.54851E-01 -4.26029E+00 -5.16611E+00
 1.80771E+00  6.66094E-01 -3.99423E+00 -4.95257E+00
 1.80771E+00  7.77555E-01 -3.67330E+00 -4.70887E+00
 1.80771E+00  8.89311E-01 -3.29464E+00 -4.42816E+00
 1.80771E+00  1.00145E+00 -2.85517E+00 -4.09410E+00
 1.80771E+00  1.11409E+00 -2.35163E+00 -3.68896E+00
 1.80771E+00  1.22733E+00 -1.78042E+00 -3.19114E+00
 1.80771E+00  1.34131E+00 -1.13756E+00 -2.56628E+00
 1.80771E+00  1.45617E+00 -4.18984E-01 -1.78260E+00
 1.80771E+00  1.57207E+00  3.78220E-01 -8.53860E-01
 1.80771E+00  1.68919E+00  1.25273E+00  1.81947E-01
 1.80771E+00  1.80771E+00  2.19351E+00  1.26679E+00
 1.80771E+00  1.92784E+00  3.17360E+00  2.31831E+00
 1.80771E+00  2.04981E+00  4.14680E+00  3.29854E+00
 1.80771E+00  2.17385E+00  5.04906E+00  4.25577E+00
 1.80771E+00  2.30023E+00  5.80268E+00  5.18518E+00
 1.80771E+00  2.42924E+00  6.31992E+00  5.89442E+00
 1.80771E+00  2.56118E+00  6.50538E+00  6.16148E+00
 1.80771E+00  2.69639E+00  6.26157E+00  5.91806E+00
 1.80771E+00  2.83521E+00  5.50988E+00  5.17969E+00
 1.80771E+00  2.97806E+00  4.25008E+00  3.96990E+00
 1.80771E+00  3.12532E+00  2.66619E+00  2.44582E+00
 1.80771E+00  3.27747E+00  1.19581E+00  1.03046E+00
 1.80771E+00  3.43497E+00  3.12569E-01  1.95909E-01
 1.80771E+00  3.59836E+00  3.49718E-02 -4.16391E-02
 1.80771E+00  3.76817E+00  1.05060E-03 -4.76036E-02
 1.80771E+00  3.94502E+00  4.30658E-06 -3.24335E-02
 1.80771E+00  4.12953E+00  4.50699E-10 -2.39221E-02
 1.80771E+00  4.32239E+00  9.05233E-13 -1.89403E-02
 1.80771E+00  4.52431E+00  0.00000E+00 -1.40034E-02
 1.80771E+00  4.73605E+00  0.00000E+00 -9.40035E-03
 1.80771E+00  4.95841E+00  0.00000E+00 -5.84914E-03
 1.80771E+00  5.19224E+00  0.00000E+00 -3.34952E-03
 1.80771E+00  5.43840E+00  0.00000E+00 -1.78427E-03
 1.80771E+00  5.69781E+00  0.00000E+00 -8.98608E-04

 1.92784E+00  0.00000E+00 -1.42826E+00 -2.52409E+00
 1.92784E+00  1.10908E-01 -1.41471E+00 -2.46060E+00
 1.92784E+00  2.21823E-01 -1.37540E+00 -2.32121E+00
 1.92784E+00  3.32764E-01 -1.30918E+00 -2.21662E+00
 1.92784E+00  4.43759E-01 -1.21445E+00 -2.15718E+00
 1.92784E+00  5.54851E-01 -1.08917E+00 -2.05739E+00
 1.92784E+00  6.66094E-01 -9.30812E-01 -1.89814E+00
 1.92784E+00  7.77555E-01 -7.36486E-01 -1.68904E+00
 1.92784E+00  8.89311E-01 -5.03064E-01 -1.46255E+00
 1.92784E+00  1.00145E+00 -2.27213E-01 -1.23924E+00
 1.92784E+00  1.11409E+00  9.45396E-02 -9.89980E-01
 1.92784E+00  1.22733E+00  4.65737E-01 -6.79819E-01
 1.92784E+00  1.34131E+00  8.90004E-01 -2.88914E-01
 1.92784E+00  1.45617E+00  1.37098E+00  1.98988E-01
 1.92784E+00  1.57207E+00  1.91186E+00  7.97949E-01
 1.92784E+00  1.68919E+00  2.51398E+00  1.51707E+00
 1.92784E+00  1.80771E+00  3.17360E+00  2.31831E+00
 1.92784E+00  1.92784E+00  3.87627E+00  3.11892E+00
 1.92784E+00  2.04981E+00  4.59055E+00  3.87079E+00
 1.92784E+00  2.17385E+00  5.26477E+00  4.59173E+00
 1.92784E+00  2.30023E+00  5.82900E+00  5.26394E+00
 1.92784E+00  2.42924E+00  6.20014E+00  5.76352E+00
 1.92784E+00  2.56118E+00  6.28658E+00  5.94221E+00
 1.92784E+00  2.69639E+00  5.99433E+00  5.69563E+00
 1.92784E+00  2.83521E+00  5.24621E+00  4.95702E+00
 1.92784E+00  2.97806E+00  4.03651E+00  3.74769E+00
 1.92784E+00  3.12532E+00  2.53087E+00  2.27221E+00
 1.92784E+00  3.27747E+00  1.13575E+00  9.37380E-01
 1.92784E+00  3.43497E+00  2.97180E-01  1.50658E-01
 1.92784E+00  3.59836E+00  3.32967E-02 -8.21155E-02
 1.92784E+00  3.76817E+00  1.00192E-03 -8.63879E-02
 1.92784E+00  3.94502E+00  4.11462E-06 -5.84586E-02
 1.92784E+00  4.12953E+00  4.29841E-10 -3.74375E-02
 1.92784E+00  4.32239E+00  6.38464E-13 -2.48451E-02
 1.92784E+00  4.52431E+00  0.00000E+00 -1.67201E-02
 1.92784E+00  4.73605E+00  0.00000E+00 -1.10358E-02
 1.92784E+00  4.95841E+00  0.00000E+00 -6.76410E-03
 1.92784E+00  5.19224E+00  0.00000E+00 -3.76187E-03
 1.92784E+00  5.43840E+00  0.00000E+00 -1.94103E-03
 1.92784E+00  5.69781E+00  0.00000E+00 -9.83517E-04

 2.04981E+00  0.00000E+00  1.61274E+00  4.60387E-01
 2.04981E+00  1.10908E-01  1.61832E+00  4.30430E-01
 2.04981E+00  2.21823E-01  1.63350E+00  5.08142E-01
 2.04981E+00  3.32764E-01  1.65940E+00  6.31038E-01
 2.04981E+00  4.43759E-01  1.69764E+00  7.36774E-01
 2.04981E+00  5.54851E-01  1.75029E+00  8.05956E-01
 2.04981E+00  6.66094E-01  1.81985E+00  8.85167E-01
 2.04981E+00  7.77555E-01  1.90926E+00  1.01722E+00
 2.04981E+00  8.89311E-01  2.02172E+00  1.16793E+00
 2.04981E+00  1.00145E+00  2.16065E+00  1.30494E+00
 2.04981E+00  1.11409E+00  2.32956E+00  1.44738E+00
 2.04981E+00  1.22733E+00  2.53198E+00  1.61938E+00
 2.04981E+00  1.34131E+00  2.77128E+00  1.82593E+00
 2.04981E+00  1.45617E+00  3.05057E+00  2.07062E+00
 2.04981E+00  1.57207E+00  3.37245E+00  2.38051E+00
 2.04981E+00  1.68919E+00  3.73830E+00  2.79028E+00
 2.04981E+00  1.80771E+00  4.14680E+00  3.29854E+00
 2.04981E+00  1.92784E+00  4.59055E+00  3.87079E+00
 2.04981E+00  2.04981E+00  5.05069E+00  4.45673E+00
 2.04981E+00  2.17385E+00  5.49092E+00  4.98347E+00
 2.04981E+00  2.30023E+00  5.85495E+00  5.37694E+00
 2.04981E+00  2.42924E+00  6.06912E+00  5.61496E+00
 2.04981E+00  2.56118E+00  6.04813E+00  5.66809E+00
 2.04981E+00  2.69639E+00  5.70269E+00  5.40919E+00
 2.04981E+00  2.83521E+00  4.95766E+00  4.68880E+00
 2.04981E+00  2.97806E+00  3.80194E+00  3.51344E+00
 2.04981E+00  3.12532E+00  2.38162E+00  2.11261E+00
 2.04981E+00  3.27747E+00  1.06920E+00  8.64356E-01
 2.04981E+00  3.43497E+00  2.80045E-01  1.11230E-01
 2.04981E+00  3.59836E+00  3.14222E-02 -1.39132E-01
 2.04981E+00  3.76817E+00  9.47193E-04 -1.48383E-01
 2.04981E+00  3.94502E+00  3.89778E-06 -9.75421E-02
 2.04981E+00  4.12953E+00  4.06957E-10 -5.61725E-02
 2.04981E+00  4.32239E+00  3.37010E-13 -3.39786E-02
 2.04981E+00  4.52431E+00  0.00000E+00 -2.17506E-02
 2.04981E+00  4.73605E+00  0.00000E+00 -1.39411E-02
 2.04981E+00  4.95841E+00  0.00000E+00 -7.92910E-03
 2.04981E+00  5.19224E+00  0.00000E+00 -4.15663E-03
 2.04981E+00  5.43840E+00  0.00000E+00 -2.11418E-03
 2.04981E+00  5.69781E+00  0.00000E+00 -1.01716E-03

 2.17385E+00  0.00000E+00  4.22033E+00  3.13088E+00
 2.17385E+00  1.10908E-01  4.21969E+00  3.05277E+00
 2.17385E+00  2.21823E-01  4.21591E+00  3.05095E+00
 2.17385E+00  3.32764E-01  4.21002E+00  3.15751E+00
 2.17385E+00  4.43759E-01  4.20356E+00  3.29058E+00
 2.17385E+00  5.54851E-01  4.19849E+00  3.32462E+00
 2.17385E+00  6.66094E-01  4.19716E+00  3.32182E+00
 2.17385E+00  7.77555E-01  4.20230E+00  3.36929E+00
 2.17385E+00  8.89311E-01  4.21700E+00  3.44444E+00
 2.17385E+00  1.00145E+00  4.24455E+00  3.51369E+00
 2.17385E+00  1.11409E+00  4.28832E+00  3.57534E+00
 2.17385E+00  1.22733E+00  4.35170E+00  3.63360E+00
 2.17385E+00  1.34131E+00  4.43782E+00  3.69289E+00
 2.17385E+00  1.45617E+00  4.54938E+00  3.75982E+00
 2.17385E+00  1.57207E+00  4.68829E+00  3.85751E+00
 2.17385E+00  1.68919E+00  4.85528E+00  4.01553E+00
 2.17385E+00  1.80771E+00  5.04906E+00  4.25577E+00
 2.17385E+00  1.92784E+00  5.26477E+00  4.59173E+00
 2.17385E+00  2.04981E+00  5.49092E+00  4.98347E+00
 2.17385E+00  2.17385E+00  5.70453E+00  5.30400E+00
 2.17385E+00  2.30023E+00  5.86587E+00  5.44809E+00
 2.17385E+00  2.42924E+00  5.91644E+00  5.45672E+00
 2.17385E+00  2.56118E+00  5.78194E+00  5.37280E+00
 2.17385E+00  2.69639E+00  5.38020E+00  5.06750E+00
 2.17385E+00  2.83521E+00  4.63919E+00  4.35665E+00
 2.17385E+00  2.97806E+00  3.54265E+00  3.23375E+00
 2.17385E+00  3.12532E+00  2.21602E+00  1.92117E+00
 2.17385E+00  3.27747E+00  9.94998E-01  7.62848E-01
 2.17385E+00  3.43497E+00  2.60834E-01  5.89363E-02
 2.17385E+00  3.59836E+00  2.93076E-02 -1.84172E-01
 2.17385E+00  3.76817E+00  8.85064E-04 -1.95410E-01
 2.17385E+00  3.94502E+00  3.65001E-06 -1.38986E-01
 2.17385E+00  4.12953E+00  3.81265E-10 -8.51650E-02
 2.17385E+00  4.32239E+00  1.06947E-12 -4.95382E-02
 2.17385E+00  4.52431E+00  0.00000E+00 -2.91533E-02
 2.17385E+00  4.73605E+00  0.00000E+00 -1.73741E-02
 2.17385E+00  4.95841E+00  0.00000E+00 -9.44171E-03
 2.17385E+00  5.19224E+00  0.00000E+00 -4.81507E-03
 2.17385E+00  5.43840E+00  0.00000E+00 -2.38943E-03
 2.17385E+00  5.69781E+00  0.00000E+00 -1.09266E-03

 2.30023E+00  0.00000E+00  6.31949E+00  5.35090E+00
 2.30023E+00  1.10908E-01  6.31421E+00  5.31154E+00
 2.30023E+00  2.21823E-01  6.29628E+00  5.26249E+00
 2.30023E+00  3.32764E-01  6.26670E+00  5.31136E+00
 2.30023E+00  4.43759E-01  6.22683E+00  5.40471E+00
 2.30023E+00  5.54851E-01  6.17835E+00  5.38672E+00
 2.30023E+00  6.66094E-01  6.12338E+00  5.32212E+00
 2.30023E+00  7.77555E-01  6.06434E+00  5.30891E+00
 2.30023E+00  8.89311E-01  6.00397E+00  5.32783E+00
 2.30023E+00  1.00145E+00  5.94526E+00  5.34190E+00
 2.30023E+00  1.11409E+00  5.89129E+00  5.33018E+00
 2.30023E+00  1.22733E+00  5.84512E+00  5.28280E+00
 2.30023E+00  1.34131E+00  5.80955E+00  5.22312E+00
 2.30023E+00  1.45617E+00  5.78688E+00  5.17963E+00
 2.30023E+00  1.57207E+00  5.77846E+00  5.15853E+00
 2.30023E+00  1.68919E+00  5.78435E+00  5.15683E+00
 2.30023E+00  1.80771E+00  5.80268E+00  5.18518E+00
 2.30023E+00  1.92784E+00  5.82900E+00  5.26394E+00
 2.30023E+00  2.04981E+00  5.85495E+00  5.37694E+00
 2.30023E+00  2.17385E+00  5.86587E+00  5.44809E+00
 2.30023E+00  2.30023E+00  5.83658E+00  5.41250E+00
 2.30023E+00  2.42924E+00  5.72660E+00  5.28661E+00
 2.30023E+00  2.56118E+00  5.47802E+00  5.07880E+00
 2.30023E+00  2.69639E+00  5.02014E+00  4.68255E+00
 2.30023E+00  2.83521E+00  4.28619E+00  3.95508E+00
 2.30023E+00  2.97806E+00  3.25544E+00  2.88932E+00
 2.30023E+00  3.12532E+00  2.03199E+00  1.66768E+00
 2.30023E+00  3.27747E+00  9.12079E-01  6.00705E-01
 2.30023E+00  3.43497E+00  2.39223E-01 -1.91685E-02
 2.30023E+00  3.59836E+00  2.69109E-02 -2.00022E-01
 2.30023E+00  3.76817E+00  8.14083E-04 -2.02402E-01
 2.30023E+00  3.94502E+00  3.36449E-06 -1.73036E-01
 2.30023E+00  4.12953E+00  3.51754E-10 -1.25411E-01
 2.30023E+00  4.32239E+00  6.76736E-13 -7.35925E-02
 2.30023E+00  4.52431E+00  0.00000E+00 -3.95063E-02
 2.30023E+00  4.73605E+00  0.00000E+00 -2.10188E-02
 2.30023E+00  4.95841E+00  0.00000E+00 -1.13406E-02
 2.30023E+00  5.19224E+00  0.00000E+00 -5.89535E-03
 2.30023E+00  5.43840E+00  0.00000E+00 -2.83618E-03
 2.30023E+00  5.69781E+00  0.00000E+00 -1.27884E-03

 2.42924E+00  0.00000E+00  7.81701E+00  7.00408E+00
 2.42924E+00  1.10908E-01  7.80868E+00  7.02741E+00
 2.42924E+00  2.21823E-01  7.78135E+00  6.96800E+00
 2.42924E+00  3.32764E-01  7.73592E+00  6.95363E+00
 2.42924E+00  4.43759E-01  7.67355E+00  6.97428E+00
 2.42924E+00  5.54851E-01  7.59566E+00  6.91002E+00
 2.42924E+00  6.66094E-01  7.50399E+00  6.81173E+00
 2.42924E+00  7.77555E-01  7.40059E+00  6.75557E+00
 2.42924E+00  8.89311E-01  7.28776E+00  6.72436E+00
 2.42924E+00  1.00145E+00  7.16804E+00  6.68475E+00
 2.42924E+00  1.11409E+00  7.04404E+00  6.60979E+00
 2.42924E+00  1.22733E+00  6.91839E+00  6.48501E+00
 2.42924E+00  1.34131E+00  6.79343E+00  6.34196E+00
 2.42924E+00  1.45617E+00  6.67096E+00  6.21828E+00
 2.42924E+00  1.57207E+00  6.55186E+00  6.11312E+00
 2.42924E+00  1.68919E+00  6.43563E+00  6.00884E+00
 2.42924E+00  1.80771E+00  6.31992E+00  5.89442E+00
 2.42924E+00  1.92784E+00  6.20014E+00  5.76352E+00
 2.42924E+00  2.04981E+00  6.06912E+00  5.61496E+00
 2.42924E+00  2.17385E+00  5.91644E+00  5.45672E+00
 2.42924E+00  2.30023E+00  5.72660E+00  5.28661E+00
 2.42924E+00  2.42924E+00  5.47494E+00  5.07001E+00
 2.42924E+00  2.56118E+00  5.12249E+00  4.75183E+00
 2.42924E+00  2.69639E+00  4.61486E+00  4.25879E+00
 2.42924E+00  2.83521E+00  3.89440E+00  3.51477E+00
 2.42924E+00  2.97806E+00  2.93771E+00  2.51602E+00
 2.42924E+00  3.12532E+00  1.82782E+00  1.39350E+00
 2.42924E+00  3.27747E+00  8.19524E-01  4.21400E-01
 2.42924E+00  3.43497E+00  2.14918E-01 -1.09204E-01
 2.42924E+00  3.59836E+00  2.41916E-02 -2.19173E-01
 2.42924E+00  3.76817E+00  7.32766E-04 -2.04097E-01
 2.42924E+00  3.94502E+00  3.03390E-06 -1.98010E-01
 2.42924E+00  4.12953E+00  3.18784E-10 -1.62806E-01
 2.42924E+00  4.32239E+00  7.00235E-13 -1.03388E-01
 2.42924E+00  4.52431E+00  0.00000E+00 -5.52660E-02
 2.42924E+00  4.73605E+00  0.00000E+00 -2.63890E-02
 2.42924E+00  4.95841E+00  0.00000E+00 -1.34434E-02
 2.42924E+00  5.19224E+00  0.00000E+00 -7.02599E-03
 2.42924E+00  5.43840E+00  0.00000E+00 -3.43602E-03
 2.42924E+00  5.69781E+00  0.00000E+00 -1.51613E-03

 2.56118E+00  0.00000E+00  8.60657E+00  7.96720E+00
 2.56118E+00  1.10908E-01  8.59668E+00  8.00069E+00
 2.56118E+00  2.21823E-01  8.56457E+00  7.96072E+00
 2.56118E+00  3.32764E-01  8.51097E+00  7.91825E+00
 2.56118E+00  4.43759E-01  8.43682E+00  7.88226E+00
 2.56118E+00  5.54851E-01  8.34329E+00  7.80403E+00
 2.56118E+00  6.66094E-01  8.23173E+00  7.70326E+00
 2.56118E+00  7.77555E-01  8.10374E+00  7.61039E+00
 2.56118E+00  8.89311E-01  7.96115E+00  7.51988E+00
 2.56118E+00  1.00145E+00  7.80598E+00  7.41957E+00
 2.56118E+00  1.11409E+00  7.64030E+00  7.29859E+00
 2.56118E+00  1.22733E+00  7.46617E+00  7.14791E+00
 2.56118E+00  1.34131E+00  7.28539E+00  6.96560E+00
 2.56118E+00  1.45617E+00  7.09924E+00  6.75416E+00
 2.56118E+00  1.57207E+00  6.90810E+00  6.53709E+00
 2.56118E+00  1.68919E+00  6.71103E+00  6.34387E+00
 2.56118E+00  1.80771E+00  6.50538E+00  6.16148E+00
 2.56118E+00  1.92784E+00  6.28658E+00  5.94221E+00
 2.56118E+00  2.04981E+00  6.04813E+00  5.66809E+00
 2.56118E+00  2.17385E+00  5.78194E+00  5.37280E+00
 2.56118E+00  2.30023E+00  5.47802E+00  5.07880E+00
 2.56118E+00  2.42924E+00  5.12249E+00  4.75183E+00
 2.56118E+00  2.56118E+00  4.69271E+00  4.33894E+00
 2.56118E+00  2.69639E+00  4.15261E+00  3.79264E+00
 2.56118E+00  2.83521E+00  3.45794E+00  3.06614E+00
 2.56118E+00  2.97806E+00  2.58633E+00  2.15310E+00
 2.56118E+00  3.12532E+00  1.60167E+00  1.14765E+00
 2.56118E+00  3.27747E+00  7.16378E-01  2.79499E-01
 2.56118E+00  3.43497E+00  1.87622E-01 -1.91245E-01
 2.56118E+00  3.59836E+00  2.11092E-02 -2.79175E-01
 2.56118E+00  3.76817E+00  6.39629E-04 -2.44161E-01
 2.56118E+00  3.94502E+00  2.65081E-06 -2.16457E-01
 2.56118E+00  4.12953E+00  2.80508E-10 -1.83664E-01
 2.56118E+00  4.32239E+00  8.83596E-13 -1.35817E-01
 2.56118E+00  4.52431E+00  0.00000E+00 -7.88892E-02
 2.56118E+00  4.73605E+00  0.00000E+00 -3.53338E-02
 2.56118E+00  4.95841E+00  0.00000E+00 -1.57936E-02
 2.56118E+00  5.19224E+00  0.00000E+00 -7.87458E-03
 2.56118E+00  5.43840E+00  0.00000E+00 -4.13150E-03
 2.56118E+00  5.69781E+00  0.00000E+00 -1.72901E-03

 2.69639E+00  0.00000E+00  8.58152E+00  8.11683E+00
 2.69639E+00  1.10908E-01  8.57147E+00  8.12134E+00
 2.69639E+00  2.21823E-01  8.53897E+00  8.10888E+00
 2.69639E+00  3.32764E-01  8.48465E+00  8.06857E+00
 2.69639E+00  4.43759E-01  8.40924E+00  8.00595E+00
 2.69639E+00  5.54851E-01  8.31357E+00  7.93726E+00
 2.69639E+00  6.66094E-01  8.19864E+00  7.85169E+00
 2.69639E+00  7.77555E-01  8.06565E+00  7.73641E+00
 2.69639E+00  8.89311E-01  7.91593E+00  7.59905E+00
 2.69639E+00  1.00145E+00  7.75095E+00  7.45146E+00
 2.69639E+00  1.11409E+00  7.57224E+00  7.30569E+00
 2.69639E+00  1.22733E+00  7.38126E+00  7.16204E+00
 2.69639E+00  1.34131E+00  7.17926E+00  6.97356E+00
 2.69639E+00  1.45617E+00  6.96698E+00  6.69484E+00
 2.69639E+00  1.57207E+00  6.74436E+00  6.38027E+00
 2.69639E+00  1.68919E+00  6.51013E+00  6.12143E+00
 2.69639E+00  1.80771E+00  6.26157E+00  5.91806E+00
 2.69639E+00  1.92784E+00  5.99433E+00  5.69563E+00
 2.69639E+00  2.04981E+00  5.70269E+00  5.40919E+00
 2.69639E+00  2.17385E+00  5.38020E+00  5.06750E+00
 2.69639E+00  2.30023E+00  5.02014E+00  4.68255E+00
 2.69639E+00  2.42924E+00  4.61486E+00  4.25879E+00
 2.69639E+00  2.56118E+00  4.15261E+00  3.79264E+00
 2.69639E+00  2.69639E+00  3.61265E+00  3.24888E+00
 2.69639E+00  2.83521E+00  2.96591E+00  2.57567E+00
 2.69639E+00  2.97806E+00  2.19563E+00  1.76735E+00
 2.69639E+00  3.12532E+00  1.35060E+00  9.08250E-01
 2.69639E+00  3.27747E+00  6.01407E-01  1.74266E-01
 2.69639E+00  3.43497E+00  1.57011E-01 -2.50545E-01
 2.69639E+00  3.59836E+00  1.76257E-02 -3.65019E-01
 2.69639E+00  3.76817E+00  5.33398E-04 -3.23652E-01
 2.69639E+00  3.94502E+00  2.20922E-06 -2.48140E-01
 2.69639E+00  4.12953E+00  2.36346E-10 -2.05157E-01
 2.69639E+00  4.32239E+00  5.89762E-13 -1.73488E-01
 2.69639E+00  4.52431E+00  0.00000E+00 -1.08902E-01
 2.69639E+00  4.73605E+00  0.00000E+00 -4.85345E-02
 2.69639E+00  4.95841E+00  0.00000E+00 -2.02825E-02
 2.69639E+00  5.19224E+00  0.00000E+00 -9.28004E-03
 2.69639E+00  5.43840E+00  0.00000E+00 -4.74215E-03
 2.69639E+00  5.69781E+00  0.00000E+00 -1.94556E-03

 2.83521E+00  0.00000E+00  7.67197E+00  7.36518E+00
 2.83521E+00  1.10908E-01  7.66306E+00  7.35219E+00
 2.83521E+00  2.21823E-01  7.63434E+00  7.34795E+00
 2.83521E+00  3.32764E-01  7.58627E+00  7.31602E+00
 2.83521E+00  4.43759E-01  7.51938E+00  7.25545E+00
 2.83521E+00  5.54851E-01  7.43423E+00  7.19621E+00
 2.83521E+00  6.66094E-01  7.33151E+00  7.12293E+00
 2.83521E+00  7.77555E-01  7.21201E+00  7.01460E+00
 2.83521E+00  8.89311E-01  7.07663E+00  6.87836E+00
 2.83521E+00  1.00145E+00  6.92635E+00  6.72800E+00
 2.83521E+00  1.11409E+00  6.76218E+00  6.58064E+00
 2.83521E+00  1.22733E+00  6.58504E+00  6.44068E+00
 2.83521E+00  1.34131E+00  6.39568E+00  6.25901E+00
 2.83521E+00  1.45617E+00  6.19438E+00  5.98625E+00
 2.83521E+00  1.57207E+00  5.98077E+00  5.67106E+00
 2.83521E+00  1.68919E+00  5.75346E+00  5.39947E+00
 2.83521E+00  1.80771E+00  5.50988E+00  5.17969E+00
 2.83521E+00  1.92784E+00  5.24621E+00  4.95702E+00
 2.83521E+00  2.04981E+00  4.95766E+00  4.68880E+00
 2.83521E+00  2.17385E+00  4.63919E+00  4.35665E+00
 2.83521E+00  2.30023E+00  4.28619E+00  3.95508E+00
 2.83521E+00  2.42924E+00  3.89440E+00  3.51477E+00
 2.83521E+00  2.56118E+00  3.45794E+00  3.06614E+00
 2.83521E+00  2.69639E+00  2.96591E+00  2.57567E+00
 2.83521E+00  2.83521E+00  2.40196E+00  1.98218E+00
 2.83521E+00  2.97806E+00  1.75754E+00  1.29750E+00
 2.83521E+00  3.12532E+00  1.07125E+00  6.26243E-01
 2.83521E+00  3.27747E+00  4.73607E-01  8.20490E-02
 2.83521E+00  3.43497E+00  1.22934E-01 -2.75072E-01
 2.83521E+00  3.59836E+00  1.37346E-02 -4.38576E-01
 2.83521E+00  3.76817E+00  4.14118E-04 -4.23571E-01
 2.83521E+00  3.94502E+00  1.71005E-06 -3.18026E-01
 2.83521E+00  4.12953E+00  1.85917E-10 -2.55457E-01
 2.83521E+00  4.32239E+00  2.75647E-13 -2.19663E-01
 2.83521E+00  4.52431E+00  0.00000E+00 -1.41470E-01
 2.83521E+00  4.73605E+00  0.00000E+00 -6.61963E-02
 2.83521E+00  4.95841E+00  0.00000E+00 -2.95042E-02
 2.83521E+00  5.19224E+00  0.00000E+00 -1.25264E-02
 2.83521E+00  5.43840E+00  0.00000E+00 -5.07221E-03
 2.83521E+00  5.69781E+00  0.00000E+00 -2.23544E-03

 2.97806E+00  0.00000E+00  5.93641E+00  5.75767E+00
 2.97806E+00  1.10908E-01  5.92965E+00  5.74865E+00
 2.97806E+00  2.21823E-01  5.90801E+00  5.73599E+00
 2.97806E+00  3.32764E-01  5.87176E+00  5.71147E+00
 2.97806E+00  4.43759E-01  5.82125E+00  5.67162E+00
 2.97806E+00  5.54851E-01  5.75683E+00  5.61972E+00
 2.97806E+00  6.66094E-01  5.67889E+00  5.55633E+00
 2.97806E+00  7.77555E-01  5.58790E+00  5.48025E+00
 2.97806E+00  8.89311E-01  5.48441E+00  5.38769E+00
 2.97806E+00  1.00145E+00  5.36899E+00  5.27663E+00
 2.97806E+00  1.11409E+00  5.24220E+00  5.15196E+00
 2.97806E+00  1.22733E+00  5.10456E+00  5.01583E+00
 2.97806E+00  1.34131E+00  4.95642E+00  4.85447E+00
 2.97806E+00  1.45617E+00  4.79778E+00  4.65358E+00
 2.97806E+00  1.57207E+00  4.62815E+00  4.42599E+00
 2.97806E+00  1.68919E+00  4.44629E+00  4.19509E+00
 2.97806E+00  1.80771E+00  4.25008E+00  3.96990E+00
 2.97806E+00  1.92784E+00  4.03651E+00  3.74769E+00
 2.97806E+00  2.04981E+00  3.80194E+00  3.51344E+00
 2.97806E+00  2.17385E+00  3.54265E+00  3.23375E+00
 2.97806E+00  2.30023E+00  3.25544E+00  2.88932E+00
 2.97806E+00  2.42924E+00  2.93771E+00  2.51602E+00
 2.97806E+00  2.56118E+00  2.58633E+00  2.15310E+00
 2.97806E+00  2.69639E+00  2.19563E+00  1.76735E+00
 2.97806E+00  2.83521E+00  1.75754E+00  1.29750E+00
 2.97806E+00  2.97806E+00  1.27053E+00  7.74852E-01
 2.97806E+00  3.12532E+00  7.65546E-01  3.22442E-01
 2.97806E+00  3.27747E+00  3.35003E-01 -6.83293E-03
 2.97806E+00  3.43497E+00  8.61923E-02 -2.74359E-01
 2.97806E+00  3.59836E+00  9.55473E-03 -4.76631E-01
 2.97806E+00  3.76817E+00  2.86186E-04 -5.08105E-01
 2.97806E+00  3.94502E+00  1.17465E-06 -4.03798E-01
 2.97806E+00  4.12953E+00  1.30215E-10 -3.15859E-01
 2.97806E+00  4.32239E+00  2.72826E-14 -2.53422E-01
 2.97806E+00  4.52431E+00  0.00000E+00 -1.66849E-01
 2.97806E+00  4.73605E+00  0.00000E+00 -8.82612E-02
 2.97806E+00  4.95841E+00  0.00000E+00 -4.28823E-02
 2.97806E+00  5.19224E+00  0.00000E+00 -1.72486E-02
 2.97806E+00  5.43840E+00  0.00000E+00 -5.55935E-03
 2.97806E+00  5.69781E+00  0.00000E+00 -2.59499E-03

 3.12532E+00  0.00000E+00  3.70601E+00  3.61581E+00
 3.12532E+00  1.10908E-01  3.70189E+00  3.61281E+00
 3.12532E+00  2.21823E-01  3.68883E+00  3.59906E+00
 3.12532E+00  3.32764E-01  3.66699E+00  3.58489E+00
 3.12532E+00  4.43759E-01  3.63653E+00  3.56662E+00
 3.12532E+00  5.54851E-01  3.59762E+00  3.53174E+00
 3.12532E+00  6.66094E-01  3.55047E+00  3.48960E+00
 3.12532E+00  7.77555E-01  3.49530E+00  3.45063E+00
 3.12532E+00  8.89311E-01  3.43238E+00  3.40646E+00
 3.12532E+00  1.00145E+00  3.36198E+00  3.34662E+00
 3.12532E+00  1.11409E+00  3.28437E+00  3.26556E+00
 3.12532E+00  1.22733E+00  3.19977E+00  3.16158E+00
 3.12532E+00  1.34131E+00  3.10829E+00  3.04495E+00
 3.12532E+00  1.45617E+00  3.00983E+00  2.92594E+00
 3.12532E+00  1.57207E+00  2.90399E+00  2.79389E+00
 3.12532E+00  1.68919E+00  2.78991E+00  2.63054E+00
 3.12532E+00  1.80771E+00  2.66619E+00  2.44582E+00
 3.12532E+00  1.92784E+00  2.53087E+00  2.27221E+00
 3.12532E+00  2.04981E+00  2.38162E+00  2.11261E+00
 3.12532E+00  2.17385E+00  2.21602E+00  1.92117E+00
 3.12532E+00  2.30023E+00  2.03199E+00  1.66768E+00
 3.12532E+00  2.42924E+00  1.82782E+00  1.39350E+00
 3.12532E+00  2.56118E+00  1.60167E+00  1.14765E+00
 3.12532E+00  2.69639E+00  1.35060E+00  9.08250E-01
 3.12532E+00  2.83521E+00  1.07125E+00  6.26243E-01
 3.12532E+00  2.97806E+00  7.65546E-01  3.22442E-01
 3.12532E+00  3.12532E+00  4.55371E-01  8.11828E-02
 3.12532E+00  3.27747E+00  1.96754E-01 -8.71235E-02
 3.12532E+00  3.43497E+00  5.00441E-02 -2.73059E-01
 3.12532E+00  3.59836E+00  5.48956E-03 -4.67524E-01
 3.12532E+00  3.76817E+00  1.62901E-04 -5.29694E-01
 3.12532E+00  3.94502E+00  6.62726E-07 -4.48966E-01
 3.12532E+00  4.12953E+00  7.54364E-11 -3.34698E-01
 3.12532E+00  4.32239E+00  4.49388E-13 -2.38288E-01
 3.12532E+00  4.52431E+00  0.00000E+00 -1.72159E-01
 3.12532E+00  4.73605E+00  0.00000E+00 -1.14591E-01
 3.12532E+00  4.95841E+00  0.00000E+00 -5.75308E-02
 3.12532E+00  5.19224E+00  0.00000E+00 -2.19133E-02
 3.12532E+00  5.43840E+00  0.00000E+00 -7.11955E-03
 3.12532E+00  5.69781E+00  0.00000E+00 -2.97158E-03

 3.27747E+00  0.00000E+00  1.64759E+00  1.60713E+00
 3.27747E+00  1.10908E-01  1.64580E+00  1.60446E+00
 3.27747E+00  2.21823E-01  1.64021E+00  1.60124E+00
 3.27747E+00  3.32764E-01  1.63087E+00  1.59823E+00
 3.27747E+00  4.43759E-01  1.61785E+00  1.59260E+00
 3.27747E+00  5.54851E-01  1.60120E+00  1.58069E+00
 3.27747E+00  6.66094E-01  1.58100E+00  1.56675E+00
 3.27747E+00  7.77555E-01  1.55733E+00  1.55498E+00
 3.27747E+00  8.89311E-01  1.53028E+00  1.54174E+00
 3.27747E+00  1.00145E+00  1.49994E+00  1.52148E+00
 3.27747E+00  1.11409E+00  1.46641E+00  1.48748E+00
 3.27747E+00  1.22733E+00  1.42976E+00  1.43579E+00
 3.27747E+00  1.34131E+00  1.38999E+00  1.37442E+00
 3.27747E+00  1.45617E+00  1.34703E+00  1.31193E+00
 3.27747E+00  1.57207E+00  1.30066E+00  1.23939E+00
 3.27747E+00  1.68919E+00  1.25048E+00  1.14184E+00
 3.27747E+00  1.80771E+00  1.19581E+00  1.03046E+00
 3.27747E+00  1.92784E+00  1.13575E+00  9.37380E-01
 3.27747E+00  2.04981E+00  1.06920E+00  8.64356E-01
 3.27747E+00  2.17385E+00  9.94998E-01  7.62848E-01
 3.27747E+00  2.30023E+00  9.12079E-01  6.00705E-01
 3.27747E+00  2.42924E+00  8.19524E-01  4.21400E-01
 3.27747E+00  2.56118E+00  7.16378E-01  2.79499E-01
 3.27747E+00  2.69639E+00  6.01407E-01  1.74266E-01
 3.27747E+00  2.83521E+00  4.73607E-01  8.20490E-02
 3.27747E+00  2.97806E+00  3.35003E-01 -6.83293E-03
 3.27747E+00  3.12532E+00  1.96754E-01 -8.71235E-02
 3.27747E+00  3.27747E+00  8.38718E-02 -1.69544E-01
 3.27747E+00  3.43497E+00  2.10622E-02 -2.92494E-01
 3.27747E+00  3.59836E+00  2.28297E-03 -4.34295E-01
 3.27747E+00  3.76817E+00  6.70249E-05 -4.96183E-01
 3.27747E+00  3.94502E+00  2.69863E-07 -4.45781E-01
 3.27747E+00  4.12953E+00  3.15217E-11 -3.21207E-01
 3.27747E+00  4.32239E+00  4.47321E-14 -2.07270E-01
 3.27747E+00  4.52431E+00  0.00000E+00 -1.78358E-01
 3.27747E+00  4.73605E+00  0.00000E+00 -1.47303E-01
 3.27747E+00  4.95841E+00  0.00000E+00 -7.25573E-02
 3.27747E+00  5.19224E+00  0.00000E+00 -2.66699E-02
 3.27747E+00  5.43840E+00  0.00000E+00 -1.02343E-02
 3.27747E+00  5.69781E+00  0.00000E+00 -3.42725E-03

 3.43497E+00  0.00000E+00  4.26280E-01  4.08279E-01
 3.43497E+00  1.10908E-01  4.25827E-01  4.05016E-01
 3.43497E+00  2.21823E-01  4.24434E-01  4.09343E-01
 3.43497E+00  3.32764E-01  4.22114E-01  4.12334E-01
 3.43497E+00  4.43759E-01  4.18876E-01  4.11996E-01
 3.43497E+00  5.54851E-01  4.14735E-01  4.13805E-01
 3.43497E+00  6.66094E-01  4.09705E-01  4.17144E-01
 3.43497E+00  7.77555E-01  4.03805E-01  4.19873E-01
 3.43497E+00  8.89311E-01  3.97054E-01  4.21304E-01
 3.43497E+00  1.00145E+00  3.89470E-01  4.20362E-01
 3.43497E+00  1.11409E+00  3.81072E-01  4.13966E-01
 3.43497E+00  1.22733E+00  3.71869E-01  3.99140E-01
 3.43497E+00  1.34131E+00  3.61859E-01  3.75022E-01
 3.43497E+00  1.45617E+00  3.51015E-01  3.41348E-01
 3.43497E+00  1.57207E+00  3.39272E-01  2.98709E-01
 3.43497E+00  1.68919E+00  3.26517E-01  2.48337E-01
 3.43497E+00  1.80771E+00  3.12569E-01  1.95909E-01
 3.43497E+00  1.92784E+00  2.97180E-01  1.50658E-01
 3.43497E+00  2.04981E+00  2.80045E-01  1.11230E-01
 3.43497E+00  2.17385E+00  2.60834E-01  5.89363E-02
 3.43497E+00  2.30023E+00  2.39223E-01 -1.91685E-02
 3.43497E+00  2.42924E+00  2.14918E-01 -1.09204E-01
 3.43497E+00  2.56118E+00  1.87622E-01 -1.91245E-01
 3.43497E+00  2.69639E+00  1.57011E-01 -2.50545E-01
 3.43497E+00  2.83521E+00  1.22934E-01 -2.75072E-01
 3.43497E+00  2.97806E+00  8.61923E-02 -2.74359E-01
 3.43497E+00  3.12532E+00  5.00441E-02 -2.73059E-01
 3.43497E+00  3.27747E+00  2.10622E-02 -2.92494E-01
 3.43497E+00  3.43497E+00  5.22282E-03 -3.52657E-01
 3.43497E+00  3.59836E+00  5.59242E-04 -4.33884E-01
 3.43497E+00  3.76817E+00  1.62389E-05 -4.70478E-01
 3.43497E+00  3.94502E+00  6.46903E-08 -4.35285E-01
 3.43497E+00  4.12953E+00  7.63393E-12 -3.44215E-01
 3.43497E+00  4.32239E+00  3.76676E-13 -2.60040E-01
 3.43497E+00  4.52431E+00  0.00000E+00 -2.38078E-01
 3.43497E+00  4.73605E+00  0.00000E+00 -1.90153E-01
 3.43497E+00  4.95841E+00  0.00000E+00 -8.93708E-02
 3.43497E+00  5.19224E+00  0.00000E+00 -3.35687E-02
 3.43497E+00  5.43840E+00  0.00000E+00 -1.48914E-02
 3.43497E+00  5.69781E+00  0.00000E+00 -4.13531E-03

 3.59836E+00  0.00000E+00  4.71624E-02  3.51565E-02
 3.59836E+00  1.10908E-01  4.71131E-02  3.31054E-02
 3.59836E+00  2.21823E-01  4.69649E-02  3.70758E-02
 3.59836E+00  3.32764E-01  4.67184E-02  4.02599E-02
 3.59836E+00  4.43759E-01  4.63745E-02  4.14178E-02
 3.59836E+00  5.54851E-01  4.59346E-02  4.51722E-02
 3.59836E+00  6.66094E-01  4.54000E-02  5.15653E-02
 3.59836E+00  7.77555E-01  4.47724E-02  5.88937E-02
 3.59836E+00  8.89311E-01  4.40535E-02  6.46366E-02
 3.59836E+00  1.00145E+00  4.32450E-02  6.70188E-02
 3.59836E+00  1.11409E+00  4.23484E-02  6.70400E-02
 3.59836E+00  1.22733E+00  4.13641E-02  6.48685E-02
 3.59836E+00  1.34131E+00  4.02913E-02  5.53043E-02
 3.59836E+00  1.45617E+00  3.91265E-02  3.33606E-02
 3.59836E+00  1.57207E+00  3.78618E-02  5.44769E-03
 3.59836E+00  1.68919E+00  3.64839E-02 -1.80090E-02
 3.59836E+00  1.80771E+00  3.49718E-02 -4.16391E-02
 3.59836E+00  1.92784E+00  3.32967E-02 -8.21155E-02
 3.59836E+00  2.04981E+00  3.14222E-02 -1.39132E-01
 3.59836E+00  2.17385E+00  2.93076E-02 -1.84172E-01
 3.59836E+00  2.30023E+00  2.69109E-02 -2.00022E-01
 3.59836E+00  2.42924E+00  2.41916E-02 -2.19173E-01
 3.59836E+00  2.56118E+00  2.11092E-02 -2.79175E-01
 3.59836E+00  2.69639E+00  1.76257E-02 -3.65019E-01
 3.59836E+00  2.83521E+00  1.37346E-02 -4.38576E-01
 3.59836E+00  2.97806E+00  9.55473E-03 -4.76631E-01
 3.59836E+00  3.12532E+00  5.48956E-03 -4.67524E-01
 3.59836E+00  3.27747E+00  2.28297E-03 -4.34295E-01
 3.59836E+00  3.43497E+00  5.59242E-04 -4.33884E-01
 3.59836E+00  3.59836E+00  5.91475E-05 -4.64453E-01
 3.59836E+00  3.76817E+00  1.69797E-06 -4.60347E-01
 3.59836E+00  3.94502E+00  6.68932E-09 -4.17989E-01
 3.59836E+00  4.12953E+00  8.59105E-13 -3.88243E-01
 3.59836E+00  4.32239E+00 -4.99069E-14 -3.68240E-01
 3.59836E+00  4.52431E+00  0.00000E+00 -3.24578E-01
 3.59836E+00  4.73605E+00  0.00000E+00 -2.32003E-01
 3.59836E+00  4.95841E+00  0.00000E+00 -1.13951E-01
 3.59836E+00  5.19224E+00  0.00000E+00 -4.73990E-02
 3.59836E+00  5.43840E+00  0.00000E+00 -2.01292E-02
 3.59836E+00  5.69781E+00  0.00000E+00 -5.07605E-03

 3.76817E+00  0.00000E+00  1.40076E-03 -1.14381E-02
 3.76817E+00  1.10908E-01  1.39932E-03 -1.08531E-02
 3.76817E+00  2.21823E-01  1.39508E-03 -9.85363E-03
 3.76817E+00  3.32764E-01  1.38804E-03 -8.81442E-03
 3.76817E+00  4.43759E-01  1.37822E-03 -7.53403E-03
 3.76817E+00  5.54851E-01  1.36566E-03 -5.21879E-03
 3.76817E+00  6.66094E-01  1.35039E-03 -1.12087E-03
 3.76817E+00  7.77555E-01  1.33246E-03  4.61359E-03
 3.76817E+00  8.89311E-01  1.31191E-03  9.06931E-03
 3.76817E+00  1.00145E+00  1.28878E-03  1.01946E-02
 3.76817E+00  1.11409E+00  1.26311E-03  1.02293E-02
 3.76817E+00  1.22733E+00  1.23489E-03  1.06976E-02
 3.76817E+00  1.34131E+00  1.20409E-03  7.00995E-03
 3.76817E+00  1.45617E+00  1.17060E-03 -5.58094E-03
 3.76817E+00  1.57207E+00  1.13417E-03 -2.18201E-02
 3.76817E+00  1.68919E+00  1.09438E-03 -3.31614E-02
 3.76817E+00  1.80771E+00  1.05060E-03 -4.76036E-02
 3.76817E+00  1.92784E+00  1.00192E-03 -8.63879E-02
 3.76817E+00  2.04981E+00  9.47193E-04 -1.48383E-01
 3.76817E+00  2.17385E+00  8.85064E-04 -1.95410E-01
 3.76817E+00  2.30023E+00  8.14083E-04 -2.02402E-01
 3.76817E+00  2.42924E+00  7.32766E-04 -2.04097E-01
 3.76817E+00  2.56118E+00  6.39629E-04 -2.44161E-01
 3.76817E+00  2.69639E+00  5.33398E-04 -3.23652E-01
 3.76817E+00  2.83521E+00  4.14118E-04 -4.23571E-01
 3.76817E+00  2.97806E+00  2.86186E-04 -5.08105E-01
 3.76817E+00  3.12532E+00  1.62901E-04 -5.29694E-01
 3.76817E+00  3.27747E+00  6.70249E-05 -4.96183E-01
 3.76817E+00  3.43497E+00  1.62389E-05 -4.70478E-01
 3.76817E+00  3.59836E+00  1.69797E-06 -4.60347E-01
 3.76817E+00  3.76817E+00  4.82102E-08 -4.14273E-01
 3.76817E+00  3.94502E+00  1.87999E-10 -3.51801E-01
 3.76817E+00  4.12953E+00  7.67209E-14 -3.48889E-01
 3.76817E+00  4.32239E+00  5.67889E-14 -3.68257E-01
 3.76817E+00  4.52431E+00  0.00000E+00 -3.28939E-01
 3.76817E+00  4.73605E+00  0.00000E+00 -2.47312E-01
 3.76817E+00  4.95841E+00  0.00000E+00 -1.55755E-01
 3.76817E+00  5.19224E+00  0.00000E+00 -7.49416E-02
 3.76817E+00  5.43840E+00  0.00000E+00 -2.43124E-02
 3.76817E+00  5.69781E+00  0.00000E+00 -6.10782E-03

 3.94502E+00  0.00000E+00  5.67421E-06 -1.39059E-02
 3.94502E+00  1.10908E-01  5.66904E-06 -1.13104E-02
 3.94502E+00  2.21823E-01  5.65244E-06 -1.23298E-02
 3.94502E+00  3.32764E-01  5.62502E-06 -1.30655E-02
 3.94502E+00  4.43759E-01  5.58683E-06 -1.20209E-02
 3.94502E+00  5.54851E-01  5.53796E-06 -1.06848E-02
 3.94502E+00  6.66094E-01  5.47854E-06 -9.07489E-03
 3.94502E+00  7.77555E-01  5.40874E-06 -7.04480E-03
 3.94502E+00  8.89311E-01  5.32872E-06 -5.46802E-03
 3.94502E+00  1.00145E+00  5.23860E-06 -4.94783E-03
 3.94502E+00  1.11409E+00  5.13851E-06 -4.65453E-03
 3.94502E+00  1.22733E+00  5.02843E-06 -3.96035E-03
 3.94502E+00  1.34131E+00  4.90819E-06 -4.13897E-03
 3.94502E+00  1.45617E+00  4.77727E-06 -6.75109E-03
 3.94502E+00  1.57207E+00  4.63467E-06 -1.18663E-02
 3.94502E+00  1.68919E+00  4.47867E-06 -1.91991E-02
 3.94502E+00  1.80771E+00  4.30658E-06 -3.24335E-02
 3.94502E+00  1.92784E+00  4.11462E-06 -5.84586E-02
 3.94502E+00  2.04981E+00  3.89778E-06 -9.75421E-02
 3.94502E+00  2.17385E+00  3.65001E-06 -1.38986E-01
 3.94502E+00  2.30023E+00  3.36449E-06 -1.73036E-01
 3.94502E+00  2.42924E+00  3.03390E-06 -1.98010E-01
 3.94502E+00  2.56118E+00  2.65081E-06 -2.16457E-01
 3.94502E+00  2.69639E+00  2.20922E-06 -2.48140E-01
 3.94502E+00  2.83521E+00  1.71005E-06 -3.18026E-01
 3.94502E+00  2.97806E+00  1.17465E-06 -4.03798E-01
 3.94502E+00  3.12532E+00  6.62727E-07 -4.48966E-01
 3.94502E+00  3.27747E+00  2.69863E-07 -4.45781E-01
 3.94502E+00  3.43497E+00  6.46903E-08 -4.35285E-01
 3.94502E+00  3.59836E+00  6.68930E-09 -4.17989E-01
 3.94502E+00  3.76817E+00  1.87974E-10 -3.51801E-01
 3.94502E+00  3.94502E+00  4.93610E-13 -2.66328E-01
 3.94502E+00  4.12953E+00  1.91082E-14 -2.48353E-01
 3.94502E+00  4.32239E+00 -2.76921E-13 -2.74525E-01
 3.94502E+00  4.52431E+00  0.00000E+00 -2.74117E-01
 3.94502E+00  4.73605E+00  0.00000E+00 -2.49329E-01
 3.94502E+00  4.95841E+00  0.00000E+00 -1.99336E-01
 3.94502E+00  5.19224E+00  0.00000E+00 -1.06770E-01
 3.94502E+00  5.43840E+00  0.00000E+00 -3.16979E-02
 3.94502E+00  5.69781E+00  0.00000E+00 -8.59281E-03

 4.12953E+00  0.00000E+00  1.03073E-09 -1.18443E-02
 4.12953E+00  1.10908E-01  5.99116E-10 -1.07802E-02
 4.12953E+00  2.21823E-01  6.05531E-10 -1.14470E-02
 4.12953E+00  3.32764E-01  6.00784E-10 -1.19028E-02
 4.12953E+00  4.43759E-01  5.95168E-10 -1.14969E-02
 4.12953E+00  5.54851E-01  5.90499E-10 -1.11065E-02
 4.12953E+00  6.66094E-01  5.81599E-10 -1.07697E-02
 4.12953E+00  7.77555E-01  5.73248E-10 -1.03422E-02
 4.12953E+00  8.89311E-01  5.65569E-10 -9.97754E-03
 4.12953E+00  1.00145E+00  5.54668E-10 -9.85559E-03
 4.12953E+00  1.11409E+00  5.42730E-10 -1.00570E-02
 4.12953E+00  1.22733E+00  5.30185E-10 -1.04950E-02
 4.12953E+00  1.34131E+00  5.16865E-10 -1.04910E-02
 4.12953E+00  1.45617E+00  5.02159E-10 -9.58137E-03
 4.12953E+00  1.57207E+00  4.86079E-10 -9.84934E-03
 4.12953E+00  1.68919E+00  4.69179E-10 -1.43752E-02
 4.12953E+00  1.80771E+00  4.50153E-10 -2.39221E-02
 4.12953E+00  1.92784E+00  4.29808E-10 -3.74375E-02
 4.12953E+00  2.04981E+00  4.07062E-10 -5.61725E-02
 4.12953E+00  2.17385E+00  3.80937E-10 -8.51650E-02
 4.12953E+00  2.30023E+00  3.51917E-10 -1.25411E-01
 4.12953E+00  2.42924E+00  3.19171E-10 -1.62806E-01
 4.12953E+00  2.56118E+00  2.80135E-10 -1.83664E-01
 4.12953E+00  2.69639E+00  2.36185E-10 -2.05157E-01
 4.12953E+00  2.83521E+00  1.85945E-10 -2.55457E-01
 4.12953E+00  2.97806E+00  1.30202E-10 -3.15859E-01
 4.12953E+00  3.12532E+00  7.53992E-11 -3.34698E-01
 4.12953E+00  3.27747E+00  3.15210E-11 -3.21207E-01
 4.12953E+00  3.43497E+00  7.74108E-12 -3.44215E-01
 4.12953E+00  3.59836E+00  7.20979E-13 -3.88243E-01
 4.12953E+00  3.76817E+00  1.03127E-13 -3.48889E-01
 4.12953E+00  3.94502E+00 -3.41320E-15 -2.48353E-01
 4.12953E+00  4.12953E+00  3.05472E-13 -2.16948E-01
 4.12953E+00  4.32239E+00  4.56954E-14 -2.55030E-01
 4.12953E+00  4.52431E+00  0.00000E+00 -2.91509E-01
 4.12953E+00  4.73605E+00  0.00000E+00 -2.79407E-01
 4.12953E+00  4.95841E+00  0.00000E+00 -2.09383E-01
 4.12953E+00  5.19224E+00  0.00000E+00 -1.20225E-01
 4.12953E+00  5.43840E+00  0.00000E+00 -4.96515E-02
 4.12953E+00  5.69781E+00  0.00000E+00 -1.44666E-02

 4.32239E+00  0.00000E+00  5.07536E-10 -8.39876E-03
 4.32239E+00  1.10908E-01  7.89429E-12 -9.66633E-03
 4.32239E+00  2.21823E-01 -1.63894E-12 -9.14442E-03
 4.32239E+00  3.32764E-01  1.14237E-13 -8.58060E-03
 4.32239E+00  4.43759E-01  5.78851E-13 -8.72817E-03
 4.32239E+00  5.54851E-01 -2.15721E-13 -8.95284E-03
 4.32239E+00  6.66094E-01  2.99404E-12 -8.86149E-03
 4.32239E+00  7.77555E-01  1.24716E-12 -8.35529E-03
 4.32239E+00  8.89311E-01  6.10686E-13 -7.99186E-03
 4.32239E+00  1.00145E+00  6.54578E-13 -8.28107E-03
 4.32239E+00  1.11409E+00  1.20003E-12 -9.19035E-03
 4.32239E+00  1.22733E+00  1.11804E-12 -1.05033E-02
 4.32239E+00  1.34131E+00  1.34909E-12 -1.16777E-02
 4.32239E+00  1.45617E+00  1.09824E-12 -1.22537E-02
 4.32239E+00  1.57207E+00  8.87801E-13 -1.29577E-02
 4.32239E+00  1.68919E+00  1.05405E-12 -1.50003E-02
 4.32239E+00  1.80771E+00  7.95570E-13 -1.89403E-02
 4.32239E+00  1.92784E+00  1.10737E-12 -2.48451E-02
 4.32239E+00  2.04981E+00  1.06108E-12 -3.39786E-02
 4.32239E+00  2.17385E+00  4.81942E-13 -4.95382E-02
 4.32239E+00  2.30023E+00  7.66780E-13 -7.35925E-02
 4.32239E+00  2.42924E+00  5.75591E-13 -1.03388E-01
 4.32239E+00  2.56118E+00  5.79696E-13 -1.35817E-01
 4.32239E+00  2.69639E+00  2.17838E-13 -1.73488E-01
 4.32239E+00  2.83521E+00  4.47673E-13 -2.19663E-01
 4.32239E+00  2.97806E+00  5.05943E-14 -2.53422E-01
 4.32239E+00  3.12532E+00  3.98750E-13 -2.38288E-01
 4.32239E+00  3.27747E+00  4.28272E-13 -2.07270E-01
 4.32239E+00  3.43497E+00  1.83499E-13 -2.60040E-01
 4.32239E+00  3.59836E+00 -2.57749E-13 -3.68240E-01
 4.32239E+00  3.76817E+00  7.56651E-14 -3.68257E-01
 4.32239E+00  3.94502E+00 -3.82612E-13 -2.74525E-01
 4.32239E+00  4.12953E+00 -1.54700E-13 -2.55030E-01
 4.32239E+00  4.32239E+00 -3.29934E-12 -3.09676E-01
 4.32239E+00  4.52431E+00  0.00000E+00 -3.45277E-01
 4.32239E+00  4.73605E+00  0.00000E+00 -2.98833E-01
 4.32239E+00  4.95841E+00  0.00000E+00 -1.86985E-01
 4.32239E+00  5.19224E+00  0.00000E+00 -1.13613E-01
 4.32239E+00  5.43840E+00  0.00000E+00 -6.35236E-02
 4.32239E+00  5.69781E+00  0.00000E+00 -1.81486E-02

 4.52431E+00  0.00000E+00  0.00000E+00 -7.03318E-03
 4.52431E+00  1.10908E-01  0.00000E+00 -7.22805E-03
 4.52431E+00  2.21823E-01  0.00000E+00 -6.97717E-03
 4.52431E+00  3.32764E-01  0.00000E+00 -6.77935E-03
 4.52431E+00  4.43759E-01  0.00000E+00 -6.77292E-03
 4.52431E+00  5.54851E-01  0.00000E+00 -6.69185E-03
 4.52431E+00  6.66094E-01  0.00000E+00 -6.54147E-03
 4.52431E+00  7.77555E-01  0.00000E+00 -6.43831E-03
 4.52431E+00  8.89311E-01  0.00000E+00 -6.57011E-03
 4.52431E+00  1.00145E+00  0.00000E+00 -7.02194E-03
 4.52431E+00  1.11409E+00  0.00000E+00 -7.52383E-03
 4.52431E+00  1.22733E+00  0.00000E+00 -7.88594E-03
 4.52431E+00  1.34131E+00  0.00000E+00 -8.51159E-03
 4.52431E+00  1.45617E+00  0.00000E+00 -9.83813E-03
 4.52431E+00  1.57207E+00  0.00000E+00 -1.14667E-02
 4.52431E+00  1.68919E+00  0.00000E+00 -1.27076E-02
 4.52431E+00  1.80771E+00  0.00000E+00 -1.40034E-02
 4.52431E+00  1.92784E+00  0.00000E+00 -1.67201E-02
 4.52431E+00  2.04981E+00  0.00000E+00 -2.17506E-02
 4.52431E+00  2.17385E+00  0.00000E+00 -2.91533E-02
 4.52431E+00  2.30023E+00  0.00000E+00 -3.95063E-02
 4.52431E+00  2.42924E+00  0.00000E+00 -5.52660E-02
 4.52431E+00  2.56118E+00  0.00000E+00 -7.88892E-02
 4.52431E+00  2.69639E+00  0.00000E+00 -1.08902E-01
 4.52431E+00  2.83521E+00  0.00000E+00 -1.41470E-01
 4.52431E+00  2.97806E+00  0.00000E+00 -1.66849E-01
 4.52431E+00  3.12532E+00  0.00000E+00 -1.72159E-01
 4.52431E+00  3.27747E+00  0.00000E+00 -1.78358E-01
 4.52431E+00  3.43497E+00  0.00000E+00 -2.38078E-01
 4.52431E+00  3.59836E+00  0.00000E+00 -3.24578E-01
 4.52431E+00  3.76817E+00  0.00000E+00 -3.28939E-01
 4.52431E+00  3.94502E+00  0.00000E+00 -2.74117E-01
 4.52431E+00  4.12953E+00  0.00000E+00 -2.91509E-01
 4.52431E+00  4.32239E+00  0.00000E+00 -3.45277E-01
 4.52431E+00  4.52431E+00  0.00000E+00 -3.28342E-01
 4.52431E+00  4.73605E+00  0.00000E+00 -2.49074E-01
 4.52431E+00  4.95841E+00  0.00000E+00 -1.56380E-01
 4.52431E+00  5.19224E+00  0.00000E+00 -1.03019E-01
 4.52431E+00  5.43840E+00  0.00000E+00 -5.96382E-02
 4.52431E+00  5.69781E+00  0.00000E+00 -1.51445E-02

 4.73605E+00  0.00000E+00  0.00000E+00 -6.02896E-03
 4.73605E+00  1.10908E-01  0.00000E+00 -5.22942E-03
 4.73605E+00  2.21823E-01  0.00000E+00 -5.33998E-03
 4.73605E+00  3.32764E-01  0.00000E+00 -5.58740E-03
 4.73605E+00  4.43759E-01  0.00000E+00 -5.45346E-03
 4.73605E+00  5.54851E-01  0.00000E+00 -5.00578E-03
 4.73605E+00  6.66094E-01  0.00000E+00 -4.68781E-03
 4.73605E+00  7.77555E-01  0.00000E+00 -4.85957E-03
 4.73605E+00  8.89311E-01  0.00000E+00 -5.25656E-03
 4.73605E+00  1.00145E+00  0.00000E+00 -5.53861E-03
 4.73605E+00  1.11409E+00  0.00000E+00 -5.51135E-03
 4.73605E+00  1.22733E+00  0.00000E+00 -5.16961E-03
 4.73605E+00  1.34131E+00  0.00000E+00 -5.15901E-03
 4.73605E+00  1.45617E+00  0.00000E+00 -6.13280E-03
 4.73605E+00  1.57207E+00  0.00000E+00 -7.59424E-03
 4.73605E+00  1.68919E+00  0.00000E+00 -8.61863E-03
 4.73605E+00  1.80771E+00  0.00000E+00 -9.40035E-03
 4.73605E+00  1.92784E+00  0.00000E+00 -1.10358E-02
 4.73605E+00  2.04981E+00  0.00000E+00 -1.39411E-02
 4.73605E+00  2.17385E+00  0.00000E+00 -1.73741E-02
 4.73605E+00  2.30023E+00  0.00000E+00 -2.10188E-02
 4.73605E+00  2.42924E+00  0.00000E+00 -2.63890E-02
 4.73605E+00  2.56118E+00  0.00000E+00 -3.53338E-02
 4.73605E+00  2.69639E+00  0.00000E+00 -4.85345E-02
 4.73605E+00  2.83521E+00  0.00000E+00 -6.61963E-02
 4.73605E+00  2.97806E+00  0.00000E+00 -8.82612E-02
 4.73605E+00  3.12532E+00  0.00000E+00 -1.14591E-01
 4.73605E+00  3.27747E+00  0.00000E+00 -1.47303E-01
 4.73605E+00  3.43497E+00  0.00000E+00 -1.90153E-01
 4.73605E+00  3.59836E+00  0.00000E+00 -2.32003E-01
 4.73605E+00  3.76817E+00  0.00000E+00 -2.47312E-01
 4.73605E+00  3.94502E+00  0.00000E+00 -2.49329E-01
 4.73605E+00  4.12953E+00  0.00000E+00 -2.79407E-01
 4.73605E+00  4.32239E+00  0.00000E+00 -2.98833E-01
 4.73605E+00  4.52431E+00  0.00000E+00 -2.49074E-01
 4.73605E+00  4.73605E+00  0.00000E+00 -1.83530E-01
 4.73605E+00  4.95841E+00  0.00000E+00 -1.46388E-01
 4.73605E+00  5.19224E+00  0.00000E+00 -1.23197E-01
 4.73605E+00  5.43840E+00  0.00000E+00 -7.85406E-02
 4.73605E+00  5.69781E+00  0.00000E+00 -2.24895E-02

 4.95841E+00  0.00000E+00  0.00000E+00 -4.17963E-03
 4.95841E+00  1.10908E-01  0.00000E+00 -4.29679E-03
 4.95841E+00  2.21823E-01  0.00000E+00 -4.06139E-03
 4.95841E+00  3.32764E-01  0.00000E+00 -4.02962E-03
 4.95841E+00  4.43759E-01  0.00000E+00 -4.12562E-03
 4.95841E+00  5.54851E-01  0.00000E+00 -3.78787E-03
 4.95841E+00  6.66094E-01  0.00000E+00 -3.36129E-03
 4.95841E+00  7.77555E-01  0.00000E+00 -3.27884E-03
 4.95841E+00  8.89311E-01  0.00000E+00 -3.33713E-03
 4.95841E+00  1.00145E+00  0.00000E+00 -3.31479E-03
 4.95841E+00  1.11409E+00  0.00000E+00 -3.31597E-03
 4.95841E+00  1.22733E+00  0.00000E+00 -3.46916E-03
 4.95841E+00  1.34131E+00  0.00000E+00 -3.75147E-03
 4.95841E+00  1.45617E+00  0.00000E+00 -4.11102E-03
 4.95841E+00  1.57207E+00  0.00000E+00 -4.55699E-03
 4.95841E+00  1.68919E+00  0.00000E+00 -5.12496E-03
 4.95841E+00  1.80771E+00  0.00000E+00 -5.84914E-03
 4.95841E+00  1.92784E+00  0.00000E+00 -6.76410E-03
 4.95841E+00  2.04981E+00  0.00000E+00 -7.92910E-03
 4.95841E+00  2.17385E+00  0.00000E+00 -9.44171E-03
 4.95841E+00  2.30023E+00  0.00000E+00 -1.13406E-02
 4.95841E+00  2.42924E+00  0.00000E+00 -1.34434E-02
 4.95841E+00  2.56118E+00  0.00000E+00 -1.57936E-02
 4.95841E+00  2.69639E+00  0.00000E+00 -2.02825E-02
 4.95841E+00  2.83521E+00  0.00000E+00 -2.95042E-02
 4.95841E+00  2.97806E+00  0.00000E+00 -4.28823E-02
 4.95841E+00  3.12532E+00  0.00000E+00 -5.75308E-02
 4.95841E+00  3.27747E+00  0.00000E+00 -7.25573E-02
 4.95841E+00  3.43497E+00  0.00000E+00 -8.93708E-02
 4.95841E+00  3.59836E+00  0.00000E+00 -1.13951E-01
 4.95841E+00  3.76817E+00  0.00000E+00 -1.55755E-01
 4.95841E+00  3.94502E+00  0.00000E+00 -1.99336E-01
 4.95841E+00  4.12953E+00  0.00000E+00 -2.09383E-01
 4.95841E+00  4.32239E+00  0.00000E+00 -1.86985E-01
 4.95841E+00  4.52431E+00  0.00000E+00 -1.56380E-01
 4.95841E+00  4.73605E+00  0.00000E+00 -1.46388E-01
 4.95841E+00  4.95841E+00  0.00000E+00 -1.58987E-01
 4.95841E+00  5.19224E+00  0.00000E+00 -1.55944E-01
 4.95841E+00  5.43840E+00  0.00000E+00 -1.09612E-01
 4.95841E+00  5.69781E+00  0.00000E+00 -4.22763E-02

 5.19224E+00  0.00000E+00  0.00000E+00 -2.68675E-03
 5.19224E+00  1.10908E-01  0.00000E+00 -2.81976E-03
 5.19224E+00  2.21823E-01  0.00000E+00 -2.65781E-03
 5.19224E+00  3.32764E-01  0.00000E+00 -2.60917E-03
 5.19224E+00  4.43759E-01  0.00000E+00 -2.67420E-03
 5.19224E+00  5.54851E-01  0.00000E+00 -2.50231E-03
 5.19224E+00  6.66094E-01  0.00000E+00 -2.24776E-03
 5.19224E+00  7.77555E-01  0.00000E+00 -2.13532E-03
 5.19224E+00  8.89311E-01  0.00000E+00 -2.10137E-03
 5.19224E+00  1.00145E+00  0.00000E+00 -2.07105E-03
 5.19224E+00  1.11409E+00  0.00000E+00 -2.10715E-03
 5.19224E+00  1.22733E+00  0.00000E+00 -2.26192E-03
 5.19224E+00  1.34131E+00  0.00000E+00 -2.44010E-03
 5.19224E+00  1.45617E+00  0.00000E+00 -2.53652E-03
 5.19224E+00  1.57207E+00  0.00000E+00 -2.64168E-03
 5.19224E+00  1.68919E+00  0.00000E+00 -2.91975E-03
 5.19224E+00  1.80771E+00  0.00000E+00 -3.34952E-03
 5.19224E+00  1.92784E+00  0.00000E+00 -3.76187E-03
 5.19224E+00  2.04981E+00  0.00000E+00 -4.15663E-03
 5.19224E+00  2.17385E+00  0.00000E+00 -4.81507E-03
 5.19224E+00  2.30023E+00  0.00000E+00 -5.89535E-03
 5.19224E+00  2.42924E+00  0.00000E+00 -7.02599E-03
 5.19224E+00  2.56118E+00  0.00000E+00 -7.87458E-03
 5.19224E+00  2.69639E+00  0.00000E+00 -9.28004E-03
 5.19224E+00  2.83521E+00  0.00000E+00 -1.25264E-02
 5.19224E+00  2.97806E+00  0.00000E+00 -1.72486E-02
 5.19224E+00  3.12532E+00  0.00000E+00 -2.19133E-02
 5.19224E+00  3.27747E+00  0.00000E+00 -2.66699E-02
 5.19224E+00  3.43497E+00  0.00000E+00 -3.35687E-02
 5.19224E+00  3.59836E+00  0.00000E+00 -4.73990E-02
 5.19224E+00  3.76817E+00  0.00000E+00 -7.49416E-02
 5.19224E+00  3.94502E+00  0.00000E+00 -1.06770E-01
 5.19224E+00  4.12953E+00  0.00000E+00 -1.20225E-01
 5.19224E+00  4.32239E+00  0.00000E+00 -1.13613E-01
 5.19224E+00  4.52431E+00  0.00000E+00 -1.03019E-01
 5.19224E+00  4.73605E+00  0.00000E+00 -1.23197E-01
 5.19224E+00  4.95841E+00  0.00000E+00 -1.55944E-01
 5.19224E+00  5.19224E+00  0.00000E+00 -1.21230E-01
 5.19224E+00  5.43840E+00  0.00000E+00 -7.27138E-02
 5.19224E+00  5.69781E+00  0.00000E+00 -4.95129E-02

 5.43840E+00  0.00000E+00  0.00000E+00 -1.49064E-03
 5.43840E+00  1.10908E-01  0.00000E+00 -1.33382E-03
 5.43840E+00  2.21823E-01  0.00000E+00 -1.37581E-03
 5.43840E+00  3.32764E-01  0.00000E+00 -1.43123E-03
 5.43840E+00  4.43759E-01  0.00000E+00 -1.40843E-03
 5.43840E+00  5.54851E-01  0.00000E+00 -1.35857E-03
 5.43840E+00  6.66094E-01  0.00000E+00 -1.32352E-03
 5.43840E+00  7.77555E-01  0.00000E+00 -1.32729E-03
 5.43840E+00  8.89311E-01  0.00000E+00 -1.35028E-03
 5.43840E+00  1.00145E+00  0.00000E+00 -1.36778E-03
 5.43840E+00  1.11409E+00  0.00000E+00 -1.36581E-03
 5.43840E+00  1.22733E+00  0.00000E+00 -1.34207E-03
 5.43840E+00  1.34131E+00  0.00000E+00 -1.33315E-03
 5.43840E+00  1.45617E+00  0.00000E+00 -1.38020E-03
 5.43840E+00  1.57207E+00  0.00000E+00 -1.48316E-03
 5.43840E+00  1.68919E+00  0.00000E+00 -1.62448E-03
 5.43840E+00  1.80771E+00  0.00000E+00 -1.78427E-03
 5.43840E+00  1.92784E+00  0.00000E+00 -1.94103E-03
 5.43840E+00  2.04981E+00  0.00000E+00 -2.11418E-03
 5.43840E+00  2.17385E+00  0.00000E+00 -2.38943E-03
 5.43840E+00  2.30023E+00  0.00000E+00 -2.83618E-03
 5.43840E+00  2.42924E+00  0.00000E+00 -3.43602E-03
 5.43840E+00  2.56118E+00  0.00000E+00 -4.13150E-03
 5.43840E+00  2.69639E+00  0.00000E+00 -4.74215E-03
 5.43840E+00  2.83521E+00  0.00000E+00 -5.07221E-03
 5.43840E+00  2.97806E+00  0.00000E+00 -5.55935E-03
 5.43840E+00  3.12532E+00  0.00000E+00 -7.11955E-03
 5.43840E+00  3.27747E+00  0.00000E+00 -1.02343E-02
 5.43840E+00  3.43497E+00  0.00000E+00 -1.48914E-02
 5.43840E+00  3.59836E+00  0.00000E+00 -2.01292E-02
 5.43840E+00  3.76817E+00  0.00000E+00 -2.43124E-02
 5.43840E+00  3.94502E+00  0.00000E+00 -3.16979E-02
 5.43840E+00  4.12953E+00  0.00000E+00 -4.96515E-02
 5.43840E+00  4.32239E+00  0.00000E+00 -6.35236E-02
 5.43840E+00  4.52431E+00  0.00000E+00 -5.96382E-02
 5.43840E+00  4.73605E+00  0.00000E+00 -7.85406E-02
 5.43840E+00  4.95841E+00  0.00000E+00 -1.09612E-01
 5.43840E+00  5.19224E+00  0.00000E+00 -7.27138E-02
 5.43840E+00  5.43840E+00  0.00000E+00 -3.48438E-02
 5.43840E+00  5.69781E+00  0.00000E+00 -3.64130E-02

 5.69781E+00  0.00000E+00  0.00000E+00 -4.97512E-04
 5.69781E+00  1.10908E-01  0.00000E+00 -5.22576E-04
 5.69781E+00  2.21823E-01  0.00000E+00 -5.36683E-04
 5.69781E+00  3.32764E-01  0.00000E+00 -5.58448E-04
 5.69781E+00  4.43759E-01  0.00000E+00 -5.89307E-04
 5.69781E+00  5.54851E-01  0.00000E+00 -6.15889E-04
 5.69781E+00  6.66094E-01  0.00000E+00 -6.45858E-04
 5.69781E+00  7.77555E-01  0.00000E+00 -6.81519E-04
 5.69781E+00  8.89311E-01  0.00000E+00 -6.86982E-04
 5.69781E+00  1.00145E+00  0.00000E+00 -6.46591E-04
 5.69781E+00  1.11409E+00  0.00000E+00 -6.28900E-04
 5.69781E+00  1.22733E+00  0.00000E+00 -6.88463E-04
 5.69781E+00  1.34131E+00  0.00000E+00 -7.58363E-04
 5.69781E+00  1.45617E+00  0.00000E+00 -7.58594E-04
 5.69781E+00  1.57207E+00  0.00000E+00 -7.35929E-04
 5.69781E+00  1.68919E+00  0.00000E+00 -7.85470E-04
 5.69781E+00  1.80771E+00  0.00000E+00 -8.98608E-04
 5.69781E+00  1.92784E+00  0.00000E+00 -9.83517E-04
 5.69781E+00  2.04981E+00  0.00000E+00 -1.01716E-03
 5.69781E+00  2.17385E+00  0.00000E+00 -1.09266E-03
 5.69781E+00  2.30023E+00  0.00000E+00 -1.27884E-03
 5.69781E+00  2.42924E+00  0.00000E+00 -1.51613E-03
 5.69781E+00  2.56118E+00  0.00000E+00 -1.72901E-03
 5.69781E+00  2.69639E+00  0.00000E+00 -1.94556E-03
 5.69781E+00  2.83521E+00  0.00000E+00 -2.23544E-03
 5.69781E+00  2.97806E+00  0.00000E+00 -2.59499E-03
 5.69781E+00  3.12532E+00  0.00000E+00 -2.97158E-03
 5.69781E+00  3.27747E+00  0.00000E+00 -3.42725E-03
 5.69781E+00  3.43497E+00  0.00000E+00 -4.13531E-03
 5.69781E+00  3.59836E+00  0.00000E+00 -5.07605E-03
 5.69781E+00  3.76817E+00  0.00000E+00 -6.10782E-03
 5.69781E+00  3.94502E+00  0.00000E+00 -8.59281E-03
 5.69781E+00  4.12953E+00  0.00000E+00 -1.44666E-02
 5.69781E+00  4.32239E+00  0.00000E+00 -1.81486E-02
 5.69781E+00  4.52431E+00  0.00000E+00 -1.51445E-02
 5.69781E+00  4.73605E+00  0.00000E+00 -2.24895E-02
 5.69781E+00  4.95841E+00  0.00000E+00 -4.22763E-02
 5.69781E+00  5.19224E+00  0.00000E+00 -4.95129E-02
 5.69781E+00  5.43840E+00  0.00000E+00 -3.64130E-02
 5.69781E+00  5.69781E+00  0.00000E+00 -2.00914E-02


